Analytic Form of the Planar Two-Loop Five-Parton Scattering Amplitudes in QCD

We present the analytic form of all leading-color two-loop five-parton helicity amplitudes in QCD. The results are analytically reconstructed from exact numerical evaluations over finite fields. Combining a judicious choice of variables with a new approach to the treatment of particle states in $D$ dimensions for the numerical evaluation of amplitudes, we obtain the analytic expressions with a modest computational effort. Their systematic simplification using multivariate partial-fraction decomposition leads to a particularly compact form. Our results provide all two-loop amplitudes required for the calculation of next-to-next-to-leading order QCD corrections to the production of three jets at hadron colliders in the leading-color approximation.

==> anc/Numerics/EvaluateFunctionBasis.m <==
Get["Numerics/FunctionValues.m"];
Get["Numerics/InitialConditions.m"];

Begin["Private`"];
parityOddQ[_f34]=True;
parityOddQ[_f410]=True;
parityOddQ[_f412]=True;
parityOddQ[finBoxTriInit]=True;
parityOddQ[finPentaBubInit]=True;
parityOddQ[pentw4Init]=True;
parityOddQ[___]=Undefined;
(* Matches our notation of pentagon functions. *)
$PentagonFunctionPattern = HoldPattern[ p : g_[__] /; StringMatchQ[SymbolName[g], "f" ~~ DigitCharacter ..]];
(* Matches the constants related to the basis. *)
$FunctionBasisConstants = HoldPattern[Alternatives[_Zeta,Pi,EulerGamma,_?(MemberQ[$BoundaryConstants,#]&)]];
End[];

(* Here a connection to the external evaluator can be made instead of using a precomputed table. *)
evaluatePentagonFunction[g_[args__],sijs:{_?NumericQ..}] := g[Sequence@@({args}/.{s12->sijs[[1]],s23->sijs[[2]],s34->sijs[[3]],s45->sijs[[4]],s51->sijs[[5]],s15->sijs[[5]]})];

(*
 * Here we use a precomputed table of pentagon function values.
 * Note that we manually flip the sign of parity odd functions (and their boundary constants) since
 * the pentagon functions are evaluated for a particular choice of sign of tr5.
 *)
evaluateFunctionBasis[expr_,S12_?NumericQ, S23_?NumericQ, S34_?NumericQ, S45_?NumericQ, S15_?NumericQ, TR5_?NumericQ]:= Module[
    {allfunctions = DeleteDuplicates[Cases[expr,Private`$PentagonFunctionPattern,Infinity]], evaluatedfunctions},
    evaluatedfunctions = evaluatePentagonFunction[#,{S12,S23,S34,S45,S15}]& /@ allfunctions;
    ReplaceAll[MapThread[#1->#2&,{allfunctions,evaluatedfunctions}]] @
        ReplaceAll[x:Private`$FunctionBasisConstants:>N[x]]@
            ReplaceAll[x_?Private`parityOddQ:>Sign[TR5]*x]@expr
];



==> anc/Numerics/FromPentagonFunctions.m <==
(* Map from naming conventions of the ancillary files of arXiv:1807.09812 for pentagon functions *)
{f[1, 1, 1] -> f11[s12], f[1, 1, 2] -> f11[s23], f[1, 1, 3] -> f11[s34], 
 f[1, 1, 4] -> f11[s45], f[1, 1, 5] -> f11[s15], f[2, 1, 1] -> f21[s12, s34], 
 f[2, 1, 2] -> f21[s23, s45], f[2, 1, 3] -> f21[s34, s15], 
 f[2, 1, 4] -> f21[s45, s12], f[2, 1, 5] -> f21[s15, s23], 
 f[3, 1, 1] -> f31[s12, s34], f[3, 1, 2] -> f31[s23, s45], 
 f[3, 1, 3] -> f31[s34, s15], f[3, 1, 4] -> f31[s45, s12], 
 f[3, 1, 5] -> f31[s15, s23], f[3, 2, 1] -> f32[s12, s34], 
 f[3, 2, 2] -> f32[s23, s45], f[3, 2, 3] -> f32[s34, s15], 
 f[3, 2, 4] -> f32[s45, s12], f[3, 2, 5] -> f32[s15, s23], 
 f[3, 3, 1] -> f33[s12, s23, s45], f[3, 3, 2] -> f33[s23, s34, s15], 
 f[3, 3, 3] -> f33[s34, s45, s12], f[3, 3, 4] -> f33[s45, s15, s23], 
 f[3, 3, 5] -> f33[s15, s12, s34], f[3, 4] -> f34[s12, s23, s34, s45, s15], 
 f[4, 1, 1] -> f41[s12, s34], f[4, 1, 2] -> f41[s23, s45], 
 f[4, 1, 3] -> f41[s34, s15], f[4, 1, 4] -> f41[s45, s12], 
 f[4, 1, 5] -> f41[s15, s23], f[4, 2, 1] -> f42[s12, s34], 
 f[4, 2, 2] -> f42[s23, s45], f[4, 2, 3] -> f42[s34, s15], 
 f[4, 2, 4] -> f42[s45, s12], f[4, 2, 5] -> f42[s15, s23], 
 f[4, 3, 1] -> f43[s12, s34], f[4, 3, 2] -> f43[s23, s45], 
 f[4, 3, 3] -> f43[s34, s15], f[4, 3, 4] -> f43[s45, s12], 
 f[4, 3, 5] -> f43[s15, s23], f[4, 4, 1] -> f44[s12, s23, s45], 
 f[4, 4, 2] -> f44[s23, s34, s15], f[4, 4, 3] -> f44[s34, s45, s12], 
 f[4, 4, 4] -> f44[s45, s15, s23], f[4, 4, 5] -> f44[s15, s12, s34], 
 f[4, 5, 1] -> f45[s12, s23, s45], f[4, 5, 2] -> f45[s23, s34, s15], 
 f[4, 5, 3] -> f45[s34, s45, s12], f[4, 5, 4] -> f45[s45, s15, s23], 
 f[4, 5, 5] -> f45[s15, s12, s34], f[4, 6, 1] -> f46[s12, s34, s15], 
 f[4, 6, 2] -> f46[s23, s45, s12], f[4, 6, 3] -> f46[s34, s15, s23], 
 f[4, 6, 4] -> f46[s45, s12, s34], f[4, 6, 5] -> f46[s15, s23, s45], 
 f[4, 7, 1] -> f47[s12, s34, s45], f[4, 7, 2] -> f47[s23, s45, s15], 
 f[4, 7, 3] -> f47[s34, s15, s12], f[4, 7, 4] -> f47[s45, s12, s23], 
 f[4, 7, 5] -> f47[s15, s23, s34], f[4, 8, 1] -> f48[s23, s45, s15], 
 f[4, 8, 2] -> f48[s34, s15, s12], f[4, 8, 3] -> f48[s45, s12, s23], 
 f[4, 8, 4] -> f48[s15, s23, s34], f[4, 8, 5] -> f48[s12, s34, s45], 
 f[4, 9, 1] -> f49[s12, s34, s45], f[4, 9, 2] -> f49[s23, s45, s15], 
 f[4, 9, 3] -> f49[s34, s15, s12], f[4, 9, 4] -> f49[s45, s12, s23], 
 f[4, 9, 5] -> f49[s15, s23, s34], f[4, 10, 1] -> 
  f410[s12, s23, s34, s45, s15], f[4, 10, 2] -> 
  f410[s23, s34, s45, s15, s12], f[4, 10, 3] -> 
  f410[s34, s45, s15, s12, s23], f[4, 10, 4] -> 
  f410[s45, s15, s12, s23, s34], f[4, 10, 5] -> 
  f410[s15, s12, s23, s34, s45], f[4, 11, 1] -> 
  f411[s12, s23, s34, s45, s15], f[4, 11, 2] -> 
  f411[s23, s34, s45, s15, s12], f[4, 11, 3] -> 
  f411[s34, s45, s15, s12, s23], f[4, 11, 4] -> 
  f411[s45, s15, s12, s23, s34], f[4, 11, 5] -> 
  f411[s15, s12, s23, s34, s45], f[4, 12] -> f412[s12, s23, s34, s45, s15]}


==> anc/Numerics/FunctionValues.m <==
f11[-1] = 0
 
f11[-83/102] = -0.2061322054876732`16.
 
f11[-2023381/3194997] = -0.4568162742517715`16.
 
f11[-8/13] = -0.4855078157817008`16.
 
f11[-37/78] = -0.7457909140453673`16.
 
f11[-1094/2431] = -0.7984619913341968`16.
 
f11[-7/17] = -0.8873031950009028`16.
 
f11[-193672/606645] = -1.141777769948295`16.
 
f11[-749/7293] = -2.275931279467013`16.
 
f21[-1, -83/102] = 0.2169980197644491`16.
 
f21[-1, -2023381/3194997] = 0.5116290706947948`16.
 
f21[-1, -1094/2431] = 0.9718985468042284`16.
 
f21[-1, -7/17] = 1.10338417232737`16.
 
f21[-83/102, -1] = -0.195752776694843`16.
 
f21[-83/102, -37/78] = 0.616819649136139`16.
 
f21[-2023381/3194997, -1] = -0.4072885164841599`16.
 
f21[-2023381/3194997, -193672/606645] = 0.8111398109349619`16.
 
f21[-8/13, -7/17] = 0.4439541837897248`16.
 
f21[-8/13, -749/7293] = 2.746407252484508`16.
 
f21[-37/78, -83/102] = -0.4712038882750598`16.
 
f21[-37/78, -193672/606645] = 0.4369103602546522`16.
 
f21[-1094/2431, -1] = -0.6531277710015427`16.
 
f21[-1094/2431, -749/7293] = 2.110900799660349`16.
 
f21[-7/17, -1] = -0.709730692397965`16.
 
f21[-7/17, -8/13] = -0.3632344204087735`16.
 
f21[-193672/606645, -2023381/3194997] = -0.5765536856415524`16.
 
f21[-193672/606645, -37/78] = -0.3585075652307092`16.
 
f21[-749/7293, -8/13] = -1.143599162827051`16.
 
f21[-749/7293, -1094/2431] = -1.019443050972503`16.
 
f31[-1, -83/102] = 0.2227711907965027`16.
 
f31[-1, -2023381/3194997] = 0.5429542795248562`16.
 
f31[-1, -1094/2431] = 1.081153293952504`16.
 
f31[-1, -7/17] = 1.242935607681105`16.
 
f31[-83/102, -1] = -0.1908719941449971`16.
 
f31[-83/102, -37/78] = 0.661980190764174`16.
 
f31[-2023381/3194997, -1] = -0.3856888774364592`16.
 
f31[-2023381/3194997, -193672/606645] = 0.8881154886061002`16.
 
f31[-8/13, -7/17] = 0.4676676197302943`16.
 
f31[-8/13, -749/7293] = 3.533105488501333`16.
 
f31[-37/78, -83/102] = -0.4420880364295556`16.
 
f31[-37/78, -193672/606645] = 0.4598902803266406`16.
 
f31[-1094/2431, -1] = -0.5959821020454206`16.
 
f31[-1094/2431, -749/7293] = 2.591310002399937`16.
 
f31[-7/17, -1] = -0.6417721344173798`16.
 
f31[-7/17, -8/13] = -0.3461361768471548`16.
 
f31[-193672/606645, -2023381/3194997] = -0.5324313345595468`16.
 
f31[-193672/606645, -37/78] = -0.341859836048707`16.
 
f31[-749/7293, -8/13] = -0.9555640996869793`16.
 
f31[-749/7293, -1094/2431] = -0.87302314598834`16.
 
f32[-1, -83/102] = -0.1908719941449971`16.
 
f32[-1, -2023381/3194997] = -0.3856888774364592`16.
 
f32[-1, -1094/2431] = -0.5959821020454206`16.
 
f32[-1, -7/17] = -0.6417721344173798`16.
 
f32[-83/102, -1] = 0.2227711907965027`16.
 
f32[-83/102, -37/78] = -0.4420880364295556`16.
 
f32[-2023381/3194997, -1] = 0.5429542795248562`16.
 
f32[-2023381/3194997, -193672/606645] = -0.5324313345595468`16.
 
f32[-8/13, -7/17] = -0.3461361768471548`16.
 
f32[-8/13, -749/7293] = -0.9555640996869793`16.
 
f32[-37/78, -83/102] = 0.661980190764174`16.
 
f32[-37/78, -193672/606645] = -0.341859836048707`16.
 
f32[-1094/2431, -1] = 1.081153293952504`16.
 
f32[-1094/2431, -749/7293] = -0.87302314598834`16.
 
f32[-7/17, -1] = 1.242935607681105`16.
 
f32[-7/17, -8/13] = 0.4676676197302943`16.
 
f32[-193672/606645, -2023381/3194997] = 0.8881154886061002`16.
 
f32[-193672/606645, -37/78] = 0.4598902803266406`16.
 
f32[-749/7293, -8/13] = 3.533105488501333`16.
 
f32[-749/7293, -1094/2431] = 2.591310002399937`16.
 
f33[-1, -8/13, -7/17] = -1.988791040475759`16.
 
f33[-1, -37/78, -83/102] = 0.2160615845536524`16.
 
f33[-1, -193672/606645, -2023381/3194997] = -0.4552599222680858`16.
 
f33[-1, -749/7293, -1094/2431] = -1.99800009436002`16.
 
f33[-83/102, -2023381/3194997, -1] = 1.117516379749222`16.
 
f33[-83/102, -193672/606645, -37/78] = -0.8290738123564894`16.
 
f33[-2023381/3194997, -83/102, -1] = 1.117516379749222`16.
 
f33[-2023381/3194997, -37/78, -193672/606645] = -1.623619594222177`16.
 
f33[-8/13, -1, -7/17] = -1.988791040475755`16.
 
f33[-8/13, -1094/2431, -749/7293] = -2.81369876620764`16.
 
f33[-37/78, -1, -83/102] = 0.2160615845536524`16.
 
f33[-37/78, -2023381/3194997, -193672/606645] = -1.623619594222186`16.
 
f33[-1094/2431, -8/13, -749/7293] = -2.81369876620764`16.
 
f33[-1094/2431, -7/17, -1] = 3.123816406636299`16.
 
f33[-7/17, -1094/2431, -1] = 3.123816406636299`16.
 
f33[-7/17, -749/7293, -8/13] = 3.286190965603212`16.
 
f33[-193672/606645, -1, -2023381/3194997] = -0.4552599222680858`16.
 
f33[-193672/606645, -83/102, -37/78] = -0.8290738123564894`16.
 
f33[-749/7293, -1, -1094/2431] = -1.99800009436002`16.
 
f33[-749/7293, -7/17, -8/13] = 3.286190965603212`16.
 
f34[-1, -8/13, -1094/2431, -7/17, -749/7293] = 7.841218874593531`16.
 
f34[-1, -37/78, -2023381/3194997, -83/102, -193672/606645] = 
    6.685368838267007`16.
 
f34[-1, -193672/606645, -83/102, -2023381/3194997, -37/78] = 
    6.685368838267006`16.
 
f34[-1, -749/7293, -7/17, -1094/2431, -8/13] = 7.84121887459353`16.
 
f34[-83/102, -2023381/3194997, -37/78, -1, -193672/606645] = 
    6.685368838267006`16.
 
f34[-83/102, -193672/606645, -1, -37/78, -2023381/3194997] = 
    6.685368838267006`16.
 
f34[-2023381/3194997, -83/102, -193672/606645, -1, -37/78] = 
    6.685368838267006`16.
 
f34[-2023381/3194997, -37/78, -1, -193672/606645, -83/102] = 
    6.685368838267007`16.
 
f34[-8/13, -1, -749/7293, -7/17, -1094/2431] = 7.841218874593531`16.
 
f34[-8/13, -1094/2431, -7/17, -749/7293, -1] = 7.841218874593531`16.
 
f34[-37/78, -1, -193672/606645, -83/102, -2023381/3194997] = 
    6.685368838267006`16.
 
f34[-37/78, -2023381/3194997, -83/102, -193672/606645, -1] = 
    6.685368838267006`16.
 
f34[-1094/2431, -8/13, -1, -749/7293, -7/17] = 7.841218874593531`16.
 
f34[-1094/2431, -7/17, -749/7293, -1, -8/13] = 7.841218874593531`16.
 
f34[-7/17, -1094/2431, -8/13, -1, -749/7293] = 7.841218874593531`16.
 
f34[-7/17, -749/7293, -1, -8/13, -1094/2431] = 7.841218874593531`16.
 
f34[-193672/606645, -1, -37/78, -2023381/3194997, -83/102] = 
    6.685368838267007`16.
 
f34[-193672/606645, -83/102, -2023381/3194997, -37/78, -1] = 
    6.685368838267006`16.
 
f34[-749/7293, -1, -8/13, -1094/2431, -7/17] = 7.841218874593533`16.
 
f34[-749/7293, -7/17, -1094/2431, -8/13, -1] = 7.841218874593529`16.
 
f41[-1, -83/102] = 0.2257787894846183`16.
 
f41[-1, -2023381/3194997] = 0.5601229687144235`16.
 
f41[-1, -1094/2431] = 1.14538401312649`16.
 
f41[-1, -7/17] = 1.326497531824259`16.
 
f41[-83/102, -1] = -0.1885280394824974`16.
 
f41[-83/102, -37/78] = 0.6871541335556074`16.
 
f41[-2023381/3194997, -1] = -0.3758001501683076`16.
 
f41[-2023381/3194997, -193672/606645] = 0.9323230532164247`16.
 
f41[-8/13, -7/17] = 0.4805196935341731`16.
 
f41[-8/13, -749/7293] = 4.100799391970303`16.
 
f41[-37/78, -83/102] = -0.4289628295057478`16.
 
f41[-37/78, -193672/606645] = 0.4723301127114923`16.
 
f41[-1094/2431, -1] = -0.5714068022332531`16.
 
f41[-1094/2431, -749/7293] = 2.91636225151697`16.
 
f41[-7/17, -1] = -0.6130025791512979`16.
 
f41[-7/17, -8/13] = -0.3382266897923223`16.
 
f41[-193672/606645, -2023381/3194997] = -0.5130650754748104`16.
 
f41[-193672/606645, -37/78] = -0.3341502853160266`16.
 
f41[-749/7293, -8/13] = -0.8866526334165741`16.
 
f41[-749/7293, -1094/2431] = -0.8168064739686698`16.
 
f410[-1, -8/13, -1094/2431, -7/17, -749/7293] = -71.8161209421599`16.
 
f410[-1, -37/78, -2023381/3194997, -83/102, -193672/606645] = 
    -41.93736222702282`16.
 
f410[-1, -193672/606645, -83/102, -2023381/3194997, -37/78] = 
    -41.93736222702282`16.
 
f410[-1, -749/7293, -7/17, -1094/2431, -8/13] = -71.81612094216138`16.
 
f410[-83/102, -2023381/3194997, -37/78, -1, -193672/606645] = 
    -40.59657915417844`16.
 
f410[-83/102, -193672/606645, -1, -37/78, -2023381/3194997] = 
    -40.59657915417845`16.
 
f410[-2023381/3194997, -83/102, -193672/606645, -1, -37/78] = 
    -38.19602025272891`16.
 
f410[-2023381/3194997, -37/78, -1, -193672/606645, -83/102] = 
    -38.19602025272891`16.
 
f410[-8/13, -1, -749/7293, -7/17, -1094/2431] = -64.15330054274891`16.
 
f410[-8/13, -1094/2431, -7/17, -749/7293, -1] = -64.15330054274904`16.
 
f410[-37/78, -1, -193672/606645, -83/102, -2023381/3194997] = 
    -36.21678995461085`16.
 
f410[-37/78, -2023381/3194997, -83/102, -193672/606645, -1] = 
    -36.21678995461085`16.
 
f410[-1094/2431, -8/13, -1, -749/7293, -7/17] = -66.47321749446819`16.
 
f410[-1094/2431, -7/17, -749/7293, -1, -8/13] = -66.47321749446985`16.
 
f410[-7/17, -1094/2431, -8/13, -1, -749/7293] = -71.96498644820745`16.
 
f410[-7/17, -749/7293, -1, -8/13, -1094/2431] = -71.96498644820747`16.
 
f410[-193672/606645, -1, -37/78, -2023381/3194997, -83/102] = 
    -35.07049038083127`16.
 
f410[-193672/606645, -83/102, -2023381/3194997, -37/78, -1] = 
    -35.07049038083127`16.
 
f410[-749/7293, -1, -8/13, -1094/2431, -7/17] = -62.77146895072477`16.
 
f410[-749/7293, -7/17, -1094/2431, -8/13, -1] = -62.77146895070985`16.
 
f411[-1, -8/13, -1094/2431, -7/17, -749/7293] = -19.49120664430163`16.
 
f411[-1, -37/78, -2023381/3194997, -83/102, -193672/606645] = 
    2.090307488178082`16.
 
f411[-1, -193672/606645, -83/102, -2023381/3194997, -37/78] = 
    7.777832033710062`16.
 
f411[-1, -749/7293, -7/17, -1094/2431, -8/13] = 25.83356703622163`16.
 
f411[-83/102, -2023381/3194997, -37/78, -1, -193672/606645] = 
    2.592771617154724`16.
 
f411[-83/102, -193672/606645, -1, -37/78, -2023381/3194997] = 
    10.6525424883405`16.
 
f411[-2023381/3194997, -83/102, -193672/606645, -1, -37/78] = 
    3.107769700127392`16.
 
f411[-2023381/3194997, -37/78, -1, -193672/606645, -83/102] = 
    12.57295989705033`16.
 
f411[-8/13, -1, -749/7293, -7/17, -1094/2431] = -12.03778395402511`16.
 
f411[-8/13, -1094/2431, -7/17, -749/7293, -1] = 33.27601326870818`16.
 
f411[-37/78, -1, -193672/606645, -83/102, -2023381/3194997] = 
    0.7350928009783391`16.
 
f411[-37/78, -2023381/3194997, -83/102, -193672/606645, -1] = 
    13.36054757766365`16.
 
f411[-1094/2431, -8/13, -1, -749/7293, -7/17] = 12.22437778808728`16.
 
f411[-1094/2431, -7/17, -749/7293, -1, -8/13] = 19.89722579151398`16.
 
f411[-7/17, -1094/2431, -8/13, -1, -749/7293] = 11.21289262469049`16.
 
f411[-7/17, -749/7293, -1, -8/13, -1094/2431] = 17.69450968027822`16.
 
f411[-193672/606645, -1, -37/78, -2023381/3194997, -83/102] = 
    4.240511101217406`16.
 
f411[-193672/606645, -83/102, -2023381/3194997, -37/78, -1] = 
    9.708647868267773`16.
 
f411[-749/7293, -1, -8/13, -1094/2431, -7/17] = 7.968144237875729`16.
 
f411[-749/7293, -7/17, -1094/2431, -8/13, -1] = 21.09583557631223`16.
 
f412[-1, -8/13, -1094/2431, -7/17, -749/7293] = 33.14379048633282`16.
 
f412[-1, -37/78, -2023381/3194997, -83/102, -193672/606645] = 
    26.45904026415803`16.
 
f412[-1, -193672/606645, -83/102, -2023381/3194997, -37/78] = 
    26.45904026415804`16.
 
f412[-1, -749/7293, -7/17, -1094/2431, -8/13] = 33.14379048630594`16.
 
f412[-83/102, -2023381/3194997, -37/78, -1, -193672/606645] = 
    26.45904026415803`16.
 
f412[-83/102, -193672/606645, -1, -37/78, -2023381/3194997] = 
    26.45904026415803`16.
 
f412[-2023381/3194997, -83/102, -193672/606645, -1, -37/78] = 
    26.45904026415803`16.
 
f412[-2023381/3194997, -37/78, -1, -193672/606645, -83/102] = 
    26.45904026415804`16.
 
f412[-8/13, -1, -749/7293, -7/17, -1094/2431] = 33.14379048630238`16.
 
f412[-8/13, -1094/2431, -7/17, -749/7293, -1] = 33.14379048630318`16.
 
f412[-37/78, -1, -193672/606645, -83/102, -2023381/3194997] = 
    26.45904026415803`16.
 
f412[-37/78, -2023381/3194997, -83/102, -193672/606645, -1] = 
    26.45904026415804`16.
 
f412[-1094/2431, -8/13, -1, -749/7293, -7/17] = 33.1437904863325`16.
 
f412[-1094/2431, -7/17, -749/7293, -1, -8/13] = 33.14379048630611`16.
 
f412[-7/17, -1094/2431, -8/13, -1, -749/7293] = 33.14379048630301`16.
 
f412[-7/17, -749/7293, -1, -8/13, -1094/2431] = 33.14379048630584`16.
 
f412[-193672/606645, -1, -37/78, -2023381/3194997, -83/102] = 
    26.45904026415803`16.
 
f412[-193672/606645, -83/102, -2023381/3194997, -37/78, -1] = 
    26.45904026415804`16.
 
f412[-749/7293, -1, -8/13, -1094/2431, -7/17] = 33.14379048633249`16.
 
f412[-749/7293, -7/17, -1094/2431, -8/13, -1] = 33.14379048630599`16.
 
f42[-1, -83/102] = -0.1885280394824974`16.
 
f42[-1, -2023381/3194997] = -0.3758001501683076`16.
 
f42[-1, -1094/2431] = -0.5714068022332531`16.
 
f42[-1, -7/17] = -0.6130025791512979`16.
 
f42[-83/102, -1] = 0.2257787894846183`16.
 
f42[-83/102, -37/78] = -0.4289628295057477`16.
 
f42[-2023381/3194997, -1] = 0.5601229687144236`16.
 
f42[-2023381/3194997, -193672/606645] = -0.5130650754748104`16.
 
f42[-8/13, -7/17] = -0.3382266897923223`16.
 
f42[-8/13, -749/7293] = -0.8866526334165741`16.
 
f42[-37/78, -83/102] = 0.6871541335556074`16.
 
f42[-37/78, -193672/606645] = -0.3341502853160266`16.
 
f42[-1094/2431, -1] = 1.14538401312649`16.
 
f42[-1094/2431, -749/7293] = -0.8168064739686698`16.
 
f42[-7/17, -1] = 1.326497531824259`16.
 
f42[-7/17, -8/13] = 0.4805196935341732`16.
 
f42[-193672/606645, -2023381/3194997] = 0.9323230532164247`16.
 
f42[-193672/606645, -37/78] = 0.4723301127114923`16.
 
f42[-749/7293, -8/13] = 4.100799391970302`16.
 
f42[-749/7293, -1094/2431] = 2.91636225151697`16.
 
f43[-1, -83/102] = 0.0009752506884316433`16.
 
f43[-1, -2023381/3194997] = 0.01070234802393555`16.
 
f43[-1, -1094/2431] = 0.05835089825632509`16.
 
f43[-1, -7/17] = 0.08064730839149843`16.
 
f43[-83/102, -1] = -0.0009752506884316432`16.
 
f43[-83/102, -37/78] = 0.01771625711970629`16.
 
f43[-2023381/3194997, -1] = -0.01070234802393555`16.
 
f43[-2023381/3194997, -193672/606645] = 0.03654021746701549`16.
 
f43[-8/13, -7/17] = 0.007265360735474179`16.
 
f43[-8/13, -749/7293] = 0.7362419885619784`16.
 
f43[-37/78, -83/102] = -0.0177162571197063`16.
 
f43[-37/78, -193672/606645] = 0.006953208061169067`16.
 
f43[-1094/2431, -1] = -0.05835089825632509`16.
 
f43[-1094/2431, -749/7293] = 0.3964902982838877`16.
 
f43[-7/17, -1] = -0.08064730839149845`16.
 
f43[-7/17, -8/13] = -0.007265360735474184`16.
 
f43[-193672/606645, -2023381/3194997] = -0.03654021746701544`16.
 
f43[-193672/606645, -37/78] = -0.00695320806116904`16.
 
f43[-749/7293, -8/13] = -0.7362419885619785`16.
 
f43[-749/7293, -1094/2431] = -0.3964902982838876`16.
 
f44[-1, -8/13, -7/17] = 0.5853690411931644`16.
 
f44[-1, -37/78, -83/102] = -2.073951255841083`16.
 
f44[-1, -193672/606645, -2023381/3194997] = 0.460744886878667`16.
 
f44[-1, -749/7293, -1094/2431] = 2.339940989872505`16.
 
f44[-83/102, -2023381/3194997, -1] = -7.881672686087552`16.
 
f44[-83/102, -193672/606645, -37/78] = 2.359801112684656`16.
 
f44[-2023381/3194997, -83/102, -1] = -7.881672686087553`16.
 
f44[-2023381/3194997, -37/78, -193672/606645] = 1.31491759556996`16.
 
f44[-8/13, -1, -7/17] = 0.5853690411931646`16.
 
f44[-8/13, -1094/2431, -749/7293] = -9.207701845301445`16.
 
f44[-37/78, -1, -83/102] = -2.073951255841083`16.
 
f44[-37/78, -2023381/3194997, -193672/606645] = 1.314917595569961`16.
 
f44[-1094/2431, -8/13, -749/7293] = -9.207701845301445`16.
 
f44[-1094/2431, -7/17, -1] = -35.88782898058212`16.
 
f44[-7/17, -1094/2431, -1] = -35.88782898058209`16.
 
f44[-7/17, -749/7293, -8/13] = -51.08626705256994`16.
 
f44[-193672/606645, -1, -2023381/3194997] = 0.4607448868786671`16.
 
f44[-193672/606645, -83/102, -37/78] = 2.359801112684655`16.
 
f44[-749/7293, -1, -1094/2431] = 2.339940989872506`16.
 
f44[-749/7293, -7/17, -8/13] = -51.08626705256994`16.
 
f45[-1, -8/13, -7/17] = 0.2246389647210975`16.
 
f45[-1, -37/78, -83/102] = 0.8471706860796551`16.
 
f45[-1, -193672/606645, -2023381/3194997] = 1.602125146763033`16.
 
f45[-1, -749/7293, -1094/2431] = 4.321156986662906`16.
 
f45[-83/102, -2023381/3194997, -1] = 0.5951097085100182`16.
 
f45[-83/102, -193672/606645, -37/78] = 1.718706028918788`16.
 
f45[-2023381/3194997, -83/102, -1] = 0.4023102394554058`16.
 
f45[-2023381/3194997, -37/78, -193672/606645] = 1.113995043092124`16.
 
f45[-8/13, -1, -7/17] = -0.1275746881061535`16.
 
f45[-8/13, -1094/2431, -749/7293] = 2.733775980913991`16.
 
f45[-37/78, -1, -83/102] = 0.2033265970796972`16.
 
f45[-37/78, -2023381/3194997, -193672/606645] = 0.7263807996924342`16.
 
f45[-1094/2431, -8/13, -749/7293] = 2.306955930175952`16.
 
f45[-1094/2431, -7/17, -1] = 2.381750287041405`16.
 
f45[-7/17, -1094/2431, -1] = 2.265998748250293`16.
 
f45[-7/17, -749/7293, -8/13] = 5.871496799610404`16.
 
f45[-193672/606645, -1, -2023381/3194997] = 0.23944236135051`16.
 
f45[-193672/606645, -83/102, -37/78] = 0.4379721361792043`16.
 
f45[-749/7293, -1, -1094/2431] = 0.6083779139224503`16.
 
f45[-749/7293, -7/17, -8/13] = 3.951515841045698`16.
 
f46[-1, -83/102, -37/78] = 0.1378349850666226`16.
 
f46[-1, -2023381/3194997, -193672/606645] = -1.005801356365243`16.
 
f46[-1, -1094/2431, -749/7293] = -8.242794652855308`16.
 
f46[-1, -7/17, -8/13] = -0.7895765652892411`16.
 
f46[-83/102, -1, -2023381/3194997] = 0.9928229737116711`16.
 
f46[-83/102, -37/78, -193672/606645] = -0.710959069170358`16.
 
f46[-2023381/3194997, -1, -83/102] = 0.7203658007296547`16.
 
f46[-2023381/3194997, -193672/606645, -37/78] = -0.4044553272871552`16.
 
f46[-8/13, -7/17, -1] = -0.1275746881061535`16.
 
f46[-8/13, -749/7293, -1094/2431] = -1.862479406850493`16.
 
f46[-37/78, -83/102, -1] = 0.2033265970796971`16.
 
f46[-37/78, -193672/606645, -2023381/3194997] = -0.04445453707617213`16.
 
f46[-1094/2431, -1, -7/17] = 5.833376800254774`16.
 
f46[-1094/2431, -749/7293, -8/13] = -1.45962171474918`16.
 
f46[-7/17, -1, -1094/2431] = 5.508100847941563`16.
 
f46[-7/17, -8/13, -749/7293] = 14.35654909372452`16.
 
f46[-193672/606645, -2023381/3194997, -1] = 0.2394423613505099`16.
 
f46[-193672/606645, -37/78, -83/102] = 0.4581260414116257`16.
 
f46[-749/7293, -8/13, -7/17] = 8.979772322528481`16.
 
f46[-749/7293, -1094/2431, -1] = 0.6083779139224502`16.
 
f47[-1, -83/102, -2023381/3194997] = -3.936300154229938`16.
 
f47[-1, -2023381/3194997, -83/102] = -2.849099229387941`16.
 
f47[-1, -1094/2431, -7/17] = -7.072297461735301`16.
 
f47[-1, -7/17, -1094/2431] = -6.75023770816273`16.
 
f47[-83/102, -1, -37/78] = -3.009146176351511`16.
 
f47[-83/102, -37/78, -1] = 0.07266174446937525`16.
 
f47[-2023381/3194997, -1, -193672/606645] = -2.886844236750751`16.
 
f47[-2023381/3194997, -193672/606645, -1] = 1.541440684902781`16.
 
f47[-8/13, -7/17, -749/7293] = -5.355541958438913`16.
 
f47[-8/13, -749/7293, -7/17] = -1.616571870624793`16.
 
f47[-37/78, -83/102, -193672/606645] = -2.207484549218514`16.
 
f47[-37/78, -193672/606645, -83/102] = 1.54791587330157`16.
 
f47[-1094/2431, -1, -749/7293] = -4.051280833588339`16.
 
f47[-1094/2431, -749/7293, -1] = 4.067489560826742`16.
 
f47[-7/17, -1, -8/13] = 1.384264273338273`16.
 
f47[-7/17, -8/13, -1] = 3.658287193898831`16.
 
f47[-193672/606645, -2023381/3194997, -37/78] = 0.04250951605734296`16.
 
f47[-193672/606645, -37/78, -2023381/3194997] = 1.369415777336628`16.
 
f47[-749/7293, -8/13, -1094/2431] = 0.9992739622776936`16.
 
f47[-749/7293, -1094/2431, -8/13] = 2.955148479425422`16.
 
f48[-1, -83/102, -2023381/3194997] = -5.508590910027292`16.
 
f48[-1, -2023381/3194997, -83/102] = -6.34280320310688`16.
 
f48[-1, -1094/2431, -7/17] = -14.22010187418356`16.
 
f48[-1, -7/17, -1094/2431] = -14.30327130178037`16.
 
f48[-83/102, -1, -37/78] = -1.203826497746507`16.
 
f48[-83/102, -37/78, -1] = -4.473718133682037`16.
 
f48[-2023381/3194997, -1, -193672/606645] = 1.269868970189386`16.
 
f48[-2023381/3194997, -193672/606645, -1] = -4.284919388154632`16.
 
f48[-8/13, -7/17, -749/7293] = -13.52449705996079`16.
 
f48[-8/13, -749/7293, -7/17] = -14.4997671322722`16.
 
f48[-37/78, -83/102, -193672/606645] = 1.262370619062144`16.
 
f48[-37/78, -193672/606645, -83/102] = -3.546239644541837`16.
 
f48[-1094/2431, -1, -749/7293] = 7.008695283422007`16.
 
f48[-1094/2431, -749/7293, -1] = -4.708467496280213`16.
 
f48[-7/17, -1, -8/13] = 6.611142048975908`16.
 
f48[-7/17, -8/13, -1] = 3.031035051613103`16.
 
f48[-193672/606645, -2023381/3194997, -37/78] = 2.092290170592376`16.
 
f48[-193672/606645, -37/78, -2023381/3194997] = 0.304870820761815`16.
 
f48[-749/7293, -8/13, -1094/2431] = 7.564548608368346`16.
 
f48[-749/7293, -1094/2431, -8/13] = 5.017809226357062`16.
 
f49[-1, -83/102, -2023381/3194997] = -10.27187327338592`16.
 
f49[-1, -2023381/3194997, -83/102] = -10.22965249099613`16.
 
f49[-1, -1094/2431, -7/17] = -24.33578165908796`16.
 
f49[-1, -7/17, -1094/2431] = -24.24156541808529`16.
 
f49[-83/102, -1, -37/78] = -9.919331879645277`16.
 
f49[-83/102, -37/78, -1] = -9.860196440285932`16.
 
f49[-2023381/3194997, -1, -193672/606645] = -13.96986179947844`16.
 
f49[-2023381/3194997, -193672/606645, -1] = -13.56175594311428`16.
 
f49[-8/13, -7/17, -749/7293] = -39.58133224376674`16.
 
f49[-8/13, -749/7293, -7/17] = -35.87611652859843`16.
 
f49[-37/78, -83/102, -193672/606645] = -19.3516471981952`16.
 
f49[-37/78, -193672/606645, -83/102] = -18.21474997633635`16.
 
f49[-1094/2431, -1, -749/7293] = -21.74962777480486`16.
 
f49[-1094/2431, -749/7293, -1] = -19.54345606744899`16.
 
f49[-7/17, -1, -8/13] = -8.89686777617688`16.
 
f49[-7/17, -8/13, -1] = -8.333628859820205`16.
 
f49[-193672/606645, -2023381/3194997, -37/78] = -20.5743229062411`16.
 
f49[-193672/606645, -37/78, -2023381/3194997] = -19.92775967483785`16.
 
f49[-749/7293, -8/13, -1094/2431] = -24.56930200569962`16.
 
f49[-749/7293, -1094/2431, -8/13] = -23.01996416146069`16.


==> anc/Numerics/InitialConditions.m <==
(* Numerical values for some boundary conditions of master integrals.
Analytic expressions can be found in ancillary files of arXiv:1807.09812 *)
N[bc37e4p5] = 42.869786852759248; 
N[bc38e4p5] = 8.4596274164003216; 
N[bc47e4p2] = 105.88442637717993;
N[bc49e4p4] = 36.951525880385496;
N[bc50e4p4] = -31.607554913936756;
N[bc60e4p4] = 17.587752547805994;
N[divPentaBubInit] = N[bc38e4p5];
N[finBoxTriInit] = N[bc47e4p2];
N[finPentaBubInit] = N[bc37e4p5];
N[pentw4Init] = 1/3(4*N[bc37e4p5]-N[bc47e4p2]);

$BoundaryConstants = {bc37e4p5,bc38e4p5,bc47e4p2,bc49e4p4,bc50e4p4,bc60e4p4,divPentaBubInit,finBoxTriInit,finPentaBubInit,pentw4Init};


==> anc/OneLoopAmplitudesNumerical.m <==
If[$FrontEnd =!= Null,SetDirectory[NotebookDirectory[]]];

Protect[ep,s12,s23,s34,s45,s15,tr5,Amplitude];

Get["Tools/OneLoopEval.m"];
Get["Numerics/EvaluateFunctionBasis.m"];

Get["Tools/AmplitudeBasis.m"];

(* Normalization factor per-loop required to match the conventions of the paper. *)
Sep = Exp[-EulerGamma*ep]*(4*Pi)^(ep);
Protect[Sep];



(*
 * Evaluate amplitude fully for numerical values of invariants.
 *
 * The partial helicty amplitudes which are not in our basis directly
 * can be obtained with one or more transformations from
 * - momentum index relabeling
 * - parity conjugation
 * - charge conjugation
 *
 * Input pspoint is {{s12,s23,s34,s45,s15},tr5}
 *)
evaluateFull[ampl_Amplitude, pspoint:{{_?NumericQ..},_?NumericQ}, norm_:Sep]:= Module[
    {
        (* First we find a transformation to one of the basis amplitudes *)
        transformation = findTransformationToBasisAmplitudes[ampl],
        tr5 = pspoint[[2]],
        transformedPoint,
        basisAmpl
    },

    basisAmpl = First@transformation;

    (* Now we transform the invariants such that they align. *)
    transformedPoint = Permute[pspoint[[1]],transformation[[2]]];

    (* Change sign of tr5 if we neede to do parity conjugation *)
    tr5 = If[transformation[[3]],-1,1] * tr5;

    (* Change the format to pass further *)
    transformedPoint = Sequence@@transformedPoint;

    With[
        {
            channel = StringJoin @@ ( #[[1]]& /@ basisAmpl ),
            hel = StringReplace[StringJoin @@ ( #[[2]]& /@ basisAmpl ), {"+"->"p", "-"->"m"}]
        },
        Chop@Expand@Normal @ evaluateFunctionBasis[ norm * oneLoopFunctionBasisEval[channel, hel, transformedPoint, tr5], transformedPoint, tr5]
    ]
];

(* Format to print *)
formatPrint[ampl_Amplitude,expr_]:= (
    Print[];
    Print[List@@(StringJoin[#1<>"^"<>#2]&)@@@ampl];
    Block[{x},
        (* The ReplaceAll[...] part is a wild hack to make Mathematica print the proper number of digits to a terminal. *)
        Print["\tNf^",#,":\t", ReplaceAll[x_?(NumericQ[#] && Precision[#]=!=Infinity &) :> ToString@SetPrecision[x,10]] @ Coefficient[expr/.Nf-> x Nc, x, #] ] & /@ {0,1}
    ];
    Print[];
);




Print["************************************************************"];
Print["One-loop amplitudes at kinematic point of arXiv:1809.09067."];
Print["************************************************************"];

amplitudes = {
    Amplitude[{"g","+"},{"g","+"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","+"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","-"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","+"},{"g","-"},{"g","+"},{"g","+"}],

    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","+"},{"g","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","-"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","-"},{"g","+"},{"g","+"}],

    Amplitude[{"u","+"},{"ub","-"},{"d","+"},{"db","-"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","-"},{"db","+"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","+"},{"db","-"},{"g","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","-"},{"db","+"},{"g","-"}]
};

PSpoint = {{-1, -8/13, -1094/2431, -7/17, -749/7293}, 52472/94809};

formatPrint[#,evaluateFull[#,PSpoint]]& /@ amplitudes;


==> anc/OneLoopAnalytics/MasterIntegrals.m <==
oneLoopMasters={{2+ep^(-1)+4*ep+8*ep^2-(ep*Pi^2)/12-(ep^2*Pi^2)/6-f11[v1]-
2*ep*f11[v1]-4*ep^2*f11[v1]+(ep^2*Pi^2*f11[v1])/12+
(ep*f11[v1]^2)/2+ep^2*f11[v1]^2-(ep^2*f11[v1]^3)/6-
(7*ep^2*Zeta[3])/3,v1/6+(4*ep*v1)/9+(26*ep^2*v1)/27-
(ep^2*Pi^2*v1)/72-(ep*v1*f11[v1])/6-(4*ep^2*v1*f11[v1])/9+
(ep^2*v1*f11[v1]^2)/12},
{1/(ep^2*v1)-Pi^2/(12*v1)-(47*ep^2*Pi^4)/(1440*v1)-f11[v1]/(ep*v1)+
(ep*Pi^2*f11[v1])/(12*v1)+f11[v1]^2/(2*v1)-
(ep^2*Pi^2*f11[v1]^2)/(24*v1)-(ep*f11[v1]^3)/(6*v1)+
(ep^2*f11[v1]^4)/(24*v1)-(7*ep*Zeta[3])/(3*v1)+
(7*ep^2*f11[v1]*Zeta[3])/(3*v1),-1/2-(3*ep)/2-(7*ep^2)/2+
(ep^2*Pi^2)/24+(ep*f11[v1])/2+(3*ep^2*f11[v1])/2-(ep^2*f11[v1]^2)/4},
{-(f11[v1]/(ep*(v1-v3)))+(ep*Pi^2*f11[v1])/(12*(v1-v3))+
f11[v1]^2/(2*v1-2*v3)-(ep^2*Pi^2*f11[v1]^2)/(24*(v1-v3))-
(ep*f11[v1]^3)/(6*(v1-v3))+(ep^2*f11[v1]^4)/(24*(v1-v3))+
f11[v3]/(ep*(v1-v3))-(ep*Pi^2*f11[v3])/(12*(v1-v3))-
f11[v3]^2/(2*v1-2*v3)+(ep^2*Pi^2*f11[v3]^2)/(24*(v1-v3))+
(ep*f11[v3]^3)/(6*(v1-v3))-(ep^2*f11[v3]^4)/(24*(v1-v3))+
(7*ep^2*f11[v1]*Zeta[3])/(3*(v1-v3))-(7*ep^2*f11[v3]*Zeta[3])/
(3*(v1-v3)),-1/2-(3*ep*v1)/(2*(v1-v3))-
(7*ep^2*v1)/(2*(v1-v3))+(ep^2*Pi^2*v1)/(24*(v1-v3))+
(3*ep*v3)/(2*(v1-v3))+(7*ep^2*v3)/(2*(v1-v3))-
(ep^2*Pi^2*v3)/(24*(v1-v3))+(ep*v1*f11[v1])/(2*(v1-v3))+
(3*ep^2*v1*f11[v1])/(2*(v1-v3))-(ep^2*v1*f11[v1]^2)/(4*(v1-v3))-
(ep*v3*f11[v3])/(2*(v1-v3))-(3*ep^2*v3*f11[v3])/(2*(v1-v3))+
(ep^2*v3*f11[v3]^2)/(4*(v1-v3))},
{2/(ep^2*v1*v2)-Pi^2/(2*v1*v2)-(43*ep^2*Pi^4)/(720*v1*v2)-
(2*f11[v1])/(ep*v1*v2)+(ep*Pi^2*f11[v1])/(2*v1*v2)-
(ep^2*Pi^2*f11[v1]^2)/(6*v1*v2)+(ep^2*f11[v1]^4)/(12*v1*v2)-
(2*f11[v2])/(ep*v1*v2)+(ep*Pi^2*f11[v2])/(2*v1*v2)+
(2*f11[v1]*f11[v2])/(v1*v2)-(ep^2*Pi^2*f11[v1]*f11[v2])/(2*v1*v2)-
(ep*f11[v1]^2*f11[v2])/(v1*v2)+(ep^2*f11[v1]^3*f11[v2])/(3*v1*v2)+
f11[v2]^2/(v1*v2)-(ep^2*Pi^2*f11[v2]^2)/(4*v1*v2)-
(ep*f11[v1]*f11[v2]^2)/(v1*v2)+(ep^2*f11[v1]*f11[v2]^3)/(3*v1*v2)+
(ep^2*f11[v2]^4)/(12*v1*v2)+(2*f11[v4])/(ep*v1*v2)-
(ep*Pi^2*f11[v4])/(2*v1*v2)+(ep^2*Pi^2*f11[v1]*f11[v4])/(3*v1*v2)+
(ep*f11[v1]^2*f11[v4])/(v1*v2)-(2*ep^2*f11[v1]^3*f11[v4])/(3*v1*v2)-
(2*f11[v2]*f11[v4])/(v1*v2)+(ep^2*Pi^2*f11[v2]*f11[v4])/(2*v1*v2)+
(2*ep*f11[v1]*f11[v2]*f11[v4])/(v1*v2)-(2*ep^2*f11[v2]^3*f11[v4])/
(3*v1*v2)-(ep^2*Pi^2*f11[v4]^2)/(6*v1*v2)-
(2*ep*f11[v1]*f11[v4]^2)/(v1*v2)+(ep^2*f11[v1]^2*f11[v4]^2)/(2*v1*v2)-
(ep^2*f11[v1]*f11[v2]*f11[v4]^2)/(v1*v2)+(ep^2*f11[v2]^2*f11[v4]^2)/
(v1*v2)+(2*ep*f11[v4]^3)/(3*v1*v2)+(2*ep^2*f11[v1]*f11[v4]^3)/
(3*v1*v2)-(ep^2*f11[v2]*f11[v4]^3)/(3*v1*v2)-
(ep^2*f11[v4]^4)/(4*v1*v2)-(2*f21[v2,v4])/(v1*v2)+
(ep^2*Pi^2*f21[v2,v4])/(6*v1*v2)+(2*ep*f11[v4]*f21[v2,v4])/(v1*v2)-
(ep^2*f11[v4]^2*f21[v2,v4])/(v1*v2)+(2*f21[v4,v1])/(v1*v2)-
(ep^2*Pi^2*f21[v4,v1])/(6*v1*v2)-(2*ep*f11[v4]*f21[v4,v1])/(v1*v2)+
(ep^2*f11[v4]^2*f21[v4,v1])/(v1*v2)+(2*ep*f31[v2,v4])/(v1*v2)-
(2*ep^2*f11[v4]*f31[v2,v4])/(v1*v2)+(2*ep*f31[v4,v1])/(v1*v2)-
(2*ep^2*f11[v4]*f31[v4,v1])/(v1*v2)+(2*ep*f32[v2,v4])/(v1*v2)-
(2*ep^2*f11[v4]*f32[v2,v4])/(v1*v2)+(2*ep*f32[v4,v1])/(v1*v2)-
(2*ep^2*f11[v4]*f32[v4,v1])/(v1*v2)+(2*ep*f33[v1,v2,v4])/(v1*v2)-
(2*ep^2*f11[v4]*f33[v1,v2,v4])/(v1*v2)-(ep^2*f44[v1,v2,v4])/
(3*v1*v2)-(20*ep*Zeta[3])/(3*v1*v2)+(20*ep^2*f11[v1]*Zeta[3])/
(3*v1*v2)+(20*ep^2*f11[v2]*Zeta[3])/(3*v1*v2)-
(20*ep^2*f11[v4]*Zeta[3])/(3*v1*v2),

-(ep*Pi^2)/(6*(v1+v2-v4))-
(ep^2*Pi^2)/(3*(v1+v2-v4))+(ep^2*Pi^2*f11[v1])/(6*(v1+v2-v4))-
(ep*f11[v1]^2)/(2*(v1+v2-v4))-(ep^2*f11[v1]^2)/(v1+v2-v4)+
(ep^2*f11[v1]^3)/(6*(v1+v2-v4))+(ep^2*Pi^2*f11[v2])/
(6*(v1+v2-v4))+(ep*f11[v1]*f11[v2])/(v1+v2-v4)+
(2*ep^2*f11[v1]*f11[v2])/(v1+v2-v4)-(ep^2*f11[v1]^2*f11[v2])/
(2*(v1+v2-v4))-(ep^2*f11[v1]*f11[v2]^2)/(2*(v1+v2-v4))+
(ep^2*f11[v2]^3)/(6*(v1+v2-v4))-(ep^2*Pi^2*f11[v4])/
(6*(v1+v2-v4))+(ep^2*f11[v1]^2*f11[v4])/(2*(v1+v2-v4))-
(ep*f11[v2]*f11[v4])/(v1+v2-v4)-(2*ep^2*f11[v2]*f11[v4])/
(v1+v2-v4)+(ep^2*f11[v1]*f11[v2]*f11[v4])/(v1+v2-v4)+
(ep*f11[v4]^2)/(2*(v1+v2-v4))+(ep^2*f11[v4]^2)/(v1+v2-v4)-
(ep^2*f11[v1]*f11[v4]^2)/(v1+v2-v4)+(ep^2*f11[v4]^3)/
(6*(v1+v2-v4))-(ep*f21[v2,v4])/(v1+v2-v4)-
(2*ep^2*f21[v2,v4])/(v1+v2-v4)+(ep^2*f11[v4]*f21[v2,v4])/
(v1+v2-v4)+(ep*f21[v4,v1])/(v1+v2-v4)+
(2*ep^2*f21[v4,v1])/(v1+v2-v4)-(ep^2*f11[v4]*f21[v4,v1])/
(v1+v2-v4)+(ep^2*f31[v2,v4])/(v1+v2-v4)+
(ep^2*f31[v4,v1])/(v1+v2-v4)+(ep^2*f32[v2,v4])/(v1+v2-v4)+
(ep^2*f32[v4,v1])/(v1+v2-v4)+(ep^2*f33[v1,v2,v4])/
(v1+v2-v4)-(ep^2*Zeta[3])/(v1+v2-v4)
,
-1/6-(4*ep*v1^2)/(9*(v1+v2-v4)^2)-
(26*ep^2*v1^2)/(27*(v1+v2-v4)^2)+(ep^2*Pi^2*v1^2)/
(72*(v1+v2-v4)^2)-(8*ep*v1*v2)/(9*(v1+v2-v4)^2)-
(52*ep^2*v1*v2)/(27*(v1+v2-v4)^2)+(ep*Pi^2*v1*v2)/
(36*(v1+v2-v4)^2)+(2*ep^2*Pi^2*v1*v2)/(27*(v1+v2-v4)^2)-
(4*ep*v2^2)/(9*(v1+v2-v4)^2)-(26*ep^2*v2^2)/(27*(v1+v2-v4)^2)+
(ep^2*Pi^2*v2^2)/(72*(v1+v2-v4)^2)+
(8*ep*v1*v4)/(9*(v1+v2-v4)^2)+(52*ep^2*v1*v4)/
(27*(v1+v2-v4)^2)-(ep^2*Pi^2*v1*v4)/(36*(v1+v2-v4)^2)+
(8*ep*v2*v4)/(9*(v1+v2-v4)^2)+(52*ep^2*v2*v4)/
(27*(v1+v2-v4)^2)-(ep^2*Pi^2*v2*v4)/(36*(v1+v2-v4)^2)-
(4*ep*v4^2)/(9*(v1+v2-v4)^2)-(26*ep^2*v4^2)/(27*(v1+v2-v4)^2)+
(ep^2*Pi^2*v4^2)/(72*(v1+v2-v4)^2)+(ep*v1^2*f11[v1])/
(6*(v1+v2-v4)^2)+(4*ep^2*v1^2*f11[v1])/(9*(v1+v2-v4)^2)+
(ep*v1*v2*f11[v1])/(6*(v1+v2-v4)^2)+(4*ep^2*v1*v2*f11[v1])/
(9*(v1+v2-v4)^2)-(ep^2*Pi^2*v1*v2*f11[v1])/(36*(v1+v2-v4)^2)-
(ep*v1*v4*f11[v1])/(6*(v1+v2-v4)^2)-(4*ep^2*v1*v4*f11[v1])/
(9*(v1+v2-v4)^2)-(ep^2*v1^2*f11[v1]^2)/(12*(v1+v2-v4)^2)+
(ep*v1*v2*f11[v1]^2)/(12*(v1+v2-v4)^2)+(ep^2*v1*v2*f11[v1]^2)/
(18*(v1+v2-v4)^2)+(ep^2*v1*v4*f11[v1]^2)/(12*(v1+v2-v4)^2)-
(ep^2*v1*v2*f11[v1]^3)/(36*(v1+v2-v4)^2)+
(ep*v1*v2*f11[v2])/(6*(v1+v2-v4)^2)+(4*ep^2*v1*v2*f11[v2])/
(9*(v1+v2-v4)^2)-(ep^2*Pi^2*v1*v2*f11[v2])/(36*(v1+v2-v4)^2)+
(ep*v2^2*f11[v2])/(6*(v1+v2-v4)^2)+(4*ep^2*v2^2*f11[v2])/
(9*(v1+v2-v4)^2)-(ep*v2*v4*f11[v2])/(6*(v1+v2-v4)^2)-
(4*ep^2*v2*v4*f11[v2])/(9*(v1+v2-v4)^2)-(ep*v1*v2*f11[v1]*f11[v2])/
(6*(v1+v2-v4)^2)-(5*ep^2*v1*v2*f11[v1]*f11[v2])/
(18*(v1+v2-v4)^2)+(ep^2*v1*v2*f11[v1]^2*f11[v2])/
(12*(v1+v2-v4)^2)-(ep^2*v1*v2*f11[v2]^2)/(12*(v1+v2-v4)^2)-
(ep^2*v2^2*f11[v2]^2)/(12*(v1+v2-v4)^2)+
(ep^2*v2*v4*f11[v2]^2)/(12*(v1+v2-v4)^2)+
(ep^2*v1*v2*f11[v1]*f11[v2]^2)/(12*(v1+v2-v4)^2)-
(ep^2*v1*v2*f11[v2]^3)/(36*(v1+v2-v4)^2)+
(ep^2*Pi^2*v1*v2*f11[v4])/(36*(v1+v2-v4)^2)-
(ep*v1*v4*f11[v4])/(6*(v1+v2-v4)^2)-(4*ep^2*v1*v4*f11[v4])/
(9*(v1+v2-v4)^2)-(ep*v2*v4*f11[v4])/(6*(v1+v2-v4)^2)-
(4*ep^2*v2*v4*f11[v4])/(9*(v1+v2-v4)^2)+
(ep*v4^2*f11[v4])/(6*(v1+v2-v4)^2)+(4*ep^2*v4^2*f11[v4])/
(9*(v1+v2-v4)^2)-(ep^2*v1*v2*f11[v1]^2*f11[v4])/
(12*(v1+v2-v4)^2)+(ep*v1*v2*f11[v2]*f11[v4])/(6*(v1+v2-v4)^2)+
(5*ep^2*v1*v2*f11[v2]*f11[v4])/(18*(v1+v2-v4)^2)-
(ep^2*v1*v2*f11[v1]*f11[v2]*f11[v4])/(6*(v1+v2-v4)^2)-
(ep*v1*v2*f11[v4]^2)/(12*(v1+v2-v4)^2)-(5*ep^2*v1*v2*f11[v4]^2)/
(36*(v1+v2-v4)^2)+(ep^2*v1*v4*f11[v4]^2)/(12*(v1+v2-v4)^2)+
(ep^2*v2*v4*f11[v4]^2)/(12*(v1+v2-v4)^2)-
(ep^2*v4^2*f11[v4]^2)/(12*(v1+v2-v4)^2)+
(ep^2*v1*v2*f11[v1]*f11[v4]^2)/(6*(v1+v2-v4)^2)-
(ep^2*v1*v2*f11[v4]^3)/(36*(v1+v2-v4)^2)+
(ep*v1*v2*f21[v2,v4])/(6*(v1+v2-v4)^2)+(5*ep^2*v1*v2*f21[v2,v4])/
(18*(v1+v2-v4)^2)-(ep^2*v1*v2*f11[v4]*f21[v2,v4])/
(6*(v1+v2-v4)^2)-(ep*v1*v2*f21[v4,v1])/(6*(v1+v2-v4)^2)-
(5*ep^2*v1*v2*f21[v4,v1])/(18*(v1+v2-v4)^2)+
(ep^2*v1*v2*f11[v4]*f21[v4,v1])/(6*(v1+v2-v4)^2)-
(ep^2*v1*v2*f31[v2,v4])/(6*(v1+v2-v4)^2)-
(ep^2*v1*v2*f31[v4,v1])/(6*(v1+v2-v4)^2)-
(ep^2*v1*v2*f32[v2,v4])/(6*(v1+v2-v4)^2)-
(ep^2*v1*v2*f32[v4,v1])/(6*(v1+v2-v4)^2)-
(ep^2*v1*v2*f33[v1,v2,v4])/(6*(v1+v2-v4)^2)+
(ep^2*v1*v2*Zeta[3])/(6*(v1+v2-v4)^2)},
{-((ep^2*pentw4Init)/vtr5)-
(ep*f34[v1,v2,v3,v4,v5])/vtr5+
(ep^2*f11[v1]*f34[v1,v2,v3,v4,v5])/
vtr5+(ep^2*f11[v2]*f34[v1,v2,v3,v4,v5])/
vtr5+(ep^2*f11[v3]*f34[v1,v2,v3,v4,v5])/
vtr5+(ep^2*f11[v4]*f34[v1,v2,v3,v4,v5])/
vtr5+(ep^2*f11[v5]*f34[v1,v2,v3,v4,v5])/
vtr5-(ep^2*f410[v1,v2,v3,v4,v5])/
(15*vtr5)-(ep^2*f410[v2,v3,v4,v5,v1])/
(15*vtr5)-(ep^2*f410[v3,v4,v5,v1,v2])/
(15*vtr5)-(ep^2*f410[v4,v5,v1,v2,v3])/
(15*vtr5)-(ep^2*f410[v5,v1,v2,v3,v4])/
(15*vtr5)-(ep^2*f412[v1,v2,v3,v4,v5])/
(15*vtr5)}};


==> anc/OneLoopAnalytics/ggggg_mmppp_Nf0.m <==
-(x2*x4^2*box4[s12,s23,s45])/2-
(x1*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/2-
(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*box4[s23,s34,s15])/(2*x0)-
(((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*box4[s34,s45,s12])/(2*x0)-
(x1*x3*(x0-x2+x3)*x4^2*box4[s45,s15,s23])/2+
(x0*x1*x2*x3*((1+x1)^2*x2^2*((-5+ep)*x2+4*(-1+x3))*(x2-x3)^2+
x0^4*x1^2*((-5+ep)*x2+4*(-1+x3))*(-1+x3)^2+
x0^3*x1*x2*(-1+x3)*(2*(-5+ep)*x2+8*(-1+x3)+
x1*x2*(-20+ep*(4-3*x3)+3*x3)+x1*(-1+x3)*
(16+3*(-1+ep)*x3))+x0*(1+x1)*x2^2*(x2-x3)*
(8-2*(-5+ep)*x2-8*x3-x1*(-1+x3)*(16+3*(-1+ep)*x3)+
x1*x2*(20-3*x3+ep*(-4+3*x3)))+
x0^2*x2*(2*x1*(-1+x3)^2*x3*(4+x1*(4+(-1+ep)*x3))+
x2^2*(-5+ep+ep*x1*(6-5*x3)+x1*(-30+13*x3)-
2*x1^2*(15-8*x3+x3^2)+2*ep*x1^2*(3-4*x3+x3^2))-
x2*(-1+x3)*(-4+x1*(-24+(21-5*ep)*x3)+
4*x1^2*(-6-2*(-3+ep)*x3+(-1+ep)*x3^2))))*x4*
box6[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3-(x1*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
(-4*(1+x1)^2*x2^3*(x2-x3)^2+4*x0^5*x1^2*(-1+x3)^2+
x0^4*x1*x2*(-1+x3)*(8+x1*(20+(-5+ep)*x3))+
x0*(1+x1)*x2^2*(x2-x3)*(x3*(-4+x1*(-4+(-1+ep)*x3))+
x2*(12+x1*(20+(-1+ep)*x3)))+
x0^3*x2*(x1*(-1+x3)*x3*(8+x1*(8+(-1+ep)*x3))+
x2*(4+x1*(32+(-17+ep)*x3)+x1^2*(40+3*(-9+ep)*x3-
3*(-1+ep)*x3^2)))+x0^2*x2^2*
(x3*(8-8*x1*(-4+x3)+x1^2*(24+(-9+ep)*x3-2*(-1+ep)*x3^2))+
x2*(-12-2*x1*(24+(-5+ep)*x3)+x1^2*(-40+(11-3*ep)*x3+
2*(-1+ep)*x3^2))))*x4*box6[s15,s12,s34])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3+
(((1+x1)*x2+x0*x1*(-1+x3))*(-4*(1+x1)^4*x2^5*(x2-x3)^3*
(x2+x1*x2-x3)+x0^9*x1^5*(-1+x3)^3*(-4+x3-ep*x3+
(-1+ep)*x3^2)-x0^8*x1^4*(-1+x3)^2*(4*x1*(-1+x3)*x3+
4*x2*(5+(-3+ep)*x3-(-1+ep)*x3^2)+
x1*x2*(36+(-25+9*ep)*x3-11*(-1+ep)*x3^2+2*(-1+ep)*x3^3))+
2*x0*(1+x1)^3*x2^4*(x2-x3)^2*(4*x1*x3^2+
(1+x1)*x2^2*(8+x1*(18+(-3+ep)*x3))+
x2*x3*(-8-x1*(24+(-3+ep)*x3)+x1^2*(-8+x3+ep*x3)))+
x0^2*(1+x1)^2*x2^3*(x2-x3)*(4*x1^2*x3^3-
x1*x2*x3^2*(44+(-13+ep)*x3+x1*(92+4*(-7+ep)*x3-
2*(-1+ep)*x3^2)+2*x1^2*(12-3*(1+ep)*x3+(-1+ep)*x3^2))-
2*x2^2*x3*(-12+x1*(-92+(22-4*ep)*x3)+
x1^3*(-68+(25+ep)*x3+2*(-1+ep)*x3^2)+
x1^2*(-160+(53-9*ep)*x3+4*(-1+ep)*x3^2))+
(1+x1)*x2^3*(-24+x1*(-128+(31-7*ep)*x3)+
x1^2*(-144+(55-15*ep)*x3+6*(-1+ep)*x3^2)))+
x0^3*(1+x1)*x2^3*(-(x1^2*x3^3*(40+(-25+ep)*x3-(-1+ep)*x3^2+
x1*(64+2*(-19+ep)*x3-2*(-1+ep)*x3^2)+
2*x1^2*(8-3*(1+ep)*x3+2*(-1+ep)*x3^2)))+
(1+x1)*x2^3*(16+3*x1*(56+(-19+3*ep)*x3)+
x1^2*(448+(-238+46*ep)*x3+(29-21*ep)*x3^2)+
x1^3*(336+7*(-31+7*ep)*x3+(47-39*ep)*x3^2+
4*(-1+ep)*x3^3))+x1*x2*x3^2*(84+3*(-13+ep)*x3+
x1*(428+(-247+27*ep)*x3+(23-15*ep)*x3^2)+
2*x1^3*(100-2*(31+3*ep)*x3+(7-3*ep)*x3^2+
2*(-1+ep)*x3^3)+x1^2*(568+10*(-35+3*ep)*x3+
(50-34*ep)*x3^2+4*(-1+ep)*x3^3))-
x2^2*x3*(16+12*x1*(22+(-8+ep)*x3)+
x1^2*(984+(-513+77*ep)*x3+(51-35*ep)*x3^2)+
4*x1^3*(314+7*(-27+4*ep)*x3+(31-23*ep)*x3^2+
2*(-1+ep)*x3^3)+x1^4*(504+(-327+35*ep)*x3+
(65-49*ep)*x3^2+8*(-1+ep)*x3^3)))-
x0^4*x2^2*(-2*x1^3*(-1+x3)*x3^3*(-6-8*x1+
x1^2*(-2+(-1+ep)*x3))+x1^2*x2*x3^2*
(6*(18+(-17+ep)*x3-(-3+ep)*x3^2)+
3*x1*(132+3*(-43+3*ep)*x3+(27-11*ep)*x3^2+
2*(-1+ep)*x3^3)+2*x1^3*(70-4*(17+ep)*x3-
3*(-5+ep)*x3^2+4*(-1+ep)*x3^3)+
2*x1^2*(216+3*(-71+3*ep)*x3+(49-19*ep)*x3^2+
7*(-1+ep)*x3^3))+(1+x1)*x2^3*(4+x1*(96+5*(-9+ep)*x3)+
x1^2*(504+(-363+51*ep)*x3-28*(-2+ep)*x3^2)+
x1^3*(896+3*(-259+43*ep)*x3+(199-119*ep)*x3^2+
17*(-1+ep)*x3^3)+x1^4*(504+7*(-69+13*ep)*x3+
(161-109*ep)*x3^2+25*(-1+ep)*x3^3))-
x1*x2^2*x3*(68+3*(-13+ep)*x3+x1*(592+16*(-29+3*ep)*x3+
(70-30*ep)*x3^2)+4*x1^3*(400+42*(-9+ep)*x3+
(105-57*ep)*x3^2+14*(-1+ep)*x3^3)+
x1^2*(1560+3*(-461+53*ep)*x3+(314-158*ep)*x3^2+
23*(-1+ep)*x3^3)+x1^4*(560+50*(-11+ep)*x3+
(172-96*ep)*x3^2+33*(-1+ep)*x3^3)))+
x0^7*x1^3*x2*(-1+x3)*(x1*(-1+x3)*x3*(-32+(11-3*ep)*x3+
3*(-1+ep)*x3^2+x1*(-40-3*(-5+ep)*x3+3*(-1+ep)*x3^2))+
x2*(-40+(38-6*ep)*x3+2*(-5+3*ep)*x3^2+
x1*(-160+(176-32*ep)*x3+(-67+43*ep)*x3^2-
11*(-1+ep)*x3^3)+x1^2*(-144+(171-35*ep)*x3+
8*(-10+7*ep)*x3^2-20*(-1+ep)*x3^3+(-1+ep)*x3^4)))+
x0^5*x1*x2^2*(x1^2*(-1+x3)*x3^2*(-60-3*(-9+ep)*x3+
3*(-1+ep)*x3^2+6*x1*(-20-(-9+ep)*x3+(-1+ep)*x3^2)+
2*x1^2*(-26+(11+ep)*x3+2*(-1+ep)*x3^2))+
x2^2*(20+(-13+ep)*x3+x1*(240+8*(-29+3*ep)*x3+
(49-17*ep)*x3^2)+x1^2*(840+120*(-8+ep)*x3-
45*(-7+3*ep)*x3^2+4*(-8+7*ep)*x3^3)+
x1^4*(504+35*(-19+3*ep)*x3+(310-170*ep)*x3^2+
(-70+66*ep)*x3^3-3*(-1+ep)*x3^4)+
x1^3*(1120+200*(-7+ep)*x3-6*(-95+47*ep)*x3^2+
(-98+90*ep)*x3^3-3*(-1+ep)*x3^4))+
x1*x2*x3*(-112+(129-9*ep)*x3+(-33+9*ep)*x3^2+
x1*(-576+(735-63*ep)*x3+3*(-85+29*ep)*x3^2-
4*(-7+6*ep)*x3^3)+x1^2*(-864-6*(-193+17*ep)*x3+
2*(-233+89*ep)*x3^2+(81-73*ep)*x3^3+3*(-1+ep)*x3^4)+
x1^3*(-392+(540-40*ep)*x3+(-238+94*ep)*x3^2+
(55-51*ep)*x3^3+3*(-1+ep)*x3^4)))+
x0^6*x1^2*x2*(-4*x1^2*(3+2*x1)*(-1+x3)^2*x3^2-
x1*x2*(-1+x3)*x3*(88+(-65+9*ep)*x3+(13-9*ep)*x3^2+
x1*(256+(-206+30*ep)*x3+(52-36*ep)*x3^2+6*(-1+ep)*x3^3)+
x1^2*(168+(-141+17*ep)*x3+(41-29*ep)*x3^2+
6*(-1+ep)*x3^3))+x2^2*(-40-4*(-13+ep)*x3+
4*(-4+ep)*x3^2+x1*(-280-6*(-71+7*ep)*x3+
3*(-65+21*ep)*x3^2+(29-21*ep)*x3^3)+
2*x1^2*(-280-6*(-77+9*ep)*x3+3*(-85+33*ep)*x3^2+
(61-49*ep)*x3^3+5*(-1+ep)*x3^4)+
x1^3*(-336+(581-77*ep)*x3+40*(-9+4*ep)*x3^2+
(110-94*ep)*x3^3+13*(-1+ep)*x3^4))))*x4*box6[s23,s34,s15])/
((x0*x1-(1+x1)*x2)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3*(x0-x2+x3))-
(x1*((1+x1)*x2+x0*x1*(-1+x3))*x3*(4*x0^5*x1^2*(-1+x3)^3-
(1+x1)^2*x2^3*(x2-x3)^2*(-4+(-1+ep)*x3)+
x0^4*x1*x2*(-1+x3)^2*(8+x1*(20+(-1+ep)*x3))+
x0^3*x2*(-1+x3)*(x1*(-1+x3)*x3*(8+x1*(8+(-1+ep)*x3))+
x2*(4-8*x1*(-4+x3)+x1^2*(40+2*(-5+ep)*x3-
(-1+ep)*x3^2)))+x0^2*x2^2*
((-1+x3)*x3*(8+24*x1^2+x1*(32+x3-ep*x3))-
x2*(-12+(7+ep)*x3+8*x1^2*(-5+3*x3)+
x1*(-48+2*(15+ep)*x3-(-1+ep)*x3^2)))-
x0*(1+x1)*x2^2*(x2-x3)*
(-((-1+x3)*x3*(-4+x1*(-4+(-1+ep)*x3)))+
x2*(-2*(-6+x3+ep*x3)+x1*(20-2*(1+ep)*x3+(-1+ep)*x3^2))))*
x4*box6[s34,s45,s12])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+
(x1*x3*(-4*(1+x1)^5*x2^4*(x2-x3)^5+x0*(1+x1)^4*x2^4*(x2-x3)^3*
(2*x2*(6+x1*(16+(-1+ep)*x3))+
x3*(-12+x1*(-33+ep+2*x3-2*ep*x3)))-
x0^8*x1^5*(-1+x3)^2*((-1+ep)*(-1+x3)^4*x3-
2*x2*(-1+x3)^2*(-2+x3-ep*x3+(-1+ep)*x3^2)+
x2^2*x3*(-6+2*x3-x3^2+ep*(2-2*x3+x3^2)))-
x0^2*(1+x1)^3*x2^3*(x2-x3)^2*(2*(-3+ep)*x1*(1+x1)*x2^3*x3-
x1*(-1+x3)*x3^2*(-4*(-3+x3)+x1*(13-ep-6*x3+2*ep*x3))-
2*x2^2*(-6+x1*(-42+(11-3*ep)*x3+2*(-4+ep)*x3^2)+
x1^2*(-56+(15-7*ep)*x3+3*(-3+ep)*x3^2))+
x2*x3*(-12+x1*(-99+38*x3-14*x3^2+ep*(3-6*x3+2*x3^2))+
x1^2*(-131+49*x3-18*x3^2+ep*(7-17*x3+6*x3^2))))-
x0^7*x1^4*x2*(-1+x3)*((-1+x3)^3*x3*(12+15*x1+
ep*(4+7*x1)*(-1+x3)-4*x3-7*x1*x3)-
2*x2*(-1+x3)*(10+4*(-4+ep)*x3+(17-9*ep)*x3^2+
4*(-1+ep)*x3^3+x1*(16+(-23+7*ep)*x3-8*(-3+2*ep)*x3^2+
7*(-1+ep)*x3^3))+x2^2*x3*(-24+18*x3-4*x3^2+
x1*(-36+26*x3-7*x3^2)+ep*(8-10*x3+4*x3^2+
x1*(12-18*x3+7*x3^2))))+x0^6*x1^3*x2*
(-((1+x1)*(4+x1*(7+3*ep*(-1+x3)-3*x3))*(-1+x3)^4*x3^2)-
x2^2*(-1+x3)*(-2*(20+(-34+6*ep)*x3+(41-15*ep)*x3^2+
(-13+7*ep)*x3^3)+x1*(-140+(228-48*ep)*x3+
2*(-139+63*ep)*x3^2+(102-78*ep)*x3^3+9*(-1+ep)*x3^4)+
x1^2*(-112+(170-42*ep)*x3+4*(-52+27*ep)*x3^2+
(84-72*ep)*x3^3+9*(-1+ep)*x3^4))+
x2^3*x3*(36-42*x3+11*x3^2+x1^2*(90-108*x3+37*x3^2-3*x3^3)+
x1*(120-144*x3+44*x3^2-3*x3^3)+
ep*(-12+18*x3-7*x3^2+3*x1^2*(-10+20*x3-11*x3^2+x3^3)+
x1*(-40+72*x3-36*x3^2+3*x3^3)))+x2*(-1+x3)^2*x3*
(38-44*x3+19*x3^2+x1^2*(89-107*x3+57*x3^2-9*x3^3)+
x1*(124-145*x3+72*x3^2-9*x3^3)+
ep*(-6+12*x3-7*x3^2+3*x1*(-8+19*x3-16*x3^2+3*x3^3)+
3*x1^2*(-7+17*x3-15*x3^2+3*x3^3))))-
x0^3*(1+x1)^2*x2^3*(x2-x3)*(2*x1*(1+x1)*x2^3*
(6+ep*(-2+3*x1*(-2+x3))-3*x1*(-6+x3))*x3-
2*x2^2*(2+x1*(36+(-19+3*ep)*x3-4*(-4+ep)*x3^2)+
x1^2*(126+2*(-41+9*ep)*x3+(73-25*ep)*x3^2+
9*(-1+ep)*x3^3)+x1^3*(112+3*(-23+7*ep)*x3+
(60-24*ep)*x3^2+9*(-1+ep)*x3^3))-x1*(-1+x3)*x3^2*
(8*(-3+x3)+2*x1*(-51+3*ep*(-1+x3)^2+22*x3-3*x3^2)+
3*x1^2*(-27+14*x3-2*x3^2+ep*(3-6*x3+2*x3^2)))+
x2*x3*(4+x1*(99-70*x3+28*x3^2+ep*(-3+6*x3-4*x3^2))+
x1^3*(317-261*x3+132*x3^2-18*x3^3+
3*ep*(-7+23*x3-20*x3^2+6*x3^3))+
2*x1^2*(183-155*x3+74*x3^2-9*x3^3+
ep*(-9+27*x3-26*x3^2+9*x3^3))))+
x0^5*x1^2*x2^2*(x2^2*(40+8*(-9+ep)*x3+(82-22*ep)*x3^2+
12*(-3+ep)*x3^3+x1^2*(420+40*(-19+3*ep)*x3+
(928-356*ep)*x3^2+108*(-5+3*ep)*x3^3-90*(-1+ep)*x3^4)+
x1^3*(224+10*(-39+7*ep)*x3-8*(-59+25*ep)*x3^2+
4*(-71+47*ep)*x3^3-57*(-1+ep)*x3^4)+
x1*(240+12*(-37+5*ep)*x3-180*(-3+ep)*x3^2+
4*(-73+37*ep)*x3^3-33*(-1+ep)*x3^4))+
(1+x1)*x2^3*x3*(-24+14*x3+x1^2*(-120+92*x3-19*x3^2)+
x1*(-120+88*x3-11*x3^2)+
ep*(8-6*x3+x1*(40-48*x3+11*x3^2)+
x1^2*(40-60*x3+19*x3^2)))-(1+x1)*(-1+x3)^2*x3^2*
(-12+8*x3+x1*(-69+58*x3-11*x3^2+ep*(9-18*x3+11*x3^2))+
x1^2*(-63+62*x3-19*x3^2+ep*(15-30*x3+19*x3^2)))+
x2*(-1+x3)*x3*(52-56*x3+30*x3^2+x1^3*(275-323*x3+235*x3^2-
57*x3^3)+x1*(318-375*x3+245*x3^2-33*x3^3)-
10*x1^2*(-54+64*x3-45*x3^2+9*x3^3)+
ep*(-4+8*x3-6*x3^2+6*x1^2*(-10+32*x3-39*x3^2+15*x3^3)+
x1*(-30+87*x3-101*x3^2+33*x3^3)+
x1^3*(-35+115*x3-139*x3^2+57*x3^3))))-
x0^4*x1*(1+x1)*x2^2*(2*(1+x1)*x2^4*x3*(-3+ep+ep*x1*(10-6*x3)+
10*x1*(-3+x3)+x1^2*(-45+19*x3-2*x3^2)+
ep*x1^2*(15-15*x3+2*x3^2))-2*x2^3*(-10-(-9+ep)*x3+
2*(-4+ep)*x3^2+x1*(-90+(103-15*ep)*x3+(-117+37*ep)*x3^2+
(34-18*ep)*x3^3)+x1^2*(-210-5*(-49+9*ep)*x3+
(-285+107*ep)*x3^2+(102-70*ep)*x3^3+8*(-1+ep)*x3^4)+
x1^3*(-140-5*(-31+7*ep)*x3+(-179+75*ep)*x3^2+
(68-52*ep)*x3^3+8*(-1+ep)*x3^4))+x1*(1+x1)*(-1+x3)^2*
x3^3*(-12+8*x3+x1*(-15+14*x3-4*x3^2+
ep*(3-6*x3+4*x3^2)))-x2*(-1+x3)*x3^2*
(-4*(-3+x3)+x1*(153-114*x3+44*x3^2-
3*ep*(3-6*x3+4*x3^2))+4*x1^2*(90-72*x3+33*x3^2-4*x3^3+
ep*(-9+21*x3-17*x3^2+4*x3^3))+
2*x1^3*(111-92*x3+44*x3^2-8*x3^3+ep*(-15+36*x3-28*x3^2+
8*x3^3)))+x2^2*x3*(-33+34*x3-14*x3^2+
x1*(-327+441*x3-298*x3^2+84*x3^3)+
x1^3*(-495+672*x3-493*x3^2+180*x3^3-24*x3^4)-
3*x1^2*(255-354*x3+255*x3^2-88*x3^3+8*x3^4)+
ep*(1-2*x3+2*x3^2+x1*(15-57*x3+82*x3^2-36*x3^3)+
3*x1^2*(15-66*x3+99*x3^2-56*x3^3+8*x3^4)+
x1^3*(35-160*x3+229*x3^2-132*x3^3+24*x3^4)))))*x4*
box6[s45,s15,s23])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3))^3)+
(2*(-1+ep)*x0*x1*x2*(1+x2-x3)*x3*box8[s12,s23,s45])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))+
(2*(-1+ep)*x1*(x0-x2)*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
box8[s15,s12,s34])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*(-1+ep)*x0*((1+x1)*x2+x0*x1*(-1+x3))*
(x0*(x2-x1*x2*(-2+x3))-x2*(x2+x1*x2-x3)+x0^2*x1*(-1+x3))^2*
box8[s23,s34,s15])/(x2*(-(x0*x1)+x2+x1*x2)*(-x0+x2-x3)*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3)))+
(2*(-1+ep)*x1*(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*x3*
box8[s34,s45,s12])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))-
(2*(-1+ep)*x1*x3*(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+
x0^2*x1*(1-(2+x2)*x3+x3^2))^2*box8[s45,s15,s23])/
(x2*(-x0+x2-x3)*(-(x0*(1+4*x1+3*x1^2)*x2*(x2-x3))+
(1+x1)^2*x2*(x2-x3)^2+x0^3*x1^2*(-1+x3)-
x0^2*x1*(-((1+x1)*(-1+x3)*x3)+x2*(-2+x1*(-3+x3)+x3))))+
((1+x0)*x1*x3*(-12*(1+x1)^2*x2^2+3*(7+ep)*x1*(1+x1)*x2*x3-
(11+ep)*x1^2*x3^2+x0^2*x1^2*(-12-3*(-1+ep)*x3+
2*(-1+ep)*x3^2)+x0*x1*(x1*(-21+ep*(-3+x3)-x3)*x3+
3*(1+x1)*x2*(8+(-1+ep)*x3)))*bubble4[s15])/
(3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
(((1+x1)*x2+x0*x1*(-1+x3))*((11+ep)*(1+x1)^2*x2^2-
3*(7+ep)*x1*(1+x1)*x2*x3+12*x1^2*x3^2+
x0^2*x1^2*(11-x3+2*x3^2+ep*(1+x3-2*x3^2))-
x0*x1*(3*x1*(-7+ep*(-1+x3)-x3)*x3+
(1+x1)*x2*(22-x3+ep*(2+x3))))*bubble4[s23])/
(3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
(2*(-1+ep)*x1*(3*x0^9*x1^5*(-1+x3)^2+(1+x1)^3*x2^3*(x2-x3)*x3*
(3*(1+x1)^2*x2^2-6*(1+x1)^2*x2*x3+x1*(-2+3*x1)*x3^2)-
3*x0^8*x1^4*(-((1+4*x1)*(-1+x3)^2*x3)+
x2*(5-8*x3+3*x3^2+x1*(8-13*x3+6*x3^2)))+
x0*(1+x1)^2*x2^2*(3*(1+x1)^3*x2^6-3*(1+x1)^2*(2+5*x1)*x2^5*x3+
2*x1^2*(-2+3*x1)*x3^4+3*(1+x1)*x2^4*x3*(x1+x3+8*x1*x3+
x1^2*(1+10*x3))-x1*x2*x3^3*(x1*(39-26*x3)-24*(-1+x3)+
3*x1^2*(10+x3+x3^2))+x2^2*x3^2*(6-18*x1*(-3+x3)+
3*x1^3*(14+3*x3+5*x3^2)+x1^2*(90-14*x3+9*x3^2))-
3*x2^3*x3*(1+x1*(8+3*x3+3*x3^2)+x1^3*(6+3*x3+10*x3^2)+
x1^2*(13+6*x3+12*x3^2)))+
x0^7*x1^3*(3*x1*(-1+x3)^2*x3*(x1+3*x3+5*x1*x3)+
3*x2^2*(10-12*x3+3*x3^2+2*x1^2*(14-18*x3+7*x3^2)+
x1*(35-44*x3+15*x3^2))-x2*x3*(6*(2-3*x3+x3^2)+
3*x1^2*(29-41*x3+18*x3^2)+x1*(69-108*x3+40*x3^2)))+
x0^2*x2*(3*(1+x1)^4*x2^6*(-3+x1*(-8+x3))-
x1^3*(-2+x1+3*x1^2)*x3^4-3*(1+x1)^3*x2^5*x3*
(-4+2*x1*(-13+x3)+x1^2*(-34+5*x3))+3*x1*(1+x1)^2*x2^4*x3*
(-2-20*x3+x3^2+x1*(-8-70*x3+8*x3^2)+
x1^2*(-6-59*x3+10*x3^2))-x1^2*(1+x1)*x2*x3^3*
(-36+68*x3-15*x3^2+x1*(-57+76*x3-27*x3^2)+
3*x1^2*(-12+x3-5*x3^2+x3^3))+x1*(1+x1)*x2^2*x3^2*
(12*(-2+x3+x3^2)+2*x1*(-63+46*x3+3*x3^2)+
3*x1^2*(-60+26*x3-24*x3^2+3*x3^3)+
3*x1^3*(-26-4*x3-25*x3^2+5*x3^3))-3*(1+x1)*x2^3*x3*
(x3^2+x1*(-5-2*x3+x3^2)+x1^2*(-25-15*x3-26*x3^2+
3*x3^3)+x1^4*(-15-11*x3-53*x3^2+10*x3^3)+
x1^3*(-35-24*x3-77*x3^2+12*x3^3)))-
x0^6*x1^2*(-3*x1^2*(-1+x3)^2*x3*(x3*(2+x3)+x1*(1+x3+2*x3^2))+
3*x2^3*(10-8*x3+x3^2+6*x1*(10-9*x3+2*x3^2)+
x1^3*(56-55*x3+16*x3^2)+x1^2*(105-100*x3+27*x3^2))-
x2^2*x3*(3*(6-6*x3+x3^2)+2*x1*(72-81*x3+19*x3^2)+
6*x1^2*(61-64*x3+19*x3^2)+3*x1^3*(90-89*x3+30*x3^2))+
x1*x2*x3*(x3*(27-39*x3+10*x3^2)+3*x1^2*(6+31*x3-38*x3^2+
16*x3^3)+x1*(12+81*x3-140*x3^2+52*x3^3)))+
x0^3*x2*(-3*(1+x1)^3*x2^5*(-3+4*x1^2*(-7+2*x3)+x1*(-21+4*x3))+
3*(1+x1)^2*x2^4*x3*(-3+5*x1*(-7+x3)+x1^2*(-113+25*x3)+
x1^3*(-99+29*x3))-x1*(1+x1)*x2^3*x3*(-3-27*x3+2*x3^2+
3*x1^3*(-15-139*x3+41*x3^2)+x1*(-33-282*x3+58*x3^2)+
x1^2*(-75-645*x3+161*x3^2))+x1^3*x3^3*(-24+62*x3-33*x3^2+
3*x3^3+3*x1^2*(-6+5*x3-7*x3^2+2*x3^3)+
x1*(-37+77*x3-54*x3^2+9*x3^3))+x1^2*x2*x3^2*
(6*(6-6*x3-5*x3^2+x3^3)-3*x1^2*(-60+52*x3-51*x3^2+
8*x3^3)-3*x1^3*(-24+6*x3-39*x3^2+11*x3^3)+
x1*(144-169*x3+9*x3^2+12*x3^3))+
x1*x2^2*x3*(-(x3*(6-9*x3+x3^2))+3*x1*(-10-11*x3+5*x3^2+
3*x3^3)+6*x1^2*(-20-15*x3-32*x3^2+10*x3^3)+
x1^4*(-60-42*x3-300*x3^2+87*x3^3)+
x1^3*(-150-105*x3-495*x3^2+134*x3^3)))-
x0^4*(3*x1^4*(2+x1)*(-1+x3)^3*x3^3+3*(1+x1)^2*x2^5*
(1+x1*(18-5*x3)+x1^3*(56-27*x3+2*x3^2)+
x1^2*(63-26*x3+2*x3^2))-(1+x1)*x2^4*x3*
(3+x1*(57-18*x3)+6*x1^4*(80-37*x3+3*x3^2)+
x1^2*(345-132*x3+7*x3^2)+x1^3*(735-309*x3+25*x3^2))+
x1*x2^3*x3*(-3*(-3+x3)*x3+x1*(12+117*x3-60*x3^2+x3^3)+
6*x1^4*(10+83*x3-36*x3^2+3*x3^3)+
x1^2*(72+570*x3-270*x3^2+20*x3^3)+
x1^3*(120+951*x3-420*x3^2+37*x3^3))+
x1^3*x2*x3^2*(x1^2*(33-36*x3+69*x3^2-21*x3^3)+
3*(8-12*x3-5*x3^2+5*x3^3)+x1*(57-98*x3+48*x3^2+6*x3^3-
3*x3^4))-x1^2*x2^2*x3*(-2*x3*(-9+9*x3+5*x3^2)+
3*x1^3*(15+6*x3+82*x3^2-31*x3^3+2*x3^4)+
x1*(30+45*x3-27*x3^2-29*x3^3+6*x3^4)+
x1^2*(75+45*x3+195*x3^2-85*x3^3+9*x3^4)))+
x0^5*x1*(-3*x1^3*(-1+x3)^2*x3^2*(-2+x1*(-2+x3)+x3^2)+
3*(1+x1)*x2^4*(5-2*x3+x1*(45-26*x3+3*x3^2)+
x1^3*(70-50*x3+9*x3^2)+x1^2*(105-70*x3+12*x3^2))-
x2^3*x3*(-6*(-2+x3)+2*x1*(69-48*x3+5*x3^2)+
15*x1^3*(60-41*x3+8*x3^2)+x1^2*(570-396*x3+64*x3^2)+
x1^4*(465-318*x3+66*x3^2))+x1*x2^2*x3*(x3*(27-24*x3+x3^2)+
3*x1*(6+54*x3-57*x3^2+10*x3^3)+
3*x1^3*(15+104*x3-70*x3^2+17*x3^3)+
x1^2*(60+411*x3-342*x3^2+80*x3^3))-
x1^2*x2*x3*(x3*(18-21*x3-11*x3^2+6*x3^3)+
3*x1^2*(6-x3+26*x3^2-15*x3^3+4*x3^4)+
x1*(15+15*x3-15*x3^2-17*x3^3+12*x3^4))))*bubble6[s15])/
(3*x2*(x0^3*x1^2+x0*x1*(1+x1)*(-2+x2)*x2+(1+x1)^2*x2^2+
x0^2*x1*(x1-x2-2*x1*x2))*(-(x0*x1)+(1+x1)*(x2-x3))*
(-x0+x2-x3)*(-(x0*x1)+x2+x1*x2-x1*x3)^3*x4)+
(2*(-1+ep)*(3*x0^7*x1^5*(x2-x3)*(-1+x3)^2-
(1+x1)^2*x2^3*(x2-x3)*(2*(1+x1)^3*x2^3-(1+x1)^2*(4+7*x1)*x2^2*
x3+2*(1+3*x1+6*x1^2+4*x1^3)*x2*x3^2-3*x1*(-2+x1^2)*x3^3)-
x0^6*x1^4*(x2-x3)*(-1+x3)*(3*(-5*x2+x3+3*x2*x3-x3^2)+
x1*(-2+13*x3-11*x3^2+3*x2*(-6+5*x3)))-
x0*(1+x1)*x2^2*(3*(1+x1)^3*x2^5*(-1+x1*(-1+x3))-
3*x1^2*x3^4*(-4+3*x3+x1^2*(3-3*x3+x3^2))-
(1+x1)^2*x2^4*(2-9*x3+3*x1^2*(4-6*x3+5*x3^2)+
x1*(14-27*x3+6*x3^2))+x1*x2*x3^3*(8-18*x3-
3*x1*(-4+9*x3)+x1^2*(51-45*x3+9*x3^2)+
x1^3*(41-36*x3+15*x3^2))+(1+x1)*x2^3*x3*
(4-9*x3+x1*(43-54*x3+3*x3^2)+x1^2*(86-90*x3+24*x3^2)+
x1^3*(47-45*x3+30*x3^2))-x2^2*x3^2*(2+x1*(34-48*x3)-
3*x3+3*x1^2*(37-39*x3+3*x3^2)+x1^4*(67-57*x3+30*x3^2)+
x1^3*(146-129*x3+36*x3^2)))+
x0^2*x2*(-3*x2^3*(x2-x3)^2+x1*x2^2*(x2^3*(-30+9*x3)+
x2^2*(-10+81*x3-21*x3^2)+x3^2*(-8+21*x3-3*x3^2)+
3*x2*x3*(6-24*x3+5*x3^2))+3*x1^3*(10*x2^5*(-4+3*x3)+
x2^4*(-40+158*x3-87*x3^2)+x3^4*(2-3*x3+x3^2)+
5*x2*x3^3*(2-6*x3+3*x3^2)-3*x2^2*x3^2*(25-49*x3+19*x3^2)+
2*x2^3*x3*(53-116*x3+49*x3^2))+
x1^2*x2*(6*x2^4*(-15+8*x3)-60*x2^3*(1-5*x3+2*x3^2)+
3*x3^3*(4-15*x3+8*x3^2)-2*x2*x3^2*(38-96*x3+33*x3^2)+
x2^2*x3*(136-357*x3+114*x3^2))+
x1^4*x2*(x2^4*(-75+72*x3)+3*x3^3*(24-39*x3+16*x3^2)+
6*x2^2*x3*(50-99*x3+54*x3^2)-2*x2*x3^2*(136-222*x3+
99*x3^2)-2*x2^3*(50-171*x3+123*x3^2))+
x1^5*(3*x2^5*(-6+7*x3)+x2^2*x3^2*(-115+174*x3-93*x3^2)+
x2^4*(-30+93*x3-84*x3^2)-3*x3^4*(2-3*x3+x3^2)+
3*x2*x3^3*(17-24*x3+10*x3^2)+x2^3*x3*(100-186*x3+
129*x3^2)))+x0^3*x1*x2*
(-3*x2^2*(x2*(9-4*x3)*x3+2*(-2+x3)*x3^2+x2^2*(-5+2*x3))+
x1^2*(18*x2^4*(10-9*x3+x3^2)+x2^3*(80-558*x3+414*x3^2-
47*x3^3)-12*x2*x3^2*(-6+21*x3-15*x3^2+2*x3^3)+
4*x3^3*(-2+9*x3-9*x3^2+2*x3^3)+9*x2^2*x3*
(-18+66*x3-44*x3^2+5*x3^3))+
x1*x2*(6*x2^3*(15-10*x3+x3^2)+3*x3^2*(4-15*x3+8*x3^2)+
x2*x3*(-32+177*x3-102*x3^2+6*x3^3)-
2*x2^2*(-10+111*x3-69*x3^2+6*x3^3))+
x1^3*(6*x2^4*(25-28*x3+3*x3^2)+x2^3*(100-558*x3+489*x3^2-
58*x3^3)+2*x3^3*(-8+27*x3-24*x3^2+5*x3^3)+
12*x2^2*x3*(-20+61*x3-45*x3^2+6*x3^3)-
3*x2*x3^2*(-49+126*x3-89*x3^2+14*x3^3))+
x1^4*(x2^4*(45-60*x3+6*x3^2)+x2^3*(40-195*x3+201*x3^2-
23*x3^3)+x3^3*(-23+45*x3-27*x3^2+5*x3^3)-
3*x2*x3^2*(-31+66*x3-45*x3^2+7*x3^3)+
x2^2*x3*(-110+303*x3-249*x3^2+33*x3^3)))+
x0^5*x1^3*(3*x2*(x2*x3*(-14+18*x3-5*x3^2)+
2*x3^2*(2-3*x3+x3^2)+x2^2*(10-12*x3+3*x3^2))+
x1*(-2*(-1+x3)^2*x3^2*(-1+4*x3)+3*x2^3*(25-36*x3+12*x3^2)+
x2^2*(10-153*x3+210*x3^2-70*x3^3)+
6*x2*x3*(-2+15*x3-20*x3^2+7*x3^3))+
x1^2*(-((-1+x3)^2*x3^2*(-4+13*x3))+3*x2^3*(15-25*x3+9*x3^2)-
6*x2^2*(-2+20*x3-29*x3^2+11*x3^3)+
x2*x3*(-19+96*x3-129*x3^2+52*x3^3)))-
x0^4*x1^2*(3*x2^2*(x2^2*(10-8*x3+x3^2)-2*x2*x3*(8-7*x3+x3^2)+
x3^2*(6-6*x3+x3^2))+x1^2*((-1+x3)^2*x3^3*(-2+5*x3)+
3*x2^4*(50-64*x3+15*x3^2)+x2^3*(50-432*x3+474*x3^2-
116*x3^3)-6*x2*x3^2*(-5+22*x3-24*x3^2+7*x3^3)+
9*x2^2*x3*(-10+45*x3-46*x3^2+12*x3^3))+
x1*x2*(3*x2^3*(40-42*x3+9*x3^2)+x2^2*(20-270*x3+270*x3^2-
56*x3^3)+x3^2*(8-39*x3+39*x3^2-8*x3^3)+
x2*x3*(-28+189*x3-183*x3^2+37*x3^3))+
x1^3*(-34*x2*(-1+x3)^3*x3^2+(-1+x3)^2*x3^3*(-2+5*x3)+
3*x2^4*(20-30*x3+7*x3^2)-3*x2^3*(-10+70*x3-85*x3^2+
22*x3^3)+x2^2*x3*(-65+243*x3-255*x3^2+74*x3^3))))*
bubble6[s23])/(3*x2*(-(x0*x1)+x2+x1*x2)*
(-(x0*x1)+(1+x1)*(x2-x3))*(x2-x3)*(-x0+x2-x3)*
(-(x0*x1)+x2+x1*x2-x1*x3)^3*x4)-
(2*(-1+ep)*x0*x1*((1+x1)^2*x2^5+x0^5*x1^2*(-1+x3)^3-
x0^4*x1*x2*(-1+x3)*(2-x3+2*x3^2+x1*(5-7*x3+2*x3^2))+
x0*(1+x1)*x2^3*(3*x3^2+x2*(-3+x1*(-5+3*x3)))+
x0^2*x2^2*(x3^2*(-3+3*x1*(-2+x3)+2*x3)+
x2*(3+3*x1*(4-3*x3+x3^2)+x1^2*(10-12*x3+3*x3^2)))+
x0^3*x2*(-3*x1*(-1+x3)*x3^2+
x2*(-1+x1^2*(-10+18*x3-9*x3^2+x3^3)+
x1*(-8+9*x3-6*x3^2+2*x3^3))))*bubble6[s34])/
(x2*(x0^3*x1^2+x0*x1*(1+x1)*(-2+x2)*x2+(1+x1)^2*x2^2+
x0^2*x1*(x1-x2-2*x1*x2))*((1+x1)*x2+x0*x1*(-1+x3))*
(-x0+x2-x3)*x4)+(2*(-1+ep)*x1*(-2*(1+x1)^2*x2^3*(x2-x3)^2+
2*x0^4*x1^2*(x2-x3)*(-1+x3)^3-x0^3*x1*(1+2*x1)*(-1+x3)^2*
(x2^2*(-4+x3)+x2*(5-2*x3)*x3+(-1+x3)*x3^2)-
x0*(1+3*x1+2*x1^2)*x2^2*(x2*(7-6*x3)*x3+3*(-1+x3)*x3^2+
x2^2*(-4+3*x3))-x0^2*x2*(6*x1*(1+x1)*(-1+x3)^2*x3^2-
3*x2*(-1+x3)*x3*(-1+x1*(-6+4*x3)+x1^2*(-6+4*x3))+
x2^2*(2-3*x3+6*x1*(2-3*x3+x3^2)+6*x1^2*(2-3*x3+x3^2))))*
bubble6[s45])/(x0*x2*(x0*x1-(1+x1)*(x2-x3))*(x2-x3)*x3*
(x0-x2+x3)*x4)+
((4*x0*(1+x1)^3*x2^4*(-1+x1*(-2+x3))*(x2-x3)^3+
(1+x1)^4*x2^4*(x2-x3)^4-4*x0^7*x1^3*x2*(-1+x1*(-2+x3))*
(-1+x3)^3+x0^8*x1^4*(-1+x3)^4-2*x0^2*(1+x1)^2*x2^3*(x2-x3)^2*
(2*x1*(-1+x1*(-1+x3))*(-1+x3)*x3+
x2*(-3+2*x1*(-7+4*x3)+x1^2*(-14+14*x3+(-3+ep)*x3^2)))-
2*x0^6*x1^2*x2*(-1+x3)^2*(2*x1*(-1+x1*(-1+x3))*(-1+x3)*x3+
x2*(-3+2*x1*(-7+4*x3)+x1^2*(-14+14*x3+(-3+ep)*x3^2)))-
4*x0^3*(1+x1)*x2^3*(x2-x3)*(x2*(-1+x1*(-2+x3))*
(-1+x1*(-7+5*x3)+x1^2*(-7+7*x3+(-1+ep)*x3^2))-
x1*(-1+x3)*x3*(-3+x1*(-9+5*x3)+
x1^2*(-6+7*x3+(-1+ep)*x3^2)))+4*x0^5*x1*x2^2*(-1+x3)*
(x2*(-1+x1*(-2+x3))*(-1+x1*(-7+5*x3)+
x1^2*(-7+7*x3+(-1+ep)*x3^2))-x1*(-1+x3)*x3*
(-3+x1*(-9+5*x3)+x1^2*(-6+7*x3+(-1+ep)*x3^2)))+
x0^4*x2^2*(-2*x1^2*(-1+x3)^2*x3^2*(-3+x1*(-6+4*x3)+
x1^2*(-3+4*x3+(-1+ep)*x3^2))+4*x1*x2*(-1+x3)*x3*
(3-2*x1*(-9+5*x3)+x1^2*(30-30*x3-2*(-3+ep)*x3^2)+
x1^3*(15-21*x3+(7-3*ep)*x3^2+(-1+ep)*x3^3))+
x2^2*(1-4*x1*(-5+4*x3)-2*x1^2*(-45+60*x3+(-18+ep)*x3^2)+
4*x1^3*(35-60*x3-3*(-10+ep)*x3^2+2*(-2+ep)*x3^3)-
2*x1^4*(-35+70*x3+(-45+6*ep)*x3^2+(10-6*ep)*x3^3+
(-1+ep)*x3^4))))*x4^2*pent6[s12,s23,s34,s45,s15])/
(x0*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3)-
((-1+ep)*x0*x1^2*((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)^2*x3*
triangle6[s15])/(x2*(x0*x1-(1+x1)*(x2-x3))^2)-
((-1+ep)*x0*x1*(x0-x2)^2*((1+x1)*x2+x0*x1*(-1+x3))*x3*
triangle6[s23])/((x0*x1-(1+x1)*x2)^2*(x0-x2+x3))-
((-1+ep)*x1*x3*((1+x1)^2*x2^4+x0^4*x1^2*(-1+x3)^2+
2*x0*(1+x1)*x2^3*(-1+x1*(-2+x3)+2*x3)-
2*x0^3*x1*x2*(-1+x3)*(-1+x1*(-2+x3)+2*x3)+
x0^2*x2^2*(1-4*x3+2*x3^2+x1^2*(6-6*x3+x3^2)+
2*x1*(3-6*x3+2*x3^2)))*triangle6[s34])/
(x2*(-(x0*x1)+x2+x1*x2)^2*(-x0+x2-x3))+
((-1+ep)*x1*(2*(1+x1)^3*x2^3*(x2-x3)^2+2*x0^5*x1^3*(-1+x3)^3+
2*x0*(1+x1)^2*x2^2*(x2-x3)*(-((2+3*x1)*(-1+x3)*x3)+
x2*(-2-5*x1+2*x3+3*x1*x3))-2*x0^4*x1^2*(-1+x3)^2*
(-2*(1+x1)*(-1+x3)*x3+x2*(-3+2*x3+x1*(-5+2*x3)))+
x0^3*x1*(-1+x3)*((1+4*x1+2*x1^2)*(-1+x3)^2*x3^2-
2*x2*(-1+x3)*x3*(-4+2*x1^2*(-4+x3)+4*x1*(-3+x3)+x3)+
x2^2*(6-8*x3+x3^2+2*x1^2*(10-8*x3+x3^2)+
4*x1*(6-6*x3+x3^2)))+x0^2*(1+x1)*x2*
((1+8*x1+6*x1^2)*(-1+x3)^2*x3^2-2*x2*(-1+x3)*x3*
(-2+6*x1^2*(-2+x3)+x3+4*x1*(-3+2*x3))+
x2^2*(2-4*x3+x3^2+8*x1*(2-3*x3+x3^2)+
x1^2*(20-24*x3+6*x3^2))))*triangle6[s45])/
(x0*x2*(x0*x1-(1+x1)*(x2-x3))^2*(x0-x2+x3))+
((-1+ep)*x1*x3*(x0^9*x1^6*(-1+x3)+4*(1+x1)^5*x2^4*(x2-x3)^2*x3+
x0^8*x1^5*(x2*(6+x1*(8-7*x3)-5*x3)+(2+5*x1)*(-1+x3)*x3)+
x0*(1+x1)^3*x2^3*(2*(1+x1)^3*x2^4+
x2*x3^2*(2+x1^2*(43-30*x3)+x1*(42-16*x3)+x1^3*(3-8*x3)+
4*x3)+x1*x3^3*(-14+8*x3+x1^2*(-1+2*x3)+4*x1*(-4+3*x3))+
(1+x1)*x2^2*x3*(-4*(1+x3)+9*x1*(-3+2*x3)+
3*x1^2*(-1+4*x3))-(1+x1)^2*x2^3*(-1+2*x3+x1*(-1+8*x3)))+
x0^7*x1^4*(2*x2*(5-4*x3)*x3+(-1+x3)*x3^2+5*x2^2*(-3+2*x3)+
x1*(x2*(39-32*x3)*x3+8*(-1+x3)*x3^2+6*x2^2*(-7+5*x3))+
x1^2*(1-3*x3-7*x3^2+9*x3^3+x2^2*(-27+20*x3)+
x2*(2+31*x3-28*x3^2)))+x0^2*(1+x1)^2*x2^2*
(2*x2^3*(x2-x3)^2+x1^4*(x2-x3)^2*(2*x2^3-2*x2^2*(6+x3)+
x2*(-6+19*x3-2*x3^2)+x3*(3-7*x3+2*x3^2))+
x1^2*(12*x2^5-6*x2^4*(6+5*x3)+x2^2*x3*(95-89*x3-14*x3^2)-
2*x2*x3^2*(44-39*x3+x3^2)+2*x3^3*(9-11*x3+2*x3^2)+
3*x2^3*(-6+23*x3+10*x3^2))+x1*x2*(8*x2^4-6*x2^3*(2+3*x3)+
2*x2*x3*(10+2*x3-7*x3^2)+2*x3^2*(-4-3*x3+4*x3^2)+
x2^2*(-6+13*x3+16*x3^2))+x1^3*(8*x2^5-2*x2^4*(18+11*x3)+
x2*x3^2*(-92+123*x3-20*x3^2)+2*x2^2*x3*(45-75*x3+2*x3^2)+
2*x3^3*(12-18*x3+5*x3^2)+x2^3*(-18+99*x3+20*x3^2)))+
x0^3*(1+x1)*x2*(-(x2^3*(x2-x3)^2)+
x1*x2^2*(x2^2*(33-4*x3)*x3+3*x3^3+x2*x3^2*(-19+2*x3)+
x2^3*(-17+2*x3))+x1^5*(x2^5*(-13+2*x3)+
x2^4*(30+35*x3-8*x3^2)+x3^3*(-3+8*x3-4*x3^2)+
x2*x3^2*(18-51*x3+16*x3^2+2*x3^3)-
x2^2*x3*(30-108*x3+11*x3^2+8*x3^3)+
x2^3*(15-95*x3-23*x3^2+12*x3^3))+
x1^2*x2*(x2^4*(-58+8*x3)+x2^3*(30+122*x3-20*x3^2)+
2*x2*x3*(-20+12*x3+24*x3^2-5*x3^3)+
x3^2*(12-6*x3-13*x3^2+4*x3^3)+x2^2*(15-35*x3-98*x3^2+
18*x3^3))+x1^4*(x2^5*(-53+8*x3)+
x2^4*(90+132*x3-28*x3^2)+2*x3^3*(-8+18*x3-10*x3^2+x3^3)+
x2*x3^2*(98-189*x3+60*x3^2+2*x3^3)-
2*x2^2*x3*(70-150*x3+5*x3^2+11*x3^3)+
x2^3*(45-225*x3-109*x3^2+38*x3^3))+
x1^3*(2*x2^5*(-41+6*x3)+x2^4*(90+188*x3-36*x3^2)+
x3^3*(-10+20*x3-9*x3^2)+2*x2^2*x3*(-75+108*x3+23*x3^2-
12*x3^3)+x2*x3^2*(92-138*x3+23*x3^2+6*x3^3)+
x2^3*(45-165*x3-166*x3^2+42*x3^3)))-
x0^6*x1^3*(x2*(10*x2^2*(-2+x3)-4*x2*x3*(-5+3*x3)+
x3^2*(-4+3*x3))+x1*(10*x2^2*(11-7*x3)*x3-3*(-1+x3)*x3^3+
10*x2^3*(-9+5*x3)+x2*x3^2*(-38+29*x3))+
x1^3*(10*x2^3*(-5+3*x3)+x2^2*(12+80*x3-62*x3^2)+
x3*(-3+9*x3+x3^2-7*x3^3)+x2*(6-23*x3-32*x3^2+
39*x3^3))+x1^2*(10*x2^3*(-12+7*x3)-
2*x2^2*(-6-85*x3+60*x3^2)-4*x3*(1-3*x3+2*x3^3)+
x2*(6-17*x3-72*x3^2+65*x3^3)))+
x0^5*x1^2*(x2^2*(5*x2^2*(-3+x3)+4*x2*(5-2*x3)*x3+
3*(-2+x3)*x3^2)+x1*x2*(2*x2^2*(75-34*x3)*x3+
3*(3-2*x3)*x3^3+20*x2^3*(-5+2*x3)+4*x2*x3^2*(-17+9*x3))+
x1^4*(5*x2^4*(-11+5*x3)+x2^3*(30+110*x3-68*x3^2)+
x3^2*(3-9*x3+4*x3^2+2*x3^3)-x2*x3*(15-48*x3+x3^2+
22*x3^3)+x2^2*(15-70*x3-58*x3^2+63*x3^3))+
x1^3*(20*x2^4*(-9+4*x3)+x2^3*(60+330*x3-188*x3^2)+
8*x3^2*(1-3*x3+2*x3^2)+x2*x3*(-39+102*x3+3*x3^2-
44*x3^3)+2*x2^2*(15-55*x3-98*x3^2+78*x3^3))+
x1^2*(30*x2^4*(-7+3*x3)+x2^3*(30+350*x3-180*x3^2)+
x2*x3*(-20+44*x3+23*x3^2-32*x3^3)+
x3^2*(2-6*x3+3*x3^2+x3^3)+x2^2*(15-40*x3-200*x3^2+
126*x3^3)))-x0^4*x1*(x2^3*(x2^2*(-6+x3)-2*x2*(-5+x3)*x3+
(-4+x3)*x3^2)+x1*x2^2*(15*x2^3*(-4+x3)+
x2^2*(105-29*x3)*x3-3*(-3+x3)*x3^3+x2*x3^2*(-56+17*x3))+
x1^5*(x2^5*(-36+11*x3)+x2^4*(40+85*x3-37*x3^2)+
x3^3*(-1+3*x3-2*x3^2)+x2*x3^2*(12-35*x3+14*x3^2+4*x3^3)-
x2^2*x3*(30-102*x3+9*x3^2+23*x3^3)+
x2^3*(20-110*x3-52*x3^2+45*x3^3))+
x1^3*(10*x2^5*(-24+7*x3)+x2^4*(120+490*x3-182*x3^2)+
2*x2^2*x3*(-65+127*x3+27*x3^2-37*x3^3)+
x3^3*(-2+6*x3-5*x3^2+x3^3)+x2*x3^2*(48-106*x3+40*x3^2+
7*x3^3)+2*x2^3*(30-105*x3-182*x3^2+89*x3^3))+
x1^2*x2*(10*x2^4*(-18+5*x3)+x2^3*(40+340*x3-112*x3^2)+
2*x2*x3*(-20+28*x3+30*x3^2-17*x3^3)+
x3^2*(8-14*x3-2*x3^2+5*x3^3)+x2^2*(20-50*x3-232*x3^2+
90*x3^3))+x1^4*(15*x2^5*(-10+3*x3)+
x2^4*(120+330*x3-134*x3^2)+2*x3^3*(-2+6*x3-5*x3^2+x3^3)+
x2*x3^2*(52-129*x3+60*x3^2+4*x3^3)-
6*x2^2*x3*(20-50*x3+x3^2+11*x3^3)+
x2^3*(60-270*x3-236*x3^2+149*x3^3))))*triangle6[s15,s23])/
(x2*(-(x0*x1)+x2+x1*x2)^2*(-x0+x2-x3)*
(x0^2*x1^2+(1+x1)*(x2-x3)*(x2+x1*x2-x1*x3)+
x0*x1*(-2*(1+x1)*x2+x3+2*x1*x3))^2)-
((-1+ep)*x1*(x0-x2)^2*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))*
((1+x1)*x2+x0*x1*(-1+x3))*x3*triangle6[s15,s34])/
(x2*(-(x0*x1)+x2+x1*x2)^2*(-x0+x2-x3))-
((-1+ep)*x0*x1*((1+x1)*x2+x0*x1*(-1+x3))*(x2-x3)*(1+x2-x3)^2*
x3*triangle6[s23,s45])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*(-x0+x2-x3))


==> anc/OneLoopAnalytics/ggggg_mmppp_Nf1.m <==
(x0*x1*x2*x3*((1+x1)^2*x2^2*(x2-x3)^2*(1+2*x2-x3)+
x0^4*x1^2*(1+2*x2-x3)*(-1+x3)^2+x0^3*x1*x2*(-1+x3)*
(2+4*x2-2*x3+x1*(4+x2*(8-3*x3)-7*x3+3*x3^2))+
x0*(1+x1)*x2^2*(x2-x3)*(-2-4*x2+2*x3+
x1*(-4+7*x3-3*x3^2+x2*(-8+3*x3)))+
x0^2*x2*(2*x1*(-1+x1*(-1+x3))*(-1+x3)^2*x3+
x2^2*(2+x1*(12-7*x3)+2*x1^2*(6-5*x3+x3^2))-
x2*(-1+x3)*(1+x1*(6-9*x3)+2*x1^2*(3-6*x3+2*x3^2))))*x4*
box6[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+
(x1*(x0-x2+x3)*(-((1+x1)^3*x2^4*(x2-x3)^2)-
x0^5*x1^2*x2*(-3+2*x1*(-3+x3))*(-1+x3)^2+x0^6*x1^3*(-1+x3)^3-
x0*(1+x1)^2*x2^3*(x2-x3)*(x2*(-3+2*x1*(-3+x3))+x3+2*x1*x3)+
x0^4*x1*x2*(-1+x3)*(-(x1*(-2+x1*(-2+x3))*(-1+x3)*x3)+
x2*(3+x1*(15-7*x3)+x1^2*(15-11*x3+3*x3^2)))-
x0^2*(1+x1)*x2^2*(-(x1*(-1+x3)*x3^2*(1+x1+x1*x3))-
x2*x3*(2-6*x1*(-2+x3)+x1^2*(12-9*x3+2*x3^2))+
x2^2*(3+x1*(15-7*x3)+x1^2*(15-11*x3+3*x3^2)))+
x0^3*x2^2*(x1*(-1+x3)*x3*(4-3*x1*(-4+x3)+
2*x1^2*(4-2*x3+x3^2))+x2*(1+x1*(12-8*x3)+
x1^2*(30-30*x3+7*x3^2)-2*x1^3*(-10+12*x3-5*x3^2+x3^3))))*
x4*box6[s15,s12,s34])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+
(((1+x1)^5*x2^6*(x2-x3)^3*(x2+x1*x2-x3)+
x0^10*x1^6*(-1+x3)^4*(1-x3+x3^2)+x0*(1+x1)^4*x2^5*(x2-x3)^2*
(x2*(4+5*x1^2+x1*(14-5*x3))*x3+x1*(-3+x3)*x3^2+
2*(1+x1)*x2^2*(-2+x1*(-5+2*x3)))+x0^2*(1+x1)^3*x2^4*(x2-x3)*
(x1^2*x3^3*(-3+2*x3)+x1*x2*x3^2*(15-8*x3+x1^2*(10-3*x3^2)+
x1*(37-27*x3+5*x3^2))+(1+x1)*x2^3*(6+x1*(36-17*x3)+
x1^2*(45-37*x3+9*x3^2))-x2^2*x3*(6+x1*(54-25*x3)+
x1^3*(47-26*x3+6*x3^2)+x1^2*(105-71*x3+14*x3^2)))+
x0^9*x1^5*(-1+x3)^3*(x1*(-1+x3)*x3+
x2*(6-7*x3+5*x3^2-2*x1*(-5+7*x3-6*x3^2+x3^3)))+
x0^3*(1+x1)^2*x2^3*(x1^3*(-1+x3)*x3^4+
x2^3*x3*(4+x1*(78-45*x3)+x1^2*(330-300*x3+69*x3^2)+
x1^3*(462-499*x3+192*x3^2-22*x3^3)+
x1^4*(196-214*x3+99*x3^2-18*x3^3))+
x1^2*x2*x3^3*(21-22*x3+5*x3^2+x1*(40-45*x3+14*x3^2-
2*x3^3)+x1^2*(10-9*x3^2+2*x3^3))+
(1+x1)*x2^4*(-4+3*x1*(-16+9*x3)+
x1^2*(-144+139*x3-36*x3^2)+2*x1^3*(-60+76*x3-36*x3^2+
5*x3^3))+x1*x2^2*x3^2*(9*(-3+2*x3)-
2*x1*(82-80*x3+19*x3^2)+2*x1^3*(-45+35*x3-9*x3^2+
3*x3^3)+x1^2*(-245+263*x3-98*x3^2+14*x3^3)))+
x0^8*x1^4*x2*(-1+x3)^2*(x1*(-1+x3)*x3*(9-5*x3+3*x3^2+
x1*(11-6*x3+3*x3^2))+x2*(15-20*x3+11*x3^2+
x1*(54-87*x3+64*x3^2-13*x3^3)+x1^2*(45-82*x3+73*x3^2-
22*x3^3+x3^4)))+x0^4*(1+x1)*x2^3*
(-(x1^3*(-1+x3)*x3^3*(-13+7*x3-x3^2+x1*(-20+11*x3-2*x3^2)+
x1^2*(-5-5*x3+4*x3^2)))+(1+x1)*x2^3*(1+x1*(28-19*x3)+
8*x1^2*(21-24*x3+7*x3^2)+x1^3*(336-497*x3+256*x3^2-
40*x3^3)+x1^4*(210-364*x3+254*x3^2-70*x3^3+4*x3^4))+
x1^2*x2*x3^2*(48-63*x3+21*x3^2+x1*(206-306*x3+144*x3^2-
23*x3^3)+x1^2*(250-372*x3+201*x3^2-56*x3^3+4*x3^4)+
x1^3*(85-100*x3+42*x3^2-20*x3^3+4*x3^4))-
x1*x2^2*x3*(21-16*x3+x1*(214-251*x3+73*x3^2)+
x1^2*(636-897*x3+422*x3^2-62*x3^3)+
x1^3*(714-1091*x3+649*x3^2-164*x3^3+8*x3^4)+
x1^4*(266-409*x3+276*x3^2-94*x3^3+8*x3^4)))+
x0^7*x1^3*x2*(-1+x3)*(x1^2*(3+2*x1)*(-1+x3)^2*x3^2-
x1*x2*(-1+x3)*x3*(-30+28*x3-13*x3^2+
x1*(-82+85*x3-46*x3^2+6*x3^3)+x1^2*(-52+54*x3-35*x3^2+
6*x3^3))+x2^2*(20-30*x3+14*x3^2-
2*x1*(-60+110*x3-76*x3^2+17*x3^3)+
2*x1^3*(60-136*x3+136*x3^2-59*x3^3+7*x3^4)+
x1^2*(216-449*x3+387*x3^2-135*x3^3+11*x3^4)))+
x0^5*x1*x2^2*(x1^3*(-1+x3)^2*x3^3*(3+4*x1+x1^2*(1+2*x3))-
x1^2*x2*(-1+x3)*x3^2*(-42+39*x3-12*x3^2+
6*x1*(-24+24*x3-9*x3^2+x3^3)+8*x1^3*(-6+4*x3-2*x3^2+
x3^3)+x1^2*(-151+142*x3-63*x3^2+14*x3^3))-
(1+x1)*x2^3*(6-5*x3+x1*(84-115*x3+40*x3^2)+
x1^2*(336-585*x3+344*x3^2-64*x3^3)+
x1^3*(504-1015*x3+784*x3^2-248*x3^3+20*x3^4)+
x1^4*(252-560*x3+516*x3^2-214*x3^3+28*x3^4))+
x1*x2^2*x3*(45-68*x3+27*x3^2+x1*(320-570*x3+336*x3^2-
65*x3^3)+x1^2*(750-1452*x3+1041*x3^2-320*x3^3+26*x3^4)+
x1^4*(238-480*x3+420*x3^2-200*x3^3+36*x3^4)+
x1^3*(714-1435*x3+1160*x3^2-459*x3^3+62*x3^4)))+
x0^6*x1^2*x2^2*(x1^2*(-1+x3)^2*x3^2*(3*(6-3*x3+x3^2)+
x1^2*(15-4*x3+4*x3^2)+x1*(35-18*x3+6*x3^2))+
x1*x2*(-1+x3)*x3*(50-62*x3+25*x3^2+
x1*(230-328*x3+179*x3^2-31*x3^3)+
x1^2*(322-488*x3+322*x3^2-87*x3^3+3*x3^4)+
x1^3*(140-213*x3+162*x3^2-58*x3^3+3*x3^4))+
x2^2*(15-25*x3+11*x3^2+x1*(140-290*x3+204*x3^2-48*x3^3)+
x1^2*(420-990*x3+882*x3^2-336*x3^3+39*x3^4)+
x1^4*(210-574*x3+660*x3^2-370*x3^3+83*x3^4-3*x3^5)+
x1^3*(504-1295*x3+1340*x3^2-648*x3^3+118*x3^4-3*x3^5))))*x4*
box6[s23,s34,s15])/((x0*x1-(1+x1)*x2)^2*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3*
(x0-x2+x3))+
(x1*x3*(-(x0^5*x1^2*x2*(-3+x1*(-6+x3))*(-1+x3)^3)+
x0^6*x1^3*(-1+x3)^4+(1+x1)^3*x2^4*(x2-x3)^2*(1+x3)+
x0^3*x2^2*(-1+x3)*(-(x1*(-4-12*x1+x1^2*(-8+x3))*(-1+x3)*x3)+
x2*(1-3*x1*(-4+x3)-6*x1^2*(-5+2*x3)+
x1^3*(20-10*x3+x3^2)))+x0^4*x1*x2*(-1+x3)^2*
(-(x1*(-2+x1*(-2+x3))*(-1+x3)*x3)+
x2*(3-3*x1*(-5+x3)+x1^2*(15-5*x3+x3^2)))+
x0*(1+x1)^2*x2^3*(x2-x3)*(-((-1+x3)*x3*(1+2*x1*(1+x3)))+
x2*(-3-x3+x1*(-6-x3+2*x3^2)))+x0^2*(1+x1)*x2^2*
(x1*(-1+x3)^2*x3^2*(1+x1+x1*x3)-x2*(-1+x3)*x3*
(-2-x1*(12+x3)+x1^2*(-12-x3+2*x3^2))+
x2^2*(3-x3+x1*(15-8*x3-2*x3^2)+
x1^2*(15-10*x3-2*x3^2+x3^3))))*x4*box6[s34,s45,s12])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
(x1*x3*(-((1+x1)^5*x2^4*(x2-x3)^5)-x0*(1+x1)^4*x2^4*(x2-x3)^3*
(x2*(-3+2*x1*(-4+x3))+(3+x1*(9-2*x3))*x3)+
x0^8*x1^5*((-1+x3)^6*x3+x2^2*(-1+x3)^2*x3*(3-2*x3+x3^2)-
x2*(-1+x3)^4*(1-2*x3+2*x3^2))+x0^2*(1+x1)^3*x2^3*(x2-x3)^2*
(3*x1*(1+x1)*x2^3*x3-x1*(-1+x3)*x3^2*(-3+x3+x1*(-4+3*x3))+
x2*x3*(3+x1*(27-14*x3+5*x3^2)+x1^2*(38-25*x3+9*x3^2))-
x2^2*(3+x1*(21-10*x3+7*x3^2)+x1^2*(28-18*x3+9*x3^2)))+
x0^7*x1^4*x2*(-1+x3)*((-1+x3)^3*x3*(-6+4*x3+x1*(-9+7*x3))+
x2^2*x3*(4*(3-3*x3+x3^2)+x1*(18-20*x3+7*x3^2))-
x2*(-1+x3)*(-5+14*x3-22*x3^2+8*x3^3+
2*x1*(-4+11*x3-18*x3^2+7*x3^3)))+x0^3*(1+x1)^2*x2^3*
(x2-x3)*(6*x1*(1+x1)*x2^3*(-1+x1*(-3+x3))*x3-
x1*(-1+x3)*x3^2*(6-2*x3+3*x1^2*(9-8*x3+2*x3^2)+
x1*(30-20*x3+6*x3^2))+x2^2*(1+2*x1*(9-7*x3+7*x3^2)+
x1^3*(56-66*x3+66*x3^2-18*x3^3)+
x1^2*(63-68*x3+74*x3^2-18*x3^3))+
x2*x3*(-1+x1*(-27+22*x3-10*x3^2)+
x1^3*(-95+117*x3-78*x3^2+18*x3^3)+
x1^2*(-105+118*x3-76*x3^2+18*x3^3)))-
x0^6*x1^3*x2*(-((1+x1)*(-1+x3)^4*x3^2*(-1+x1*(-4+3*x3)))+
x2^3*x3*(-2*(3-2*x3)^2+x1*(-60+90*x3-38*x3^2+3*x3^3)+
x1^2*(-45+72*x3-34*x3^2+3*x3^3))+x2*(-1+x3)^2*x3*
(-2*(7-10*x3+5*x3^2)+x1*(-49+79*x3-54*x3^2+9*x3^3)+
x1^2*(-38+65*x3-48*x3^2+9*x3^3))-x2^2*(-1+x3)*
(10-26*x3+43*x3^2-17*x3^3+x1*(35-93*x3+164*x3^2-
84*x3^3+9*x3^4)+x1^2*(28-74*x3+133*x3^2-75*x3^3+
9*x3^4)))+x0^4*x1*(1+x1)*x2^2*
((1+x1)*x2^4*x3*(3+x1*(30-14*x3)+x1^2*(45-32*x3+4*x3^2))+
x1*(1+x1)*(-1+x3)^2*x3^3*(3-2*x3+x1*(6-8*x3+4*x3^2))-
x2*(-1+x3)*x3^2*(-3+x3+x1*(-45+42*x3-20*x3^2)+
2*x1^3*(-39+50*x3-32*x3^2+8*x3^3)+
x1^2*(-117+135*x3-84*x3^2+16*x3^3))-
x2^3*(5-6*x3+7*x3^2+x1*(45-74*x3+114*x3^2-44*x3^3)+
2*x1^3*(35-65*x3+101*x3^2-56*x3^3+8*x3^4)+
x1^2*(105-190*x3+303*x3^2-156*x3^3+16*x3^4))+
x2^2*x3*(9-10*x3+5*x3^2+x1*(93-153*x3+136*x3^2-48*x3^3)+
3*x1^2*(75-138*x3+138*x3^2-64*x3^3+8*x3^4)+
x1^3*(150-288*x3+295*x3^2-144*x3^3+24*x3^4)))+
x0^5*x1^2*x2^2*(-((1+x1)*x2^3*x3*(12-8*x3+
x1*(60-58*x3+11*x3^2)+x1^2*(60-68*x3+19*x3^2)))+
(1+x1)*(-1+x3)^2*x3^2*(3-2*x3+x1*(24-28*x3+11*x3^2)+
x1^2*(27-38*x3+19*x3^2))-x2*(-1+x3)*x3*
(-4*(4-5*x3+3*x3^2)+x1*(-102+159*x3-137*x3^2+33*x3^3)+
2*x1^2*(-90+152*x3-144*x3^2+45*x3^3)+
x1^3*(-95+167*x3-163*x3^2+57*x3^3))+
x2^2*(10-24*x3+37*x3^2-18*x3^3+x1*(60-156*x3+270*x3^2-
184*x3^3+33*x3^4)+x1^3*(56-150*x3+268*x3^2-212*x3^3+
57*x3^4)+x1^2*(105-280*x3+499*x3^2-378*x3^3+90*x3^4))))*
x4*box6[s45,s15,s23])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3))^3)+
(2*x0*x1*x2*(1+x2-x3)*x3*box8[s12,s23,s45])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))+
(2*x1*(x0-x2)*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
box8[s15,s12,s34])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*x0*((1+x1)*x2+x0*x1*(-1+x3))*
(x0*(x2-x1*x2*(-2+x3))-x2*(x2+x1*x2-x3)+x0^2*x1*(-1+x3))^2*
box8[s23,s34,s15])/(x2*(-(x0*x1)+x2+x1*x2)*(-x0+x2-x3)*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3)))+
(2*x1*(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*x3*
box8[s34,s45,s12])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))-
(2*x1*x3*(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+
x0^2*x1*(1-(2+x2)*x3+x3^2))^2*box8[s45,s15,s23])/
(x2*(-x0+x2-x3)*(-(x0*(1+4*x1+3*x1^2)*x2*(x2-x3))+
(1+x1)^2*x2*(x2-x3)^2+x0^3*x1^2*(-1+x3)-
x0^2*x1*(-((1+x1)*(-1+x3)*x3)+x2*(-2+x1*(-3+x3)+x3))))+
((1+x0)*x1*x3*(3*(1+x1)^2*x2^2-3*x1*(1+x1)*x2*x3+2*x1^2*x3^2+
x0^2*x1^2*(3-3*x3+2*x3^2)+x0*x1*(3*(1+x1)*x2*(-2+x3)+
x1*x3*(3+x3)))*bubble4[s15])/(3*(x0*x1-(1+x1)*x2+x1*x3)^3)-
(((1+x1)*x2*(2*(1+x1)^2*x2^2-3*x1*(1+x1)*x2*x3+3*x1^2*x3^2)+
3*x0*x1*((1+x1)^2*x2^2*(-2+x3)+2*x1*(1+x1)*x2*x3+
x1^2*(-1+x3)*x3^2)+x0^3*x1^3*(-2+3*x3-3*x3^2+2*x3^3)+
3*x0^2*x1^2*(x1*x3*(-1+x3^2)+(1+x1)*x2*(2-2*x3+x3^2)))*
bubble4[s23])/(3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
(2*x1*(3*x0^9*x1^5*(-1+x3)^2+(1+x1)^3*x2^3*(x2-x3)*x3*
(3*(1+x1)^2*x2^2-6*(1+x1)^2*x2*x3+x1*(-2+3*x1)*x3^2)-
3*x0^8*x1^4*(-((1+4*x1)*(-1+x3)^2*x3)+
x2*(5-8*x3+3*x3^2+x1*(8-13*x3+6*x3^2)))+
x0*(1+x1)^2*x2^2*(3*(1+x1)^3*x2^6-3*(1+x1)^2*(2+5*x1)*x2^5*x3+
2*x1^2*(-2+3*x1)*x3^4+3*(1+x1)*x2^4*x3*(x1+x3+8*x1*x3+
x1^2*(1+10*x3))-x1*x2*x3^3*(x1*(39-26*x3)-24*(-1+x3)+
3*x1^2*(10+x3+x3^2))+x2^2*x3^2*(6-18*x1*(-3+x3)+
3*x1^3*(14+3*x3+5*x3^2)+x1^2*(90-14*x3+9*x3^2))-
3*x2^3*x3*(1+x1*(8+3*x3+3*x3^2)+x1^3*(6+3*x3+10*x3^2)+
x1^2*(13+6*x3+12*x3^2)))+
x0^7*x1^3*(3*x1*(-1+x3)^2*x3*(x1+3*x3+5*x1*x3)+
3*x2^2*(10-12*x3+3*x3^2+2*x1^2*(14-18*x3+7*x3^2)+
x1*(35-44*x3+15*x3^2))-x2*x3*(6*(2-3*x3+x3^2)+
3*x1^2*(29-41*x3+18*x3^2)+x1*(69-108*x3+40*x3^2)))+
x0^2*x2*(3*(1+x1)^4*x2^6*(-3+x1*(-8+x3))-
x1^3*(-2+x1+3*x1^2)*x3^4-3*(1+x1)^3*x2^5*x3*
(-4+2*x1*(-13+x3)+x1^2*(-34+5*x3))+3*x1*(1+x1)^2*x2^4*x3*
(-2-20*x3+x3^2+x1*(-8-70*x3+8*x3^2)+
x1^2*(-6-59*x3+10*x3^2))-x1^2*(1+x1)*x2*x3^3*
(-36+68*x3-15*x3^2+x1*(-57+76*x3-27*x3^2)+
3*x1^2*(-12+x3-5*x3^2+x3^3))+x1*(1+x1)*x2^2*x3^2*
(12*(-2+x3+x3^2)+2*x1*(-63+46*x3+3*x3^2)+
3*x1^2*(-60+26*x3-24*x3^2+3*x3^3)+
3*x1^3*(-26-4*x3-25*x3^2+5*x3^3))-3*(1+x1)*x2^3*x3*
(x3^2+x1*(-5-2*x3+x3^2)+x1^2*(-25-15*x3-26*x3^2+
3*x3^3)+x1^4*(-15-11*x3-53*x3^2+10*x3^3)+
x1^3*(-35-24*x3-77*x3^2+12*x3^3)))-
x0^6*x1^2*(-3*x1^2*(-1+x3)^2*x3*(x3*(2+x3)+x1*(1+x3+2*x3^2))+
3*x2^3*(10-8*x3+x3^2+6*x1*(10-9*x3+2*x3^2)+
x1^3*(56-55*x3+16*x3^2)+x1^2*(105-100*x3+27*x3^2))-
x2^2*x3*(3*(6-6*x3+x3^2)+2*x1*(72-81*x3+19*x3^2)+
6*x1^2*(61-64*x3+19*x3^2)+3*x1^3*(90-89*x3+30*x3^2))+
x1*x2*x3*(x3*(27-39*x3+10*x3^2)+3*x1^2*(6+31*x3-38*x3^2+
16*x3^3)+x1*(12+81*x3-140*x3^2+52*x3^3)))+
x0^3*x2*(-3*(1+x1)^3*x2^5*(-3+4*x1^2*(-7+2*x3)+x1*(-21+4*x3))+
3*(1+x1)^2*x2^4*x3*(-3+5*x1*(-7+x3)+x1^2*(-113+25*x3)+
x1^3*(-99+29*x3))-x1*(1+x1)*x2^3*x3*(-3-27*x3+2*x3^2+
3*x1^3*(-15-139*x3+41*x3^2)+x1*(-33-282*x3+58*x3^2)+
x1^2*(-75-645*x3+161*x3^2))+x1^3*x3^3*(-24+62*x3-33*x3^2+
3*x3^3+3*x1^2*(-6+5*x3-7*x3^2+2*x3^3)+
x1*(-37+77*x3-54*x3^2+9*x3^3))+x1^2*x2*x3^2*
(6*(6-6*x3-5*x3^2+x3^3)-3*x1^2*(-60+52*x3-51*x3^2+
8*x3^3)-3*x1^3*(-24+6*x3-39*x3^2+11*x3^3)+
x1*(144-169*x3+9*x3^2+12*x3^3))+
x1*x2^2*x3*(-(x3*(6-9*x3+x3^2))+3*x1*(-10-11*x3+5*x3^2+
3*x3^3)+6*x1^2*(-20-15*x3-32*x3^2+10*x3^3)+
x1^4*(-60-42*x3-300*x3^2+87*x3^3)+
x1^3*(-150-105*x3-495*x3^2+134*x3^3)))-
x0^4*(3*x1^4*(2+x1)*(-1+x3)^3*x3^3+3*(1+x1)^2*x2^5*
(1+x1*(18-5*x3)+x1^3*(56-27*x3+2*x3^2)+
x1^2*(63-26*x3+2*x3^2))-(1+x1)*x2^4*x3*
(3+x1*(57-18*x3)+6*x1^4*(80-37*x3+3*x3^2)+
x1^2*(345-132*x3+7*x3^2)+x1^3*(735-309*x3+25*x3^2))+
x1*x2^3*x3*(-3*(-3+x3)*x3+x1*(12+117*x3-60*x3^2+x3^3)+
6*x1^4*(10+83*x3-36*x3^2+3*x3^3)+
x1^2*(72+570*x3-270*x3^2+20*x3^3)+
x1^3*(120+951*x3-420*x3^2+37*x3^3))+
x1^3*x2*x3^2*(x1^2*(33-36*x3+69*x3^2-21*x3^3)+
3*(8-12*x3-5*x3^2+5*x3^3)+x1*(57-98*x3+48*x3^2+6*x3^3-
3*x3^4))-x1^2*x2^2*x3*(-2*x3*(-9+9*x3+5*x3^2)+
3*x1^3*(15+6*x3+82*x3^2-31*x3^3+2*x3^4)+
x1*(30+45*x3-27*x3^2-29*x3^3+6*x3^4)+
x1^2*(75+45*x3+195*x3^2-85*x3^3+9*x3^4)))+
x0^5*x1*(-3*x1^3*(-1+x3)^2*x3^2*(-2+x1*(-2+x3)+x3^2)+
3*(1+x1)*x2^4*(5-2*x3+x1*(45-26*x3+3*x3^2)+
x1^3*(70-50*x3+9*x3^2)+x1^2*(105-70*x3+12*x3^2))-
x2^3*x3*(-6*(-2+x3)+2*x1*(69-48*x3+5*x3^2)+
15*x1^3*(60-41*x3+8*x3^2)+x1^2*(570-396*x3+64*x3^2)+
x1^4*(465-318*x3+66*x3^2))+x1*x2^2*x3*(x3*(27-24*x3+x3^2)+
3*x1*(6+54*x3-57*x3^2+10*x3^3)+
3*x1^3*(15+104*x3-70*x3^2+17*x3^3)+
x1^2*(60+411*x3-342*x3^2+80*x3^3))-
x1^2*x2*x3*(x3*(18-21*x3-11*x3^2+6*x3^3)+
3*x1^2*(6-x3+26*x3^2-15*x3^3+4*x3^4)+
x1*(15+15*x3-15*x3^2-17*x3^3+12*x3^4))))*bubble6[s15])/
(3*x2*(x0^3*x1^2+x0*x1*(1+x1)*(-2+x2)*x2+(1+x1)^2*x2^2+
x0^2*x1*(x1-x2-2*x1*x2))*(-(x0*x1)+(1+x1)*(x2-x3))*
(-x0+x2-x3)*(-(x0*x1)+x2+x1*x2-x1*x3)^3*x4)+
(2*(3*x0^7*x1^5*(x2-x3)*(-1+x3)^2-(1+x1)^2*x2^3*(x2-x3)*
(2*(1+x1)^3*x2^3-(1+x1)^2*(4+7*x1)*x2^2*x3+
2*(1+3*x1+6*x1^2+4*x1^3)*x2*x3^2-3*x1*(-2+x1^2)*x3^3)-
x0^6*x1^4*(x2-x3)*(-1+x3)*(3*(-5*x2+x3+3*x2*x3-x3^2)+
x1*(-2+13*x3-11*x3^2+3*x2*(-6+5*x3)))-
x0*(1+x1)*x2^2*(3*(1+x1)^3*x2^5*(-1+x1*(-1+x3))-
3*x1^2*x3^4*(-4+3*x3+x1^2*(3-3*x3+x3^2))-
(1+x1)^2*x2^4*(2-9*x3+3*x1^2*(4-6*x3+5*x3^2)+
x1*(14-27*x3+6*x3^2))+x1*x2*x3^3*(8-18*x3-
3*x1*(-4+9*x3)+x1^2*(51-45*x3+9*x3^2)+
x1^3*(41-36*x3+15*x3^2))+(1+x1)*x2^3*x3*
(4-9*x3+x1*(43-54*x3+3*x3^2)+x1^2*(86-90*x3+24*x3^2)+
x1^3*(47-45*x3+30*x3^2))-x2^2*x3^2*(2+x1*(34-48*x3)-
3*x3+3*x1^2*(37-39*x3+3*x3^2)+x1^4*(67-57*x3+30*x3^2)+
x1^3*(146-129*x3+36*x3^2)))+
x0^2*x2*(-3*x2^3*(x2-x3)^2+x1*x2^2*(x2^3*(-30+9*x3)+
x2^2*(-10+81*x3-21*x3^2)+x3^2*(-8+21*x3-3*x3^2)+
3*x2*x3*(6-24*x3+5*x3^2))+3*x1^3*(10*x2^5*(-4+3*x3)+
x2^4*(-40+158*x3-87*x3^2)+x3^4*(2-3*x3+x3^2)+
5*x2*x3^3*(2-6*x3+3*x3^2)-3*x2^2*x3^2*(25-49*x3+19*x3^2)+
2*x2^3*x3*(53-116*x3+49*x3^2))+
x1^2*x2*(6*x2^4*(-15+8*x3)-60*x2^3*(1-5*x3+2*x3^2)+
3*x3^3*(4-15*x3+8*x3^2)-2*x2*x3^2*(38-96*x3+33*x3^2)+
x2^2*x3*(136-357*x3+114*x3^2))+
x1^4*x2*(x2^4*(-75+72*x3)+3*x3^3*(24-39*x3+16*x3^2)+
6*x2^2*x3*(50-99*x3+54*x3^2)-2*x2*x3^2*(136-222*x3+
99*x3^2)-2*x2^3*(50-171*x3+123*x3^2))+
x1^5*(3*x2^5*(-6+7*x3)+x2^2*x3^2*(-115+174*x3-93*x3^2)+
x2^4*(-30+93*x3-84*x3^2)-3*x3^4*(2-3*x3+x3^2)+
3*x2*x3^3*(17-24*x3+10*x3^2)+x2^3*x3*(100-186*x3+
129*x3^2)))+x0^3*x1*x2*
(-3*x2^2*(x2*(9-4*x3)*x3+2*(-2+x3)*x3^2+x2^2*(-5+2*x3))+
x1^2*(18*x2^4*(10-9*x3+x3^2)+x2^3*(80-558*x3+414*x3^2-
47*x3^3)-12*x2*x3^2*(-6+21*x3-15*x3^2+2*x3^3)+
4*x3^3*(-2+9*x3-9*x3^2+2*x3^3)+9*x2^2*x3*
(-18+66*x3-44*x3^2+5*x3^3))+
x1*x2*(6*x2^3*(15-10*x3+x3^2)+3*x3^2*(4-15*x3+8*x3^2)+
x2*x3*(-32+177*x3-102*x3^2+6*x3^3)-
2*x2^2*(-10+111*x3-69*x3^2+6*x3^3))+
x1^3*(6*x2^4*(25-28*x3+3*x3^2)+x2^3*(100-558*x3+489*x3^2-
58*x3^3)+2*x3^3*(-8+27*x3-24*x3^2+5*x3^3)+
12*x2^2*x3*(-20+61*x3-45*x3^2+6*x3^3)-
3*x2*x3^2*(-49+126*x3-89*x3^2+14*x3^3))+
x1^4*(x2^4*(45-60*x3+6*x3^2)+x2^3*(40-195*x3+201*x3^2-
23*x3^3)+x3^3*(-23+45*x3-27*x3^2+5*x3^3)-
3*x2*x3^2*(-31+66*x3-45*x3^2+7*x3^3)+
x2^2*x3*(-110+303*x3-249*x3^2+33*x3^3)))+
x0^5*x1^3*(3*x2*(x2*x3*(-14+18*x3-5*x3^2)+
2*x3^2*(2-3*x3+x3^2)+x2^2*(10-12*x3+3*x3^2))+
x1*(-2*(-1+x3)^2*x3^2*(-1+4*x3)+3*x2^3*(25-36*x3+12*x3^2)+
x2^2*(10-153*x3+210*x3^2-70*x3^3)+
6*x2*x3*(-2+15*x3-20*x3^2+7*x3^3))+
x1^2*(-((-1+x3)^2*x3^2*(-4+13*x3))+3*x2^3*(15-25*x3+9*x3^2)-
6*x2^2*(-2+20*x3-29*x3^2+11*x3^3)+
x2*x3*(-19+96*x3-129*x3^2+52*x3^3)))-
x0^4*x1^2*(3*x2^2*(x2^2*(10-8*x3+x3^2)-2*x2*x3*(8-7*x3+x3^2)+
x3^2*(6-6*x3+x3^2))+x1^2*((-1+x3)^2*x3^3*(-2+5*x3)+
3*x2^4*(50-64*x3+15*x3^2)+x2^3*(50-432*x3+474*x3^2-
116*x3^3)-6*x2*x3^2*(-5+22*x3-24*x3^2+7*x3^3)+
9*x2^2*x3*(-10+45*x3-46*x3^2+12*x3^3))+
x1*x2*(3*x2^3*(40-42*x3+9*x3^2)+x2^2*(20-270*x3+270*x3^2-
56*x3^3)+x3^2*(8-39*x3+39*x3^2-8*x3^3)+
x2*x3*(-28+189*x3-183*x3^2+37*x3^3))+
x1^3*(-34*x2*(-1+x3)^3*x3^2+(-1+x3)^2*x3^3*(-2+5*x3)+
3*x2^4*(20-30*x3+7*x3^2)-3*x2^3*(-10+70*x3-85*x3^2+
22*x3^3)+x2^2*x3*(-65+243*x3-255*x3^2+74*x3^3))))*
bubble6[s23])/(3*x2*(-(x0*x1)+x2+x1*x2)*
(-(x0*x1)+(1+x1)*(x2-x3))*(x2-x3)*(-x0+x2-x3)*
(-(x0*x1)+x2+x1*x2-x1*x3)^3*x4)-
(2*x0*x1*((1+x1)^2*x2^5+x0^5*x1^2*(-1+x3)^3-
x0^4*x1*x2*(-1+x3)*(2-x3+2*x3^2+x1*(5-7*x3+2*x3^2))+
x0*(1+x1)*x2^3*(3*x3^2+x2*(-3+x1*(-5+3*x3)))+
x0^2*x2^2*(x3^2*(-3+3*x1*(-2+x3)+2*x3)+
x2*(3+3*x1*(4-3*x3+x3^2)+x1^2*(10-12*x3+3*x3^2)))+
x0^3*x2*(-3*x1*(-1+x3)*x3^2+
x2*(-1+x1^2*(-10+18*x3-9*x3^2+x3^3)+
x1*(-8+9*x3-6*x3^2+2*x3^3))))*bubble6[s34])/
(x2*(x0^3*x1^2+x0*x1*(1+x1)*(-2+x2)*x2+(1+x1)^2*x2^2+
x0^2*x1*(x1-x2-2*x1*x2))*((1+x1)*x2+x0*x1*(-1+x3))*
(-x0+x2-x3)*x4)+
(2*x1*(-2*(1+x1)^2*x2^3*(x2-x3)^2+2*x0^4*x1^2*(x2-x3)*(-1+x3)^3-
x0^3*x1*(1+2*x1)*(-1+x3)^2*(x2^2*(-4+x3)+x2*(5-2*x3)*x3+
(-1+x3)*x3^2)-x0*(1+3*x1+2*x1^2)*x2^2*
(x2*(7-6*x3)*x3+3*(-1+x3)*x3^2+x2^2*(-4+3*x3))-
x0^2*x2*(6*x1*(1+x1)*(-1+x3)^2*x3^2-3*x2*(-1+x3)*x3*
(-1+x1*(-6+4*x3)+x1^2*(-6+4*x3))+
x2^2*(2-3*x3+6*x1*(2-3*x3+x3^2)+6*x1^2*(2-3*x3+x3^2))))*
bubble6[s45])/(x0*x2*(x0*x1-(1+x1)*(x2-x3))*(x2-x3)*x3*
(x0-x2+x3)*x4)+(x1*x2*x3*(x0-x2+x3)*
((1+x1)^3*x2^3*(x2-x3)^2+x0^5*x1^3*(-1+x3)^3-
x0^4*x1^2*x2*(-1+x3)^2*(-3+x1*(-5+2*x3))+
x0*(1+x1)^2*x2^2*(x2-x3)*(-(x1*(-1+x3)*x3)+
x2*(-2+x1*(-5+3*x3)))+x0^3*x1*x2*(-1+x3)*
(-2*x1*(-1+x1*(-1+x3))*(-1+x3)*x3+
x2*(3-6*x1*(-2+x3)+2*x1^2*(5-4*x3+x3^2)))+
x0^2*(1+x1)*x2^2*(-2*x1*(-1+x3)*x3*(-2+x1*(-3+2*x3))+
x2*(1+x1*(8-6*x3)+2*x1^2*(5-6*x3+2*x3^2))))*x4^2*
pent6[s12,s23,s34,s45,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
(x0*x1^2*((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)^2*x3*triangle6[s15])/
(x2*(x0*x1-(1+x1)*(x2-x3))^2)-
(x0*x1*(x0-x2)^2*((1+x1)*x2+x0*x1*(-1+x3))*x3*triangle6[s23])/
((x0*x1-(1+x1)*x2)^2*(x0-x2+x3))-
(x1*x3*((1+x1)^2*x2^4+x0^4*x1^2*(-1+x3)^2+
2*x0*(1+x1)*x2^3*(-1+x1*(-2+x3)+2*x3)-
2*x0^3*x1*x2*(-1+x3)*(-1+x1*(-2+x3)+2*x3)+
x0^2*x2^2*(1-4*x3+2*x3^2+x1^2*(6-6*x3+x3^2)+
2*x1*(3-6*x3+2*x3^2)))*triangle6[s34])/
(x2*(-(x0*x1)+x2+x1*x2)^2*(-x0+x2-x3))+
(x1*(2*(1+x1)^3*x2^3*(x2-x3)^2+2*x0^5*x1^3*(-1+x3)^3+
2*x0*(1+x1)^2*x2^2*(x2-x3)*(-((2+3*x1)*(-1+x3)*x3)+
x2*(-2-5*x1+2*x3+3*x1*x3))-2*x0^4*x1^2*(-1+x3)^2*
(-2*(1+x1)*(-1+x3)*x3+x2*(-3+2*x3+x1*(-5+2*x3)))+
x0^3*x1*(-1+x3)*((1+4*x1+2*x1^2)*(-1+x3)^2*x3^2-
2*x2*(-1+x3)*x3*(-4+2*x1^2*(-4+x3)+4*x1*(-3+x3)+x3)+
x2^2*(6-8*x3+x3^2+2*x1^2*(10-8*x3+x3^2)+
4*x1*(6-6*x3+x3^2)))+x0^2*(1+x1)*x2*
((1+8*x1+6*x1^2)*(-1+x3)^2*x3^2-2*x2*(-1+x3)*x3*
(-2+6*x1^2*(-2+x3)+x3+4*x1*(-3+2*x3))+
x2^2*(2-4*x3+x3^2+8*x1*(2-3*x3+x3^2)+
x1^2*(20-24*x3+6*x3^2))))*triangle6[s45])/
(x0*x2*(x0*x1-(1+x1)*(x2-x3))^2*(x0-x2+x3))+
(x1*x3*(x0^9*x1^6*(-1+x3)+4*(1+x1)^5*x2^4*(x2-x3)^2*x3+
x0^8*x1^5*(x2*(6+x1*(8-7*x3)-5*x3)+(2+5*x1)*(-1+x3)*x3)+
x0*(1+x1)^3*x2^3*(2*(1+x1)^3*x2^4+
x2*x3^2*(2+x1^2*(43-30*x3)+x1*(42-16*x3)+x1^3*(3-8*x3)+
4*x3)+x1*x3^3*(-14+8*x3+x1^2*(-1+2*x3)+4*x1*(-4+3*x3))+
(1+x1)*x2^2*x3*(-4*(1+x3)+9*x1*(-3+2*x3)+
3*x1^2*(-1+4*x3))-(1+x1)^2*x2^3*(-1+2*x3+x1*(-1+8*x3)))+
x0^7*x1^4*(2*x2*(5-4*x3)*x3+(-1+x3)*x3^2+5*x2^2*(-3+2*x3)+
x1*(x2*(39-32*x3)*x3+8*(-1+x3)*x3^2+6*x2^2*(-7+5*x3))+
x1^2*(1-3*x3-7*x3^2+9*x3^3+x2^2*(-27+20*x3)+
x2*(2+31*x3-28*x3^2)))+x0^2*(1+x1)^2*x2^2*
(2*x2^3*(x2-x3)^2+x1^4*(x2-x3)^2*(2*x2^3-2*x2^2*(6+x3)+
x2*(-6+19*x3-2*x3^2)+x3*(3-7*x3+2*x3^2))+
x1^2*(12*x2^5-6*x2^4*(6+5*x3)+x2^2*x3*(95-89*x3-14*x3^2)-
2*x2*x3^2*(44-39*x3+x3^2)+2*x3^3*(9-11*x3+2*x3^2)+
3*x2^3*(-6+23*x3+10*x3^2))+x1*x2*(8*x2^4-6*x2^3*(2+3*x3)+
2*x2*x3*(10+2*x3-7*x3^2)+2*x3^2*(-4-3*x3+4*x3^2)+
x2^2*(-6+13*x3+16*x3^2))+x1^3*(8*x2^5-2*x2^4*(18+11*x3)+
x2*x3^2*(-92+123*x3-20*x3^2)+2*x2^2*x3*(45-75*x3+2*x3^2)+
2*x3^3*(12-18*x3+5*x3^2)+x2^3*(-18+99*x3+20*x3^2)))+
x0^3*(1+x1)*x2*(-(x2^3*(x2-x3)^2)+
x1*x2^2*(x2^2*(33-4*x3)*x3+3*x3^3+x2*x3^2*(-19+2*x3)+
x2^3*(-17+2*x3))+x1^5*(x2^5*(-13+2*x3)+
x2^4*(30+35*x3-8*x3^2)+x3^3*(-3+8*x3-4*x3^2)+
x2*x3^2*(18-51*x3+16*x3^2+2*x3^3)-
x2^2*x3*(30-108*x3+11*x3^2+8*x3^3)+
x2^3*(15-95*x3-23*x3^2+12*x3^3))+
x1^2*x2*(x2^4*(-58+8*x3)+x2^3*(30+122*x3-20*x3^2)+
2*x2*x3*(-20+12*x3+24*x3^2-5*x3^3)+
x3^2*(12-6*x3-13*x3^2+4*x3^3)+x2^2*(15-35*x3-98*x3^2+
18*x3^3))+x1^4*(x2^5*(-53+8*x3)+
x2^4*(90+132*x3-28*x3^2)+2*x3^3*(-8+18*x3-10*x3^2+x3^3)+
x2*x3^2*(98-189*x3+60*x3^2+2*x3^3)-
2*x2^2*x3*(70-150*x3+5*x3^2+11*x3^3)+
x2^3*(45-225*x3-109*x3^2+38*x3^3))+
x1^3*(2*x2^5*(-41+6*x3)+x2^4*(90+188*x3-36*x3^2)+
x3^3*(-10+20*x3-9*x3^2)+2*x2^2*x3*(-75+108*x3+23*x3^2-
12*x3^3)+x2*x3^2*(92-138*x3+23*x3^2+6*x3^3)+
x2^3*(45-165*x3-166*x3^2+42*x3^3)))-
x0^6*x1^3*(x2*(10*x2^2*(-2+x3)-4*x2*x3*(-5+3*x3)+
x3^2*(-4+3*x3))+x1*(10*x2^2*(11-7*x3)*x3-3*(-1+x3)*x3^3+
10*x2^3*(-9+5*x3)+x2*x3^2*(-38+29*x3))+
x1^3*(10*x2^3*(-5+3*x3)+x2^2*(12+80*x3-62*x3^2)+
x3*(-3+9*x3+x3^2-7*x3^3)+x2*(6-23*x3-32*x3^2+
39*x3^3))+x1^2*(10*x2^3*(-12+7*x3)-
2*x2^2*(-6-85*x3+60*x3^2)-4*x3*(1-3*x3+2*x3^3)+
x2*(6-17*x3-72*x3^2+65*x3^3)))+
x0^5*x1^2*(x2^2*(5*x2^2*(-3+x3)+4*x2*(5-2*x3)*x3+
3*(-2+x3)*x3^2)+x1*x2*(2*x2^2*(75-34*x3)*x3+
3*(3-2*x3)*x3^3+20*x2^3*(-5+2*x3)+4*x2*x3^2*(-17+9*x3))+
x1^4*(5*x2^4*(-11+5*x3)+x2^3*(30+110*x3-68*x3^2)+
x3^2*(3-9*x3+4*x3^2+2*x3^3)-x2*x3*(15-48*x3+x3^2+
22*x3^3)+x2^2*(15-70*x3-58*x3^2+63*x3^3))+
x1^3*(20*x2^4*(-9+4*x3)+x2^3*(60+330*x3-188*x3^2)+
8*x3^2*(1-3*x3+2*x3^2)+x2*x3*(-39+102*x3+3*x3^2-
44*x3^3)+2*x2^2*(15-55*x3-98*x3^2+78*x3^3))+
x1^2*(30*x2^4*(-7+3*x3)+x2^3*(30+350*x3-180*x3^2)+
x2*x3*(-20+44*x3+23*x3^2-32*x3^3)+
x3^2*(2-6*x3+3*x3^2+x3^3)+x2^2*(15-40*x3-200*x3^2+
126*x3^3)))-x0^4*x1*(x2^3*(x2^2*(-6+x3)-2*x2*(-5+x3)*x3+
(-4+x3)*x3^2)+x1*x2^2*(15*x2^3*(-4+x3)+
x2^2*(105-29*x3)*x3-3*(-3+x3)*x3^3+x2*x3^2*(-56+17*x3))+
x1^5*(x2^5*(-36+11*x3)+x2^4*(40+85*x3-37*x3^2)+
x3^3*(-1+3*x3-2*x3^2)+x2*x3^2*(12-35*x3+14*x3^2+4*x3^3)-
x2^2*x3*(30-102*x3+9*x3^2+23*x3^3)+
x2^3*(20-110*x3-52*x3^2+45*x3^3))+
x1^3*(10*x2^5*(-24+7*x3)+x2^4*(120+490*x3-182*x3^2)+
2*x2^2*x3*(-65+127*x3+27*x3^2-37*x3^3)+
x3^3*(-2+6*x3-5*x3^2+x3^3)+x2*x3^2*(48-106*x3+40*x3^2+
7*x3^3)+2*x2^3*(30-105*x3-182*x3^2+89*x3^3))+
x1^2*x2*(10*x2^4*(-18+5*x3)+x2^3*(40+340*x3-112*x3^2)+
2*x2*x3*(-20+28*x3+30*x3^2-17*x3^3)+
x3^2*(8-14*x3-2*x3^2+5*x3^3)+x2^2*(20-50*x3-232*x3^2+
90*x3^3))+x1^4*(15*x2^5*(-10+3*x3)+
x2^4*(120+330*x3-134*x3^2)+2*x3^3*(-2+6*x3-5*x3^2+x3^3)+
x2*x3^2*(52-129*x3+60*x3^2+4*x3^3)-
6*x2^2*x3*(20-50*x3+x3^2+11*x3^3)+
x2^3*(60-270*x3-236*x3^2+149*x3^3))))*triangle6[s15,s23])/
(x2*(-(x0*x1)+x2+x1*x2)^2*(-x0+x2-x3)*
(x0^2*x1^2+(1+x1)*(x2-x3)*(x2+x1*x2-x1*x3)+
x0*x1*(-2*(1+x1)*x2+x3+2*x1*x3))^2)-
(x1*(x0-x2)^2*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))*
((1+x1)*x2+x0*x1*(-1+x3))*x3*triangle6[s15,s34])/
(x2*(-(x0*x1)+x2+x1*x2)^2*(-x0+x2-x3))-
(x0*x1*((1+x1)*x2+x0*x1*(-1+x3))*(x2-x3)*(1+x2-x3)^2*x3*
triangle6[s23,s45])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*(-x0+x2-x3))


==> anc/OneLoopAnalytics/ggggg_mpmpp_Nf0.m <==
-(x2*x4^2*box4[s12,s23,s45])/2-
(x1*(1+4*x1+(6-2*ep*x0^2)*x1^2+(4-4*ep*x0^2)*x1^3+
(1-2*ep*x0^2+x0^4)*x1^4)*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/
(2*(1+x1+x0*x1)^4)-((1-2*ep*x0^2+x0^4)*x2*
((1+x1)*x2+x0*x1*(-1+x3))*x4^2*box4[s23,s34,s15])/
(2*x0*(1+x0)^4)-(((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*
box4[s34,s45,s12])/(2*x0)-
(x1*x3*(x0-x2+x3)*x4^2*box4[s45,s15,s23])/2-
(x0*x1*x2*x3*((1+x1)^2*x2^2*(4*x2^2+x2*(7+ep-8*x3)+4*(-1+x3)^2)*
(x2-x3)^2+x0^4*x1^2*(4*x2^2+x2*(7+ep-8*x3)+4*(-1+x3)^2)*
(-1+x3)^2+x0^2*x2*(x2^3*(4-8*x1*(-3+x3)-8*x1^2*(-3+x3))+
2*x1*(-1+x3)^2*x3*(4*(-1+x3)+x1*(-4+(3+ep)*x3))+
x2^2*(7+ep-ep*x1*(-6+x3)-8*x3+2*ep*x1^2*(3+x3^2)+
x1^2*(42-72*x3+22*x3^2)+x1*(42-71*x3+24*x3^2))-
x2*(-1+x3)*(4-4*x3+x1*(24-(47+ep)*x3+24*x3^2)+
4*x1^2*(6-12*x3+(5+ep)*x3^2)))-x0*(1+x1)*x2^2*(x2-x3)*
(8*x2^2+2*x2*(7+ep-8*x3)+8*(-1+x3)^2+
x1*(16*x2^2-(-1+x3)*(16+(-17+ep)*x3)+
x2*(28-33*x3+ep*(4+x3))))+x0^3*x1*x2*(-1+x3)*
(8*x2^2+2*x2*(7+ep-8*x3)+8*(-1+x3)^2+
x1*(16*x2^2-(-1+x3)*(16+(-17+ep)*x3)+
x2*(28-33*x3+ep*(4+x3)))))*x4*box6[s12,s23,s45])/
((1+x2-x3)^2*(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+
x0^2*(x1-x1*x3))^3)+
(x1*(4*(1+x1)^7*x2^5*(x2-x3)^3-4*x0^10*x1^6*(1+x1-x3)*
(-1+x3)^3+x0*(1+x1)^6*x2^4*(x2-x3)^2*(4*(1+ep)*x1*x2^2+
x3*(4+x1*(12+(-5+ep)*x3))+x2*(-16+x1*(-32+x3-5*ep*x3)))+
2*x0^9*x1^5*(-1+x3)^2*(ep*(1+x1)*(x1*(-2+x3)+2*(-1+x3))*
(-1+x3)+2*(-1+x3)*(-1+4*x2+x3)+
x1^2*(2+x3-3*x3^2+2*x2*(-8+3*x3))-
x1*(-4+3*x3+x3^2+2*x2*(12-10*x3+x3^2)))+
x0^2*(1+x1)^5*x2^3*(x2-x3)*(4*x1^2*x2^4+
2*x1*x3^2*(4-2*x3+x1*(6+(-5+ep)*x3))+
x1*x2^3*(-16-32*x1-3*x1*x3+ep*(-16-32*x1+3*x1*x3))+
x2^2*(24+x1*(112+(-11+23*ep)*x3)+
x1^2*(112+(4+48*ep)*x3-6*(1+ep)*x3^2))+
x2*x3*(-12+x1*(-80+(31-7*ep)*x3)+
x1^2*(-92+(38-18*ep)*x3+(5+3*ep)*x3^2)))+
x0^3*(1+x1)^4*x2^2*(4*x1^2*x2^5*(-4+x1*(-8+x3))+
x1^2*x3^3*(4-4*x3+x1*(4+(-5+ep)*x3))+
x1*x2*x3^2*(8*(-4+3*x3)+x1^2*(-96+(78-18*ep)*x3+
(3+5*ep)*x3^2)+x1*(-120+(101-13*ep)*x3+
(-11+7*ep)*x3^2))+x2^2*x3*(12+3*x1*(52+5*(-5+ep)*x3)+
x1^2*(420+2*(-109+51*ep)*x3-(5+39*ep)*x3^2)-
2*x1^3*(-150+(59-57*ep)*x3+(17+21*ep)*x3^2+2*x3^3))+
x2^3*(-16-3*x1*(48+(-9+13*ep)*x3)+
3*x1^2*(-112+(3-67*ep)*x3+(9+19*ep)*x3^2)+
x1^3*(-224-69*(1+3*ep)*x3+3*(9+23*ep)*x3^2+12*x3^3))+
x1*x2^4*(24+x1*(112+5*x3)-4*x1^2*(-28-9*x3+3*x3^2)+
ep*(24+x1*(112-25*x3)-16*x1^2*(-7+2*x3))))-
x0^4*(1+x1)^3*x2^2*(4*x1^2*x2^4*(-6+7*x1*(-4+x3)+
x1^2*(-28+9*x3))+x1^2*x3^2*(-4*(7-10*x3+3*x3^2)+
x1^2*(-44-4*(-14+ep)*x3+(-9+ep)*x3^2)+
x1*(-72+(97-5*ep)*x3+(-26+6*ep)*x3^2))+
x2^2*(-4+x1*(-80+(41-13*ep)*x3)+
3*x1^2*(-120+(58-54*ep)*x3+(7+29*ep)*x3^2)-
2*x1^4*(140+5*(5+29*ep)*x3-6*(7+16*ep)*x3^2+
(-19+9*ep)*x3^3)-2*x1^3*(280+30*(-2+7*ep)*x3-
3*(19+47*ep)*x3^2+(-3+9*ep)*x3^3))+
x1*x2*x3*(40-36*x3+x1*(264+4*(-67+9*ep)*x3-
6*(-7+5*ep)*x3^2)+x1^3*(260+96*(-2+ep)*x3-
24*(1+3*ep)*x3^2+(-1+9*ep)*x3^3)+
x1^2*(480+6*(-73+21*ep)*x3+(33-105*ep)*x3^2+
(11+9*ep)*x3^3))+x1*x2^3*(16-9*x1*(-16+3*x3)+
x1^3*(224+69*x3-73*x3^2)+x1^2*(336-9*x3-45*x3^2)+
ep*(16+x1*(144-57*x3)+3*x1^2*(112-61*x3+3*x3^2)+
x1^3*(224-129*x3+9*x3^2))))-x0^5*x1*(1+x1)^2*x2*
(x1^2*(1+x1)*(-1+x3)*x3^2*(8*(-1+x3)+x1*(-8+(7+ep)*x3))+
4*x1*x2^4*(4+x1*(36-15*x3)+3*x1^2*(28-16*x3+x3^2)+
x1^3*(56-33*x3+2*x3^2))-x1*x2*x3*(12*(4-7*x3+3*x3^2)+
x1*(-1+x3)*(-216+(131-27*ep)*x3+3*(-1+5*ep)*x3^2)+
x1^3*(132+(-163+39*ep)*x3+(22-54*ep)*x3^2+
6*(1+3*ep)*x3^3)+3*x1^2*(100+2*(-71+11*ep)*x3+
(39-31*ep)*x3^2+(4+8*ep)*x3^3))+
x2^2*(-16*(-1+x3)+x1*(160+(-177+41*ep)*x3+
(27-39*ep)*x3^2)+3*x1^2*(160+2*(-71+43*ep)*x3-
(5+99*ep)*x3^2+(9+19*ep)*x3^3)+
2*x1^3*(280+5*(-29+45*ep)*x3-87*(1+3*ep)*x3^2+
(8+60*ep)*x3^3+6*x3^4)+x1^4*(224+5*(-3+47*ep)*x3-
6*(21+43*ep)*x3^2+4*(-7+15*ep)*x3^3+8*x3^4))-
x2^3*(4+x1*(80-41*x3)-6*x1^2*(-60+29*x3+5*x3^2)+
4*x1^3*(140-30*x3-47*x3^2+6*x3^3)+
2*x1^4*(140+25*x3-89*x3^2+8*x3^3)+
ep*(4+x1*(80-51*x3)+6*x1^2*(60-53*x3+7*x3^2)+
x1^4*(280-270*x3+54*x3^2)+x1^3*(560-540*x3+96*x3^2))))-
x0^8*x1^4*(-1+x3)*(-4*(6*x2^2+4*(1+ep)*x2*(-1+x3)+(-1+x3)^2)*
(-1+x3)+x1*(2*(-1+x3)^2*(6+(-1+ep)*x3)+
4*x2^2*(34-38*x3+7*x3^2)+x2*(-1+x3)*(64-27*x3-7*x3^2+
ep*(64-61*x3+3*x3^2)))+
2*x1^2*(2*(-1+x3)^2*(3+(2+ep)*x3)+
4*x2^2*(28-29*x3+6*x3^2)+x2*(-1+x3)*(40+12*x3-9*x3^2+
ep*(40-34*x3+3*x3^2)))+
x1^3*(2*(-1+x3)^2*(2+(3+ep)*x3)+4*x2^2*(28-23*x3+3*x3^2)+
x2*(-32-3*x3+46*x3^2-12*x3^3+ep*(-32+55*x3-26*x3^2+
4*x3^3))))+x0^6*x1^2*(1+x1)*x2*
(4*x2^3*(1+x1*(20-13*x3)+3*x1^2*(30-27*x3+4*x3^2)+
5*x1^3*(28-27*x3+5*x3^2)+x1^4*(70-65*x3+11*x3^2))-
x1*(1+x1)*(-1+x3)*x3*(2*x1*(-1+x3)*(30+(-5+3*ep)*x3)-
12*(2-3*x3+x3^2)+x1^2*(-36+(34-6*ep)*x3+
(-1+9*ep)*x3^2))+x2*(24*(-1+x3)^2+
x1*(-1+x3)*(-160-5*(-25+9*ep)*x3+(5+39*ep)*x3^2)-
3*x1^2*(-1+x3)*(120+16*(-3+4*ep)*x3-(19+53*ep)*x3^2+
(1+3*ep)*x3^3)+x1^4*(112+12*(-4+9*ep)*x3-
3*(33+59*ep)*x3^2+24*(1+3*ep)*x3^3-2*(-5+ep)*x3^4)+
x1^3*(336+15*(-21+17*ep)*x3-12*(9+37*ep)*x3^2+
4*(19+51*ep)*x3^3-2*(-7+9*ep)*x3^4))+
x2^2*(16*(-1+x3)+x1*(-160+177*x3-27*x3^2)+
x1^3*(-560+290*x3+288*x3^2-114*x3^3)+
x1^4*(-224+15*x3+222*x3^2-62*x3^3)+
x1^2*(-480+426*x3+43*x3^2-45*x3^3)+
ep*(16*(-1+x3)+x1*(-160+215*x3-57*x3^2)+
3*x1^2*(-160+234*x3-81*x3^2+3*x3^3)+
2*x1^3*(-280+415*x3-156*x3^2+9*x3^3)+
x1^4*(-224+325*x3-126*x3^2+10*x3^3))))+
x0^7*x1^3*(-4*x1*(1+x1)^3*(-1+x3)^3*x3+
4*x2^3*(4*(-1+x3)+x1*(-40+54*x3-15*x3^2)+
x1^4*(-56+75*x3-24*x3^2+x3^3)+4*x1^3*(-35+50*x3-18*x3^2+
x3^3)+x1^2*(-120+174*x3-62*x3^2+3*x3^3))+
(1+x1)*x2*(-1+x3)*(16*(-1+x3)^2+4*x1^2*(-1+x3)*
(-20-(6+11*ep)*x3+(2+5*ep)*x3^2)+
x1*(-1+x3)*(-64+(27-19*ep)*x3+(7+13*ep)*x3^2)+
x1^3*(32+(3+25*ep)*x3-4*(9+8*ep)*x3^2+4*(1+ep)*x3^3))+
x2^2*(24*(-1+x3)^2+5*x1*(32-57*x3+24*x3^2+x3^3)+
x1^3*(336-315*x3-186*x3^2+182*x3^3-16*x3^4)+
x1^2*(360-504*x3+58*x3^2+98*x3^3-12*x3^4)-
2*x1^4*(-56+24*x3+74*x3^2-45*x3^3+3*x3^4)+
ep*(24*(-1+x3)^2+x1^3*(336-705*x3+450*x3^2-82*x3^3)+
x1*(160-339*x3+204*x3^2-25*x3^3)-
6*x1^2*(-60+128*x3-81*x3^2+13*x3^3)+
2*x1^4*(56-114*x3+72*x3^2-15*x3^3+x3^4)))))*x4*
box6[s15,s12,s34])/((1+x1+x0*x1)^3*((1+x1)*x2+x0*x1*(-1+x3))*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3)+
((4*(1+x1)^3*x2^4*(x2-x3)^3*(x2+x1*x2-x3)-
4*x0^10*x1^4*(-1+x3)^3+2*x0*(1+x1)^2*x2^3*(x2-x3)^2*
(2*(1+ep)*(1+x1)^2*x2^3-2*x1*x3^2-(1+x1)*x2^2*
(4*(2+x3+ep*x3)+x1*(16+(-1+3*ep)*x3))+
x2*x3*(x1^2*(6+(-3+ep)*x3)+2*(4+x3+ep*x3)+
x1*(20+(-1+3*ep)*x3)))+x0^9*x1^3*(-1+x3)^2*
(4*x2*(-4+x3)+x1*(4+x3-5*x3^2+4*x2*(-8+3*x3)+
ep*(4-5*x3+x3^2)))-x0^8*x1^2*(-1+x3)*
(-12*x2^2*(-2+x3)+x1*x2*(-16-11*x3+31*x3^2-4*x3^3+
ep*(-16+23*x3-7*x3^2)+8*x2*(14-10*x3+x3^2))+
x1^2*((-1+x3)^2*(4+(5+3*ep)*x3)+2*x2*(-1+x3)*
(16+ep*(-4+x3)^2+14*x3-5*x3^2)+
4*x2^2*(28-23*x3+3*x3^2)))+x0^2*(1+x1)*x2^3*(x2-x3)*
(4*(1+x1)^3*x2^4+2*(1+x1)^2*x2^3*(-8+ep*(-8+x1*(-16+x3))-
6*x3-x1*(16+x3))+x1*x3^2*(28+(-7+3*ep)*x3+
4*x1^2*(3+(-3+ep)*x3)+6*x1*(8+(-3+ep)*x3))-
(1+x1)*x2^2*(-4*(6+8*(1+ep)*x3+3*x3^2)+
x1*(-112-(59+93*ep)*x3+4*(-1+ep)*x3^2)+
x1^2*(-112+(3-55*ep)*x3+4*(2+ep)*x3^2))+
2*x2*x3*(-2*(6+4*(1+ep)*x3+x3^2)+
x1*(-76-2*(5+16*ep)*x3+(-1+ep)*x3^2)+
x1^2*(-116+(21-37*ep)*x3+2*(2+ep)*x3^2)+
x1^3*(-46+(23-13*ep)*x3+(3+ep)*x3^2)))+
x0^3*x2^2*(4*(1+x1)^3*x2^5*(-4+x1*(-8+x3))+
2*x1^2*x3^3*(6-8*x1*(-1+x3)-6*x3+x1^2*(2+(-3+ep)*x3))+
x1*x2*x3^2*(-60+(5-25*ep)*x3+(7+13*ep)*x3^2+
x1^3*(-96-30*(-3+ep)*x3+4*(1+ep)*x3^2)+
2*x1^2*(-144+(91-41*ep)*x3+6*(1+2*ep)*x3^2)+
x1*(-248+(98-78*ep)*x3+3*(5+11*ep)*x3^2))+
x2^2*x3*(8*(2+3*(1+ep)*x3+2*x3^2)+
x1^2*(696+(58+486*ep)*x3-3*(9+43*ep)*x3^2-12*x3^3)+
x1*(216+12*(10+17*ep)*x3+(29-45*ep)*x3^2-4*x3^3)-
4*x1^4*(-75+(37-36*ep)*x3+(10+9*ep)*x3^2+x3^3)-
2*x1^3*(-400+(93-225*ep)*x3+20*(2+3*ep)*x3^2+6*x3^3))+
(1+x1)*x2^3*(-16*(1+3*(1+ep)*x3+3*x3^2)+
3*x1*(-48-(79+97*ep)*x3+(-37+17*ep)*x3^2+4*x3^3)+
3*x1^2*(-112-(89+159*ep)*x3+4*(-2+9*ep)*x3^2+8*x3^3)+
x1^3*(-224-12*(4+19*ep)*x3+(39+57*ep)*x3^2+12*x3^3))-
(1+x1)^2*x2^4*(-24*(1+2*x3)+x1*(-112-107*x3+12*x3^2)+
x1^2*(-112-29*x3+12*x3^2)+ep*(-24+x1*(-112+19*x3)+
x1^2*(-112+25*x3))))+x0^4*x2^2*
(-4*(1+x1)^2*x2^4*(-6+x1*(-28+6*x3)+x1^2*(-28+9*x3))+
x1^2*x3^2*(-3*(-1+x3)*(16+x3+3*ep*x3)-2*x1*(-1+x3)*
(50+(-7+9*ep)*x3)-2*x1^2*(-22+(31-5*ep)*x3+
(-5+ep)*x3^2))+x1*x2*x3*(-52-3*(9+19*ep)*x3+
(5+39*ep)*x3^2+12*x3^3+x1^2*(-540+(288-312*ep)*x3+
4*(19+51*ep)*x3^2+(11-15*ep)*x3^3)+
x1^3*(-260-6*(-37+21*ep)*x3+24*(1+3*ep)*x3^2+
(1-9*ep)*x3^3)+x1*(-324+(43-243*ep)*x3+
12*(5+14*ep)*x3^2+(22-6*ep)*x3^3))+
x2^2*(4*(1+4*(1+ep)*x3+6*x3^2)+x1*(80+(177+215*ep)*x3+
(120-84*ep)*x3^2-48*x3^3)+x1^2*(360+6*(71+117*ep)*x3+
(87-351*ep)*x3^2+4*(-32+3*ep)*x3^3)+
x1^4*(280+5*(3+65*ep)*x3-3*(33+59*ep)*x3^2+
5*(-7+3*ep)*x3^3)+x1^3*(560+10*(29+83*ep)*x3-
12*(9+37*ep)*x3^2+(-115+27*ep)*x3^3))-
(1+x1)*x2^3*(16+48*x3+x1^2*(336+267*x3-130*x3^2)+
x1^3*(224+48*x3-70*x3^2)+x1*(144+237*x3-60*x3^2)+
ep*(16-9*x1*(-16+5*x3)+3*x1^2*(112-49*x3+2*x3^2)+
2*x1^3*(112-54*x3+3*x3^2))))+
x0^5*x2*(4*x2^3*(1+ep-4*x2+4*x3)+
x1*x2^2*(-16-(41+51*ep)*x3+3*(-9+13*ep)*x3^2+36*x3^3+
16*x2^2*(-10+3*x3)+x2*(80+ep*(80-41*x3)+177*x3-
84*x3^2))+x1^2*x2*(-8*x2^3*(60-27*x3+x3^2)+
3*(-1+x3)*x3*(-20-2*(5+7*ep)*x3+(-1+5*ep)*x3^2)-
x2*(144+6*(29+53*ep)*x3-3*(5+99*ep)*x3^2+
2*(-67+21*ep)*x3^3+8*x3^4)+x2^2*(360+426*x3-347*x3^2+
16*x3^3+3*ep*(120-86*x3+9*x3^2)))+
x1^4*(-8*(-1+x3)^2*x3^2-4*x2^4*(56-33*x3+2*x3^2)+
2*x2*x3*(66+(-89+27*ep)*x3+(14-30*ep)*x3^2+
(3+9*ep)*x3^3)-x2^2*(224+10*(-5+27*ep)*x3-
6*(21+43*ep)*x3^2+(-22+54*ep)*x3^3+(7+ep)*x3^4)+
x2^3*(280+15*x3-163*x3^2+15*x3^3+ep*(280-235*x3+39*x3^2+
x3^3)))+x1^3*(-12*(-1+x3)^2*x3^2-
4*x2^4*(140-75*x3+4*x3^2)+4*x2*(-1+x3)*x3*
(-48-(1+24*ep)*x3+(3+6*ep)*x3^2)-
x2^2*(336+60*(2+9*ep)*x3-174*(1+3*ep)*x3^2+
3*(-39+31*ep)*x3^3+(15+ep)*x3^4)+
x2^3*(560+290*x3-426*x3^2+31*x3^3+
ep*(560-450*x3+66*x3^2+x3^3))))+
x0^6*x2*(4*x2^3+x1*x2^2*(-16-40*x2*(-2+x3)-41*x3+36*x3^2+
ep*(-16+13*x3))+x1^2*x2*(4*x2^2*(90-66*x3+7*x3^2)+
3*(-1+x3)*(-8-(17+19*ep)*x3+10*(-1+ep)*x3^2+4*x3^3)-
2*x2*(72+87*x3-134*x3^2+20*x3^3+9*ep*(8-9*x3+2*x3^2)))+
x1^4*(-((-1+x3)^2*x3*(36+(-1+9*ep)*x3))+
4*x2^3*(70-65*x3+11*x3^2)+x2*(112+3*(-23+43*ep)*x3-
12*(7+16*ep)*x3^2+24*(1+3*ep)*x3^3-(-9+ep)*x3^4)+
2*x2^2*(-112+25*x3+96*x3^2-28*x3^3+
ep*(-112+145*x3-48*x3^2+2*x3^3)))+
x1^3*(-((-1+x3)^2*x3*(28+(11+9*ep)*x3))+
8*x2^3*(70-60*x3+9*x3^2)-x2*(-1+x3)*
(112+(121+183*ep)*x3+(7-99*ep)*x3^2+(-26+6*ep)*x3^3)+
x2^2*(-336-120*x3+438*x3^2-97*x3^3+
ep*(-336+420*x3-126*x3^2+5*x3^3))))+
x0^7*x1*(4*x2^3*(-4+3*x3)+x1*x2^2*(3*ep*(8-13*x3+5*x3^2)-
4*x2*(36-39*x3+8*x3^2)+3*(8+9*x3-25*x3^2+8*x3^3))+
x1^2*x2*((-1+x3)^2*(-16-(27+25*ep)*x3+(-11+7*ep)*x3^2)+
4*x2^2*(-84+105*x3-30*x3^2+x3^3)-x2*(-1+x3)*
(112+121*x3-97*x3^2+4*x3^3+ep*(112-89*x3+13*x3^2)))+
x1^3*(-4*(-1+x3)^3*x3+x2*(-1+x3)^2*(-32-4*(7+8*ep)*x3+
(3+5*ep)*x3^2)+4*x2^3*(-56+75*x3-24*x3^2+x3^3)+
x2^2*(112-69*x3-118*x3^2+78*x3^3-5*x3^4+
ep*(112-207*x3+114*x3^2-18*x3^3+x3^4)))))*x4*
box6[s23,s34,s15])/((1+x0)^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3*
(x0-x2+x3))+(x1*x3*(-4*x0^8*x1^3*(-1+x3)^5+
(1+x1)^3*x2^6*(x2-x3)^2*(4+(-1+ep)*x3)+
x0^7*x1^2*x2*(-1+x3)^3*(-12*(-1+x3)+x1*(32+(-33+ep)*x3))-
x0*(1+x1)^2*x2^5*(x2-x3)*(x2*(20+32*x1+4*(-3+ep)*x3+
(-15+7*ep)*x1*x3)-2*x3*(6+(-5+ep)*x3+
x1*(8+(-5+ep)*x3)))-x0^6*x1*x2*(-1+x3)^2*
(x1*(-1+x3)*x3*(8*(-1+x3)+x1*(-8+(7+ep)*x3))+
x2*(12*(-1+x3)-3*x1*(28+(-33+ep)*x3+4*x3^2)+
x1^2*(-112+(131-7*ep)*x3+(-13+ep)*x3^2)))-
x0^5*x2^2*(-1+x3)*(x1*(-1+x3)*x3*(16*(-1+x3)+64*x1*(-1+x3)+
3*x1^2*(-16+(15+ep)*x3))+
x2*(4*(-1+x3)-3*x1*(24+(-33+ep)*x3+8*x3^2)+
6*x1^2*(-42+(61-3*ep)*x3+(-17+ep)*x3^2)+
x1^3*(-224+(317-21*ep)*x3+9*(-9+ep)*x3^2)))-
x0^2*(1+x1)*x2^4*(-(x3^2*(12+(-17+ep)*x3+4*x3^2+
2*x1^2*(12+(-15+ep)*x3+2*x3^2)+
2*x1*(18+(-23+ep)*x3+4*x3^2)))+
x2*x3*(48+6*(-9+ep)*x3+8*x3^2+x1^2*(120+3*(-37+5*ep)*x3+
(11-3*ep)*x3^2)+x1*(160+3*(-55+7*ep)*x3+
(19-3*ep)*x3^2))+x2^2*(-40+(38-6*ep)*x3-4*x3^2+
x1*(-140-4*(-31+6*ep)*x3+(-11+3*ep)*x3^2)+
x1^2*(-112+(89-21*ep)*x3+(-7+3*ep)*x3^2)))+
x0^3*x2^3*(2*(1+x1)*(-1+x3)*x3^2*(2-10*x1*(-1+x3)-2*x3+
x1^2*(8+(-9+ep)*x3))+x2*x3*(2*(16+(-25+ep)*x3+8*x3^2)+
x1^3*(160+2*(-117+5*ep)*x3+(70-6*ep)*x3^2)-
3*x1*(-64+(101-5*ep)*x3+2*(-17+ep)*x3^2)-
4*x1^2*(-80+(122-6*ep)*x3+3*(-13+ep)*x3^2))+
x2^2*(-4*(10+(-13+ep)*x3+3*x3^2)+
3*x1*(-80-2*(-53+5*ep)*x3+3*(-9+ep)*x3^2)+
12*x1^2*(-35-5*(-9+ep)*x3+(-11+2*ep)*x3^2)+
x1^3*(-224-5*(-55+7*ep)*x3+3*(-21+5*ep)*x3^2)))+
x0^4*x2^2*(x1*(1+x1)*(-1+x3)^2*x3^2*(4-4*x3+
x1*(4+(-5+ep)*x3))+x2*(-1+x3)*x3*
(8-8*x3+8*x1^3*(15-17*x3+2*x3^2)+
x1*(88+(-107+3*ep)*x3+16*x3^2)+
x1^2*(200+(-238+6*ep)*x3+32*x3^2))+
x2^2*(20+(-33+ep)*x3+12*x3^2-3*x1*(-60+(109-5*ep)*x3+
3*(-17+ep)*x3^2+4*x3^3)+3*x1^2*(140+15*(-17+ep)*x3-
12*(-10+ep)*x3^2+(-9+ep)*x3^3)+
x1^3*(280+5*(-99+7*ep)*x3-6*(-37+5*ep)*x3^2+
3*(-5+ep)*x3^3))))*x4*box6[s34,s45,s12])/
((x2+x0*(-1+x3))^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+
(x1*x3*(-4*(1+x1)^5*x2^4*(x2-x3)^5-x0^8*x1^5*(-1+x3)^2*
(4*x2+(-1+ep)*x3)+x0*(1+x1)^4*x2^4*(x2-x3)^3*
(4*(3+8*x1)*x2+(-12+(-33+ep)*x1)*x3)+
x0^7*x1^4*x2*(-1+x3)*(4*x2*(-5+4*x1*(-2+x3)+3*x3)+
x3*(12+15*x1-10*x3-10*x1*x3+ep*(-4-7*x1+2*x3+2*x1*x3)))+
x0^2*(1+x1)^3*x2^3*(x2-x3)^2*
(4*x2^2*(-3+2*x1^2*(-14+x3)+x1*(-21+2*x3))+
x1*x3^2*(-12+8*x3+x1*(-13+ep+7*x3+ep*x3))-
x2*x3*(-12+x1*(-99+3*ep+16*x3)+
x1^2*(-131+15*x3+ep*(7+x3))))-x0^3*(1+x1)^2*x2^3*(x2-x3)*
(4*x2^2*(-1+2*x1*(-9+2*x3)+4*x1^3*(-14+3*x3)+
x1^2*(-63+16*x3))+x1*x3^2*(8*(-3+2*x3)+
2*x1*(-51+3*ep+32*x3)+3*x1^2*(-27+3*ep+15*x3+ep*x3))-
x2*x3*(-4+x1*(-99+3*ep+32*x3)+2*x1^2*(-183+9*ep+64*x3)+
x1^3*(-317+93*x3+3*ep*(7+x3))))-x0^4*x1*(1+x1)*x2^2*
(4*x2^3*(5-2*x3+x1^3*(70-30*x3+x3^2)+x1*(45-22*x3+x3^2)+
x1^2*(105-50*x3+2*x3^2))+x1*(1+x1)*x3^3*
(-4*(3-4*x3+x3^2)+x1*(-15+16*x3-5*x3^2+ep*(3+x3^2)))+
x2^2*x3*(-33+16*x3+x1^2*(-765+438*x3-25*x3^2)+
x1^3*(-495+256*x3-13*x3^2)-3*x1*(109-65*x3+4*x3^2)+
ep*(1-3*x1*(-5+x3)+x1^3*(35+x3^2)+
x1^2*(45-6*x3+x3^2)))+x2*x3^2*(12-8*x3+
3*x1*(51+ep*(-3+x3)-41*x3+4*x3^2)-
2*x1^3*(-111+76*x3-7*x3^2+ep*(15+x3^2))+
x1^2*(360-270*x3+26*x3^2-2*ep*(18-3*x3+x3^2))))-
x0^6*x1^3*x2*((1+x1)*(-1+x3)*x3^2*(4*(-1+x3)+
x1*(-7+3*ep+4*x3))+4*x2^2*(10-12*x3+3*x3^2+
x1^2*(28-30*x3+6*x3^2)+x1*(35-40*x3+9*x3^2))+
x2*x3*(-38+54*x3-17*x3^2+x1*(-124+165*x3-46*x3^2)+
x1^2*(-89+111*x3-30*x3^2)+ep*(6-6*x3+x3^2+
x1*(24-21*x3+2*x3^2)+x1^2*(21-15*x3+2*x3^2))))+
x0^5*x1^2*x2^2*(4*x2^2*(10-8*x3+x3^2+4*x1^3*(14-10*x3+x3^2)+
6*x1*(10-8*x3+x3^2)+x1^2*(105-80*x3+9*x3^2))+
x2*x3*(-52+50*x3-8*x3^2+x1^2*(-540+488*x3-74*x3^2)+
x1*(-318+303*x3-48*x3^2)+x1^3*(-275+234*x3-34*x3^2)+
ep*(4-15*x1*(-2+x3)-2*x3+2*x1^2*(30-12*x3+x3^2)+
x1^3*(35-10*x3+2*x3^2)))-(1+x1)*x3^2*
(x1*(-69+ep*(9-6*x3)+86*x3-20*x3^2)-4*(3-4*x3+x3^2)+
x1^2*(-63+70*x3-18*x3^2+ep*(15-6*x3+2*x3^2)))))*x4*
box6[s45,s15,s23])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3))^3)-
(2*(-1+ep)*x0*x1*x2*x3*box8[s12,s23,s45])/
((1+x2-x3)*(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+
x0^2*(x1-x1*x3)))+(2*(-1+ep)*x1*(x0-x2)*
(x0^2*x1*(1+x1-x3)+(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2+2*x1*x2-x1*x3))^2*box8[s15,s12,s34])/
((1+x1+x0*x1)^2*(x0-x2+x3)*(-((1+x1)^2*x2^2*(x2-x3))+
x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-x1*(-1+x3)*x3)))-
(2*(-1+ep)*x0*(x0*x1-(1+x1)*x2)*
(x0*(x2-x1*x2*(-2+x3))-x2*(x2+x1*x2-x3)+x0^2*x1*(-1+x3))^2*
box8[s23,s34,s15])/((1+x0)^2*x2*(x0-x2+x3)*
(-((1+x1)^2*x2^2*(x2-x3))+x0^2*x1*(2+3*x1)*x2*(-1+x3)+
x0^3*x1^2*(-1+x3)^2-x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-
x1*(-1+x3)*x3)))+
(2*(-1+ep)*x1*(-((1+x1)*x2^2)+x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3))^2*
x3*box8[s34,s45,s12])/((x2+x0*(-1+x3))*
(-((1+x1)^2*x2^2*(x2-x3))+x0^2*x1*(2+3*x1)*x2*(-1+x3)+
x0^3*x1^2*(-1+x3)^2-x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-
x1*(-1+x3)*x3)))-
(2*(-1+ep)*x1*(x0^2*x1-x0*(x2+2*x1*x2)+(1+x1)*x2*(x2-x3))^2*x3*
box8[s45,s15,s23])/(x2*(-x0+x2-x3)*
(-(x0*(1+4*x1+3*x1^2)*x2*(x2-x3))+(1+x1)^2*x2*(x2-x3)^2+
x0^3*x1^2*(-1+x3)-x0^2*x1*(-((1+x1)*(-1+x3)*x3)+
x2*(-2+x1*(-3+x3)+x3))))-
(x0*x1*(1+x1)*(x0-x2)*(2*(-7+ep)*(1+x1)^4*x2^2-
x0*(1+x1)^3*x2*(-28+ep*(4+x1*(4+5*x2))+
x1*(-28+19*x2+24*x3))+x0^4*x1^2*(-11+x1*(-22+21*x3)+
x1^2*(-11+21*x3-12*x3^2)+ep*(1+x1)*(-1+x1*(-1+3*x3)))-
x0^3*x1*(1+x1)*(19+x1*(38-22*x2-33*x3)+
x1^2*(19-22*x2-33*x3+21*x2*x3+18*x3^2)+
ep*(5+x1*(10-2*x2-15*x3)+x1^2*(5-2*x2-15*x3+3*x2*x3+
6*x3^2)))-x0^2*(1+x1)^2*(14+x1*(28-38*x2-24*x3)+
x1^2*(14-38*x2+11*x2^2-24*x3+33*x2*x3+12*x3^2)+
ep*(-2-2*x1*(2+5*x2)+x1^2*(-2+x2^2+5*x2*(-2+3*x3)))))*
bubble4[s12])/(3*(1+x1+x0*x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^
3)+(x1*(2*(-7+ep)*x0^14*x1^7+(1+x1)^6*x2^3*x3*
(12*(1+x1)^2*x2^2-3*(7+ep)*x1*(1+x1)*x2*x3+
(11+ep)*x1^2*x3^2)+x0^13*x1^6*(-19+42*x2+
x1*(-62+84*x2-42*x3)-18*x1^2*x3+
ep*(-5-6*x2-2*x1*(5+6*x2-3*x3)+6*x1^2*x3))+
x0*(1+x1)^5*x2^2*x3*(24*x2^3+3*x1*x2^2*(-20+48*x2-13*x3-
3*ep*x3)+x1^2*x2*(216*x2^2-12*x2*(10+17*x3+3*ep*x3)+
x3*(84+12*ep+19*x3+5*ep*x3))+
x1^3*(96*x2^3-3*(11+ep)*x3^2-3*x2^2*(20+55*x3+9*ep*x3)+
x2*x3*(84+12*ep+85*x3+11*ep*x3)))-
x0^12*x1^5*(11-57*x2+42*x2^2+6*x1^3*x3*(22-15*x2+5*x3)+
3*x1*(27+70*x2^2+19*x3-4*x2*(27+7*x3))+
6*x1^2*(21+35*x2^2+40*x3+7*x3^2-x2*(62+41*x3))+
ep*(1-15*x2-6*x2^2-6*x1^3*x3*(6-5*x2+x3)+
x1*(39-30*x2^2+12*x2*(-5+x3)+15*x3)-
6*x1^2*(-9+5*x2^2+x2*(10-7*x3)-2*x3+x3^2)))-
x0^2*(1+x1)^4*x2*(-6*(-3+ep)*(1+x1)^3*x2^5+
6*(1+x1)^2*(-3+ep-39*x1+5*ep*x1-57*x1^2+ep*x1^2)*x2^4*x3-
3*(11+ep)*x1^4*x3^3+3*x1*(1+x1)*x2^3*x3*(52-2*(-5+ep)*x3+
4*x1*(53+(29+2*ep)*x3)+x1^2*(160+(193+31*ep)*x3))+
3*x1^3*x2*x3^2*(42+42*x1+30*x3+85*x1*x3+
ep*(6+6*x1+6*x3+11*x1*x3))-x1^2*x2^2*x3*
(120+3*(73+15*ep)*x3-2*(-7+ep)*x3^2+
x1*(240+3*(293+51*ep)*x3+20*(8+ep)*x3^2)+
x1^2*(120+12*(55+9*ep)*x3+(293+43*ep)*x3^2)))-
x0^3*(1+x1)^3*(-6*(1+x1)^3*(-4+(-13+ep)*x1)*x2^6+
(11+ep)*x1^5*x3^3+3*x1^3*x2^2*x3*(40+3*(47+9*ep)*x3+
(39+ep)*x3^2+x1*(80+(471+81*ep)*x3+6*(39+5*ep)*x3^2)+
x1^2*(40+6*(55+9*ep)*x3+(293+43*ep)*x3^2))-
x1^2*x2^3*x3*(384-3*(-97+5*ep)*x3-
3*x1*(-576-3*(235+17*ep)*x3+4*(-9+ep)*x3^2)+
9*x1^2*(256+20*(23+3*ep)*x3+(59+5*ep)*x3^2)+
x1^3*(960+12*(193+31*ep)*x3+(589+83*ep)*x3^2))+
6*(1+x1)^2*x2^5*(-3-118*x1^3*x3-3*x1*(7+10*x3)-
9*x1^2*(2+15*x3)+ep*(1+6*x1^3*x3+3*x1^2*(2+5*x3)+
x1*(7+6*x3)))-3*x1^4*x2*x3^2*(28+41*x3+x1*(28+85*x3)+
ep*(4+7*x3+x1*(4+11*x3)))+3*x1*(1+x1)*x2^4*x3*
(72+42*x1*(13+2*x3)+5*x1^3*(114+79*x3)+
3*x1^2*(348+131*x3)+ep*(-16+15*x1^2*(-4+x3)-
6*x1*(11+2*x3)+x1^3*(-10+53*x3))))+
x0^11*x1^4*(x2*(33-57*x2+14*x2^2+ep*(3-15*x2-2*x2^2))+
x1^4*x3*(-426-180*x2^2-219*x3-14*x3^2+60*x2*(11+2*x3)+
ep*(90+60*x2^2+27*x3+2*x3^2-12*x2*(15+2*x3)))-
x1*(40-168*x2^3+33*x3-114*x2*(3+x3)+x2^2*(543+42*x3)+
ep*(8+24*x2^3+x2^2*(105-6*x3)+3*x3-6*x2*(23+5*x3)))-
3*x1^2*(55-140*x2^3+99*x3+19*x3^2+x2^2*(445+118*x3)-
x2*(318+279*x3+14*x3^2)+ep*(25+20*x2^3+x2^2*(75-18*x3)+
33*x3+5*x3^2+x2*(-142-33*x3+2*x3^2)))-
2*x1^3*(82-140*x2^3+360*x3+138*x3^2+7*x3^3+
3*x2^2*(155+94*x3)-3*x2*(126+253*x3+33*x3^2)+
ep*(38+20*x2^3+x2^2*(75-54*x3)+36*x3+6*x3^2-x3^3+
3*x2*(-54+5*x3+5*x3^2))))-x0^4*(1+x1)^2*
(12*(-2+x2)*x2^5+3*x1*x2^4*(43*x2^2+
ep*(-10+4*x2+9*x2^2-6*x3)-12*x2*(9+x3)+6*(5+7*x3))+
x1^2*x2^3*((461+115*ep)*x2^3+36*x2*(15+54*x3+x3^2-
ep*(5+8*x3))+6*x3*(ep*(22+3*x3)-3*(40+9*x3))+
9*x2^2*(ep*(8+x3)-3*(48+23*x3)))+
3*x1^3*x2^2*((243+61*ep)*x2^4+2*x3*(76+126*x3-
(-11+ep)*x3^2)+8*x2^3*(-91-108*x3+ep*(6+4*x3))+
x2*x3*(-1596-753*x3-4*x3^2+ep*(188+33*x3))-
3*x2^2*(-120-926*x3-85*x3^2+ep*(40+110*x3+x3^2)))+
3*x1^4*x2*((177+43*ep)*x2^5-x3*(20+(115+21*ep)*x3+
5*(15+ep)*x3^2)+x2*x3*(624+60*(23+2*ep)*x3+
(267+5*ep)*x3^2)+x2^4*(-552-1465*x3+5*ep*(8+17*x3))+
x2^2*x3*(-3612-2706*x3-101*x3^2+ep*(264-102*x3+x3^2))+
x2^3*(300+4960*x3+949*x3^2+ep*(-100-456*x3+31*x3^2)))+
x1^5*(2*(73+17*ep)*x2^6-3*x2*x3*(40+(335+57*ep)*x3+
4*(77+10*ep)*x3^2)+18*x2^2*x3*(132+(381+51*ep)*x3+
(125+13*ep)*x3^2)+x3^2*(21+52*x3+ep*(3+8*x3))+
6*x2^5*(-78-553*x3+ep*(6+43*x3))-
x2^3*x3*(10188+10761*x3+946*x3^2+ep*(-420+1023*x3+
74*x3^2))+3*x2^4*(90+3968*x3+1221*x3^2+
ep*(-30-276*x3+79*x3^2)))+x1^6*x3*(30*(-31+3*ep)*x2^5-
3*x2*(20+4*(55+9*ep)*x3+(293+43*ep)*x3^2)+
3*x2^2*(320+6*(193+31*ep)*x3+(589+83*ep)*x3^2)+
15*x2^4*(236+103*x3+3*ep*(-4+3*x3))+
x3*(21+85*x3+ep*(3+11*x3))-
x2^3*(ep*(-60+636*x3+85*x3^2)+5*(684+948*x3+151*x3^2))))+
x0^9*x1^2*((11+ep)*x2^3-3*x1*x2^2*(61-104*x2+27*x2^2+11*x3+
ep*(11-32*x2+5*x2^2+x3))-3*x1^2*x2*(-86+248*x2^3-
14*x2^4-113*x3-11*x3^2-x2^2*(710+81*x3)+x2*(532+253*x3)+
ep*(-10+40*x2^3+2*x2^4-15*x3-x3^2-x2^2*(274+15*x3)+
x2*(188+71*x3)))+x1^6*x3*(-930-90*x2^4-1311*x3-335*x3^2+
120*x2^3*(11+x3)-6*x2^2*(710+219*x3+7*x3^2)+
3*x2*(1320+940*x3+103*x3^2)+ep*(90+30*x2^4-33*x3-x3^2-
24*x2^3*(15+x3)+6*x2^2*(150+27*x3+x3^2)-
3*x2*(200+44*x3+7*x3^2)))-x1^3*(54-168*x2^5+273*x3+
150*x3^2+11*x3^3+6*x2^4*(353+21*x3)-10*x2^3*(562+189*x3)-
12*x2*(101+233*x3+47*x3^2)+3*x2^2*(1573+1574*x3+81*x3^2)+
ep*(-6+24*x2^5+3*x3+18*x3^2+x3^3-6*x2^4*(-55+3*x3)-
2*x2^3*(1174+99*x3)-12*x2*(19+45*x3+13*x3^2)+
3*x2^2*(683+382*x3+15*x3^2)))-
3*x1^5*(26-28*x2^5+626*x3+680*x3^2+131*x3^3+
2*x2^4*(155+59*x3)-2*x2^3*(420+718*x3+43*x3^2)+
x2^2*(820+3992*x3+861*x3^2+14*x3^3)-
2*x2*(146+1610*x3+842*x3^2+59*x3^3)+
ep*(-2+4*x2^5+x2^4*(50-26*x3)-26*x3+64*x3^2+13*x3^3+
2*x2^3*(-180+70*x3+7*x3^2)-2*x2*(34-30*x3+50*x3^2+
x3^3)-x2^2*(-380+120*x3+21*x3^2+2*x3^3)))-
3*x1^4*(44-70*x2^5+415*x3+324*x3^2+41*x3^3+
5*x2^4*(159+26*x3)-2*x2^3*(1050+767*x3+21*x3^2)+
x2^2*(1915+3874*x3+492*x3^2)-x2*(606+2707*x3+939*x3^2+
27*x3^3)+ep*(-4+10*x2^5+x2^4*(125-22*x3)+5*x3+60*x3^2+
11*x3^3+x2^3*(-900-26*x3+6*x3^2)+
x2^2*(885+474*x3+36*x3^2)-x2*(134+293*x3+177*x3^2+
5*x3^3))))-x0^10*x1^3*((33+ep*(3-5*x2)-19*x2)*x2^2-
x1*x2*(141+362*x2^2-42*x2^3+66*x3-3*x2*(169+19*x3)+
ep*(27+70*x2^2+6*x2^3+6*x3-3*x2*(59+5*x3)))+
x1^5*x3*(792-180*x2^3+705*x3+103*x3^2+60*x2^2*(22+3*x3)-
6*x2*(355+146*x3+7*x3^2)+ep*(-120+60*x2^3-33*x3-7*x3^2-
36*x2^2*(10+x3)+6*x2*(75+18*x3+x3^2)))+
x1^2*(65+252*x2^4+138*x3+33*x3^2-18*x2^3*(89+7*x3)+
105*x2^2*(21+8*x3)-3*x2*(287+286*x3+19*x3^2)+
ep*(7-36*x2^4+18*x2^3*(-15+x3)+18*x3+3*x3^2+
3*x2^2*(309+44*x3)-3*x2*(113+86*x3+5*x3^2)))+
x1^3*(199+420*x2^4+783*x3+333*x3^2+19*x3^3-
62*x2^3*(40+9*x3)+3*x2^2*(1185+1006*x3+42*x3^2)-
3*x2*(548+1119*x3+192*x3^2)+ep*(41-60*x2^4+153*x3+
99*x3^2+5*x3^3+10*x2^3*(-40+9*x3)-
3*x2^2*(-515-58*x3+6*x3^2)-9*x2*(84+75*x3+8*x3^2)))+
x1^4*(146+210*x2^4+1428*x3+945*x3^2+104*x3^3-
4*x2^3*(310+159*x3)+18*x2^2*(105+204*x3+19*x3^2)-
3*x2*(328+1598*x3+471*x3^2+14*x3^3)+
ep*(34-30*x2^4+48*x3+99*x3^2+4*x3^3+4*x2^3*(-50+33*x3)-
6*x2^2*(-135+40*x3+9*x3^2)+x2*(-456-90*x3-3*x3^2+
6*x3^3))))-x0^8*x1^2*(x2^3*(-103+66*x2+ep*(-17+18*x2))-
3*x1*x2^2*(-288*x2^2+35*x2^3-44*(3+2*x3)+x2*(443+66*x3)+
ep*(-100*x2^2+5*x2^3-4*(4+3*x3)+3*x2*(47+6*x3)))+
x1^6*x3*(708-18*x2^5+1545*x3+631*x3^2+30*x2^4*(22+x3)-
2*x2^3*(2130+438*x3+7*x3^2)+x2^2*(7920+4230*x3+309*x3^2)-
3*x2*(1550+1748*x3+335*x3^2)+ep*(-36+6*x2^5+135*x3+
41*x3^2-6*x2^4*(30+x3)-3*x2*(-150+44*x3+x3^2)+
2*x2^3*(450+54*x3+x3^2)-3*x2^2*(400+66*x3+7*x3^2)))+
x1^2*x2*(-630*x2^4+14*x2^5+x2^3*(3678+315*x3)-
x2^2*(5732+2385*x3)+3*x2*(872+1091*x3+66*x3^2)-
3*(80+263*x3+71*x3^2)+ep*(-90*x2^4-2*x2^5+
3*x2^3*(478+15*x3)-x2^2*(2332+639*x3)-
3*(-8+5*x3+9*x3^2)+x2*(480+639*x3+54*x3^2)))+
x1^5*(18+14*x2^6+1584*x3+2823*x3^2+902*x3^3-
6*x2^5*(62+13*x3)+6*x2^4*(315+412*x3+12*x3^2)-
x2^3*(3280+14364*x3+2031*x3^2+14*x3^3)+
6*x2^2*(365+4060*x3+1581*x3^2+66*x3^3)-
3*x2*(156+4230*x3+3673*x3^2+482*x3^3)+
ep*(-6-2*x2^6-108*x3+237*x3^2+94*x3^3+6*x2^5*(-10+3*x3)-
6*x2^4*(-135+50*x3+2*x3^2)+6*x2^2*(85-200*x3+51*x3^2)+
x2*(36+750*x3-765*x3^2-102*x3^3)+
x2^3*(-1520+900*x3+87*x3^2+2*x3^3)))+
x1^3*(42*x2^6-3*x2^5*(439+14*x3)+3*x2^4*(2295+572*x3)-
x2^3*(11066+9798*x3+315*x3^2)+3*x2^2*(2045+4734*x3+
690*x3^2)+6*(3+50*x3+54*x3^2+9*x3^3)-
6*x2*(154+872*x3+370*x3^2+11*x3^3)+
ep*(-6*x2^6+3*x2^5*(-65+2*x3)+3*x2^4*(949+40*x3)-
x2^3*(4966+1794*x3+45*x3^2)+3*x2^2*(439+682*x3+
162*x3^2)+6*(-1-6*x3+2*x3^2+x3^3)-
6*x2*(-14+12*x3+66*x3^2+3*x3^3)))-
3*x1^4*(-14*x2^6+x2^5*(388+34*x3)-
x2^4*(1965+1071*x3+14*x3^2)+x2^3*(3280+5898*x3+484*x3^2)-
x2^2*(2035+9202*x3+2370*x3^2+35*x3^3)-
2*(6+198*x3+278*x3^2+65*x3^3)+x2*(384+4161*x3+2615*x3^2+
195*x3^3)+ep*(4+2*x2^6-6*x2^5*(-10+x3)+36*x3-44*x3^2-
22*x3^3+x2^4*(-835+15*x3+2*x3^2)+
2*x2^3*(760+201*x3+10*x3^2)-x2^2*(465+478*x3+306*x3^2+
5*x3^3)+x2*(-32-81*x3+337*x3^2+37*x3^3))))-
x0^5*(1+x1)*(-12*x2^5+3*x1*x2^4*(50-80*x2+13*x2^2+
ep*(-2-12*x2+3*x2^2)+12*x3)+
x1^2*x2^3*(280*x2^3-9*x2^2*(162+13*x3)+54*x2*(25+17*x3)-
18*(10+37*x3+2*x3^2)+ep*(60+104*x2^3+90*x3+
6*x2*(-13+3*x3)-3*x2^2*(106+9*x3)))+
x1^3*x2^2*((770+334*ep)*x2^4+3*x3*(348+231*x3+4*x3^2-
ep*(56+15*x3))-3*x2^3*(1310+361*x3+ep*(314+55*x3))+
9*x2^2*(480+721*x3+13*x3^2+ep*(-32-5*x3+3*x3^2))-
6*x2*(ep*(-50-138*x3+3*x3^2)+3*(50+362*x3+57*x3^2)))+
x1^7*x3*(12+24*(-33+5*ep)*x2^5+3*(55+9*ep)*x3+
(293+43*ep)*x3^2-3*x2*(160+4*(193+31*ep)*x3+
(589+83*ep)*x3^2)+3*x2^4*(1550+437*x3+ep*(-150+11*x3))-
x2^3*(7080+6180*x3+631*x3^2+ep*(-360+540*x3+41*x3^2))+
3*x2^2*(ep*(-20+318*x3+85*x3^2)+5*(228+474*x3+151*x3^2)))+
3*x1^4*x2*(4*(85+39*ep)*x2^5+x3*(-88-(253+7*ep)*x3+
(-73+ep)*x3^2)-x2^4*(1754+1129*x3+ep*(426+79*x3))+
2*x2^3*(1060+3168*x3+201*x3^2+ep*(-76-104*x3+23*x3^2))+
x2*x3*(ep*(-212-3*x3+2*x3^2)+3*(660+649*x3+42*x3^2))-
x2^2*(540+7410*x3+2244*x3^2+13*x3^3+
3*ep*(-60-262*x3+24*x3^2+x3^3)))+
x1^5*(5*(131+61*ep)*x2^6+2*x3*(6+(51+9*ep)*x3+
(61+5*ep)*x3^2)-3*x2*x3*(336+3*(383+37*ep)*x3+
(489+31*ep)*x3^2)+x2^5*(-3438-4785*x3+ep*(-822+33*x3))+
3*x2^2*x3*(4056+5379*x3+717*x3^2+ep*(-276+309*x3+
43*x3^2))+3*x2^4*(1470+8897*x3+1122*x3^2+
ep*(-110-497*x3+78*x3^2))-x2^3*(1260+34656*x3+
16464*x3^2+443*x3^3+ep*(-420-2952*x3+876*x3^2+
37*x3^3)))+x1^6*(4*(41+19*ep)*x2^6-
9*x2*x3*(136+(556+76*ep)*x3+(323+37*ep)*x3^2)+
x3*(24+3*(89+15*ep)*x3+(382+50*ep)*x3^2)+
12*x2^5*(-73-263*x3+ep*(-17+21*x3))+
6*x2^4*(ep*(-15-230*x3+26*x3^2)+13*(15+230*x3+46*x3^2))+
3*x2^2*x3*(3564+6033*x3+1316*x3^2+
ep*(-140+615*x3+124*x3^2))-x2^3*(360+25356*x3+
16902*x3^2+1009*x3^3+ep*(-120-1692*x3+1218*x3^2+
71*x3^3))))-x0^7*x1*(3*(7+ep)*x2^4-
x1*x2^3*(290-489*x2+111*x2^2+63*x3+
ep*(34-135*x2+33*x2^2+9*x3))+
x1^2*x2^2*(420-924*x2^3+43*x2^4+795*x3+63*x3^2+
9*x2^2*(351+37*x3)-20*x2*(131+72*x3)+
ep*(-36-324*x2^3+5*x2^4+21*x3+9*x3^2+3*x2^2*(395+33*x3)-
4*x2*(119+72*x3)))+x1^7*x3*(342-132*x2^5+1185*x3+
755*x3^2+3*x2^4*(710+73*x3)-x2^3*(7920+2820*x3+103*x3^2)+
3*x2^2*(3100+2622*x3+335*x3^2)-3*x2*(1180+2060*x3+
631*x3^2)+ep*(-6+36*x2^5+159*x3+85*x3^2-
9*x2^4*(50+3*x3)+3*x2^2*(-300+66*x3+x3^2)+
x2^3*(1200+132*x3+7*x3^2)-3*x2*(-60+180*x3+41*x3^2)))+
x1^3*x2*(191*x2^5-3*x2^4*(943+43*x3)+3*x2^3*(3010+937*x3)-
x2^2*(8750+9675*x3+333*x3^2)+3*x2*(760+2493*x3+447*x3^2)-
3*(30+338*x3+201*x3^2+7*x3^3)+
ep*(25*x2^5-15*x2^4*(73+x3)+x2^3*(3882+645*x3)+
3*x2*(-64+43*x3+81*x3^2)-x2^2*(1870+1629*x3+99*x3^2)-
3*(-10-42*x3+7*x3^2+x3^3)))+
x1^4*(45*(7+ep)*x2^6-6*x2^5*(681+92*x3+ep*(279+4*x3))+
6*x3*(30+65*x3+21*x3^2+ep*(-4-x3+x3^2))+
3*x2^4*(4298+2899*x3+43*x3^2+ep*(1958+389*x3+5*x3^2))-
2*x2^3*(ep*(1564+1374*x3+249*x3^2)+
5*(1372+2874*x3+267*x3^2))-6*x2*(48+955*x3+800*x3^2+
69*x3^3+ep*(-16-99*x3+48*x3^2+11*x3^3))+
3*x2^2*(1490+8648*x3+2685*x3^2+37*x3^3+
ep*(-122-84*x3+387*x3^2+11*x3^3)))+
x1^6*(2*(31+5*ep)*x2^6+6*x2^5*(-126-54*ep-93*x3+13*ep*x3)+
x2^4*(2460+8376*x3+585*x3^2-3*ep*(-380+240*x3+11*x3^2))+
x3*(828+2484*x3+1301*x3^2+ep*(-36+252*x3+139*x3^2))+
2*x2^3*(-1460-14700*x3-3798*x3^2-73*x3^3+
ep*(-340+1020*x3-54*x3^2+x3^3))+
3*x2^2*(390+10660*x3+6939*x3^2+571*x3^3+
ep*(-30-740*x3+381*x3^2+29*x3^3))-
6*x2*(18+1781*x3+2537*x3^2+574*x3^3+
ep*(-6-117*x3+203*x3^2+50*x3^3)))+
x1^5*((229+35*ep)*x2^6+3*x2^5*(-942-283*x3+ep*(-398+11*x3))+
3*x2^4*(3*ep*(465+39*x3+x3^2)+5*(601+831*x3+33*x3^2))+
2*x3*(333+855*x3+356*x3^2+ep*(-27+45*x3+34*x3^2))-
x2^3*(10220+41922*x3+7101*x3^2+43*x3^3+
ep*(2380+558*x3+639*x3^2+5*x3^3))+
3*x2^2*(1260+13980*x3+6576*x3^2+281*x3^3+
ep*(-100-560*x3+624*x3^2+39*x3^3))-
3*x2*(102+3954*x3+4422*x3^2+669*x3^3+
ep*(-34-330*x3+318*x3^2+83*x3^3))))-
x0^6*x1*(3*(33+ep*(3-4*x2)-20*x2)*x2^4+
x1*x2^3*(-705*x2^2+56*x2^3-45*(8+7*x3)+3*x2*(419+60*x3)+
ep*(24-231*x2^2+16*x2^3-9*x3+3*x2*(73+12*x3)))+
3*x1^2*x2^2*(60+113*x2^4+418*x3+105*x3^2-x2^3*(1021+56*x3)+
6*x2^2*(324+131*x3)-10*x2*(88+147*x3+6*x3^2)+
ep*(-20+39*x2^4-54*x3+3*x3^2-x2^3*(411+16*x3)+
2*x2^2*(208+75*x3)-2*x2*(-32+15*x3+6*x3^2)))+
x1^7*x3*(96+6*(-71+15*ep)*x2^5+(579+93*ep)*x3+
(589+83*ep)*x3^2+x2^4*(3960+705*x3-3*ep*(200+11*x3))-
x2^3*(9300+5244*x3+335*x3^2+ep*(-900+132*x3+x3^2))+
3*x2^2*(2360+3090*x3+631*x3^2+ep*(-120+270*x3+41*x3^2))-
3*x2*(570+1580*x3+755*x3^2+ep*(-10+212*x3+85*x3^2)))+
3*x1^3*x2*((269+103*ep)*x2^5-x2^4*(2181+373*x3+
ep*(963+71*x3))-x3*(234+307*x3+35*x3^2+
ep*(-34-11*x3+x3^2))+x2^3*(4378+3737*x3+56*x3^2+
ep*(1010+479*x3+16*x3^2))-x2^2*(2440+7329*x3+807*x3^2+
ep*(-184-33*x3+129*x3^2))+x2*(270+3236*x3+1359*x3^2+
20*x3^3+ep*(-90-372*x3+57*x3^2+4*x3^3)))+
x1^4*((947+385*ep)*x2^6+4*x3*(15+3*(22+ep)*x3+
(41+ep)*x3^2)-3*x2^5*(2467+932*x3+11*ep*(103+8*x3))-
6*x2*x3*(597+989*x3+192*x3^2+ep*(-59+23*x3+12*x3^2))+
3*x2^4*(5165+8456*x3+377*x3^2+ep*(1219+476*x3+55*x3^2))+
6*x2^2*(225+4733*x3+2925*x3^2+138*x3^3+
3*ep*(-25-153*x3+53*x3^2+6*x3^3))-
x2^3*(9720+51984*x3+10557*x3^2+56*x3^3+
ep*(-744-1572*x3+1155*x3^2+16*x3^3)))+
3*x1^6*(6*(7+3*ep)*x2^6+3*x3*(28+(151+21*ep)*x3+
4*(33+4*ep)*x3^2)+2*x2^5*(-164-319*x3+ep*(-76+33*x3))+
x2^4*(730+5740*x3+739*x3^2+ep*(170-480*x3+x3^2))-
x2*x3*(1866+4457*x3+1686*x3^2+ep*(-70+479*x3+174*x3^2))-
x2^3*(520+12860*x3+5579*x3^2+220*x3^3+
ep*(-40-980*x3+253*x3^2+8*x3^3))+
2*x2^2*(45+4484*x3+4788*x3^2+697*x3^3+
ep*(-15-288*x3+372*x3^2+53*x3^3)))+
3*x1^5*((183+77*ep)*x2^6+x2^5*(-1420+3*ep*(-220+x3)-
1111*x3)+2*x3*(36+6*(29+3*ep)*x3+(129+11*ep)*x3^2)+
x2^4*(3075+9865*x3+825*x3^2+ep*(725-145*x3+51*x3^2))-
x2*x3*(ep*(-144+324*x3+113*x3^2)+3*(752+1516*x3+
429*x3^2))-x2^3*(2080+21124*x3+6603*x3^2+127*x3^3+
ep*(-160-1144*x3+477*x3^2+13*x3^3))+
x2^2*(330+13256*x3+11082*x3^2+1023*x3^3+
ep*(-110-1056*x3+738*x3^2+97*x3^3)))))*bubble4[s15])/
(3*(1+x0)^3*(1+x1+x0*x1)^3*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^
3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
((x0*x1-(1+x1)*x2)*(2*(-7+ep)*x0^4*x1^2-(11+ep)*(1+x1)^2*x2^2+
3*(7+ep)*x1*(1+x1)*x2*x3-12*x1^2*x3^2-
x0^3*x1*(4*(-7+ep)*x2+x1*(19+5*ep-28*x2+4*ep*x2+24*x3))+
x0^2*(2*(-7+ep)*x2^2+2*x1*x2*(19-14*x2+ep*(5+2*x2)+12*x3)+
x1^2*(-11+38*x2-14*x2^2+ep*(-1+10*x2+2*x2^2-15*x3)-
33*x3+24*x2*x3-12*x3^2))-
x0*((19+5*ep)*x2^2+x1*x2*(-22+38*x2+ep*(-2+10*x2-15*x3)-
33*x3)+x1^2*((19+5*ep)*x2^2+3*x3*(7+ep+6*x3+2*ep*x3)-
x2*(22+2*ep+33*x3+15*ep*x3))))*bubble4[s23])/
(3*(1+x0)^3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
(x0*(-2*(-7+ep)*(1+x1)^8*x2^6-x0*(1+x1)^7*x2^5*
(42-19*x2+x1*(84-62*x2-42*x3)-18*x1^2*x3+
ep*(-6-5*x2-2*x1*(6+5*x2-3*x3)+6*x1^2*x3))-
x0^14*x1^7*x3*(12-3*x1*(-8+(7+ep)*x3)+
x1^2*(12-3*(7+ep)*x3+(11+ep)*x3^2))-
x0^2*(1+x1)^6*x2^4*(-42+57*x2-11*x2^2-
6*x1^3*x3*(-15+22*x2+5*x3)-3*x1*(70-108*x2+27*x2^2-28*x3+
19*x2*x3)-6*x1^2*(35-62*x2+21*x2^2-41*x3+40*x2*x3+
7*x3^2)+ep*(6+15*x2-x2^2+6*x1^3*x3*(-5+6*x2+x3)-
3*x1*(-10+13*x2^2+5*x2*(-4+x3)+4*x3)-
6*x1^2*(-5+9*x2^2+2*x2*(-5+x3)+7*x3-x3^2)))+
x0^13*x1^6*x3*(-24+3*x1*(-48+20*x2+(13+3*ep)*x3)-
x1^2*(216-12*(17+3*ep)*x3+(19+5*ep)*x3^2+
12*x2*(-10+(7+ep)*x3))+x1^3*(-96+3*(55+9*ep)*x3-
(85+11*ep)*x3^2+3*x2*(20-4*(7+ep)*x3+(11+ep)*x3^2)))+
x0^12*x1^5*(-18*(-1+x3)+6*x1*(9+(-45+26*x2)*x3+5*x3^2)+
x1^2*(54-12*(69-66*x2+10*x2^2)*x3+(378-219*x2)*x3^2-
14*x3^3)+x1^3*(18-6*(153-186*x2+40*x2^2)*x3+
3*(309-293*x2+42*x2^2)*x3^2+10*(-16+9*x2)*x3^3)+
x1^4*x3*(-342+579*x3-293*x3^2-3*x2^2*(40-42*x3+11*x3^2)+
15*x2*(32-44*x3+17*x3^2))+
ep*(6*(-1+x3)-6*x1*(3-7*x3+x3^2)+
x1^4*x3*(6+3*(31-36*x2+6*x2^2)*x3+(-43+33*x2-3*x2^2)*
x3^2)+x1^2*(-18+72*x3-9*(-2+5*x2)*x3^2+2*x3^3)+
x1^3*(-6+42*x3+9*(13-17*x2+2*x2^2)*x3^2+
2*(-10+9*x2)*x3^3)))-x0^3*(1+x1)^5*x2^3*
(14-57*x2+33*x2^2+x1*(-40*x2^3+x2^2*(342-33*x3)-
42*(-4+x3)+3*x2*(-181+38*x3))-
x1^4*x3*(426*x2^2+3*x2*(-220+73*x3)+2*(90-60*x3+7*x3^2))-
3*x1^2*(55*x2^3+x2^2*(-318+99*x3)-2*(70-59*x3+7*x3^2)+
x2*(445-279*x3+19*x3^2))-2*x1^3*(-140+82*x2^3+282*x3-
99*x3^2+7*x3^3+18*x2^2*(-21+20*x3)+
3*x2*(155-253*x3+46*x3^2))+ep*(-2-15*x2+3*x2^2+
x1*(-8*x2^3-3*x2^2*(-46+x3)+6*(-4+x3)+15*x2*(-7+2*x3))+
x1^4*x3*(90*x2^2+9*x2*(-20+3*x3)+2*(30-12*x3+x3^2))-
2*x1^3*(20+38*x2^3-54*x3+15*x3^2-x3^3+18*x2^2*(-9+2*x3)+
3*x2*(25+5*x3+2*x3^2))-3*x1^2*(25*x2^3+
x2^2*(-142+33*x3)+2*(10-9*x3+x3^2)+
x2*(75-33*x3+5*x3^2))))-x0^4*(1+x1)^4*x2^2*
((19+ep*(5-3*x2)-33*x2)*x2+
x1*(-42+141*x2^3+x2*(362-57*x3)+x2^2*(-507+66*x3)+
ep*(6+27*x2^3+x2*(70-15*x3)+3*x2^2*(-59+2*x3)))-
x1^2*(65*x2^4-126*(-2+x3)+3*x2^3*(-287+46*x3)+
3*x2^2*(735-286*x3+11*x3^2)-3*x2*(534-280*x3+19*x3^2)+
ep*(7*x2^4+18*(-2+x3)+3*x2^3*(-113+6*x3)+
3*x2^2*(309-86*x3+x3^2)-3*x2*(90-44*x3+5*x3^2)))+
x1^5*x3*(-792*x2^3+x2^2*(2130-705*x3)+
x2*(-1320+876*x3-103*x3^2)+6*(30-30*x3+7*x3^2)+
ep*(120*x2^3+x2^2*(-450+33*x3)-6*(10-6*x3+x3^2)+
x2*(360-108*x3+7*x3^2)))-
x1^4*(146*x2^4+12*x2^3*(-82+119*x3)+
3*x2^2*(630-1598*x3+315*x3^2)+6*(35-106*x3+57*x3^2-
7*x3^3)+x2*(-1240+3672*x3-1413*x3^2+104*x3^3)+
ep*(34*x2^4+24*x2^3*(-19+2*x3)+9*x2^2*(90-10*x3+11*x3^2)+
6*(-5+22*x3-9*x3^2+x3^3)+x2*(-200-240*x3-3*x3^2+
4*x3^3)))-x1^3*(199*x2^4+3*x2^3*(-548+261*x3)+
6*(70-93*x3+21*x3^2)+9*x2^2*(395-373*x3+37*x3^2)+
x2*(-2480+3018*x3-576*x3^2+19*x3^3)+
ep*(-60+41*x2^4+90*x3-18*x3^2+9*x2^3*(-84+17*x3)+
3*x2^2*(515-225*x3+33*x3^2)+x2*(-400+174*x3-72*x3^2+
5*x3^3))))-x0^5*(1+x1)^3*x2*((11+ep)*x2^2-
3*x1*x2*(27+61*x2^2+ep*(5+11*x2^2+x2*(-32+x3))+
x2*(-104+11*x3))+3*x1^2*(14+86*x2^4+x2*(-248+81*x3)+
x2^3*(-532+113*x3)+x2^2*(710-253*x3+11*x3^2)+
ep*(-2+10*x2^4+5*x2*(-8+3*x3)+x2^3*(-188+15*x3)+
x2^2*(274-71*x3+x3^2)))-
x1^6*x3*(930*x2^4+3*x2^3*(-1320+437*x3)+6*(15-20*x3+7*x3^2)+
5*x2^2*(852-564*x3+67*x3^2)-3*x2*(440-438*x3+103*x3^2)+
ep*(-90*x2^4+x2^3*(600+33*x3)-6*(5-4*x3+x3^2)+
x2^2*(-900+132*x3+x3^2)+3*x2*(120-54*x3+7*x3^2)))+
x1^3*(-54*x2^5+42*(4-3*x3)-3*x2^4*(-404+91*x3)-
3*x2^3*(1573-932*x3+50*x3^2)-3*x2*(706-630*x3+81*x3^2)+
x2^2*(5620-4722*x3+564*x3^2-11*x3^3)+
ep*(6*x2^5-3*x2^4*(-76+x3)+6*(-4+3*x3)-
3*x2^3*(683-180*x3+6*x3^2)-3*x2*(110-66*x3+15*x3^2)-
x2^2*(-2348+1146*x3-156*x3^2+x3^3)))+
3*x1^5*(28-26*x2^5+x2^4*(292-626*x3)-118*x3+86*x3^2-
14*x3^3-20*x2^3*(41-161*x3+34*x3^2)+
x2^2*(840-3992*x3+1684*x3^2-131*x3^3)+
x2*(-310+1436*x3-861*x3^2+118*x3^3)+
ep*(2*x2^5+x2^4*(68+26*x3)-4*x2^3*(95+15*x3+16*x3^2)+
x2^2*(360+120*x3+100*x3^2-13*x3^3)+
2*(-2+13*x3-7*x3^2+x3^3)+x2*(-50-140*x3+21*x3^2+
2*x3^3)))+3*x1^4*(70-44*x2^5+x2^4*(606-415*x3)-130*x3+
42*x3^2+x2^3*(-1915+2707*x3-324*x3^2)+
x2^2*(2100-3874*x3+939*x3^2-41*x3^3)+
x2*(-795+1534*x3-492*x3^2+27*x3^3)+
ep*(-10+4*x2^5+x2^4*(134-5*x3)+22*x3-6*x3^2+
x2^3*(-885+293*x3-60*x3^2)+x2^2*(900-474*x3+177*x3^2-
11*x3^3)+x2*(-125+26*x3-36*x3^2+5*x3^3))))+
x0^11*x1^4*(6*(4+(-3+ep)*x2)-6*x1*(-25+ep+27*x2+30*x3-
6*ep*x3-36*x2*x3+ep*x2*(-9+8*x3))+
3*x1^2*(-128*x2^2*x3+x2*(-126+618*x3-97*x3^2)-
6*ep*(1-9*x3+2*x3^2)+ep*x2*(42-82*x3+5*x3^2)+
6*(17-65*x3+14*x3^2))+x1^5*x3*(-708+1185*x3-589*x3^2+
x2^3*(120-84*x3+11*x3^2)-15*x2^2*(64-66*x3+17*x3^2)+
3*x2*(570-772*x3+293*x3^2)+ep*(36+159*x3+
3*x2^2*(54-11*x3)*x3+x2^3*(-12+x3)*x3-83*x3^2+
3*x2*(-10-124*x3+43*x3^2)))+
3*x1^3*(86-836*x3+40*x2^3*x3+477*x3^2-36*x3^3+
3*x2^2*x3*(-192+47*x3)+3*x2*(-38+530*x3-235*x3^2+13*x3^3)+
ep*(-6+84*x3+3*x3^2+27*x2^2*x3^2+4*x3^3+
x2*(38-126*x3-51*x3^2+x3^3)))-
3*x1^4*(-26+742*x3-788*x3^2+177*x3^3+4*x2^3*x3*(-20+7*x3)+
x2^2*x3*(768-471*x3+41*x3^2)-6*x2*(-6+269*x3-230*x3^2+
39*x3^3)+ep*(2-54*x3-68*x3^2+4*x2^3*x3^2+15*x3^3+
x2^2*x3^2*(-81+7*x3)-2*x2*(6-35*x3-90*x3^2+15*x3^3))))-
x0^6*x1*(1+x1)^2*(x2^2*(-66+103*x2+ep*(-18+17*x2))-
3*x1*x2*(-35+132*x2^3+x2*(288-66*x3)+x2^2*(-443+88*x3)+
ep*(-5+16*x2^3+3*x2^2*(-47+4*x3)-2*x2*(-50+9*x3)))+
x1^6*x3*(-708*x2^5+x2^4*(4650-1545*x3)+
x2^3*(-7920+5244*x3-631*x3^2)+x2*(-660+876*x3-309*x3^2)+
2*(9-15*x3+7*x3^2)+15*x2^2*(284-282*x3+67*x3^2)+
ep*(36*x2^5-45*x2^4*(10+3*x3)+x2^3*(1200+132*x3-41*x3^2)-
2*(3-3*x3+x3^2)+3*x2^2*(-300+66*x3+x3^2)+
3*x2*(60-36*x3+7*x3^2)))+
x1^2*(-14+240*x2^5-315*x2*(-2+x3)+3*x2^4*(-872+263*x3)-
3*x2^2*(1226-795*x3+66*x3^2)+x2^3*(5732-3273*x3+213*x3^2)+
ep*(2-24*x2^5+15*x2^4*(-32+x3)-45*x2*(-2+x3)-
3*x2^2*(478-213*x3+18*x3^2)+x2^3*(2332-639*x3+
27*x3^2)))+x1^3*(-18*x2^6+x2^5*(924-300*x3)+
42*(-1+x3)+x2^4*(-6135+5232*x3-324*x3^2)+
3*x2*(439-572*x3+105*x3^2)+3*x2^2*(-2295+3266*x3-690*x3^2+
22*x3^3)-2*x2^3*(-5533+7101*x3-1110*x3^2+27*x3^3)+
ep*(6+6*x2^6-6*x3+12*x2^5*(-7+3*x3)+
15*x2*(13-8*x3+3*x3^2)-3*x2^4*(439-24*x3+4*x3^2)+
x2^3*(4966-2046*x3+396*x3^2-6*x3^3)+
3*x2^2*(-949+598*x3-162*x3^2+6*x3^3)))+
x1^5*(-18*x2^6-36*x2^5*(-13+44*x3)-
3*x2^4*(730-4230*x3+941*x3^2)+x2^3*(3280-24360*x3+
11019*x3^2-902*x3^3)+2*(-7+39*x3-36*x3^2+7*x3^3)-
3*x2*(-124+824*x3-677*x3^2+132*x3^3)+
6*x2^2*(-315+2394*x3-1581*x3^2+241*x3^3)+
ep*(6*x2^6+36*x2^5*(-1+3*x3)+x2*(60+300*x3-87*x3^2)-
3*x2^4*(170+250*x3+79*x3^2)+x2^3*(1520+1200*x3+765*x3^2-
94*x3^3)-2*(-1+9*x3-6*x3^2+x3^3)+
6*x2^2*(-135-150*x3-51*x3^2+17*x3^3)))+
3*x1^4*(-12*x2^6+x2^5*(384-396*x3)+
x2^4*(-2035+4161*x3-556*x3^2)-2*(7-17*x3+7*x3^2)+
x2^3*(3280-9202*x3+2615*x3^2-130*x3^3)+
x2*(388-1071*x3+484*x3^2-35*x3^3)+
3*x2^2*(-655+1966*x3-790*x3^2+65*x3^3)+
ep*(4*x2^6+4*x2^5*(-8+9*x3)+2*(1-3*x3+x3^2)-
x2^4*(465+81*x3+44*x3^2)+x2^3*(1520-478*x3+337*x3^2-
22*x3^3)-5*x2*(-12-3*x3-4*x3^2+x3^3)+
x2^2*(-835+402*x3-306*x3^2+37*x3^3))))+
x0^9*x1^2*(-12*x2+x1*(39+150*x2^2+ep*(9-36*x2-6*x2^2)+
12*x2*(-20+3*x3))+x1^2*(280-180*x2^3-117*x3-
18*x2^2*(-75+37*x3)-18*x2*(81-51*x3+2*x3^2)+
ep*(104+60*x2^3-27*x3+6*x2*(-53+3*x3)+
x2^2*(-78+90*x3)))+x1^3*(770-1083*x3+117*x3^2+
36*x2^3*(-25+29*x3)+9*x2^2*(480-724*x3+77*x3^2)+
3*x2*(-1310+2163*x3-342*x3^2+4*x3^3)-
ep*(-334+165*x3-27*x3^2+12*x2^3*(-25+14*x3)+
9*x2^2*(32-92*x3+5*x3^2)+3*x2*(314+15*x3+6*x3^2)))+
x1^7*x3*(-792+12*x2^5+1311*x3-631*x3^2+15*x2^4*(-32+11*x3)+
15*x2*(310-412*x3+151*x3^2)+x2^3*(3420-2316*x3+293*x3^2)-
3*x2^2*(2360-2370*x3+589*x3^2)+ep*(120+33*x3+27*x2^4*x3-
41*x3^2+x2^2*(360+954*x3-249*x3^2)+
15*x2*(-30-36*x3+17*x3^2)+x2^3*(-60-372*x3+43*x3^2)))-
3*x1^4*(-340+1129*x3+88*x2^4*x3-402*x3^2+13*x3^3+
x2^3*(540-1980*x3+253*x3^2)-2*x2*(-877+3168*x3-1122*x3^2+
63*x3^3)+x2^2*(-2120+7410*x3-1947*x3^2+73*x3^3)+
ep*(-156+79*x3-46*x3^2+3*x3^3+x2^3*(-180+212*x3+7*x3^2)+
x2*(426+208*x3+72*x3^2-2*x3^3)-
x2^2*(-152+786*x3-3*x3^2+x3^3)))+
x1^5*(655-4785*x3+12*x2^5*x3+3366*x3^2-443*x3^3+
6*x2^4*x3*(-168+17*x3)+x2^3*(-1260+12168*x3-3447*x3^2+
122*x3^3)-3*x2^2*(-1470+11552*x3-5379*x3^2+489*x3^3)+
3*x2*(-1146+8897*x3-5488*x3^2+717*x3^3)+
ep*(305+33*x3+234*x3^2+18*x2^4*x3^2-37*x3^3+
x2^2*(-330+2952*x3+927*x3^2-93*x3^3)+
x2^3*(420-828*x3-333*x3^2+10*x3^3)+
3*x2*(-274-497*x3-292*x3^2+43*x3^3)))+
x1^6*(164-3156*x3+24*x2^5*x3+3588*x3^2-1009*x3^3+
3*x2^4*x3*(-408+89*x3)+2*x2^3*(-180+5346*x3-2502*x3^2+
191*x3^3)+6*x2*(-146+2990*x3-2817*x3^2+658*x3^3)-
3*x2^2*(-390+8452*x3-6033*x3^2+969*x3^3)+
ep*(76+252*x3+156*x3^2+45*x2^4*x3^2-71*x3^3+
2*x2^3*(60-210*x3-342*x3^2+25*x3^3)-
9*x2^2*(10-188*x3-205*x3^2+37*x3^3)+
6*x2*(-34-230*x3-203*x3^2+62*x3^3))))+
x0^10*x1^3*(12-24*x2-3*x1*(-43-30*x2^2+12*x3-
6*x2*(-18+7*x3)+ep*(-9+10*x2^2+x2*(-4+6*x3)))+
x1^2*(461-621*x3+36*x3^2-180*x2^2*(-3+4*x3)-
162*x2*(8-12*x3+x3^2)+ep*(115+9*x3+12*x2^2*(-15+11*x3)+
18*x2*(4-16*x3+x3^2)))+x1^6*x3*(-930+1545*x3-755*x3^2+
3*x2^4*(-20+7*x3)+x2^2*(-3420+3474*x3-879*x3^2)+
x2^3*(960-660*x3+85*x3^2)+3*x2*(1180-1580*x3+589*x3^2)+
ep*(90+135*x3+3*x2^4*x3-85*x3^2+x2^3*x3*(-108+11*x3)+
x2^2*(60+558*x3-129*x3^2)+3*x2*(-60-212*x3+83*x3^2)))+
3*x1^3*(243-864*x3+152*x2^3*x3+255*x3^2-4*x3^3+
12*x2^2*(30-133*x3+21*x3^2)+x2*(-728+2778*x3-753*x3^2+
22*x3^3)+ep*(61+32*x3-3*x3^2+4*x2^2*(-30+47*x3)+
x2*(48-330*x3+33*x3^2-2*x3^3)))-
3*x1^4*(-177+1465*x3+20*x2^4*x3-949*x3^2+101*x3^3+
x2^3*x3*(-624+115*x3)+x2*(552-4960*x3+2706*x3^2-267*x3^3)+
3*x2^2*(-100+1204*x3-460*x3^2+25*x3^3)+
ep*(-43-85*x3-31*x3^2+21*x2^3*x3^2-x3^3+
x2*(-40+456*x3+102*x3^2-5*x3^3)+
x2^2*(100-264*x3-120*x3^2+5*x3^3)))+
x1^5*(146-3318*x3+3663*x3^2-946*x3^3+3*x2^4*x3*(-40+7*x3)+
x2^3*x3*(2376-1005*x3+52*x3^2)-6*x2^2*(-45+1698*x3-
1143*x3^2+154*x3^3)+3*x2*(-156+3968*x3-3587*x3^2+
750*x3^3)+ep*(34+258*x3+237*x3^2+3*x2^4*x3^2-74*x3^3+
x2^3*x3^2*(-171+8*x3)-6*x2^2*(15-70*x3-153*x3^2+
20*x3^3)+3*x2*(12-276*x3-341*x3^2+78*x3^3))))-
x0^7*x1*(1+x1)*(-3*(7+ep)*x2^2+x1*x2*(111+290*x2^2+
ep*(33+34*x2^2+9*x2*(-15+x3))+x2*(-489+63*x3))+
x1^2*(-43-420*x2^4+x2^3*(2620-795*x3)+x2*(924-333*x3)-
9*x2^2*(351-160*x3+7*x3^2)+ep*(-5+36*x2^4+
x2*(324-99*x3)-7*x2^3*(-68+3*x3)-
3*x2^2*(395-96*x3+3*x3^2)))-
x1^7*x3*(-132+342*x2^5+219*x3-103*x3^2+15*x2^4*(-236+79*x3)+
15*x2*(142-188*x3+67*x3^2)-3*x2^2*(2640-2622*x3+631*x3^2)+
x2^3*(9300-6180*x3+755*x3^2)+ep*(36-6*x2^5-27*x3+7*x3^2+
3*x2^4*(60+53*x3)+3*x2*(-150+44*x3+x3^2)-
3*x2^2*(-400-66*x3+41*x3^2)+x2^3*(-900-540*x3+
85*x3^2)))+x1^3*(-191+90*x2^5+129*x3+
6*x2^4*(-380+169*x3)+3*x2*(943-937*x3+111*x3^2)+
x2^3*(8750-7479*x3+603*x3^2)+3*x2^2*(-3010+3225*x3-
447*x3^2+7*x3^3)+ep*(-30*x2^5+5*(-5+3*x3)-
6*x2^4*(-32+21*x3)+x2^3*(1870-129*x3+21*x3^2)+
3*x2*(365-215*x3+33*x3^2)+3*x2^2*(-1294+543*x3-81*x3^2+
x3^3)))+x1^4*(-315+552*x3-129*x3^2-36*x2^5*(-8+5*x3)-
30*x2^4*(149-191*x3+13*x3^2)-3*x2*(-1362+2899*x3-890*x3^2+
37*x3^3)-2*x2^3*(-6860+12972*x3-2400*x3^2+63*x3^3)+
3*x2^2*(-4298+9580*x3-2685*x3^2+138*x3^3)+
ep*(24*x2^5*(-4+x3)+6*x2^4*(61-99*x3+x3^2)-
3*(15-8*x3+5*x3^2)+x2^3*(3128+252*x3+288*x3^2-6*x3^3)-
3*x2*(-558+389*x3-166*x3^2+11*x3^3)+
3*x2^2*(-1958+916*x3-387*x3^2+22*x3^3)))+
x1^5*(-229+x2^5*(306-666*x3)+849*x3-495*x3^2+43*x3^3-
18*x2^4*(210-659*x3+95*x3^2)-3*x2*(-942+4155*x3-2367*x3^2+
281*x3^3)-2*x2^3*(-5110+20970*x3-6633*x3^2+356*x3^3)+
3*x2^2*(-3005+13974*x3-6576*x3^2+669*x3^3)+
ep*(-35-33*x3-9*x3^2+5*x3^3+6*x2^5*(-17+9*x3)-
30*x2^4*(-10+33*x3+3*x3^2)+x2^3*(2380+1680*x3+954*x3^2-
68*x3^3)-3*x2*(-398+117*x3-213*x3^2+39*x3^3)+
3*x2^2*(-1395+186*x3-624*x3^2+83*x3^3)))+
x1^6*(-62+558*x3-585*x3^2+146*x3^3-36*x2^5*(-3+23*x3)-
6*x2^4*(195-1781*x3+414*x3^2)+x2*(756-8376*x3+7596*x3^2-
1713*x3^3)+x2^3*(2920-31980*x3+15222*x3^2-1301*x3^3)+
3*x2^2*(-820+9800*x3-6939*x3^2+1148*x3^3)+
ep*(-10+36*x2^5*(-1+x3)-78*x3+33*x3^2-2*x3^3-
18*x2^4*(-5+39*x3+14*x3^2)+x2^3*(680+2220*x3+1218*x3^2-
139*x3^3)+x2*(324+720*x3+108*x3^2-87*x3^3)+
3*x2^2*(-380-680*x3-381*x3^2+100*x3^3))))+
x0^8*x1^2*(3*x2*(-20+33*x2+ep*(-4+3*x2))+
x1*(56-360*x2^3+x2^2*(1257-315*x3)+15*x2*(-47+12*x3)+
ep*(16+24*x2^3+x2^2*(219-9*x3)+3*x2*(-77+12*x3)))-
3*x1^2*(-113-60*x2^4+x2^3*(880-418*x3)+56*x3-
3*x2^2*(648-490*x3+35*x3^2)+x2*(1021-786*x3+60*x3^2)+
ep*(-39+20*x2^4+16*x3+x2^3*(-64+54*x3)+
x2^2*(-416+30*x3-3*x3^2)+3*x2*(137-50*x3+4*x3^2)))+
x1^7*x3*(-426+96*x2^5+705*x3-335*x3^2+3*x2^4*(-570+193*x3)-
15*x2^2*(620-618*x3+151*x3^2)+x2^3*(7080-4740*x3+
589*x3^2)+3*x2*(1320-1748*x3+631*x3^2)+
ep*(90-33*x3-x3^2+x2^4*(30+93*x3)+
x2^2*(900+810*x3-255*x3^2)+3*x2*(-200-44*x3+41*x3^2)+
x2^3*(-360-636*x3+83*x3^2)))+
3*x1^3*(269+x2^4*(270-234*x3)-373*x3+56*x3^2+
x2^3*(-2440+3236*x3-307*x3^2)+x2^2*(4378-7329*x3+
1359*x3^2-35*x3^3)+x2*(-2181+3737*x3-807*x3^2+20*x3^3)+
ep*(103-71*x3+16*x3^2+x2^4*(-90+34*x3)+
x2^3*(184-372*x3+11*x3^2)+x2^2*(1010+33*x3+57*x3^2-
x3^3)+x2*(-963+479*x3-129*x3^2+4*x3^3)))+
x1^4*(947-2796*x3+60*x2^5*x3+1131*x3^2-56*x3^3+
6*x2^4*(225-597*x3+44*x3^2)+2*x2^3*(-4860+14199*x3-
2967*x3^2+82*x3^3)+3*x2*(-2467+8456*x3-3519*x3^2+
276*x3^3)-3*x2^2*(-5165+17328*x3-5850*x3^2+384*x3^3)+
ep*(385-264*x3+165*x3^2-16*x3^3+6*x2^4*(-75+59*x3+
2*x3^2)+x2^2*(3657+1572*x3+954*x3^2-72*x3^3)+
2*x2^3*(372-1377*x3-69*x3^2+2*x3^3)+
3*x2*(-1133+476*x3-385*x3^2+36*x3^3)))+
3*x1^5*(183-1111*x3+72*x2^5*x3+825*x3^2-127*x3^3+
6*x2^4*(55-376*x3+58*x3^2)+x2^2*(3075-21124*x3+11082*x3^2-
1287*x3^3)+2*x2^3*(-1040+6628*x3-2274*x3^2+129*x3^3)+
x2*(-1420+9865*x3-6603*x3^2+1023*x3^3)+
ep*(77+3*x3+51*x3^2-13*x3^3+2*x2^4*(-55+72*x3+18*x3^2)+
x2^2*(725+1144*x3+738*x3^2-113*x3^3)+
2*x2^3*(80-528*x3-162*x3^2+11*x3^3)+
x2*(-660-145*x3-477*x3^2+97*x3^3)))+
3*x1^6*(42-638*x3+84*x2^5*x3+739*x3^2-220*x3^3+
3*x2^4*(30-622*x3+151*x3^2)+x2^3*(-520+8968*x3-4457*x3^2+
396*x3^3)-2*x2^2*(-365+6430*x3-4788*x3^2+843*x3^3)+
x2*(-328+5740*x3-5579*x3^2+1394*x3^3)+
ep*(18+66*x3+x3^2-8*x3^3+x2^4*(-30+70*x3+63*x3^2)+
x2^2*(170+980*x3+744*x3^2-174*x3^3)+
x2^3*(40-576*x3-479*x3^2+48*x3^3)+
x2*(-152-480*x3-253*x3^2+106*x3^3)))))*bubble4[s34])/
(3*(1+x0)^3*(1+x1+x0*x1)^3*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^
3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(2*(-1+ep)*x0*x1*(-((1+x1)^5*x2^5*(5*x2^2*(-1+x3)+
x2*(-5+12*x3-10*x3^2)+x3*(5-7*x3+5*x3^2)))+
x0^7*x1^2*(1+x2-x3)*(-1+x3)*(-2*(-1+x3)^2+
x1^3*(-1+x3)^2*(-2+3*x3)-6*x1^2*(1-3*x3+2*x3^2)-
3*x1*(2-5*x3+2*x3^2+2*x3^3))-x0*(1+x1)^4*x2^4*
(2*x1*x2^3*(-1+x3)+x2^2*(5*(5-6*x3+x3^2)+
x1*(28-43*x3+9*x3^2))+x2*(25-63*x3+60*x3^2-10*x3^3+
x1*(30-84*x3+87*x3^2-24*x3^3))+
x3*(-20+36*x3-30*x3^2+5*x3^3+x1*(-25+54*x3-42*x3^2+
13*x3^3)))+x0^6*x1*((-2*x2^2-3*x2*(-1+x3)+5*(-1+x3)^2)*
(-1+x3)^2-x1^4*(-1+x3)^2*(-(x2*(-1+x3)^2*(-7+9*x3))+
(-1+x3)^2*(-5+4*x3+3*x3^2)+x2^2*(12-23*x3+9*x3^2))+
x1^3*(-1+x3)*(4*(-1+x3)^2*(-5+8*x3)+
x2^2*(38-95*x3+51*x3^2)-6*x2*(-3+12*x3-16*x3^2+7*x3^3))+
3*x1^2*(-1+x3)*(-10+34*x3-37*x3^2+11*x3^3+x3^4+x3^5+
x2^2*(14-29*x3+8*x3^2+4*x3^3)+x2*(4-16*x3+21*x3^2-
6*x3^3-5*x3^4))+x1*(2*(-1+x3)^2*(10-22*x3+11*x3^2+
4*x3^3)+x2^2*(-18+47*x3-34*x3^2+8*x3^3)-
2*x2*(-1+x3+6*x3^2-14*x3^3+8*x3^4)))-
x0^2*(1+x1)^3*x2^3*(x1*x2^3*(2*(5-6*x3+x3^2)+
x1*(12-19*x3+4*x3^2))+x2^2*(-10*(5-7*x3+2*x3^2)+
3*x1^2*(-21+43*x3-20*x3^2+x3^3)+
x1*(-115+201*x3-66*x3^2+4*x3^3))+
x3*(30-66*x3+60*x3^2-15*x3^3+x1^2*(-1+x3)^2*
(50-46*x3+11*x3^2)+2*x1*(40-103*x3+99*x3^2-40*x3^3+
4*x3^4))-x2*(50-132*x3+135*x3^2-35*x3^3+
3*x1^2*(25-80*x3+98*x3^2-49*x3^3+6*x3^4)+
x1*(125-368*x3+414*x3^2-158*x3^3+14*x3^4)))+
x0^5*(-(x1*(1+x1)^2*(-1+x3)^2*x3*(-5+10*x3-8*x3^2+
x1^2*(-1+x3)^2*(-5+6*x3)-2*x1*(5-13*x3+8*x3^2)))+
x1*x2^3*(2*(5-9*x3+4*x3^2)-4*x1*(-15+34*x3-19*x3^2+
3*x3^3)-4*x1^3*(-25+75*x3-68*x3^2+18*x3^3)-
3*x1^2*(-40+106*x3-75*x3^2+10*x3^3+2*x3^4)+
x1^4*(30-100*x3+115*x3^2-51*x3^3+6*x3^4))-
x2^2*(5*(-1+x3)^2+3*x1^5*(-1+x3)^2*x3*(5-9*x3+3*x3^2)+
x1*(40-99*x3+66*x3^2-13*x3^3)+x1^4*(25-42*x3-57*x3^2+
128*x3^3-54*x3^4)-3*x1^2*(-30+80*x3-52*x3^2-4*x3^3+
9*x3^4)+x1^3*(80-208*x3+95*x3^2+72*x3^3-30*x3^4-
9*x3^5))+x2*(-1+x3)*(5*(-1+x3)^2+
x1*(50-126*x3+102*x3^2-29*x3^3)+3*x1^5*(-1+x3)^2*
(10-14*x3+2*x3^2+x3^3)-3*x1^2*(-50+140*x3-129*x3^2+
36*x3^3+5*x3^4)+x1^4*(125-402*x3+438*x3^2-176*x3^3+
15*x3^4)+x1^3*(200-604*x3+608*x3^2-204*x3^3-3*x3^5)))+
x0^4*(1+x1)*x2*((1+x1)*(-1+x3)^2*x3*(5*(-1+x3)+
x1*(-35+53*x3-24*x3^2)+x1^2*(-55+109*x3-51*x3^2+3*x3^3)+
x1^3*(-25+61*x3-45*x3^2+9*x3^3))+
x1*x2^3*(-4*(5-8*x3+3*x3^2)+2*x1*(-40+81*x3-36*x3^2+
4*x3^3)+x1^2*(-100+240*x3-147*x3^2+16*x3^3)+
x1^3*(-40+110*x3-93*x3^2+23*x3^3))+
x2^2*(5*(5-9*x3+4*x3^2)+x1*(130-286*x3+153*x3^2-21*x3^3)+
x1^4*(35-95*x3+66*x3^2+11*x3^3-17*x3^4)+
x1^2*(220-544*x3+333*x3^2-22*x3^3-14*x3^4)-
2*x1^3*(-75+199*x3-136*x3^2+7*x3^3+5*x3^4))+
x2*(25-72*x3+75*x3^2-25*x3^3-15*x1^4*(-1+x3)^3*
(5-5*x3+x3^2)+3*x1*(50-164*x3+202*x3^2-104*x3^3+
19*x3^4)+x1^3*(250-948*x3+1377*x3^2-922*x3^3+261*x3^4-
18*x3^5)+3*x1^2*(100-356*x3+481*x3^2-284*x3^3+58*x3^4+
x3^5)))-x0^3*(1+x1)^2*x2^2*
(x1*x2^3*(-4*(5-7*x3+2*x3^2)+2*x1*(-25+45*x3-15*x3^2+x3^3)+
x1^2*(-30+65*x3-34*x3^2+2*x3^3))-
x2^2*(-10*(5-8*x3+3*x3^2)+3*x1*(-60+118*x3-51*x3^2+
5*x3^3)+x1^3*(-70+175*x3-120*x3^2+14*x3^3+x3^4)+
x1^2*(-200+452*x3-246*x3^2+20*x3^3+x3^4))+
x3*(-20+52*x3-50*x3^2+15*x3^3+3*x1^2*(-1+x3)^2*
(-40+54*x3-18*x3^2+x3^3)+x1^3*(-1+x3)^2*
(-50+84*x3-36*x3^2+3*x3^3)-3*x1*(30-90*x3+101*x3^2-
49*x3^3+8*x3^4))+x2*(50-138*x3+145*x3^2-45*x3^3+
x1*(200-620*x3+735*x3^2-335*x3^3+47*x3^4)+
x1^3*(100-360*x3+503*x3^2-329*x3^3+90*x3^4-4*x3^5)-
2*x1^2*(-125+421*x3-545*x3^2+302*x3^3-55*x3^4+2*x3^5))))*
bubble6[s12])/(3*(1+x1+x0*x1)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^
3*((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)*(-1-x2+x3)*
(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+x2*(-x2+x3))*
x4)+(2*(-1+ep)*x1*(3*x0^15*x1^9+(1+x1)^7*x2^5*(x2-x3)*x3*
(3*(1+x1)^2*x2^2-6*(1+x1)^2*x2*x3+x1*(-2+3*x1)*x3^2)+
x0^14*x1^7*(-5*x2*(-1+x3)+3*x1*(2-7*x2+x3+x3^2)-
3*x1^2*(-4+10*x2-7*x3+2*x3^2))+x0*(1+x1)^6*x2^4*
(3*(1+x1)^3*x2^6-3*(1+x1)^2*(2+5*x1)*x2^5*x3-
x1^2*(-2+3*x1)*(-4+x3)*x3^4+3*(1+x1)*x2^4*x3*
(2+x3+x1*(9+8*x3)+x1^2*(7+10*x3))-
x1*x2*x3^3*(36+x1*(59-10*x3)-2*x3+3*x1^2*(16+4*x3+x3^2))+
x2^2*x3^2*(6+12*x3+x1*(72+61*x3)+3*x1^2*(42+26*x3+3*x3^2)+
3*x1^3*(20+18*x3+5*x3^2))-3*x2^3*x3*
(1+6*x3+x1*(10+32*x3+3*x3^2)+2*x1^3*(4+10*x3+5*x3^2)+
x1^2*(17+46*x3+12*x3^2)))+
x0^13*x1^6*(x2*(2+3*x3-5*x3^2+5*x2*(-5+4*x3))+
3*x1^2*(6+63*x2^2+18*x3+9*x3^2-x3^3-x2*(48+48*x3+x3^2))+
3*x1^3*(6+45*x2^2+31*x3+4*x3^2-5*x3^3+
x2*(-40-61*x3+14*x3^2))+x1*(3+6*x3+6*x3^2+
x2^2*(23+35*x3)-x2*(38+8*x3+29*x3^2)))-
x0^12*x1^5*(x2*(2*(-1+x3)*x3+10*x2^2*(-5+3*x3)+
x2*(10+12*x3-15*x3^2))+3*x1^4*(-4+120*x2^3-55*x3-
42*x3^2+13*x3^3+4*x3^4+2*x2^2*(-90-118*x3+21*x3^2)+
x2*(60+268*x3+39*x3^2-31*x3^3))+
3*x1^3*(-6+252*x2^3-54*x3-60*x3^2+5*x3^3+3*x3^4+
x2^2*(-342-340*x3+15*x3^2)+x2*(102+332*x3+99*x3^2-
18*x3^3))+x1*(-3*x3*(1+x3)+10*x2^3*(-7+12*x3)+
x2^2*(-90+13*x3-99*x3^2)+x2*(25+26*x3+21*x3^2+15*x3^3))+
x1^2*(-6-39*x3-66*x3^2+6*x3^3+7*x2^3*(52+15*x3)-
x2^2*(598+353*x3+156*x3^2)+x2*(163+355*x3+169*x3^2+
27*x3^3)))+x0^2*(1+x1)^5*x2^3*(6*(1+x1)^3*(1+2*x1)*x2^7+
3*x1^3*(-2+3*x1)*(-2+x3)*x3^4-3*(1+x1)^2*x2^6*
(3+4*x3+10*x1^2*(1+2*x3)+x1*(13+18*x3))+
3*(1+x1)*x2^5*x3*(5+2*x3+5*x1^3*(13+8*x3)+x1*(47+20*x3)+
x1^2*(107+52*x3))+x1^2*x2*x3^3*(90-14*x3-x3^2+
x1^2*(105+48*x3-6*x3^2)+x1*(145-31*x3+9*x3^2))-
3*x2^4*x3*(2+3*x3+6*x1*(5+10*x3+x3^2)+
x1^2*(110+229*x3+36*x3^2)+x1^4*(56+133*x3+40*x3^2)+
x1^3*(138+305*x3+68*x3^2))-x1*x2^2*x3^2*(36+90*x3-6*x3^2+
x1*(243+395*x3-17*x3^2)+6*x1^2*(63+81*x3+5*x3^2+x3^3)+
3*x1^3*(57+97*x3+29*x3^2+4*x3^3))+
x2^3*x3*(3*x3*(4+x3)+3*x1*(7+71*x3+25*x3^2)+
2*x1^2*(63+396*x3+163*x3^2+9*x3^3)+
3*x1^3*(63+331*x3+173*x3^2+22*x3^3)+
x1^4*(84+402*x3+327*x3^2+60*x3^3)))+
x0^3*(1+x1)^4*x2^2*(3*(1+x1)^3*(1+6*x1+6*x1^2)*x2^8-
x1^4*(-2+3*x1)*x3^4*(-4+3*x3)-3*(1+x1)^2*x2^7*
(2*(4+x3)+10*x1^3*(4+3*x3)+6*x1^2*(12+7*x3)+
x1*(40+17*x3))+x1^3*x2*x3^3*(x1*(-190+33*x3-18*x3^2)-
3*(40-10*x3+x3^2)+12*x1^2*(-10-6*x3+3*x3^2))+
3*(1+x1)*x2^6*(3+14*x3+x3^2+15*x1^4*(3+14*x3+4*x3^2)+
x1*(33+108*x3+14*x3^2)+2*x1^2*(51+166*x3+32*x3^2)+
x1^3*(117+448*x3+108*x3^2))-
3*x2^5*x3*(4+6*x3+x1*(77+89*x3+3*x3^2)+
10*x1^5*(34+39*x3+6*x3^2)+x1^2*(444+451*x3+30*x3^2)+
x1^3*(1013+1013*x3+100*x3^2)+x1^4*(982+1035*x3+132*x3^2))+
x1^2*x2^2*x3^2*(-30*(-3-9*x3+x3^2)+
3*x1^3*(90+215*x3+67*x3^2)+x1*(450+1057*x3-83*x3^2+
13*x3^3)+3*x1^2*(210+414*x3+22*x3^2+13*x3^3))+
x2^4*x3*(6*x3+3*x1*(17+75*x3+23*x3^2)+
3*x1^2*(160+582*x3+179*x3^2+3*x3^3)+
6*x1^5*(98+318*x3+155*x3^2+15*x3^3)+
x1^3*(1395+4659*x3+1489*x3^2+69*x3^3)+
x1^4*(1554+5040*x3+1871*x3^2+144*x3^3))-
x1*x2^3*x3*(3*x3*(30+19*x3)+3*x1*(21+309*x3+216*x3^2+
8*x3^3)+6*x1^4*(28+192*x3+210*x3^2+45*x3^3+3*x3^4)+
x1^2*(294+2736*x3+1999*x3^2+131*x3^3+3*x3^4)+
x1^3*(399+3051*x3+2460*x3^2+323*x3^3+18*x3^4)))+
x0^11*x1^4*(x2^2*(10*x2^2*(-5+2*x3)+2*x3*(-4+3*x3)+
x2*(20+18*x3-15*x3^2))+x1*x2*(15*x2^3*(-13+10*x3)-
x3*(22+5*x3+6*x3^2)-2*x2^2*(50-30*x3+69*x3^2)+
x2*(86+36*x3+42*x3^2+30*x3^3))+
x1^3*(7*x2^4*(212+25*x3)-x2^3*(3416+2211*x3+345*x3^2)+
x2^2*(1703+3823*x3+1221*x3^2+108*x3^3)+
3*(1+23*x3+80*x3^2+7*x3^3-6*x3^4)-
x2*(192+1303*x3+1346*x3^2+25*x3^3+5*x3^4))+
x1^2*(30*x2^4*(7+10*x3)-3*x3*(-2-11*x3+x3^2)-
x2^3*(1232+399*x3+414*x3^2)+x2^2*(640+948*x3+375*x3^2+
138*x3^3)-x2*(48+281*x3+286*x3^2+21*x3^3+15*x3^4))+
3*x1^5*(1+210*x2^4+50*x3+90*x3^2+x3^3-15*x3^4-x3^5+
x2^3*(-480-532*x3+70*x3^2)+x2^2*(270+1028*x3+160*x3^2-
80*x3^3)+x2*(-40-470*x3-340*x3^2+72*x3^3+22*x3^4))+
x1^4*(6+1764*x2^4+198*x3+468*x3^2+60*x3^3-57*x3^4-3*x3^5+
3*x2^3*(-1248-1120*x3+55*x3^2)+3*x2^2*(648+1958*x3+
466*x3^2-77*x3^3)+x2*(-264-2343*x3-2037*x3^2+146*x3^3+
67*x3^4)))+x0^4*(1+x1)^3*x2*(6*x1*(1+x1)^4*(1+2*x1)*x2^9+
x1^5*(-2+3*x1)*(-1+x3)*x3^4-(1+x1)^3*x2^8*
(12+60*x1^3*(3+x3)+18*x1^2*(13+3*x3)+x1*(91+12*x3))+
x1^4*x2*x3^3*(90-26*x3+9*x3^2+x1^2*(75+48*x3-42*x3^2)+
x1*(140-13*x3+9*x3^2))+(1+x1)^2*x2^7*
(30+21*x3+x1*(276+220*x3+6*x3^2)+
15*x1^4*(36+59*x3+8*x3^2)+6*x1^3*(189+241*x3+26*x3^2)+
x1^2*(840+841*x3+60*x3^2))+x1^3*x2^2*x3^2*
(-3*(40+140*x3-19*x3^2+3*x3^3)-
3*x1^2*(210+556*x3+39*x3^2+9*x3^3)+
3*x1^3*(-85-250*x3-78*x3^2+25*x3^3)-
x1*(495+1498*x3-129*x3^2+51*x3^3))-
3*(1+x1)*x2^6*(1+14*x3+3*x3^2+x1*(26+182*x3+51*x3^2)+
x1^2*(157+862*x3+311*x3^2+6*x3^3)+
5*x1^5*(24+192*x3+105*x3^2+8*x3^3)+
x1^3*(360+2022*x3+872*x3^2+36*x3^3)+
x1^4*(348+2288*x3+1115*x3^2+68*x3^3))+
x2^5*x3*(3+12*x3+3*x1*(40+106*x3+9*x3^2)+
3*x1^2*(441+855*x3+118*x3^2)+15*x1^6*(196+318*x3+81*x3^2+
4*x3^3)+3*x1^3*(1872+3079*x3+515*x3^2+6*x3^3)+
3*x1^5*(3066+4767*x3+1028*x3^2+42*x3^3)+
x1^4*(10668+16509*x3+3128*x3^2+84*x3^3))-
x1*x2^4*x3*(9*x3*(9+5*x3)+3*x1*(60+459*x3+245*x3^2+9*x3^3)+
3*x1^2*(442+2369*x3+1152*x3^2+62*x3^3)+
3*x1^5*(392+1583*x3+995*x3^2+115*x3^3+4*x3^4)+
x1^3*(3288+15066*x3+7088*x3^2+505*x3^3+6*x3^4)+
x1^4*(3318+14004*x3+7093*x3^2+682*x3^3+18*x3^4))+
x1^2*x2^3*x3*(3*x3*(90+89*x3+6*x3^2)+
15*x1^4*(14+122*x3+163*x3^2+32*x3^3)+
3*x1*(35+690*x3+718*x3^2+34*x3^3+3*x3^4)+
x1^2*(420+5160*x3+5423*x3^2+287*x3^3+53*x3^4)+
x1^3*(525+5190*x3+5694*x3^2+629*x3^3+76*x3^4)))+
x0^5*(1+x1)^2*x2*(3*x2^5*(5*x2^2+2*x3*(2+x3)-x2*(4+7*x3))-
x1*x2^4*(16*x2^4-x2^3*(219+31*x3)+3*x2^2*(92+124*x3+5*x3^2)+
3*x3*(6+37*x3+6*x3^2)-3*x2*(7+120*x3+58*x3^2))+
x1^2*x2^3*(3*x2^6-2*x2^5*(79+3*x3)+9*x3^2*(37+29*x3+2*x3^2)+
x2^4*(1298+346*x3+3*x3^2)-9*x2*x3*(53+201*x3+43*x3^2)-
x2^3*(1860+2572*x3+233*x3^2)+3*x2^2*(105+1040*x3+563*x3^2+
15*x3^3))+3*x1^3*x2^2*(5*x2^7-x2^6*(198+13*x3)+
x2^5*(1342+500*x3+11*x3^2)-x3^2*(140+186*x3+17*x3^2+
2*x3^3)-x2^4*(2020+3122*x3+447*x3^2+3*x3^3)-
x2^2*x3*(1315+3604*x3+879*x3^2+15*x3^3)+
x2*x3*(115+1284*x3+906*x3^2+64*x3^3)+
x2^3*(525+4355*x3+2669*x3^2+160*x3^3))+
x1^4*x2*(30*x2^8-2*x2^7*(557+48*x3)+
x2^6*(7065+3310*x3+111*x3^2)+3*x3^2*(30+120*x3-15*x3^2+
7*x3^3)-3*x2^5*(3680+6550*x3+1219*x3^2+18*x3^3)-
x2^3*x3*(13713+31356*x3+8043*x3^2+265*x3^3)+
3*x2^2*x3*(720+5145*x3+3306*x3^2+211*x3^3+5*x3^4)+
x2^4*(3675+30582*x3+20442*x3^2+1711*x3^3+9*x3^4)-
3*x2*x3*(35+880*x3+1211*x3^2+45*x3^3+18*x3^4))+
3*x1^7*(x2^9-5*x2^8*(8+x3)+x3^3*(-8-4*x3+5*x3^2)+
x2^7*(270+191*x3+10*x3^2)+x2*x3^2*(48+160*x3+47*x3^2-
35*x3^3)-2*x2^6*(240+640*x3+164*x3^2+5*x3^3)-
5*x2^3*x3*(-98-466*x3-345*x3^2-30*x3^3+x3^4)-
x2^4*x3*(1750+3590*x3+1160*x3^2+56*x3^3+x3^4)+
x2^5*(210+2520*x3+1980*x3^2+238*x3^3+5*x3^4)+
2*x2^2*x3*(-28-290*x3-445*x3^2-70*x3^3+20*x3^4))+
x1^6*(15*x2^9+(-55+x3)*x3^3-6*x2^8*(96+11*x3)+
6*x2^7*(621+395*x3+19*x3^2)-6*x2*x3^2*(-63-207*x3-20*x3^2+
8*x3^3)-3*x2^6*(2112+4977*x3+1196*x3^2+32*x3^3)-
3*x2^4*x3*(5894+11989*x3+3389*x3^2+172*x3^3+2*x3^4)+
3*x2^2*x3*(-147-1760*x3-2432*x3^2-202*x3^3+4*x3^4)+
3*x2^5*(882+9184*x3+6858*x3^2+752*x3^3+13*x3^4)+
x2^3*x3*(4410+22665*x3+14405*x3^2+1066*x3^3+54*x3^4))+
x1^5*(30*x2^9-2*x2^8*(559+57*x3)+x3^3*(-36+8*x3-5*x3^2)+
x2^7*(7049+3922*x3+165*x3^2)+x2*x3^2*(324+1187*x3-68*x3^2+
45*x3^3)-x2^6*(11472+23596*x3+5138*x3^2+111*x3^3)-
x2^4*x3*(22659+47439*x3+12556*x3^2+554*x3^3+3*x3^4)+
x2^5*(4410+40281*x3+28590*x3^2+2821*x3^3+33*x3^4)+
x2^3*x3*(4755+27591*x3+16918*x3^2+1063*x3^3+67*x3^4)-
x2^2*x3*(378+5760*x3+7889*x3^2+264*x3^3+120*x3^4)))-
x0^6*(1+x1)*(6*x2^6*(x2-x3)-3*x1*x2^5*(4*x2^3-x2^2*(53+7*x3)-
2*x3*(11+9*x3)+x2*(26+68*x3+3*x3^2))+
x1^2*x2^4*(4*x2^5-x2^4*(224+15*x3)+
x2^3*(1404+427*x3+11*x3^2)-3*x3*(15+131*x3+39*x3^2)-
3*x2^2*(358+728*x3+77*x3^2)+3*x2*(21+420*x3+334*x3^2+
9*x3^3))+x1^3*x2^3*(55*x2^6-2*x2^5*(680+73*x3)+
6*x3^2*(107+97*x3+10*x3^2)+2*x2^4*(3125+1442*x3+62*x3^2)-
3*x2*x3*(335+1668*x3+533*x3^2+9*x3^3)-
3*x2^3*(1870+3840*x3+695*x3^2+11*x3^3)+
x2^2*(693+8754*x3+7467*x3^2+549*x3^3))+
x1^4*x2^2*(210*x2^7-3*x2^6*(1330+193*x3)+
3*x2^5*(5310+3222*x3+197*x3^2)-x3^2*(360+597*x3+43*x3^2+
15*x3^3)-3*x2^4*(5150+11671*x3+2895*x3^2+85*x3^3)-
3*x2^2*x3*(2305+8212*x3+2710*x3^2+91*x3^3)+
x2*x3*(390+5823*x3+4885*x3^2+345*x3^3+9*x3^4)+
3*x2^3*(945+10564*x3+9597*x3^2+1031*x3^3+11*x3^4))+
3*x1^8*(10*x2^9-x3^3-x2^8*(180+47*x3)+
x2^7*(720+808*x3+75*x3^2)+x2*x3^2*(15+53*x3+13*x3^2-
15*x3^3)-x2^6*(840+3220*x3+1170*x3^2+43*x3^3)+
x2^3*x3*(392+2115*x3+1750*x3^2+50*x3^3-45*x3^4)+
x2^5*(252+4200*x3+4215*x3^2+591*x3^3-x3^4)+
x2^4*x3*(-2030-4950*x3-1825*x3^2-4*x3^3+6*x3^4)+
x2^2*x3*(-28-330*x3-555*x3^2-60*x3^3+60*x3^4))+
x1^5*x2*(370*x2^8-2*x2^7*(3205+576*x3)+
x2^6*(24231+18085*x3+1367*x3^2)+9*x3^2*(4+18*x3-x3^2+
x3^3)-x2^5*(24780+64071*x3+19023*x3^2+712*x3^3)-
x2^3*x3*(20781+60969*x3+20049*x3^2+742*x3^3+11*x3^4)+
6*x2^2*x3*(361+3243*x3+2535*x3^2+107*x3^3+13*x3^4)-
3*x2*x3*(21+651*x3+1110*x3^2+18*x3^3+22*x3^4)+
x2^4*(5733+65940*x3+62040*x3^2+7727*x3^3+138*x3^4))+
x1^6*(340*x2^9-6*x3^3-x2^8*(5782+1217*x3)+
x2^7*(21724+19123*x3+1627*x3^2)+
x2*x3^2*(117+499*x3+4*x3^2-2*x3^3)-
x2^6*(23268+69105*x3+22758*x3^2+908*x3^3)-
x2^2*x3*(210+3816*x3+6418*x3^2+92*x3^3+3*x3^4)-
x2^4*x3*(30702+80769*x3+26348*x3^2+842*x3^3+32*x3^4)+
x2^3*x3*(4338+30351*x3+22729*x3^2+600*x3^3+87*x3^4)+
x2^5*(6174+78516*x3+75381*x3^2+9881*x3^3+190*x3^4))+
x1^7*(159*x2^9-9*x3^3-6*x2^8*(459+109*x3)+
3*x2^7*(3528+3550*x3+321*x3^2)+3*x2*x3^2*
(42+162*x3+19*x3^2-17*x3^3)-x2^6*(11844+40173*x3+
14067*x3^2+547*x3^3)+x2^3*x3*(3738+22419*x3+16970*x3^2+
414*x3^3-108*x3^4)-3*x2^4*x3*(7322+18225*x3+6115*x3^2+
127*x3^3+x3^4)+x2^5*(3402+49308*x3+48258*x3^2+6492*x3^3+
82*x3^4)+x2^2*x3*(-231-3213*x3-5295*x3^2-284*x3^3+
222*x3^4)))-x0^10*x1^3*
(x2^3*(5*x2^2*(-5+x3)+6*(-2+x3)*x3+x2*(20+12*x3-5*x3^2))+
x1*x2^2*(x2^3*(-187+80*x3)+x2^2*(-50+67*x3-80*x3^2)+
x3*(-64+3*x3-12*x3^2)+x2*(160+12*x3+54*x3^2+15*x3^3))+
3*x1^2*x2*(20*x2^4*(-2+5*x3)-x2^3*(480+77*x3+134*x3^2)+
x3*(14+51*x3-x3^2+2*x3^3)+x2^2*(465+449*x3+146*x3^2+
51*x3^3)-x2*(54+288*x3+159*x3^2+33*x3^3+5*x3^4))+
x1^5*(2646*x2^5+3*x2^4*(-2772-2142*x3+85*x3^2)+
6*x2^3*(1116+2961*x3+609*x3^2-74*x3^3)+
3*x3*(-39-189*x3-94*x3^2+36*x3^3+6*x3^4)+
x2^2*(-1566-12531*x3-9261*x3^2+382*x3^3+184*x3^4)+
x2*(81+2562*x3+4929*x3^2+609*x3^3-374*x3^4-16*x3^5))+
3*x1^6*(252*x2^5+70*x2^4*(-12-11*x3+x3^2)+
x2^3*(720+2296*x3+365*x3^2-110*x3^3)+
x3*(-25-90*x3-35*x3^2+20*x3^3+4*x3^4)+
x2^2*(-180-1780*x3-1198*x3^2+155*x3^3+48*x3^4)+
x2*(10+420*x3+705*x3^2+43*x3^3-81*x3^4-5*x3^5))+
x1^4*(7*x2^5*(454+25*x3)-x2^4*(10360+6301*x3+400*x3^2)+
x2^3*(8116+17055*x3+4212*x3^2+159*x3^3)+
3*x3*(-16-124*x3-57*x3^2+20*x3^3+2*x3^4)-
x2^2*(1704+10978*x3+8757*x3^2+313*x3^3+10*x3^4)+
x2*(72+1770*x3+4107*x3^2+637*x3^3-158*x3^4+4*x3^5))+
x1^3*(10*x2^5*(133+40*x3)-x2^4*(5936+2475*x3+766*x3^2)+
3*x3*(-1-25*x3-7*x3^2+3*x3^3)+
3*x2^3*(1603+2488*x3+687*x3^2+132*x3^3)-
x2^2*(840+4488*x3+3516*x3^2+335*x3^3+74*x3^4)+
x2*(21+486*x3+1392*x3^2+163*x3^3+3*x3^4+5*x3^5)))+
x0^7*x1*(2*x2^5*(20*x2-17*x3)-3*x1*x2^4*(2*x2^4+3*x2^3*(12+x3)-
10*x3*(5+6*x3)-x2^2*(226+56*x3+5*x3^2)+
x2*(72+253*x3+21*x3^2))+x1^2*x2^3*(x2^5*(26+5*x3)-
x2^4*(1276+165*x3+5*x3^2)+3*x2^3*(1557+741*x3+59*x3^2)-
3*x3*(20+236*x3+89*x3^2)-3*x2^2*(776+2149*x3+407*x3^2+
15*x3^3)+3*x2*(35+791*x3+929*x3^2+63*x3^3))+
x1^3*x2^2*(20*x2^6*(19+x3)+2*x3^2*(324+315*x3+25*x3^2)-
x2^5*(6020+1082*x3+35*x3^2)+3*x2^4*(5805+3950*x3+367*x3^2+
5*x3^3)-x2*x3*(1230+7665*x3+2984*x3^2+81*x3^3)-
3*x2^3*(3464+9713*x3+2825*x3^2+145*x3^3)+
3*x2^2*(315+4872*x3+5902*x3^2+699*x3^3+15*x3^4))+
x1^4*x2*(15*x2^7*(85+2*x3)-6*x2^6*(2490+577*x3+13*x3^2)-
x3^2*(162+321*x3+7*x3^2+5*x3^3)+
x2^5*(38715+33828*x3+3678*x3^2+63*x3^3)-
3*x2^2*x3*(2475+10905*x3+4279*x3^2+110*x3^3+5*x3^4)-
3*x2^4*(8472+26191*x3+9579*x3^2+544*x3^3+5*x3^4)+
x2*x3*(261+4941*x3+4661*x3^2+131*x3^3+27*x3^4)+
3*x2^3*(1113+16000*x3+19651*x3^2+2834*x3^3+77*x3^4))+
x1^7*(756*x2^8+3*x2^7*(-2592-960*x3+5*x3^2)+
3*x3^2*(6+26*x3+3*x3^2-3*x3^3)-
9*x2^6*(-2184-3094*x3-388*x3^2+5*x3^3)+
x2^2*x3*(1974+13410*x3+11629*x3^2-494*x3^3-378*x3^4)+
9*x2^3*x3*(-1974-5759*x3-2170*x3^2+109*x3^3+14*x3^4)+
x2^5*(-15120-69027*x3-31185*x3^2-1058*x3^3+37*x3^4)+
x2*x3*(-69-1083*x3-2040*x3^2-47*x3^3+194*x3^4)+
x2^4*(3024+58044*x3+69600*x3^2+9960*x3^3-380*x3^4-
7*x3^5))+3*x1^8*(45*x2^8+2*x2^7*(-240-98*x3+x3^2)+
x2^6*(1260+1988*x3+244*x3^2-6*x3^3)+
x3^2*(2+7*x3+x3^2-x3^3)+x2^2*x3*(196+1168*x3+1040*x3^2-
50*x3^3-65*x3^4)+2*x2^5*(-504-2590*x3-1186*x3^2-26*x3^3+
3*x3^4)+2*x2^3*x3*(-770-2145*x3-850*x3^2+72*x3^3+
14*x3^4)+2*x2*x3*(-4-52*x3-92*x3^2-5*x3^3+15*x3^4)+
x2^4*(210+4620*x3+5550*x3^2+785*x3^3-69*x3^4-2*x3^5))+
x1^6*(x2^8*(1724+5*x3)-x2^7*(17528+5753*x3+11*x3^2)+
3*x3^2*(6+29*x3+3*x3^2-3*x3^3)+
x2^6*(43358+53925*x3+6735*x3^2-3*x3^3)+
x2^2*x3*(2445+19953*x3+17492*x3^2-545*x3^3-168*x3^4)-
x2^3*x3*(26817+84597*x3+31820*x3^2-594*x3^3+3*x3^4)+
x2^5*(-31920-128204*x3-56202*x3^2-2569*x3^3+5*x3^4)+
x2*x3*(-66-1392*x3-2759*x3^2+7*x3^3+121*x3^4)+
x2^4*(5922+99795*x3+120516*x3^2+17851*x3^3-26*x3^4+
4*x3^5))+x1^5*(10*x2^8*(203+2*x3)-
x2^7*(21280+5997*x3+68*x3^2)+3*x3^2*(2+10*x3+x3^2-x3^3)+
x2^6*(52815+56076*x3+6714*x3^2+72*x3^3)+
3*x2*x3*(-7-261*x3-529*x3^2+4*x3^3+4*x3^4)+
3*x2^2*x3*(440+4780*x3+4333*x3^2-38*x3^3+14*x3^4)-
3*x2^3*x3*(6642+23798*x3+9163*x3^2+71*x3^3+20*x3^4)-
x2^5*(36960+129873*x3+53553*x3^2+2909*x3^3+29*x3^4)+
x2^4*(6027+91218*x3+111420*x3^2+16837*x3^3+333*x3^4+
5*x3^5)))-x0^8*x1*(2*x2^5*(x2-x3)+
x1*x2^4*(-12*x2^3+x2^2*(2+3*x3)+x3*(-79+4*x3)+
x2*(113-6*x3+9*x3^2))+x1^2*x2^3*(3*x2^4*(-22+5*x3)+
3*x3*(60+103*x3+x3^2)-x2^3*(434+39*x3+15*x3^2)+
x2^2*(1453+573*x3+111*x3^2)-x2*(330+1391*x3+202*x3^2+
27*x3^3))+x1^3*x2^2*(10*x2^5*(13+8*x3)-
2*x2^4*(1805+339*x3+60*x3^2)+x3*(-45-696*x3-276*x3^2+
2*x3^3)+x2^3*(7838+5652*x3+819*x3^2+45*x3^3)-
x2^2*(2760+9649*x3+3125*x3^2+306*x3^3)+
x2*(105+2442*x3+4017*x3^2+430*x3^3+27*x3^4))+
x1^4*x2*(150*x2^6*(9+x3)-x2^5*(12500+3426*x3+327*x3^2)+
x3^2*(333+333*x3-7*x3^2+x3^3)+
x2^4*(22843+23040*x3+3522*x3^2+219*x3^3)-
x2*x3*(837+5973*x3+2542*x3^2+x3^3+9*x3^4)-
x2^3*(9654+35708*x3+16039*x3^2+1362*x3^3+45*x3^4)+
3*x2^2*(238+4218*x3+6816*x3^2+1054*x3^3+53*x3^4))+
x1^7*(1764*x2^7+3*x2^6*(-3948-1988*x3+29*x3^2)+
x2^5*(20412+37254*x3+5757*x3^2-222*x3^3)+
x2*x3*(426+3387*x3+3296*x3^2-377*x3^3-201*x3^4)+
3*x3*(-2-38*x3-83*x3^2+x3^3+10*x3^4)+
3*x2^2*x3*(-2282-7735*x3-3147*x3^2+457*x3^3+59*x3^4)+
x2^4*(-10836-61971*x3-33810*x3^2-577*x3^3+151*x3^4)+
x2^3*(1476+34944*x3+49419*x3^2+6930*x3^3-981*x3^4-
24*x3^5))+3*x1^8*(120*x2^7+14*x2^6*(-60-34*x3+x3^2)+
x2^5*(1512+3136*x3+449*x3^2-35*x3^3)+
x2*x3*(56+361*x3+335*x3^2-45*x3^3-35*x3^4)+
x3*(-1-14*x3-25*x3^2+4*x3^4)+x2^4*(-840-5530*x3-
2990*x3^2+35*x3^3+28*x3^4)+x2^2*x3*(-740-2290*x3-
935*x3^2+196*x3^3+38*x3^4)+x2^3*(120+3360*x3+4635*x3^2+
590*x3^3-166*x3^4-7*x3^5))+
x1^5*(30*x2^7*(105+4*x3)-x2^6*(22708+8097*x3+351*x3^2)+
3*x3^2*(-10-23*x3+x3^2+2*x3^3)+
x2^5*(38759+49860*x3+8040*x3^2+309*x3^3)+
x2*x3*(96+1890*x3+1945*x3^2-129*x3^3-7*x3^4)-
x2^2*x3*(3984+19440*x3+8432*x3^2-301*x3^3+39*x3^4)-
x2^4*(18144+76582*x3+39470*x3^2+2739*x3^3+102*x3^4)+
3*x2^3*(623+11198*x3+17368*x3^2+2895*x3^3+47*x3^4+
5*x3^5))+x1^6*(7*x2^7*(484+5*x3)-
x2^6*(22708+9843*x3+84*x3^2)+x2^5*(38290+59741*x3+
9645*x3^2+18*x3^3)+x2*x3*(354+3861*x3+3911*x3^2-
372*x3^3-104*x3^4)+2*x2^4*(-9618-47296*x3-25592*x3^2-
1175*x3^3+5*x3^4)+3*x3*(-1-34*x3-80*x3^2+2*x3^3+
8*x3^4)+x2^2*x3*(-7818-30498*x3-12871*x3^2+1111*x3^3+
33*x3^4)+2*x2^3*(1188+24033*x3+35448*x3^2+5573*x3^3-
243*x3^4+6*x3^5)))+x0^9*x1^2*
(x2^4*(-5*x2^2+2*(-4+x3)*x3+x2*(10+3*x3))+
x1*x2^3*(x2^3*(-79+15*x3)+x2^2*(-6+28*x3-15*x3^2)-
3*x3*(32-3*x3+2*x3^2)+x2*(175-10*x3+36*x3^2))+
x1^2*x2^2*(5*x2^4*(-37+24*x3)-2*x2^3*(506+46*x3+75*x3^2)+
3*x3*(40+99*x3+x3^2+2*x3^3)-3*x2*(100+481*x3+135*x3^2+
33*x3^3)+x2^2*(1825+1126*x3+301*x3^2+45*x3^3))+
x1^3*x2*(25*x2^5*(23+12*x3)-x2^4*(5980+1629*x3+528*x3^2)+
x2^3*(7887+8390*x3+1780*x3^2+279*x3^3)-
x3*(18+357*x3+129*x3^2-11*x3^3+2*x3^4)-
x2^2*(1980+8544*x3+4479*x3^2+562*x3^3+45*x3^4)+
x2*(63+1470*x3+3261*x3^2+410*x3^3+54*x3^4))+
x1^6*(2646*x2^6+3*x2^5*(-4032-2576*x3+69*x3^2)+
x2^4*(14364+32214*x3+5805*x3^2-441*x3^3)+
3*x3*(12+117*x3+131*x3^2-24*x3^3-12*x3^4)+
3*x2*x3*(-476-1887*x3-833*x3^2+217*x3^3+32*x3^4)+
x2^3*(-5184-35721*x3-22806*x3^2+212*x3^3+240*x3^4)+
x2^2*(459+12864*x3+21150*x3^2+2784*x3^3-908*x3^4-
30*x3^5))+3*x1^7*(210*x2^6+14*x2^5*(-72-53*x3+3*x3^2)+
x2^4*(1260+3290*x3+510*x3^2-85*x3^3)+
x3*(7+48*x3+45*x3^2-10*x3^3-6*x3^4)+
x2*x3*(-205-690*x3-280*x3^2+104*x3^3+21*x3^4)+
2*x2^3*(-240-1960*x3-1200*x3^2+75*x3^3+26*x3^4)+
x2^2*(45+1560*x3+2400*x3^2+240*x3^3-169*x3^4-9*x3^5))+
x1^5*(35*x2^6*(118+3*x3)-x2^5*(19124+10135*x3+255*x3^2)+
x2^4*(22190+41171*x3+8231*x3^2+99*x3^3)-
3*x2^3*(2480+14282*x3+9342*x3^2+395*x3^3)+
3*x3*(5+92*x3+104*x3^2-19*x3^3-7*x3^4)+
x2*x3*(-1107-5613*x3-2606*x3^2+466*x3^3+25*x3^4)+
x2^2*(576+13287*x3+24042*x3^2+3881*x3^3-454*x3^4+
12*x3^5))+x1^4*(100*x2^6*(28+3*x3)-
x2^5*(15036+6145*x3+729*x3^2)-3*x3^2*(-23-23*x3+5*x3^2+
x3^3)+x2^4*(17843+26092*x3+5472*x3^2+510*x3^3)-
x2*x3*(309+2382*x3+1049*x3^2-120*x3^3+10*x3^4)-
3*x2^3*(1792+8685*x3+5492*x3^2+464*x3^3+44*x3^4)+
x2^2*(315+6444*x3+12993*x3^2+2167*x3^3+25*x3^4+15*x3^5))))*
bubble6[s15])/(3*(1+x0)^2*(1+x1+x0*x1)^2*x2*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^3*(x0-x2+x3)*
(x0*x1-(1+x1)*x2+x1*x3)^3*(-((1+x1)^2*x2*(x2-x3))+
x0^2*x1^2*(-1+x3)-x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3))*x4)-
(2*(-1+ep)*(x0^7*x1^5*(-1+x3)*(5*x2^2+x2*(5-7*x3)+
5*(-1+x3)*x3)-(1+x1)^2*x2^3*(x2+x2^2-2*x2*x3+(-1+x3)*x3)*
(2*(1+x1)^3*x2^3-(1+x1)^2*(4+7*x1)*x2^2*x3+
2*(1+3*x1+6*x1^2+4*x1^3)*x2*x3^2-3*x1*(-2+x1^2)*x3^3)-
x0*(1+x1)*x2^2*(5*(1+x1)^4*x2^6-(1+x1)^3*x2^5*
(-3+20*x3+x1*(7+24*x3))-3*x1^2*x3^4*(-4+5*x3-x3^2+
x1^2*(3-3*x3+x3^2))+x1*x2*x3^3*(x1^2*(51-42*x3)-
3*x1*(-4+x3)+8*(-1+x3)^2+x1^3*(41-43*x3+8*x3^2))+
x2^2*x3^2*(-2-3*x3+5*x3^2+x1^4*(-67+82*x3+3*x3^2)+
x1*(-34+28*x3+6*x3^2)+3*x1^2*(-37+27*x3+10*x3^2)+
2*x1^3*(-73+69*x3+16*x3^2))+(1+x1)^2*x2^4*
(-2-9*x3+30*x3^2+2*x1*(-7+8*x3+35*x3^2)+
x1^2*(-12+37*x3+43*x3^2))-(1+x1)*x2^3*x3*
(-4-9*x3+20*x3^2+x1^3*(-47+78*x3+32*x3^2)+
x1*(-43+21*x3+60*x3^2)+x1^2*(-86+90*x3+84*x3^2)))+
x0^6*x1^4*(-30*x2*(-1+x3)^2*x3+5*(-1+x3)^2*x3^2-
5*x2^3*(-5+4*x3)+x2^2*(25-63*x3+36*x3^2)+
x1*(-5*x2^3*(-6+5*x3)+(-1+x3)^2*x3*(2+13*x3)+
x2^2*(28-84*x3+54*x3^2)-x2*(2+43*x3-87*x3^2+42*x3^3)))+
x0^5*x1^3*(x2*(10*x2^3*(-5+3*x3)-5*x3^2*(4-7*x3+3*x3^2)+
5*x2*x3*(14-27*x3+12*x3^2)-2*x2^2*(25-66*x3+33*x3^2))+
x1^2*(25*x2^4*(-3+2*x3)+(-1+x3)^2*x3^2*(4+11*x3)+
3*x2^2*(-1+x3)^2*(4+51*x3)+x2^3*(-63+240*x3-146*x3^2)-
x2*x3*(19+60*x3-147*x3^2+68*x3^3))+
x1*(2*(-1+x3)^2*x3^2*(1+4*x3)+5*x2^4*(-25+16*x3)+
x2^3*(-115+368*x3-206*x3^2)-2*x2*x3*(6+33*x3-79*x3^2+
40*x3^3)+x2^2*(10+201*x3-414*x3^2+198*x3^3)))+
x0^2*x2*(5*x2^3*(x2-x3)^2*(1+x2-x3)+
x1*x2^2*(-5*x2^4*(-10+x3)+4*x2^3*(10-44*x3+5*x3^2)-
x3^2*(8+13*x3-29*x3^2+8*x3^3)+x2*x3*(18+66*x3-131*x3^2+
26*x3^3)-x2^2*(10+99*x3-228*x3^2+33*x3^3))+
x1^5*(-5*x2^6*(-6+x3)+2*x2^5*x3*(-66+13*x3)-
3*x3^4*(2-3*x3+x3^2)+x2^2*x3^2*(-115+78*x3+51*x3^2-
29*x3^3)+3*x2*x3^3*(17-15*x3+x3^2+2*x3^3)-
3*x2^4*(10-5*x3-74*x3^2+18*x3^3)+
x2^3*x3*(100-57*x3-171*x3^2+56*x3^3))+
x1^2*x2*(x2^5*(150-20*x3)+3*x3^3*(4-9*x3+5*x3^2)+
x2^4*(90-570*x3+86*x3^2)+x2*x3^2*(-76+12*x3+93*x3^2-
32*x3^3)-3*x2^3*(20+80*x3-269*x3^2+48*x3^3)+
x2^2*x3*(136+156*x3-495*x3^2+110*x3^3))+
x1^4*x2*(-5*x2^5*(-25+4*x3)+x2^4*(25-527*x3+98*x3^2)+
x2*x3^2*(-272+128*x3+191*x3^2-74*x3^3)+
3*x3^3*(24-18*x3-5*x3^2+4*x3^3)-
2*x2^3*(50+21*x3-420*x3^2+93*x3^3)+
x2^2*x3*(300-57*x3-614*x3^2+170*x3^3))+
x1^3*(x2^6*(200-30*x3)+3*x3^4*(2-3*x3+x3^2)+
2*x2^5*(40-402*x3+69*x3^2)+3*x2*x3^3*(10-10*x3-x3^2+
2*x3^3)-3*x2^2*x3^2*(75-24*x3-68*x3^2+23*x3^3)+
x2^3*x3*(318+95*x3-812*x3^2+198*x3^3)-
x2^4*(120+208*x3-1212*x3^2+243*x3^3)))-
x0^4*x1^2*(x2^2*(10*x2^3*(-5+2*x3)-15*x3^2*(2-3*x3+x3^2)+
5*x2*x3*(16-29*x3+10*x3^2)-2*x2^2*(25-69*x3+26*x3^2))+
x1^3*(50*x2^5*(-2+x3)-(-1+x3)^2*x3^3*(2+3*x3)-
2*x2^4*(35-180*x3+92*x3^2)+2*x2*x3^2*(17+7*x3-45*x3^2+
21*x3^3)-x2^2*x3*(65+120*x3-329*x3^2+159*x3^3)+
x2^3*(30+175*x3-503*x3^2+254*x3^3))+
x1^2*(-((-1+x3)^2*x3^3*(2+3*x3))+10*x2^5*(-25+12*x3)+
x2^4*(-200+842*x3-402*x3^2)+10*x2*x3^2*(3+2*x3-11*x3^2+
6*x3^3)+2*x2^3*(25+226*x3-545*x3^2+249*x3^3)-
x2^2*x3*(90+246*x3-604*x3^2+273*x3^3))+
x1*x2*(10*x2^4*(-20+9*x3)-10*x2^3*(18-62*x3+27*x3^2)+
x3^2*(8+15*x3-47*x3^2+24*x3^3)-
x2*x3*(28+153*x3-335*x3^2+147*x3^3)+
x2^2*(20+354*x3-735*x3^2+303*x3^3)))+
x0^3*x1*x2*(x2^2*(5*x2^3*(-5+x3)+x2^2*(-25+72*x3-15*x3^2)+
15*x2*x3*(3-5*x3+x3^2)-5*x3^2*(4-5*x3+x3^2))+
x1*x2*(10*x2^4*(-15+4*x3)-2*x2^3*(65-246*x3+69*x3^2)+
3*x3^2*(4+7*x3-19*x3^2+8*x3^3)+
2*x2^2*(10+143*x3-303*x3^2+90*x3^3)-
x2*x3*(32+153*x3-312*x3^2+106*x3^3))+
x1^4*(25*x2^5*(-3+x3)+x2^4*(-35+300*x3-111*x3^2)+
x3^3*(-23+17*x3+15*x3^2-9*x3^3)+
x2*x3^2*(93-11*x3-120*x3^2+63*x3^3)-
x2^2*x3*(110+66*x3-345*x3^2+160*x3^3)+
x2^3*(40+95*x3-465*x3^2+192*x3^3))+
x1^2*(30*x2^5*(-10+3*x3)-2*x2^4*(110-534*x3+171*x3^2)-
x3^3*(8-14*x3+3*x3^2+3*x3^3)+x2*x3^2*(72+22*x3-174*x3^2+
81*x3^3)-3*x2^2*x3*(54+111*x3-284*x3^2+105*x3^3)+
x2^3*(80+544*x3-1443*x3^2+489*x3^3))+
x1^3*(10*x2^5*(-25+8*x3)-6*x2^4*(25-158*x3+55*x3^2)-
2*x3^3*(8-5*x3-9*x3^2+6*x3^3)+
x2*x3^2*(147+14*x3-261*x3^2+120*x3^3)-
2*x2^2*x3*(120+136*x3-461*x3^2+187*x3^3)+
x2^3*(100+398*x3-1377*x3^2+516*x3^3))))*bubble6[s23])/
(3*(1+x0)^2*x2*(x0-x2+x3)*(x0*x1-(1+x1)*x2+x1*x3)^3*
(x2+x2^2-2*x2*x3+(-1+x3)*x3)*(-((1+x1)^2*x2*(x2-x3))+
x0^2*x1^2*(-1+x3)-x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3))*x4)+
(2*(-1+ep)*x0*(-3*x1*(1+x1)^8*x2^10+x0^15*x1^7*x2*(-1+x3)*x3*
(3+3*x1^2*(-1+x3)^2-6*x3-2*x1*(-3+6*x3+x3^2))+
x0^14*x1^6*(-3*(1-(2-2*x2+x2^2)*x3+(1-6*x2+2*x2^2)*x3^2+
4*x2*x3^3)+3*x1^3*(-1+x3)^2*(-1+(3-7*x2+8*x2^2)*x3+
(-3+6*x2-4*x2^2)*x3^2+(1+x2)*x3^3)+
x1*(-9+3*(9-11*x2+10*x2^2)*x3-3*(9-32*x2+24*x2^2)*x3^2+
(9-61*x2+36*x2^2)*x3^3-2*x2*x3^4)-
x1^2*(9+(-36+48*x2-51*x2^2)*x3+6*(9-23*x2+21*x2^2)*x3^2+
(-36+78*x2-59*x2^2)*x3^3+(9+10*x2-8*x2^2)*x3^4+
2*x2*x3^5))-x0*(1+x1)^7*x2^8*(6*x1*(1+2*x1)*x2^2+
x3*(-5+3*x1*x3-6*x1^2*x3)+x2*(5+3*x1*(-7+x3)+
3*x1^2*(-10+7*x3)))-x0^2*(1+x1)^6*x2^7*
(3*x1*(1+6*x1+6*x1^2)*x2^3-x3*(5*(-4+x3)+3*x1^2*x3*(1+x3)+
3*x1^3*x3*(-14+5*x3)+x1*(-35+29*x3))+
x2^2*(2+18*x1^2*(-8+3*x3)+x1*(-38+6*x3)+
3*x1^3*(-40+31*x3))+x2*(-25+3*x3+
9*x1^2*(21-16*x3+3*x3^2)+3*x1^3*(45-61*x3+4*x3^2)+
x1*(23-8*x3+6*x3^2)))-x0^3*(1+x1)^5*x2^6*
(6*x1^2*(1+3*x1+2*x1^2)*x2^4+
x1*x2^3*(-25+3*x3+18*x1^2*(-17+9*x3)+15*x1^3*(-12+11*x3)+
x1*(-163+39*x3))-3*x3*(-5*(-2+x3)+
3*x1^3*x3*(5-6*x3+x3^2)+x1^4*x3*(42-31*x3+4*x3^2)+
x1*(40-33*x3+5*x3^2)+x1^2*(35-52*x3+9*x3^2))+
x2^2*(2*(-5+x3)+x1*(90-26*x3+3*x3^2)+
6*x1^4*(90-134*x3+21*x3^2)+6*x1^3*(171-166*x3+30*x3^2)+
x1^2*(598-355*x3+66*x3^2))-x2*(2*(-25+6*x3+x3^2)+
x1*(-70+13*x3+21*x3^2)+3*x1^3*(252-340*x3+99*x3^2+
5*x3^3)+x1^2*(364-353*x3+169*x3^2+6*x3^3)+
3*x1^4*(120-236*x3+39*x3^2+13*x3^3)))-
x0^4*(1+x1)^4*x2^5*(3*x1^3*(1+x1)^2*x2^5+
3*x1^2*x2^4*(2*(-8+x3)+22*x1^2*(-4+3*x3)+10*x1^3*(-4+5*x3)+
x1*(-64+23*x3))+x1*x2^3*(86-22*x3+
30*x1^4*(27-47*x3+9*x3^2)+x1*(640-281*x3+33*x3^2)+
3*x1^3*(648-781*x3+156*x3^2)+x1^2*(1703-1303*x3+
240*x3^2))+x3*(20-15*x3+6*x1*(25-23*x3+5*x3^2)+
x1^3*(175-345*x3+108*x3^2-5*x3^3)+
x1^4*x3*(165-231*x3+67*x3^2-3*x3^3)-
3*x1^5*x3*(-70+80*x3-22*x3^2+x3^3)-
3*x1^2*(-100+138*x3-46*x3^2+5*x3^3))+
x2^2*(20-8*x3+x1*(-100+36*x3-5*x3^2)+
3*x1^5*(-480+1028*x3-340*x3^2+x3^3)-
x1^2*(1232-948*x3+286*x3^2+3*x3^3)+
3*x1^4*(-1248+1958*x3-679*x3^2+20*x3^3)+
x1^3*(-3416+3823*x3-1346*x3^2+21*x3^3))+
x2*(-50+18*x3+6*x3^2+x1*(-195+60*x3+42*x3^2-6*x3^3)-
3*x1^2*(-70+133*x3-125*x3^2+7*x3^3)+
x1^4*(1764-3360*x3+1398*x3^2+146*x3^3-57*x3^4)+
x1^5*(630-1596*x3+480*x3^2+216*x3^3-45*x3^4)+
x1^3*(1484-2211*x3+1221*x3^2-25*x3^3-18*x3^4)))+
x0^13*x1^5*(-3*(2*(-1+x3)^2+2*x2^2*x3*(-1+2*x3)+
x2*(-3+5*x3-3*x3^2+x3^3))+3*x1^4*(-1+x3)*
(4*(-1+x3)^4+x2*(-1+x3)^2*(-10+35*x3+2*x3^2)+
x2^3*x3*(28-29*x3+6*x3^2)-x2^2*x3*(56-78*x3+19*x3^2+
3*x3^3))+3*x1*(2*(-1+x3)^2*(-5+3*x3)+x2^3*x3*(-7+12*x3)+
x2^2*x3*(30-71*x3+30*x3^2)+x2*(19-52*x3+60*x3^2-25*x3^3-
2*x3^4))+x1^3*(6*(-7+x3)*(-1+x3)^4-
x2^3*x3*(189-378*x3+145*x3^2+12*x3^3)+
x2^2*x3*(414-993*x3+486*x3^2+31*x3^3+6*x3^4)+
x2*(99-516*x3+915*x3^2-519*x3^3+30*x3^4-9*x3^5))+
x1^2*(-18*(-3+x3)*(-1+x3)^3-9*x2^3*x3*(14-27*x3+10*x3^2)+
x2^2*x3*(330-792*x3+395*x3^2+14*x3^3)+
x2*(117-462*x3+687*x3^2-326*x3^3-17*x3^4+x3^5)))+
x0^12*x1^4*(-3*((-1+x3)^2+x2^2*(3-4*x3+2*x3^2)-
2*x2*(4-7*x3+3*x3^2))+3*x1*(3*(-3+x3)*(-1+x3)^2+
x2^3*x3*(-17+30*x3)+x2*(56-122*x3+89*x3^2-23*x3^3)+
x2^2*(-36+77*x3-75*x3^2+19*x3^3))-
3*x1^2*(3*x2^4*x3*(-7+10*x3)+3*(-1+x3)^2*(9-8*x3+x3^2)+
x2^3*x3*(160-309*x3+90*x3^2)+x2^2*(135-444*x3+582*x3^2-
216*x3^3-10*x3^4)+x2*(-160+440*x3-451*x3^2+179*x3^3-
8*x3^4))-3*x1^5*(-6*(-1+x3)^5-10*x2*(-1+x3)^3*(-4+9*x3)+
2*x2^4*x3*(-28+45*x3-20*x3^2+2*x3^3)+x2^2*(-1+x3)^2*
(45-250*x3+91*x3^2+12*x3^3)+x2^3*x3*(196-384*x3+
215*x3^2-24*x3^3-3*x3^4))+x1^4*(18*(-4+x3)*(-1+x3)^4+
x2^4*x3*(399-630*x3+190*x3^2+8*x3^3)-
3*x2^3*x3*(518-1017*x3+414*x3^2+11*x3^3+2*x3^4)+
x2*(456-1974*x3+3105*x3^2-1871*x3^3+323*x3^4-39*x3^5)+
6*x2^2*(-81+491*x3-840*x3^2+410*x3^3-11*x3^4+3*x3^5))+
x1^3*(3*(-1+x3)^3*(37-20*x3+x3^2)+
6*x2^4*x3*(49-75*x3+20*x3^2)-x2^3*x3*(1395-2736*x3+
1057*x3^2+30*x3^3)+x2*(672-2340*x3+3039*x3^2-1489*x3^3+
131*x3^4-13*x3^5)+x2^2*(-657+3039*x3-4659*x3^2+
1999*x3^3+83*x3^4+3*x3^5)))-x0^5*(1+x1)^3*x2^4*
(3*x1^3*x2^5*(-7+x3+8*x1*(-3+2*x3)+5*x1^3*(-2+5*x3)+
3*x1^2*(-9+13*x3))+3*x1^2*x2^4*(54-14*x3+
30*x1^4*(6-14*x3+3*x3^2)+x1*(280-162*x3+25*x3^2)+
2*x1^2*(284-295*x3+62*x3^2)+x1^3*(522-854*x3+189*x3^2))+
x1*x2^3*(32*(-5+2*x3)-9*x1*(155-96*x3+17*x3^2)+
3*x1^2*(-1603+1496*x3-464*x3^2+7*x3^3)+
15*x1^5*(-144+356*x3-141*x3^2+7*x3^3)+
3*x1^4*(-2232+4177*x3-1643*x3^2+94*x3^3)+
x1^3*(-8116+10978*x3-4107*x3^2+171*x3^3))+
x3*(5*(-1+x3)-5*x1*(16-16*x3+3*x3^2)+
3*x1^2*(-100+134*x3-51*x3^2+5*x3^3)+
3*x1^6*x3*(-70+110*x3-48*x3^2+5*x3^3)+
x1^5*x3*(-255+444*x3-184*x3^2+16*x3^3)+
x1^3*(-400+766*x3-396*x3^2+74*x3^3-5*x3^4)+
x1^4*(-175+400*x3-159*x3^2+10*x3^3-4*x3^4))-
x2^2*(20-12*x3+x1*(-50+12*x3+3*x3^2)-
3*x1^2*(480-449*x3+159*x3^2+x3^3)+
x1^3*(-5936+7464*x3-3516*x3^2+163*x3^3+9*x3^4)+
3*x1^6*(-840+2296*x3-1198*x3^2+43*x3^3+20*x3^4)+
3*x1^5*(-2772+5922*x3-3087*x3^2+203*x3^3+36*x3^4)+
x1^4*(-10360+17055*x3-8757*x3^2+637*x3^3+60*x3^4))-
x2*(-25+12*x3+6*x3^2+x1*(-187+67*x3+54*x3^2-12*x3^3)+
3*x1^2*(-40-77*x3+146*x3^2-33*x3^3+2*x3^4)+
x1^3*(1330-2475*x3+2061*x3^2-335*x3^3+3*x3^4)+
3*x1^6*(252-770*x3+365*x3^2+155*x3^3-81*x3^4+4*x3^5)+
x1^4*(3178-6301*x3+4212*x3^2-313*x3^3-158*x3^4+6*x3^5)+
2*x1^5*(1323-3213*x3+1827*x3^2+191*x3^3-187*x3^4+
9*x3^5)))+x0^11*x1^3*(-3*x2*(-1+x3)*(4+x2^2-3*x3+
2*x2*(-5+2*x3))+x1*(-6*(-1+x3)^2+
3*x2^3*(27-40*x3+27*x3^2)+x2*(127-262*x3+162*x3^2-
27*x3^3)+x2^2*(-336+588*x3-318*x3^2+45*x3^3))-
3*x1^2*(-6*(-2+x3)*(-1+x3)^2+30*x2^4*x3*(-2+3*x3)+
x2^3*(-183+441*x3-459*x3^2+89*x3^3)+
x2*(-181+434*x3-362*x3^2+118*x3^3-9*x3^4)+
x2^2*(474-1044*x3+855*x3^2-245*x3^3+6*x3^4))+
3*x1^3*(5*x2^5*x3*(-7+8*x3)-2*(-1+x3)^2*(14-15*x3+3*x3^2)+
2*x2^4*x3*(221-345*x3+70*x3^2)+
x2^3*(517-1872*x3+2369*x3^2-718*x3^3-19*x3^4)+
x2*(389-1116*x3+1183*x3^2-515*x3^3+62*x3^4-3*x3^5)+
x2^2*(-1030+2884*x3-3079*x3^2+1152*x3^3-34*x3^4+3*x3^5))+
3*x1^6*(4*(-1+x3)^5+5*x2*(-1+x3)^3*(-12+23*x3)+
x2^5*x3*(-70+85*x3-25*x3^2+x3^3)-5*x2^2*(-1+x3)^2*
(36-120*x3+42*x3^2+5*x3^3)-x2^4*x3*(-392+610*x3-
250*x3^2+16*x3^3+x3^4)+x2^3*(120-980*x3+1583*x3^2-
815*x3^3+78*x3^4+14*x3^5))+x1^5*(18*(-3+x3)*(-1+x3)^4-
x2^5*x3*(525-630*x3+140*x3^2+2*x3^3)+
x2^4*x3*(3318-5190*x3+1668*x3^2+13*x3^3+2*x3^4)+
x2*(774-3216*x3+4920*x3^2-3084*x3^3+682*x3^4-76*x3^5)-
3*x2^3*(-468+3066*x3-4668*x3^2+1898*x3^3-39*x3^4+3*x3^5)+
x2^2*(-2214+9744*x3-14301*x3^2+7093*x3^3-629*x3^4+
27*x3^5))+x1^4*(6*(-1+x3)^3*(16-11*x3+x3^2)-
15*x2^5*x3*(28-33*x3+6*x3^2)+2*x2^4*x3*(1644-2580*x3+
749*x3^2+13*x3^3)+x2*(1333-4618*x3+5961*x3^2-3128*x3^3+
505*x3^4-53*x3^5)-x2^3*(-2124+10668*x3-15066*x3^2+
5423*x3^3+129*x3^4+9*x3^5)+x2^2*(-3648+12930*x3-
16509*x3^2+7088*x3^3-287*x3^4+51*x3^5)))-
x0^9*x1*x2*(6*x2^2*(-1+x3)-3*x1*x2*(-4+7*x3-3*x3^2+
x2^2*(-26+22*x3)+x2*(53-68*x3+18*x3^2))+
x1^2*(-4+15*x3-11*x3^2+9*x2^4*(-7+5*x3)+
3*x2^3*(358-420*x3+131*x3^2)+x2*(224-427*x3+231*x3^2-
27*x3^3)+3*x2^2*(-468+728*x3-334*x3^2+39*x3^3))+
x1^3*(-55+146*x3-124*x3^2+33*x3^3-
3*x2^4*(231-335*x3+214*x3^2)-6*x2^3*(-935+1459*x3-
834*x3^2+97*x3^3)+x2^2*(-6250+11520*x3-7467*x3^2+
1599*x3^3-60*x3^4)+x2*(1360-2884*x3+2085*x3^2-549*x3^3+
27*x3^4))+x1^6*(-340+1217*x3-1627*x3^2+908*x3^3-
190*x3^4+32*x3^5+x2^5*x3*(-4338+3816*x3-499*x3^2)+
3*x2^6*x3*(70-39*x3+2*x3^2)+x2^4*(-6174+30702*x3-
30351*x3^2+6418*x3^3-4*x3^4)+
x2*(5782-19123*x3+22758*x3^2-9881*x3^3+842*x3^4-87*x3^5)+
x2^3*(23268-78516*x3+80769*x3^2-22729*x3^3+92*x3^4+
2*x3^5)+x2^2*(-21724+69105*x3-75381*x3^2+26348*x3^3-
600*x3^4+3*x3^5))+x1^4*(30*x2^5*x3*(-13+12*x3)+
3*x2^4*(-945+2305*x3-1941*x3^2+199*x3^3)-
3*(70-193*x3+197*x3^2-85*x3^3+11*x3^4)+
x2^3*(15450-31692*x3+24636*x3^2-4885*x3^3+43*x3^4)+
x2*(3990-9666*x3+8685*x3^2-3093*x3^3+273*x3^4-9*x3^5)+
3*x2^2*(-5310+11671*x3-9597*x3^2+2710*x3^3-115*x3^4+
5*x3^5))+3*x1^8*(x2^5*x3*(-392+330*x3-53*x3^2)+
x2^6*x3*(28-15*x3+x3^2)-(-1+x3)^3*(-10+17*x3+6*x3^2)+
x2*(-1+x3)^2*(180-448*x3+94*x3^2+45*x3^3)+
x2^4*(-252+2030*x3-2115*x3^2+555*x3^3-13*x3^4)+
5*x2^3*(168-840*x3+990*x3^2-350*x3^3+12*x3^4+3*x3^5)-
5*x2^2*(144-644*x3+843*x3^2-365*x3^3+10*x3^4+12*x3^5))+
x1^5*(-370+1152*x3-1367*x3^2+712*x3^3-138*x3^4+11*x3^5-
9*x2^6*x3*(-7+4*x3)-3*x2^5*x3*(722-651*x3+54*x3^2)+
9*x2^4*(-637+2309*x3-2162*x3^2+370*x3^3+x3^4)+
x2*(6410-18085*x3+19023*x3^2-7727*x3^3+742*x3^4-78*x3^5)-
3*x2^3*(-8260+21980*x3-20323*x3^2+5070*x3^3-18*x3^4+
3*x3^5)+3*x2^2*(-8077+21357*x3-20680*x3^2+6683*x3^3-
214*x3^4+22*x3^5))+x1^7*(-159+654*x3-963*x3^2+547*x3^3-
82*x3^4+3*x3^5+3*x2^6*x3*(77-42*x3+3*x3^2)-
3*x2^5*x3*(1246-1071*x3+162*x3^2)-
3*x2^4*(1134-7322*x3+7473*x3^2-1765*x3^3+19*x3^4)+
3*x2*(918-3550*x3+4689*x3^2-2164*x3^3+127*x3^4+36*x3^5)+
x2^3*(11844-49308*x3+54675*x3^2-16970*x3^3+284*x3^4+
51*x3^5)-3*x2^2*(3528-13391*x3+16086*x3^2-6115*x3^3+
138*x3^4+74*x3^5)))-x0^6*(1+x1)^2*x2^3*
(3*x1^5*(5+12*x1+7*x1^2)*x2^6*x3+3*x1^3*x2^5*
(21-6*x3+x1*(105-103*x3+23*x3^2)+
x1^4*(45-205*x3+48*x3^2)+x1^2*(192-369*x3+92*x3^2)+
x1^3*(153-476*x3+117*x3^2))+3*x1^2*x2^4*
(20*(-5+2*x3)+x1*(-660+490*x3-119*x3^2)+
15*x1^5*(-32+104*x3-46*x3^2+3*x3^3)+
x1^2*(-1792+2148*x3-794*x3^2+23*x3^3)+
x1^3*(-2480+4429*x3-1871*x3^2+104*x3^3)+
x1^4*(-1728+4288*x3-1887*x3^2+131*x3^3))-
3*x1*x3*(5*(-1+x3)-5*x1*(8-10*x3+3*x3^2)+
x1^6*x3*(-42+85*x3-52*x3^2+9*x3^3)+
x1^5*x3*(-69+147*x3-80*x3^2+10*x3^3)+
x1^2*(-100+176*x3-93*x3^2+15*x3^3)+
x1^3*(-100+243*x3-170*x3^2+44*x3^3-5*x3^4)-
x1^4*(35-85*x3+33*x3^2+4*x3^4))-
x1*x2^3*(-175+96*x3+x1*(-1825+1443*x3-297*x3^2)+
3*x1^2*(-2629+2848*x3-1087*x3^2+43*x3^3)+
30*x1^6*(-126+392*x3-240*x3^2+28*x3^3+x3^4)+
x1^3*(-17843+26055*x3-12993*x3^2+1049*x3^3+15*x3^4)+
3*x1^5*(-4788+11907*x3-7050*x3^2+833*x3^3+24*x3^4)+
x1^4*(-22190+42846*x3-24042*x3^2+2606*x3^3+57*x3^4))+
x2^2*(10-8*x3+x1*(-6-10*x3+9*x3^2)+
x1^2*(-1012+1126*x3-405*x3^2+3*x3^3)+
x1^3*(-5980+8390*x3-4479*x3^2+410*x3^3+11*x3^4)+
x1^5*(-19124+41171*x3-28026*x3^2+3881*x3^3+466*x3^4-
21*x3^5)+x1^4*(-15036+26092*x3-16476*x3^2+2167*x3^3+
120*x3^4-3*x3^5)-6*x1^7*(504-1645*x3+1200*x3^2-120*x3^3-
52*x3^4+3*x3^5)-3*x1^6*(4032-10738*x3+7602*x3^2-
928*x3^3-217*x3^4+12*x3^5))+
x2*(-5+3*x3+2*x3^2+x1*(-79+28*x3+36*x3^2-6*x3^3)+
x1^2*(-185-92*x3+301*x3^2-99*x3^3+6*x3^4)+
x1^4*(2800-6145*x3+5472*x3^2-1392*x3^3+25*x3^4-10*x3^5)+
x1^3*(575-1629*x3+1780*x3^2-562*x3^3+54*x3^4-2*x3^5)+
3*x1^7*(210-742*x3+510*x3^2+150*x3^3-169*x3^4+21*x3^5)+
x1^5*(4130-10135*x3+8231*x3^2-1185*x3^3-454*x3^4+25*x3^5)+
x1^6*(2646-7728*x3+5805*x3^2+212*x3^3-908*x3^4+96*x3^5)))-
x0^7*(1+x1)*x2^2*(2*x2^2*(-1+x3)+
x1*x2*(x2^2*(-113+79*x3)+x2*(-2+6*x3-4*x3^2)-
3*(-4+x3+3*x3^2))+x1^2*(15*(-1+x3)*x3-
30*x2^4*(-11+6*x3)+x2^3*(-1453+1391*x3-309*x3^2)+
x2^2*(434-573*x3+202*x3^2-3*x3^3)+
3*x2*(22+13*x3-37*x3^2+9*x3^3))+
x1^3*(-5*(4-3*x3)^2*x3+15*x2^5*(-7+3*x3)+
6*x2^4*(460-407*x3+116*x3^2)+x2^3*(-7838+9649*x3-
4017*x3^2+276*x3^3)+x2*(-130+678*x3-819*x3^2+306*x3^3-
27*x3^4)+x2^2*(3610-5652*x3+3125*x3^2-430*x3^3-2*x3^4))+
x1^4*(x2^5*(-714+837*x3-333*x3^2)+
x2^4*(9654-12654*x3+5973*x3^2-333*x3^3)+
3*x3*(-50+109*x3-73*x3^2+15*x3^3)+
x2^3*(-22843+35708*x3-20448*x3^2+2542*x3^3+7*x3^4)+
x2^2*(12500-23040*x3+16039*x3^2-3162*x3^3+x3^4-x3^5)+
3*x2*(-450+1142*x3-1174*x3^2+454*x3^3-53*x3^4+3*x3^5))+
x1^5*(6*x2^6*x3*(-16+5*x3)+3*x2^5*(-623+1328*x3-630*x3^2+
23*x3^3)+x2^4*(18144-33594*x3+19440*x3^2-1945*x3^3-
3*x3^4)-3*x3*(40-117*x3+103*x3^2-34*x3^3+5*x3^4)+
x2^3*(-38759+76582*x3-52104*x3^2+8432*x3^3+129*x3^4-
6*x3^5)+x2^2*(22708-49860*x3+39470*x3^2-8685*x3^3-
301*x3^4+7*x3^5)+3*x2*(-1050+2699*x3-2680*x3^2+913*x3^3-
47*x3^4+13*x3^5))+3*x1^8*(x2^7*x3+14*x2^6*(-4+x3)*x3+
7*(-2+x3)*(-1+x3)^2*x3^2+x2^5*(-120+740*x3-361*x3^2+
25*x3^3)-5*x2^4*(-168+672*x3-458*x3^2+67*x3^3)+
x2^3*(-1512+5530*x3-4635*x3^2+935*x3^3+45*x3^4-4*x3^5)+
x2^2*(840-3136*x3+2990*x3^2-590*x3^3-196*x3^4+35*x3^5)-
x2*(120-476*x3+449*x3^2+35*x3^3-166*x3^4+38*x3^5))+
x1^7*(6*x2^7*x3+6*x2^6*x3*(-71+19*x3)+
x3^2*(-87+222*x3-151*x3^2+24*x3^3)+
3*x2^5*(-492+2282*x3-1129*x3^2+83*x3^3)+
x2^4*(10836-34944*x3+23205*x3^2-3296*x3^3-3*x3^4)+
x2*(-1764+5964*x3-5757*x3^2+577*x3^3+981*x3^4-177*x3^5)+
x2^3*(-20412+61971*x3-49419*x3^2+9441*x3^3+377*x3^4-
30*x3^5)+3*x2^2*(3948-12418*x3+11270*x3^2-2310*x3^3-
457*x3^4+67*x3^5))+x1^6*(3*x2^7*x3+6*x2^6*x3*(-59+17*x3)+
3*x2^5*(-792+2606*x3-1287*x3^2+80*x3^3)+
x2^4*(19236-48066*x3+30498*x3^2-3911*x3^3-6*x3^4)-
x3*(35-84*x3+18*x3^2+10*x3^3+12*x3^4)+
x2*(-3388+9843*x3-9645*x3^2+2350*x3^3+486*x3^4-33*x3^5)+
x2^3*(-38290+94592*x3-70896*x3^2+12871*x3^3+372*x3^4-
24*x3^5)+x2^2*(22708-59741*x3+51184*x3^2-11146*x3^3-
1111*x3^4+104*x3^5)))+x0^10*x1^2*
(-3*x2^2*(-1+x3)*(-5+4*x2+2*x3)+
x1*x2*(16-31*x3+15*x3^2+3*x2^3*(-7+6*x3)+
3*x2^2*(92-120*x3+37*x3^2)+3*x2*(-73+124*x3-58*x3^2+
6*x3^3))-x1^2*(3*(-1+x3)^2+9*x2^4*(35-53*x3+37*x3^2)+
x2*(-158+346*x3-233*x3^2+45*x3^3)+
3*x2^3*(-620+1040*x3-603*x3^2+87*x3^3)+
x2^2*(1298-2572*x3+1689*x3^2-387*x3^3+18*x3^4))+
3*x1^3*((-1+x3)^2*(-5+3*x3)+5*x2^5*x3*(-23+28*x3)+
x2^4*(-525+1315*x3-1284*x3^2+186*x3^3)+
x2*(198-500*x3+447*x3^2-160*x3^3+15*x3^4)+
x2^3*(2020-4355*x3+3604*x3^2-906*x3^3+17*x3^4)+
x2^2*(-1342+3122*x3-2669*x3^2+879*x3^3-64*x3^4+2*x3^5))+
3*x1^7*((-1+x3)^5+8*x2^6*x3*(7-6*x3+x3^2)+
x2*(-1+x3)^3*(-40+71*x3+5*x3^2)+
2*x2^5*x3*(-245+290*x3-80*x3^2+2*x3^3)-10*x2^2*(-1+x3)^2*
(27-74*x3+23*x3^2+4*x3^3)-x2^4*(210-1750*x3+2330*x3^2-
890*x3^3+47*x3^4+5*x3^5)+5*x2^3*(96-504*x3+718*x3^2-
345*x3^3+28*x3^4+7*x3^5))+x1^4*(-15*x2^6*x3*(-7+6*x3)-
120*x2^5*x3*(18-22*x3+3*x3^2)-3*(-1+x3)^2*
(10-12*x3+3*x3^2)+3*x2^4*(-1225+4571*x3-5145*x3^2+
1211*x3^3+15*x3^4)+x2*(1114-3310*x3+3657*x3^2-1711*x3^3+
265*x3^4-15*x3^5)-3*x2^3*(-3680+10194*x3-10452*x3^2+
3306*x3^3-45*x3^4+7*x3^5)+3*x2^2*(-2355+6550*x3-
6814*x3^2+2681*x3^3-211*x3^4+18*x3^5))+
x1^6*(3*(-1+x3)^4*(-5+2*x3)+x2^6*x3*(441-378*x3+55*x3^2)-
x2^5*x3*(4410-5280*x3+1242*x3^2+x3^3)-
3*x2^4*(882-5894*x3+7555*x3^2-2432*x3^3+40*x3^4)-
6*x2*(-96+395*x3-598*x3^2+376*x3^3-86*x3^4+9*x3^5)-
x2^2*(3726-14931*x3+20574*x3^2-10167*x3^3+1066*x3^4+
12*x3^5)+x2^3*(6336-27552*x3+35967*x3^2-14405*x3^3+
606*x3^4+48*x3^5))+x1^5*(3*(-1+x3)^3*(10-8*x3+x3^2)+
18*x2^6*x3*(21-18*x3+2*x3^2)-x2^5*x3*(4755-5760*x3+
1187*x3^2+8*x3^3)+x2*(1118-3922*x3+5138*x3^2-2821*x3^3+
554*x3^4-67*x3^5)+x2^3*(11472-40281*x3+47439*x3^2-
16918*x3^3+264*x3^4-45*x3^5)+x2^4*(-4410+22659*x3-
27591*x3^2+7889*x3^3+68*x3^4+5*x3^5)+
x2^2*(-7049+23596*x3-28590*x3^2+12556*x3^3-1063*x3^4+
120*x3^5)))-x0^8*x1*x2*(2*x2^3*(20-17*x3)+
3*x1*x2*(-2-3*x3+5*x3^2+x2^3*(-72+50*x3)+
x2*(-36+56*x3-21*x3^2)+x2^2*(226-253*x3+60*x3^2))+
x1^2*(-5*(-1+x3)*x3-15*x2^5*(-7+4*x3)-
3*x2^4*(776-791*x3+236*x3^2)+x2*(26-165*x3+177*x3^2-
45*x3^3)-3*x2^3*(-1557+2149*x3-929*x3^2+89*x3^3)+
x2^2*(-1276+2223*x3-1221*x3^2+189*x3^3))+
x1^3*(5*x3*(4-7*x3+3*x3^2)+3*x2^5*(315-410*x3+216*x3^2)+
3*x2^4*(-3464+4872*x3-2555*x3^2+210*x3^3)+
x2^2*(-6020+11850*x3-8475*x3^2+2097*x3^3-81*x3^4)+
x2*(380-1082*x3+1101*x3^2-435*x3^3+45*x3^4)+
x2^3*(17415-29139*x3+17706*x3^2-2984*x3^3+50*x3^4))+
3*x1^8*(2*x2^7*(-4+x3)*x3-2*(-1+x3)^3*x3^2+
x2^6*x3*(196-104*x3+7*x3^2)+x2*(-1+x3)^2*
(45-106*x3-13*x3^2+28*x3^3)+
x2^5*(210-1540*x3+1168*x3^2-184*x3^3+x3^4)+
x2^2*(-480+1988*x3-2372*x3^2+785*x3^3+144*x3^4-65*x3^5)-
x2^4*(1008-4620*x3+4290*x3^2-1040*x3^3+10*x3^4+x3^5)+
10*x2^3*(126-518*x3+555*x3^2-170*x3^3-5*x3^4+3*x3^5))+
x1^4*(-9*x2^6*x3*(-29+18*x3)+x2^5*(3339-7425*x3+4941*x3^2-
321*x3^3)+3*x3*(10-26*x3+21*x3^2-5*x3^3)+
x2^4*(-25416+48000*x3-32715*x3^2+4661*x3^3-7*x3^4)+
x2^3*(38715-78573*x3+58953*x3^2-12837*x3^3+131*x3^4-
5*x3^5)-3*x2*(-425+1154*x3-1226*x3^2+544*x3^3-77*x3^4+
5*x3^5)+3*x2^2*(-4980+11276*x3-9579*x3^2+2834*x3^3-
110*x3^4+9*x3^5))+x1^5*(3*x2^7*x3*(-7+2*x3)+
3*x2^6*x3*(440-261*x3+10*x3^2)+3*x2^5*(2009-6642*x3+
4780*x3^2-529*x3^3+x3^4)+x3*(20-68*x3+72*x3^2-29*x3^3+
5*x3^4)+x2*(2030-5997*x3+6714*x3^2-2909*x3^3+333*x3^4-
60*x3^5)-3*x2^4*(12320-30406*x3+23798*x3^2-4333*x3^3-
4*x3^4+x3^5)+3*x2^3*(17605-43291*x3+37140*x3^2-
9163*x3^3-38*x3^4+4*x3^5)+x2^2*(-21280+56076*x3-
53553*x3^2+16837*x3^3-213*x3^4+42*x3^5))+
x1^6*(6*x2^7*x3*(-11+3*x3)+3*x2^6*x3*(815-464*x3+29*x3^2)+
x3*(5-11*x3-3*x3^2+5*x3^3+4*x3^4)+
x2^5*(5922-26817*x3+19953*x3^2-2759*x3^3+9*x3^4)+
x2^2*(-17528+53925*x3-56202*x3^2+17851*x3^3+594*x3^4-
168*x3^5)+x2^4*(-31920+99795*x3-84597*x3^2+17492*x3^3+
7*x3^4-9*x3^5)-x2*(-1724+5753*x3-6735*x3^2+2569*x3^3+
26*x3^4+3*x3^5)+x2^3*(43358-128204*x3+120516*x3^2-
31820*x3^3-545*x3^4+121*x3^5))+
x1^7*(3*x2^7*x3*(-23+6*x3)+3*x2^6*x3*(658-361*x3+26*x3^2)+
x3^2*(15-45*x3+37*x3^2-7*x3^3)+
3*x2^5*(1008-5922*x3+4470*x3^2-680*x3^3+3*x3^4)+
x2^2*(-7776+27846*x3-31185*x3^2+9960*x3^3+981*x3^4-
378*x3^5)-x2^4*(15120-58044*x3+51831*x3^2-11629*x3^3+
47*x3^4+9*x3^5)+2*x2*(378-1440*x3+1746*x3^2-529*x3^3-
190*x3^4+63*x3^5)+x2^3*(19656-69027*x3+69600*x3^2-
19530*x3^3-494*x3^4+194*x3^5))))*bubble6[s34])/
(3*(1+x0)^2*(1+x1+x0*x1)^2*x2*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^3*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+x2*(-x2+x3))*
x4)+(2*(-1+ep)*x1*(-2*(1+x1)^3*x2^5*(x2-x3)^2*(1+x2-x3)*
(-1+x3)+2*x0^6*x1^3*(-1+x3)^2*(x2+x2^2-2*x2*x3+
(-1+x3)*x3)+x0*(1+x1)^2*(1+2*x1)*x2^4*(-1+x3)*
(-(x2^3*(-6+x3))+x2*x3*(-11+18*x3-3*x3^2)+
3*x2^2*(2-6*x3+x3^2)+x3^2*(5-6*x3+x3^2))+
x0^5*x1^2*(1+2*x1)*(-1+x3)*(x2^3*(6-5*x3)-7*x2*(-1+x3)^2*x3+
(-1+x3)^2*x3^2+x2^2*(6-18*x3+11*x3^2))+
x0^4*x1*x2*(-((-1+x3)^2*x3^2*(-1+2*x1*(-5+4*x3)+
2*x1^2*(-5+4*x3)))+x2^3*(6-10*x3+3*x3^2+
10*x1*(3-5*x3+2*x3^2)+10*x1^2*(3-5*x3+2*x3^2))+
x2*(-1+x3)*x3*(8-15*x3+6*x3^2+x1*(40-78*x3+36*x3^2)+
x1^2*(40-78*x3+36*x3^2))+x2^2*(6-24*x3+27*x3^2-8*x3^3-
6*x1*(-5+20*x3-23*x3^2+8*x3^3)-
6*x1^2*(-5+20*x3-23*x3^2+8*x3^3)))+
x0^2*(1+x1)*x2^3*(x3^2*(3-8*x3+6*x3^2-4*x1*(-1+x3)^2*
(-5+2*x3)-4*x1^2*(-1+x3)^2*(-5+2*x3))+
x2^3*(6-8*x3+x3^2+10*x1*(3-4*x3+x3^2)+
10*x1^2*(3-4*x3+x3^2))+x2*x3*(-10+27*x3-21*x3^2+x3^3+
2*x1*(-25+69*x3-57*x3^2+13*x3^3)+
2*x1^2*(-25+69*x3-57*x3^2+13*x3^3))+
x2^2*(6-24*x3+23*x3^2-2*x3^3-2*x1*(-15+60*x3-59*x3^2+
14*x3^3)-2*x1^2*(-15+60*x3-59*x3^2+14*x3^3)))-
x0^3*(1+2*x1)*x2^2*(-2*x1*(1+x1)*(-1+x3)^2*x3^2*(-5+3*x3)+
x2^3*(2-3*x3+10*x1*(2-3*x3+x3^2)+10*x1^2*(2-3*x3+x3^2))+
x2^2*(2*(1-2*x3)^2+x1*(20-80*x3+86*x3^2-26*x3^3)+
x1^2*(20-80*x3+86*x3^2-26*x3^3))+
x2*x3*(-3+8*x3-6*x3^2+x1*(-30+86*x3-78*x3^2+22*x3^3)+
x1^2*(-30+86*x3-78*x3^2+22*x3^3))))*bubble6[s45])/
(x0*x2*(-1+x3)*x3*(x2+x2^2-2*x2*x3+(-1+x3)*x3)*
(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+x2*(-x2+x3))*
(-((1+x1)^2*x2*(x2-x3))+x0^2*x1^2*(-1+x3)-
x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3))*x4)+
((-4*x0*(1+x1)^3*(1+2*x1)*x2^4*(x2-x3)^3+
(1+x1)^4*x2^4*(x2-x3)^4+4*x0^7*x1^3*(1+2*x1)*x2*(-1+x3)^3+
x0^8*x1^4*(-1+x3)^4+4*x0^5*x1*(1+2*x1)*x2^2*(-1+x3)*
(x2*(1+x1*(7-3*x3)+x1^2*(7-3*x3))+
x1*(x1*(-3+x3)+3*(-1+x3))*x3)+4*x0^3*(1+3*x1+2*x1^2)*x2^3*
(-x2+x3)*(x2*(1+x1*(7-3*x3)+x1^2*(7-3*x3))+
x1*(x1*(-3+x3)+3*(-1+x3))*x3)-2*x0^2*(1+x1)^2*x2^3*
(x2-x3)^2*(x2*(-3+2*x1*(-7+x3)+2*x1^2*(-7+x3))+
2*x1*(1+x1-x3)*x3)-2*x0^6*x1^2*x2*(-1+x3)^2*
(x2*(-3+2*x1*(-7+x3)+2*x1^2*(-7+x3))+2*x1*(1+x1-x3)*x3)+
x0^4*x2^2*(-4*x1*x2*x3*(3-3*x3+x1^3*(15-12*x3+x3^2)+
x1*(18-20*x3+3*x3^2)+x1^2*(30-30*x3+4*x3^2))+
x2^2*(1-4*x1*(-5+3*x3)+6*x1^2*(15-12*x3+x3^2)+
4*x1^3*(35-30*x3+3*x3^2)+x1^4*(70-60*x3+6*x3^2))+
2*x1^2*x3^2*(3*(-1+x3)^2+2*x1*(3-4*x3+x3^2)-
x1^2*(-3+2*x3+ep*x3^2))))*x4^2*pent6[s12,s23,s34,s45,s15])/
(x0*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3)-
(x0*x1*(1+x1)*(2+(4+(3+ep)*x0)*x1+(2+(3+ep)*x0+2*x0^2)*x1^2)*
x4*triangle4[s12])/(1+x1+x0*x1)^4-
(x0*x1^2*(1+x1)*(2+(4+(3+ep)*x0)*x1+(2+(3+ep)*x0+2*x0^2)*
x1^2)*(x0-x2+x3)*x4*triangle4[s15])/(1+x1+x0*x1)^4-
(x0*(2+(3+ep)*x0+2*x0^2)*x2*x4*triangle4[s23])/(1+x0)^4-
((2+(3+ep)*x0+2*x0^2)*((1+x1)*x2+x0*x1*(-1+x3))*x4*
triangle4[s34])/(1+x0)^4+
(x1*(1+x1)*(2+(4+(3+ep)*x0)*x1+(2+(3+ep)*x0+2*x0^2)*x1^2)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*triangle4[s12,s34])/
(1+x1+x0*x1)^4+(x0*(2+(3+ep)*x0+2*x0^2)*
(x0*x1-(1+x1)*x2+x1*x3)*x4*triangle4[s15,s23])/(1+x0)^4-
((-1+(-1+x0^2)*x1)*(2*x0^4*x1^2+2*(1+x1)^2+
(3+ep)*x0^3*x1*(1+2*x1)+(3+ep)*x0*(1+3*x1+2*x1^2)+
x0^2*(2+4*(2+ep)*x1+4*(2+ep)*x1^2))*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*x4*triangle4[s15,s34])/
((1+x0)^4*(1+x1+x0*x1)^4)-
((-1+ep)*x0*x1*
(-(x0^2*x1*(1+x1)*(x1*(2*x2^2+x2*(4-7*x3)+2*(-1+x3)^2)-
2*(1+x2-x3)^2*(-1+x3)))+x0^3*x1^3*x2*x3-
(1+x1)^3*x2*(2*x2^3+x2^2*(4-5*x3)-x3*(2-2*x3+x3^2)+
x2*(2-6*x3+4*x3^2))-x0*(1+x1)^2*(x2^3*(-2+x1*(-4+x3))+
2*x1*(-1+x3)^2*x3-2*x2^2*(2-2*x3+x1*(4-6*x3+x3^2))+
x2*(-2*(-1+x3)^2+x1*(-4+10*x3-10*x3^2+x3^3))))*
triangle6[s12])/((1+x1+x0*x1)^3*((1+x1)*x2+x0*x1*(-1+x3))*
(1+x2-x3)^2*(x0-x2+x3))-
((-1+ep)*x0*x1^2*(x0^5*x1^5*x3+x0^3*x1^2*(1+x1)^2*
(x2^2*(6+8*x1-4*x3)+3*x1*x3+4*x2*x3*(-1-3*x1+x3))-
x0^4*x1^3*(1+x1)*(-3*x1*x3+2*x2*(1+x1-x3+x1*x3))-
(1+x1)^5*x2^2*(2*x2^3-5*x2^2*x3+4*x2*x3^2-x3*(1+x3^2))+
x0^2*x1*(1+x1)^3*(x1*x3-2*x2^2*(x1*(-10+x3)+2*(-2+x3))*x3+
2*x2^3*(-3+x1*(-6+x3)+x3)-2*x2*x3*(-((-1+x3)*x3)+
3*x1*(1+x3)))-x0*(1+x1)^4*x2*(x2^3*(-2+x1*(-8+x3))+
2*x2^2*(2-x1*(-8+x3))*x3+2*x1*x3*(1+x3^2)+
x2*x3*(-2*x3+x1*(-3-10*x3+x3^2))))*triangle6[s15])/
((1+x1+x0*x1)^3*x2*(x0*x1-(1+x1)*(x2-x3))^2*
((1+x1)*x2+x0*x1*(-1+x3)))-
((-1+ep)*x0*(x1*x2^2*x3+x0^3*x1*(-1+x3)*(2+2*x2^2-2*x2*(-2+x3)-
3*x3+x3^2)-x0*x2*(2*(1+x1)*x2^3+
x2^2*(4-4*x1*(-1+x3)-6*x3)-2*(-1+x3)^2*x3+
x2*(2-8*x3+6*x3^2+x1*(2-7*x3+2*x3^2)))+
x0^2*(x2^3*(2-2*x1*(-2+x3))-x1*(-1+x3)^2*x3-
2*x2*(-1+x3)*(1-x3+x1*(2-4*x3+x3^2))+
2*x2^2*(2-2*x3+x1*(4-5*x3+2*x3^2))))*triangle6[s23])/
((1+x0)^3*((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)^2*
(x0-x2+x3))-
((-1+ep)*(x1*x2^4*x3-x0^4*(2*x2*(1+x1*(-2+x3)^2-x3)*(-1+x3)-
3*x1*x2^2*x3+2*x1*x2^3*x3+x1*(-1+x3)^2*x3)+
x0^5*x1*(-2+(5+x2^2)*x3-4*x3^2+x3^3)+
x0^2*x2^2*(3*x1*x2^2*x3+4*(-1+x3)*x3+
x2*(6+8*x1-4*x3-12*x1*x3))+
x0*x2^3*(-2*(-1+x1)*x3+x2*(-2-2*x1+3*x1*x3))+
x0^3*x2*(-6*x1*x2^2*x3+x1*x2^3*x3-2*(1+x1-x3)*(-1+x3)*x3-
2*x2*(3-4*x3+x3^2+x1*(6-10*x3+3*x3^2))))*triangle6[s34])/
((1+x0)^3*x2*(x2+x0*(-1+x3))^2*(x0-x2+x3))+
((-1+ep)*x1*(2*(1+x1)^4*x2^6*(x2-x3)^2+2*x0^8*x1^4*(-1+x3)^2+
4*x0*(1+x1)^3*x2^5*(x2-x3)*(x2*(-2+x1*(-4+x3)+x3)-
x3*(-2+x1*(-3+x3)+x3))-4*x0^7*x1^3*(-1+x3)*
(-((1+x1)*(-1+x3)*x3)+x2*(-2-4*x1+2*x3+3*x1*x3))+
x0^2*(1+x1)^2*x2^4*(x2^2*(12-12*x3+x3^2+
2*x1^2*(28-14*x3+x3^2)+4*x1*(14-10*x3+x3^2))-
2*x2*x3*(12-12*x3+x3^2+2*x1^2*(21-12*x3+x3^2)+
4*x1*(12-9*x3+x3^2))+x3^2*(11-12*x3+x3^2+
2*x1^2*(15-10*x3+x3^2)+4*x1*(10-8*x3+x3^2)))-
2*x0^3*(1+x1)*x2^3*
(-(x2*x3*(2*(4-6*x3+x3^2)+10*x1^3*(7-6*x3+x3^2)+
24*x1^2*(5-5*x3+x3^2)+3*x1*(20-24*x3+5*x3^2)))+
x3^2*(3-5*x3+x3^2+4*x1^3*(5-5*x3+x3^2)+
2*x1^2*(20-22*x3+5*x3^2)+x1*(22-29*x3+7*x3^2))+
x2^2*(4-6*x3+x3^2+x1^3*(56-42*x3+6*x3^2)+
2*x1^2*(42-39*x3+7*x3^2)+x1*(36-42*x3+8*x3^2)))+
x0^4*x2^2*(-2*(1+x1)*x2*x3*(2-4*x3+x3^2+
10*x1^3*(7-8*x3+2*x3^2)+3*x1*(10-16*x3+5*x3^2)+
6*x1^2*(15-20*x3+6*x3^2))+
x3^2*(1-2*x3+2*x1^4*(15-20*x3+6*x3^2)+
6*x1^2*(11-17*x3+6*x3^2)+2*x1*(9-16*x3+6*x3^2)+
4*x1^3*(20-28*x3+9*x3^2))+x2^2*(2-4*x3+x3^2+
40*x1^3*(7-8*x3+2*x3^2)+10*x1^4*(14-14*x3+3*x3^2)+
2*x1*(20-32*x3+9*x3^2)+6*x1^2*(30-40*x3+11*x3^2)))-
2*x0^5*x1*x2*(x3^2*((-1+x3)^2+2*x1^3*(3-5*x3+2*x3^2)+
2*x1^2*(7-12*x3+5*x3^2)+x1*(8-15*x3+7*x3^2))-
(1+x1)*x2*x3*(6-12*x3+5*x3^2+12*x1*(3-5*x3+2*x3^2)+
x1^2*(42-60*x3+20*x3^2))+x2^2*(4-8*x3+3*x3^2+
4*x1^2*(21-30*x3+10*x3^2)+x1^3*(56-70*x3+20*x3^2)+
x1*(36-60*x3+22*x3^2)))+
x0^6*x1^2*((1+4*x1+2*x1^2)*(-1+x3)^2*x3^2-
4*(1+x1)*x2*(-1+x3)*x3*(-3-7*x1+3*x3+5*x1*x3)+
x2^2*(12-24*x3+11*x3^2+8*x1*(7-12*x3+5*x3^2)+
x1^2*(56-84*x3+30*x3^2))))*triangle6[s45])/
(x0*x2*(x0*x1-(1+x1)*(x2-x3))^2*(x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3))-
((-1+ep)*x1*(2*(1+x1)^6*x2^6*(x2-x3)+4*x0^9*x1^4*(1+x1)*
(-1+x3)^2*x3^2+2*x0*(1+x1)^5*x2^5*((5+x1*(6-4*x3)-3*x3)*x3+
x2*(-6-7*x1+2*x3+4*x1*x3))+
x0^7*x1*(2*(-1+x3)^3+x1^5*(-1+x3)^2*(-2+(6+3*x2-5*x2^2)*x3+
(-6-3*x2+2*x2^2)*x3^2+2*x3^3)+
x1*(-10+(34+3*x2)*x3-4*(8+3*x2)*x3^2+(2+6*x2)*x3^3+
6*x3^4)+x1^2*(-20+(76+12*x2-5*x2^2)*x3+
(-80-93*x2+16*x2^2)*x3^2-6*(-3-18*x2+x2^2)*x3^3-
30*x2*x3^4+6*x3^5)+x1^4*(-10+(46+12*x2-15*x2^2)*x3+
(-74-87*x2+64*x2^2)*x3^2+(60+114*x2-57*x2^2)*x3^3+
(-34-39*x2+12*x2^2)*x3^4+14*x3^5-2*x3^6)+
x1^3*(-20+(84+18*x2-15*x2^2)*x3+(-108-159*x2+68*x2^2)*
x3^2+(58+207*x2-54*x2^2)*x3^3+(-30-66*x2+8*x2^2)*x3^4+
18*x3^5-2*x3^6))-x0^2*(1+x1)^4*x2^4*
(3*x1^2*x2^2*x3-2*x2*(15-10*x3+x3^2+3*x1*(12-11*x3+x3^2)+
x1^2*(21-25*x3+8*x3^2))+x3*(20-24*x3+3*x3^2+
2*x1*(25-32*x3+8*x3^2)+x1^2*(30-42*x3+13*x3^2)))+
x0^8*x1^3*x3*(12*(1+x1)^2*(-1+x3)^2*x3+
x2*(1-x1^3*(-1+x3)^3-4*x3+2*x3^2+
x1^2*(3-26*x3+35*x3^2-12*x3^3)+
x1*(3-27*x3+34*x3^2-10*x3^3)))-x0^3*(1+x1)^3*x2^3*
(x1^3*x2^3*x3+3*x1^2*x2^2*x3*(-5+4*x3+x1*(-5+3*x3))+
x2*(8*(5-5*x3+x3^2)+x1^3*(70-130*x3+84*x3^2-21*x3^3)-
x1*(-150+190*x3-38*x3^2+x3^3)-
2*x1^2*(-90+140*x3-51*x3^2+4*x3^3))+
x3*(-20+36*x3-9*x3^2+x1*(-80+152*x3-67*x3^2+5*x3^3)+
x1^3*(-40+88*x3-59*x3^2+11*x3^3)+
x1^2*(-100+204*x3-111*x3^2+16*x3^3)))-
x0^4*(1+x1)^2*x2^2*(x1^3*x2^3*x3*(-5+4*x3+x1*(-5+3*x3))+
3*x1^2*x2^2*x3*(2*(5-8*x3+x3^2)+4*x1*(5-8*x3+2*x3^2)+
x1^2*(10-12*x3+3*x3^2))+x3*(10-24*x3+9*x3^2+
x1^4*(-1+x3)^2*(30-32*x3+5*x3^2)-
2*x1*(-30+76*x3-48*x3^2+7*x3^3)+
x1^2*(120-324*x3+246*x3^2-56*x3^3+3*x3^4)+
2*x1^3*(50-144*x3+129*x3^2-41*x3^3+4*x3^4))-
x2*(30-40*x3+12*x3^2+x1*(160-260*x3+84*x3^2-5*x3^3)+
x1^2*(300-580*x3+260*x3^2-25*x3^3+3*x3^4)+
x1^3*(240-540*x3+364*x3^2-107*x3^3+16*x3^4)+
x1^4*(70-180*x3+176*x3^2-83*x3^3+17*x3^4)))-
x0^5*(1+x1)*x2*(x1^3*x2^3*x3*(2*(5-8*x3+x3^2)+
4*x1*(5-8*x3+2*x3^2)+x1^2*(10-12*x3+3*x3^2))+
3*x1^2*x2^2*x3*(-10+24*x3-6*x3^2+2*x1*(-15+41*x3-19*x3^2+
x3^3)+x1^3*(-10+18*x3-9*x3^2+x3^3)+
x1^2*(-30+76*x3-41*x3^2+4*x3^3))+
x3*(-2+6*x3-3*x3^2+x1^5*(-1+x3)^3*(12-12*x3+x3^2)+
x1*(-20+64*x3-55*x3^2+13*x3^3)+
x1^2*(-60+204*x3-202*x3^2+62*x3^3-3*x3^4)+
x1^3*(-80+288*x3-324*x3^2+132*x3^3-17*x3^4+x3^5)+
x1^4*(-50+190*x3-247*x3^2+134*x3^3-29*x3^4+2*x3^5))+
x2*(4*(3-5*x3+2*x3^2)+x1^2*(240-560*x3+316*x3^2-30*x3^3)+
x1*(90-180*x3+84*x3^2-9*x3^3)-x1^5*(-1+x3)^2*
(-42+56*x3-30*x3^2+7*x3^3)+x1^3*(300-800*x3+596*x3^2-
168*x3^3+44*x3^4-5*x3^5)-6*x1^4*(-30+90*x3-90*x3^2+
45*x3^3-15*x3^4+2*x3^5)))+
x0^6*(2*x1*(1+x1)^2*(-1+x3)^2*x3*(-1+x1^3*(-1+x3)^3+2*x3+
x1*(-3+7*x3)+x1^2*(-3+8*x3-3*x3^2))+
x1^3*x2^3*x3*(10-24*x3+6*x3^2+x1^2*(30-76*x3+41*x3^2-
4*x3^3)-2*x1*(-15+41*x3-19*x3^2+x3^3)-
x1^3*(-10+18*x3-9*x3^2+x3^3))+3*x1^2*(1+x1)*x2^2*x3*
(-5+16*x3-6*x3^2+x1^3*(-1+x3)^2*(-5+2*x3)+
x1*(-15+68*x3-54*x3^2+8*x3^3)+x1^2*(-15+64*x3-57*x3^2+
12*x3^3))+x2*(2*(-1+x3)^2+x1*(24-58*x3+38*x3^2-
7*x3^3)+x1^6*(-1+x3)^3*(-14+16*x3-6*x3^2+x3^3)+
x1^2*(90-250*x3+180*x3^2-17*x3^3-9*x3^4)+
x1^3*(160-500*x3+428*x3^2-102*x3^3+22*x3^4-11*x3^5)+
x1^4*(150-520*x3+554*x3^2-262*x3^3+112*x3^4-35*x3^5+
x3^6)+x1^5*(72-274*x3+366*x3^2-251*x3^3+118*x3^4-
33*x3^5+2*x3^6))))*triangle6[s12,s34])/
((1+x1+x0*x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
(x2+x0*(-1+x3))^2*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3))+
((-1+ep)*x0*x1*x2^2*(-(x0*(2+x2-2*x3))+x2*(2+x2-x3))*(-1+x3)*
x3*triangle6[s12,s45])/((x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)^2)+
((-1+ep)*(2*x0^9*x1^6*(-1+x3)-4*x1*(1+x1)^4*x2^3*(x2-x3)^2*x3^2-
2*x0^8*x1^5*((2-4*x1*(-1+x3)-3*x3)*x3+
x2*(-6+5*x3+x1*(-7+6*x3)))-x0*x1*(1+x1)^2*x2^2*x3*
(-(x1*(10+12*x1+x1^2)*x3^3)+(1+x1)^2*x2^3*(1+x1+12*x3)+
(1+x1)*x2*x3^2*(2+3*x1^2+12*x3+4*x1*(8+3*x3))-
(1+x1)*x2^2*x3*(4+3*x1^2+24*x3+x1*(23+24*x3)))+
x0^7*x1^4*(2*x2*(10+x1*(33-32*x3)+x1^2*(25-21*x3)-12*x3)*x3+
2*(1+x1)*x2^2*(5*(-3+2*x3)+3*x1*(-7+5*x3))+
x3*(x3*(-2+3*x3)+2*x1*x3*(-3+8*x3)+
x1^2*(3-16*x3+13*x3^2)))+x0^2*(1+x1)*x2*
(2*(1+x1)^5*x2^6-2*(1+x1)^4*(3+5*x1)*x2^5*x3+
(1+x1)^3*x2^4*x3*(6*x3+x1*(-3+14*x3)+x1^2*(-3+20*x3))+
2*x1^3*x3^4*(-4-x1^2+x3^2+x1*(-6+x3^2))-
x1^2*(1+x1)*x2*x3^3*(6*(-1-5*x3+x3^2)+
12*x1*(-4-3*x3+x3^2)+x1^2*(-9-3*x3+2*x3^2))-
(1+x1)^2*x2^3*x3*(2*x3^2-2*x1*x3*(6+x3)+
x1^2*(-5-69*x3+20*x3^2)+x1^3*(-5-9*x3+20*x3^2))+
x1*(1+x1)*x2^2*x3^2*(-6*x3*(1+x3)+2*x1*(-8-51*x3+3*x3^2)+
x1^3*(-12-9*x3+10*x3^2)+x1^2*(-52-105*x3+24*x3^2)))+
x0^6*x1^3*(-10*(1+x1)^2*x2^3*(-4-7*x1+2*x3+4*x1*x3)+
2*(1+x1)*x2^2*x3*(-20+18*x3+x1^2*(-65+44*x3)+
x1*(-75+58*x3))+x1*x3*(x3^2*(-1+5*x3)+x1^2*(-1+x3)^2*
(1+11*x3)+4*x1*x3*(3-2*x3+4*x3^2))-
x2*x3*(x3*(-8+9*x3)+x1*x3*(-38+67*x3)+
3*x1^2*(5-34*x3+37*x3^2)+x1^3*(15-84*x3+59*x3^2)))+
x0^3*(2*(1+x1)^5*x2^6*(-1+x1*(-7+x3))-2*(1+x1)^4*x2^5*x3*
(-2+x1*(-21+4*x3)+x1^2*(-29+5*x3))+
x1^4*x3^4*(2-x3^2-2*x1*(-2+x3^2)-x1^2*(-1+x3^2))+
(1+x1)^3*x2^4*x3*(-2*x3+2*x1*x3*(-16+5*x3)+
3*x1^2*(5-26*x3+8*x3^2)+x1^3*(15-96*x3+20*x3^2))-
x1^3*(1+x1)*x2*x3^3*(6+24*x3-11*x3^2+
2*x1*(16+18*x3-12*x3^2+x3^3)+x1^2*(9+6*x3-9*x3^2+
2*x3^3))+x1^2*(1+x1)*x2^2*x3^2*(9*x3*(2+x3)+
x1*(24+162*x3-31*x3^2+6*x3^3)+x1^3*(18+27*x3-37*x3^2+
10*x3^3)+x1^2*(58+171*x3-81*x3^2+16*x3^3))-
x1*(1+x1)^2*x2^3*x3*(x3^2*(-7+4*x3)+x1*x3*(48-3*x3+14*x3^2)+
x1^3*(10+36*x3-81*x3^2+20*x3^3)+
x1^2*(10+156*x3-89*x3^2+28*x3^3)))+
x0^5*x1^2*(10*(1+x1)^3*x2^4*(-3+x3+x1*(-7+3*x3))-
4*(1+x1)^2*x2^3*x3*(-10+6*x3+x1^2*(-45+23*x3)+
x1*(-45+26*x3))+(1+x1)*x2^2*x3*(3*x3*(-4+3*x3)+
3*x1*x3*(-24+29*x3)+x1^3*(30-176*x3+99*x3^2)+
x1^2*(30-188*x3+159*x3^2))+x1^2*x3^2*(3*x3*(2-x3+x3^2)+
4*x1*(1+6*x3-4*x3^2+2*x3^3)+x1^2*(3+9*x3-17*x3^2+
5*x3^3))-x1*x2*x3*(x3^2*(-5+14*x3)+
x1*x3*(48-25*x3+56*x3^2)+x1^3*(5+36*x3-83*x3^2+42*x3^3)+
x1^2*(5+96*x3-107*x3^2+82*x3^3)))+
x0^4*x1*(-2*(1+x1)^4*x2^5*(-6+x3+3*x1*(-7+2*x3))+
2*(1+x1)^3*x2^4*x3*(-10+3*x3+x1*(-60+23*x3)+
x1^2*(-70+24*x3))-(1+x1)^2*x2^3*x3*(x3*(-8+3*x3)+
x1*x3*(-68+49*x3)+x1^3*(30-184*x3+73*x3^2)+
x1^2*(30-172*x3+101*x3^2))+x1^3*x3^3*(2+6*x3-5*x3^2+
x3^3+x1^2*(3+3*x3-7*x3^2+x3^3)+
2*x1*(4+6*x3-6*x3^2+x3^3))-x1^2*x2*x3^2*
(3*x3*(6+x3^2)+x1^3*(12+27*x3-44*x3^2+15*x3^3)+
x1*(16+114*x3-44*x3^2+17*x3^3)+
x1^2*(32+123*x3-90*x3^2+29*x3^3))+x1*(1+x1)*x2^2*x3*
(x3^2*(-9+13*x3)+x1*x3*(72-21*x3+49*x3^2)+
x1^3*(10+54*x3-123*x3^2+51*x3^3)+
x1^2*(10+174*x3-147*x3^2+83*x3^3))))*triangle6[s15,s23])/
((1+x0)^3*x2*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
(x0^2*x1^2+(1+x1)*(x2-x3)*(x2+x1*x2-x1*x3)+
x0*x1*(-2*(1+x1)*x2+x3+2*x1*x3))^2)-
((-1+ep)*(-(x1*(1+x1)^6*x2^5*(2*x2-x3))+x0^12*x1^7*(-2+x3)+
x0^11*x1^5*(2*x2*(-1+x3)-x1^2*(-1+x2)*(-12+5*x3)+
x1*(-6+6*x2+3*x3-2*x2*x3))+
x0^10*x1^4*(2*x2^2+x1*(x2^2*(2-5*x3)-2*x2*(-9+x3)+
3*(-2+x3))+x1^3*(-30+x2*(72-25*x3)+10*x2^2*(-3+x3)+
9*x3)+2*x1^2*(-15-12*x2*(-3+x3)+6*x3+x2^2*(-15+4*x3)))+
x0^9*x1^4*(-2-4*x2^3+x2^2*(-18+x3)+x3-
5*x1^3*(-1+x2)*(-8+x2*(28-8*x3)+2*x2^2*(-4+x3)+x3)-
6*x2*(-5+2*x3)-3*x1^2*(x2^2*(90-22*x3)+4*x2^3*(-5+x3)-
5*(-4+x3)+6*x2*(-15+4*x3))+
3*x1*(-8-12*x2*(-4+x3)+3*x3+x2^3*(4+x3)+
x2^2*(-42+5*x3)))-x0^2*(1+x1)^4*x2^3*
(6*x1*(1+5*x1+5*x1^2)*x2^3+x1*(5-8*x1-10*x1^2)*x3-
3*x1*x2^2*(6+x3+4*x1*(6+x3)+3*x1^2*(8+x3))+
x2*(-2+2*x1*(-1+x3)+6*x1^2*(5+4*x3)+5*x1^3*(6+5*x3)))-
x0*(1+x1)^5*x2^4*(6*x1*(1+2*x1)*x2^2+(-2+2*x1+5*x1^2)*x3-
x2*(-2+3*x1*(2+x3)+x1^2*(12+5*x3)))+
x0^8*x1^3*(2*x2*(5+3*x2^2+3*x2*(-6+x3)-2*x3)+
5*x1^4*(-6+x2^3*(48-10*x3)+x2*(48-5*x3)+x2^4*(-6+x3)+
18*x2^2*(-5+x3)-x3)+2*x1*(-3+x2*(58-16*x3)-
2*x2^3*(-21+x3)+x3+3*x2^2*(-43+7*x3))+
2*x1^3*(-30+x2^4*(-30+4*x3)-5*x2*(-48+7*x3)-
6*x2^3*(-40+7*x3)+6*x2^2*(-75+14*x3))+
x1^2*(x2*(356-62*x3)+x2^3*(324-33*x3)+x2^4*(-28+x3)+
6*(-6+x3)+3*x2^2*(-234+37*x3)))-
x0^6*x1*(-4*x2^3+6*x1*x2^2*(5-16*x2+5*x2^2)-
3*x1^2*x2*(6+6*x2^4+x2^3*(-92+x3)-3*x2^2*(-72+x3)+x3-
x2*(92+3*x3))+6*x1^5*(1+x2^6+20*x2^3*(-20+x3)+
2*x2^5*(-18+x3)+2*x3-18*x2*(2+x3)-9*x2^4*(-25+2*x3)+
5*x2^2*(45+4*x3))+x1^6*(2+2*x2^6+50*x2^3*(-16+x3)-
45*x2^4*(-10+x3)+5*x3+50*x2^2*(9+x3)+x2^5*(-72+5*x3)-
9*x2*(8+5*x3))+2*x1^3*(1+x2^6+x2^4*(474-15*x3)+
x2^5*(-54+x3)+x3+8*x2^3*(-119+3*x3)+6*x2^2*(79+4*x3)-
3*x2*(18+5*x3))+3*x1^4*(2+2*x2^6+3*x2^5*(-26+x3)+3*x3-
6*x2^4*(-89+5*x3)-6*x2*(13+5*x3)+x2^3*(-984+37*x3)+
x2^2*(534+37*x3)))-x0^7*x1^2*(-2*x2^2*(-6+6*x2+x3)+
x1*x2*(-24+18*x2^3+x2*(178-22*x3)+5*x3+3*x2^2*(-56+3*x3))+
x1^2*(6-4*x2^5+x2^2*(762-77*x3)+x2^4*(144-5*x3)+
14*x2*(-12+x3)+6*x2^3*(-122+9*x3))+
x1^5*(-1+x2)*(x2^4*(-12+x3)-24*x2^3*(-7+x3)+
8*x2*(21+2*x3)-3*(4+3*x3)+6*x2^2*(-72+11*x3))+
x1^4*(x2^2*(1500-130*x3)+x2^4*(450-51*x3)+2*x2^5*(-15+x3)+
15*(2+x3)-30*x2*(15+x3)+12*x2^3*(-125+16*x3))+
x1^3*(x2^2*(1508-131*x3)+x2^4*(396-29*x3)+x2^5*(-22+x3)+
6*(4+x3)-2*x2*(207+x3)+3*x2^3*(-496+49*x3)))-
x0^4*x1*(1+x1)^2*x2*(-2*x2^2*(5*x2^2+3*(1+x3)-2*x2*(9+x3))+
5*x1^4*(6*x2^5+x2^4*(-48+x3)-x3+5*x2^3*(18+x3)-
6*x2^2*(8+3*x3)+2*x2*(3+5*x3))+
2*x1^3*(-240*x2^4+30*x2^5-4*x3+6*x2*(5+7*x3)-
12*x2^2*(20+7*x3)+5*x2^3*(90+7*x3))+
2*x1*x2*(3*x2^4+2*x3-21*x2*(2+x3)-x2^3*(58+x3)+
x2^2*(129+16*x3))+x1^2*(36*x2^5-x3-2*x2^4*(178+3*x3)+
x2*(28+33*x3)-3*x2^2*(108+37*x3)+x2^3*(702+62*x3)))-
x0^3*x1*(1+x1)^3*x2^2*((2+24*x1+60*x1^2+40*x1^3)*x2^4+
x1*(-3+12*x1+10*x1^2)*x3-x2^3*(30+x3+9*x1*(16+x3)+
15*x1^2*(18+x3)+5*x1^3*(36+x3))+
3*x2^2*(6+4*x3+15*x1^3*(4+x3)+6*x1*(7+2*x3)+
6*x1^2*(15+4*x3))-x2*(-4+x3+3*x1*(4+5*x3)+
10*x1^3*(4+5*x3)+x1^2*(60+66*x3)))-
x0^5*x1*(1+x1)*(2*x2^3*(-6+6*x2-x3)+x1^5*(-1+x2)*
(12*x2^5-16*x2^3*(-27+x3)-x3+12*x2*(1+2*x3)+
3*x2^4*(-56+3*x3)-6*x2^2*(28+11*x3))+
x1*x2^2*(-24*x2^3+9*(2+x3)+x2^2*(178+5*x3)-
2*x2*(84+11*x3))+x1^4*(30*x2^6-30*x2^4*(-50+x3)+
15*x2^5*(-30+x3)+2*x3-10*x2^3*(150+13*x3)-
3*x2*(10+17*x3)+6*x2^2*(75+32*x3))+
x1^2*x2*(-4-168*x2^4+6*x2^5-5*x3+18*x2*(8+3*x3)+
2*x2^3*(381+7*x3)-x2^2*(732+77*x3))+
x1^3*(24*x2^6-2*x2^4*(-754+x3)+6*x2^5*(-69+x3)+x3-
x2*(22+29*x3)+3*x2^2*(132+49*x3)-x2^3*(1488+131*x3))))*
triangle6[s15,s34])/((1+x0)^3*(1+x1+x0*x1)^3*x2*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^2*
((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3))+
((-1+ep)*x0*x1*(-((1+x1)*x2*(1+2*x2-2*x3))+x0*x1*(1+2*x2-x3))*
(x2-x3)*x3*triangle6[s23,s45])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*
(1+x2-x3)^2*(-x0+x2-x3))


==> anc/OneLoopAnalytics/ggggg_mpmpp_Nf1.m <==
-(x0*x1^2*(1+x1)*(1+2*x1+(1+x0^2)*x1^2)*(x0-x2+x3)*x4^2*
box4[s15,s12,s34])/(2*(1+x1+x0*x1)^4)-
((1+x0^2)*x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*box4[s23,s34,s15])/
(2*(1+x0)^4)+
(x0*x1*x2*x3*((1+x1)^2*x2^2*(x2-x3)^2*(x2+x2^2+(-1+x3)^2-
2*x2*x3)+x0^4*x1^2*(-1+x3)^2*(x2+x2^2+(-1+x3)^2-2*x2*x3)-
x0*(1+x1)*x2^2*(x2-x3)*(2*(x2+x2^2+(-1+x3)^2-2*x2*x3)+
x1*(4+4*x2^2+x2*(4-9*x3)-9*x3+5*x3^2))+
x0^3*x1*x2*(-1+x3)*(2*(x2+x2^2+(-1+x3)^2-2*x2*x3)+
x1*(4+4*x2^2+x2*(4-9*x3)-9*x3+5*x3^2))+
x0^2*x2*(x2^3*(1-2*x1*(-3+x3)-2*x1^2*(-3+x3))-
2*x1*(1+x1-x3)*(-1+x3)^2*x3+
x2^2*(1-2*x3+2*x1^2*(3-9*x3+2*x3^2)+
x1*(6-17*x3+6*x3^2))-x2*(-1+x3)*
(1-x3+2*x1^2*(3-6*x3+x3^2)+x1*(6-11*x3+6*x3^2))))*x4*
box6[s12,s23,s45])/((1+x2-x3)^2*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3))^3)+
(x1*(-((1+x1)^7*x2^5*(x2-x3)^3)+x0^10*x1^6*(1+x1-x3)*(-1+x3)^3+
x0*(1+x1)^6*x2^4*(x2-x3)^2*(2*x1*x2^2+x2*(4-4*x1*(-2+x3))+
x3*(-1+x1*(-3+2*x3)))+x0^9*x1^5*(-1+x3)^2*
(-2*(1+2*x2-x3)*(-1+x3)+x1^2*(2+x2*(8-3*x3)-5*x3+
3*x3^2)+x1*(4-9*x3+5*x3^2+x2*(12-10*x3+x3^2)))-
x0^2*(1+x1)^5*x2^3*(x2-x3)*(x1^2*x2^4+
x1*x2^3*(8+x1*(16-3*x3))-x1*x3^2*(-2+x3+x1*(-3+4*x3))-
x2*x3*(3+x1*(20-13*x3)+x1^2*(23-23*x3+x3^2))+
x2^2*(6-4*x1*(-7+5*x3)+x1^2*(28-35*x3+3*x3^2)))+
x0^8*x1^4*(-1+x3)*(-((6*x2^2-8*x2*(-1+x3)+(-1+x3)^2)*
(-1+x3))+x1^2*(-((-3+x3)*(-1+x3)^2)+
2*x2^2*(28-29*x3+6*x3^2)+x2*(40-97*x3+66*x3^2-9*x3^3))+
x1^3*((-1+x3)^2+x2^2*(28-23*x3+3*x3^2)+
x2*(16-42*x3+31*x3^2-6*x3^3))+
x1*(-((-1+x3)^2*(-3+2*x3))+x2^2*(34-38*x3+7*x3^2)+
x2*(32-71*x3+43*x3^2-4*x3^3)))-x0^3*(1+x1)^4*x2^2*
(x1^2*x2^5*(-4+x1*(-8+x3))+x1^2*x3^3*(1+x1-x3-2*x1*x3)-
x1*x2^4*(12+x1*(56-20*x3)+x1^2*(56-33*x3+3*x3^2))-
x1*x2*x3^2*(8-6*x3+3*x1^2*(8-11*x3+x3^2)+
x1*(30-35*x3+8*x3^2))+x2^2*x3*(3+x1*(39-30*x3)+
x1^2*(105-131*x3+28*x3^2)-x1^3*(-75+115*x3-23*x3^2+
x3^3))+x2^3*(-4+36*x1*(-1+x3)-
3*x1^2*(28-51*x3+12*x3^2)+x1^3*(-56+138*x3-45*x3^2+
3*x3^3)))+x0^4*(1+x1)^3*x2^2*
(x1^2*x2^4*(-6+7*x1*(-4+x3)+x1^2*(-28+9*x3))-
x1^2*x3^2*(7-10*x3+3*x3^2+x1^2*(11-17*x3+3*x3^2)+
x1*(18-28*x3+11*x3^2))-x1*x2^3*(8-36*x1*(-2+x3)+
3*x1^2*(56-45*x3+6*x3^2)+x1^3*(112-114*x3+25*x3^2))+
x1*x2*x3*(10-9*x3+x1*(66-94*x3+33*x3^2)+
x1^3*(65-120*x3+48*x3^2-7*x3^3)+
x1^2*(120-204*x3+87*x3^2-4*x3^3))+
x2^2*(-1+20*x1*(-1+x3)-15*x1^2*(6-11*x3+4*x3^2)+
x1^3*(-140+345*x3-183*x3^2+15*x3^3)+
x1^4*(-70+205*x3-123*x3^2+23*x3^3)))+
x0^5*x1*(1+x1)^2*x2*(x1^2*(1+x1)*(x1*(-2+x3)+2*(-1+x3))*
(-1+x3)*x3^2+x1*x2^4*(4+x1*(36-15*x3)+
3*x1^2*(28-16*x3+x3^2)+x1^3*(56-33*x3+2*x3^2))+
x2^3*(2+x1*(40-28*x3)+3*x1^2*(60-65*x3+13*x3^2)+
x1^3*(280-375*x3+119*x3^2-6*x3^3)+
x1^4*(140-215*x3+85*x3^2-4*x3^3))+
x1*x2*x3*(-3*(4-7*x3+3*x3^2)+3*x1^2*(-25+52*x3-33*x3^2+
5*x3^3)+x1*(-54+107*x3-65*x3^2+12*x3^3)+
x1^3*(-33+70*x3-46*x3^2+12*x3^3))+
x2^2*(4-4*x3+x1*(40-75*x3+36*x3^2)-
3*x1^2*(-40+100*x3-73*x3^2+12*x3^3)+
2*x1^4*(28-90*x3+81*x3^2-26*x3^3+x3^4)+
x1^3*(140-410*x3+348*x3^2-86*x3^3+3*x3^4)))+
x0^7*x1^3*(x1*(1+x1)^3*(-1+x3)^3*x3+
x2^3*(4-4*x3+x1*(40-54*x3+15*x3^2)+
x1^2*(120-174*x3+62*x3^2-3*x3^3)-
x1^4*(-56+75*x3-24*x3^2+x3^3)-4*x1^3*(-35+50*x3-18*x3^2+
x3^3))+(1+x1)*x2*(-1+x3)*(-4*(-1+x3)^2+
x1^3*(-8+18*x3-15*x3^2+2*x3^3)+
x1*(-16+37*x3-29*x3^2+8*x3^3)+x1^2*(-20+47*x3-40*x3^2+
13*x3^3))+x2^2*(12*(-1+x3)^2+x1*(80-183*x3+123*x3^2-
20*x3^3)+x1^2*(180-450*x3+350*x3^2-83*x3^3+3*x3^4)+
x1^4*(56-159*x3+145*x3^2-45*x3^3+3*x3^4)+
x1^3*(168-450*x3+384*x3^2-107*x3^3+4*x3^4)))-
x0^6*x1^2*(1+x1)*x2*(x1*(1+x1)*(-1+x3)*x3*(3*(2-3*x3+x3^2)+
x1*(15-22*x3+7*x3^2)+x1^2*(9-13*x3+7*x3^2))+
x2^3*(1+x1*(20-13*x3)+3*x1^2*(30-27*x3+4*x3^2)+
5*x1^3*(28-27*x3+5*x3^2)+x1^4*(70-65*x3+11*x3^2))+
x2^2*(8-8*x3+x1*(80-117*x3+36*x3^2)+
x1^3*(280-550*x3+306*x3^2-42*x3^3)+
x1^4*(112-240*x3+150*x3^2-23*x3^3)+
x1^2*(240-420*x3+193*x3^2-18*x3^3))+
x2*(6*(-1+x3)^2+x1*(40-105*x3+93*x3^2-28*x3^3)+
3*x1^2*(30-90*x3+95*x3^2-37*x3^3+2*x3^4)+
x1^4*(28-93*x3+108*x3^2-48*x3^3+4*x3^4)+
x1^3*(84-270*x3+306*x3^2-134*x3^3+17*x3^4))))*x4*
box6[s15,s12,s34])/((1+x1+x0*x1)^3*((1+x1)*x2+x0*x1*(-1+x3))*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3)+
((-((1+x1)^3*x2^4*(x2-x3)^3*(x2+x1*x2-x3))+
x0^9*x1^3*(x1*x2*(8-3*x3)-x2*(-4+x3)+2*x1*(-1+x3)^2)*
(-1+x3)^2+x0^10*x1^4*(-1+x3)^3+x0*(1+x1)^2*x2^3*(x2-x3)^2*
(2*(1+x1)^2*x2^3+x2*(2*(-2+x3)+5*x1*(-2+x3)+
3*x1^2*(-1+x3))*x3+x1*x3^2-(1+x1)*x2^2*
(-4-8*x1+4*x3+5*x1*x3))-x0^2*(1+x1)*x2^3*(x2-x3)*
((1+x1)^3*x2^4+x1*(7+x1*(12-9*x3)+x1^2*(3-6*x3)-4*x3)*
x3^2-(1+x1)^2*x2^3*(-8+2*x1*(-8+x3)+3*x3)-
x2*x3*(6+x1^3*(23-31*x3)-8*x3+x3^2+x1^2*(58-66*x3+x3^2)+
x1*(38-43*x3+2*x3^2))+(1+x1)*x2^2*(6-16*x3+3*x3^2+
x1^2*(28-42*x3+x3^2)+x1*(28-55*x3+4*x3^2)))+
x0^8*x1^2*(-1+x3)*(-3*x2^2*(-2+x3)+
x1*x2*(8-20*x3+13*x3^2-x3^3+2*x2*(14-10*x3+x3^2))+
x1^2*(-(-1+x3)^3+x2^2*(28-23*x3+3*x3^2)+
x2*(16-35*x3+23*x3^2-4*x3^3)))+
x0^3*x2^2*(-((1+x1)^3*x2^5*(-4+x1*(-8+x3)))+
x1^2*x3^3*(3*(-1+x3)+4*x1*(-1+x3)+x1^2*(-1+3*x3))+
(1+x1)^2*x2^4*(-12*(-1+x3)+x1*(56-41*x3+3*x3^2)+
x1^2*(56-26*x3+3*x3^2))+x1*x2*x3^2*(15-20*x3+8*x3^2+
x1^3*(24-45*x3+2*x3^2)+x1^2*(72-107*x3+15*x3^2)+
x1*(62-83*x3+21*x3^2))+x2^2*x3*(-4*(1-3*x3+x3^2)+
x1*(-54+123*x3-41*x3^2+x3^3)+x1^4*(-75+145*x3-17*x3^2+
x3^3)+x1^2*(-174+350*x3-90*x3^2+3*x3^3)+
x1^3*(-200+384*x3-70*x3^2+3*x3^3))-
(1+x1)*x2^3*(-4*(1-6*x3+3*x3^2)+3*x1*(-12+53*x3-22*x3^2+
x3^3)+3*x1^2*(-28+97*x3-29*x3^2+2*x3^3)+
x1^3*(-56+159*x3-33*x3^2+3*x3^3)))+
x0^4*x2^2*((1+x1)^2*x2^4*(-6+x1*(-28+6*x3)+x1^2*(-28+9*x3))-
x1^2*x3^2*(6*(2-3*x3+x3^2)+x1^2*(11-23*x3+4*x3^2)+
x1*(25-42*x3+17*x3^2))-(1+x1)*x2^3*
(8-12*x3+3*x1*(24-31*x3+5*x3^2)+
x1^3*(112-93*x3+22*x3^2)+x1^2*(168-177*x3+37*x3^2))+
x1*x2*x3*(13-36*x3+28*x3^2-3*x3^3+
x1^2*(135-306*x3+134*x3^2-14*x3^3)+
x1*(81-193*x3+111*x3^2-10*x3^3)+
x1^3*(65-150*x3+48*x3^2-7*x3^3))+
x2^2*(-1+8*x3-6*x3^2+2*x1^4*(-35+120*x3-54*x3^2+10*x3^3)+
x1*(-20+117*x3-93*x3^2+12*x3^3)+
x1^2*(-90+420*x3-285*x3^2+41*x3^3)+
x1^3*(-140+550*x3-306*x3^2+49*x3^3)))+
x0^5*x2*(2*x2^3*(1+2*x2-2*x3)+x1*x2^2*(4+x2^2*(40-12*x3)-
28*x3+36*x3^2-9*x3^3+x2*(40-75*x3+21*x3^2))+
x1^4*(2*(-1+x3)^2*x3^2+x2^4*(56-33*x3+2*x3^2)+
x2^3*(140-180*x3+70*x3^2-3*x3^3)+
x2*x3*(-33+85*x3-52*x3^2+12*x3^3)+
x2^2*(56-215*x3+162*x3^2-46*x3^3+x3^4))+
x1^3*(3*(-1+x3)^2*x3^2+x2^4*(140-75*x3+4*x3^2)+
x2^3*(280-410*x3+156*x3^2-7*x3^3)+
x2*x3*(-48+119*x3-86*x3^2+15*x3^3)+
3*x2^2*(28-125*x3+116*x3^2-33*x3^3+x3^4))+
x1^2*x2*(2*x2^3*(60-27*x3+x3^2)+x2^2*(180-300*x3+107*x3^2-
4*x3^3)+3*x3*(-5+13*x3-12*x3^2+4*x3^3)+
x2*(36-195*x3+219*x3^2-65*x3^3+2*x3^4)))+
x0^7*x1*(x2^3*(4-3*x3)+x1*x2^2*(x2*(36-39*x3+8*x3^2)-
6*(-2+6*x3-5*x3^2+x3^3))+x1^2*x2*(4*(-1+x3)^3*(-1+2*x3)-
x2^2*(-84+105*x3-30*x3^2+x3^3)+
x2*(56-153*x3+131*x3^2-35*x3^3+x3^4))+
x1^3*((-1+x3)^3*x3+x2*(-1+x3)^2*(8-17*x3+3*x3^2)-
x2^3*(-56+75*x3-24*x3^2+x3^3)+x2^2*(56-138*x3+115*x3^2-
33*x3^3+2*x3^4)))-
x0^6*x2*(x2^3+x1*x2^2*(8-10*x2*(-2+x3)-20*x3+9*x3^2)+
x1^2*x2*(x2^2*(90-66*x3+7*x3^2)+x2*(72-165*x3+94*x3^2-
10*x3^3)+3*(2-12*x3+20*x3^2-11*x3^3+x3^4))+
x1^4*((-1+x3)^2*x3*(-9+7*x3)+x2^3*(70-65*x3+11*x3^2)+
x2^2*(112-205*x3+120*x3^2-17*x3^3)+
x2*(28-114*x3+123*x3^2-48*x3^3+3*x3^4))+
x1^3*((-1+x3)^2*x3*(-7+4*x3)+2*x2^3*(70-60*x3+9*x3^2)+
x2^2*(168-345*x3+204*x3^2-28*x3^3)+
x2*(28-135*x3+183*x3^2-87*x3^3+11*x3^4))))*x4*
box6[s23,s34,s15])/((1+x0)^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3*
(x0-x2+x3))+(x1*x3*((1+x1)^3*x2^6*(x2-x3)^2*(-1+x3)+
x0^8*x1^3*(-1+x3)^5+x0^7*x1^2*x2*(-1+x3)^3*
(-3-8*x1+3*x3+9*x1*x3)-x0*(1+x1)^2*x2^5*(x2-x3)*
((3-4*x1*(-1+x3)-4*x3)*x3+x2*(-5+6*x3+x1*(-8+9*x3)))+
x0^6*x1*x2*(-1+x3)^2*(x1*(x1*(-2+x3)+2*(-1+x3))*(-1+x3)*x3-
x2*(3-3*x3+3*x1*(7-9*x3+x3^2)+x1^2*(28-38*x3+4*x3^2)))-
x0^2*(1+x1)*x2^4*(x3^2*(3-5*x3+x3^2+x1^2*(6-9*x3+x3^2)+
x1*(9-13*x3+2*x3^2))+x2^2*(10-14*x3+x3^2+
x1^2*(28-38*x3+4*x3^2)+x1*(35-49*x3+5*x3^2))-
x2*x3*(2*(6-9*x3+x3^2)+x1^2*(30-39*x3+5*x3^2)+
x1*(40-57*x3+7*x3^2)))+x0^5*x2^2*(-1+x3)*
(x1*(-1+x3)*x3*(4*(-1+x3)+16*x1*(-1+x3)+3*x1^2*(-4+3*x3))+
x2*(-1+x3+x1^3*(-56+95*x3-27*x3^2)-3*x1*(6-9*x3+2*x3^2)-
3*x1^2*(21-35*x3+10*x3^2)))+
x0^3*x2^3*((1+x1)*(-1+x3)*x3^2*(-1+5*x1*(-1+x3)+x3+
x1^2*(-4+6*x3))+x2^2*(10-16*x3+3*x3^2+
3*x1*(20-34*x3+9*x3^2)+3*x1^2*(35-60*x3+17*x3^2)+
x1^3*(56-95*x3+27*x3^2))-x2*x3*(8-14*x3+4*x3^2+
4*x1^2*(20-35*x3+12*x3^2)+x1^3*(40-66*x3+22*x3^2)+
x1*(48-87*x3+30*x3^2)))+
x0^4*x2^2*(x1*(1+x1)*(-1+x3)^2*x3^2*(-1+x3+x1*(-1+2*x3))-
x2*(-1+x3)*x3*(2-2*x3+x1^3*(30-34*x3+4*x3^2)+
x1*(22-29*x3+4*x3^2)+x1^2*(50-64*x3+8*x3^2))+
(1+2*x1)*x2^2*(-5+9*x3-3*x3^2+x1*(-35+75*x3-39*x3^2+
3*x3^3)+x1^2*(-35+75*x3-39*x3^2+3*x3^3))))*x4*
box6[s34,s45,s12])/((x2+x0*(-1+x3))^2*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3)-
(x1*x3*(-((1+x1)^5*x2^4*(x2-x3)^5)-x0^8*x1^5*(x2-x3)*(-1+x3)^2+
x0^7*x1^4*x2*(-1+x3)*((6+x1*(9-4*x3)-4*x3)*x3+
x2*(-5+4*x1*(-2+x3)+3*x3))+x0*(1+x1)^4*x2^4*(x2-x3)^3*
((3+8*x1)*x2-3*(x3+3*x1*x3))+x0^2*(1+x1)^3*x2^3*(x2-x3)^2*
(x2*(3+x1*(27-4*x3)+x1^2*(38-3*x3))*x3+
x1*x3^2*(-3+x1*(-4+x3)+2*x3)+x2^2*(-3+2*x1^2*(-14+x3)+
x1*(-21+2*x3)))-x0^3*(1+x1)^2*x2^3*
(x1*(6+x1*(30-16*x3)-9*x1^2*(-3+x3)-4*x3)*x3^3+
x2^2*x3*(2+x1^3*(151-33*x3)+x1*(45-12*x3)-
24*x1^2*(-7+2*x3))+x2^3*(-1+2*x1*(-9+2*x3)+
4*x1^3*(-14+3*x3)+x1^2*(-63+16*x3))+
x2*x3^2*(-1+3*x1*(-11+4*x3)+2*x1^3*(-61+15*x3)+
3*x1^2*(-45+16*x3)))-x0^4*x1*(1+x1)*x2^2*
(-(x1*(1+x1)*x3^3*(3-4*x3+x3^2+2*x1*(3-2*x3+x3^2)))+
x2^3*(5-2*x3+x1^3*(70-30*x3+x3^2)+x1*(45-22*x3+x3^2)+
x1^2*(105-50*x3+2*x3^2))-
x2^2*x3*(9-4*x3+3*x1*(31-17*x3+x3^2)+
2*x1^3*(75-32*x3+2*x3^2)+x1^2*(225-114*x3+7*x3^2))+
x2*x3^2*(3-2*x3+3*x1*(15-11*x3+x3^2)+
x1^3*(78-38*x3+5*x3^2)+x1^2*(117-72*x3+8*x3^2)))+
x0^5*x1^2*x2^2*((1+x1)*x3^2*(3-4*x3+x3^2+
x1*(24-26*x3+5*x3^2)+x1^2*(27-22*x3+6*x3^2))+
x2^2*(10-8*x3+x3^2+4*x1^3*(14-10*x3+x3^2)+
6*x1*(10-8*x3+x3^2)+x1^2*(105-80*x3+9*x3^2))-
x2*x3*(2*(8-7*x3+x3^2)+20*x1^2*(9-7*x3+x3^2)+
3*x1*(34-29*x3+4*x3^2)+x1^3*(95-66*x3+10*x3^2)))-
x0^6*x1^3*x2*((1+x1)*(-1+x3)*x3^2*(-1+x1*(-4+x3)+x3)+
x2^2*(10-12*x3+3*x3^2+x1^2*(28-30*x3+6*x3^2)+
x1*(35-40*x3+9*x3^2))-x2*x3*(14-18*x3+5*x3^2+
x1^2*(38-39*x3+9*x3^2)+x1*(49-57*x3+13*x3^2))))*x4*
box6[s45,s15,s23])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3))^3)-
(2*x0*x1*x2*x3*box8[s12,s23,s45])/((1+x2-x3)*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3)))+
(2*x1*(x0-x2)*(x0^2*x1*(1+x1-x3)+(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2+2*x1*x2-x1*x3))^2*box8[s15,s12,s34])/
((1+x1+x0*x1)^2*(x0-x2+x3)*(-((1+x1)^2*x2^2*(x2-x3))+
x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-x1*(-1+x3)*x3)))-
(2*x0*(x0*x1-(1+x1)*x2)*(x0*(x2-x1*x2*(-2+x3))-
x2*(x2+x1*x2-x3)+x0^2*x1*(-1+x3))^2*box8[s23,s34,s15])/
((1+x0)^2*x2*(x0-x2+x3)*(-((1+x1)^2*x2^2*(x2-x3))+
x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-x1*(-1+x3)*x3)))+
(2*x1*(-((1+x1)*x2^2)+x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3))^2*x3*
box8[s34,s45,s12])/((x2+x0*(-1+x3))*(-((1+x1)^2*x2^2*(x2-x3))+
x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-x1*(-1+x3)*x3)))-
(2*x1*(x0^2*x1-x0*(x2+2*x1*x2)+(1+x1)*x2*(x2-x3))^2*x3*
box8[s45,s15,s23])/(x2*(-x0+x2-x3)*
(-(x0*(1+4*x1+3*x1^2)*x2*(x2-x3))+(1+x1)^2*x2*(x2-x3)^2+
x0^3*x1^2*(-1+x3)-x0^2*x1*(-((1+x1)*(-1+x3)*x3)+
x2*(-2+x1*(-3+x3)+x3))))-
(x0*x1*(1+x1)*(x0-x2)*(5*(1+x1)^4*x2^2+
x0*(1+x1)^3*x2*(-10+x1*(-10+x2+6*x3))+
x0^4*x1^2*(2+x1*(4-3*x3)+x1^2*(2-3*x3+3*x3^2))+
x0^3*x1*(1+x1)*(1+x1*(2-4*x2+3*x3)+
x1^2*(1+3*x3+x2*(-4+3*x3)))+x0^2*(1+x1)^2*
(5-2*x1*(-5+x2+3*x3)+x1^2*(5+2*x2^2-6*x3+3*x3^2-
x2*(2+3*x3))))*bubble4[s12])/(3*(1+x1+x0*x1)^3*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(x1*(5*x0^14*x1^7-(1+x1)^6*x2^3*x3*(3*(1+x1)^2*x2^2-
3*x1*(1+x1)*x2*x3+2*x1^2*x3^2)+
x0^13*x1^6*(1-15*x2+9*x1^2*x3+x1*(8-30*x2+15*x3))-
x0*(1+x1)^5*x2^2*x3*(6*x2^3+3*x1*x2^2*(-5+12*x2-x3)+
x1^2*x2*(54*x2^2+x3*(12+x3)-6*x2*(5+4*x3))+
x1^3*(24*x2^3-6*x3^2-3*x2^2*(5+7*x3)+x2*x3*(12+13*x3)))+
x0^12*x1^5*(2-3*x2+15*x2^2+3*x1^3*x3*(-15*x2+4*(5+x3))+
3*x1*(-3+25*x2^2+x3-2*x2*(6+5*x3))+
3*x1^2*(-3+25*x2^2+17*x3+5*x3^2-x2*(16+31*x3)))+
x0^11*x1^4*(x2*(-6+3*x2-5*x2^2)+x1^4*x3*(174+90*x2^2+75*x3+
5*x3^2-12*x2*(25+4*x3))+x1*(4-60*x2^3-6*x2*(-3+x3)+
6*x3+3*x2^2*(19+5*x3))-3*x1^2*(5+50*x2^3-x3^2-
x2^2*(55+43*x3)+x2*(-27+45*x3+5*x3^2))+
x1^3*(-16-100*x2^3+126*x3+60*x3^2+5*x3^3+
6*x2^2*(20+37*x3)-6*x2*(-9+67*x3+12*x3^2)))+
x0^3*(1+x1)^3*(6*(1+x1)^3*(1+4*x1)*x2^6+2*x1^5*x3^3-
3*(1+x1)^2*x2^5*(3+68*x1^3*x3+18*x1^2*(1+5*x3)+
3*x1*(7+8*x3))-3*x1^4*x2*x3^2*(4+5*x3+x1*(4+13*x3))+
3*x1*(1+x1)*x2^4*x3*(30+6*x1*(31+5*x3)+x1^3*(150+59*x3)+
x1^2*(306+87*x3))-x1^2*x2^3*x3*(96+84*x3+
18*x1*(24+23*x3+2*x3^2)+9*x1^2*(64+70*x3+11*x3^2)+
5*x1^3*(48+60*x3+17*x3^2))+3*x1^3*x2^2*x3*
(10+15*x3+9*x3^2+x1*(20+57*x3+36*x3^2)+
x1^2*(10+42*x3+41*x3^2)))+x0^2*(1+x1)^4*x2*
(9*(1+x1)^3*x2^5-9*(1+x1)^2*(1+9*x1+10*x1^2)*x2^4*x3-
6*x1^4*x3^3+3*x1^3*x2*x3^2*(6+6*x1+3*x3+13*x1*x3)+
3*x1*(1+x1)*x2^3*x3*(13+4*x3+5*x1^2*(8+5*x3)+
x1*(53+23*x3))-x1^2*x2^2*x3*(30+21*x3+5*x3^2+
5*x1*(12+21*x3+5*x3^2)+x1^2*(30+84*x3+41*x3^2)))-
x0^4*(1+x1)^2*(-3*(-2+x2)*x2^5-3*x1*x2^4*(4*x2^2+15*(1+x3)-
3*x2*(10+x3))+x1^2*x2^3*(-29*x2^3+54*x2^2*(7+3*x3)+
9*x3*(31+6*x3)-9*x2*(30+78*x3+x3^2))-
3*x1^3*x2^2*(15*x2^4-2*x2^3*(109+120*x3)-
x2*x3*(540+213*x3+x3^2)+x3*(38+63*x3+7*x3^2)+
6*x2^2*(30+157*x3+11*x3^2))-
3*x1^4*x2*(12*x2^5-2*x2^4*(84+215*x3)-x3*(5+13*x3+15*x3^2)+
3*x2*x3*(52+85*x3+21*x3^2)-x2^2*x3*(1101+600*x3+26*x3^2)+
2*x2^3*(75+791*x3+107*x3^2))+
x1^6*x3*(300*x2^5-x3*(3+13*x3)-15*x2^4*(68+19*x3)-
15*x2^2*(16+30*x3+17*x3^2)+3*x2*(5+28*x3+41*x3^2)+
x2^3*(900+708*x3+125*x3^2))+x1^5*(-11*x2^6-x3^2*(3+7*x3)+
3*x2^5*(48+341*x3)-9*x2^2*x3*(66+114*x3+43*x3^2)+
3*x2*x3*(10+41*x3+47*x3^2)+x2^3*x3*(2862+1923*x3+
181*x3^2)-3*x2^4*(45+1199*x3+246*x3^2)))+
x0^10*x1^3*(-((-6+x2)*x2^2)+x1*x2*(-38*x2^2+15*x2^3+
3*x2*(-2+x3)-3*(5+4*x3))+x1^2*(11+90*x2^4+21*x3+
6*x3^2-9*x2^3*(22+5*x3)+3*x2^2*(-48+37*x3)-
3*x2*(-13+7*x3+x3^2))+x1^5*x3*(288-90*x2^3+201*x3+
31*x3^2+24*x2^2*(25+3*x3)-15*x2*(58+20*x3+x3^2))+
x1^3*(19+150*x2^4+81*x3+9*x3^2+x3^3-x2^3*(320+207*x3)+
3*x2^2*(-90+208*x3+15*x3^2)-3*x2*(-52+111*x3+30*x3^2))+
x1^4*(11+75*x2^4+321*x3+162*x3^2+23*x3^3-
2*x2^3*(80+129*x3)+9*x2^2*(-15+122*x3+14*x3^2)-
3*x2*(-32+377*x3+117*x3^2+5*x3^3)))+
x0^9*x1^2*(-2*x2^3+3*x1*x2^2*(7-2*x2+3*x2^2+2*x3)-
3*x1^2*x2*(14-32*x2^3+5*x2^4+x2*(8-10*x3)+17*x3+2*x3^2+
x2^2*(-28+9*x3))+x1^6*x3*(300+45*x2^4+303*x3+83*x3^2-
24*x2^3*(25+2*x3)+15*x2^2*(116+30*x3+x3^2)-
3*x2*(480+268*x3+31*x3^2))+
x1^3*(-60*x2^5+3*x2^4*(94+15*x3)-4*x2^3*(-89+81*x3)-
6*x2*(22+49*x3+4*x3^2)+3*x2^2*(-119+107*x3+9*x3^2)+
2*(9+33*x3+12*x3^2+x3^3))-
3*x1^4*(25*x2^5-7*x2^4*(15+7*x3)+x2^2*(185-613*x3-96*x3^2)+
x2^3*(-150+364*x3+15*x3^2)-2*(7+50*x3+18*x3^2+x3^3)+
x2*(51+457*x3+102*x3^2+3*x3^3))-
3*x1^5*(-8+10*x2^5-176*x3-122*x3^2-23*x3^3-
x2^4*(40+49*x3)+4*x2^3*(-15+116*x3+8*x3^2)-
x2^2*(-80+1088*x3+231*x3^2+5*x3^3)+
x2*(22+850*x3+346*x3^2+28*x3^3)))+
x0^8*x1^2*(x2^3*(-13+3*x2)-3*x1*x2^2*(-21+3*x2^2+5*x2^3-13*x3+
x2*(5+3*x3))+x1^2*x2*(-90*x2^4+5*x2^5+x2^2*(316-117*x3)+
3*x2^3*(-52+15*x3)+3*x2*(98+113*x3+3*x3^2)-
3*(26+62*x3+11*x3^2))+x1^6*x3*(204-9*x2^5+285*x3+
127*x3^2+12*x2^4*(25+x3)-5*x2^3*(348+60*x3+x3^2)+
3*x2^2*(960+402*x3+31*x3^2)-3*x2*(500+404*x3+83*x3^2))+
x1^3*(9+15*x2^6+102*x3+72*x3^2+9*x3^3-3*x2^5*(61+5*x3)+
x2^4*(-414+339*x3)+x2^3*(958-1104*x3-45*x3^2)+
3*x2^2*(182+672*x3+51*x3^2)-3*x2*(98+418*x3+86*x3^2+
x3^3))+3*x1^4*(5*x2^6-13*x2^5*(4+x3)+
x2^3*(320-1173*x3-106*x3^2)+x2^4*(-135+279*x3+5*x3^2)+
x2^2*(160+1942*x3+363*x3^2+5*x3^3)+
2*(3+63*x3+53*x3^2+8*x3^3)-x2*(120+1101*x3+401*x3^2+
21*x3^3))+x1^5*(9+5*x2^6+477*x3+528*x3^2+155*x3^3-
3*x2^5*(16+11*x3)+3*x2^4*(-45+281*x3+9*x3^2)-
x2^3*(-320+4266*x3+573*x3^2+5*x3^3)+
3*x2^2*(55+2330*x3+714*x3^2+33*x3^3)-
3*x2*(48+1245*x3+727*x3^2+95*x3^3)))-
x0^5*(1+x1)*(3*x2^5-3*x1*x2^4*(14-11*x2+x2^2+3*x3)+
x1^2*x2^3*(8*x2^3+9*x2^2*(14+x3)-36*x2*(11+6*x3)+
9*(10+26*x3+x3^2))+x1^3*x2^2*(58*x2^4+3*x2^3*(92+49*x3)-
3*x3*(129+69*x3+x3^2)-9*x2^2*(144+184*x3+x3^2)+
9*x2*(50+250*x3+27*x3^2))+x1^7*x3*(-3+288*x2^5-21*x3-
41*x3^2-3*x2^4*(500+101*x3)+15*x2*(8+20*x3+17*x3^2)-
3*x2^2*(300+354*x3+125*x3^2)+x2^3*(2040+1140*x3+
127*x3^2))+3*x1^4*x2*(32*x2^5+x2^4*(119+223*x3)-
3*x2*x3*(218+163*x3+10*x3^2)+x3*(22+58*x3+19*x3^2)-
2*x2^3*(322+870*x3+33*x3^2)+x2^2*(270+2442*x3+507*x3^2+
x3^3))+x1^5*(65*x2^6+3*x2^5*(81+407*x3)-
x3*(3+12*x3+23*x3^2)+9*x2*x3*(28+68*x3+33*x3^2)-
9*x2^2*x3*(407+371*x3+49*x3^2)-3*x2^4*(450+2597*x3+
222*x3^2)+x2^3*(630+10878*x3+3459*x3^2+83*x3^3))+
x1^6*(16*x2^6+x2^5*(66+978*x3)-60*x2^4*(6+92*x3+13*x3^2)+
9*x2*x3*(34+82*x3+53*x3^2)-x3*(6+33*x3+58*x3^2)-
3*x2^2*x3*(996+1047*x3+236*x3^2)+
x2^3*(180+7608*x3+3312*x3^2+199*x3^3)))+
x0^6*x1*(-6*(-3+x2)*x2^4+x1*x2^3*(-3*x2^2+2*x2^3-36*(3+2*x3)+
6*x2*(25+3*x3))-3*x1^2*x2^2*(-30+x2^4-145*x3-24*x3^2+
x2^3*(-53+2*x3)-6*x2^2*(29+14*x3)+
x2*(268+345*x3+6*x3^2))+x1^7*x3*(24-174*x2^5+75*x3+
85*x3^2+3*x2^4*(480+67*x3)-x2^3*(3000+1212*x3+83*x3^2)-
3*x2*(150+236*x3+125*x3^2)+3*x2^2*(680+570*x3+127*x3^2))-
3*x1^3*x2*(10*x2^5+x2^4*(-177+40*x3)-
x2^3*(337+575*x3+2*x3^2)+x3*(84+85*x3+8*x3^2)+
x2^2*(748+1857*x3+105*x3^2)-x2*(135+1088*x3+297*x3^2+
2*x3^3))+x1^4*(-52*x2^6+x2^5*(699-501*x3)+
x3*(15+57*x3+38*x3^2)+3*x2^4*(377+1757*x3+53*x3^2)-
3*x2*x3*(387+460*x3+78*x3^2)-x2^3*(2988+14175*x3+
1773*x3^2+2*x3^3)+3*x2^2*(225+3055*x3+1224*x3^2+
42*x3^3))-3*x1^5*(12*x2^6+140*x2^5*(-1+2*x3)-
6*x3*(3+10*x3+8*x3^2)+3*x2*x3*(224+298*x3+79*x3^2)-
x2^4*(225+2575*x3+168*x3^2)+x2^3*(640+6139*x3+1293*x3^2+
22*x3^3)-x2^2*(165+4106*x3+2217*x3^2+183*x3^3))-
3*x1^6*(3*x2^6+x2^5*(-32+209*x3)-3*x3*(7+22*x3+21*x3^2)-
x2^4*(55+1795*x3+184*x3^2)+x2*x3*(519+755*x3+291*x3^2)+
x2^3*(160+3950*x3+1205*x3^2+49*x3^3)-
x2^2*(45+2674*x3+1836*x3^2+269*x3^3)))+
x0^7*x1*(3*x2^4-x1*x2^3*(47-21*x2+3*x2^2+9*x3)+
x1^2*x2^2*(12*x2^3+7*x2^4+9*x2^2*(-11+x3)-2*x2*(149+72*x3)+
3*(44+61*x3+3*x3^2))+x1^7*x3*(90-60*x2^5+177*x3+
125*x3^2+15*x2^4*(58+5*x3)-x2^3*(2880+804*x3+31*x3^2)+
3*x2^2*(1000+606*x3+83*x3^2)-3*x2*(340+380*x3+127*x3^2))+
x1^3*x2*(29*x2^5-3*x2^4*(-38+7*x3)+3*x2^3*(-218+73*x3)-
x2^2*(785+1197*x3+9*x3^2)+3*x2*(238+591*x3+51*x3^2)-
3*(15+116*x3+45*x3^2+x3^3))+
x1^4*(45*x2^6-6*x2^5*(-39+20*x3)+3*x2^4*(-394+433*x3+
7*x3^2)+3*x3*(21+34*x3+9*x3^2)-
2*x2^3*(542+2562*x3+147*x3^2)+3*x2^2*(464+2225*x3+
381*x3^2+x3^3)-6*x2*(24+313*x3+164*x3^2+9*x3^3))+
x1^5*(31*x2^6-3*x2^5*(-63+79*x3)+3*x2^4*(-295+951*x3+
39*x3^2)+x3*(207+360*x3+127*x3^2)-
x2^3*(770+10062*x3+1296*x3^2+7*x3^3)-
9*x2*(17+412*x3+289*x3^2+35*x3^3)+
3*x2^2*(390+3915*x3+1176*x3^2+41*x3^3))+
x1^6*(8*x2^6+x2^5*(54-198*x3)+3*x2^4*(-80+878*x3+57*x3^2)+
x3*(234+432*x3+221*x3^2)-2*x2^3*(110+4440*x3+909*x3^2+
19*x3^3)-6*x2*(9+533*x3+482*x3^2+106*x3^3)+
x2^2*(360+9660*x3+4347*x3^2+363*x3^3))))*bubble4[s15])/
(3*(1+x0)^3*(1+x1+x0*x1)^3*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^
3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
((x0*x1-(1+x1)*x2)*(5*x0^4*x1^2+2*(1+x1)^2*x2^2-
3*x1*(1+x1)*x2*x3+3*x1^2*x3^2+
x0^3*x1*(x1-10*x2-10*x1*x2+6*x1*x3)+
x0*(x2^2+x1*x2*(-4+2*x2+3*x3)+x1^2*(-4*x2+x2^2+3*x3+
3*x2*x3))+x0^2*(5*x2^2+2*x1*x2*(-1+5*x2-3*x3)+
x1^2*(2-2*x2+5*x2^2-3*x3-6*x2*x3+3*x3^2)))*bubble4[s23])/
(3*(1+x0)^3*(x0*x1-(1+x1)*x2+x1*x3)^3)+
(x0*(-5*(1+x1)^8*x2^6-x0*(1+x1)^7*x2^5*(-15+x2+8*x1*x2+
15*x1*(-2+x3)+9*x1^2*x3)+x0^14*x1^7*x3*(3-3*x1*(-2+x3)+
x1^2*(3-3*x3+2*x3^2))-x0^2*(1+x1)^6*x2^4*
(15-3*x2+2*x2^2+x1*(75-9*x2^2+3*x2*(-12+x3)-30*x3)+
3*x1^3*x3*(-15+20*x2+4*x3)+x1^2*(75-9*x2^2-93*x3+15*x3^2+
x2*(-48+51*x3)))+x0^13*x1^6*x3*(6-3*x1*(-12+5*x2+x3)+
x1^2*(54-24*x3+x3^2+6*x2*(-5+2*x3))+
x1^3*(24-21*x3+13*x3^2-3*x2*(5-4*x3+2*x3^2)))-
x0^3*(1+x1)^5*x2^3*(-5+3*x2-6*x2^2+
x1^4*x3*(90+174*x2^2+75*x2*(-4+x3)-48*x3+5*x3^2)+
x1*(4*x2^3+x2*(57-6*x3)+15*(-4+x3)+6*x2^2*(3+x3))-
3*x1^2*(50-27*x2^2+5*x2^3-43*x3+5*x3^2-
x2*(55-45*x3+x3^2))+x1^3*(-100-16*x2^3+222*x3-72*x3^2+
5*x3^3+18*x2^2*(3+7*x3)+6*x2*(20-67*x3+10*x3^2)))+
x0^12*x1^5*(9*(-1+x3)-3*x1*(9+(-33+13*x2)*x3+4*x3^2)+
x1^2*(-27+3*(87-66*x2+10*x2^2)*x3+3*(-27+7*x2)*x3^2+
5*x3^3)+x1^3*(-9+3*(87-93*x2+20*x2^2)*x3-
3*(48-35*x2+6*x2^2)*x3^2+(25-9*x2)*x3^3)+
x1^4*x3*(90-75*x3+41*x3^2+6*x2^2*(5-3*x3+x3^2)-
3*x2*(40-28*x3+13*x3^2)))+
x0^11*x1^4*(-6+9*x2+x1*(-42+x2*(81-90*x3)+72*x3)+
3*x1^2*(32*x2^2*x3-6*(5-23*x3+5*x3^2)+
x2*(63-216*x3+28*x3^2))+x1^5*x3*(204-177*x3+85*x3^2-
2*x2^3*(15-6*x3+x3^2)+3*x2^2*(80-42*x3+13*x3^2)-
3*x2*(150-100*x3+41*x3^2))-3*x1^3*(26-272*x3+10*x2^3*x3+
117*x3^2-12*x3^3+3*x2^2*x3*(-48+5*x3)+
3*x2*(-19+164*x3-46*x3^2+3*x3^3))+
3*x1^4*(-8+226*x3+4*x2^3*(-5+x3)*x3-146*x3^2+33*x3^3+
x2^2*x3*(192-57*x3+5*x3^2)-6*x2*(-3+76*x3-35*x3^2+
6*x3^3)))-x0^4*(1+x1)^4*x2^2*(x2*(-1+6*x2)-
x1*(-15+15*x2^3+x2*(38-3*x3)+6*x2^2*(1+2*x3))+
x1^2*(11*x2^4-45*(-2+x3)+3*x2^3*(13+7*x3)-
3*x2*(66-37*x3+x3^2)+3*x2^2*(-48-7*x3+2*x3^2))+
x1^5*x3*(-90+288*x2^3+72*x3-15*x3^2+3*x2^2*(-290+67*x3)+
x2*(600-300*x3+31*x3^2))+x1^3*(19*x2^4+3*x2^3*(52+27*x3)+
9*x2^2*(-30-37*x3+x3^2)+3*(50-69*x3+15*x3^2)+
x2*(-320+624*x3-90*x3^2+x3^3))+
x1^4*(11*x2^4+x2^3*(96+321*x3)+3*x2^2*(-45-377*x3+54*x3^2)+
3*(25-86*x3+42*x3^2-5*x3^3)+x2*(-160+1098*x3-351*x3^2+
23*x3^3)))-x0^5*(1+x1)^3*x2*
(-2*x2^2+3*x1*x2*(3+7*x2^2+2*x2*(-1+x3))-
3*x1^2*(5+14*x2^4+x2*(-32+9*x3)+x2^3*(8+17*x3)+
2*x2^2*(-14-5*x3+x3^2))+x1^6*x3*(45+300*x2^4-48*x3+
15*x3^2+3*x2^3*(-480+101*x3)+x2*(-600+450*x3-93*x3^2)+
x2^2*(1740-804*x3+83*x3^2))+3*x1^4*(-25+14*x2^5+49*x3-
15*x3^2+x2^4*(-51+100*x3)+x2^3*(-185-457*x3+36*x3^2)+
x2*(105-364*x3+96*x3^2-3*x3^3)+
x2^2*(150+613*x3-102*x3^2+2*x3^3))+
x1^3*(-60+18*x2^5+66*x2^4*(-2+x3)+45*x3+
3*x2^3*(-119-98*x3+8*x3^2)+3*x2*(94-108*x3+9*x3^2)+
x2^2*(356+321*x3-24*x3^2+2*x3^3))+
3*x1^5*(-10+8*x2^5+49*x3-32*x3^2+5*x3^3+22*x2^4*(-1+8*x3)+
2*x2^3*(-40-425*x3+61*x3^2)+x2*(40-464*x3+231*x3^2-
28*x3^3)+x2^2*(60+1088*x3-346*x3^2+23*x3^3)))-
x0^10*x1^3*(3-6*x2+3*x1*(4+15*x2^2+15*x2*(-2+x3)-3*x3)+
x1^2*(29-162*x3+9*x3^2-9*x2^2*(-30+31*x3)-
54*x2*(7-13*x3+x3^2))+x1^6*x3*(3*x2^4*(-5+x3)+
x2^3*(240-84*x3+13*x3^2)-5*(60-57*x3+25*x3^2)-
3*x2^2*(300-150*x3+41*x3^2)+3*x2*(340-236*x3+85*x3^2))-
3*x1^4*(-12+430*x3+5*x2^4*x3+13*x2^3*(-12+x3)*x3-214*x3^2+
26*x3^3+x2*(168-1582*x3+600*x3^2-63*x3^3)+
3*x2^2*(-50+367*x3-85*x3^2+5*x3^3))+
3*x1^3*(15-240*x3+38*x2^3*x3+66*x3^2-x3^3+
9*x2^2*(20-60*x3+7*x3^2)+x2*(-218+942*x3-213*x3^2+
7*x3^3))+x1^5*(11-1023*x3+3*x2^4*(-10+x3)*x3+738*x3^2-
181*x3^3+x2^3*x3*(594-123*x3+7*x3^2)-
3*x2^2*(-45+954*x3-342*x3^2+47*x3^3)+
3*x2*(-48+1199*x3-641*x3^2+129*x3^3)))-
x0^6*x1*(1+x1)^2*((3-13*x2)*x2^2+
3*x1*x2*(-5+21*x2^3-3*x2*(1+x3)+x2^2*(-5+13*x3))+
x1^2*(5-78*x2^5+45*x2*(-2+x3)-6*x2^4*(-49+31*x3)+
x2^3*(316+339*x3-33*x3^2)+3*x2^2*(-52-39*x3+3*x3^2))+
x1^6*x3*(-9+204*x2^5+12*x3-5*x3^2+15*x2^4*(-100+19*x3)-
3*x2^2*(580-402*x3+83*x3^2)+x2*(300-300*x3+93*x3^2)+
x2^3*(2880-1212*x3+127*x3^2))+
x1^3*(9*x2^6-15*(-1+x3)+6*x2^5*(-49+17*x3)+
6*x2^4*(91-209*x3+12*x3^2)-3*x2*(61-113*x3+15*x3^2)-
3*x2^2*(138+368*x3-51*x3^2+x3^3)+
x2^3*(958+2016*x3-258*x3^2+9*x3^3))+
3*x1^4*(5+6*x2^6-13*x3+5*x3^2+6*x2^5*(-20+21*x3)+
x2^4*(160-1101*x3+106*x3^2)+x2*(-52+279*x3-106*x3^2+
5*x3^3)-3*x2^2*(45+391*x3-121*x3^2+7*x3^3)+
x2^3*(320+1942*x3-401*x3^2+16*x3^3))+
x1^5*(5+9*x2^6-33*x3+27*x3^2-5*x3^3+9*x2^5*(-16+53*x3)+
3*x2^4*(55-1245*x3+176*x3^2)-3*x2^2*(45+1422*x3-714*x3^2+
95*x3^3)+x2*(-48+843*x3-573*x3^2+99*x3^3)+
x2^3*(320+6990*x3-2181*x3^2+155*x3^3)))-
x0^7*x1*(1+x1)*(3*x2^2-x1*x2*(3+47*x2^2+3*x2*(-7+3*x3))+
x1^2*(7+132*x2^4+3*x2*(4+3*x3)+x2^3*(-298+183*x3)+
9*x2^2*(-11-16*x3+x3^2))+x1^7*x3*(-60+90*x2^5+75*x3-
31*x3^2+3*x2^4*(-340+59*x3)+5*x2^3*(600-228*x3+25*x3^2)+
3*x2*(290-268*x3+83*x3^2)-3*x2^2*(960-606*x3+127*x3^2))-
x1^3*(-29+45*x2^5+21*x3+6*x2^4*(-119+58*x3)+
3*x2*(-38-73*x3+3*x3^2)+x2^3*(785-1773*x3+135*x3^2)+
3*x2^2*(218+399*x3-51*x3^2+x3^3))+
x1^4*(9*x2^5*(-16+7*x3)+3*(15-40*x3+7*x3^2)+
6*x2^4*(232-313*x3+17*x3^2)+3*x2*(78+433*x3-98*x3^2+
x3^3)-3*x2^2*(394+1708*x3-381*x3^2+18*x3^3)+
x2^3*(-1084+6675*x3-984*x3^2+27*x3^3))+
x1^5*(31-237*x3+117*x3^2-7*x3^3+9*x2^5*(-17+23*x3)+
18*x2^4*(65-206*x3+20*x3^2)+3*x2*(63+951*x3-432*x3^2+
41*x3^3)-3*x2^2*(295+3354*x3-1176*x3^2+105*x3^3)+
x2^3*(-770+11745*x3-2601*x3^2+127*x3^3))+
x1^6*(8-198*x3+171*x3^2-38*x3^3+18*x2^5*(-3+13*x3)+
6*x2^4*(60-533*x3+72*x3^2)+3*x2*(18+878*x3-606*x3^2+
121*x3^3)-3*x2^2*(80+2960*x3-1449*x3^2+212*x3^3)+
x2^3*(-220+9660*x3-2892*x3^2+221*x3^3)))-
x0^8*x1^2*(6*x2*(-1+3*x2)+x1*(2-108*x2^3+x2^2*(150-72*x3)+
3*x2*(-1+6*x3))+3*x1^2*(-1+30*x2^4-2*x3+
x2^3*(-268+145*x3)+x2*(53+84*x3-6*x3^2)+
3*x2^2*(58-115*x3+8*x3^2))+x1^7*x3*(-174+24*x2^5+
75*x2^4*(-6+x3)+201*x3-83*x3^2-
15*x2^2*(200-114*x3+25*x3^2)+x2^3*(2040-708*x3+85*x3^2)+
3*x2*(480-404*x3+127*x3^2))-3*x1^3*(10+40*x3-2*x3^2+
3*x2^4*(-45+28*x3)+17*x2^3*(44-64*x3+5*x3^2)-
x2*(177+575*x3-105*x3^2+2*x3^3)+
x2^2*(-337+1857*x3-297*x3^2+8*x3^3))+
x1^4*(-52-501*x3+15*x2^5*x3+159*x3^2-2*x3^3+
3*x2^4*(225-387*x3+19*x3^2)+x2^3*(-2988+9165*x3-1380*x3^2+
38*x3^3)+3*x2*(233+1757*x3-591*x3^2+42*x3^3)-
3*x2^2*(-377+4725*x3-1224*x3^2+78*x3^3))+
3*x1^5*(18*x2^5*x3+3*x2^4*(55-224*x3+20*x3^2)+
x2^2*(225-6139*x3+2217*x3^2-237*x3^3)-
2*(6+140*x3-84*x3^2+11*x3^3)+x2^3*(-640+4106*x3-
894*x3^2+48*x3^3)+x2*(140+2575*x3-1293*x3^2+183*x3^3))+
3*x1^6*(-3-209*x3+21*x2^5*x3+184*x3^2-49*x3^3+
x2^4*(45-519*x3+66*x3^2)+x2^2*(55-3950*x3+1836*x3^2-
291*x3^3)+x2^3*(-160+2674*x3-755*x3^2+63*x3^3)+
x2*(32+1795*x3-1205*x3^2+269*x3^3)))+
x0^9*x1^2*(3*x2-3*x1*(1+14*x2^2+x2*(-11+3*x3))+
x1^2*(8+90*x2^3+9*x3+18*x2^2*(-22+13*x3)+
9*x2*(14-24*x3+x3^2))+x1^7*x3*(288-3*x2^5-303*x3+
127*x3^2-3*x2^4*(-40+7*x3)+x2^3*(-900+300*x3-41*x3^2)-
15*x2*(100-76*x3+25*x3^2)+3*x2^2*(680-354*x3+85*x3^2))+
x1^3*(58+147*x3-9*x3^2-9*x2^3*(-50+43*x3)-
9*x2^2*(144-250*x3+23*x3^2)-3*x2*(-92+552*x3-81*x3^2+
x3^3))+3*x1^4*(32+223*x3+22*x2^4*x3-66*x3^2+x3^3+
x2^3*(270-654*x3+58*x3^2)+x2*(119-1740*x3+507*x3^2-
30*x3^3)+x2^2*(-644+2442*x3-489*x3^2+19*x3^3))+
x1^5*(65+1221*x3-3*x2^5*x3-12*x2^4*(-21+x3)*x3-666*x3^2+
83*x3^3+x2*(243-7791*x3+3459*x3^2-441*x3^3)+
x2^3*(630-3663*x3+612*x3^2-23*x3^3)+
3*x2^2*(-450+3626*x3-1113*x3^2+99*x3^3))+
x1^6*(16+978*x3-6*x2^5*x3+3*x2^4*(102-11*x3)*x3-780*x3^2+
199*x3^3+x2^3*(180-2988*x3+738*x3^2-58*x3^3)-
6*x2*(-11+920*x3-552*x3^2+118*x3^3)+
x2^2*(-360+7608*x3-3141*x3^2+477*x3^3))))*bubble4[s34])/
(3*(1+x0)^3*(1+x1+x0*x1)^3*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^
3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)-
(2*x0*x1*((1+x1)^5*x2^5*(5*x2^2*(-1+x3)+x2*(-5+12*x3-10*x3^2)+
x3*(5-7*x3+5*x3^2))-x0^7*x1^2*(1+x2-x3)*(-1+x3)*
(-2*(-1+x3)^2+x1^3*(-1+x3)^2*(-2+3*x3)-
6*x1^2*(1-3*x3+2*x3^2)-3*x1*(2-5*x3+2*x3^2+2*x3^3))+
x0*(1+x1)^4*x2^4*(2*x1*x2^3*(-1+x3)+
x2^2*(5*(5-6*x3+x3^2)+x1*(28-43*x3+9*x3^2))+
x2*(25-63*x3+60*x3^2-10*x3^3+x1*(30-84*x3+87*x3^2-
24*x3^3))+x3*(-20+36*x3-30*x3^2+5*x3^3+
x1*(-25+54*x3-42*x3^2+13*x3^3)))+
x0^6*x1*((2*x2^2+3*x2*(-1+x3)-5*(-1+x3)^2)*(-1+x3)^2+
x1^4*(-1+x3)^2*(-(x2*(-1+x3)^2*(-7+9*x3))+
(-1+x3)^2*(-5+4*x3+3*x3^2)+x2^2*(12-23*x3+9*x3^2))+
x1^3*(-1+x3)*(-4*(-1+x3)^2*(-5+8*x3)+
x2^2*(-38+95*x3-51*x3^2)+6*x2*(-3+12*x3-16*x3^2+
7*x3^3))-3*x1^2*(-1+x3)*(-10+34*x3-37*x3^2+11*x3^3+
x3^4+x3^5+x2^2*(14-29*x3+8*x3^2+4*x3^3)+
x2*(4-16*x3+21*x3^2-6*x3^3-5*x3^4))+
x1*(x2^2*(18-47*x3+34*x3^2-8*x3^3)-2*(-1+x3)^2*
(10-22*x3+11*x3^2+4*x3^3)+2*x2*(-1+x3+6*x3^2-14*x3^3+
8*x3^4)))+x0^2*(1+x1)^3*x2^3*
(x1*x2^3*(2*(5-6*x3+x3^2)+x1*(12-19*x3+4*x3^2))+
x2^2*(-10*(5-7*x3+2*x3^2)+3*x1^2*(-21+43*x3-20*x3^2+x3^3)+
x1*(-115+201*x3-66*x3^2+4*x3^3))+
x3*(30-66*x3+60*x3^2-15*x3^3+x1^2*(-1+x3)^2*
(50-46*x3+11*x3^2)+2*x1*(40-103*x3+99*x3^2-40*x3^3+
4*x3^4))-x2*(50-132*x3+135*x3^2-35*x3^3+
3*x1^2*(25-80*x3+98*x3^2-49*x3^3+6*x3^4)+
x1*(125-368*x3+414*x3^2-158*x3^3+14*x3^4)))+
x0^5*(x1*(1+x1)^2*(-1+x3)^2*x3*(-5+10*x3-8*x3^2+
x1^2*(-1+x3)^2*(-5+6*x3)-2*x1*(5-13*x3+8*x3^2))+
x1*x2^3*(-2*(5-9*x3+4*x3^2)+4*x1*(-15+34*x3-19*x3^2+
3*x3^3)+4*x1^3*(-25+75*x3-68*x3^2+18*x3^3)+
x1^4*(-30+100*x3-115*x3^2+51*x3^3-6*x3^4)+
3*x1^2*(-40+106*x3-75*x3^2+10*x3^3+2*x3^4))+
x2^2*(5*(-1+x3)^2+3*x1^5*(-1+x3)^2*x3*(5-9*x3+3*x3^2)+
x1*(40-99*x3+66*x3^2-13*x3^3)+x1^4*(25-42*x3-57*x3^2+
128*x3^3-54*x3^4)-3*x1^2*(-30+80*x3-52*x3^2-4*x3^3+
9*x3^4)+x1^3*(80-208*x3+95*x3^2+72*x3^3-30*x3^4-
9*x3^5))-x2*(-1+x3)*(5*(-1+x3)^2+
x1*(50-126*x3+102*x3^2-29*x3^3)+3*x1^5*(-1+x3)^2*
(10-14*x3+2*x3^2+x3^3)-3*x1^2*(-50+140*x3-129*x3^2+
36*x3^3+5*x3^4)+x1^4*(125-402*x3+438*x3^2-176*x3^3+
15*x3^4)+x1^3*(200-604*x3+608*x3^2-204*x3^3-3*x3^5)))-
x0^4*(1+x1)*x2*((1+x1)*(-1+x3)^2*x3*(5*(-1+x3)+
x1*(-35+53*x3-24*x3^2)+x1^2*(-55+109*x3-51*x3^2+3*x3^3)+
x1^3*(-25+61*x3-45*x3^2+9*x3^3))+
x1*x2^3*(-4*(5-8*x3+3*x3^2)+2*x1*(-40+81*x3-36*x3^2+
4*x3^3)+x1^2*(-100+240*x3-147*x3^2+16*x3^3)+
x1^3*(-40+110*x3-93*x3^2+23*x3^3))+
x2^2*(5*(5-9*x3+4*x3^2)+x1*(130-286*x3+153*x3^2-21*x3^3)+
x1^4*(35-95*x3+66*x3^2+11*x3^3-17*x3^4)+
x1^2*(220-544*x3+333*x3^2-22*x3^3-14*x3^4)-
2*x1^3*(-75+199*x3-136*x3^2+7*x3^3+5*x3^4))+
x2*(25-72*x3+75*x3^2-25*x3^3-15*x1^4*(-1+x3)^3*
(5-5*x3+x3^2)+3*x1*(50-164*x3+202*x3^2-104*x3^3+
19*x3^4)+x1^3*(250-948*x3+1377*x3^2-922*x3^3+261*x3^4-
18*x3^5)+3*x1^2*(100-356*x3+481*x3^2-284*x3^3+58*x3^4+
x3^5)))+x0^3*(1+x1)^2*x2^2*
(x1*x2^3*(-4*(5-7*x3+2*x3^2)+2*x1*(-25+45*x3-15*x3^2+x3^3)+
x1^2*(-30+65*x3-34*x3^2+2*x3^3))-
x2^2*(-10*(5-8*x3+3*x3^2)+3*x1*(-60+118*x3-51*x3^2+
5*x3^3)+x1^3*(-70+175*x3-120*x3^2+14*x3^3+x3^4)+
x1^2*(-200+452*x3-246*x3^2+20*x3^3+x3^4))+
x3*(-20+52*x3-50*x3^2+15*x3^3+3*x1^2*(-1+x3)^2*
(-40+54*x3-18*x3^2+x3^3)+x1^3*(-1+x3)^2*
(-50+84*x3-36*x3^2+3*x3^3)-3*x1*(30-90*x3+101*x3^2-
49*x3^3+8*x3^4))+x2*(50-138*x3+145*x3^2-45*x3^3+
x1*(200-620*x3+735*x3^2-335*x3^3+47*x3^4)+
x1^3*(100-360*x3+503*x3^2-329*x3^3+90*x3^4-4*x3^5)-
2*x1^2*(-125+421*x3-545*x3^2+302*x3^3-55*x3^4+2*x3^5))))*
bubble6[s12])/(3*(1+x1+x0*x1)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^
3*((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)*(-1-x2+x3)*
(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+x2*(-x2+x3))*
x4)+(2*x1*(3*x0^15*x1^9+(1+x1)^7*x2^5*(x2-x3)*x3*
(3*(1+x1)^2*x2^2-6*(1+x1)^2*x2*x3+x1*(-2+3*x1)*x3^2)+
x0^14*x1^7*(-5*x2*(-1+x3)+3*x1*(2-7*x2+x3+x3^2)-
3*x1^2*(-4+10*x2-7*x3+2*x3^2))+x0*(1+x1)^6*x2^4*
(3*(1+x1)^3*x2^6-3*(1+x1)^2*(2+5*x1)*x2^5*x3-
x1^2*(-2+3*x1)*(-4+x3)*x3^4+3*(1+x1)*x2^4*x3*
(2+x3+x1*(9+8*x3)+x1^2*(7+10*x3))-
x1*x2*x3^3*(36+x1*(59-10*x3)-2*x3+3*x1^2*(16+4*x3+x3^2))+
x2^2*x3^2*(6+12*x3+x1*(72+61*x3)+3*x1^2*(42+26*x3+3*x3^2)+
3*x1^3*(20+18*x3+5*x3^2))-3*x2^3*x3*
(1+6*x3+x1*(10+32*x3+3*x3^2)+2*x1^3*(4+10*x3+5*x3^2)+
x1^2*(17+46*x3+12*x3^2)))+
x0^13*x1^6*(x2*(2+3*x3-5*x3^2+5*x2*(-5+4*x3))+
3*x1^2*(6+63*x2^2+18*x3+9*x3^2-x3^3-x2*(48+48*x3+x3^2))+
3*x1^3*(6+45*x2^2+31*x3+4*x3^2-5*x3^3+
x2*(-40-61*x3+14*x3^2))+x1*(3+6*x3+6*x3^2+
x2^2*(23+35*x3)-x2*(38+8*x3+29*x3^2)))-
x0^12*x1^5*(x2*(2*(-1+x3)*x3+10*x2^2*(-5+3*x3)+
x2*(10+12*x3-15*x3^2))+3*x1^4*(-4+120*x2^3-55*x3-
42*x3^2+13*x3^3+4*x3^4+2*x2^2*(-90-118*x3+21*x3^2)+
x2*(60+268*x3+39*x3^2-31*x3^3))+
3*x1^3*(-6+252*x2^3-54*x3-60*x3^2+5*x3^3+3*x3^4+
x2^2*(-342-340*x3+15*x3^2)+x2*(102+332*x3+99*x3^2-
18*x3^3))+x1*(-3*x3*(1+x3)+10*x2^3*(-7+12*x3)+
x2^2*(-90+13*x3-99*x3^2)+x2*(25+26*x3+21*x3^2+15*x3^3))+
x1^2*(-6-39*x3-66*x3^2+6*x3^3+7*x2^3*(52+15*x3)-
x2^2*(598+353*x3+156*x3^2)+x2*(163+355*x3+169*x3^2+
27*x3^3)))+x0^2*(1+x1)^5*x2^3*(6*(1+x1)^3*(1+2*x1)*x2^7+
3*x1^3*(-2+3*x1)*(-2+x3)*x3^4-3*(1+x1)^2*x2^6*
(3+4*x3+10*x1^2*(1+2*x3)+x1*(13+18*x3))+
3*(1+x1)*x2^5*x3*(5+2*x3+5*x1^3*(13+8*x3)+x1*(47+20*x3)+
x1^2*(107+52*x3))+x1^2*x2*x3^3*(90-14*x3-x3^2+
x1^2*(105+48*x3-6*x3^2)+x1*(145-31*x3+9*x3^2))-
3*x2^4*x3*(2+3*x3+6*x1*(5+10*x3+x3^2)+
x1^2*(110+229*x3+36*x3^2)+x1^4*(56+133*x3+40*x3^2)+
x1^3*(138+305*x3+68*x3^2))-x1*x2^2*x3^2*(36+90*x3-6*x3^2+
x1*(243+395*x3-17*x3^2)+6*x1^2*(63+81*x3+5*x3^2+x3^3)+
3*x1^3*(57+97*x3+29*x3^2+4*x3^3))+
x2^3*x3*(3*x3*(4+x3)+3*x1*(7+71*x3+25*x3^2)+
2*x1^2*(63+396*x3+163*x3^2+9*x3^3)+
3*x1^3*(63+331*x3+173*x3^2+22*x3^3)+
x1^4*(84+402*x3+327*x3^2+60*x3^3)))+
x0^3*(1+x1)^4*x2^2*(3*(1+x1)^3*(1+6*x1+6*x1^2)*x2^8-
x1^4*(-2+3*x1)*x3^4*(-4+3*x3)-3*(1+x1)^2*x2^7*
(2*(4+x3)+10*x1^3*(4+3*x3)+6*x1^2*(12+7*x3)+
x1*(40+17*x3))+x1^3*x2*x3^3*(x1*(-190+33*x3-18*x3^2)-
3*(40-10*x3+x3^2)+12*x1^2*(-10-6*x3+3*x3^2))+
3*(1+x1)*x2^6*(3+14*x3+x3^2+15*x1^4*(3+14*x3+4*x3^2)+
x1*(33+108*x3+14*x3^2)+2*x1^2*(51+166*x3+32*x3^2)+
x1^3*(117+448*x3+108*x3^2))-
3*x2^5*x3*(4+6*x3+x1*(77+89*x3+3*x3^2)+
10*x1^5*(34+39*x3+6*x3^2)+x1^2*(444+451*x3+30*x3^2)+
x1^3*(1013+1013*x3+100*x3^2)+x1^4*(982+1035*x3+132*x3^2))+
x1^2*x2^2*x3^2*(-30*(-3-9*x3+x3^2)+
3*x1^3*(90+215*x3+67*x3^2)+x1*(450+1057*x3-83*x3^2+
13*x3^3)+3*x1^2*(210+414*x3+22*x3^2+13*x3^3))+
x2^4*x3*(6*x3+3*x1*(17+75*x3+23*x3^2)+
3*x1^2*(160+582*x3+179*x3^2+3*x3^3)+
6*x1^5*(98+318*x3+155*x3^2+15*x3^3)+
x1^3*(1395+4659*x3+1489*x3^2+69*x3^3)+
x1^4*(1554+5040*x3+1871*x3^2+144*x3^3))-
x1*x2^3*x3*(3*x3*(30+19*x3)+3*x1*(21+309*x3+216*x3^2+
8*x3^3)+6*x1^4*(28+192*x3+210*x3^2+45*x3^3+3*x3^4)+
x1^2*(294+2736*x3+1999*x3^2+131*x3^3+3*x3^4)+
x1^3*(399+3051*x3+2460*x3^2+323*x3^3+18*x3^4)))+
x0^11*x1^4*(x2^2*(10*x2^2*(-5+2*x3)+2*x3*(-4+3*x3)+
x2*(20+18*x3-15*x3^2))+x1*x2*(15*x2^3*(-13+10*x3)-
x3*(22+5*x3+6*x3^2)-2*x2^2*(50-30*x3+69*x3^2)+
x2*(86+36*x3+42*x3^2+30*x3^3))+
x1^3*(7*x2^4*(212+25*x3)-x2^3*(3416+2211*x3+345*x3^2)+
x2^2*(1703+3823*x3+1221*x3^2+108*x3^3)+
3*(1+23*x3+80*x3^2+7*x3^3-6*x3^4)-
x2*(192+1303*x3+1346*x3^2+25*x3^3+5*x3^4))+
x1^2*(30*x2^4*(7+10*x3)-3*x3*(-2-11*x3+x3^2)-
x2^3*(1232+399*x3+414*x3^2)+x2^2*(640+948*x3+375*x3^2+
138*x3^3)-x2*(48+281*x3+286*x3^2+21*x3^3+15*x3^4))+
3*x1^5*(1+210*x2^4+50*x3+90*x3^2+x3^3-15*x3^4-x3^5+
x2^3*(-480-532*x3+70*x3^2)+x2^2*(270+1028*x3+160*x3^2-
80*x3^3)+x2*(-40-470*x3-340*x3^2+72*x3^3+22*x3^4))+
x1^4*(6+1764*x2^4+198*x3+468*x3^2+60*x3^3-57*x3^4-3*x3^5+
3*x2^3*(-1248-1120*x3+55*x3^2)+3*x2^2*(648+1958*x3+
466*x3^2-77*x3^3)+x2*(-264-2343*x3-2037*x3^2+146*x3^3+
67*x3^4)))+x0^4*(1+x1)^3*x2*(6*x1*(1+x1)^4*(1+2*x1)*x2^9+
x1^5*(-2+3*x1)*(-1+x3)*x3^4-(1+x1)^3*x2^8*
(12+60*x1^3*(3+x3)+18*x1^2*(13+3*x3)+x1*(91+12*x3))+
x1^4*x2*x3^3*(90-26*x3+9*x3^2+x1^2*(75+48*x3-42*x3^2)+
x1*(140-13*x3+9*x3^2))+(1+x1)^2*x2^7*
(30+21*x3+x1*(276+220*x3+6*x3^2)+
15*x1^4*(36+59*x3+8*x3^2)+6*x1^3*(189+241*x3+26*x3^2)+
x1^2*(840+841*x3+60*x3^2))+x1^3*x2^2*x3^2*
(-3*(40+140*x3-19*x3^2+3*x3^3)-
3*x1^2*(210+556*x3+39*x3^2+9*x3^3)+
3*x1^3*(-85-250*x3-78*x3^2+25*x3^3)-
x1*(495+1498*x3-129*x3^2+51*x3^3))-
3*(1+x1)*x2^6*(1+14*x3+3*x3^2+x1*(26+182*x3+51*x3^2)+
x1^2*(157+862*x3+311*x3^2+6*x3^3)+
5*x1^5*(24+192*x3+105*x3^2+8*x3^3)+
x1^3*(360+2022*x3+872*x3^2+36*x3^3)+
x1^4*(348+2288*x3+1115*x3^2+68*x3^3))+
x2^5*x3*(3+12*x3+3*x1*(40+106*x3+9*x3^2)+
3*x1^2*(441+855*x3+118*x3^2)+15*x1^6*(196+318*x3+81*x3^2+
4*x3^3)+3*x1^3*(1872+3079*x3+515*x3^2+6*x3^3)+
3*x1^5*(3066+4767*x3+1028*x3^2+42*x3^3)+
x1^4*(10668+16509*x3+3128*x3^2+84*x3^3))-
x1*x2^4*x3*(9*x3*(9+5*x3)+3*x1*(60+459*x3+245*x3^2+9*x3^3)+
3*x1^2*(442+2369*x3+1152*x3^2+62*x3^3)+
3*x1^5*(392+1583*x3+995*x3^2+115*x3^3+4*x3^4)+
x1^3*(3288+15066*x3+7088*x3^2+505*x3^3+6*x3^4)+
x1^4*(3318+14004*x3+7093*x3^2+682*x3^3+18*x3^4))+
x1^2*x2^3*x3*(3*x3*(90+89*x3+6*x3^2)+
15*x1^4*(14+122*x3+163*x3^2+32*x3^3)+
3*x1*(35+690*x3+718*x3^2+34*x3^3+3*x3^4)+
x1^2*(420+5160*x3+5423*x3^2+287*x3^3+53*x3^4)+
x1^3*(525+5190*x3+5694*x3^2+629*x3^3+76*x3^4)))+
x0^5*(1+x1)^2*x2*(3*x2^5*(5*x2^2+2*x3*(2+x3)-x2*(4+7*x3))-
x1*x2^4*(16*x2^4-x2^3*(219+31*x3)+3*x2^2*(92+124*x3+5*x3^2)+
3*x3*(6+37*x3+6*x3^2)-3*x2*(7+120*x3+58*x3^2))+
x1^2*x2^3*(3*x2^6-2*x2^5*(79+3*x3)+9*x3^2*(37+29*x3+2*x3^2)+
x2^4*(1298+346*x3+3*x3^2)-9*x2*x3*(53+201*x3+43*x3^2)-
x2^3*(1860+2572*x3+233*x3^2)+3*x2^2*(105+1040*x3+563*x3^2+
15*x3^3))+3*x1^3*x2^2*(5*x2^7-x2^6*(198+13*x3)+
x2^5*(1342+500*x3+11*x3^2)-x3^2*(140+186*x3+17*x3^2+
2*x3^3)-x2^4*(2020+3122*x3+447*x3^2+3*x3^3)-
x2^2*x3*(1315+3604*x3+879*x3^2+15*x3^3)+
x2*x3*(115+1284*x3+906*x3^2+64*x3^3)+
x2^3*(525+4355*x3+2669*x3^2+160*x3^3))+
x1^4*x2*(30*x2^8-2*x2^7*(557+48*x3)+
x2^6*(7065+3310*x3+111*x3^2)+3*x3^2*(30+120*x3-15*x3^2+
7*x3^3)-3*x2^5*(3680+6550*x3+1219*x3^2+18*x3^3)-
x2^3*x3*(13713+31356*x3+8043*x3^2+265*x3^3)+
3*x2^2*x3*(720+5145*x3+3306*x3^2+211*x3^3+5*x3^4)+
x2^4*(3675+30582*x3+20442*x3^2+1711*x3^3+9*x3^4)-
3*x2*x3*(35+880*x3+1211*x3^2+45*x3^3+18*x3^4))+
3*x1^7*(x2^9-5*x2^8*(8+x3)+x3^3*(-8-4*x3+5*x3^2)+
x2^7*(270+191*x3+10*x3^2)+x2*x3^2*(48+160*x3+47*x3^2-
35*x3^3)-2*x2^6*(240+640*x3+164*x3^2+5*x3^3)-
5*x2^3*x3*(-98-466*x3-345*x3^2-30*x3^3+x3^4)-
x2^4*x3*(1750+3590*x3+1160*x3^2+56*x3^3+x3^4)+
x2^5*(210+2520*x3+1980*x3^2+238*x3^3+5*x3^4)+
2*x2^2*x3*(-28-290*x3-445*x3^2-70*x3^3+20*x3^4))+
x1^6*(15*x2^9+(-55+x3)*x3^3-6*x2^8*(96+11*x3)+
6*x2^7*(621+395*x3+19*x3^2)-6*x2*x3^2*(-63-207*x3-20*x3^2+
8*x3^3)-3*x2^6*(2112+4977*x3+1196*x3^2+32*x3^3)-
3*x2^4*x3*(5894+11989*x3+3389*x3^2+172*x3^3+2*x3^4)+
3*x2^2*x3*(-147-1760*x3-2432*x3^2-202*x3^3+4*x3^4)+
3*x2^5*(882+9184*x3+6858*x3^2+752*x3^3+13*x3^4)+
x2^3*x3*(4410+22665*x3+14405*x3^2+1066*x3^3+54*x3^4))+
x1^5*(30*x2^9-2*x2^8*(559+57*x3)+x3^3*(-36+8*x3-5*x3^2)+
x2^7*(7049+3922*x3+165*x3^2)+x2*x3^2*(324+1187*x3-68*x3^2+
45*x3^3)-x2^6*(11472+23596*x3+5138*x3^2+111*x3^3)-
x2^4*x3*(22659+47439*x3+12556*x3^2+554*x3^3+3*x3^4)+
x2^5*(4410+40281*x3+28590*x3^2+2821*x3^3+33*x3^4)+
x2^3*x3*(4755+27591*x3+16918*x3^2+1063*x3^3+67*x3^4)-
x2^2*x3*(378+5760*x3+7889*x3^2+264*x3^3+120*x3^4)))-
x0^6*(1+x1)*(6*x2^6*(x2-x3)-3*x1*x2^5*(4*x2^3-x2^2*(53+7*x3)-
2*x3*(11+9*x3)+x2*(26+68*x3+3*x3^2))+
x1^2*x2^4*(4*x2^5-x2^4*(224+15*x3)+
x2^3*(1404+427*x3+11*x3^2)-3*x3*(15+131*x3+39*x3^2)-
3*x2^2*(358+728*x3+77*x3^2)+3*x2*(21+420*x3+334*x3^2+
9*x3^3))+x1^3*x2^3*(55*x2^6-2*x2^5*(680+73*x3)+
6*x3^2*(107+97*x3+10*x3^2)+2*x2^4*(3125+1442*x3+62*x3^2)-
3*x2*x3*(335+1668*x3+533*x3^2+9*x3^3)-
3*x2^3*(1870+3840*x3+695*x3^2+11*x3^3)+
x2^2*(693+8754*x3+7467*x3^2+549*x3^3))+
x1^4*x2^2*(210*x2^7-3*x2^6*(1330+193*x3)+
3*x2^5*(5310+3222*x3+197*x3^2)-x3^2*(360+597*x3+43*x3^2+
15*x3^3)-3*x2^4*(5150+11671*x3+2895*x3^2+85*x3^3)-
3*x2^2*x3*(2305+8212*x3+2710*x3^2+91*x3^3)+
x2*x3*(390+5823*x3+4885*x3^2+345*x3^3+9*x3^4)+
3*x2^3*(945+10564*x3+9597*x3^2+1031*x3^3+11*x3^4))+
3*x1^8*(10*x2^9-x3^3-x2^8*(180+47*x3)+
x2^7*(720+808*x3+75*x3^2)+x2*x3^2*(15+53*x3+13*x3^2-
15*x3^3)-x2^6*(840+3220*x3+1170*x3^2+43*x3^3)+
x2^3*x3*(392+2115*x3+1750*x3^2+50*x3^3-45*x3^4)+
x2^5*(252+4200*x3+4215*x3^2+591*x3^3-x3^4)+
x2^4*x3*(-2030-4950*x3-1825*x3^2-4*x3^3+6*x3^4)+
x2^2*x3*(-28-330*x3-555*x3^2-60*x3^3+60*x3^4))+
x1^5*x2*(370*x2^8-2*x2^7*(3205+576*x3)+
x2^6*(24231+18085*x3+1367*x3^2)+9*x3^2*(4+18*x3-x3^2+
x3^3)-x2^5*(24780+64071*x3+19023*x3^2+712*x3^3)-
x2^3*x3*(20781+60969*x3+20049*x3^2+742*x3^3+11*x3^4)+
6*x2^2*x3*(361+3243*x3+2535*x3^2+107*x3^3+13*x3^4)-
3*x2*x3*(21+651*x3+1110*x3^2+18*x3^3+22*x3^4)+
x2^4*(5733+65940*x3+62040*x3^2+7727*x3^3+138*x3^4))+
x1^6*(340*x2^9-6*x3^3-x2^8*(5782+1217*x3)+
x2^7*(21724+19123*x3+1627*x3^2)+
x2*x3^2*(117+499*x3+4*x3^2-2*x3^3)-
x2^6*(23268+69105*x3+22758*x3^2+908*x3^3)-
x2^2*x3*(210+3816*x3+6418*x3^2+92*x3^3+3*x3^4)-
x2^4*x3*(30702+80769*x3+26348*x3^2+842*x3^3+32*x3^4)+
x2^3*x3*(4338+30351*x3+22729*x3^2+600*x3^3+87*x3^4)+
x2^5*(6174+78516*x3+75381*x3^2+9881*x3^3+190*x3^4))+
x1^7*(159*x2^9-9*x3^3-6*x2^8*(459+109*x3)+
3*x2^7*(3528+3550*x3+321*x3^2)+3*x2*x3^2*
(42+162*x3+19*x3^2-17*x3^3)-x2^6*(11844+40173*x3+
14067*x3^2+547*x3^3)+x2^3*x3*(3738+22419*x3+16970*x3^2+
414*x3^3-108*x3^4)-3*x2^4*x3*(7322+18225*x3+6115*x3^2+
127*x3^3+x3^4)+x2^5*(3402+49308*x3+48258*x3^2+6492*x3^3+
82*x3^4)+x2^2*x3*(-231-3213*x3-5295*x3^2-284*x3^3+
222*x3^4)))-x0^10*x1^3*
(x2^3*(5*x2^2*(-5+x3)+6*(-2+x3)*x3+x2*(20+12*x3-5*x3^2))+
x1*x2^2*(x2^3*(-187+80*x3)+x2^2*(-50+67*x3-80*x3^2)+
x3*(-64+3*x3-12*x3^2)+x2*(160+12*x3+54*x3^2+15*x3^3))+
3*x1^2*x2*(20*x2^4*(-2+5*x3)-x2^3*(480+77*x3+134*x3^2)+
x3*(14+51*x3-x3^2+2*x3^3)+x2^2*(465+449*x3+146*x3^2+
51*x3^3)-x2*(54+288*x3+159*x3^2+33*x3^3+5*x3^4))+
x1^5*(2646*x2^5+3*x2^4*(-2772-2142*x3+85*x3^2)+
6*x2^3*(1116+2961*x3+609*x3^2-74*x3^3)+
3*x3*(-39-189*x3-94*x3^2+36*x3^3+6*x3^4)+
x2^2*(-1566-12531*x3-9261*x3^2+382*x3^3+184*x3^4)+
x2*(81+2562*x3+4929*x3^2+609*x3^3-374*x3^4-16*x3^5))+
3*x1^6*(252*x2^5+70*x2^4*(-12-11*x3+x3^2)+
x2^3*(720+2296*x3+365*x3^2-110*x3^3)+
x3*(-25-90*x3-35*x3^2+20*x3^3+4*x3^4)+
x2^2*(-180-1780*x3-1198*x3^2+155*x3^3+48*x3^4)+
x2*(10+420*x3+705*x3^2+43*x3^3-81*x3^4-5*x3^5))+
x1^4*(7*x2^5*(454+25*x3)-x2^4*(10360+6301*x3+400*x3^2)+
x2^3*(8116+17055*x3+4212*x3^2+159*x3^3)+
3*x3*(-16-124*x3-57*x3^2+20*x3^3+2*x3^4)-
x2^2*(1704+10978*x3+8757*x3^2+313*x3^3+10*x3^4)+
x2*(72+1770*x3+4107*x3^2+637*x3^3-158*x3^4+4*x3^5))+
x1^3*(10*x2^5*(133+40*x3)-x2^4*(5936+2475*x3+766*x3^2)+
3*x3*(-1-25*x3-7*x3^2+3*x3^3)+
3*x2^3*(1603+2488*x3+687*x3^2+132*x3^3)-
x2^2*(840+4488*x3+3516*x3^2+335*x3^3+74*x3^4)+
x2*(21+486*x3+1392*x3^2+163*x3^3+3*x3^4+5*x3^5)))+
x0^7*x1*(2*x2^5*(20*x2-17*x3)-3*x1*x2^4*(2*x2^4+3*x2^3*(12+x3)-
10*x3*(5+6*x3)-x2^2*(226+56*x3+5*x3^2)+
x2*(72+253*x3+21*x3^2))+x1^2*x2^3*(x2^5*(26+5*x3)-
x2^4*(1276+165*x3+5*x3^2)+3*x2^3*(1557+741*x3+59*x3^2)-
3*x3*(20+236*x3+89*x3^2)-3*x2^2*(776+2149*x3+407*x3^2+
15*x3^3)+3*x2*(35+791*x3+929*x3^2+63*x3^3))+
x1^3*x2^2*(20*x2^6*(19+x3)+2*x3^2*(324+315*x3+25*x3^2)-
x2^5*(6020+1082*x3+35*x3^2)+3*x2^4*(5805+3950*x3+367*x3^2+
5*x3^3)-x2*x3*(1230+7665*x3+2984*x3^2+81*x3^3)-
3*x2^3*(3464+9713*x3+2825*x3^2+145*x3^3)+
3*x2^2*(315+4872*x3+5902*x3^2+699*x3^3+15*x3^4))+
x1^4*x2*(15*x2^7*(85+2*x3)-6*x2^6*(2490+577*x3+13*x3^2)-
x3^2*(162+321*x3+7*x3^2+5*x3^3)+
x2^5*(38715+33828*x3+3678*x3^2+63*x3^3)-
3*x2^2*x3*(2475+10905*x3+4279*x3^2+110*x3^3+5*x3^4)-
3*x2^4*(8472+26191*x3+9579*x3^2+544*x3^3+5*x3^4)+
x2*x3*(261+4941*x3+4661*x3^2+131*x3^3+27*x3^4)+
3*x2^3*(1113+16000*x3+19651*x3^2+2834*x3^3+77*x3^4))+
x1^7*(756*x2^8+3*x2^7*(-2592-960*x3+5*x3^2)+
3*x3^2*(6+26*x3+3*x3^2-3*x3^3)-
9*x2^6*(-2184-3094*x3-388*x3^2+5*x3^3)+
x2^2*x3*(1974+13410*x3+11629*x3^2-494*x3^3-378*x3^4)+
9*x2^3*x3*(-1974-5759*x3-2170*x3^2+109*x3^3+14*x3^4)+
x2^5*(-15120-69027*x3-31185*x3^2-1058*x3^3+37*x3^4)+
x2*x3*(-69-1083*x3-2040*x3^2-47*x3^3+194*x3^4)+
x2^4*(3024+58044*x3+69600*x3^2+9960*x3^3-380*x3^4-
7*x3^5))+3*x1^8*(45*x2^8+2*x2^7*(-240-98*x3+x3^2)+
x2^6*(1260+1988*x3+244*x3^2-6*x3^3)+
x3^2*(2+7*x3+x3^2-x3^3)+x2^2*x3*(196+1168*x3+1040*x3^2-
50*x3^3-65*x3^4)+2*x2^5*(-504-2590*x3-1186*x3^2-26*x3^3+
3*x3^4)+2*x2^3*x3*(-770-2145*x3-850*x3^2+72*x3^3+
14*x3^4)+2*x2*x3*(-4-52*x3-92*x3^2-5*x3^3+15*x3^4)+
x2^4*(210+4620*x3+5550*x3^2+785*x3^3-69*x3^4-2*x3^5))+
x1^6*(x2^8*(1724+5*x3)-x2^7*(17528+5753*x3+11*x3^2)+
3*x3^2*(6+29*x3+3*x3^2-3*x3^3)+
x2^6*(43358+53925*x3+6735*x3^2-3*x3^3)+
x2^2*x3*(2445+19953*x3+17492*x3^2-545*x3^3-168*x3^4)-
x2^3*x3*(26817+84597*x3+31820*x3^2-594*x3^3+3*x3^4)+
x2^5*(-31920-128204*x3-56202*x3^2-2569*x3^3+5*x3^4)+
x2*x3*(-66-1392*x3-2759*x3^2+7*x3^3+121*x3^4)+
x2^4*(5922+99795*x3+120516*x3^2+17851*x3^3-26*x3^4+
4*x3^5))+x1^5*(10*x2^8*(203+2*x3)-
x2^7*(21280+5997*x3+68*x3^2)+3*x3^2*(2+10*x3+x3^2-x3^3)+
x2^6*(52815+56076*x3+6714*x3^2+72*x3^3)+
3*x2*x3*(-7-261*x3-529*x3^2+4*x3^3+4*x3^4)+
3*x2^2*x3*(440+4780*x3+4333*x3^2-38*x3^3+14*x3^4)-
3*x2^3*x3*(6642+23798*x3+9163*x3^2+71*x3^3+20*x3^4)-
x2^5*(36960+129873*x3+53553*x3^2+2909*x3^3+29*x3^4)+
x2^4*(6027+91218*x3+111420*x3^2+16837*x3^3+333*x3^4+
5*x3^5)))-x0^8*x1*(2*x2^5*(x2-x3)+
x1*x2^4*(-12*x2^3+x2^2*(2+3*x3)+x3*(-79+4*x3)+
x2*(113-6*x3+9*x3^2))+x1^2*x2^3*(3*x2^4*(-22+5*x3)+
3*x3*(60+103*x3+x3^2)-x2^3*(434+39*x3+15*x3^2)+
x2^2*(1453+573*x3+111*x3^2)-x2*(330+1391*x3+202*x3^2+
27*x3^3))+x1^3*x2^2*(10*x2^5*(13+8*x3)-
2*x2^4*(1805+339*x3+60*x3^2)+x3*(-45-696*x3-276*x3^2+
2*x3^3)+x2^3*(7838+5652*x3+819*x3^2+45*x3^3)-
x2^2*(2760+9649*x3+3125*x3^2+306*x3^3)+
x2*(105+2442*x3+4017*x3^2+430*x3^3+27*x3^4))+
x1^4*x2*(150*x2^6*(9+x3)-x2^5*(12500+3426*x3+327*x3^2)+
x3^2*(333+333*x3-7*x3^2+x3^3)+
x2^4*(22843+23040*x3+3522*x3^2+219*x3^3)-
x2*x3*(837+5973*x3+2542*x3^2+x3^3+9*x3^4)-
x2^3*(9654+35708*x3+16039*x3^2+1362*x3^3+45*x3^4)+
3*x2^2*(238+4218*x3+6816*x3^2+1054*x3^3+53*x3^4))+
x1^7*(1764*x2^7+3*x2^6*(-3948-1988*x3+29*x3^2)+
x2^5*(20412+37254*x3+5757*x3^2-222*x3^3)+
x2*x3*(426+3387*x3+3296*x3^2-377*x3^3-201*x3^4)+
3*x3*(-2-38*x3-83*x3^2+x3^3+10*x3^4)+
3*x2^2*x3*(-2282-7735*x3-3147*x3^2+457*x3^3+59*x3^4)+
x2^4*(-10836-61971*x3-33810*x3^2-577*x3^3+151*x3^4)+
x2^3*(1476+34944*x3+49419*x3^2+6930*x3^3-981*x3^4-
24*x3^5))+3*x1^8*(120*x2^7+14*x2^6*(-60-34*x3+x3^2)+
x2^5*(1512+3136*x3+449*x3^2-35*x3^3)+
x2*x3*(56+361*x3+335*x3^2-45*x3^3-35*x3^4)+
x3*(-1-14*x3-25*x3^2+4*x3^4)+x2^4*(-840-5530*x3-
2990*x3^2+35*x3^3+28*x3^4)+x2^2*x3*(-740-2290*x3-
935*x3^2+196*x3^3+38*x3^4)+x2^3*(120+3360*x3+4635*x3^2+
590*x3^3-166*x3^4-7*x3^5))+
x1^5*(30*x2^7*(105+4*x3)-x2^6*(22708+8097*x3+351*x3^2)+
3*x3^2*(-10-23*x3+x3^2+2*x3^3)+
x2^5*(38759+49860*x3+8040*x3^2+309*x3^3)+
x2*x3*(96+1890*x3+1945*x3^2-129*x3^3-7*x3^4)-
x2^2*x3*(3984+19440*x3+8432*x3^2-301*x3^3+39*x3^4)-
x2^4*(18144+76582*x3+39470*x3^2+2739*x3^3+102*x3^4)+
3*x2^3*(623+11198*x3+17368*x3^2+2895*x3^3+47*x3^4+
5*x3^5))+x1^6*(7*x2^7*(484+5*x3)-
x2^6*(22708+9843*x3+84*x3^2)+x2^5*(38290+59741*x3+
9645*x3^2+18*x3^3)+x2*x3*(354+3861*x3+3911*x3^2-
372*x3^3-104*x3^4)+2*x2^4*(-9618-47296*x3-25592*x3^2-
1175*x3^3+5*x3^4)+3*x3*(-1-34*x3-80*x3^2+2*x3^3+
8*x3^4)+x2^2*x3*(-7818-30498*x3-12871*x3^2+1111*x3^3+
33*x3^4)+2*x2^3*(1188+24033*x3+35448*x3^2+5573*x3^3-
243*x3^4+6*x3^5)))+x0^9*x1^2*
(x2^4*(-5*x2^2+2*(-4+x3)*x3+x2*(10+3*x3))+
x1*x2^3*(x2^3*(-79+15*x3)+x2^2*(-6+28*x3-15*x3^2)-
3*x3*(32-3*x3+2*x3^2)+x2*(175-10*x3+36*x3^2))+
x1^2*x2^2*(5*x2^4*(-37+24*x3)-2*x2^3*(506+46*x3+75*x3^2)+
3*x3*(40+99*x3+x3^2+2*x3^3)-3*x2*(100+481*x3+135*x3^2+
33*x3^3)+x2^2*(1825+1126*x3+301*x3^2+45*x3^3))+
x1^3*x2*(25*x2^5*(23+12*x3)-x2^4*(5980+1629*x3+528*x3^2)+
x2^3*(7887+8390*x3+1780*x3^2+279*x3^3)-
x3*(18+357*x3+129*x3^2-11*x3^3+2*x3^4)-
x2^2*(1980+8544*x3+4479*x3^2+562*x3^3+45*x3^4)+
x2*(63+1470*x3+3261*x3^2+410*x3^3+54*x3^4))+
x1^6*(2646*x2^6+3*x2^5*(-4032-2576*x3+69*x3^2)+
x2^4*(14364+32214*x3+5805*x3^2-441*x3^3)+
3*x3*(12+117*x3+131*x3^2-24*x3^3-12*x3^4)+
3*x2*x3*(-476-1887*x3-833*x3^2+217*x3^3+32*x3^4)+
x2^3*(-5184-35721*x3-22806*x3^2+212*x3^3+240*x3^4)+
x2^2*(459+12864*x3+21150*x3^2+2784*x3^3-908*x3^4-
30*x3^5))+3*x1^7*(210*x2^6+14*x2^5*(-72-53*x3+3*x3^2)+
x2^4*(1260+3290*x3+510*x3^2-85*x3^3)+
x3*(7+48*x3+45*x3^2-10*x3^3-6*x3^4)+
x2*x3*(-205-690*x3-280*x3^2+104*x3^3+21*x3^4)+
2*x2^3*(-240-1960*x3-1200*x3^2+75*x3^3+26*x3^4)+
x2^2*(45+1560*x3+2400*x3^2+240*x3^3-169*x3^4-9*x3^5))+
x1^5*(35*x2^6*(118+3*x3)-x2^5*(19124+10135*x3+255*x3^2)+
x2^4*(22190+41171*x3+8231*x3^2+99*x3^3)-
3*x2^3*(2480+14282*x3+9342*x3^2+395*x3^3)+
3*x3*(5+92*x3+104*x3^2-19*x3^3-7*x3^4)+
x2*x3*(-1107-5613*x3-2606*x3^2+466*x3^3+25*x3^4)+
x2^2*(576+13287*x3+24042*x3^2+3881*x3^3-454*x3^4+
12*x3^5))+x1^4*(100*x2^6*(28+3*x3)-
x2^5*(15036+6145*x3+729*x3^2)-3*x3^2*(-23-23*x3+5*x3^2+
x3^3)+x2^4*(17843+26092*x3+5472*x3^2+510*x3^3)-
x2*x3*(309+2382*x3+1049*x3^2-120*x3^3+10*x3^4)-
3*x2^3*(1792+8685*x3+5492*x3^2+464*x3^3+44*x3^4)+
x2^2*(315+6444*x3+12993*x3^2+2167*x3^3+25*x3^4+15*x3^5))))*
bubble6[s15])/(3*(1+x0)^2*(1+x1+x0*x1)^2*x2*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^3*(x0-x2+x3)*
(x0*x1-(1+x1)*x2+x1*x3)^3*(-((1+x1)^2*x2*(x2-x3))+
x0^2*x1^2*(-1+x3)-x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3))*x4)-
(2*(x0^7*x1^5*(-1+x3)*(5*x2^2+x2*(5-7*x3)+5*(-1+x3)*x3)-
(1+x1)^2*x2^3*(x2+x2^2-2*x2*x3+(-1+x3)*x3)*
(2*(1+x1)^3*x2^3-(1+x1)^2*(4+7*x1)*x2^2*x3+
2*(1+3*x1+6*x1^2+4*x1^3)*x2*x3^2-3*x1*(-2+x1^2)*x3^3)-
x0*(1+x1)*x2^2*(5*(1+x1)^4*x2^6-(1+x1)^3*x2^5*
(-3+20*x3+x1*(7+24*x3))-3*x1^2*x3^4*(-4+5*x3-x3^2+
x1^2*(3-3*x3+x3^2))+x1*x2*x3^3*(x1^2*(51-42*x3)-
3*x1*(-4+x3)+8*(-1+x3)^2+x1^3*(41-43*x3+8*x3^2))+
x2^2*x3^2*(-2-3*x3+5*x3^2+x1^4*(-67+82*x3+3*x3^2)+
x1*(-34+28*x3+6*x3^2)+3*x1^2*(-37+27*x3+10*x3^2)+
2*x1^3*(-73+69*x3+16*x3^2))+(1+x1)^2*x2^4*
(-2-9*x3+30*x3^2+2*x1*(-7+8*x3+35*x3^2)+
x1^2*(-12+37*x3+43*x3^2))-(1+x1)*x2^3*x3*
(-4-9*x3+20*x3^2+x1^3*(-47+78*x3+32*x3^2)+
x1*(-43+21*x3+60*x3^2)+x1^2*(-86+90*x3+84*x3^2)))+
x0^6*x1^4*(-30*x2*(-1+x3)^2*x3+5*(-1+x3)^2*x3^2-
5*x2^3*(-5+4*x3)+x2^2*(25-63*x3+36*x3^2)+
x1*(-5*x2^3*(-6+5*x3)+(-1+x3)^2*x3*(2+13*x3)+
x2^2*(28-84*x3+54*x3^2)-x2*(2+43*x3-87*x3^2+42*x3^3)))+
x0^5*x1^3*(x2*(10*x2^3*(-5+3*x3)-5*x3^2*(4-7*x3+3*x3^2)+
5*x2*x3*(14-27*x3+12*x3^2)-2*x2^2*(25-66*x3+33*x3^2))+
x1^2*(25*x2^4*(-3+2*x3)+(-1+x3)^2*x3^2*(4+11*x3)+
3*x2^2*(-1+x3)^2*(4+51*x3)+x2^3*(-63+240*x3-146*x3^2)-
x2*x3*(19+60*x3-147*x3^2+68*x3^3))+
x1*(2*(-1+x3)^2*x3^2*(1+4*x3)+5*x2^4*(-25+16*x3)+
x2^3*(-115+368*x3-206*x3^2)-2*x2*x3*(6+33*x3-79*x3^2+
40*x3^3)+x2^2*(10+201*x3-414*x3^2+198*x3^3)))+
x0^2*x2*(5*x2^3*(x2-x3)^2*(1+x2-x3)+
x1*x2^2*(-5*x2^4*(-10+x3)+4*x2^3*(10-44*x3+5*x3^2)-
x3^2*(8+13*x3-29*x3^2+8*x3^3)+x2*x3*(18+66*x3-131*x3^2+
26*x3^3)-x2^2*(10+99*x3-228*x3^2+33*x3^3))+
x1^5*(-5*x2^6*(-6+x3)+2*x2^5*x3*(-66+13*x3)-
3*x3^4*(2-3*x3+x3^2)+x2^2*x3^2*(-115+78*x3+51*x3^2-
29*x3^3)+3*x2*x3^3*(17-15*x3+x3^2+2*x3^3)-
3*x2^4*(10-5*x3-74*x3^2+18*x3^3)+
x2^3*x3*(100-57*x3-171*x3^2+56*x3^3))+
x1^2*x2*(x2^5*(150-20*x3)+3*x3^3*(4-9*x3+5*x3^2)+
x2^4*(90-570*x3+86*x3^2)+x2*x3^2*(-76+12*x3+93*x3^2-
32*x3^3)-3*x2^3*(20+80*x3-269*x3^2+48*x3^3)+
x2^2*x3*(136+156*x3-495*x3^2+110*x3^3))+
x1^4*x2*(-5*x2^5*(-25+4*x3)+x2^4*(25-527*x3+98*x3^2)+
x2*x3^2*(-272+128*x3+191*x3^2-74*x3^3)+
3*x3^3*(24-18*x3-5*x3^2+4*x3^3)-
2*x2^3*(50+21*x3-420*x3^2+93*x3^3)+
x2^2*x3*(300-57*x3-614*x3^2+170*x3^3))+
x1^3*(x2^6*(200-30*x3)+3*x3^4*(2-3*x3+x3^2)+
2*x2^5*(40-402*x3+69*x3^2)+3*x2*x3^3*(10-10*x3-x3^2+
2*x3^3)-3*x2^2*x3^2*(75-24*x3-68*x3^2+23*x3^3)+
x2^3*x3*(318+95*x3-812*x3^2+198*x3^3)-
x2^4*(120+208*x3-1212*x3^2+243*x3^3)))-
x0^4*x1^2*(x2^2*(10*x2^3*(-5+2*x3)-15*x3^2*(2-3*x3+x3^2)+
5*x2*x3*(16-29*x3+10*x3^2)-2*x2^2*(25-69*x3+26*x3^2))+
x1^3*(50*x2^5*(-2+x3)-(-1+x3)^2*x3^3*(2+3*x3)-
2*x2^4*(35-180*x3+92*x3^2)+2*x2*x3^2*(17+7*x3-45*x3^2+
21*x3^3)-x2^2*x3*(65+120*x3-329*x3^2+159*x3^3)+
x2^3*(30+175*x3-503*x3^2+254*x3^3))+
x1^2*(-((-1+x3)^2*x3^3*(2+3*x3))+10*x2^5*(-25+12*x3)+
x2^4*(-200+842*x3-402*x3^2)+10*x2*x3^2*(3+2*x3-11*x3^2+
6*x3^3)+2*x2^3*(25+226*x3-545*x3^2+249*x3^3)-
x2^2*x3*(90+246*x3-604*x3^2+273*x3^3))+
x1*x2*(10*x2^4*(-20+9*x3)-10*x2^3*(18-62*x3+27*x3^2)+
x3^2*(8+15*x3-47*x3^2+24*x3^3)-
x2*x3*(28+153*x3-335*x3^2+147*x3^3)+
x2^2*(20+354*x3-735*x3^2+303*x3^3)))+
x0^3*x1*x2*(x2^2*(5*x2^3*(-5+x3)+x2^2*(-25+72*x3-15*x3^2)+
15*x2*x3*(3-5*x3+x3^2)-5*x3^2*(4-5*x3+x3^2))+
x1*x2*(10*x2^4*(-15+4*x3)-2*x2^3*(65-246*x3+69*x3^2)+
3*x3^2*(4+7*x3-19*x3^2+8*x3^3)+
2*x2^2*(10+143*x3-303*x3^2+90*x3^3)-
x2*x3*(32+153*x3-312*x3^2+106*x3^3))+
x1^4*(25*x2^5*(-3+x3)+x2^4*(-35+300*x3-111*x3^2)+
x3^3*(-23+17*x3+15*x3^2-9*x3^3)+
x2*x3^2*(93-11*x3-120*x3^2+63*x3^3)-
x2^2*x3*(110+66*x3-345*x3^2+160*x3^3)+
x2^3*(40+95*x3-465*x3^2+192*x3^3))+
x1^2*(30*x2^5*(-10+3*x3)-2*x2^4*(110-534*x3+171*x3^2)-
x3^3*(8-14*x3+3*x3^2+3*x3^3)+x2*x3^2*(72+22*x3-174*x3^2+
81*x3^3)-3*x2^2*x3*(54+111*x3-284*x3^2+105*x3^3)+
x2^3*(80+544*x3-1443*x3^2+489*x3^3))+
x1^3*(10*x2^5*(-25+8*x3)-6*x2^4*(25-158*x3+55*x3^2)-
2*x3^3*(8-5*x3-9*x3^2+6*x3^3)+
x2*x3^2*(147+14*x3-261*x3^2+120*x3^3)-
2*x2^2*x3*(120+136*x3-461*x3^2+187*x3^3)+
x2^3*(100+398*x3-1377*x3^2+516*x3^3))))*bubble6[s23])/
(3*(1+x0)^2*x2*(x0-x2+x3)*(x0*x1-(1+x1)*x2+x1*x3)^3*
(x2+x2^2-2*x2*x3+(-1+x3)*x3)*(-((1+x1)^2*x2*(x2-x3))+
x0^2*x1^2*(-1+x3)-x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3))*x4)+
(2*x0*(-3*x1*(1+x1)^8*x2^10+x0^15*x1^7*x2*(-1+x3)*x3*
(3+3*x1^2*(-1+x3)^2-6*x3-2*x1*(-3+6*x3+x3^2))+
x0^14*x1^6*(-3*(1-(2-2*x2+x2^2)*x3+(1-6*x2+2*x2^2)*x3^2+
4*x2*x3^3)+3*x1^3*(-1+x3)^2*(-1+(3-7*x2+8*x2^2)*x3+
(-3+6*x2-4*x2^2)*x3^2+(1+x2)*x3^3)+
x1*(-9+3*(9-11*x2+10*x2^2)*x3-3*(9-32*x2+24*x2^2)*x3^2+
(9-61*x2+36*x2^2)*x3^3-2*x2*x3^4)-
x1^2*(9+(-36+48*x2-51*x2^2)*x3+6*(9-23*x2+21*x2^2)*x3^2+
(-36+78*x2-59*x2^2)*x3^3+(9+10*x2-8*x2^2)*x3^4+
2*x2*x3^5))-x0*(1+x1)^7*x2^8*(6*x1*(1+2*x1)*x2^2+
x3*(-5+3*x1*x3-6*x1^2*x3)+x2*(5+3*x1*(-7+x3)+
3*x1^2*(-10+7*x3)))-x0^2*(1+x1)^6*x2^7*
(3*x1*(1+6*x1+6*x1^2)*x2^3-x3*(5*(-4+x3)+3*x1^2*x3*(1+x3)+
3*x1^3*x3*(-14+5*x3)+x1*(-35+29*x3))+
x2^2*(2+18*x1^2*(-8+3*x3)+x1*(-38+6*x3)+
3*x1^3*(-40+31*x3))+x2*(-25+3*x3+
9*x1^2*(21-16*x3+3*x3^2)+3*x1^3*(45-61*x3+4*x3^2)+
x1*(23-8*x3+6*x3^2)))-x0^3*(1+x1)^5*x2^6*
(6*x1^2*(1+3*x1+2*x1^2)*x2^4+
x1*x2^3*(-25+3*x3+18*x1^2*(-17+9*x3)+15*x1^3*(-12+11*x3)+
x1*(-163+39*x3))-3*x3*(-5*(-2+x3)+
3*x1^3*x3*(5-6*x3+x3^2)+x1^4*x3*(42-31*x3+4*x3^2)+
x1*(40-33*x3+5*x3^2)+x1^2*(35-52*x3+9*x3^2))+
x2^2*(2*(-5+x3)+x1*(90-26*x3+3*x3^2)+
6*x1^4*(90-134*x3+21*x3^2)+6*x1^3*(171-166*x3+30*x3^2)+
x1^2*(598-355*x3+66*x3^2))-x2*(2*(-25+6*x3+x3^2)+
x1*(-70+13*x3+21*x3^2)+3*x1^3*(252-340*x3+99*x3^2+
5*x3^3)+x1^2*(364-353*x3+169*x3^2+6*x3^3)+
3*x1^4*(120-236*x3+39*x3^2+13*x3^3)))-
x0^4*(1+x1)^4*x2^5*(3*x1^3*(1+x1)^2*x2^5+
3*x1^2*x2^4*(2*(-8+x3)+22*x1^2*(-4+3*x3)+10*x1^3*(-4+5*x3)+
x1*(-64+23*x3))+x1*x2^3*(86-22*x3+
30*x1^4*(27-47*x3+9*x3^2)+x1*(640-281*x3+33*x3^2)+
3*x1^3*(648-781*x3+156*x3^2)+x1^2*(1703-1303*x3+
240*x3^2))+x3*(20-15*x3+6*x1*(25-23*x3+5*x3^2)+
x1^3*(175-345*x3+108*x3^2-5*x3^3)+
x1^4*x3*(165-231*x3+67*x3^2-3*x3^3)-
3*x1^5*x3*(-70+80*x3-22*x3^2+x3^3)-
3*x1^2*(-100+138*x3-46*x3^2+5*x3^3))+
x2^2*(20-8*x3+x1*(-100+36*x3-5*x3^2)+
3*x1^5*(-480+1028*x3-340*x3^2+x3^3)-
x1^2*(1232-948*x3+286*x3^2+3*x3^3)+
3*x1^4*(-1248+1958*x3-679*x3^2+20*x3^3)+
x1^3*(-3416+3823*x3-1346*x3^2+21*x3^3))+
x2*(-50+18*x3+6*x3^2+x1*(-195+60*x3+42*x3^2-6*x3^3)-
3*x1^2*(-70+133*x3-125*x3^2+7*x3^3)+
x1^4*(1764-3360*x3+1398*x3^2+146*x3^3-57*x3^4)+
x1^5*(630-1596*x3+480*x3^2+216*x3^3-45*x3^4)+
x1^3*(1484-2211*x3+1221*x3^2-25*x3^3-18*x3^4)))+
x0^13*x1^5*(-3*(2*(-1+x3)^2+2*x2^2*x3*(-1+2*x3)+
x2*(-3+5*x3-3*x3^2+x3^3))+3*x1^4*(-1+x3)*
(4*(-1+x3)^4+x2*(-1+x3)^2*(-10+35*x3+2*x3^2)+
x2^3*x3*(28-29*x3+6*x3^2)-x2^2*x3*(56-78*x3+19*x3^2+
3*x3^3))+3*x1*(2*(-1+x3)^2*(-5+3*x3)+x2^3*x3*(-7+12*x3)+
x2^2*x3*(30-71*x3+30*x3^2)+x2*(19-52*x3+60*x3^2-25*x3^3-
2*x3^4))+x1^3*(6*(-7+x3)*(-1+x3)^4-
x2^3*x3*(189-378*x3+145*x3^2+12*x3^3)+
x2^2*x3*(414-993*x3+486*x3^2+31*x3^3+6*x3^4)+
x2*(99-516*x3+915*x3^2-519*x3^3+30*x3^4-9*x3^5))+
x1^2*(-18*(-3+x3)*(-1+x3)^3-9*x2^3*x3*(14-27*x3+10*x3^2)+
x2^2*x3*(330-792*x3+395*x3^2+14*x3^3)+
x2*(117-462*x3+687*x3^2-326*x3^3-17*x3^4+x3^5)))+
x0^12*x1^4*(-3*((-1+x3)^2+x2^2*(3-4*x3+2*x3^2)-
2*x2*(4-7*x3+3*x3^2))+3*x1*(3*(-3+x3)*(-1+x3)^2+
x2^3*x3*(-17+30*x3)+x2*(56-122*x3+89*x3^2-23*x3^3)+
x2^2*(-36+77*x3-75*x3^2+19*x3^3))-
3*x1^2*(3*x2^4*x3*(-7+10*x3)+3*(-1+x3)^2*(9-8*x3+x3^2)+
x2^3*x3*(160-309*x3+90*x3^2)+x2^2*(135-444*x3+582*x3^2-
216*x3^3-10*x3^4)+x2*(-160+440*x3-451*x3^2+179*x3^3-
8*x3^4))-3*x1^5*(-6*(-1+x3)^5-10*x2*(-1+x3)^3*(-4+9*x3)+
2*x2^4*x3*(-28+45*x3-20*x3^2+2*x3^3)+x2^2*(-1+x3)^2*
(45-250*x3+91*x3^2+12*x3^3)+x2^3*x3*(196-384*x3+
215*x3^2-24*x3^3-3*x3^4))+x1^4*(18*(-4+x3)*(-1+x3)^4+
x2^4*x3*(399-630*x3+190*x3^2+8*x3^3)-
3*x2^3*x3*(518-1017*x3+414*x3^2+11*x3^3+2*x3^4)+
x2*(456-1974*x3+3105*x3^2-1871*x3^3+323*x3^4-39*x3^5)+
6*x2^2*(-81+491*x3-840*x3^2+410*x3^3-11*x3^4+3*x3^5))+
x1^3*(3*(-1+x3)^3*(37-20*x3+x3^2)+
6*x2^4*x3*(49-75*x3+20*x3^2)-x2^3*x3*(1395-2736*x3+
1057*x3^2+30*x3^3)+x2*(672-2340*x3+3039*x3^2-1489*x3^3+
131*x3^4-13*x3^5)+x2^2*(-657+3039*x3-4659*x3^2+
1999*x3^3+83*x3^4+3*x3^5)))-x0^5*(1+x1)^3*x2^4*
(3*x1^3*x2^5*(-7+x3+8*x1*(-3+2*x3)+5*x1^3*(-2+5*x3)+
3*x1^2*(-9+13*x3))+3*x1^2*x2^4*(54-14*x3+
30*x1^4*(6-14*x3+3*x3^2)+x1*(280-162*x3+25*x3^2)+
2*x1^2*(284-295*x3+62*x3^2)+x1^3*(522-854*x3+189*x3^2))+
x1*x2^3*(32*(-5+2*x3)-9*x1*(155-96*x3+17*x3^2)+
3*x1^2*(-1603+1496*x3-464*x3^2+7*x3^3)+
15*x1^5*(-144+356*x3-141*x3^2+7*x3^3)+
3*x1^4*(-2232+4177*x3-1643*x3^2+94*x3^3)+
x1^3*(-8116+10978*x3-4107*x3^2+171*x3^3))+
x3*(5*(-1+x3)-5*x1*(16-16*x3+3*x3^2)+
3*x1^2*(-100+134*x3-51*x3^2+5*x3^3)+
3*x1^6*x3*(-70+110*x3-48*x3^2+5*x3^3)+
x1^5*x3*(-255+444*x3-184*x3^2+16*x3^3)+
x1^3*(-400+766*x3-396*x3^2+74*x3^3-5*x3^4)+
x1^4*(-175+400*x3-159*x3^2+10*x3^3-4*x3^4))-
x2^2*(20-12*x3+x1*(-50+12*x3+3*x3^2)-
3*x1^2*(480-449*x3+159*x3^2+x3^3)+
x1^3*(-5936+7464*x3-3516*x3^2+163*x3^3+9*x3^4)+
3*x1^6*(-840+2296*x3-1198*x3^2+43*x3^3+20*x3^4)+
3*x1^5*(-2772+5922*x3-3087*x3^2+203*x3^3+36*x3^4)+
x1^4*(-10360+17055*x3-8757*x3^2+637*x3^3+60*x3^4))-
x2*(-25+12*x3+6*x3^2+x1*(-187+67*x3+54*x3^2-12*x3^3)+
3*x1^2*(-40-77*x3+146*x3^2-33*x3^3+2*x3^4)+
x1^3*(1330-2475*x3+2061*x3^2-335*x3^3+3*x3^4)+
3*x1^6*(252-770*x3+365*x3^2+155*x3^3-81*x3^4+4*x3^5)+
x1^4*(3178-6301*x3+4212*x3^2-313*x3^3-158*x3^4+6*x3^5)+
2*x1^5*(1323-3213*x3+1827*x3^2+191*x3^3-187*x3^4+
9*x3^5)))+x0^11*x1^3*(-3*x2*(-1+x3)*(4+x2^2-3*x3+
2*x2*(-5+2*x3))+x1*(-6*(-1+x3)^2+
3*x2^3*(27-40*x3+27*x3^2)+x2*(127-262*x3+162*x3^2-
27*x3^3)+x2^2*(-336+588*x3-318*x3^2+45*x3^3))-
3*x1^2*(-6*(-2+x3)*(-1+x3)^2+30*x2^4*x3*(-2+3*x3)+
x2^3*(-183+441*x3-459*x3^2+89*x3^3)+
x2*(-181+434*x3-362*x3^2+118*x3^3-9*x3^4)+
x2^2*(474-1044*x3+855*x3^2-245*x3^3+6*x3^4))+
3*x1^3*(5*x2^5*x3*(-7+8*x3)-2*(-1+x3)^2*(14-15*x3+3*x3^2)+
2*x2^4*x3*(221-345*x3+70*x3^2)+
x2^3*(517-1872*x3+2369*x3^2-718*x3^3-19*x3^4)+
x2*(389-1116*x3+1183*x3^2-515*x3^3+62*x3^4-3*x3^5)+
x2^2*(-1030+2884*x3-3079*x3^2+1152*x3^3-34*x3^4+3*x3^5))+
3*x1^6*(4*(-1+x3)^5+5*x2*(-1+x3)^3*(-12+23*x3)+
x2^5*x3*(-70+85*x3-25*x3^2+x3^3)-5*x2^2*(-1+x3)^2*
(36-120*x3+42*x3^2+5*x3^3)-x2^4*x3*(-392+610*x3-
250*x3^2+16*x3^3+x3^4)+x2^3*(120-980*x3+1583*x3^2-
815*x3^3+78*x3^4+14*x3^5))+x1^5*(18*(-3+x3)*(-1+x3)^4-
x2^5*x3*(525-630*x3+140*x3^2+2*x3^3)+
x2^4*x3*(3318-5190*x3+1668*x3^2+13*x3^3+2*x3^4)+
x2*(774-3216*x3+4920*x3^2-3084*x3^3+682*x3^4-76*x3^5)-
3*x2^3*(-468+3066*x3-4668*x3^2+1898*x3^3-39*x3^4+3*x3^5)+
x2^2*(-2214+9744*x3-14301*x3^2+7093*x3^3-629*x3^4+
27*x3^5))+x1^4*(6*(-1+x3)^3*(16-11*x3+x3^2)-
15*x2^5*x3*(28-33*x3+6*x3^2)+2*x2^4*x3*(1644-2580*x3+
749*x3^2+13*x3^3)+x2*(1333-4618*x3+5961*x3^2-3128*x3^3+
505*x3^4-53*x3^5)-x2^3*(-2124+10668*x3-15066*x3^2+
5423*x3^3+129*x3^4+9*x3^5)+x2^2*(-3648+12930*x3-
16509*x3^2+7088*x3^3-287*x3^4+51*x3^5)))-
x0^9*x1*x2*(6*x2^2*(-1+x3)-3*x1*x2*(-4+7*x3-3*x3^2+
x2^2*(-26+22*x3)+x2*(53-68*x3+18*x3^2))+
x1^2*(-4+15*x3-11*x3^2+9*x2^4*(-7+5*x3)+
3*x2^3*(358-420*x3+131*x3^2)+x2*(224-427*x3+231*x3^2-
27*x3^3)+3*x2^2*(-468+728*x3-334*x3^2+39*x3^3))+
x1^3*(-55+146*x3-124*x3^2+33*x3^3-
3*x2^4*(231-335*x3+214*x3^2)-6*x2^3*(-935+1459*x3-
834*x3^2+97*x3^3)+x2^2*(-6250+11520*x3-7467*x3^2+
1599*x3^3-60*x3^4)+x2*(1360-2884*x3+2085*x3^2-549*x3^3+
27*x3^4))+x1^6*(-340+1217*x3-1627*x3^2+908*x3^3-
190*x3^4+32*x3^5+x2^5*x3*(-4338+3816*x3-499*x3^2)+
3*x2^6*x3*(70-39*x3+2*x3^2)+x2^4*(-6174+30702*x3-
30351*x3^2+6418*x3^3-4*x3^4)+
x2*(5782-19123*x3+22758*x3^2-9881*x3^3+842*x3^4-87*x3^5)+
x2^3*(23268-78516*x3+80769*x3^2-22729*x3^3+92*x3^4+
2*x3^5)+x2^2*(-21724+69105*x3-75381*x3^2+26348*x3^3-
600*x3^4+3*x3^5))+x1^4*(30*x2^5*x3*(-13+12*x3)+
3*x2^4*(-945+2305*x3-1941*x3^2+199*x3^3)-
3*(70-193*x3+197*x3^2-85*x3^3+11*x3^4)+
x2^3*(15450-31692*x3+24636*x3^2-4885*x3^3+43*x3^4)+
x2*(3990-9666*x3+8685*x3^2-3093*x3^3+273*x3^4-9*x3^5)+
3*x2^2*(-5310+11671*x3-9597*x3^2+2710*x3^3-115*x3^4+
5*x3^5))+3*x1^8*(x2^5*x3*(-392+330*x3-53*x3^2)+
x2^6*x3*(28-15*x3+x3^2)-(-1+x3)^3*(-10+17*x3+6*x3^2)+
x2*(-1+x3)^2*(180-448*x3+94*x3^2+45*x3^3)+
x2^4*(-252+2030*x3-2115*x3^2+555*x3^3-13*x3^4)+
5*x2^3*(168-840*x3+990*x3^2-350*x3^3+12*x3^4+3*x3^5)-
5*x2^2*(144-644*x3+843*x3^2-365*x3^3+10*x3^4+12*x3^5))+
x1^5*(-370+1152*x3-1367*x3^2+712*x3^3-138*x3^4+11*x3^5-
9*x2^6*x3*(-7+4*x3)-3*x2^5*x3*(722-651*x3+54*x3^2)+
9*x2^4*(-637+2309*x3-2162*x3^2+370*x3^3+x3^4)+
x2*(6410-18085*x3+19023*x3^2-7727*x3^3+742*x3^4-78*x3^5)-
3*x2^3*(-8260+21980*x3-20323*x3^2+5070*x3^3-18*x3^4+
3*x3^5)+3*x2^2*(-8077+21357*x3-20680*x3^2+6683*x3^3-
214*x3^4+22*x3^5))+x1^7*(-159+654*x3-963*x3^2+547*x3^3-
82*x3^4+3*x3^5+3*x2^6*x3*(77-42*x3+3*x3^2)-
3*x2^5*x3*(1246-1071*x3+162*x3^2)-
3*x2^4*(1134-7322*x3+7473*x3^2-1765*x3^3+19*x3^4)+
3*x2*(918-3550*x3+4689*x3^2-2164*x3^3+127*x3^4+36*x3^5)+
x2^3*(11844-49308*x3+54675*x3^2-16970*x3^3+284*x3^4+
51*x3^5)-3*x2^2*(3528-13391*x3+16086*x3^2-6115*x3^3+
138*x3^4+74*x3^5)))-x0^6*(1+x1)^2*x2^3*
(3*x1^5*(5+12*x1+7*x1^2)*x2^6*x3+3*x1^3*x2^5*
(21-6*x3+x1*(105-103*x3+23*x3^2)+
x1^4*(45-205*x3+48*x3^2)+x1^2*(192-369*x3+92*x3^2)+
x1^3*(153-476*x3+117*x3^2))+3*x1^2*x2^4*
(20*(-5+2*x3)+x1*(-660+490*x3-119*x3^2)+
15*x1^5*(-32+104*x3-46*x3^2+3*x3^3)+
x1^2*(-1792+2148*x3-794*x3^2+23*x3^3)+
x1^3*(-2480+4429*x3-1871*x3^2+104*x3^3)+
x1^4*(-1728+4288*x3-1887*x3^2+131*x3^3))-
3*x1*x3*(5*(-1+x3)-5*x1*(8-10*x3+3*x3^2)+
x1^6*x3*(-42+85*x3-52*x3^2+9*x3^3)+
x1^5*x3*(-69+147*x3-80*x3^2+10*x3^3)+
x1^2*(-100+176*x3-93*x3^2+15*x3^3)+
x1^3*(-100+243*x3-170*x3^2+44*x3^3-5*x3^4)-
x1^4*(35-85*x3+33*x3^2+4*x3^4))-
x1*x2^3*(-175+96*x3+x1*(-1825+1443*x3-297*x3^2)+
3*x1^2*(-2629+2848*x3-1087*x3^2+43*x3^3)+
30*x1^6*(-126+392*x3-240*x3^2+28*x3^3+x3^4)+
x1^3*(-17843+26055*x3-12993*x3^2+1049*x3^3+15*x3^4)+
3*x1^5*(-4788+11907*x3-7050*x3^2+833*x3^3+24*x3^4)+
x1^4*(-22190+42846*x3-24042*x3^2+2606*x3^3+57*x3^4))+
x2^2*(10-8*x3+x1*(-6-10*x3+9*x3^2)+
x1^2*(-1012+1126*x3-405*x3^2+3*x3^3)+
x1^3*(-5980+8390*x3-4479*x3^2+410*x3^3+11*x3^4)+
x1^5*(-19124+41171*x3-28026*x3^2+3881*x3^3+466*x3^4-
21*x3^5)+x1^4*(-15036+26092*x3-16476*x3^2+2167*x3^3+
120*x3^4-3*x3^5)-6*x1^7*(504-1645*x3+1200*x3^2-120*x3^3-
52*x3^4+3*x3^5)-3*x1^6*(4032-10738*x3+7602*x3^2-
928*x3^3-217*x3^4+12*x3^5))+
x2*(-5+3*x3+2*x3^2+x1*(-79+28*x3+36*x3^2-6*x3^3)+
x1^2*(-185-92*x3+301*x3^2-99*x3^3+6*x3^4)+
x1^4*(2800-6145*x3+5472*x3^2-1392*x3^3+25*x3^4-10*x3^5)+
x1^3*(575-1629*x3+1780*x3^2-562*x3^3+54*x3^4-2*x3^5)+
3*x1^7*(210-742*x3+510*x3^2+150*x3^3-169*x3^4+21*x3^5)+
x1^5*(4130-10135*x3+8231*x3^2-1185*x3^3-454*x3^4+25*x3^5)+
x1^6*(2646-7728*x3+5805*x3^2+212*x3^3-908*x3^4+96*x3^5)))-
x0^7*(1+x1)*x2^2*(2*x2^2*(-1+x3)+
x1*x2*(x2^2*(-113+79*x3)+x2*(-2+6*x3-4*x3^2)-
3*(-4+x3+3*x3^2))+x1^2*(15*(-1+x3)*x3-
30*x2^4*(-11+6*x3)+x2^3*(-1453+1391*x3-309*x3^2)+
x2^2*(434-573*x3+202*x3^2-3*x3^3)+
3*x2*(22+13*x3-37*x3^2+9*x3^3))+
x1^3*(-5*(4-3*x3)^2*x3+15*x2^5*(-7+3*x3)+
6*x2^4*(460-407*x3+116*x3^2)+x2^3*(-7838+9649*x3-
4017*x3^2+276*x3^3)+x2*(-130+678*x3-819*x3^2+306*x3^3-
27*x3^4)+x2^2*(3610-5652*x3+3125*x3^2-430*x3^3-2*x3^4))+
x1^4*(x2^5*(-714+837*x3-333*x3^2)+
x2^4*(9654-12654*x3+5973*x3^2-333*x3^3)+
3*x3*(-50+109*x3-73*x3^2+15*x3^3)+
x2^3*(-22843+35708*x3-20448*x3^2+2542*x3^3+7*x3^4)+
x2^2*(12500-23040*x3+16039*x3^2-3162*x3^3+x3^4-x3^5)+
3*x2*(-450+1142*x3-1174*x3^2+454*x3^3-53*x3^4+3*x3^5))+
x1^5*(6*x2^6*x3*(-16+5*x3)+3*x2^5*(-623+1328*x3-630*x3^2+
23*x3^3)+x2^4*(18144-33594*x3+19440*x3^2-1945*x3^3-
3*x3^4)-3*x3*(40-117*x3+103*x3^2-34*x3^3+5*x3^4)+
x2^3*(-38759+76582*x3-52104*x3^2+8432*x3^3+129*x3^4-
6*x3^5)+x2^2*(22708-49860*x3+39470*x3^2-8685*x3^3-
301*x3^4+7*x3^5)+3*x2*(-1050+2699*x3-2680*x3^2+913*x3^3-
47*x3^4+13*x3^5))+3*x1^8*(x2^7*x3+14*x2^6*(-4+x3)*x3+
7*(-2+x3)*(-1+x3)^2*x3^2+x2^5*(-120+740*x3-361*x3^2+
25*x3^3)-5*x2^4*(-168+672*x3-458*x3^2+67*x3^3)+
x2^3*(-1512+5530*x3-4635*x3^2+935*x3^3+45*x3^4-4*x3^5)+
x2^2*(840-3136*x3+2990*x3^2-590*x3^3-196*x3^4+35*x3^5)-
x2*(120-476*x3+449*x3^2+35*x3^3-166*x3^4+38*x3^5))+
x1^7*(6*x2^7*x3+6*x2^6*x3*(-71+19*x3)+
x3^2*(-87+222*x3-151*x3^2+24*x3^3)+
3*x2^5*(-492+2282*x3-1129*x3^2+83*x3^3)+
x2^4*(10836-34944*x3+23205*x3^2-3296*x3^3-3*x3^4)+
x2*(-1764+5964*x3-5757*x3^2+577*x3^3+981*x3^4-177*x3^5)+
x2^3*(-20412+61971*x3-49419*x3^2+9441*x3^3+377*x3^4-
30*x3^5)+3*x2^2*(3948-12418*x3+11270*x3^2-2310*x3^3-
457*x3^4+67*x3^5))+x1^6*(3*x2^7*x3+6*x2^6*x3*(-59+17*x3)+
3*x2^5*(-792+2606*x3-1287*x3^2+80*x3^3)+
x2^4*(19236-48066*x3+30498*x3^2-3911*x3^3-6*x3^4)-
x3*(35-84*x3+18*x3^2+10*x3^3+12*x3^4)+
x2*(-3388+9843*x3-9645*x3^2+2350*x3^3+486*x3^4-33*x3^5)+
x2^3*(-38290+94592*x3-70896*x3^2+12871*x3^3+372*x3^4-
24*x3^5)+x2^2*(22708-59741*x3+51184*x3^2-11146*x3^3-
1111*x3^4+104*x3^5)))+x0^10*x1^2*
(-3*x2^2*(-1+x3)*(-5+4*x2+2*x3)+
x1*x2*(16-31*x3+15*x3^2+3*x2^3*(-7+6*x3)+
3*x2^2*(92-120*x3+37*x3^2)+3*x2*(-73+124*x3-58*x3^2+
6*x3^3))-x1^2*(3*(-1+x3)^2+9*x2^4*(35-53*x3+37*x3^2)+
x2*(-158+346*x3-233*x3^2+45*x3^3)+
3*x2^3*(-620+1040*x3-603*x3^2+87*x3^3)+
x2^2*(1298-2572*x3+1689*x3^2-387*x3^3+18*x3^4))+
3*x1^3*((-1+x3)^2*(-5+3*x3)+5*x2^5*x3*(-23+28*x3)+
x2^4*(-525+1315*x3-1284*x3^2+186*x3^3)+
x2*(198-500*x3+447*x3^2-160*x3^3+15*x3^4)+
x2^3*(2020-4355*x3+3604*x3^2-906*x3^3+17*x3^4)+
x2^2*(-1342+3122*x3-2669*x3^2+879*x3^3-64*x3^4+2*x3^5))+
3*x1^7*((-1+x3)^5+8*x2^6*x3*(7-6*x3+x3^2)+
x2*(-1+x3)^3*(-40+71*x3+5*x3^2)+
2*x2^5*x3*(-245+290*x3-80*x3^2+2*x3^3)-10*x2^2*(-1+x3)^2*
(27-74*x3+23*x3^2+4*x3^3)-x2^4*(210-1750*x3+2330*x3^2-
890*x3^3+47*x3^4+5*x3^5)+5*x2^3*(96-504*x3+718*x3^2-
345*x3^3+28*x3^4+7*x3^5))+x1^4*(-15*x2^6*x3*(-7+6*x3)-
120*x2^5*x3*(18-22*x3+3*x3^2)-3*(-1+x3)^2*
(10-12*x3+3*x3^2)+3*x2^4*(-1225+4571*x3-5145*x3^2+
1211*x3^3+15*x3^4)+x2*(1114-3310*x3+3657*x3^2-1711*x3^3+
265*x3^4-15*x3^5)-3*x2^3*(-3680+10194*x3-10452*x3^2+
3306*x3^3-45*x3^4+7*x3^5)+3*x2^2*(-2355+6550*x3-
6814*x3^2+2681*x3^3-211*x3^4+18*x3^5))+
x1^6*(3*(-1+x3)^4*(-5+2*x3)+x2^6*x3*(441-378*x3+55*x3^2)-
x2^5*x3*(4410-5280*x3+1242*x3^2+x3^3)-
3*x2^4*(882-5894*x3+7555*x3^2-2432*x3^3+40*x3^4)-
6*x2*(-96+395*x3-598*x3^2+376*x3^3-86*x3^4+9*x3^5)-
x2^2*(3726-14931*x3+20574*x3^2-10167*x3^3+1066*x3^4+
12*x3^5)+x2^3*(6336-27552*x3+35967*x3^2-14405*x3^3+
606*x3^4+48*x3^5))+x1^5*(3*(-1+x3)^3*(10-8*x3+x3^2)+
18*x2^6*x3*(21-18*x3+2*x3^2)-x2^5*x3*(4755-5760*x3+
1187*x3^2+8*x3^3)+x2*(1118-3922*x3+5138*x3^2-2821*x3^3+
554*x3^4-67*x3^5)+x2^3*(11472-40281*x3+47439*x3^2-
16918*x3^3+264*x3^4-45*x3^5)+x2^4*(-4410+22659*x3-
27591*x3^2+7889*x3^3+68*x3^4+5*x3^5)+
x2^2*(-7049+23596*x3-28590*x3^2+12556*x3^3-1063*x3^4+
120*x3^5)))-x0^8*x1*x2*(2*x2^3*(20-17*x3)+
3*x1*x2*(-2-3*x3+5*x3^2+x2^3*(-72+50*x3)+
x2*(-36+56*x3-21*x3^2)+x2^2*(226-253*x3+60*x3^2))+
x1^2*(-5*(-1+x3)*x3-15*x2^5*(-7+4*x3)-
3*x2^4*(776-791*x3+236*x3^2)+x2*(26-165*x3+177*x3^2-
45*x3^3)-3*x2^3*(-1557+2149*x3-929*x3^2+89*x3^3)+
x2^2*(-1276+2223*x3-1221*x3^2+189*x3^3))+
x1^3*(5*x3*(4-7*x3+3*x3^2)+3*x2^5*(315-410*x3+216*x3^2)+
3*x2^4*(-3464+4872*x3-2555*x3^2+210*x3^3)+
x2^2*(-6020+11850*x3-8475*x3^2+2097*x3^3-81*x3^4)+
x2*(380-1082*x3+1101*x3^2-435*x3^3+45*x3^4)+
x2^3*(17415-29139*x3+17706*x3^2-2984*x3^3+50*x3^4))+
3*x1^8*(2*x2^7*(-4+x3)*x3-2*(-1+x3)^3*x3^2+
x2^6*x3*(196-104*x3+7*x3^2)+x2*(-1+x3)^2*
(45-106*x3-13*x3^2+28*x3^3)+
x2^5*(210-1540*x3+1168*x3^2-184*x3^3+x3^4)+
x2^2*(-480+1988*x3-2372*x3^2+785*x3^3+144*x3^4-65*x3^5)-
x2^4*(1008-4620*x3+4290*x3^2-1040*x3^3+10*x3^4+x3^5)+
10*x2^3*(126-518*x3+555*x3^2-170*x3^3-5*x3^4+3*x3^5))+
x1^4*(-9*x2^6*x3*(-29+18*x3)+x2^5*(3339-7425*x3+4941*x3^2-
321*x3^3)+3*x3*(10-26*x3+21*x3^2-5*x3^3)+
x2^4*(-25416+48000*x3-32715*x3^2+4661*x3^3-7*x3^4)+
x2^3*(38715-78573*x3+58953*x3^2-12837*x3^3+131*x3^4-
5*x3^5)-3*x2*(-425+1154*x3-1226*x3^2+544*x3^3-77*x3^4+
5*x3^5)+3*x2^2*(-4980+11276*x3-9579*x3^2+2834*x3^3-
110*x3^4+9*x3^5))+x1^5*(3*x2^7*x3*(-7+2*x3)+
3*x2^6*x3*(440-261*x3+10*x3^2)+3*x2^5*(2009-6642*x3+
4780*x3^2-529*x3^3+x3^4)+x3*(20-68*x3+72*x3^2-29*x3^3+
5*x3^4)+x2*(2030-5997*x3+6714*x3^2-2909*x3^3+333*x3^4-
60*x3^5)-3*x2^4*(12320-30406*x3+23798*x3^2-4333*x3^3-
4*x3^4+x3^5)+3*x2^3*(17605-43291*x3+37140*x3^2-
9163*x3^3-38*x3^4+4*x3^5)+x2^2*(-21280+56076*x3-
53553*x3^2+16837*x3^3-213*x3^4+42*x3^5))+
x1^6*(6*x2^7*x3*(-11+3*x3)+3*x2^6*x3*(815-464*x3+29*x3^2)+
x3*(5-11*x3-3*x3^2+5*x3^3+4*x3^4)+
x2^5*(5922-26817*x3+19953*x3^2-2759*x3^3+9*x3^4)+
x2^2*(-17528+53925*x3-56202*x3^2+17851*x3^3+594*x3^4-
168*x3^5)+x2^4*(-31920+99795*x3-84597*x3^2+17492*x3^3+
7*x3^4-9*x3^5)-x2*(-1724+5753*x3-6735*x3^2+2569*x3^3+
26*x3^4+3*x3^5)+x2^3*(43358-128204*x3+120516*x3^2-
31820*x3^3-545*x3^4+121*x3^5))+
x1^7*(3*x2^7*x3*(-23+6*x3)+3*x2^6*x3*(658-361*x3+26*x3^2)+
x3^2*(15-45*x3+37*x3^2-7*x3^3)+
3*x2^5*(1008-5922*x3+4470*x3^2-680*x3^3+3*x3^4)+
x2^2*(-7776+27846*x3-31185*x3^2+9960*x3^3+981*x3^4-
378*x3^5)-x2^4*(15120-58044*x3+51831*x3^2-11629*x3^3+
47*x3^4+9*x3^5)+2*x2*(378-1440*x3+1746*x3^2-529*x3^3-
190*x3^4+63*x3^5)+x2^3*(19656-69027*x3+69600*x3^2-
19530*x3^3-494*x3^4+194*x3^5))))*bubble6[s34])/
(3*(1+x0)^2*(1+x1+x0*x1)^2*x2*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^3*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+x2*(-x2+x3))*
x4)+(2*x1*(-2*(1+x1)^3*x2^5*(x2-x3)^2*(1+x2-x3)*(-1+x3)+
2*x0^6*x1^3*(-1+x3)^2*(x2+x2^2-2*x2*x3+(-1+x3)*x3)+
x0*(1+x1)^2*(1+2*x1)*x2^4*(-1+x3)*(-(x2^3*(-6+x3))+
x2*x3*(-11+18*x3-3*x3^2)+3*x2^2*(2-6*x3+x3^2)+
x3^2*(5-6*x3+x3^2))+x0^5*x1^2*(1+2*x1)*(-1+x3)*
(x2^3*(6-5*x3)-7*x2*(-1+x3)^2*x3+(-1+x3)^2*x3^2+
x2^2*(6-18*x3+11*x3^2))+x0^4*x1*x2*
(-((-1+x3)^2*x3^2*(-1+2*x1*(-5+4*x3)+2*x1^2*(-5+4*x3)))+
x2^3*(6-10*x3+3*x3^2+10*x1*(3-5*x3+2*x3^2)+
10*x1^2*(3-5*x3+2*x3^2))+x2*(-1+x3)*x3*
(8-15*x3+6*x3^2+x1*(40-78*x3+36*x3^2)+
x1^2*(40-78*x3+36*x3^2))+x2^2*(6-24*x3+27*x3^2-8*x3^3-
6*x1*(-5+20*x3-23*x3^2+8*x3^3)-
6*x1^2*(-5+20*x3-23*x3^2+8*x3^3)))+
x0^2*(1+x1)*x2^3*(x3^2*(3-8*x3+6*x3^2-4*x1*(-1+x3)^2*
(-5+2*x3)-4*x1^2*(-1+x3)^2*(-5+2*x3))+
x2^3*(6-8*x3+x3^2+10*x1*(3-4*x3+x3^2)+
10*x1^2*(3-4*x3+x3^2))+x2*x3*(-10+27*x3-21*x3^2+x3^3+
2*x1*(-25+69*x3-57*x3^2+13*x3^3)+
2*x1^2*(-25+69*x3-57*x3^2+13*x3^3))+
x2^2*(6-24*x3+23*x3^2-2*x3^3-2*x1*(-15+60*x3-59*x3^2+
14*x3^3)-2*x1^2*(-15+60*x3-59*x3^2+14*x3^3)))-
x0^3*(1+2*x1)*x2^2*(-2*x1*(1+x1)*(-1+x3)^2*x3^2*(-5+3*x3)+
x2^3*(2-3*x3+10*x1*(2-3*x3+x3^2)+10*x1^2*(2-3*x3+x3^2))+
x2^2*(2*(1-2*x3)^2+x1*(20-80*x3+86*x3^2-26*x3^3)+
x1^2*(20-80*x3+86*x3^2-26*x3^3))+
x2*x3*(-3+8*x3-6*x3^2+x1*(-30+86*x3-78*x3^2+22*x3^3)+
x1^2*(-30+86*x3-78*x3^2+22*x3^3))))*bubble6[s45])/
(x0*x2*(-1+x3)*x3*(x2+x2^2-2*x2*x3+(-1+x3)*x3)*
(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+x2*(-x2+x3))*
(-((1+x1)^2*x2*(x2-x3))+x0^2*x1^2*(-1+x3)-
x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3))*x4)+
(x0*x1^2*x2*x3^2*(-2*x0*(1+3*x1+2*x1^2)*x2^2*(x2-x3)+
(1+x1)^2*x2^2*(x2-x3)^2+2*x0^3*x1*(1+2*x1)*x2*(-1+x3)+
x0^4*x1^2*(-1+x3)^2+x0^2*x2*(x2-2*x1*x2*(-3+x3)-
2*x1^2*x2*(-3+x3)-2*x1*(1+x1-x3)*x3))*x4^2*
pent6[s12,s23,s34,s45,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3+
(x0*x1*(1+x1)*(1+2*x1+(1+x0^2)*x1^2)*x4*triangle4[s12])/
(2*(1+x1+x0*x1)^4)+(x0*x1^2*(1+x1)*(1+2*x1+(1+x0^2)*x1^2)*
(x0-x2+x3)*x4*triangle4[s15])/(2*(1+x1+x0*x1)^4)+
(x0*(1+x0^2)*x2*x4*triangle4[s23])/(2*(1+x0)^4)+
((1+x0^2)*((1+x1)*x2+x0*x1*(-1+x3))*x4*triangle4[s34])/
(2*(1+x0)^4)-(x1*(1+x1)*(1+2*x1+(1+x0^2)*x1^2)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*triangle4[s12,s34])/
(2*(1+x1+x0*x1)^4)-(x0*(1+x0^2)*(x0*x1-(1+x1)*x2+x1*x3)*x4*
triangle4[s15,s23])/(2*(1+x0)^4)+
((x0^6*x1^3-(1+x1)^3+x0^4*(x1-3*x1^2-3*x1^3)+
x0^2*(-1+2*x1+6*x1^2+3*x1^3))*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*x4*triangle4[s15,s34])/
(2*(1+x0)^4*(1+x1+x0*x1)^4)+
(x0*x1*(x0^2*x1*(1+x1)*(x1*(2*x2^2+x2*(4-7*x3)+2*(-1+x3)^2)-
2*(1+x2-x3)^2*(-1+x3))-x0^3*x1^3*x2*x3+
(1+x1)^3*x2*(2*x2^3+x2^2*(4-5*x3)-x3*(2-2*x3+x3^2)+
x2*(2-6*x3+4*x3^2))+x0*(1+x1)^2*(x2^3*(-2+x1*(-4+x3))+
2*x1*(-1+x3)^2*x3-2*x2^2*(2-2*x3+x1*(4-6*x3+x3^2))+
x2*(-2*(-1+x3)^2+x1*(-4+10*x3-10*x3^2+x3^3))))*
triangle6[s12])/((1+x1+x0*x1)^3*((1+x1)*x2+x0*x1*(-1+x3))*
(1+x2-x3)^2*(x0-x2+x3))-
(x0*x1^2*(x0^5*x1^5*x3+x0^3*x1^2*(1+x1)^2*(x2^2*(6+8*x1-4*x3)+
3*x1*x3+4*x2*x3*(-1-3*x1+x3))-x0^4*x1^3*(1+x1)*
(-3*x1*x3+2*x2*(1+x1-x3+x1*x3))-
(1+x1)^5*x2^2*(2*x2^3-5*x2^2*x3+4*x2*x3^2-x3*(1+x3^2))+
x0^2*x1*(1+x1)^3*(x1*x3-2*x2^2*(x1*(-10+x3)+2*(-2+x3))*x3+
2*x2^3*(-3+x1*(-6+x3)+x3)-2*x2*x3*(-((-1+x3)*x3)+
3*x1*(1+x3)))-x0*(1+x1)^4*x2*(x2^3*(-2+x1*(-8+x3))+
2*x2^2*(2-x1*(-8+x3))*x3+2*x1*x3*(1+x3^2)+
x2*x3*(-2*x3+x1*(-3-10*x3+x3^2))))*triangle6[s15])/
((1+x1+x0*x1)^3*x2*(x0*x1-(1+x1)*(x2-x3))^2*
((1+x1)*x2+x0*x1*(-1+x3)))+
(x0*(-(x1*x2^2*x3)-x0^3*x1*(-1+x3)*(2+2*x2^2-2*x2*(-2+x3)-3*x3+
x3^2)+x0*x2*(2*(1+x1)*x2^3+x2^2*(4-4*x1*(-1+x3)-6*x3)-
2*(-1+x3)^2*x3+x2*(2-8*x3+6*x3^2+x1*(2-7*x3+2*x3^2)))+
x0^2*(2*x2^3*(-1+x1*(-2+x3))+x1*(-1+x3)^2*x3+
2*x2*(-1+x3)*(1-x3+x1*(2-4*x3+x3^2))-
2*x2^2*(2-2*x3+x1*(4-5*x3+2*x3^2))))*triangle6[s23])/
((1+x0)^3*((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)^2*
(x0-x2+x3))+
((-(x1*x2^4*x3)+x0^4*(2*x2*(1+x1*(-2+x3)^2-x3)*(-1+x3)-
3*x1*x2^2*x3+2*x1*x2^3*x3+x1*(-1+x3)^2*x3)-
x0^5*x1*(-2+(5+x2^2)*x3-4*x3^2+x3^3)+
x0*x2^3*(2*(-1+x1)*x3+x2*(2+2*x1-3*x1*x3))+
x0^2*x2^2*(-3*x1*x2^2*x3-4*(-1+x3)*x3+
2*x2*(-3-4*x1+2*x3+6*x1*x3))+
x0^3*x2*(6*x1*x2^2*x3-x1*x2^3*x3+2*(1+x1-x3)*(-1+x3)*x3+
2*x2*(3-4*x3+x3^2+x1*(6-10*x3+3*x3^2))))*triangle6[s34])/
((1+x0)^3*x2*(x2+x0*(-1+x3))^2*(x0-x2+x3))+
(x1*(2*(1+x1)^4*x2^6*(x2-x3)^2+2*x0^8*x1^4*(-1+x3)^2+
4*x0*(1+x1)^3*x2^5*(x2-x3)*(x2*(-2+x1*(-4+x3)+x3)-
x3*(-2+x1*(-3+x3)+x3))-4*x0^7*x1^3*(-1+x3)*
(-((1+x1)*(-1+x3)*x3)+x2*(-2-4*x1+2*x3+3*x1*x3))+
x0^2*(1+x1)^2*x2^4*(x2^2*(12-12*x3+x3^2+
2*x1^2*(28-14*x3+x3^2)+4*x1*(14-10*x3+x3^2))-
2*x2*x3*(12-12*x3+x3^2+2*x1^2*(21-12*x3+x3^2)+
4*x1*(12-9*x3+x3^2))+x3^2*(11-12*x3+x3^2+
2*x1^2*(15-10*x3+x3^2)+4*x1*(10-8*x3+x3^2)))-
2*x0^3*(1+x1)*x2^3*
(-(x2*x3*(2*(4-6*x3+x3^2)+10*x1^3*(7-6*x3+x3^2)+
24*x1^2*(5-5*x3+x3^2)+3*x1*(20-24*x3+5*x3^2)))+
x3^2*(3-5*x3+x3^2+4*x1^3*(5-5*x3+x3^2)+
2*x1^2*(20-22*x3+5*x3^2)+x1*(22-29*x3+7*x3^2))+
x2^2*(4-6*x3+x3^2+x1^3*(56-42*x3+6*x3^2)+
2*x1^2*(42-39*x3+7*x3^2)+x1*(36-42*x3+8*x3^2)))+
x0^4*x2^2*(-2*(1+x1)*x2*x3*(2-4*x3+x3^2+
10*x1^3*(7-8*x3+2*x3^2)+3*x1*(10-16*x3+5*x3^2)+
6*x1^2*(15-20*x3+6*x3^2))+
x3^2*(1-2*x3+2*x1^4*(15-20*x3+6*x3^2)+
6*x1^2*(11-17*x3+6*x3^2)+2*x1*(9-16*x3+6*x3^2)+
4*x1^3*(20-28*x3+9*x3^2))+x2^2*(2-4*x3+x3^2+
40*x1^3*(7-8*x3+2*x3^2)+10*x1^4*(14-14*x3+3*x3^2)+
2*x1*(20-32*x3+9*x3^2)+6*x1^2*(30-40*x3+11*x3^2)))-
2*x0^5*x1*x2*(x3^2*((-1+x3)^2+2*x1^3*(3-5*x3+2*x3^2)+
2*x1^2*(7-12*x3+5*x3^2)+x1*(8-15*x3+7*x3^2))-
(1+x1)*x2*x3*(6-12*x3+5*x3^2+12*x1*(3-5*x3+2*x3^2)+
x1^2*(42-60*x3+20*x3^2))+x2^2*(4-8*x3+3*x3^2+
4*x1^2*(21-30*x3+10*x3^2)+x1^3*(56-70*x3+20*x3^2)+
x1*(36-60*x3+22*x3^2)))+
x0^6*x1^2*((1+4*x1+2*x1^2)*(-1+x3)^2*x3^2-
4*(1+x1)*x2*(-1+x3)*x3*(-3-7*x1+3*x3+5*x1*x3)+
x2^2*(12-24*x3+11*x3^2+8*x1*(7-12*x3+5*x3^2)+
x1^2*(56-84*x3+30*x3^2))))*triangle6[s45])/
(x0*x2*(x0*x1-(1+x1)*(x2-x3))^2*(x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3))+
(x1*(-2*(1+x1)^6*x2^6*(x2-x3)-4*x0^9*x1^4*(1+x1)*(-1+x3)^2*x3^2-
2*x0*(1+x1)^5*x2^5*((5+x1*(6-4*x3)-3*x3)*x3+
x2*(-6-7*x1+2*x3+4*x1*x3))+
x0^7*x1*(-2*(-1+x3)^3-x1^5*(-1+x3)^2*(-2+(6+3*x2-5*x2^2)*x3+
(-6-3*x2+2*x2^2)*x3^2+2*x3^3)-
x1*(-10+(34+3*x2)*x3-4*(8+3*x2)*x3^2+(2+6*x2)*x3^3+
6*x3^4)+x1^2*(20+(-76-12*x2+5*x2^2)*x3+
(80+93*x2-16*x2^2)*x3^2+6*(-3-18*x2+x2^2)*x3^3+
30*x2*x3^4-6*x3^5)+x1^3*(20+3*(-28-6*x2+5*x2^2)*x3+
(108+159*x2-68*x2^2)*x3^2+(-58-207*x2+54*x2^2)*x3^3+
(30+66*x2-8*x2^2)*x3^4-18*x3^5+2*x3^6)+
x1^4*(10+(-46-12*x2+15*x2^2)*x3+(74+87*x2-64*x2^2)*x3^2+
3*(-20-38*x2+19*x2^2)*x3^3+(34+39*x2-12*x2^2)*x3^4-
14*x3^5+2*x3^6))+x0^2*(1+x1)^4*x2^4*
(3*x1^2*x2^2*x3-2*x2*(15-10*x3+x3^2+3*x1*(12-11*x3+x3^2)+
x1^2*(21-25*x3+8*x3^2))+x3*(20-24*x3+3*x3^2+
2*x1*(25-32*x3+8*x3^2)+x1^2*(30-42*x3+13*x3^2)))+
x0^8*x1^3*x3*(-12*(1+x1)^2*(-1+x3)^2*x3+
x2*(-1+x1^3*(-1+x3)^3+4*x3-2*x3^2+
x1*(-3+27*x3-34*x3^2+10*x3^3)+x1^2*(-3+26*x3-35*x3^2+
12*x3^3)))+x0^3*(1+x1)^3*x2^3*(x1^3*x2^3*x3+
3*x1^2*x2^2*x3*(-5+4*x3+x1*(-5+3*x3))+
x2*(8*(5-5*x3+x3^2)+x1^3*(70-130*x3+84*x3^2-21*x3^3)-
x1*(-150+190*x3-38*x3^2+x3^3)-
2*x1^2*(-90+140*x3-51*x3^2+4*x3^3))+
x3*(-20+36*x3-9*x3^2+x1*(-80+152*x3-67*x3^2+5*x3^3)+
x1^3*(-40+88*x3-59*x3^2+11*x3^3)+
x1^2*(-100+204*x3-111*x3^2+16*x3^3)))+
x0^4*(1+x1)^2*x2^2*(x1^3*x2^3*x3*(-5+4*x3+x1*(-5+3*x3))+
3*x1^2*x2^2*x3*(2*(5-8*x3+x3^2)+4*x1*(5-8*x3+2*x3^2)+
x1^2*(10-12*x3+3*x3^2))+x3*(10-24*x3+9*x3^2+
x1^4*(-1+x3)^2*(30-32*x3+5*x3^2)-
2*x1*(-30+76*x3-48*x3^2+7*x3^3)+
x1^2*(120-324*x3+246*x3^2-56*x3^3+3*x3^4)+
2*x1^3*(50-144*x3+129*x3^2-41*x3^3+4*x3^4))-
x2*(30-40*x3+12*x3^2+x1*(160-260*x3+84*x3^2-5*x3^3)+
x1^2*(300-580*x3+260*x3^2-25*x3^3+3*x3^4)+
x1^3*(240-540*x3+364*x3^2-107*x3^3+16*x3^4)+
x1^4*(70-180*x3+176*x3^2-83*x3^3+17*x3^4)))+
x0^5*(1+x1)*x2*(x1^3*x2^3*x3*(2*(5-8*x3+x3^2)+
4*x1*(5-8*x3+2*x3^2)+x1^2*(10-12*x3+3*x3^2))+
3*x1^2*x2^2*x3*(-10+24*x3-6*x3^2+2*x1*(-15+41*x3-19*x3^2+
x3^3)+x1^3*(-10+18*x3-9*x3^2+x3^3)+
x1^2*(-30+76*x3-41*x3^2+4*x3^3))+
x3*(-2+6*x3-3*x3^2+x1^5*(-1+x3)^3*(12-12*x3+x3^2)+
x1*(-20+64*x3-55*x3^2+13*x3^3)+
x1^2*(-60+204*x3-202*x3^2+62*x3^3-3*x3^4)+
x1^3*(-80+288*x3-324*x3^2+132*x3^3-17*x3^4+x3^5)+
x1^4*(-50+190*x3-247*x3^2+134*x3^3-29*x3^4+2*x3^5))+
x2*(4*(3-5*x3+2*x3^2)+x1^2*(240-560*x3+316*x3^2-30*x3^3)+
x1*(90-180*x3+84*x3^2-9*x3^3)-x1^5*(-1+x3)^2*
(-42+56*x3-30*x3^2+7*x3^3)+x1^3*(300-800*x3+596*x3^2-
168*x3^3+44*x3^4-5*x3^5)-6*x1^4*(-30+90*x3-90*x3^2+
45*x3^3-15*x3^4+2*x3^5)))+
x0^6*(-2*x1*(1+x1)^2*(-1+x3)^2*x3*(-1+x1^3*(-1+x3)^3+2*x3+
x1*(-3+7*x3)+x1^2*(-3+8*x3-3*x3^2))+
x1^3*x2^3*x3*(-10+24*x3-6*x3^2+2*x1*(-15+41*x3-19*x3^2+
x3^3)+x1^3*(-10+18*x3-9*x3^2+x3^3)+
x1^2*(-30+76*x3-41*x3^2+4*x3^3))-3*x1^2*(1+x1)*x2^2*x3*
(-5+16*x3-6*x3^2+x1^3*(-1+x3)^2*(-5+2*x3)+
x1*(-15+68*x3-54*x3^2+8*x3^3)+x1^2*(-15+64*x3-57*x3^2+
12*x3^3))-x2*(2*(-1+x3)^2+x1*(24-58*x3+38*x3^2-
7*x3^3)+x1^6*(-1+x3)^3*(-14+16*x3-6*x3^2+x3^3)+
x1^2*(90-250*x3+180*x3^2-17*x3^3-9*x3^4)+
x1^3*(160-500*x3+428*x3^2-102*x3^3+22*x3^4-11*x3^5)+
x1^4*(150-520*x3+554*x3^2-262*x3^3+112*x3^4-35*x3^5+
x3^6)+x1^5*(72-274*x3+366*x3^2-251*x3^3+118*x3^4-
33*x3^5+2*x3^6))))*triangle6[s12,s34])/
((1+x1+x0*x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
(x2+x0*(-1+x3))^2*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3))-
(x0*x1*x2^2*(-1+x3)*x3*(x0*(2+x2-2*x3)+x2*(-2-x2+x3))*
triangle6[s12,s45])/((x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)^2)+
((2*x0^9*x1^6*(-1+x3)-4*x1*(1+x1)^4*x2^3*(x2-x3)^2*x3^2-
2*x0^8*x1^5*((2-4*x1*(-1+x3)-3*x3)*x3+
x2*(-6+5*x3+x1*(-7+6*x3)))-x0*x1*(1+x1)^2*x2^2*x3*
(-(x1*(10+12*x1+x1^2)*x3^3)+(1+x1)^2*x2^3*(1+x1+12*x3)+
(1+x1)*x2*x3^2*(2+3*x1^2+12*x3+4*x1*(8+3*x3))-
(1+x1)*x2^2*x3*(4+3*x1^2+24*x3+x1*(23+24*x3)))+
x0^7*x1^4*(2*x2*(10+x1*(33-32*x3)+x1^2*(25-21*x3)-12*x3)*x3+
2*(1+x1)*x2^2*(5*(-3+2*x3)+3*x1*(-7+5*x3))+
x3*(x3*(-2+3*x3)+2*x1*x3*(-3+8*x3)+
x1^2*(3-16*x3+13*x3^2)))+x0^2*(1+x1)*x2*
(2*(1+x1)^5*x2^6-2*(1+x1)^4*(3+5*x1)*x2^5*x3+
(1+x1)^3*x2^4*x3*(6*x3+x1*(-3+14*x3)+x1^2*(-3+20*x3))+
2*x1^3*x3^4*(-4-x1^2+x3^2+x1*(-6+x3^2))-
x1^2*(1+x1)*x2*x3^3*(6*(-1-5*x3+x3^2)+
12*x1*(-4-3*x3+x3^2)+x1^2*(-9-3*x3+2*x3^2))-
(1+x1)^2*x2^3*x3*(2*x3^2-2*x1*x3*(6+x3)+
x1^2*(-5-69*x3+20*x3^2)+x1^3*(-5-9*x3+20*x3^2))+
x1*(1+x1)*x2^2*x3^2*(-6*x3*(1+x3)+2*x1*(-8-51*x3+3*x3^2)+
x1^3*(-12-9*x3+10*x3^2)+x1^2*(-52-105*x3+24*x3^2)))+
x0^6*x1^3*(-10*(1+x1)^2*x2^3*(-4-7*x1+2*x3+4*x1*x3)+
2*(1+x1)*x2^2*x3*(-20+18*x3+x1^2*(-65+44*x3)+
x1*(-75+58*x3))+x1*x3*(x3^2*(-1+5*x3)+x1^2*(-1+x3)^2*
(1+11*x3)+4*x1*x3*(3-2*x3+4*x3^2))-
x2*x3*(x3*(-8+9*x3)+x1*x3*(-38+67*x3)+
3*x1^2*(5-34*x3+37*x3^2)+x1^3*(15-84*x3+59*x3^2)))+
x0^3*(2*(1+x1)^5*x2^6*(-1+x1*(-7+x3))-2*(1+x1)^4*x2^5*x3*
(-2+x1*(-21+4*x3)+x1^2*(-29+5*x3))+
x1^4*x3^4*(2-x3^2-2*x1*(-2+x3^2)-x1^2*(-1+x3^2))+
(1+x1)^3*x2^4*x3*(-2*x3+2*x1*x3*(-16+5*x3)+
3*x1^2*(5-26*x3+8*x3^2)+x1^3*(15-96*x3+20*x3^2))-
x1^3*(1+x1)*x2*x3^3*(6+24*x3-11*x3^2+
2*x1*(16+18*x3-12*x3^2+x3^3)+x1^2*(9+6*x3-9*x3^2+
2*x3^3))+x1^2*(1+x1)*x2^2*x3^2*(9*x3*(2+x3)+
x1*(24+162*x3-31*x3^2+6*x3^3)+x1^3*(18+27*x3-37*x3^2+
10*x3^3)+x1^2*(58+171*x3-81*x3^2+16*x3^3))-
x1*(1+x1)^2*x2^3*x3*(x3^2*(-7+4*x3)+x1*x3*(48-3*x3+14*x3^2)+
x1^3*(10+36*x3-81*x3^2+20*x3^3)+
x1^2*(10+156*x3-89*x3^2+28*x3^3)))+
x0^5*x1^2*(10*(1+x1)^3*x2^4*(-3+x3+x1*(-7+3*x3))-
4*(1+x1)^2*x2^3*x3*(-10+6*x3+x1^2*(-45+23*x3)+
x1*(-45+26*x3))+(1+x1)*x2^2*x3*(3*x3*(-4+3*x3)+
3*x1*x3*(-24+29*x3)+x1^3*(30-176*x3+99*x3^2)+
x1^2*(30-188*x3+159*x3^2))+x1^2*x3^2*(3*x3*(2-x3+x3^2)+
4*x1*(1+6*x3-4*x3^2+2*x3^3)+x1^2*(3+9*x3-17*x3^2+
5*x3^3))-x1*x2*x3*(x3^2*(-5+14*x3)+
x1*x3*(48-25*x3+56*x3^2)+x1^3*(5+36*x3-83*x3^2+42*x3^3)+
x1^2*(5+96*x3-107*x3^2+82*x3^3)))+
x0^4*x1*(-2*(1+x1)^4*x2^5*(-6+x3+3*x1*(-7+2*x3))+
2*(1+x1)^3*x2^4*x3*(-10+3*x3+x1*(-60+23*x3)+
x1^2*(-70+24*x3))-(1+x1)^2*x2^3*x3*(x3*(-8+3*x3)+
x1*x3*(-68+49*x3)+x1^3*(30-184*x3+73*x3^2)+
x1^2*(30-172*x3+101*x3^2))+x1^3*x3^3*(2+6*x3-5*x3^2+
x3^3+x1^2*(3+3*x3-7*x3^2+x3^3)+
2*x1*(4+6*x3-6*x3^2+x3^3))-x1^2*x2*x3^2*
(3*x3*(6+x3^2)+x1^3*(12+27*x3-44*x3^2+15*x3^3)+
x1*(16+114*x3-44*x3^2+17*x3^3)+
x1^2*(32+123*x3-90*x3^2+29*x3^3))+x1*(1+x1)*x2^2*x3*
(x3^2*(-9+13*x3)+x1*x3*(72-21*x3+49*x3^2)+
x1^3*(10+54*x3-123*x3^2+51*x3^3)+
x1^2*(10+174*x3-147*x3^2+83*x3^3))))*triangle6[s15,s23])/
((1+x0)^3*x2*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
(x0^2*x1^2+(1+x1)*(x2-x3)*(x2+x1*x2-x1*x3)+
x0*x1*(-2*(1+x1)*x2+x3+2*x1*x3))^2)+
((x1*(1+x1)^6*x2^5*(2*x2-x3)-x0^12*x1^7*(-2+x3)+
x0^11*x1^5*(x1*(6+2*x2*(-3+x3)-3*x3)-2*x2*(-1+x3)+
x1^2*(-1+x2)*(-12+5*x3))+
x0^9*x1^4*(2+4*x2^3-x2^2*(-18+x3)-x3+5*x1^3*(-1+x2)*
(-8+x2*(28-8*x3)+2*x2^2*(-4+x3)+x3)+6*x2*(-5+2*x3)+
3*x1^2*(x2^2*(90-22*x3)+4*x2^3*(-5+x3)-5*(-4+x3)+
6*x2*(-15+4*x3))-3*x1*(-8-12*x2*(-4+x3)+3*x3+
x2^3*(4+x3)+x2^2*(-42+5*x3)))+x0^2*(1+x1)^4*x2^3*
(6*x1*(1+5*x1+5*x1^2)*x2^3+x1*(5-8*x1-10*x1^2)*x3-
3*x1*x2^2*(6+x3+4*x1*(6+x3)+3*x1^2*(8+x3))+
x2*(-2+2*x1*(-1+x3)+6*x1^2*(5+4*x3)+5*x1^3*(6+5*x3)))+
x0*(1+x1)^5*x2^4*(6*x1*(1+2*x1)*x2^2+(-2+2*x1+5*x1^2)*x3-
x2*(-2+3*x1*(2+x3)+x1^2*(12+5*x3)))+
x0^10*x1^4*(-2*x2^2+x1^2*(30+x2^2*(30-8*x3)+24*x2*(-3+x3)-
12*x3)+x1*(6+2*x2*(-9+x3)-3*x3+x2^2*(-2+5*x3))+
x1^3*(30-10*x2^2*(-3+x3)-9*x3+x2*(-72+25*x3)))+
x0^6*x1*(-4*x2^3+6*x1*x2^2*(5-16*x2+5*x2^2)-
3*x1^2*x2*(6+6*x2^4+x2^3*(-92+x3)-3*x2^2*(-72+x3)+x3-
x2*(92+3*x3))+6*x1^5*(1+x2^6+20*x2^3*(-20+x3)+
2*x2^5*(-18+x3)+2*x3-18*x2*(2+x3)-9*x2^4*(-25+2*x3)+
5*x2^2*(45+4*x3))+x1^6*(2+2*x2^6+50*x2^3*(-16+x3)-
45*x2^4*(-10+x3)+5*x3+50*x2^2*(9+x3)+x2^5*(-72+5*x3)-
9*x2*(8+5*x3))+2*x1^3*(1+x2^6+x2^4*(474-15*x3)+
x2^5*(-54+x3)+x3+8*x2^3*(-119+3*x3)+6*x2^2*(79+4*x3)-
3*x2*(18+5*x3))+3*x1^4*(2+2*x2^6+3*x2^5*(-26+x3)+3*x3-
6*x2^4*(-89+5*x3)-6*x2*(13+5*x3)+x2^3*(-984+37*x3)+
x2^2*(534+37*x3)))+x0^7*x1^2*(-2*x2^2*(-6+6*x2+x3)+
x1*x2*(-24+18*x2^3+x2*(178-22*x3)+5*x3+3*x2^2*(-56+3*x3))+
x1^2*(6-4*x2^5+x2^2*(762-77*x3)+x2^4*(144-5*x3)+
14*x2*(-12+x3)+6*x2^3*(-122+9*x3))+
x1^5*(-1+x2)*(x2^4*(-12+x3)-24*x2^3*(-7+x3)+
8*x2*(21+2*x3)-3*(4+3*x3)+6*x2^2*(-72+11*x3))+
x1^4*(x2^2*(1500-130*x3)+x2^4*(450-51*x3)+2*x2^5*(-15+x3)+
15*(2+x3)-30*x2*(15+x3)+12*x2^3*(-125+16*x3))+
x1^3*(x2^2*(1508-131*x3)+x2^4*(396-29*x3)+x2^5*(-22+x3)+
6*(4+x3)-2*x2*(207+x3)+3*x2^3*(-496+49*x3)))+
x0^8*x1^3*(-2*x2*(5+3*x2^2+3*x2*(-6+x3)-2*x3)-
5*x1^4*(-6+x2^3*(48-10*x3)+x2*(48-5*x3)+x2^4*(-6+x3)+
18*x2^2*(-5+x3)-x3)+x1^3*(60+x2^2*(900-168*x3)+
x2^4*(60-8*x3)+10*x2*(-48+7*x3)+12*x2^3*(-40+7*x3))+
2*x1*(3+2*x2^3*(-21+x3)-x3-3*x2^2*(-43+7*x3)+
2*x2*(-29+8*x3))+x1^2*(x2^2*(702-111*x3)-x2^4*(-28+x3)-
6*(-6+x3)+x2^3*(-324+33*x3)+x2*(-356+62*x3)))+
x0^4*x1*(1+x1)^2*x2*(-2*x2^2*(5*x2^2+3*(1+x3)-2*x2*(9+x3))+
5*x1^4*(6*x2^5+x2^4*(-48+x3)-x3+5*x2^3*(18+x3)-
6*x2^2*(8+3*x3)+2*x2*(3+5*x3))+
2*x1^3*(-240*x2^4+30*x2^5-4*x3+6*x2*(5+7*x3)-
12*x2^2*(20+7*x3)+5*x2^3*(90+7*x3))+
2*x1*x2*(3*x2^4+2*x3-21*x2*(2+x3)-x2^3*(58+x3)+
x2^2*(129+16*x3))+x1^2*(36*x2^5-x3-2*x2^4*(178+3*x3)+
x2*(28+33*x3)-3*x2^2*(108+37*x3)+x2^3*(702+62*x3)))+
x0^3*x1*(1+x1)^3*x2^2*((2+24*x1+60*x1^2+40*x1^3)*x2^4+
x1*(-3+12*x1+10*x1^2)*x3-x2^3*(30+x3+9*x1*(16+x3)+
15*x1^2*(18+x3)+5*x1^3*(36+x3))+
3*x2^2*(6+4*x3+15*x1^3*(4+x3)+6*x1*(7+2*x3)+
6*x1^2*(15+4*x3))-x2*(-4+x3+3*x1*(4+5*x3)+
10*x1^3*(4+5*x3)+x1^2*(60+66*x3)))+
x0^5*x1*(1+x1)*(2*x2^3*(-6+6*x2-x3)+x1^5*(-1+x2)*
(12*x2^5-16*x2^3*(-27+x3)-x3+12*x2*(1+2*x3)+
3*x2^4*(-56+3*x3)-6*x2^2*(28+11*x3))+
x1*x2^2*(-24*x2^3+9*(2+x3)+x2^2*(178+5*x3)-
2*x2*(84+11*x3))+x1^4*(30*x2^6-30*x2^4*(-50+x3)+
15*x2^5*(-30+x3)+2*x3-10*x2^3*(150+13*x3)-
3*x2*(10+17*x3)+6*x2^2*(75+32*x3))+
x1^2*x2*(-4-168*x2^4+6*x2^5-5*x3+18*x2*(8+3*x3)+
2*x2^3*(381+7*x3)-x2^2*(732+77*x3))+
x1^3*(24*x2^6-2*x2^4*(-754+x3)+6*x2^5*(-69+x3)+x3-
x2*(22+29*x3)+3*x2^2*(132+49*x3)-x2^3*(1488+131*x3))))*
triangle6[s15,s34])/((1+x0)^3*(1+x1+x0*x1)^3*x2*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^2*
((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3))+
(x0*x1*(-((1+x1)*x2*(1+2*x2-2*x3))+x0*x1*(1+2*x2-x3))*(x2-x3)*
x3*triangle6[s23,s45])/(x2*(x0*x1-(1+x1)*(x2-x3))^2*(1+x2-x3)^2*
(-x0+x2-x3))


==> anc/OneLoopAnalytics/ggggg_mpppp_Nf0.m <==
((-(((-1+ep)*x0^4*x1^3*x2^3*x3^2*(-((1+x1)*x2*(x2-x3))+
x0^2*x1*(-1+x3)+x0*(x2-2*x1*x2*(-1+x3)+2*x1*(-1+x3)*x3))*
x4*box6[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+((-1+ep)*x0^4*x1^4*(x0-x2)*(x0-x2+x3)*
(x0^5*x1^3*(-1+x3)^3+(1+x1)^3*x2^3*(x2^2-3*x2*x3+4*x3^2)+
x0^4*x1^2*x2*(-1+x3)^2*(3+x1*(5+x3))-x0*(1+x1)^2*x2^2*
((2+5*x1)*x2^2-4*x1*(-1+x3)*x3^2-x2*x3*(3+x1*(9+2*x3)))+
x0^2*(1+x1)*x2^2*(x1*(-1+x3)*x3*(6+x1*(9+5*x3))+
x2*(1+x1*(8-3*x3)+x1^2*(10-3*x3+x3^2)))+
x0^3*x1*x2*(-1+x3)*(3*x1*(1+x1)*(-1+x3)*x3+
x2*(3+12*x1+x1^2*(10+x3+2*x3^2))))*x4*box6[s15,s12,s34])/
((1+x1+x0*x1)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+
((-1+ep)*x0^3*x1*x2*(x0^6*x1^3*(4+7*x1)*x2*(-1+x3)^3+
x0^7*x1^4*(-1+x3)^4-(1+x1)^2*x2^4*(x2-x3)*
((1+x1)^2*x2^2-2*(1+x1)^2*x2*x3+(1+2*x1+2*x1^2)*x3^2)-
x0*(1+x1)*x2^3*((1+x1)^2*x2^3*(-3+x1*(-7+x3))-
(1+x1)*x2^2*(-6+x1^2*(-15+x3)+3*x1*(-7+x3))*x3-
x1*x3^3*(-1+2*x1^2*(-2+x3)+2*x1*(-1+x3)+x3)+
x2*x3^2*(-3+2*x1^3*(-6+x3)+3*x1*(-5+x3)+
x1^2*(-22+4*x3)))-x0^2*x2^2*(2*x1^4*(-1+x3)*x3^3+
(1+x1)^2*x2^3*(3-6*x1*(-3+x3)+x1^2*(21-9*x3+x3^2))-
x1*x2*x3^2*(6*(-1+x3)+21*x1*(-1+x3)+
2*x1^3*(-6+2*x3+x3^2)+2*x1^2*(-13+9*x3+x3^2))+
(1+x1)*x2^2*x3*(-3+3*x1*(-9+4*x3)-x1^2*(54-28*x3+x3^2)+
x1^3*(-30+12*x3+x3^2)))+x0^4*x1*x2^2*
(-(x1*(-1+x3)*x3*(9-24*x1*(-1+x3)-9*x3+
x1^2*(15-13*x3+4*x3^2)))+
x2*(4*(-1+x3)+x1^2*(-60+84*x3-26*x3^2)+
x1*(-30+39*x3-9*x3^2)+x1^3*(-35+50*x3-18*x3^2+x3^3)))+
x0^3*x2^2*(-(x1^2*(-1+x3)*x3^2*(3-6*x1*(-1+x3)-3*x3+
2*x1^2*(2+x3)))+x1*x2*x3*(9*(-1+x3)+
x1*(-45+51*x3-6*x3^2)+x1^2*(-66+74*x3-15*x3^2+x3^3)+
x1^3*(-30+30*x3-7*x3^2+x3^3))-(1+x1)*x2^2*
(-1+3*x1*(-5+3*x3)+x1^2*(-45+36*x3-4*x3^2)+
x1^3*(-35+30*x3-6*x3^2+x3^3)))-x0^5*x1^2*x2*(-1+x3)*
(-3*x1*(1+x1)*(-1+x3)^2*x3+
x2*(6-6*x3+3*x1*(8-9*x3+x3^2)+x1^2*(21-24*x3+4*x3^2+
x3^3))))*x4*box6[s23,s34,s15])/
((1+x0)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+((-1+ep)*x0^3*x1^3*x3*
(x0^6*x1^3*(4+7*x1)*x2*(-1+x3)^3+x0^7*x1^4*(-1+x3)^4-
3*x0^5*x1^2*x2*(-1+x3)^2*(x2*(-2+x1*(-8+x3)+x1^2*(-7+x3))-
x1*(1+x1)*(-1+x3)*x3)-(1+x1)^4*x2^5*(x2^2-3*x2*x3+
2*x3^2)-x0*(1+x1)^3*x2^4*(x2^2*(-3+x1*(-7+x3))+
3*x2*(2-x1*(-5+x3))*x3+2*(-1+x1*(-4+x3))*x3^2)+
x0^4*x1*x2^2*(-1+x3)*(3*x1*(3+8*x1+5*x1^2)*(-1+x3)*x3+
x2*(4+x1^2*(60-24*x3)+x1*(30-9*x3)-5*x1^3*(-7+3*x3)))+
x0^2*(1+x1)^2*x2^3*(2*x1*(3+5*x1)*(-1+x3)*x3^2+
3*x2^2*(-1+2*x1*(-3+x3)+x1^2*(-7+3*x3))-
3*x2*x3*(-1+4*x1*(-2+x3)+2*x1^2*(-5+3*x3)))+
x0^3*(1+x1)*x2^2*(-3*x1*x2*(-3+2*x1*(-6+x3)+2*x1^2*(-5+x3))*
(-1+x3)*x3+4*x1^2*(1+x1)*(-1+x3)^2*x3^2+
x2^2*(1+x1*(15-9*x3)+3*x1^2*(15-12*x3+x3^2)+
x1^3*(35-30*x3+3*x3^2))))*x4*box6[s34,s45,s12])/
((1+x1)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)-((-1+ep)*x0^4*x1^4*x2^2*
(x0*x2+(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))*x3^3*(x0-x2+x3)*
x4*box6[s45,s15,s23])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+(2*(-1+ep)*x0^3*x1^2*x2^2*x3*
box8[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*(-1+ep)*x0^3*x1^3*(x0-x2)^2*
((1+x1)*x2+x0*x1*(-1+x3))*box8[s15,s12,s34])/
((1+x1+x0*x1)*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+(2*(-1+ep)*x0^3*x1*
(x0*(x2-x1*x2*(-2+x3))-x2*(x2+x1*x2-x3)+x0^2*x1*(-1+x3))^2*
box8[s23,s34,s15])/((1+x0)*(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))*(x0-x2+x3))+
(2*(-1+ep)*x0^2*x1^2*(-((1+x1)*x2^2)+x0*(x2+2*x1*x2)+
x0^2*x1*(-1+x3))^2*box8[s34,s45,s12])/
((1+x1)*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+(2*(-1+ep)*x0^4*x1^3*x2*x3^2*
box8[s45,s15,s23])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))-(2*(-1+ep)*x0^3*x1^2*(-(x0^2*x1*x2)+
(1+x1)^2*x2^2+x0^3*x1^2*(-1+x3)+x0*(1+x1)*x2*
(-1+x1*(-1+x2+x3)))*bubble6[s12])/((1+x1)*(1+x1+x0*x1)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*(-1+x3)*x4)+
(2*(-1+ep)*x0^4*x1^2*(x0^3*x1^2*x3+
x2*((1+x1)*x2-(1+3*x1+x1^2)*x3)+
x0^2*x1*(1+x3-x1*(-2+x2)*x3)-
x0*(x2-x1*(2+x1)*x3+2*x1^2*x2*x3+2*x1*x2*(1+x3)))*
bubble6[s15])/((1+x0)*(1+x1+x0*x1)*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*(x0*x1-(1+x1)*x2+x1*x3)*x4)-
(2*(-1+ep)*x0^2*x1*(x0*(x2+x1*(-2+x2-x3))+x0^2*x1*(-1+x3)+
2*(x2+x1*x2-x1*x3))*bubble6[s23])/
((1+x0)*(x0*x1-(1+x1)*x2+x1*x3)*x4)+
(2*(-1+ep)*x0^4*x1*(-((1+x1)^2*x2^2)-x0*(1+x1)*x2*
(-1+2*x2+6*x1^2*x2+x1*(-1+7*x2+x3))+
x0^5*x1^2*(-2+x1^2*x3+x1*(-3+2*x3))-
x0^2*x2*(-2+x1^4*x3+2*x1*(-6+2*x2+x3)+
2*x1^3*(-6+4*x2+3*x3)+x1^2*(-21+11*x2+7*x3))+
x0^3*x1*(-3+6*x2+x1^2*(-6+16*x2-3*x2^2+5*x3-7*x2*x3)+
x1*(-8+19*x2-2*x2^2+3*x3-4*x2*x3)+x1^3*(x3-2*x2*x3))+
x0^4*x1*(-2-x1^3*(-2+x2)*x3+2*x1*(-4+2*x2+x3)+
x1^2*(-8+6*x2+6*x3-2*x2*x3)))*bubble6[s34])/
((1+x0)*(1+x1)*(1+x1+x0*x1)*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4)+
(2*(-1+ep)*x0^3*x1^2*(x2+x0*x1*(1+2*x1)*(-1+x3))*bubble6[s45])/
((1+x1)*(-1+x3)*x4)+(2*(-1+ep)*x0^4*x1^4*x2^3*
((1+x1)*x2+x0*x1*(-1+x3))*x3^3*(x0-x2+x3)*x4^2*
pent6[s12,s23,s34,s45,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
((-1+ep)*x0^4*x1^3*triangle6[s12])/(1+x1+x0*x1)^2-
((-1+ep)*x0^4*x1^4*(x0-x2+x3)*triangle6[s15])/(1+x1+x0*x1)^2+
((-1+ep)*x0^2*(2+4*x0+x0^2)*x1*x2*triangle6[s23])/(1+x0)^2+
((-1+ep)*x0^3*x1*(1+2*x1+2*x0*(2+4*x1+x1^2)+
x0^2*(2+4*x1+x1^2))*((1+x1)*x2+x0*x1*(-1+x3))*triangle6[s34])/
((1+x0)^2*(1+x1)^2)+((-1+ep)*x0^4*x1^3*(1+4*x1+2*x1^2)*x3*
triangle6[s45])/(1+x1)^2-((-1+ep)*x0^4*x1^4*(2+(2+x0)*x1)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*triangle6[s12,s34])/
((1+x1)^2*(1+x1+x0*x1)^2)+
(x0^4*x1^3*(-1+ep+x3-ep*x3)*triangle6[s12,s45])/(1+x1)^2+
((-1+ep)*x0^4*x1*(x0*x1-(1+x1)*x2+x1*x3)*triangle6[s15,s23])/
(1+x0)^2+((-1+ep)*x0^3*x1*(1+2*(1+x0)*x1)*
(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))*triangle6[s15,s34])/
((1+x0)^2*(1+x1+x0*x1)^2)))


==> anc/OneLoopAnalytics/ggggg_mpppp_Nf1.m <==
((-((x0^4*x1^3*x2^3*x3^2*(-((1+x1)*x2*(x2-x3))+x0^2*x1*(-1+x3)+
x0*(x2-2*x1*x2*(-1+x3)+2*x1*(-1+x3)*x3))*x4*
box6[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+(x0^4*x1^4*(x0-x2)*(x0-x2+x3)*
(x0^5*x1^3*(-1+x3)^3+(1+x1)^3*x2^3*(x2^2-3*x2*x3+4*x3^2)+
x0^4*x1^2*x2*(-1+x3)^2*(3+x1*(5+x3))-x0*(1+x1)^2*x2^2*
((2+5*x1)*x2^2-4*x1*(-1+x3)*x3^2-x2*x3*(3+x1*(9+2*x3)))+
x0^2*(1+x1)*x2^2*(x1*(-1+x3)*x3*(6+x1*(9+5*x3))+
x2*(1+x1*(8-3*x3)+x1^2*(10-3*x3+x3^2)))+
x0^3*x1*x2*(-1+x3)*(3*x1*(1+x1)*(-1+x3)*x3+
x2*(3+12*x1+x1^2*(10+x3+2*x3^2))))*x4*box6[s15,s12,s34])/
((1+x1+x0*x1)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+
(x0^3*x1*x2*(x0^6*x1^3*(4+7*x1)*x2*(-1+x3)^3+x0^7*x1^4*(-1+x3)^4-
(1+x1)^2*x2^4*(x2-x3)*((1+x1)^2*x2^2-2*(1+x1)^2*x2*x3+
(1+2*x1+2*x1^2)*x3^2)-x0*(1+x1)*x2^3*
((1+x1)^2*x2^3*(-3+x1*(-7+x3))-(1+x1)*x2^2*
(-6+x1^2*(-15+x3)+3*x1*(-7+x3))*x3-
x1*x3^3*(-1+2*x1^2*(-2+x3)+2*x1*(-1+x3)+x3)+
x2*x3^2*(-3+2*x1^3*(-6+x3)+3*x1*(-5+x3)+
x1^2*(-22+4*x3)))-x0^2*x2^2*(2*x1^4*(-1+x3)*x3^3+
(1+x1)^2*x2^3*(3-6*x1*(-3+x3)+x1^2*(21-9*x3+x3^2))-
x1*x2*x3^2*(6*(-1+x3)+21*x1*(-1+x3)+
2*x1^3*(-6+2*x3+x3^2)+2*x1^2*(-13+9*x3+x3^2))+
(1+x1)*x2^2*x3*(-3+3*x1*(-9+4*x3)-x1^2*(54-28*x3+x3^2)+
x1^3*(-30+12*x3+x3^2)))+x0^4*x1*x2^2*
(-(x1*(-1+x3)*x3*(9-24*x1*(-1+x3)-9*x3+
x1^2*(15-13*x3+4*x3^2)))+
x2*(4*(-1+x3)+x1^2*(-60+84*x3-26*x3^2)+
x1*(-30+39*x3-9*x3^2)+x1^3*(-35+50*x3-18*x3^2+x3^3)))+
x0^3*x2^2*(-(x1^2*(-1+x3)*x3^2*(3-6*x1*(-1+x3)-3*x3+
2*x1^2*(2+x3)))+x1*x2*x3*(9*(-1+x3)+
x1*(-45+51*x3-6*x3^2)+x1^2*(-66+74*x3-15*x3^2+x3^3)+
x1^3*(-30+30*x3-7*x3^2+x3^3))-(1+x1)*x2^2*
(-1+3*x1*(-5+3*x3)+x1^2*(-45+36*x3-4*x3^2)+
x1^3*(-35+30*x3-6*x3^2+x3^3)))-x0^5*x1^2*x2*(-1+x3)*
(-3*x1*(1+x1)*(-1+x3)^2*x3+
x2*(6-6*x3+3*x1*(8-9*x3+x3^2)+x1^2*(21-24*x3+4*x3^2+
x3^3))))*x4*box6[s23,s34,s15])/
((1+x0)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)+
(x0^3*x1^3*x3*(x0^6*x1^3*(4+7*x1)*x2*(-1+x3)^3+
x0^7*x1^4*(-1+x3)^4-3*x0^5*x1^2*x2*(-1+x3)^2*
(x2*(-2+x1*(-8+x3)+x1^2*(-7+x3))-x1*(1+x1)*(-1+x3)*x3)-
(1+x1)^4*x2^5*(x2^2-3*x2*x3+2*x3^2)-x0*(1+x1)^3*x2^4*
(x2^2*(-3+x1*(-7+x3))+3*x2*(2-x1*(-5+x3))*x3+
2*(-1+x1*(-4+x3))*x3^2)+x0^4*x1*x2^2*(-1+x3)*
(3*x1*(3+8*x1+5*x1^2)*(-1+x3)*x3+
x2*(4+x1^2*(60-24*x3)+x1*(30-9*x3)-5*x1^3*(-7+3*x3)))+
x0^2*(1+x1)^2*x2^3*(2*x1*(3+5*x1)*(-1+x3)*x3^2+
3*x2^2*(-1+2*x1*(-3+x3)+x1^2*(-7+3*x3))-
3*x2*x3*(-1+4*x1*(-2+x3)+2*x1^2*(-5+3*x3)))+
x0^3*(1+x1)*x2^2*(-3*x1*x2*(-3+2*x1*(-6+x3)+2*x1^2*(-5+x3))*
(-1+x3)*x3+4*x1^2*(1+x1)*(-1+x3)^2*x3^2+
x2^2*(1+x1*(15-9*x3)+3*x1^2*(15-12*x3+x3^2)+
x1^3*(35-30*x3+3*x3^2))))*x4*box6[s34,s45,s12])/
((1+x1)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3)-
(x0^4*x1^4*x2^2*(x0*x2+(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))*x3^3*
(x0-x2+x3)*x4*box6[s45,s15,s23])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3+
(2*x0^3*x1^2*x2^2*x3*box8[s12,s23,s45])/(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))+
(2*x0^3*x1^3*(x0-x2)^2*((1+x1)*x2+x0*x1*(-1+x3))*
box8[s15,s12,s34])/((1+x1+x0*x1)*(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))+
(2*x0^3*x1*(x0*(x2-x1*x2*(-2+x3))-x2*(x2+x1*x2-x3)+
x0^2*x1*(-1+x3))^2*box8[s23,s34,s15])/
((1+x0)*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))*
(x0-x2+x3))+(2*x0^2*x1^2*(-((1+x1)*x2^2)+x0*(x2+2*x1*x2)+
x0^2*x1*(-1+x3))^2*box8[s34,s45,s12])/
((1+x1)*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+(2*x0^4*x1^3*x2*x3^2*box8[s45,s15,s23])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))-
(2*x0^3*x1^2*(-(x0^2*x1*x2)+(1+x1)^2*x2^2+x0^3*x1^2*(-1+x3)+
x0*(1+x1)*x2*(-1+x1*(-1+x2+x3)))*bubble6[s12])/
((1+x1)*(1+x1+x0*x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*
(-1+x3)*x4)+(2*x0^4*x1^2*(x0^3*x1^2*x3+
x2*((1+x1)*x2-(1+3*x1+x1^2)*x3)+
x0^2*x1*(1+x3-x1*(-2+x2)*x3)-
x0*(x2-x1*(2+x1)*x3+2*x1^2*x2*x3+2*x1*x2*(1+x3)))*
bubble6[s15])/((1+x0)*(1+x1+x0*x1)*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*(x0*x1-(1+x1)*x2+x1*x3)*x4)-
(2*x0^2*x1*(x0*(x2+x1*(-2+x2-x3))+x0^2*x1*(-1+x3)+
2*(x2+x1*x2-x1*x3))*bubble6[s23])/
((1+x0)*(x0*x1-(1+x1)*x2+x1*x3)*x4)+
(2*x0^4*x1*(-((1+x1)^2*x2^2)-x0*(1+x1)*x2*(-1+2*x2+6*x1^2*x2+
x1*(-1+7*x2+x3))+x0^5*x1^2*(-2+x1^2*x3+x1*(-3+2*x3))-
x0^2*x2*(-2+x1^4*x3+2*x1*(-6+2*x2+x3)+
2*x1^3*(-6+4*x2+3*x3)+x1^2*(-21+11*x2+7*x3))+
x0^3*x1*(-3+6*x2+x1^2*(-6+16*x2-3*x2^2+5*x3-7*x2*x3)+
x1*(-8+19*x2-2*x2^2+3*x3-4*x2*x3)+x1^3*(x3-2*x2*x3))+
x0^4*x1*(-2-x1^3*(-2+x2)*x3+2*x1*(-4+2*x2+x3)+
x1^2*(-8+6*x2+6*x3-2*x2*x3)))*bubble6[s34])/
((1+x0)*(1+x1)*(1+x1+x0*x1)*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4)+
(2*x0^3*x1^2*(x2+x0*x1*(1+2*x1)*(-1+x3))*bubble6[s45])/
((1+x1)*(-1+x3)*x4)+
(2*x0^4*x1^4*x2^3*((1+x1)*x2+x0*x1*(-1+x3))*x3^3*(x0-x2+x3)*x4^2*
pent6[s12,s23,s34,s45,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
(x0^4*x1^3*triangle6[s12])/(1+x1+x0*x1)^2-
(x0^4*x1^4*(x0-x2+x3)*triangle6[s15])/(1+x1+x0*x1)^2+
(x0^2*(2+4*x0+x0^2)*x1*x2*triangle6[s23])/(1+x0)^2+
(x0^3*x1*(1+2*x1+2*x0*(2+4*x1+x1^2)+x0^2*(2+4*x1+x1^2))*
((1+x1)*x2+x0*x1*(-1+x3))*triangle6[s34])/
((1+x0)^2*(1+x1)^2)+(x0^4*x1^3*(1+4*x1+2*x1^2)*x3*
triangle6[s45])/(1+x1)^2-(x0^4*x1^4*(2+(2+x0)*x1)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*triangle6[s12,s34])/
((1+x1)^2*(1+x1+x0*x1)^2)-
(x0^4*x1^3*(-1+x3)*triangle6[s12,s45])/(1+x1)^2+
(x0^4*x1*(x0*x1-(1+x1)*x2+x1*x3)*triangle6[s15,s23])/(1+x0)^2+
(x0^3*x1*(1+2*(1+x0)*x1)*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))*
triangle6[s15,s34])/((1+x0)^2*(1+x1+x0*x1)^2)))


==> anc/OneLoopAnalytics/ggggg_ppppp_Nf0.m <==
((((-1+ep)*x0^3*x1^2*x2^2*x3*(x0-x2+x3)*
(-((1+x1)^2*x2^2*(x2-x3))+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+3*x1*(-1+x3))-3*x1*(-1+x3)*x3)+
x0^2*x1*(-1+x3)*(x2*(2+x1*(3-2*x3))+2*x1*(-1+x3)*x3))*x4*
box6[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3-((-1+ep)*x0^3*x1^3*x2*x3*(x0-x2+x3)^2*
(x0^3*x1^2*(-1+x3)^2-(1+x1)^2*x2^2*(x2+x3)-
x0*(1+x1)*x2*(x2*(-1+3*x1*(-1+x3))+x1*(-1+x3)*x3)-
x0^2*x1*x2*(-1+x3)*(-2+x1*(-3+2*x3)))*x4*box6[s15,s12,s34])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3+
((-1+ep)*x0^2*x1^2*x2^2*((1+x1)*x2+x0*x1*(-1+x3))^2*x3*
(x0-x2+x3)*((1+x1)*x2*(x2-x3)+x0^2*x1*(1+x3)-
x0*(x2+2*x1*x2-2*x1*x3))*x4*box6[s23,s34,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
((-1+ep)*x0^2*x1^2*x2*((1+x1)*x2+x0*x1*(-1+x3))^2*
(-(x0*x2)+(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))*x3^2*
(x0-x2+x3)*x4*box6[s34,s45,s12])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3+
((-1+ep)*x0^3*x1^3*x2*x3^2*(x0-x2+x3)^2*((1+x1)^2*x2^2*(x2-x3)+
x0^2*x1*(2+x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2+
x0*(1+x1)*x2*(x2+x1*x2*(-1+x3)-x1*(-1+x3)*x3))*x4*
box6[s45,s15,s23])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+(2*(-1+ep)*x0^3*x1^2*x2*(1+x2-x3)*x3*
box8[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*(-1+ep)*x0^2*x1^2*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*box8[s15,s12,s34])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))-
(2*(-1+ep)*x0*x1*x2*(x0*x1-(1+x1)*x2)*((1+x1)*x2+
x0*x1*(-1+x3))*(x0-x2+x3)*box8[s23,s34,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))+
(2*(-1+ep)*x0^2*x1^2*(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*
x3*box8[s34,s45,s12])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*(-1+ep)*x0^2*x1^2*x2*
(x0*x1-(1+x1)*(x2-x3))*x3*(x0-x2+x3)*box8[s45,s15,s23])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))-
(2*(-1+ep)*x0^3*x1^3*x2^2*((1+x1)*x2+x0*x1*(-1+x3))^2*x3^2*
(x0-x2+x3)^2*x4^2*pent6[s12,s23,s34,s45,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3))

==> anc/OneLoopAnalytics/ggggg_ppppp_Nf1.m <==
(((x0^3*x1^2*x2^2*x3*(x0-x2+x3)*(-((1+x1)^2*x2^2*(x2-x3))+
x0^3*x1^2*(-1+x3)^2-x0*(1+x1)*x2*(x2*(-1+3*x1*(-1+x3))-
3*x1*(-1+x3)*x3)+x0^2*x1*(-1+x3)*(x2*(2+x1*(3-2*x3))+
2*x1*(-1+x3)*x3))*x4*box6[s12,s23,s45])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
(x0^3*x1^3*x2*x3*(x0-x2+x3)^2*(x0^3*x1^2*(-1+x3)^2-
(1+x1)^2*x2^2*(x2+x3)-x0*(1+x1)*x2*(x2*(-1+3*x1*(-1+x3))+
x1*(-1+x3)*x3)-x0^2*x1*x2*(-1+x3)*(-2+x1*(-3+2*x3)))*x4*
box6[s15,s12,s34])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+(x0^2*x1^2*x2^2*((1+x1)*x2+x0*x1*(-1+x3))^
2*x3*(x0-x2+x3)*((1+x1)*x2*(x2-x3)+x0^2*x1*(1+x3)-
x0*(x2+2*x1*x2-2*x1*x3))*x4*box6[s23,s34,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3-
(x0^2*x1^2*x2*((1+x1)*x2+x0*x1*(-1+x3))^2*
(-(x0*x2)+(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))*x3^2*
(x0-x2+x3)*x4*box6[s34,s45,s12])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3+
(x0^3*x1^3*x2*x3^2*(x0-x2+x3)^2*((1+x1)^2*x2^2*(x2-x3)+
x0^2*x1*(2+x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2+
x0*(1+x1)*x2*(x2+x1*x2*(-1+x3)-x1*(-1+x3)*x3))*x4*
box6[s45,s15,s23])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^3+(2*x0^3*x1^2*x2*(1+x2-x3)*x3*
box8[s12,s23,s45])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*x0^2*x1^2*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*box8[s15,s12,s34])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))-
(2*x0*x1*x2*(x0*x1-(1+x1)*x2)*((1+x1)*x2+x0*x1*(-1+x3))*
(x0-x2+x3)*box8[s23,s34,s15])/(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))+
(2*x0^2*x1^2*(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*x3*
box8[s34,s45,s12])/(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))+(2*x0^2*x1^2*x2*(x0*x1-(1+x1)*(x2-x3))*x3*
(x0-x2+x3)*box8[s45,s15,s23])/(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))-
(2*x0^3*x1^3*x2^2*((1+x1)*x2+x0*x1*(-1+x3))^2*x3^2*(x0-x2+x3)^2*
x4^2*pent6[s12,s23,s34,s45,s15])/
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^3))

==> anc/OneLoopAnalytics/uubddbg_pmmpm_Nf0.m <==
-(x2*x4^2*box4[s12,s23,s45])/2-
(x1*(x0*x1-(1+x1)*x2)*(x0-x2+x3)^2*(2*x0^4*x1^2*x2+
2*(1+x1)^2*x2^3*(x2-x3)^2+x0^3*x1*(-4*(1+2*x1)*x2^2+
4*x1*x2*x3+ep*(-1+x3)*x3)-x0*(1+x1)*x2^2*
((4+8*x1)*x2^2-4*x2*(x3+3*x1*x3)+x3*(ep+4*x1*x3))+
x0^2*x2*(2*(1+6*x1+6*x1^2)*x2^2-4*x1*(2+3*x1)*x2*x3+
x3*(ep-ep*x1*(-2+x3)-2*ep*x3+2*x1^2*x3)))*x4^2*
box4[s15,s12,s34])/(4*(x0-x2)^3*x2*(x0*x1-(1+x1)*(x2-x3))^3)-
(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*box4[s23,s34,s15])/(2*x0)-
(((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)*x3^2*
(-2*x0^2*x2*(1+x2-x3)^2*x3^2+ep*((1+x1)*x2+x0*x1*(-1+x3))^2*
(x0^2*(1+2*x2-x3)+x0*(-2*x2-4*x2^2+x3+5*x2*x3-x3^2)+
x2*(x2+2*x2^2-4*x2*x3+x3*(-1+2*x3))))*x4^2*box4[s34,s45,s12])/
(4*x2*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^3)-
(x1*x3*(x0-x2+x3)*(2*x0^3*x1^3*x2+
x0^2*x1^2*(-6*(1+x1)*x2^2+6*(1+x1)*x2*x3-ep*(-1+x3)*x3)-
(1+x1)*x2*(x2-x3)*(2*(1+x1)^2*x2^2-4*(1+x1)^2*x2*x3+
x3*(-(ep*x1)+2*(1+x1)^2*x3))+
x0*x1*(6*(1+x1)^2*x2^3-12*(1+x1)^2*x2^2*x3-ep*x1*(-1+x3)*x3^2+
x2*x3*(ep*(-1+x1*(-2+x3))+6*(1+x1)^2*x3)))*x4^2*
box4[s45,s15,s23])/(4*x2*(x0*x1-(1+x1)*(x2-x3))^3)-
((-2*x0*x1*x2+ep*(1+x1)*x2+2*(1+x1)*x2*(x2-x3)+
ep*x0*x1*(-1+x3))*(x0-x2+x3)*(-((1+x1)^3*x2^2*(x2-x3))+
3*x0^2*x1^2*(1+x1)*x2*(-1+x3)+x0^3*x1^3*(-1+x3)^2-
x0*x1*(1+x1)^2*x2*(x2*(-3+x3)-(-1+x3)*x3))*x4*
box6[s12,s23,s45])/(2*x2*(-(x0*x1)+(1+x1)*(x2-x3))^3*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3)))+
(x3*(x0-x2+x3)*(4*(1+x1)^4*x2^3*(x2-x3)^2+2*x0^6*x1^4*(-1+x3)+
x0^5*x1^2*((-1+x3)^2+x1*(-1+x2*(8-6*x3)+x3)+
2*x1^2*(-1-3*x2*(-2+x3)+x3^2))+x0*(1+x1)^3*x2^2*(x2-x3)*
(4*x1*x2^2+x3+8*x1*x3-x2*(7+2*x1*(9+2*x3)))-
x0^2*(1+x1)^2*x2*(2*x1*(4+9*x1)*x2^3-x1*(1+4*x1)*x3^2+
x1*x2*x3*(17-2*x3+6*x1*(5+x3))-
2*x2^2*(1+3*x1*(4+x3)+4*x1^2*(4+3*x3)))-
x0^3*(1+x1)*x2*(2*x1*x2^2*(-2+x1^2*(-16+x3)+2*x1*(-7+x3))+
x1*x3*(1-14*x1^2+x1*(-10+3*x3))+
x2*(-1+4*x1+x1^2*(30+11*x3-4*x3^2)+
x1^3*(28+24*x3-2*x3^2)))+
x0^4*x1*(x1*(-1+x1+2*x1^2)*(-1+x3)*x3+
2*x1*x2^2*(-5+6*x1*(-3+x3)+2*x3+x1^2*(-14+3*x3))+
x2*(2*(-1+x3)+x1^2*(16+4*x3-6*x3^2)+x1*(2+x3-2*x3^2)-
4*x1^3*(-3-2*x3+x3^2)))+ep*((1+x1)^4*x2^3*(x2-x3)-
x0^5*x1^2*(-1+x3)*(-1+x1^2+x3-3*x1*x3)+
x0*(1+x1)^3*x2^2*((-1+x1)*x2^2+(1-x1*(-3+x3)-3*x3)*x3+
x2*(-2-4*x1+4*x3))+x0^4*x1*(-2*x2*(-1+x3)+
x1^3*(1-x3^2+x2*(-4+3*x3))+x1^2*(2-5*x3+3*x3^2+
x2*(-2+10*x3-3*x3^2))+x1*(1-5*x3+4*x3^2+
x2*(4+x3-2*x3^2)))-x0^3*(1+x1)*
(x2^2+x1*x2*(2+5*x2-9*x3+4*x3^2)+
x1^3*(3*x2^2*(-2+x3)+(-1+x3)*x3-2*x2*(-2+x3^2))+
x1^2*(8*x2^2*x3+(-1+x3)*x3+x2*(6-14*x3+x3^2)))+
x0^2*(1+x1)^2*x2*(x2^2*(2+x1^2*(-4+x3)+2*x1*(1+x3))+
x1*x3*(-2+4*x3+x1*(-3+2*x3))-
x2*(-1+4*x3+x1^2*(-6+x3^2)+x1*(-6+13*x3+2*x3^2)))))*x4*
box6[s15,s12,s34])/(2*(x0-x2)^2*(x0*x1-(1+x1)*(x2-x3))^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))-
((-2*x0*x1*x2+ep*(1+x1)*x2+2*(1+x1)*x2*(x2-x3)+
ep*x0*x1*(-1+x3))*x3*(-((1+x1)^3*x2^2*(x2-x3))+
x0^3*x1^2*(-1+x3)*(-1+x1*x2+x3)-x0*(1+x1)^2*x2*
(-((1+2*x1)*x2)+x1*x2^2-x1*(-1+x3)*x3)+
x0^2*x1*(1+x1)*x2*(2*(-1+x3)+x1*(-1-x2*(-2+x3)+x3^2)))*x4*
box6[s23,s34,s15])/(2*x2*(-(x0*x1)+(1+x1)*(x2-x3))^3*
(-(x0*(x2+2*x1*x2))+(1+x1)*x2*(x2-x3)+x0^2*(x1-x1*x3)))-
(((1+x1)*x2+x0*x1*(-1+x3))*x3*(x0-x2+x3)*
(-(x0^4*x1^2*(1+3*x1)*x2*(-1+x3)^2)-x0^5*x1^3*(-1+x3)^3+
(1+x1)^3*x2^2*(x2^3-3*x2^2*x3-(-1+x3)*x3^2+x2*x3*(-1+3*x3))+
x0^3*x1*(-1+x3)*(-((-6-5*x1+x1^2)*x2*(-1+x3)*x3)+
(-2-x1+x1^2)*(-1+x3)^2*x3-x2^2*(-1+2*x1^2+4*x3+
4*x1*x3))+x0*(1+x1)^2*x2*(x2^2*(9+x1*(5-3*x3)-12*x3)*x3-
(4+x1)*(-1+x3)^2*x3^2+x2^3*(-2+x1*(-3+x3)+4*x3)+
x2*(-1+x3)*x3*(-3+12*x3+x1*(-1+3*x3)))-
x0^2*(1+x1)*x2*(-((6+14*x1+x1^2)*x2*(-1+x3)*x3)-
(-2-4*x1+x1^2)*(-1+x3)^2*x3+x2^2*(-1+2*x1^2*(-1+x3)+
4*x3+2*x1*(-2+5*x3)))+
ep*(x0^4*x1^2*(3+5*x2+x1*(3+7*x2-3*x3)-3*x3)*(-1+x3)^2+
x0^5*x1^3*(-1+x3)^3+(1+x1)^3*x2^2*(3*x2^3+x2^2*(3-9*x3)+
x2*x3*(-7+9*x3)+x3*(-1+4*x3-3*x3^2))-
x0^3*x1*(-1+x3)*(3*x1*(1+x1)*(-1+x3)^2*x3+
x2^2*(-7+4*x1*(-6+x3)+2*x1^2*(-9+2*x3))-
(1+x1)*x2*(-1+x3)*(-6+x1*(-12+7*x3)))-
x0^2*(1+x1)*(x1*(10+13*x1)*x2*(-1+x3)^2*x3-
x1*(1+x1)*(-1+x3)^3*x3+x2^3*(-3+10*x1*(-2+x3)+
2*x1^2*(-11+7*x3))-x2^2*(-1+x3)*(-3+2*x1^2*(-9+13*x3)+
x1*(-18+19*x3)))+x0*(1+x1)^2*x2*
(x2^3*(-6+x1*(-13+3*x3))-(-1+x3)^2*x3*(-1+x1*(-2+3*x3))+
x2*(-1+x3)*x3*(-7+x1*(-17+9*x3))+
x2^2*(-6+12*x3+x1*(-12+31*x3-9*x3^2)))))*x4*
box6[s34,s45,s12])/(2*(x0*x1-(1+x1)*(x2-x3))^3*
(x2+x0*(-1+x3))^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+((ep+2*x0)*x1*((1+x1)*x2+x0*x1*(-1+x3))*x3*
(x0-x2+x3)*x4*box6[s45,s15,s23])/
(2*(-(x0*(1+4*x1+3*x1^2)*x2*(x2-x3))+(1+x1)^2*x2*(x2-x3)^2+
x0^3*x1^2*(-1+x3)-x0^2*x1*(-((1+x1)*(-1+x3)*x3)+
x2*(-2+x1*(-3+x3)+x3))))+
((x0-x2+x3)*
(ep*((1+x1)^6*x2^8*((-1+x3)^2*x3^2+x2^2*(4-2*x3+x3^2)+
x2*(3-5*x3+4*x3^2-2*x3^3))-x0^9*x1^3*(-1+x3)^4*
(3+4*x2-3*x1^2*(2*x2*(-2+x3)+3*(-1+x3))*(-1+x3)^2-
x1^3*(3+4*x2-3*x3)*(-1+x3)^3-3*x3-6*x2*x3+9*x2*x3^2-
4*x2*x3^3-3*x1*(-1+x3)*(3-3*x3+x2*(4-4*x3+3*x3^2)))+
x0*(1+x1)^5*x2^7*((-1+x3)^2*x3^2*(-1+2*x3+x1*(-7+5*x3))+
x2^2*(-24+11*x3-4*x3^2+2*x3^3+x1*(-36+44*x3-19*x3^2+
5*x3^3))-x2*(-1+x3)*(-18+4*x3-5*x3^2+4*x3^3+
x1*(-27+37*x3-26*x3^2+10*x3^3)))-x0^8*x1^2*x2*(-1+x3)^3*
(-9*(-1+x3)^2*(-1-2*x3+x3^2)+x2*(12-9*x3+9*x3^2-
6*x3^3)+x1^4*(-1+x3)^3*(-27+35*x3-8*x3^2+
2*x2*(-18+5*x3))+3*x1^3*(-1+x3)^2*(30-41*x3+12*x3^2-
x3^3+x2*(40-31*x3+5*x3^2))+3*x1^2*(-1+x3)*
(-36+50*x3-4*x3^2-13*x3^3+3*x3^4+
x2*(-48+59*x3-32*x3^2+6*x3^3))+
x1*(54-71*x3-52*x3^2+114*x3^3-46*x3^4+x3^5+
x2*(72-115*x3+99*x3^2-54*x3^3+10*x3^4)))+
x0^2*(1+x1)^4*x2^6*((-1+x3)^2*x3^2*(15-12*x3+x3^2+
2*x1*(3-9*x3+4*x3^2)+x1^2*(21-30*x3+10*x3^2))+
x2^2*(60-25*x3+6*x3^2-12*x3^3+x3^4+
x1*(192-239*x3+96*x3^2-33*x3^3+8*x3^4)+
x1^2*(144-280*x3+189*x3^2-60*x3^3+10*x3^4))-
x2*(-1+x3)*(45+10*x3-3*x3^2-24*x3^3+2*x3^4+
x1*(144-145*x3+60*x3^2-51*x3^3+16*x3^4)+
x1^2*(108-224*x3+189*x3^2-90*x3^3+20*x3^4)))+
x0^7*x1*x2*(-1+x3)^2*((1+x1)*(-1+x3)^2*x3^2*
(-21+x1^2*(-16+x3)*(-1+x3)^2+x1^4*(-1+x3)^3+6*x3+
x1^3*(-1+x3)^2*(1+2*x3)-3*x1*(13-14*x3+x3^2))-
x2*(-1+x3)*(x1^5*(-1+x3)^3*(108-64*x3+9*x3^2)+
3*x1^4*(-1+x3)^2*(-132+99*x3-24*x3^2+4*x3^3)-
3*(3+6*x3-7*x3^2+6*x3^3)+3*x1*(-33-13*x3+80*x3^2-
54*x3^3+11*x3^4)+x1^2*(-351+289*x3+351*x3^2-399*x3^3+
98*x3^4-6*x3^5)-3*x1^3*(183-337*x3+135*x3^2+40*x3^3-
22*x3^4+x3^5))+x2^2*(-3*(4+x3^2)+x1^5*(-1+x3)^3*
(144-80*x3+9*x3^2)+3*x1^4*(-1+x3)^2*(-176+189*x3-
57*x3^2+5*x3^3)-3*x1*(44-49*x3+29*x3^2-18*x3^3+
4*x3^4)+3*x1^3*(-244+619*x3-586*x3^2+265*x3^3-58*x3^4+
4*x3^5)+x1^2*(-468+893*x3-690*x3^2+327*x3^3-86*x3^4+
6*x3^5)))+x0^3*(1+x1)^3*x2^5*
((-1+x3)^2*x3^2*(-5*(14-12*x3+x3^2)+
3*x1*(-25+38*x3-15*x3^2+x3^3)+5*x1^3*(-7+15*x3-
10*x3^2+2*x3^3)+3*x1^2*(-5+20*x3-18*x3^2+4*x3^3))+
x2^2*(-80+30*x3-4*x3^2+28*x3^3-4*x3^4+
3*x1*(-140+180*x3-71*x3^2+33*x3^3-15*x3^4+x3^5)+
3*x1^2*(-224+455*x3-320*x3^2+110*x3^3-28*x3^4+4*x3^5)+
x1^3*(-336+896*x3-875*x3^2+395*x3^3-90*x3^4+10*x3^5))-
x2*(-1+x3)*(-60-40*x3+22*x3^2+57*x3^3-9*x3^4+
3*x1*(-105+70*x3+20*x3^2+31*x3^3-30*x3^4+2*x3^5)+
3*x1^2*(-168+301*x3-193*x3^2+95*x3^3-46*x3^4+8*x3^5)+
x1^3*(-252+700*x3-763*x3^2+435*x3^3-140*x3^4+20*x3^5)))-
x0^6*x2^2*(-1+x3)*((1+x1)*(-1+x3)^2*x3^2*(21-15*x3+
x1^5*(-1+x3)^3*(-7+2*x3)+2*x1^3*(-1+x3)^2*
(38-18*x3+x3^2)+x1^4*(-1+x3)^2*(-1-15*x3+4*x3^2)+
3*x1*(47-51*x3+11*x3^2)-3*x1^2*(-68+112*x3-49*x3^2+
5*x3^3))+x2^2*(4+3*x3+3*x3^2-x3^3+x1^6*(-1+x3)^3*
(-336+280*x3-63*x3^2+4*x3^3)+3*x1*(32-21*x3+7*x3^2-
9*x3^3+x3^4)+3*x1^5*(-1+x3)^2*(448-623*x3+275*x3^2-
47*x3^3+3*x3^4)-3*x1^2*(-200+320*x3-197*x3^2+97*x3^3-
34*x3^4+3*x3^5)+x1^3*(1600-3700*x3+3252*x3^2-
1532*x3^3+454*x3^4-63*x3^5+x3^6)+
3*x1^4*(700-2025*x3+2225*x3^2-1187*x3^3+331*x3^4-
46*x3^5+2*x3^6))-x2*(-1+x3)*(3+9*x3+6*x3^2-3*x3^3+
x1^6*(-1+x3)^3*(-252+224*x3-63*x3^2+6*x3^3)+
x1*(72+75*x3-153*x3^2+78*x3^3-27*x3^4)+
3*x1^5*(-1+x3)^2*(336-385*x3+157*x3^2-41*x3^3+5*x3^4)+
3*x1^2*(150-50*x3-255*x3^2+223*x3^3-61*x3^4+5*x3^5)+
x1^3*(1200-1700*x3-204*x3^2+1050*x3^3-343*x3^4+6*x3^5+
3*x3^6)+3*x1^4*(525-1225*x3+900*x3^2-214*x3^3+37*x3^4-
27*x3^5+4*x3^6)))+x0^4*(1+x1)^2*x2^4*
((-1+x3)^2*x3^2*(115-128*x3+22*x3^2+5*x1^4*(-1+x3)^2*
(7-6*x3+x3^2)+x1*(280-428*x3+175*x3^2-12*x3^3)+
3*x1^2*(50-112*x3+81*x3^2-20*x3^3+x3^4)+
4*x1^3*(5-25*x3+34*x3^2-16*x3^3+2*x3^4))+
x2^2*(60-20*x3+x3^2-32*x3^3+6*x3^4+x1^4*(-1+x3)^2*
(504-700*x3+315*x3^2-60*x3^3+5*x3^4)+
x1*(480-650*x3+268*x3^2-155*x3^3+90*x3^4-9*x3^5)+
3*x1^2*(420-905*x3+688*x3^2-272*x3^3+91*x3^4-20*x3^5+
x3^6)+x1^3*(1344-3787*x3+3968*x3^2-1975*x3^3+536*x3^4-
94*x3^5+8*x3^6))-x2*(-1+x3)*(45+50*x3-28*x3^2-
67*x3^3+15*x3^4+x1^4*(-1+x3)^2*(378-560*x3+315*x3^2-
90*x3^3+10*x3^4)+x1*(360-130*x3-328*x3^2+2*x3^3+
141*x3^4-21*x3^5)+3*x1^2*(315-490*x3+143*x3^2-19*x3^3+
92*x3^4-40*x3^5+2*x3^6)+x1^3*(1008-2597*x3+2494*x3^2-
1295*x3^3+532*x3^4-158*x3^5+16*x3^6)))+
x0^5*(1+x1)*x2^3*((-1+x3)^2*x3^2*(-81+114*x3-33*x3^2+
x1^5*(-1+x3)^3*(21-12*x3+x3^2)+x1^3*(-1+x3)^2*
(-150+144*x3-31*x3^2+x3^3)+x1^4*(-1+x3)^2*
(-15+60*x3-29*x3^2+2*x3^3)+x1*(-345+609*x3-306*x3^2+
36*x3^3)-3*x1^2*(140-308*x3+221*x3^2-56*x3^3+3*x3^4))+
x2^2*(-24+7*x3+18*x3^3-4*x3^4+x1^5*(-1+x3)^3*
(504-560*x3+189*x3^2-24*x3^3+x3^4)+x1^4*(-1+x3)^2*
(-1680+2695*x3-1450*x3^2+345*x3^3-44*x3^4+2*x3^5)+
x1*(-300+440*x3-201*x3^2+126*x3^3-80*x3^4+9*x3^5)+
x1^2*(-1200+2800*x3-2388*x3^2+1119*x3^3-436*x3^4+
108*x3^5-6*x3^6)+x1^3*(-2100+6350*x3-7335*x3^2+
4209*x3^3-1389*x3^4+297*x3^5-33*x3^6+x3^7))-
x2*(-1+x3)*(-18-28*x3+15*x3^2+39*x3^3-11*x3^4+
x1^5*(-1+x3)^3*(378-448*x3+189*x3^2-36*x3^3+2*x3^4)+
x1^4*(-1+x3)^2*(-1260+1715*x3-845*x3^2+300*x3^3-73*x3^4+
4*x3^5)+x1*(-225+25*x3+414*x3^2-207*x3^3-19*x3^4+
6*x3^5)+x1^2*(-900+1250*x3+336*x3^2-921*x3^3+157*x3^4+
90*x3^5-15*x3^6)+x1^3*(-1575+3850*x3-2940*x3^2+
723*x3^3-258*x3^4+264*x3^5-66*x3^6+2*x3^7))))-
x2*((1+x1)^6*x2^7*(13*(-1+x3)^2*x3^2-
2*x2*x3*(7-20*x3+13*x3^2)+x2^2*(4-14*x3+13*x3^2))+
x0^9*x1^3*(-1+x3)^4*(-4+4*x1^3*(-1+x3)^3+18*x3-9*x3^2+
4*x3^3+6*x1^2*(-1+x3)^2*(-2+3*x3)+
3*x1*(-4+16*x3-15*x3^2+3*x3^3))+x0*(1+x1)^5*x2^6*
((-1+x3)^2*x3^2*(-73+26*x3+13*x1*(-7+5*x3))-
x2*(-1+x3)*x3*(73-185*x3+52*x3^2+
2*x1*(56-133*x3+65*x3^2))+x2^2*(-24+95*x3-112*x3^2+
26*x3^3+x1*(-36+140*x3-175*x3^2+65*x3^3)))-
x0^8*x1^2*(-1+x3)^3*(-((-1+x3)*x3*(-3+14*x1^4*(-1+x3)^3+
9*x3^2+3*x1^3*(-1+x3)^2*(-15+13*x3)-
x1*(23-45*x3+9*x3^2+x3^3)+3*x1^2*(-17+44*x3-33*x3^2+
6*x3^3)))+x2*(12-57*x3+45*x3^2-6*x3^3+
2*x1^4*(-1+x3)^3*(-18+11*x3)+3*x1^3*(-1+x3)^2*
(40-79*x3+25*x3^2)+9*x1^2*(16-69*x3+89*x3^2-42*x3^3+
6*x3^4)+x1*(72-331*x3+351*x3^2-126*x3^3+10*x3^4)))+
x0^2*(1+x1)^4*x2^5*((-1+x3)^2*x3^2*(192-120*x3+13*x3^2+
13*x1^2*(21-30*x3+10*x3^2)+2*x1*(219-237*x3+52*x3^2))-
x2*(-1+x3)*x3*(-155+525*x3-276*x3^2+26*x3^3+
2*x1^2*(-196+567*x3-495*x3^2+130*x3^3)+
x1*(-511+1542*x3-1143*x3^2+208*x3^3))+
x2^2*(60-265*x3+378*x3^2-156*x3^3+13*x3^4+
x1*(192-839*x3+1236*x3^2-669*x3^3+104*x3^4)+
x1^2*(144-616*x3+945*x3^2-600*x3^3+130*x3^4)))+
x0^7*x1*(-1+x3)^2*((1+x1)*(-1+x3)^2*x3^2*(13*x1^4*(-1+x3)^3+
6*(-5+3*x3)+x1^3*(-1+x3)^2*(-47+26*x3)-
27*x1*(3-4*x3+x3^2)+x1^2*(-85+171*x3-99*x3^2+
13*x3^3))-x2*(-1+x3)*x3*(2*x1^5*(-1+x3)^3*(-56+27*x3)+
6*(1-7*x3+3*x3^2)+3*x1^4*(-1+x3)^2*(133-189*x3+
52*x3^2)+x1*(81-309*x3+225*x3^2-39*x3^3)+
x1^2*(319-1077*x3+1053*x3^2-361*x3^3+30*x3^4)+
3*x1^3*(177-595*x3+679*x3^2-305*x3^3+44*x3^4))+
x2^2*(x1^5*(-1+x3)^3*(144-176*x3+45*x3^2)+
3*(-4+20*x3-25*x3^2+8*x3^3)+3*x1^4*(-1+x3)^2*
(-176+437*x3-273*x3^2+45*x3^3)-
3*x1*(44-221*x3+297*x3^2-142*x3^3+20*x3^4)+
x1^2*(-468+2297*x3-3426*x3^2+2079*x3^3-494*x3^4+
30*x3^5)+3*x1^3*(-244+1151*x3-1858*x3^2+1309*x3^3-
398*x3^4+40*x3^5)))+x0^3*(1+x1)^3*x2^4*
((-1+x3)^2*x3^2*(-298+249*x3-41*x3^2+
65*x1^3*(-7+15*x3-10*x3^2+2*x3^3)+
3*x1*(-320+438*x3-159*x3^2+13*x3^3)+
3*x1^2*(-365+660*x3-354*x3^2+52*x3^3))-
x2*(-1+x3)*x3*(170-770*x3+573*x3^2-93*x3^3+
6*x1*(155-587*x3+578*x3^2-183*x3^3+13*x3^4)+
3*x1^2*(511-1789*x3+2000*x3^2-838*x3^3+104*x3^4)+
2*x1^3*(392-1337*x3+1605*x3^2-790*x3^3+130*x3^4))+
x2^2*(-80+390*x3-652*x3^2+364*x3^3-52*x3^4+
3*x1*(-140+680*x3-1151*x3^2+793*x3^3-207*x3^4+13*x3^5)+
3*x1^2*(-224+1071*x3-1868*x3^2+1450*x3^3-484*x3^4+
52*x3^5)+x1^3*(-336+1568*x3-2807*x3^2+2375*x3^3-
930*x3^4+130*x3^5)))-x0^6*x2*(-1+x3)*
((1+x1)*(-1+x3)^2*x3^2*(-15*(-2+x3)+13*x1^5*(-1+x3)^3*
(-7+2*x3)+9*x1*(28-34*x3+9*x3^2)+x1^4*(-1+x3)^2*
(347-315*x3+52*x3^2)+x1^2*(579-1068*x3+576*x3^2-
87*x3^3)+x1^3*(613-1487*x3+1197*x3^2-349*x3^3+
26*x3^4))-x2*(-1+x3)*x3*(-3+42*x3-15*x3^2+
2*x1^6*(-1+x3)^3*(196-189*x3+33*x3^2)+
3*x1*(-29+189*x3-181*x3^2+43*x3^3)+3*x1^5*(-1+x3)^2*
(-511+997*x3-515*x3^2+65*x3^3)-
3*x1^2*(200-942*x3+1145*x3^2-490*x3^3+63*x3^4)+
x1^3*(-1700+7068*x3-9573*x3^2+5321*x3^3-1143*x3^4+
63*x3^5)+3*x1^4*(-775+3090*x3-4450*x3^2+2842*x3^3-
771*x3^4+64*x3^5))+x2^2*(4-21*x3+39*x3^2-13*x3^3+
x1^6*(-1+x3)^3*(-336+616*x3-315*x3^2+40*x3^3)+
3*x1*(32-173*x3+299*x3^2-189*x3^3+37*x3^4)+
3*x1^5*(-1+x3)^2*(448-1351*x3+1247*x3^2-415*x3^3+
39*x3^4)-3*x1^2*(-200+1080*x3-1921*x3^2+1453*x3^3-
462*x3^4+47*x3^5)+x1^3*(1600-8500*x3+15780*x3^2-
13352*x3^3+5302*x3^4-867*x3^5+37*x3^6)+
3*x1^4*(700-3625*x3+6965*x3^2-6383*x3^3+2895*x3^4-
590*x3^5+38*x3^6)))+x0^4*(1+x1)^2*x2^3*
((-1+x3)^2*x3^2*(277-287*x3+58*x3^2+65*x1^4*(-1+x3)^2*
(7-6*x3+x3^2)+x1*(1192-1913*x3+886*x3^2-108*x3^3)+
3*x1^2*(640-1352*x3+927*x3^2-224*x3^3+13*x3^4)+
4*x1^3*(365-925*x3+802*x3^2-268*x3^3+26*x3^4))-
x2*(-1+x3)*x3*(-100+620*x3-583*x3^2+123*x3^3+
10*x1^4*(-1+x3)^2*(-98+189*x3-99*x3^2+13*x3^3)+
x1*(-850+4028*x3-4921*x3^2+2088*x3^3-249*x3^4)+
3*x1^2*(-775+3245*x3-4420*x3^2+2456*x3^3-520*x3^4+
26*x3^5)+x1^3*(-2555+10180*x3-14675*x3^2+9376*x3^3-
2534*x3^4+208*x3^5))+x2^2*(60-320*x3+613*x3^2-
416*x3^3+78*x3^4+x1^4*(-1+x3)^2*(504-1540*x3+1575*x3^2-
600*x3^3+65*x3^4)+x1*(480-2570*x3+4900*x3^2-4007*x3^3+
1362*x3^4-141*x3^5)+3*x1^2*(420-2225*x3+4340*x3^2-
3928*x3^3+1679*x3^4-296*x3^5+13*x3^6)+
x1^3*(1344-6979*x3+13940*x3^2-13555*x3^3+6608*x3^4-
1462*x3^5+104*x3^6)))+x0^5*(1+x1)*x2^2*
((-1+x3)^2*x3^2*(13*x1^5*(-1+x3)^3*(21-12*x3+x3^2)-
3*(47-59*x3+15*x3^2)+x1^4*(-1+x3)^2*(-1095+1380*x3-
437*x3^2+26*x3^3)+3*x1*(-277+511*x3-283*x3^2+44*x3^3)-
3*x1^2*(596-1415*x3+1137*x3^2-349*x3^3+31*x3^4)+
x1^3*(-1920+5484*x3-5611*x3^2+2427*x3^3-393*x3^4+
13*x3^5))-x2*(-1+x3)*x3*(29-261*x3+291*x3^2-71*x3^3+
2*x1^5*(-1+x3)^3*(-392+567*x3-198*x3^2+13*x3^3)+
x1^4*(-1+x3)^2*(2555-6305*x3+4575*x3^2-1069*x3^3+
52*x3^4)+2*x1*(200-1191*x3+1734*x3^2-896*x3^3+
141*x3^4)+x1^2*(1700-8412*x3+13479*x3^2-9119*x3^3+
2559*x3^4-219*x3^5)+2*x1^3*(1550-7110*x3+11940*x3^2-
9249*x3^3+3321*x3^4-465*x3^5+13*x3^6))+
x2^2*(-24+139*x3-300*x3^2+234*x3^3-52*x3^4+
x1^5*(-1+x3)^3*(504-1232*x3+945*x3^2-240*x3^3+13*x3^4)+
x1^4*(-1+x3)^2*(-1680+6055*x3-7270*x3^2+3525*x3^3-
632*x3^4+26*x3^5)+x1*(-300+1760*x3-3717*x3^2+
3462*x3^3-1400*x3^4+189*x3^5)+x1^2*(-1200+7000*x3-
15060*x3^2+15375*x3^3-7744*x3^4+1752*x3^5-126*x3^6)+
x1^3*(-2100+12050*x3-26535*x3^2+28941*x3^3-16497*x3^4+
4665*x3^5-537*x3^6+13*x3^7)))))*bubble4[s12])/
(6*(x0-x2)^2*x2*(x2+x0*(-1+x3))^2*(-1+x3)^2*
((1+x1)^2*x2*(x2-x3)+x0^2*x1*(1+x1-x1*x3)+
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3)+
(x3*(x0-x2+x3)*(-(x0*(1+x1+x0*x1)*x2*(x0*x1-(1+x1)*x2)*
(5*x0^5*x1^3+5*(1+x1)^2*x2^2*(x2-x3)*(x2+x1*x2-x1*x3)+
x0^4*x1^2*(1-10*x2+2*x3+x1*(5-20*x2+10*x3))+
x0*(1+x1)*x2*(5*x1*(1+x1)*x2^3-x1*(3+10*x1)*x3^2+
x2*x3*(3+24*x1+5*x1^2*(6+x3))-x2^2*(6+10*x1^2*(2+x3)+
x1*(26+5*x3)))+x0^2*(-10*x1*(1+3*x1+2*x1^2)*x2^3+
x1^2*(3+5*x1)*x3^2+x2^2*(1+30*x1^3*(1+x3)+
16*x1^2*(3+2*x3)+x1*(19+7*x3))-
x1*x2*x3*(7+10*x1^2*(3+x3)+x1*(33+7*x3)))+
x0^3*x1*(5*(1+6*x1+6*x1^2)*x2^2+x1*(2+5*x1)*x3*(2+x3)-
x2*(2*(1+x3)+10*x1^2*(2+3*x3)+x1*(18+19*x3)))))+
ep*(x0^8*x1^5*x2+x1*(1+x1)^4*x2^5*(x2-x3)-
x0^7*x1^4*((3+5*x1)*x2^2+(-1+x3)^2-
x2*(3+x1-3*x3+3*x1*x3))+x0*(1+x1)^3*x2^4*
((-1-2*x1+x1^2)*x2^2-x1*x3*(-1+2*x1*(-2+x3)+x3)+
x2*(1+x1^2*(-5+x3)+x3+3*x1*x3))+
x0^6*x1^3*(x2*(4+3*x2^2-5*x3+x2*(-8+5*x3))+
x1^2*x2*(-1+10*x2^2+5*x3+2*x3^2-x2*(5+12*x3))+
x1*(12*x2^3+3*x2^2*(-6+x3)-(-1+x3)^2+
x2*(8-9*x3+x3^2)))-x0^2*(1+x1)^2*x2^3*
(x1*(2+4*x1+x1^2)*x2^3+x1*x3*(-3*x1*(-1+x3)-
6*x1^2*(-1+x3)+x3)-x2^2*(2+5*x1^3*(-1+x3)+
x1*(11+2*x3)+2*x1^2*(5+3*x3))+
x2*(1-x3+3*x1*(2+x3)+2*x1^3*(-5+2*x3+2*x3^2)+
x1^2*(1+9*x3+2*x3^2)))+x0^4*x1*x2*(-2*x2^2*(-2+x2+x3)+
x1*x2*(-6+2*x2^3+x2*(30-11*x3)+x2^2*(-22+x3)+5*x3+
2*x3^2)+x1^2*(9*x2^4-x3^2-3*x2^3*(19+x3)-
x2^2*(-58+x3^2)+x2*(-16+11*x3+3*x3^2))+
x1^4*(5*x2^4+x3*(-1+2*x3)-2*x2^3*(5+6*x3)+
x2*(5-4*x3-12*x3^2)+2*x2^2*(-5+15*x3+3*x3^2))+
x1^3*(12*x2^4+(-1+x3)*x3-3*x2^3*(16+5*x3)+
x2*(-6+3*x3-11*x3^2)+x2^2*(24+37*x3+5*x3^2)))-
x0^5*x1^2*x2*(x2*(6+x2^2-5*x3+x2*(-7+2*x3))+
x1*(-4+9*x2^3+5*x3+x3^2+x2^2*(-35+6*x3)+
x2*(26-17*x3-2*x3^2))+x1^2*(-5+18*x2^3+7*x3-2*x3^2-
3*x2^2*(14+3*x3)+x2*(21+x3+2*x3^2))+
x1^3*(1+10*x2^3-x3-4*x3^2-2*x2^2*(5+9*x3)+
x2*(-5+20*x3+6*x3^2)))-x0^3*(1+x1)*x2^2*
(x2^2+x1*x2*(-4-4*x2^2+x2*(13-2*x3)+3*x3)+
x1^2*(x2^4-2*x3^2-x2^3*(19+x3)+x2^2*(37+6*x3)+
x2*(-14+x3+2*x3^2))+x1^4*(x2^4+2*x3*(-2+3*x3)-
x2^3*(5+3*x3)+2*x2^2*(-5+10*x3+x3^2)-
2*x2*(-5+3*x3+6*x3^2))+x1^3*(2*x2^4+3*(-1+x3)*x3-
x2^3*(22+3*x3)+x2^2*(21+25*x3+x3^2)-
x2*(4+7*x3+8*x3^2)))))*bubble4[s15])/
(2*(x0-x2)^2*x2*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))^2*
(x0*x1-(1+x1)*(x2-x3))^3*(x0*x1-(1+x1)*x2+x1*x3))+
(ep*(x0^3*x1^3*(-1+x3)+(1+x1)*x2*(x2-x3)*
((1+x1)^2*x2-(1+x1+x1^2)*x3)+
x0*x1*((1+x1)^2*x2^2*(-3+x3)+x2*(3-3*x1*(-2+x3)-
2*x1^2*(-2+x3)-2*x3)*x3+(1+x1+x1^2)*(-1+x3)*x3^2)+
x0^2*x1^2*((1+2*x1)*(-1+x3)*x3-(1+x1)*x2*(-3+2*x3)))*
bubble4[s23])/(2*(x0*x1-(1+x1)*(x2-x3))^2*(x2-x3)*
(-(x0*x1)+x2+x1*x2-x1*x3))-
(x0*x3*(x2*(3*(1+x1)^7*x2^8*(-10+x2-x3)*(x2-x3)^2-
x0^13*x1^5*(-1+x3)^2*(18+18*x1^2*(-1+x3)^2-9*x3+4*x3^2+
9*x1*(4-5*x3+x3^2))+3*x0*(1+x1)^6*x2^7*(x2-x3)*
(2*x1*x2^3+x2^2*(-6-36*x1+3*x3)+
x3*(-47+11*x3+3*x3^2+x1*(-80+37*x3+4*x3^2))-
x2*(-66+5*x3+6*x3^2+x1*(-100+x3+6*x3^2)))+
x0^2*(1+x1)^5*x2^6*(3*x1^2*x2^5+3*x1*x2^4*(-14+6*x3+
x1*(-42+5*x3))-3*x2^3*(15*(-1+x3)+
5*x1^2*(-61+10*x3+3*x3^2)+x1*(-236+49*x3+9*x3^2))+
3*x2^2*(-187+52*x3+32*x3^2+x1^2*(-450-180*x3+174*x3^2+
5*x3^3)-x1*(594+52*x3-120*x3^2+9*x3^3))-
x3^2*(277-159*x3-6*x3^2+3*x1^2*(280-287*x3+52*x3^2+
6*x3^3)+3*x1*(329-253*x3+20*x3^2+9*x3^3))+
3*x2*x3*(269-120*x3-19*x3^2+2*x1^2*(360-206*x3-15*x3^2+
5*x3^3)+x1*(904-437*x3-37*x3^2+21*x3^3)))+
x0^12*x1^4*(-1+x3)*(-3*x1^3*(-1+x3)^2*(-22+x2*(61-37*x3)+
14*x3+8*x3^2)-3*(-1+x3)*(10+3*x3^2+x2*(-13+2*x3))+
27*x1^2*(-1+x3)*(-6+6*x3+x3^2-x3^3+
3*x2*(5-5*x3+x3^2))+x1*(126-180*x3+44*x3^2+13*x3^3-
3*x3^4+x2*(-261+378*x3-165*x3^2+22*x3^3)))+
x0^3*(1+x1)^4*x2^5*(3*x1^2*x2^5*(-8+4*x1*(-4+x3)+3*x3)-
3*x1*x2^4*(6*(-7+6*x3)+5*x1^2*(-62+25*x3)+
x1*(-290+115*x3-9*x3^2))-6*x2^3*(10-15*x3+
x1*(336-150*x3-19*x3^2)+5*x1^3*(129-54*x3-11*x3^2+
2*x3^3)+3*x1^2*(309-122*x3-16*x3^2+6*x3^3))+
x3^2*(298-275*x3+36*x3^2+x1*(1662-1775*x3+414*x3^2+
15*x3^3)-9*x1^2*(-329+429*x3-144*x3^2+x3^3+3*x3^4)-
3*x1^3*(-560+889*x3-396*x3^2+34*x3^3+4*x3^4))+
x2*x3*(-6*(175-134*x3+5*x3^2)-6*x1^3*(840-784*x3+35*x3^2+
60*x3^3)-x1*(5649-4282*x3+276*x3^2+132*x3^3)+
3*x1^2*(-3164+2611*x3-164*x3^2-152*x3^3+9*x3^4))+
3*x2^2*(-4*(-74+43*x3+8*x3^2)+x1*(1496-265*x3-388*x3^2+
37*x3^3)+2*x1^2*(1188+190*x3-645*x3^2+91*x3^3+
12*x3^4)+x1^3*(1200+540*x3-1176*x3^2+185*x3^3+
20*x3^4)))-x0^11*x1^3*(3*(-1+x3)^2*(6+8*x2^2+x3+
6*x3^2-2*x2*(10+3*x3))-3*x1^4*(-1+x3)^2*
(2*(-1+x3)^2*(-13-18*x3+x3^2)-4*x2^2*(70-85*x3+
24*x3^2)+x2*(222-281*x3+16*x3^2+43*x3^3))+
3*x1^3*(-1+x3)*(2*(-1+x3)^2*(-39-29*x3+19*x3^2+4*x3^3)+
x2^2*(-680+1175*x3-616*x3^2+94*x3^3)+
x2*(602-1061*x3+393*x3^2+124*x3^3-58*x3^4))-
x1*(-1+x3)*(6*x2^2*(68-70*x3+13*x3^2)-
x2*(594-573*x3+47*x3^2+10*x3^3)+
3*(38-33*x3+10*x3^2-21*x3^3+6*x3^4))+
x1^2*(2*(-1+x3)^2*(126-52*x3^2-15*x3^3+6*x3^4)+
x2^2*(1584-3645*x3+2874*x3^2-872*x3^3+72*x3^4)+
x2*(-1674+3879*x3-2688*x3^2+260*x3^3+268*x3^4-
45*x3^5)))+x0^4*(1+x1)^3*x2^4*
(3*x1^2*x2^5*(28-21*x3+3*x1^2*(35-20*x3+2*x3^2)+
x1*(120-65*x3+9*x3^2))-3*x1*x2^4*(70-90*x3+
x1*(868-563*x3+56*x3^2)+10*x1^3*(123-90*x3+10*x3^2+
x3^3)+x1^2*(1980-1266*x3+146*x3^2+9*x3^3))-
3*x2^3*(-15+30*x3+2*x1*(-543+361*x3+24*x3^2)-
2*x1^2*(2418-1480*x3-75*x3^2+80*x3^3)+
5*x1^4*(-666+456*x3+68*x3^2-52*x3^3+x3^4)+
x1^3*(-7056+4452*x3+358*x3^2-388*x3^3+24*x3^4))-
x3^2*(192-246*x3+67*x3^2+x1*(1490-2020*x3+731*x3^2-
57*x3^3)+x1^2*(4155-6490*x3+3019*x3^2-363*x3^3-
12*x3^4)+3*x1^4*(700-1505*x3+1060*x3^2-260*x3^3+
10*x3^4+x3^5)+x1^3*(4935-9075*x3+5265*x3^2-933*x3^3-
30*x3^4+9*x3^5))+x2*x3*(810-891*x3+174*x3^2+
x1*(6300-6488*x3+1259*x3^2+42*x3^3)+
x1^2*(16947-18132*x3+3404*x3^2+759*x3^3-69*x3^4)-
3*x1^4*(-2520+3262*x3-490*x3^2-510*x3^3+100*x3^4+
5*x3^5)-3*x1^3*(-6328+7385*x3-1257*x3^2-692*x3^3+
119*x3^4+9*x3^5))+x2^2*(-855+765*x3-39*x3^2-
3*x1*(2072-917*x3-506*x3^2+75*x3^3)+
x1^2*(-15708+1197*x3+9887*x3^2-2445*x3^3-192*x3^4)+
3*x1^4*(-2100-1050*x3+3864*x3^2-1435*x3^3+10*x3^4+
15*x3^5)+3*x1^3*(-5544-1288*x3+6426*x3^2-2031*x3^3-
68*x3^4+36*x3^5)))+x0^5*(1+x1)^2*x2^3*
(3*x1^2*x2^5*(7*(-8+9*x3)+x1*(-392+322*x3-62*x3^2)+
x1^3*(-390+360*x3-84*x3^2+4*x3^3)+
x1^2*(-720+595*x3-138*x3^2+9*x3^3))-
3*x1*x2^4*(-70+120*x3+x1*(-1470+1279*x3-149*x3^2)-
x1^2*(5432-4645*x3+810*x3^2+43*x3^3)+
10*x1^4*(-306+330*x3-80*x3^2-3*x3^3+x3^4)+
x1^3*(-7080+6708*x3-1423*x3^2-67*x3^3+21*x3^4))+
x3^2*(73-120*x3+47*x3^2+x1*(768-1248*x3+572*x3^2-
66*x3^3)+x1^2*(2980-5330*x3+3001*x3^2-561*x3^3+
21*x3^4)-3*x1^5*(-560+1519*x3-1460*x3^2+580*x3^3-
80*x3^4+x3^5)+x1^3*(5540-11390*x3+7816*x3^2-1965*x3^3+
114*x3^4+3*x3^5)+3*x1^4*(1645-3905*x3+3205*x3^2-
1034*x3^3+94*x3^4+4*x3^5))+
x2^3*(9*(-2+5*x3)-6*x1*(545-475*x3+7*x3^2)-
3*x1^2*(7042-5773*x3+146*x3^2+288*x3^3)+
x1^3*(-48888+40740*x3-286*x3^2-4104*x3^3+336*x3^4)+
6*x1^5*(-2856+2730*x3+280*x3^2-630*x3^3+80*x3^4+3*x3^5)+
3*x1^4*(-16044+14154*x3+574*x3^2-2254*x3^3+278*x3^4+
9*x3^5))-x2*x3*(375-540*x3+177*x3^2+
x1*(4050-5206*x3+1529*x3^2-40*x3^3)+
x1^2*(15750-20380*x3+5886*x3^2+343*x3^3-75*x3^4)+
x1^3*(28245-39030*x3+10885*x3^2+2960*x3^3-906*x3^4-
30*x3^5)+6*x1^5*(1260-2086*x3+525*x3^2+550*x3^3-
250*x3^4+15*x3^5+x3^6)+3*x1^4*(7910-11935*x3+
3160*x3^2+1915*x3^3-754*x3^4+10*x3^5+6*x3^6))+
x2^2*(510-621*x3+141*x3^2+x1*(5130-3615*x3-912*x3^2+
318*x3^3)+x1^2*(18648-5670*x3-12363*x3^2+4402*x3^3+
132*x3^4)+x1^3*(31416+777*x3-40254*x3^2+17737*x3^3-
312*x3^4-312*x3^5)+3*x1^5*(2520+1386*x3-7476*x3^2+
4445*x3^3-480*x3^4-75*x3^5+2*x3^6)+
3*x1^4*(8316+2534*x3-17052*x3^2+8868*x3^3-612*x3^4-
201*x3^5+9*x3^6)))+x0^10*x1^2*(x2^3*(3-9*x3)+
3*x2*(-1+x3)^2*(12+x3)-6*x2^2*(5-7*x3+2*x3^2)-
(-1+x3)^2*(3+6*x3+4*x3^2)+3*x1^5*(-1+x3)*
(2*(-1+x3)^3*(-5-24*x3-3*x3^2+2*x3^3)-
x2*(-1+x3)^2*(261+173*x3-199*x3^2+5*x3^3)+
3*x2^3*(-255+465*x3-263*x3^2+45*x3^3)-
5*x2^2*(-202+383*x3-177*x3^2-23*x3^3+19*x3^4))+
3*x1*(x2^3*(69-128*x3+57*x3^2)-(-1+x3)^2*
(9+17*x3+11*x3^2+2*x3^3)-2*x2^2*(126-204*x3+59*x3^2+
19*x3^3)+x2*(150-261*x3+137*x3^2-65*x3^3+39*x3^4))+
3*x1^4*(-2*(-1+x3)^3*(-18-64*x3+24*x3^2+12*x3^3+x3^4)+
x2*(-1+x3)^2*(861-57*x3-769*x3^2+203*x3^3+32*x3^4)+
x2^3*(2025-4940*x3+4221*x3^2-1467*x3^3+170*x3^4)+
x2^2*(-3000+7503*x3-5903*x3^2+1008*x3^3+546*x3^4-
154*x3^5))-x1^2*(3*x2^3*(-630+1182*x3-672*x3^2+
109*x3^3)+x2^2*(4362-8091*x3+3931*x3^2+71*x3^3-
234*x3^4)-3*(-1+x3)^2*(-31-64*x3+7*x3^2+5*x3^3+
5*x3^4)+x2*(-1809+3171*x3-1253*x3^2+46*x3^3-284*x3^4+
129*x3^5))+x1^3*(x2^3*(5466-11511*x3+8216*x3^2-
2216*x3^3+157*x3^4)+x2^2*(-9606+20643*x3-13158*x3^2+
1069*x3^3+1164*x3^4-177*x3^5)-(-1+x3)^2*
(147+339*x3-338*x3^2-30*x3^3+3*x3^4+9*x3^5)+
x2*(3195-5964*x3+1347*x3^2+2618*x3^3-1061*x3^4-210*x3^5+
75*x3^6)))-x0^9*x1*
(-(x1*(-1+x3)^2*x3*(-2*(6+7*x3)+6*x1^5*(-1+x3)^2*
(-10-9*x3+4*x3^2)+x1*(-75-48*x3+6*x3^2)+
3*x1^2*(-71-7*x3+22*x3^2+4*x3^3)+
x1^3*(-309+112*x3+186*x3^2-42*x3^3-12*x3^4)+
3*x1^4*(-73+55*x3+66*x3^2-50*x3^3+2*x3^4)))+
x1*x2^4*(24-63*x3+6*x1*(132-224*x3+87*x3^2)+
x1^2*(5112-8694*x3+4494*x3^2-675*x3^3)+
6*x1^5*(690-1680*x3+1428*x3^2-490*x3^3+55*x3^4)+
3*x1^4*(3960-8470*x3+6237*x3^2-1830*x3^3+175*x3^4)+
x1^3*(12084-22743*x3+14310*x3^2-3355*x3^3+208*x3^4))-
x1*x2^3*(294-399*x3+93*x3^2+3*x1*(1344-2025*x3+604*x3^2+
99*x3^3)+x1^2*(17262-29421*x3+13028*x3^2+309*x3^3-
693*x3^4)+30*x1^5*(273-690*x3+560*x3^2-119*x3^3-
35*x3^4+11*x3^5)+9*x1^4*(2940-6532*x3+4487*x3^2-
637*x3^3-315*x3^4+72*x3^5)+x1^3*(31794-61833*x3+
35152*x3^2-2359*x3^3-2452*x3^4+318*x3^5))+
x2*(-1+x3)*(6-6*x3^2+x1*(96+36*x3-69*x3^2-37*x3^3)+
x1^2*(534+369*x3-585*x3^2-75*x3^3-9*x3^4)+
3*x1^6*(-1+x3)^2*(100+375*x3-189*x3^2-57*x3^3+11*x3^4)+
3*x1^3*(462+457*x3-1033*x3^2+227*x3^3+28*x3^4+15*x3^5)+
x1^4*(1824+2304*x3-7098*x3^2+3116*x3^3+216*x3^4-72*x3^5-
30*x3^6)-3*x1^5*(-394-597*x3+2346*x3^2-1480*x3^3+
12*x3^4+111*x3^5+2*x3^6))+x2^2*(18*(-1+x3)^2+
3*x1*(174-291*x3+110*x3^2+7*x3^3)+30*x1^6*(-1+x3)^2*
(118-7*x3-116*x3^2+41*x3^3)+x1^2*(3846-6084*x3+
2212*x3^2-155*x3^3+220*x3^4)+x1^3*(11856-19044*x3+
5314*x3^2+2612*x3^3-279*x3^4-303*x3^5)+
3*x1^5*(4246-7887*x3+742*x3^2+5978*x3^3-3534*x3^4+
395*x3^5+60*x3^6)+2*x1^4*(8856-15084*x3+2619*x3^2+
6386*x3^3-2682*x3^4-111*x3^5+81*x3^6)))+
x0^6*(1+x1)*x2^2*(3*x1^2*x2^5*(70-105*x3+
x1*(728-791*x3+183*x3^2)+x1^2*(2128-2275*x3+713*x3^2-
61*x3^3)+x1^4*(930-1200*x3+456*x3^2-52*x3^3+x3^4)+
x1^3*(2400-2780*x3+975*x3^2-113*x3^3+3*x3^4))+
x3^2*(-13*(-1+x3)^2+3*x1^6*(-1+x3)^2*(-280+357*x3-
122*x3^2+9*x3^3)+x1*(-219+407*x3-209*x3^2+21*x3^3)+
x1^3*(-2980+6620*x3-4977*x3^2+1431*x3^3-120*x3^4)+
x1^2*(-1152+2268*x3-1399*x3^2+282*x3^3-12*x3^4)+
9*x1^5*(-329+957*x3-1014*x3^2+467*x3^3-84*x3^4+3*x3^5)+
x1^4*(-4155+10595*x3-9564*x3^2+3567*x3^3-462*x3^4+
6*x3^5))-x1*x2^4*(126-270*x3+15*x1*(308-325*x3+
44*x3^2)+6*x1^2*(4165-4367*x3+939*x3^2+48*x3^3)+
x1^3*(51744-59325*x3+16571*x3^2+477*x3^3-330*x3^4)+
3*x1^5*(5124-7350*x3+2800*x3^2-70*x3^3-70*x3^4+3*x3^5)+
3*x1^4*(15540-19908*x3+6629*x3^2-14*x3^3-182*x3^4+
9*x3^5))+x2^3*(3-9*x3+3*x1*(696-753*x3+91*x3^2)+
3*x1^2*(6225-6375*x3+695*x3^2+268*x3^3)+
x1^3*(61698-63468*x3+5587*x3^2+6220*x3^3-612*x3^4)+
x1^4*(95886-102690*x3+4782*x3^2+18082*x3^3-3165*x3^4-
87*x3^5)+9*x1^5*(7896-9002*x3-56*x3^2+2464*x3^3-
566*x3^4-5*x3^5+3*x3^6)+3*x1^6*(6762-8316*x3-490*x3^2+
3220*x3^3-855*x3^4+14*x3^5+3*x3^6))+
x2*x3*(99-174*x3+75*x3^2+x1*(1500-2239*x3+756*x3^2+
21*x3^3)+x1^2*(8100-11914*x3+4073*x3^2+155*x3^3-
57*x3^4)+x1^3*(21000-32720*x3+11554*x3^2+1903*x3^3-
873*x3^4-21*x3^5)-6*x1^6*(-840+1694*x3-595*x3^2-
675*x3^3+500*x3^4-85*x3^5+x3^6)+
3*x1^5*(6328-11711*x3+4141*x3^2+3045*x3^3-2006*x3^4+
238*x3^5+10*x3^6)+x1^4*(28245-47840*x3+17015*x3^2+
6890*x3^3-3870*x3^4+201*x3^5+24*x3^6))-
x2^2*(3*(61-94*x3+34*x3^2)+3*x1*(850-810*x3-84*x3^2+
105*x3^3)+x1^2*(12825-6600*x3-8595*x3^2+4217*x3^3-
20*x3^4)-x1^3*(-31080+5145*x3+42405*x3^2-23404*x3^3+
1360*x3^4+372*x3^5)+x1^4*(39270+4935*x3-86985*x3^2+
55895*x3^3-6431*x3^4-1296*x3^5+84*x3^6)+
3*x1^6*(2100+1260*x3-9156*x3^2+7525*x3^3-1550*x3^4-
150*x3^5+30*x3^6+x3^7)+3*x1^5*(8316+3136*x3-
26754*x3^2+19615*x3^3-3240*x3^4-462*x3^5+64*x3^6+
3*x3^7)))-x0^7*x2*(x1*(1+x1)*(-1+x3)*x3^2*
(-26*(-1+x3)+3*x1^5*(-1+x3)^2*(80-67*x3+11*x3^2)+
x1*(193-209*x3+42*x3^2)+x1^3*(915-1666*x3+930*x3^2-
153*x3^3)+x1^2*(575-799*x3+300*x3^2-24*x3^3)+
3*x1^4*(249-577*x3+441*x3^2-120*x3^3+7*x3^4))+
x1^2*x2^5*(168-315*x3+60*x1*(42-56*x3+15*x3^2)-
6*x1^2*(-1764+2289*x3-861*x3^2+86*x3^3)+
36*x1^5*(126-210*x3+112*x3^2-21*x3^3+x3^4)+
3*x1^4*(5040-7630*x3+3717*x3^2-654*x3^3+32*x3^4)+
x1^3*(18816-26019*x3+11398*x3^2-1722*x3^3+60*x3^4))-
x1*x2^4*(42-108*x3+x1*(3066-3675*x3+585*x3^2)+
15*x1^2*(1554-1893*x3+468*x3^2+28*x3^3)+
x1^3*(69090-91755*x3+30214*x3^2+725*x3^3-762*x3^4)+
21*x1^5*(3204-5214*x3+2419*x3^2-141*x3^3-96*x3^4+
10*x3^5)+3*x1^6*(5964-10710*x3+5600*x3^2-490*x3^3-
210*x3^4+23*x3^5)+x1^4*(98196-144291*x3+57804*x3^2-
1186*x3^3-2148*x3^4+141*x3^5))+
x2*x3*(12*(-1+x3)^2+x1*(297-470*x3+125*x3^2+48*x3^3)+
x1^2*(2250-3477*x3+1016*x3^2+267*x3^3-30*x3^4)-
6*x1^7*(-1+x3)^2*(-360+136*x3+247*x3^2-122*x3^3+9*x3^4)-
3*x1^3*(-2700+4472*x3-1595*x3^2-358*x3^3+134*x3^4+
8*x3^5)+x1^6*(9492-20811*x3+9144*x3^2+8178*x3^3-
7647*x3^4+1692*x3^5-48*x3^6)+x1^4*(15750-28700*x3+
11486*x3^2+4071*x3^3-2583*x3^4+108*x3^5+24*x3^6)+
x1^5*(16947-33990*x3+14438*x3^2+8520*x3^3-6864*x3^4+
984*x3^5+30*x3^6))+x1*x2^3*(6*(138-182*x3+45*x3^2)+
3*x1*(3390-4180*x3+844*x3^2+137*x3^3)+
x1^2*(45900-56025*x3+9648*x3^2+4644*x3^3-464*x3^4)+
x1^3*(101430-127065*x3+16325*x3^2+21935*x3^3-4564*x3^4-
192*x3^5)+30*x1^6*(558-840*x3-14*x3^2+490*x3^3-
205*x3^4+16*x3^5+x3^6)+6*x1^5*(11718-16422*x3+
413*x3^2+7105*x3^3-2580*x3^4+110*x3^5+22*x3^6)+
2*x1^4*(59220-77910*x3+5925*x3^2+22825*x3^3-6724*x3^4-
6*x3^5+51*x3^6))+x2^2*(-6*(6-11*x3+5*x3^2)+
x1*(-732+849*x3+60*x3^2-189*x3^3)-
x1^2*(5100-3510*x3-3538*x3^2+2236*x3^3+x3^4)+
6*x1^3*(-2850+925*x3+4080*x3^2-2625*x3^3+202*x3^4+
38*x3^5)+x1^4*(-31080+840*x3+72990*x3^2-54096*x3^3+
7911*x3^4+1200*x3^5-78*x3^6)+3*x1^7*(-1200-780*x3+
7224*x3^2-7595*x3^3+2300*x3^4+150*x3^5-100*x3^6+x3^7)-
6*x1^6*(2772+1246*x3-12915*x3^2+12267*x3^3-3160*x3^4-
279*x3^5+111*x3^6+3*x3^7)-x1^5*(31416+7119*x3-
107776*x3^2+91225*x3^3-18764*x3^4-2205*x3^5+444*x3^6+
21*x3^7)))+x0^8*(x1^2*(1+x1)*(-1+x3)^2*x3^2*
(-13+6*x1^4*(-1+x3)^2*(-5+2*x3)+x1*(-47+21*x3)+
x1^2*(-85+84*x3-12*x3^2)-27*x1^3*(3-5*x3+2*x3^2))+
x1^2*x2^5*(84-189*x3+3*x1*(588-896*x3+295*x3^2)+
x1^2*(8946-13482*x3+6090*x3^2-780*x3^3)+
3*x1^5*(1722-3528*x3+2436*x3^2-644*x3^3+51*x3^4)+
3*x1^4*(5334-9758*x3+5985*x3^2-1411*x3^3+103*x3^4)+
x1^3*(18102-29673*x3+15930*x3^2-3107*x3^3+156*x3^4))-
x1*x2*(-1+x3)*x3*(-2*(-12+5*x3+7*x3^2)+
x1*(273-111*x3-116*x3^2+6*x3^3)+3*x1^6*(-1+x3)^2*
(180+47*x3-129*x3^2+22*x3^3)+3*x1^2*(409-262*x3-
103*x3^2+30*x3^3+4*x3^4)+x1^3*(2823-2623*x3-503*x3^2+
621*x3^3+6*x3^4-12*x3^5)+3*x1^5*(724-1074*x3-145*x3^2+
767*x3^3-288*x3^4+16*x3^5)-x1^4*(-3477+4221*x3+
602*x3^2-1869*x3^3+363*x3^4+30*x3^5))-
x1*x2^4*(6-18*x3+3*x1*(418-539*x3+104*x3^2)+
3*x1^2*(4062-5571*x3+1566*x3^2+145*x3^3)+
x1^3*(42414-64737*x3+25307*x3^2+527*x3^3-973*x3^4)+
30*x1^6*(486-1050*x3+700*x3^2-105*x3^3-35*x3^4+7*x3^5)+
x1^4*(67836-116403*x3+56898*x3^2-2690*x3^3-2968*x3^4+
297*x3^5)+x1^5*(50940-98280*x3+56847*x3^2-5880*x3^3-
3045*x3^4+507*x3^5))+x1*x2^3*(6*(31-50*x3+19*x3^2)+
3*x1*(1032-1492*x3+438*x3^2+39*x3^3)+
x1^2*(17064-23994*x3+6196*x3^2+1347*x3^3+5*x3^4)+
x1^3*(43611-62706*x3+12386*x3^2+11208*x3^3-2544*x3^4-
324*x3^5)+15*x1^6*(633-1128*x3+28*x3^2+924*x3^3-
535*x3^4+76*x3^5+2*x3^6)+3*x1^5*(12339-20172*x3+
1274*x3^2+11816*x3^3-5705*x3^4+470*x3^5+68*x3^6)+
x1^4*(56979-86484*x3+10844*x3^2+31612*x3^3-11747*x3^4-
18*x3^5+174*x3^6))+x2^2*(-3*(-1+x3)^2-
3*x1*(35-43*x3-11*x3^2+19*x3^3)+
x1^2*(-993+726*x3+846*x3^2-526*x3^3-66*x3^4)+
3*x1^7*(-1+x3)^2*(-450-1215*x3+1596*x3^2-178*x3^3-
122*x3^4+9*x3^5)+3*x1^3*(-1369+478*x3+2282*x3^2-
1538*x3^3+89*x3^4+19*x3^5)+3*x1^4*(-2906+97*x3+
8243*x3^2-6838*x3^3+1175*x3^4+148*x3^5+3*x3^6)-
3*x1^6*(1926+925*x3-11574*x3^2+13112*x3^3-4326*x3^4-
297*x3^5+232*x3^6+2*x3^7)-x1^5*(9930+2370*x3-
42687*x3^2+41995*x3^3-10728*x3^4-1068*x3^5+285*x3^6+
33*x3^7))))+ep*(3*(1+x1)^7*x2^9*(7+3*x2-3*x3)*
(x2-x3)^2+x0^13*x1^5*x2*(-1+x3)^2*(6+6*x1^2*(-1+x3)^2-
9*x3+4*x3^2+3*x1*(4-7*x3+3*x3^2))+3*x0*(1+x1)^6*x2^8*
(6*x1*x2^4+x2*(1+(71+126*x1)*x3-2*(29+61*x1)*x3^2+
(3+30*x1)*x3^3)+x2^3*(-18+x3-2*x1*(7+3*x3))-
x3^2*(27-20*x3+x3^2+2*x1*(28-27*x3+6*x3^2))-
x2^2*(44-56*x3+3*x3^2+2*x1*(35-41*x3+9*x3^2)))-
x0^12*x1^4*x2*(-1+x3)*(-3*(-1+x3)*(7-9*x3+3*x3^2+
x2*(-1+2*x3))+3*x1^3*(-1+x3)^2*(11-12*x3+x3^2+
x2*(-17+9*x3))+3*x1^2*(-1+x3)*(-29+53*x3-24*x3^2+
x2*(35-47*x3+15*x3^2))+x1*(75-192*x3+161*x3^2-41*x3^3-
3*x3^4+x2*(-57+126*x3-93*x3^2+22*x3^3)))+
x0^2*(1+x1)^5*x2^7*(9*x1^2*x2^5+3*x1*x2^4*(-42-49*x1+2*x3+
15*x1*x3)-3*x2^3*(5*(-9+x3)+x1*(-50-59*x3+3*x3^2)+
x1^2*(25-106*x3+45*x3^2))+3*x2^2*(118-149*x3+16*x3^2+
x1*(397-460*x3+84*x3^2-3*x3^3)+
3*x1^2*(105-111*x3+23*x3^2+5*x3^3))+
x3^2*(115-120*x3+18*x3^2+x1*(567-711*x3+228*x3^2-
9*x3^3)-6*x1^2*(-98+147*x3-67*x3^2+9*x3^3))+
3*x2*(-6-143*x3+144*x3^2-17*x3^3+2*x1^2*x3*
(-252+326*x3-130*x3^2+15*x3^3)+
x1*(-9-561*x3+647*x3^2-177*x3^3+7*x3^4)))+
x0^3*(1+x1)^4*x2^6*(3*x1^2*x2^5*(-24+x3+4*x1*(-7+3*x3))+
3*x1*x2^4*(126+x1^2*(160-90*x3)-12*x3+
x1*(294-92*x3+3*x3^2))-6*x2^3*(-5*(-6+x3)+
x1*(11+118*x3-13*x3^2)+3*x1^2*(-60+144*x3-55*x3^2+
2*x3^3)+2*x1^3*(-90+171*x3-100*x3^2+15*x3^3))-
x3^2*(70-92*x3+24*x3^2+x1*(690-1052*x3+444*x3^2-
45*x3^3)+9*x1^2*(189-334*x3+188*x3^2-35*x3^3+x3^4)+
6*x1^3*(196-399*x3+276*x3^2-74*x3^3+6*x3^4))+
3*x2^2*(-176+222*x3-36*x3^2-x1*(951-1103*x3+170*x3^2+
x3^3)+x1^2*(-1593+1671*x3-96*x3^2-183*x3^3+8*x3^4)+
6*x1^3*(-140+132*x3+16*x3^2-45*x3^3+10*x3^4))+
x2*(45+420*x3-525*x3^2+102*x3^3-12*x1^3*x3*
(-294+476*x3-245*x3^2+40*x3^3)+
x1*(144+2886*x3-3958*x3^2+1284*x3^3-84*x3^4)+
3*x1^2*(36+1932*x3-2884*x3^2+1230*x3^3-136*x3^4+
3*x3^5)))+x0^11*x1^3*(3*(-1+x3)*(4*x2^3-(-1+x3)^3+
2*x2^2*(7-10*x3+3*x3^2)+x2*(-2+5*x3-5*x3^2+2*x3^3))+
6*x1^4*x2*(-1+x3)^2*(6*x2^2*(5-5*x3+x3^2)-
2*(-1+x3)^2*(-4-3*x3+2*x3^2)+x2*(-52+91*x3-46*x3^2+
7*x3^3))+x1*(-1+x3)*(9*(-1+x3)^4-
6*x2^3*(-4-4*x3+5*x3^2)+x2^2*(354-702*x3+416*x3^2-
62*x3^3)+3*x2*(-20+39*x3-20*x3^2-x3^3+2*x3^4))+
3*x1^3*(-1+x3)*((-1+x3)^6-2*x2*(-1+x3)^2*
(24-2*x3-20*x3^2+3*x3^3)+x2^3*(-120+227*x3-136*x3^2+
26*x3^3)+x2^2*(298-754*x3+640*x3^2-195*x3^3+11*x3^4))+
x1^2*(-9*(-1+x3)^6+2*x2*(-1+x3)^2*(75-72*x3-31*x3^2+
33*x3^3)+x2^3*(168-513*x3+582*x3^2-284*x3^3+48*x3^4)-
x2^2*(894-2940*x3+3552*x3^2-1841*x3^3+326*x3^4+
9*x3^5)))+x0^4*(1+x1)^3*x2^5*
(3*x1^2*x2^5*(84-7*x3+x1*(200-95*x3+3*x3^2)+
x1^2*(115-100*x3+18*x3^2))-3*x1*x2^4*(-30*(-7+x3)+
x1*(728-214*x3+8*x3^2)+x1^2*(756-328*x3-50*x3^2+
3*x3^3)+5*x1^3*(45-27*x3-14*x3^2+6*x3^3))-
3*x2^3*(5*(-9+2*x3)+4*x1*(38-126*x3+21*x3^2)-
2*x1^2*(-722+1422*x3-537*x3^2+32*x3^3)+
x1^3*(2520-4668*x3+2502*x3^2-368*x3^3+8*x3^4)+
x1^4*(1290-2376*x3+1580*x3^2-380*x3^3+15*x3^4))+
x3^2*(15-21*x3+7*x3^2+x1*(350-610*x3+311*x3^2-45*x3^3)+
x1^2*(1725-3460*x3+2278*x3^2-543*x3^3+36*x3^4)-
3*x1^3*(-945+2155*x3-1715*x3^2+555*x3^3-62*x3^4+x3^5)-
3*x1^4*(-490+1260*x3-1170*x3^2+470*x3^3-75*x3^4+
3*x3^5))+x2^2*(15*(32-41*x3+9*x3^2)+
x1*(3759-4479*x3+681*x3^2+69*x3^3)+
x1^2*(10080-10785*x3-581*x3^2+2082*x3^3-192*x3^4)+
9*x1^3*(1244-1176*x3-469*x3^2+675*x3^3-148*x3^4+4*x3^5)+
9*x1^4*(490-406*x3-364*x3^2+490*x3^3-165*x3^4+15*x3^5))-
x2*(15*(4+12*x3-21*x3^2+6*x3^3)+
x1*(315+2250*x3-3839*x3^2+1532*x3^3-138*x3^4)+
x1^2*(504+8190*x3-14352*x3^2+6860*x3^3-789*x3^4-9*x3^5)+
3*x1^4*x3*(1764-3430*x3+2100*x3^2-330*x3^3-70*x3^4+
15*x3^5)+3*x1^3*(84+3780*x3-6944*x3^2+3796*x3^3-
504*x3^4-59*x3^5+3*x3^6)))+
x0^10*x1^2*(x2*(-3*x2^3*(-3+x3)+3*x2*(-1+x3)^2*(-4+3*x3)+
(3-5*x3+2*x3^2)^2+3*x2^2*(7-11*x3+4*x3^2))+
3*x1*(-(-1+x3)^4+x2^4*(47-44*x3+3*x3^2)+
x2^3*(141-329*x3+234*x3^2-46*x3^3)-x2*(-1+x3)^2*
(-20+37*x3-22*x3^2+2*x3^3)+x2^2*(-72+187*x3-171*x3^2+
67*x3^3-11*x3^4))+3*x1^5*x2*(-1+x3)*
(-((-1+x3)^3*(-7-27*x3+9*x3^2+5*x3^3))+
x2^3*(105-135*x3+33*x3^2+5*x3^3)+x2*(-1+x3)^2*
(157-3*x3-115*x3^2+41*x3^3)-5*x2^2*(87-210*x3+
182*x3^2-70*x3^3+11*x3^4))+
x1^2*(9*(-1+x3)^5+x2^4*(390-498*x3+72*x3^2+51*x3^3)+
3*x2*(-1+x3)^2*(49-89*x3+67*x3^2-24*x3^3+3*x3^4)+
x2^3*(2196-6084*x3+5812*x3^2-2119*x3^3+198*x3^4)+
x2^2*(-1011+2673*x3-2219*x3^2+388*x3^3+220*x3^4-
51*x3^5))-3*x1^4*(-(-1+x3)^7+x2*(-1+x3)^3*
(32+31*x3-39*x3^2-19*x3^3+5*x3^4)+
x2^4*(165-364*x3+273*x3^2-83*x3^3+10*x3^4)-
x2^2*(-1+x3)^2*(-519+455*x3+283*x3^2-289*x3^3+40*x3^4)+
x2^3*(-1341+4343*x3-5303*x3^2+2982*x3^3-737*x3^4+
56*x3^5))+x1^3*(-9*(-1+x3)^6+x2^4*(78+3*x3-272*x3^2+
236*x3^3-49*x3^4)+x2^3*(4512-13704*x3+15171*x3^2-
7171*x3^3+1200*x3^4-3*x3^5)-x2*(-1+x3)^2*
(-171+210*x3-97*x3^2+111*x3^3-66*x3^4+3*x3^5)+
x2^2*(-1893+5202*x3-4083*x3^2-362*x3^3+1619*x3^4-
492*x3^5+9*x3^6)))+x0^5*(1+x1)^2*x2^4*
(3*x1^2*x2^5*(21*(-8+x3)-2*x1*(308-161*x3+9*x3^2)+
6*x1^3*(-45+60*x3-22*x3^2+2*x3^3)+
x1^2*(-720+661*x3-138*x3^2+3*x3^3))-
3*x1*x2^4*(-210+40*x3+x1*(-938+204*x3+9*x3^2)+
x1^2*(-1288+68*x3+396*x3^2-33*x3^3)+
10*x1^4*(6-36*x3+56*x3^2-26*x3^3+3*x3^4)+
x1^3*(-504-448*x3+943*x3^2-267*x3^3+7*x3^4))+
x2^3*(-54+15*x3+6*x1*(160-315*x3+69*x3^2)+
x1^2*(8232-14943*x3+5892*x3^2-444*x3^3)+
x1^3*(20832-38640*x3+20182*x3^2-2808*x3^3+48*x3^4)+
3*x1^4*(7140-13650*x3+8526*x3^2-1730*x3^3+14*x3^4+
3*x3^5)+6*x1^5*(1302-2562*x3+1820*x3^2-490*x3^3+
5*x3^4+9*x3^5))+x3^2*(-1+x3^2+
2*x1*(-30+51*x3-25*x3^2+3*x3^3)+
x1^2*(-700+1520*x3-1099*x3^2+294*x3^3-21*x3^4)+
6*x1^5*(-196+609*x3-710*x3^2+380*x3^3-90*x3^4+7*x3^5)+
x1^3*(-2300+5720*x3-5032*x3^2+1842*x3^3-252*x3^4+
9*x3^5)+3*x1^4*(-945+2640*x3-2705*x3^2+1230*x3^3-
234*x3^4+13*x3^5))+x2^2*(-3*(92-124*x3+35*x3^2)-
3*x1*(995-1280*x3+265*x3^2+26*x3^3)+
x1^2*(-11529+13275*x3+858*x3^2-3334*x3^3+456*x3^4)+
x1^3*(-20412+20391*x3+11121*x3^2-15766*x3^3+3864*x3^4-
168*x3^5)+18*x1^5*(-294+210*x3+490*x3^2-665*x3^3+
285*x3^4-43*x3^5+x3^6)+3*x1^4*(-5628+4788*x3+
6111*x3^2-8104*x3^3+2766*x3^4-264*x3^5+3*x3^6))+
x2*(45-3*x3-72*x3^2+33*x3^3+x1*(360+570*x3-1666*x3^2+
878*x3^3-112*x3^4)+x1^2*(945+4680*x3-10636*x3^2+
5988*x3^3-821*x3^4-27*x3^5)-6*x1^5*x3*(-882+2002*x3-
1400*x3^2+150*x3^3+175*x3^4-53*x3^5+3*x3^6)+
2*x1^3*(504+6279*x3-13593*x3^2+8165*x3^3-968*x3^4-
291*x3^5+33*x3^6)-6*x1^4*(-63-2289*x3+5012*x3^2-
3240*x3^3+345*x3^4+260*x3^5-54*x3^6+x3^7)))+
x0^9*x1*x2*(3*x2*(-1+x3)^2*(-3+2*x2+2*x3)+
x1*(3*x2^4*(-24+7*x3)+(-1+x3)^2*(9-12*x3+5*x3^2)-
3*x2^3*(42-76*x3+27*x3^2)+x2^2*(240-513*x3+348*x3^2-
75*x3^3)+x2*(-117+357*x3-402*x3^2+199*x3^3-37*x3^4))+
x1^2*(-6*x2^4*(116-98*x3+9*x3^2)-3*(-1+x3)^2*
(-18+34*x3-20*x3^2+x3^3)+3*x2^3*(-560+1300*x3-
866*x3^2+145*x3^3)+x2^2*(2034-4656*x3+3400*x3^2-
815*x3^3+40*x3^4)+3*x2*(-181+537*x3-608*x3^2+328*x3^3-
81*x3^4+5*x3^5))-6*x1^6*((-1+x3)^4*x3*(-7-3*x3+
5*x3^2)-x2*(-1+x3)^3*(35+96*x3-108*x3^2+8*x3^3+
9*x3^4)+x2^4*(-30+84*x3^2-70*x3^3+15*x3^4)+
x2^2*(-1+x3)^2*(-345+273*x3+151*x3^2-181*x3^3+42*x3^4)-
5*x2^3*(-105+324*x3-392*x3^2+238*x3^3-75*x3^4+10*x3^5))+
x1^3*(-3*x2^4*(632-826*x3+242*x3^2+5*x3^3)+
x2^3*(-7014+18372*x3-16088*x3^2+5127*x3^3-375*x3^4)+
3*(-1+x3)^2*(36-79*x3+74*x3^2-30*x3^3+3*x3^4)+
x2^2*(6702-16248*x3+11956*x3^2-1480*x3^3-1095*x3^4+
177*x3^5)-3*x2*(409-1025*x3+788*x3^2-142*x3^3-4*x3^4-
35*x3^5+9*x3^6))-3*x1^5*((-1+x3)^3*(9+14*x3+21*x3^2-
49*x3^3+10*x3^4)+x2^4*(120-490*x3+567*x3^2-230*x3^3+
25*x3^4)+x2^3*(3444-10192*x3+11445*x3^2-6013*x3^3+
1435*x3^4-114*x3^5)-2*x2*(-1+x3)^2*(-146-136*x3+
468*x3^2-188*x3^3-22*x3^4+9*x3^5)+
x2^2*(-2490+6651*x3-5002*x3^2-762*x3^3+2442*x3^4-
935*x3^5+96*x3^6))+x1^4*(x2^4*(-1812+3381*x3-1854*x3^2+
245*x3^3+16*x3^4)-(-1+x3)^2*(-90+174*x3-254*x3^2+
264*x3^3-102*x3^4+3*x3^5)+x2^3*(-12642+35556*x3-
36166*x3^2+15607*x3^3-2432*x3^4+42*x3^5)-
2*x2^2*(-5151+13134*x3-9735*x3^2-158*x3^3+2601*x3^4-
717*x3^5+21*x3^6)+x2*(-1458+2679*x3+897*x3^2-
4442*x3^3+2588*x3^4-99*x3^5-171*x3^6+6*x3^7)))+
x0^6*(1+x1)*x2^3*(3*x1^2*x2^5*(-35*(-6+x3)+
x1*(1064-609*x3+45*x3^2)+x1^2*(1904-1841*x3+427*x3^2-
15*x3^3)+x1^3*(1440-1988*x3+789*x3^2-87*x3^3+x3^4)+
x1^4*(390-720*x3+408*x3^2-76*x3^3+3*x3^4))-
x1*x2^4*(378-90*x3-30*x1*(-63-2*x3+6*x3^2)+
6*x1^2*(343+717*x3-613*x3^2+62*x3^3)+
x1^3*(-2352+13524*x3-12470*x3^2+3111*x3^3-126*x3^4)+
3*x1^4*(-1764+5012*x3-4949*x3^2+1890*x3^3-226*x3^4+
3*x3^5)+3*x1^5*(-798+1890*x3-1960*x3^2+980*x3^3-
195*x3^4+9*x3^5))+x3^2*((-1+x3)^2+
x1^2*(90-180*x3+112*x3^2-21*x3^3)+
x1*(3+x3-7*x3^2+3*x3^3)-6*x1^6*(-1+x3)^2*
(-98+161*x3-81*x3^2+12*x3^3)+x1^3*(700-1820*x3+
1671*x3^2-627*x3^3+78*x3^4)+x1^4*(1725-5120*x3+
5598*x3^2-2718*x3^3+549*x3^4-33*x3^5)-
9*x1^5*(-189+625*x3-782*x3^2+455*x3^3-120*x3^4+
11*x3^5))+x2^3*(9-3*x3-3*x1*(286-471*x3+127*x3^2)+
3*x1^2*(-2865+5075*x3-2163*x3^2+196*x3^3)+
x1^3*(-29736+56226*x3-29929*x3^2+3998*x3^3+24*x3^4)+
x1^4*(-47334+94206*x3-57798*x3^2+9602*x3^3+753*x3^4-
93*x3^5)+9*x1^5*(-3948+8190*x3-5572*x3^2+1108*x3^3+
168*x3^4-53*x3^5+x3^6)+3*x1^6*(-3402+7308*x3-
5390*x3^2+1260*x3^3+255*x3^4-134*x3^5+9*x3^6))-
x2^2*(-3*(34-51*x3+18*x3^2)+3*x1*(-495+742*x3-258*x3^2+
7*x3^3)+x1^2*(-7830+10575*x3-1020*x3^2-2228*x3^3+
440*x3^4)+x1^3*(-19803+22887*x3+9717*x3^2-18046*x3^3+
5188*x3^4-288*x3^5)+x1^4*(-25956+24843*x3+32013*x3^2-
47105*x3^3+17360*x3^4-1755*x3^5+12*x3^6)+
3*x1^5*(-5670+4368*x3+11571*x3^2-16725*x3^3+7415*x3^4-
1086*x3^5+12*x3^6+x3^7)+3*x1^6*(-1470+882*x3+
4242*x3^2-6300*x3^3+3225*x3^4-615*x3^5+13*x3^6+
3*x3^7))+x2*(-3*(6-9*x3+2*x3^2+x3^3)+
x1*(-225+237*x3+115*x3^2-171*x3^3+39*x3^4)-
x1^2*(900+150*x3-2758*x3^2+2162*x3^3-433*x3^4+3*x3^5)+
x1^3*(-1575-4350*x3+13970*x3^2-9727*x3^3+1133*x3^4+
561*x3^5-75*x3^6)+6*x1^6*x3*(-588+1526*x3-1190*x3^2+
25*x3^3+350*x3^4-137*x3^5+14*x3^6)+
x1^4*(-1260-10920*x3+28940*x3^2-20120*x3^3+1084*x3^4+
2832*x3^5-645*x3^6+24*x3^7)+3*x1^5*(-126-3486*x3+
8918*x3^2-6498*x3^3+160*x3^4+1451*x3^5-456*x3^6+
32*x3^7)))+x0^8*x2*(3*x2^2*(-1+x3)^2+
x1*x2*(6*x2^3*(-3+x3)-(-1+x3)^2*(9-6*x3+2*x3^2)-
6*x2^2*(14-23*x3+9*x3^2)-3*x2*(-30+71*x3-54*x3^2+
13*x3^3))+x1^2*(-63*x2^5*(-4+x3)+(-1+x3)^2*x3^2+
6*x2^4*(31-100*x3+36*x3^2)+3*x2^3*(-522+998*x3-554*x3^2+
85*x3^3)+x2^2*(774-1830*x3+1491*x3^2-488*x3^3+
54*x3^4)-x2*(99-300*x3+339*x3^2-164*x3^3+20*x3^4+
6*x3^5))+x1^3*(3*(-1+x3)^2*x3^3+
3*x2^5*(644-476*x3+45*x3^2)+x2^4*(3174-8100*x3+
5154*x3^2-729*x3^3)+x2^3*(-9174+19248*x3-12136*x3^2+
2049*x3^3+43*x3^4)+3*x2*(-117+354*x3-423*x3^2+
253*x3^3-74*x3^4+7*x3^5)+3*x2^2*(1012-2102*x3+
1172*x3^2+48*x3^3-144*x3^4+17*x3^5))+
x1^4*(-3*(-1+x3)^2*x3^2*(-5+4*x3)-6*x2^5*(-833+987*x3-
285*x3^2+10*x3^3)+x2^4*(12576-32400*x3+26456*x3^2-
7420*x3^3+443*x3^4)+x2^3*(-24201+54252*x3-36542*x3^2+
4464*x3^3+2268*x3^4-300*x3^5)+x2*(-549+1338*x3-
1328*x3^2+1210*x3^3-1169*x3^4+600*x3^5-102*x3^6)+
3*x2^2*(2088-3473*x3-487*x3^2+3424*x3^3-1735*x3^4+
180*x3^5+9*x3^6))+3*x1^7*(-((-1+x3)^4*x3^2*(-7+5*x3))+
x2*(-1+x3)^3*x3*(126-31*x3-91*x3^2+36*x3^3)+
3*x2^5*(42-168*x3+196*x3^2-84*x3^3+11*x3^4)-
3*x2^2*(-1+x3)^2*(-105-171*x3+415*x3^2-189*x3^3+2*x3^4+
8*x3^5)-5*x2^4*(-318+882*x3-980*x3^2+560*x3^3-
165*x3^4+19*x3^5)+x2^3*(-1785+4584*x3-3500*x3^2-
140*x3^3+1375*x3^4-620*x3^5+86*x3^6))+
3*x1^6*(-((-1+x3)^3*x3^2*(20-24*x3+5*x3^2))+
x2^5*(882-2114*x3+1659*x3^2-477*x3^3+37*x3^4)+
x2^4*(5466-14798*x3+15337*x3^2-7490*x3^3+1650*x3^4-
116*x3^5)+x2*(-1+x3)^2*(-36-318*x3+295*x3^2+268*x3^3-
273*x3^4+49*x3^5)+x2^3*(-6975+17220*x3-12670*x3^2+
132*x3^3+3385*x3^4-1210*x3^5+108*x3^6)+
x2^2*(1353-1059*x3-5433*x3^2+9893*x3^3-5953*x3^4+
1137*x3^5+91*x3^6-29*x3^7))+
x1^5*((-1+x3)^2*x3^2*(55-90*x3+36*x3^2)+
x2^5*(5586-9387*x3+4782*x3^2-733*x3^3+12*x3^4)+
x2^4*(21234-56070*x3+52839*x3^2-20765*x3^3+2918*x3^4-
63*x3^5)+x2^3*(-32079+75768*x3-53528*x3^2+3464*x3^3+
8291*x3^4-2082*x3^5+66*x3^6)+x2^2*(7029-8562*x3-
14076*x3^2+28669*x3^3-15441*x3^4+2220*x3^5+186*x3^6-
15*x3^7)+x2*(-396+192*x3+1083*x3^2-184*x3^3-2225*x3^4+
2115*x3^5-624*x3^6+39*x3^7)))-
x0^7*x2^2*(-(x1*(1+x1)*(-1+x3)*x3^2*(2-2*x3+
x1*(1+7*x3-6*x3^2)+6*x1^5*(-1+x3)^2*(28-33*x3+
9*x3^2)+x1^2*(59-85*x3+30*x3^2)+
x1^3*(291-625*x3+429*x3^2-93*x3^3)+
3*x1^4*(133-355*x3+327*x3^2-118*x3^3+13*x3^4)))+
x1^2*x2^5*(504-105*x3+60*x1*(56-35*x3+3*x3^2)+
x1^2*(8232-8358*x3+2070*x3^2-84*x3^3)+
12*x1^5*(84-210*x3+168*x3^2-49*x3^3+4*x3^4)+
x1^3*(9408-13377*x3+5606*x3^2-690*x3^3+12*x3^4)+
3*x1^4*(1680-3178*x3+1911*x3^2-398*x3^3+20*x3^4))+
x1*x2^4*(18*(-7+2*x3)+3*x1*(-154-220*x3+95*x3^2)-
6*x1^2*(-315+1520*x3-985*x3^2+116*x3^3)+
2*x1^3*(5733-16812*x3+13352*x3^2-3290*x3^3+159*x3^4)+
x1^4*(20580-54012*x3+48528*x3^2-17287*x3^3+2070*x3^4-
39*x3^5)-6*x1^6*(-756+1890*x3-1960*x3^2+1050*x3^3-
270*x3^4+23*x3^5)-3*x1^5*(-5292+13384*x3-13069*x3^2+
5901*x3^3-1124*x3^4+59*x3^5))+
x1*x2^3*(-6*(65-102*x3+33*x3^2)+x1*(-5100+9168*x3-
4350*x3^2+489*x3^3)+x1^2*(-23850+46725*x3-26322*x3^2+
3660*x3^3+104*x3^4)+x1^3*(-53760+112005*x3-70085*x3^2+
9757*x3^3+2182*x3^4-252*x3^5)+12*x1^6*(-750+1764*x3-
1330*x3^2+175*x3^3+225*x3^4-100*x3^5+11*x3^6)+
2*x1^4*(-31710+69300*x3-46785*x3^2+6305*x3^3+3367*x3^4-
786*x3^5+21*x3^6)+6*x1^5*(-6300+14322*x3-10269*x3^2+
1355*x3^3+1225*x3^4-420*x3^5+29*x3^6))+
x2^2*(6*(4-7*x3+3*x3^2)+x1*(471-885*x3+492*x3^2-
75*x3^3)+x1^2*(3285-5739*x3+2462*x3^2+136*x3^3-
131*x3^4)+3*x1^3*(3725-5600*x3+90*x3^2+2764*x3^3-
1028*x3^4+72*x3^5)+3*x1^4*(6895-8485*x3-6480*x3^2+
12928*x3^3-5381*x3^4+574*x3^5+2*x3^6)+
x1^6*(11466-8190*x3-36603*x3^2+59256*x3^3-31695*x3^4+
5769*x3^5+84*x3^6-57*x3^7)+x1^5*(21294-20517*x3-
43237*x3^2+71695*x3^3-34085*x3^4+4929*x3^5+66*x3^6-
15*x3^7)-6*x1^7*(-420+204*x3+1848*x3^2-3045*x3^3+
1800*x3^4-390*x3^5-4*x3^6+7*x3^7))+
x2*(-3*(-1+x3)^2+2*x1*(-36+81*x3-59*x3^2+14*x3^3)+
12*x1^7*(-1+x3)^2*x3*(-126+116*x3+43*x3^2-60*x3^3+
12*x3^4)+x1^2*(-450+918*x3-546*x3^2+28*x3^3+66*x3^4-
18*x3^5)-3*x1^3*(400-500*x3-224*x3^2+397*x3^3-18*x3^4-
60*x3^5+8*x3^6)+x1^4*(-1575-900*x3+7925*x3^2-
6098*x3^3-912*x3^4+1965*x3^5-429*x3^6+12*x3^7)+
3*x1^6*(-84-1596*x3+4732*x3^2-3722*x3^3-548*x3^4+
1889*x3^5-757*x3^6+86*x3^7)+x1^5*(-1008-4914*x3+
16602*x3^2-12296*x3^3-2184*x3^4+5337*x3^5-1668*x3^6+
126*x3^7)))))*bubble4[s34])/(6*(x0-x2)^2*x2*
(-(x0^2*x1)+x0*x1*(-1+x2)+(1+x1)*x2)^2*(x2+x0*(-1+x3))^2*
((1+x1)^2*x2*(x2-x3)+x0^2*x1*(1+x1-x1*x3)+
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3)-
(((1+x1)*x2+x0*x1*(-1+x3))*x3*(x0-x2+x3)*
((1+x1)*x2*(x2+x2^2-2*x2*x3+(-1+x3)*x3)*
(2*x0^2*x1*(-1+x3)^2+x0*(-1+x3)*(x2*(2+x1*(4-3*x3)-5*x3)+
(5+3*x1)*(-1+x3)*x3)-(1+x1)*x2*(-3*(-1+x3)*x3+
x2*(-2+3*x3)))+ep*(x0^3*x1^2*(-1+x3)^4-
(1+x1)*x2^2*(x2-x3)*((1+x1)*x2^2*(-2+x3)+
(-1+x3)^2*(-1+x3+x1*x3)-(1+x1)*x2*(3-5*x3+2*x3^2))+
x0^2*x1*x2*(-1+x3)^2*(2*x2^2+x2*(3-5*x3)+3*(-1+x3)*x3+
x1*(-2+2*x2^2+x2*(3-5*x3)-x3+3*x3^2))+
x0*x2*(-1+x3)*(x2^3*(2+6*x1-x1^2*(-4+x3)+x3)+
(1+x1)*(-1+x3)^2*x3*(-1+(-1+x1)*x3)+
3*x2^2*(1+x1*(3-5*x3)-x3-x3^2+x1^2*(2-4*x3+x3^2))-
x2*(-1+x3)*(1+x1-3*x3-10*x1*x3-3*x3^2+
x1^2*(-1-7*x3+3*x3^2)))))*bubble4[s45])/
(2*x2*(-(x0*x1)+(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^2*(x2-x3)*
(-1+x3)^2)+(4*(-1+ep)*(1+x1)*(x0-x2+x3)*
((1+x1)^5*x2^3*(x2-x3)^2+x0^5*x1^2*(-1+x3)*
(x1^3*(-1+x3)^2+3*x3-x1^2*(-2+x3+x3^2)+
x1*(1+4*x3+x3^2))+x0*(1+x1)^4*x2^2*(x2-x3)*
(3*x3*(1+x1-x1*x3)+x2*(-2+x1*(-5+3*x3)))+
x0^3*(1+x1)^2*(3*x2*x3-3*x1*(-4*x2*x3-2*(-1+x3)*x3^2+
x2^2*(1+x3))+3*x1^2*(-((-1+x3)^2*x3^2)+x2^2*(-4+3*x3)+
x2*x3*(5-6*x3+x3^2))+x1^3*(-1+x3)*((-1+x3)^2*x3^2+
x2^2*(10-8*x3+x3^2)-2*x2*x3*(4-5*x3+x3^2)))+
x0^2*(1+x1)^3*x2*(3*(2-2*x1*(-1+x3)+x1^2*(-1+x3)^2)*x3^2-
3*x2*x3*(2+x1*(5-3*x3)+2*x1^2*(2-3*x3+x3^2))+
x2^2*(1+x1*(8-3*x3)+x1^2*(10-12*x3+3*x3^2)))-
x0^4*x1*(1+x1)*(-3*x3*(-1+x2+x3)-
3*x1*(x2-2*x3+2*x2*x3-x2*x3^2+2*x3^3)+
x1^3*(-1+x3)^2*(-2*(-1+x3)*x3+x2*(-5+2*x3))+
x1^2*((-1+x3)^2*x3*(5+x3)-x2*(8-9*x3+x3^3))))*bubble6[s12])/
(3*(x0^2*x1*(-1+x1*(-1+x3))-(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3*x4)-
(4*(-1+ep)*x0^2*(1+x1+x0*x1)*x3*
(3*(1+x1)^4*x2^2*(x2^2-3*x2*x3+2*x3^2)+
3*x0*(1+x1)^3*x2*(x2^2*(-2+x1*(-4+x3))+x2*(4+x1*(9-5*x3))*
x3+(-1+4*x1*(-1+x3))*x3^2)+
x0^4*x1^2*(3-3*x3+x3^2+3*x1^2*(-1+x3)^2*(1+x3)+
3*x1*(2-2*x3-x3^2+x3^3))-x0^2*(1+x1)^2*
(-((1-3*x1*(-1+x3)+6*x1^2*(-1+x3)^2)*x3^2)+
3*x2*x3*(1+x1*(8-6*x3)+x1^2*(9-10*x3+x3^2))+
3*x2^2*(-1+2*x1*(-3+x3)+x1^2*(-6+3*x3+x3^2)))-
x0^3*x1*(1+x1)*(x3*(-3+x3-3*x1^2*(-1+x3)^2*(3+x3)-
6*x1*(2-3*x3+x3^2))+3*x2*(2-x3-x1*(-6+4*x3+x3^2)+
x1^2*(4-3*x3-2*x3^2+x3^3))))*bubble6[s34])/
(3*((1+x1)*x2+x0*x1*(-1+x3))*
(x0^2*x1*(-1+x1*(-1+x3))-(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3*x4)-
((2*x0^7*x1^5*x2*(-1+x3)^2-(1+x1)^5*x2^3*(x2-x3)^3*
(2*x2^2-4*x2*x3+x3*(-1+2*x3))+x0^6*x1^4*(-1+x3)*
((3+5*x1)*x2*(-1+x3)*x3+ep*(-1+x3)^2*x3-
2*x2^2*(-5+3*x3+x1*(-7+3*x3)))+x0*(1+x1)^4*x2^2*(x2-x3)^2*
(2*(2+7*x1)*x2^3-(8+27*x1)*x2^2*x3-x1*(-1+x3)*x3^2+
x2*x3*(-2+4*x3+x1*(-5+14*x3)))+
x0^5*x1^3*(-(x2*(1+ep*(-3+x1*(-4+x3))+x1*(2-5*x3)+
x1^2*(1-4*x3)-3*x3)*(-1+x3)^2*x3)+ep*x1*(-1+x3)^3*x3^2-
x2^2*(-1+x3)*x3*(-15+9*x3+5*x1^2*(-7+2*x3)+
x1*(-48+17*x3))+2*x2^3*(10-12*x3+3*x3^2+
x1^2*(21-20*x3+3*x3^2)+x1*(30-32*x3+6*x3^2)))-
x0^4*x1^2*(1+x1)*x2*(-((-1+x3)^2*x3^2*(-1+x1^2*(-2+x3)+2*x3+
x1*(-3+3*ep+x3)))+2*x2^3*(10-8*x3+x3^2+
x1^2*(35-20*x3+x3^2)+2*x1*(20-14*x3+x3^2))+
x2*(-1+x3)*x3*(3+3*ep*(-1+x1*(-2+x3))-13*x3+6*x3^2+
x1^2*(5-35*x3+4*x3^2)+x1*(8-41*x3+6*x3^2))-
x2^2*x3*(27-30*x3+6*x3^2+5*x1^2*(20-15*x3+x3^2)+
x1*(112-98*x3+9*x3^2)))+x0^2*(1+x1)^3*x2^2*(x2-x3)*
(x2^2*(4+x1^2*(83-11*x3)-12*x1*(-4+x3))*x3-
x1*(-1+x3)*x3^2*(-3+4*x3+x1*(-5+3*x3))+
x2^3*(-2+4*x1*(-6+x3)+x1^2*(-42+4*x3))+
x2*x3*(1-2*x3-x1*(-8+ep+31*x3-12*x3^2)+
x1^2*(10-49*x3+10*x3^2)))-x0^3*x1*(1+x1)^2*x2*
(x2^3*(21+x1*(128-65*x3)+x1^2*(150-55*x3)-12*x3)*x3+
x1*(1+x1)*(-1+x3)^2*x3^3+2*x2^4*(-5+2*x3+5*x1^2*(-7+2*x3)+
6*x1*(-5+2*x3))-x2*(-1+x3)*x3^2*(-2+4*x3+
x1^2*(-9+17*x3)+x1*(-10+3*ep+19*x3))+
x2^2*x3*(3-17*x3+12*x3^2+x1^2*(10-104*x3+51*x3^2)+
x1*(12-95*x3+59*x3^2)+ep*(-1+x1*(-4+3*x3)))))*x4^2*
pent6[s12,s23,s34,s45,s15])/(2*x0*x2*(x0*x1-(1+x1)*(x2-x3))^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))+
((4*x0^6*x1^3*x2+4*(1+x1)^3*x2^4*(x2-x3)^3+
x0^5*x1^2*(-12*(1+2*x1)*x2^2+ep*(-1+x3)*x3+6*x2*(x3+2*x1*x3))+
x0^4*x1*(12*(1+5*x1+5*x1^2)*x2^3-12*(1+5*x1+5*x1^2)*x2^2*x3+
ep*x1*(-1+x3)*x3^2+x2*x3*(6*(1+2*x1+2*x1^2)*x3+
ep*(2+4*x1-3*x3-3*x1*x3)))+
x0^3*x2*(-4*(1+12*x1+30*x1^2+20*x1^3)*x2^3+
6*(1+12*x1+30*x1^2+20*x1^3)*x2^2*x3+
x2*x3*(-6*(1+2*x1)^3*x3+ep*(-1+3*x1^2*(-2+x3)+
6*x1*(-1+x3)+2*x3))+x3^2*(2*(1+3*x1+3*x1^2+2*x1^3)*x3+
ep*x1*(2+3*x1-3*x3-2*x1*x3)))+x0^2*(1+x1)*x2^2*
(12*(1+5*x1+5*x1^2)*x2^3-24*(1+5*x1+5*x1^2)*x2^2*x3+
x3^2*(-6*(1+2*x1+2*x1^2)*x3+ep*(-1+x1*(-3+x3)+2*x3))+
x2*x3*(18*(1+2*x1)^2*x3+ep*(2+4*x1-2*x3-x1*x3)))-
x0*(1+x1)^2*x2^3*(x2-x3)*(12*(1+2*x1)*x2^2-18*x2*(x3+2*x1*x3)+
x3*(ep+6*(x3+2*x1*x3))))*x4*triangle4[s12])/
(4*(x0-x2)^3*x2*(x0*x1-(1+x1)*(x2-x3))^3)-
(x1*x3*(x0-x2+x3)*(2*x0*(3*x0^4*x1^2+3*(1+x1)^2*x2^2*(x2-x3)^2+
3*x0^3*x1*(-2*(1+2*x1)*x2+x3+2*x1*x3)-3*x0*(1+3*x1+2*x1^2)*
x2*(2*x2^2-3*x2*x3+x3^2)+x0^2*(3*(1+6*x1+6*x1^2)*x2^2-
3*(1+6*x1+6*x1^2)*x2*x3+(1+3*x1+3*x1^2)*x3^2))-
ep*(x0-x2+x3)*(x1*(1+x1)*x2^3+x0*x2^2*(1-x1+x1^2*(-3+x3))+
x0^3*x1*(1+x1*(-1+x3)-3*x3)-x0^2*x2*(1+x1-2*x3-3*x1*x3+
x1^2*(-3+2*x3))))*x4*triangle4[s15])/
(4*(x0-x2)^3*(x0*x1-(1+x1)*(x2-x3))^3)+
(((1+x1)*x2+x0*x1*(-1+x3))*(-2*(1+x1)^3*x2^4*(x2-x3)^3+
2*x0^6*x1^3*x2*(-1+x3)^3+x0^5*x1^2*(-1+x3)^2*
(-3*(ep-2*(1+x1))*x2*(-1+x3)*x3+ep*(-1+x3)^2*x3+
2*x2^2*(3-3*x1*(-2+x3)+(-3+ep)*x3))-
x0*(1+x1)^2*x2^3*(x2-x3)*(2*x2^2*(-3+3*x1*(-2+x3)+3*x3-
ep*x3)+(-1+x3)*x3*(ep-2*ep*x3+6*(1+x1)*x3)+
x2*x3*(ep*(-3+4*x3)-6*(-2-3*x1+2*x3+2*x1*x3)))+
x0^4*x1*(-1+x3)*(ep*x1*(-1+x3)^3*x3^2+
2*x2^3*(3+2*(-3+ep)*x3+3*x3^2+3*x1^2*(5-5*x3+x3^2)+
x1*(15+(-21+4*ep)*x3-2*(-3+ep)*x3^2))+
3*x2^2*(-1+x3)*x3*(-2*(1+x1)*(-2-5*x1+2*x3+2*x1*x3)+
ep*(-2+x1*(-4+3*x3)))-2*x2*(-1+x3)^2*x3*
(-3*(1+x1)^2*x3+ep*(-1+x1*(-2+3*x3))))+
x0^3*x2*(-2*x2^3*(-1-(-3+ep)*x3-3*x3^2+2*x3^3+
x1^3*(-20+30*x3-12*x3^2+x3^3)+x1*(-12+(27-6*ep)*x3+
2*(-9+2*ep)*x3^2+3*x3^3)-x1^2*(30+6*(-9+ep)*x3+
(27-6*ep)*x3^2+(-3+ep)*x3^3))-(-1+x3)^3*x3^2*
(-2*(2+3*x1+3*x1^2+x1^3)*x3+ep*x1*(-2+x1*(-3+2*x3)))+
x2*(-1+x3)^2*x3*(-6*x3*(-1+x1^3*(-4+x3)+3*x1^2*(-3+x3)+
3*x1*(-2+x3)+2*x3)+ep*(1+x1*(6-12*x3)+
6*x1^2*(1-3*x3+x3^2)))-3*x2^2*(-1+x3)*x3*
(-2*(1-2*x3+2*x3^2+x1^3*(10-8*x3+x3^2)+
3*x1^2*(6-6*x3+x3^2)+3*x1*(3-4*x3+x3^2))+
ep*(1-6*x1*(-1+x3)+x1^2*(6-9*x3+2*x3^2))))-
x0^2*(1+x1)*x2^2*(2*x2^3*(3+2*(-3+ep)*x3+3*x3^2+
3*x1^2*(5-5*x3+x3^2)+x1*(15+(-21+4*ep)*x3-
2*(-3+ep)*x3^2))+(-1+x3)^2*x3^2*(-6*(1+x1)^2*x3+
ep*(-1+x1*(-3+4*x3)))+3*x2^2*x3*
(-2*(3*(-1+x3)^2+6*x1*(2-3*x3+x3^2)+
x1^2*(10-12*x3+3*x3^2))+
ep*(2-3*x3+x1*(4-9*x3+4*x3^2)))-2*x2*(-1+x3)*x3*
(-9*(1+x1)*x3*(-1+x1*(-2+x3)+x3)+
ep*(1-3*x3+x1*(2-9*x3+6*x3^2)))))*x4*triangle4[s34])/
(4*x0*x2*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^3)-
(((1+x1)*x2+x0*x1*(-1+x3))*x3*(x0-x2+x3)*
(2*x0^4*x1^2*(-1+x3)^2+x0^3*x1*(-1+x3)*
((6+3*ep+4*x1)*(-1+x3)*x3-2*x2*(-2+2*x1*(-2+x3)+
(3+ep)*x3))+x2^2*(2*(1+x1)^2*x2^2-4*(1+x1)^2*x2*x3+
x3*(ep*x1+2*(1+x1)^2*x3))+
x0^2*((-1+x3)^2*x3*(2*(3+3*x1+x1^2)*x3+ep*(-1+x1+2*x1*x3))+
2*x2^2*(1-(3+ep)*x3+3*x3^2+x1^2*(6-6*x3+x3^2)+
x1*(6-2*(5+ep)*x3+(3+ep)*x3^2))-x2*(-1+x3)*x3*
(-6+4*x1^2*(-3+x3)+12*x3+4*x1*(-5+3*x3)+
ep*(-3+x1*(-6+4*x3))))+
x0*x2*(2*(1+x1)*x2^2*(-2+2*x1*(-2+x3)+(3+ep)*x3)+
(-1+x3)*x3*(2*(3+5*x1+2*x1^2)*x3+
ep*(-1+2*x3+2*x1*(1+x3)))-(1+x1)*x2*x3*
(ep*(-3+4*x3)+2*(-5+6*x3+x1*(-6+4*x3)))))*x4*triangle4[s45])/
(4*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^3)-
(((1+x1)^2*x2^3*(x2-x3)+x0^4*x1*(-1+x1*(-1+x3))*(-1+x3)+
x0*(1+x1)*x2^2*(x2*(-3+2*x1*(-2+x3))+x3+x1*(3-2*x3)*x3)+
x0^2*x2*(x2*(3+x1*(9-5*x3)+x1^2*(6-6*x3+x3^2))-
x3*(-1-x1*(-2+x3)+x3+x1^2*(3-4*x3+x3^2)))+
x0^3*((-1+x1)*(-1+x1*(-1+x3))*(-1+x3)*x3-
x2*(1+x1*(5-4*x3)+2*x1^2*(2-3*x3+x3^2))))*
(2*(1+x1)^2*x2^4*(x2-x3)^2+2*x0^6*x1^2*(-1+x3)^2+
x0*(1+x1)*x2^3*(x2-x3)*((6+ep*(3-2*x3)-4*x1*(-2+x3)-6*x3)*
x3+2*x2*(-4+2*x1*(-3+x3)+(3+ep)*x3))+
x0^5*x1*(-1+x3)*((2+3*ep+4*x1)*(-1+x3)*x3-
2*x2*(-2+(3+ep)*x3+x1*(-6+4*x3)))+
x0^4*((2+(2+3*ep)*x1+2*x1^2)*(-1+x3)^2*x3^2+
2*x2^2*(1-(3+ep)*x3+3*x3^2+x1^2*(15-20*x3+6*x3^2)+
x1*(10-4*(5+ep)*x3+3*(3+ep)*x3^2))-
x2*(-1+x3)*x3*(-2+16*x1*(-1+x3)+6*x3+4*x1^2*(-5+3*x3)+
ep*(-3+2*x3+2*x1*(-6+5*x3))))+
x0^2*x2^2*(2*x2^2*(x1^2*(15-10*x3+x3^2)+
3*(2-(3+ep)*x3+x3^2)+x1*(20-4*(5+ep)*x3+
(3+ep)*x3^2))+
x3^2*(2*(4-7*x3+3*x3^2+x1^2*(6-6*x3+x3^2)+
3*x1*(3-4*x3+x3^2))+ep*(6-7*x3+
x1*(9-10*x3+2*x3^2)))-
x2*x3*(ep*(9-13*x3+2*x1*(6-9*x3+2*x3^2))+
2*(9-16*x3+6*x3^2+2*x1^2*(10-8*x3+x3^2)+
x1*(28-32*x3+6*x3^2))))-
x0^3*x2*(2*x2^2*(4-3*(3+ep)*x3+6*x3^2+4*x1^2*(5-5*x3+x3^2)+
x1*(20-6*(5+ep)*x3+3*(3+ep)*x3^2))+
(-1+x3)*x3^2*(4*x1^2*(-2+x3)+6*(-1+x3)+2*x1*(-5+4*x3)+
ep*(-3+2*x3+x1*(-9+5*x3)))-
x2*x3*(ep*(9-14*x3+2*x3^2+x1*(18-30*x3+11*x3^2))+
2*(5-14*x3+9*x3^2+x1^2*(20-24*x3+6*x3^2)+
x1*(22-36*x3+13*x3^2)))))*x4*triangle4[s12,s34])/
(4*x0*(x0-x2)^3*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^3)-
(((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)*(x0-x2+x3)*
(2*(1+x1)^2*x2^3*(x2-x3)^2+2*x0^4*x1^2*x2*(-1+x3)^2-
x0^3*x1*(-1+x3)*(-((6+3*ep+4*x1)*x2*(-1+x3)*x3)+
ep*(-1+x3)^2*x3+2*x2^2*(-2+2*x1*(-2+x3)+(3+ep)*x3))+
x0*(1+x1)*x2^2*(x2*(2*(5+x1*(6-4*x3)-6*x3)+ep*(3-4*x3))*x3+
2*x2^2*(-2+2*x1*(-2+x3)+(3+ep)*x3)+
(-1+x3)*x3*(-ep+6*x3+2*ep*x3+4*x1*x3))+
x0^2*x2*((-1+x3)^2*x3*(ep*(-1+2*x1*(-1+x3))+
2*(3+3*x1+x1^2)*x3)+2*x2^2*(1-(3+ep)*x3+3*x3^2+
x1^2*(6-6*x3+x3^2)+x1*(6-2*(5+ep)*x3+(3+ep)*x3^2))-
x2*(-1+x3)*x3*(-6+4*x1^2*(-3+x3)+12*x3+4*x1*(-5+3*x3)+
ep*(-3+x1*(-6+4*x3)))))*x4*triangle4[s12,s45])/
(4*x2*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^3)+
(ep*x1*x3*(x0-x2+x3)*(-(x0*x1*(1+x1)*x2*(-2+x3))+
x0^2*x1^2*(-1+x3)+x0*x1^2*(-1+x3)*x3-
(1+x1)*x2*(x2+x1*x2-x1*x3))*x4*triangle4[s15,s23])/
(4*x2*(-(x0*x1)+(1+x1)*(x2-x3))^3)-
((x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))*x3*
(-(ep*(x0*x1-(1+x1)*x2)*(-((1+x1)*x2^2)+
x0*x2*(1-x1*(-2+x3)-2*x3)+x0^2*x1*(-1+x3))*(x0-x2+x3))+
2*x2*(3*x0^4*x1^2+3*(1+x1)^2*x2^2*(x2-x3)^2+
3*x0^3*x1*(-2*(1+2*x1)*x2+x3+2*x1*x3)-3*x0*(1+3*x1+2*x1^2)*
x2*(2*x2^2-3*x2*x3+x3^2)+x0^2*(3*(1+6*x1+6*x1^2)*x2^2-
3*(1+6*x1+6*x1^2)*x2*x3+(1+3*x1+3*x1^2)*x3^2)))*x4*
triangle4[s15,s34])/(4*(x0-x2)^3*x2*(x0*x1-(1+x1)*(x2-x3))^3)-
(ep*x1*((1+x1)*x2+x0*x1*(-1+x3))*(x2-x3)*x3*(x0-x2+x3)*x4*
triangle4[s23,s45])/(4*x2*(-(x0*x1)+(1+x1)*(x2-x3))^3)+
((-1+ep)*(2*x0^5*x1^4-2*x1*(1+x1)^3*x2^2*(x2-x3)^3+
2*x0^4*x1^3*(-((3+5*x1)*x2)+3*(1+x1)*x3)+
x0*(1+x1)^2*x2*(x2-x3)*(4*x1*(x2-x3)^2-x3+
2*x1^2*(5*x2^2-7*x2*x3+2*x3^2))-x0^2*(1+x1)*
(4*x1^2*(x2-x3)^2*(4*x2-x3)-x2*x3+
2*x1^3*(10*x2^3-18*x2^2*x3+9*x2*x3^2-x3^3)+
x1*(2*x2^3-6*x2^2*x3+x3^2-2*x3^3+2*x2*x3*(-1+3*x3)))+
x0^3*x1*((-1+x3)*x3+12*x1^2*(2*x2^2-3*x2*x3+x3^2)+
x1^3*(20*x2^2-24*x2*x3+6*x3^2)+
x1*(6*x2^2-12*x2*x3+x3*(-1+6*x3))))*triangle6[s12])/
(2*x1*(x0-x2)^2*(x0*x1-(1+x1)*(x2-x3))^3)-
((-1+ep)*x0*x3*(x0-x2+x3)*(x0^2*x1*(1+x1-x3)+
(1+x1)^2*x2*(x2-x3)-x0*(1+x1)*(x2+2*x1*x2-x1*x3))*
triangle6[s15])/(2*(x0-x2)^2*(x0*x1-(1+x1)*(x2-x3))^3)+
((-1+ep)*(x0^5*x1^3*(-1+x3)^2*(1+x3)-(1+x1)^3*x2^2*
(x2^3-3*x2^2*x3-x3^2*(1+x3)+x2*x3*(1+3*x3))+
x0^4*x1^2*(-1+x3)*((-1+x3)*x3*(6+x1*(5+x3))+
x2*(3-3*x3-x1*(-5+x3^2)))+
x0^3*x1*((1+x1)*(-1+x3)^2*x3*(x1+6*x3+5*x1*x3)-
x2*(-1+x3)*x3*(6*x1^2*(-3+x3)+12*(-1+x3)+x1*(-31+19*x3))+
x2^2*(3-9*x3+6*x3^2+x1^2*(10-9*x3+x3^2)+
4*x1*(3-5*x3+2*x3^2)))-x0*(1+x1)^2*x2*
(x2^2*(9+x1*(14-6*x3)-12*x3)*x3-2*(-1+x3)*x3^2*
(x1+2*x3+x1*x3)+x2^3*(-2+4*x3+x1*(-5+2*x3))+
x2*x3*(-1-11*x3+12*x3^2+x1*(-3-9*x3+6*x3^2)))-
x0^2*(1+x1)*(-((-1+x3)^2*x3^2*(2*x3+4*x1*x3+x1^2*(1+x3)))+
x2^3*(1-4*x3+2*x3^2+x1^2*(10-7*x3+x3^2)+
x1*(8-15*x3+4*x3^2))+x2*(-1+x3)*x3*(6*(-1+x3)*x3+
3*x1^2*(-1-4*x3+x3^2)+2*x1*(-1-11*x3+6*x3^2))-
x2^2*x3*(6*(-1+x3)^2+3*x1^2*(8-7*x3+x3^2)+
x1*(29-41*x3+12*x3^2))))*triangle6[s34])/
(2*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^2)+
((-1+ep)*x0*x3*(x0-x2+x3)*(x0^2*x1*(2+3*x1)*x2*(-1+x3)+
x0^3*x1^2*(-1+x3)^2-(1+x1)^2*x2*(x2^2-2*x2*x3+(-1+x3)*x3)-
x0*(1+x1)*(x2^2*(-1+x1*(-3+x3))-2*x1*x2*(-1+x3)*x3+
x1*(-1+x3)^2*x3))*triangle6[s45])/(2*(x0*x1-(1+x1)*(x2-x3))^3*
(x2+x0*(-1+x3))^2)-
((-1+ep)*(-((1+x1)^5*x2^6*(x2-x3)*
(-x3+x1*(x2^2+x3-2*x2*x3+x3^2)))+x0^9*x1^3*(-1+x3)^2*
((1-2*x3)^2+x1^3*(-1+x3)^2*(1+x3)+
x1*(3-9*x3+2*x3^2+4*x3^3)+x1^2*(3-6*x3-3*x3^2+6*x3^3))-
x0*(1+x1)^4*x2^5*(x3*(-2*x2*(-3+x3)+x3*(-5+2*x3))-
x1*(7*x2^3-12*x2^2*x3+x2*(-1+x3)*x3+x3^2*(1+4*x3))+
x1^2*(2*x2^2*(13-6*x3)*x3+x2^3*(-9+4*x3)+
2*x3^2*(3+x3-2*x3^2)+x2*x3*(-7-19*x3+12*x3^2)))-
x0^2*(1+x1)^3*x2^4*(x3*(-(x2*(15-10*x3+x3^2))+
x3*(10-8*x3+x3^2))-x1^2*(4*x2^2*(24-17*x3)*x3+
x2^3*(-56+30*x3)+x3^2*(10-37*x3+17*x3^2)+
x2*x3*(-15+5*x3+21*x3^2))+x1*(21*x2^3-3*x2^2*x3*(3+4*x3)+
x3^2*(15+14*x3-14*x3^2)+x2*x3*(-21-27*x3+26*x3^2))+
x1^3*(x2^2*x3*(-98+91*x3-18*x3^2)+x2^3*(36-31*x3+6*x3^2)+
x3^2*(-15+5*x3+14*x3^2-6*x3^3)+
x2*x3*(21+51*x3-74*x3^2+18*x3^3)))+
x0^8*x1^2*(-1+x3)*((-1+x3)*x3*(6*(-1+x3)+x1^4*(-1+x3)^2*
(5+x3)+x1*(-13+14*x3^2)+3*x1^3*(3-10*x3+5*x3^2+
2*x3^3)+x1^2*(-3-27*x3+26*x3^2+4*x3^3))+
x2*(2-4*x3+4*x3^2-x1^4*(-1+x3)^2*(-9-2*x3+3*x3^2)+
x1*(15-46*x3+46*x3^2-12*x3^3)+x1^3*(29-70*x3+17*x3^2+
42*x3^3-18*x3^4)+x1^2*(33-96*x3+57*x3^2+18*x3^3-
12*x3^4)))-x0^3*(1+x1)^2*x2^3*
(x3*(x3*(-10+12*x3-3*x3^2)+4*x2*(5-5*x3+x3^2))+
x1^3*(x2^3*(-196+204*x3-41*x3^2)+x2^2*x3*(324-445*x3+
125*x3^2)+x2*x3*(-55+40*x3+112*x3^2-67*x3^3)+
x3^2*(30-108*x3+89*x3^2-17*x3^3))-
x1*(35*x2^3+6*x2^2*x3*(5-10*x3+x3^2)+
x3^2*(30+4*x3-34*x3^2+7*x3^3)-x2*x3*(55+55*x3-97*x3^2+
13*x3^3))+x1^2*(x2^3*(-147+96*x3-8*x3^2)+
2*x2^2*x3*(42-41*x3+4*x3^2)-2*x3^2*(5+52*x3-68*x3^2+
18*x3^3)+x2*x3*(15+190*x3-182*x3^2+36*x3^3))+
x1^4*(x2^3*(-84+105*x3-38*x3^2+4*x3^3)-
2*x2^2*x3*(-105+147*x3-58*x3^2+6*x3^3)-
4*x3^2*(-5+5*x3+4*x3^2-5*x3^3+x3^4)+
x2*x3*(-35-75*x3+190*x3^2-98*x3^3+12*x3^4)))-
x0^4*(1+x1)*x2^2*(x3*(x2*(-15+20*x3-6*x3^2)+
x3*(5-8*x3+3*x3^2))+
x1*(35*x2^3+3*x2^2*x3*(25-40*x3+8*x3^2)+
x3^2*(25-17*x3-21*x3^2+12*x3^3)-
x2*x3*(65+35*x3-132*x3^2+38*x3^3))+
x1^2*(x2^3*(210-170*x3+40*x3^2-4*x3^3)+
2*x2^2*x3*(55-65*x3+5*x3^2+4*x3^3)+
x3^2*(30+82*x3-206*x3^2+103*x3^3-9*x3^4)+
x2*x3*(-70-350*x3+576*x3^2-190*x3^3+5*x3^4))-
x1^3*(x2^2*x3*(285-670*x3+371*x3^2-42*x3^3)+
3*x2^3*(-147+187*x3-56*x3^2+2*x3^3)+
2*x2*x3*(-15+225*x3-230*x3^2+35*x3^3+7*x3^4)+
x3^2*(10-208*x3+351*x3^2-175*x3^3+22*x3^4))-
x1^4*(x2^2*x3*(600-1205*x3+662*x3^2-87*x3^3)+
x2^3*(-392+594*x3-225*x3^2+13*x3^3)+
x3^2*(35-142*x3+165*x3^2-62*x3^3+4*x3^4)+
x2*x3*(-85+90*x3+238*x3^2-295*x3^3+70*x3^4))+
x1^5*(-((-1+x3)^2*x3^2*(15+5*x3-9*x3^2+x3^3))+
x2^2*x3*(-280+525*x3-310*x3^2+62*x3^3-3*x3^4)+
x2^3*(126-203*x3+102*x3^2-18*x3^3+x3^4)+
x2*x3*(35+65*x3-260*x3^2+212*x3^3-55*x3^4+3*x3^5)))+
x0^6*(x2*(-1+x3)^2*x3-x1*(7*x2^3-(-1+x3)^2*x3^2*(-1+2*x3)+
3*x2^2*x3*(11-20*x3+8*x3^2)+x2*x3*(-10+9*x3+11*x3^2-
10*x3^3))+x1^2*(3*(-1+x3)^3*x3^2*(1+2*x3)-
x2^2*x3*(171-308*x3+124*x3^2+6*x3^3)+
x2^3*(-77+114*x3-80*x3^2+24*x3^3)+
x2*x3*(23+70*x3-246*x3^2+188*x3^3-35*x3^4))+
x1^6*(-1+x3)*((-1+x3)^3*x3^2*(1+x3)-x2*(-1+x3)^2*x3*
(-7-30*x3+13*x3^2)+x2^3*(84-105*x3+25*x3^2+5*x3^3-
x3^4)+x2^2*x3*(-126+231*x3-119*x3^2+13*x3^3+x3^4))+
x1^3*((-1+x3)^2*x3^2*(-2-22*x3+23*x3^2)+
x2^3*(-273+591*x3-430*x3^2+108*x3^3-4*x3^4)+
x2^2*x3*(-189+117*x3+276*x3^2-234*x3^3+34*x3^4)+
x2*x3*(12+235*x3-568*x3^2+366*x3^3-29*x3^4-16*x3^5))+
x1^4*(-((-1+x3)^3*x3^2*(2-26*x3+x3^2))-x2*(-1+x3)^2*x3*
(17-191*x3-34*x3^2+40*x3^3)+x2^3*(-427+1029*x3-
700*x3^2+70*x3^3+42*x3^4-4*x3^5)+
x2^2*x3*(129-807*x3+1148*x3^2-516*x3^3+42*x3^4+4*x3^5))+
x1^5*(3*(-1+x3)^3*x3^2*(-1+3*x3)-x2*(-1+x3)^2*x3*
(22-14*x3-101*x3^2+39*x3^3)+x2^3*(-308+741*x3-480*x3^2+
2*x3^3+57*x3^4-6*x3^5)+x2^2*x3*(306-1033*x3+1122*x3^2-
417*x3^3+16*x3^4+6*x3^5)))+
x0^7*x1*((-1+x3)^2*x3*(-1+x3+x1^5*(-1+x3)^2*(1+5*x3)+
3*x1*(-1-4*x3+5*x3^2)+3*x1^4*(1-2*x3-5*x3^2+6*x3^3)+
x1^2*(-2-39*x3+33*x3^2+7*x3^3)+
x1^3*(2-35*x3+12*x3^2+20*x3^3+x3^4))-
x2*(-1+x3)*x3*(6-6*x3+2*x1^5*(-1+x3)^2*(-19+6*x3+x3^2)+
2*x1*(26-33*x3+5*x3^2)+x1^2*(82-29*x3-96*x3^2+38*x3^3)+
x1^3*(-6+204*x3-262*x3^2+56*x3^3+8*x3^4)+
x1^4*(-80+261*x3-216*x3^2+23*x3^3+12*x3^4))+
x2^2*(1+x1*(19-40*x3+40*x3^2-16*x3^3)+x1^5*(-1+x3)^2*
(36-19*x3-8*x3^2+3*x3^3)+x1^2*(87-256*x3+271*x3^2-
112*x3^3+12*x3^4)+x1^3*(157-483*x3+438*x3^2-70*x3^3-
54*x3^4+12*x3^5)+x1^4*(124-358*x3+273*x3^2+32*x3^3-
89*x3^4+18*x3^5)))+
x0^5*x2*((-1+x3)*x3*(x2*(6-4*x3)+(-1+x3)*x3)+
x1*(21*x2^3+12*x2^2*x3*(6-10*x3+3*x3^2)+
x2*x3*(-39+3*x3+74*x3^2-36*x3^3)+
x3^2*(9-16*x3+4*x3^2+3*x3^3))+
x1^6*(-2*(-1+x3)^3*x3^2*(-3-2*x3+x3^2)+x2*(-1+x3)^2*x3*
(21+75*x3-71*x3^2+11*x3^3)+x2^3*(126-245*x3+150*x3^2-
30*x3^3+x3^4)-2*x2^2*x3*(119-280*x3+220*x3^2-64*x3^3+
5*x3^4))+x1^2*(-5*(-1+x3)^2*x3^2*(-4-10*x3+3*x3^2)+
x2^3*(175-180*x3+80*x3^2-16*x3^3)+
2*x2^2*x3*(135-200*x3+48*x3^2+9*x3^3)+
x2*x3*(-75-245*x3+612*x3^2-312*x3^3+25*x3^4))-
x1^5*((-1+x3)^2*x3^2*(19-50*x3+12*x3^2+x3^3)+
2*x2^3*(-245+480*x3-255*x3^2+19*x3^3+6*x3^4)+
x2^2*x3*(660-1730*x3+1398*x3^2-357*x3^3+11*x3^4)+
x2*x3*(-69+95*x3+252*x3^2-483*x3^3+229*x3^4-24*x3^5))+
x1^3*(x2^3*(525-830*x3+395*x3^2-52*x3^3)-
2*x2^2*x3*(-70-85*x3+227*x3^2-89*x3^3+5*x3^4)+
x3^2*(10+120*x3-321*x3^2+244*x3^3-54*x3^4+x3^5)+
x2*x3*(-30-620*x3+1134*x3^2-492*x3^3+x3^4+9*x3^5))+
x1^4*((-1+x3)^2*x3^2*(-15+140*x3-55*x3^2+2*x3^3)-
3*x2^3*(-245+455*x3-225*x3^2+15*x3^3+4*x3^4)-
2*x2^2*x3*(240-810*x3+736*x3^2-195*x3^3+6*x3^4)+
x2*x3*(60-510*x3+548*x3^2+39*x3^3-159*x3^4+22*x3^5))))*
triangle6[s12,s34])/(2*x1*(x0-x2)^2*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*(x0*x1-(1+x1)*(x2-x3))^3*
(x2+x0*(-1+x3))^2)-((-1+ep)*(x0-x2+x3)*
(2*(1+x1)^3*x2^4+x0^3*x1*(2+9*x1+8*x1^2)*x2*(-1+x3)^3+
x0^4*x1^2*(1+2*x1)*(-1+x3)^4+x0*(1+x1)^2*x2*(-1+x3)*
(-2*x2*(-1+x3)*x3+(-1+x3)^2*x3+x2^2*(3+8*x1+x3))+
x0^2*(1+x1)*(-1+x3)^2*(-2*x1*x2*(-1+x3)*x3+x1*(-1+x3)^2*x3+
x2^2*(1+12*x1^2+x1*(9+x3))))*triangle6[s12,s45])/
(2*(x0*x1-(1+x1)*(x2-x3))^3*(x2+x0*(-1+x3))^2*(-1+x3))-
((-1+ep)*x3*((1+x1)^4*x2^3*(x2-x3)+x0^6*x1^3*(-1+x1+x3)+
x0^5*x1^2*(-2+x2+2*x3+x1^2*(2-4*x2+x3)+
x1*(x2+x3-2*x2*x3))+x0*(1+x1)^3*x2^2*(2*x1*x2^2+3*x1*x3-
x2*(1+2*x1*(2+x3)))+x0^2*x1*(1+x1)^2*x2*
(x1*x2^3-3*x1*x3+x2*(3+x3+6*x1*(1+x3))-
x2^2*(2+x1*(8+x3)))+x0^4*x1*(2*x2-x1*x2*(-4+x2+3*x3)+
x1^2*(1+x3+x2^2*(3+x3)-2*x2*(3+2*x3))+
x1^3*(1+6*x2^2+2*x3-x2*(8+3*x3)))-
x0^3*x1*(1+x1)*(2*x2^2+x1*x2*(3+x2^2+2*x3-2*x2*(3+x3))+
x1^2*(4*x2^3-x3-3*x2^2*(4+x3)+x2*(4+6*x3))))*
triangle6[s15,s34])/(2*x1*(x0-x2)^2*(x0^2*x1-(1+x1)*x2+
x0*(x1-x1*x2))*(x0*x1-(1+x1)*(x2-x3))^3)


==> anc/OneLoopAnalytics/uubddbg_pmmpm_Nf1.m <==
-((1+x1)*(x0-x2+x3)*(2*(1+x1)^5*x2^3*(x2-x3)^2+
x0*(1+x1)^4*x2^2*(x2-x3)*(-4*x2+3*x3-6*x1*(-1+x3)*x3+
2*x1*x2*(-5+3*x3))+x0^5*x1^3*(-1+x3)*(2+2*x1^2*(-1+x3)^2-
x3+2*x3^2+x1*(4-5*x3+x3^2))+x0^2*(1+x1)^3*x2*
(3*(1-2*x1*(-1+x3)+2*x1^2*(-1+x3)^2)*x3^2-
3*x2*x3*(1+x1*(7-5*x3)+4*x1^2*(2-3*x3+x3^2))+
x2^2*(2+x1*(16-9*x3)+x1^2*(20-24*x3+6*x3^2)))-
x0^4*x1^2*(1+x1)*(-((-1+x3)*x3*(4*x1^2*(-1+x3)^2+3*(1+x3)+
x1*(7-8*x3+x3^2)))+x2*(2*x1^2*(-1+x3)^2*(-5+2*x3)-
3*(2-2*x3+x3^2)+x1*(-16+27*x3-12*x3^2+x3^3)))+
x0^3*x1*(1+x1)^2*((3-3*x1*(-1+x3)+2*x1^2*(-1+x3)^2)*(-1+x3)*
x3^2+x2*x3*(6-4*x1^2*(-4+x3)*(-1+x3)^2+
3*x1*(7-10*x3+3*x3^2))+x2^2*(3*(-2+x3)-
3*x1*(8-9*x3+2*x3^2)+2*x1^2*(-10+18*x3-9*x3^2+x3^3))))*
bubble4[s12])/(3*(x0^2*x1*(-1+x1*(-1+x3))-(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3)+
(x0*(1+x1+x0*x1)*x3*(3*(1+x1)^4*x2^2*(x2-x3)^2+
3*x0*(1+x1)^3*x2*(x2-x3)*(2*x2*(-1+x1*(-2+x3))+x3-
2*x1*(-1+x3)*x3)+x0^4*x1^2*(3+3*x1^2*(-1+x3)^2-3*x3+
2*x3^2+3*x1*(2-3*x3+x3^2))+x0^2*(1+x1)^2*
((2-3*x1*(-1+x3)+3*x1^2*(-1+x3)^2)*x3^2+
3*x2^2*(1-3*x1*(-2+x3)+x1^2*(6-6*x3+x3^2))-
3*x2*x3*(1+x1*(6-4*x3)+2*x1^2*(3-4*x3+x3^2)))-
x0^3*x1*(1+x1)*(-(x3*(3+6*x1^2*(-1+x3)^2+x3+
3*x1*(3-4*x3+x3^2)))+3*x2*(2-x3+x1*(6-6*x3+x3^2)+
2*x1^2*(2-3*x3+x3^2))))*bubble4[s34])/
(3*(x0^2*x1*(-1+x1*(-1+x3))-(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3)+
(4*(1+x1)*(x0-x2+x3)*((1+x1)^5*x2^3*(x2-x3)^2+
x0^5*x1^2*(-1+x3)*(x1^3*(-1+x3)^2+3*x3-x1^2*(-2+x3+x3^2)+
x1*(1+4*x3+x3^2))+x0*(1+x1)^4*x2^2*(x2-x3)*
(3*x3*(1+x1-x1*x3)+x2*(-2+x1*(-5+3*x3)))+
x0^3*(1+x1)^2*(3*x2*x3-3*x1*(-4*x2*x3-2*(-1+x3)*x3^2+
x2^2*(1+x3))+3*x1^2*(-((-1+x3)^2*x3^2)+x2^2*(-4+3*x3)+
x2*x3*(5-6*x3+x3^2))+x1^3*(-1+x3)*((-1+x3)^2*x3^2+
x2^2*(10-8*x3+x3^2)-2*x2*x3*(4-5*x3+x3^2)))+
x0^2*(1+x1)^3*x2*(3*(2-2*x1*(-1+x3)+x1^2*(-1+x3)^2)*x3^2-
3*x2*x3*(2+x1*(5-3*x3)+2*x1^2*(2-3*x3+x3^2))+
x2^2*(1+x1*(8-3*x3)+x1^2*(10-12*x3+3*x3^2)))-
x0^4*x1*(1+x1)*(-3*x3*(-1+x2+x3)-
3*x1*(x2-2*x3+2*x2*x3-x2*x3^2+2*x3^3)+
x1^3*(-1+x3)^2*(-2*(-1+x3)*x3+x2*(-5+2*x3))+
x1^2*((-1+x3)^2*x3*(5+x3)-x2*(8-9*x3+x3^3))))*bubble6[s12])/
(3*(x0^2*x1*(-1+x1*(-1+x3))-(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3*x4)-
(4*x0^2*(1+x1+x0*x1)*x3*(3*(1+x1)^4*x2^2*(x2^2-3*x2*x3+2*x3^2)+
3*x0*(1+x1)^3*x2*(x2^2*(-2+x1*(-4+x3))+x2*(4+x1*(9-5*x3))*
x3+(-1+4*x1*(-1+x3))*x3^2)+
x0^4*x1^2*(3-3*x3+x3^2+3*x1^2*(-1+x3)^2*(1+x3)+
3*x1*(2-2*x3-x3^2+x3^3))-x0^2*(1+x1)^2*
(-((1-3*x1*(-1+x3)+6*x1^2*(-1+x3)^2)*x3^2)+
3*x2*x3*(1+x1*(8-6*x3)+x1^2*(9-10*x3+x3^2))+
3*x2^2*(-1+2*x1*(-3+x3)+x1^2*(-6+3*x3+x3^2)))-
x0^3*x1*(1+x1)*(x3*(-3+x3-3*x1^2*(-1+x3)^2*(3+x3)-
6*x1*(2-3*x3+x3^2))+3*x2*(2-x3-x1*(-6+4*x3+x3^2)+
x1^2*(4-3*x3-2*x3^2+x3^3))))*bubble6[s34])/
(3*((1+x1)*x2+x0*x1*(-1+x3))*
(x0^2*x1*(-1+x1*(-1+x3))-(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(1+x1-x1*x3)))^3*x4)-
(2*x0*(1+x1)*(1+x1+x0*x1)*x3*(x0-x2+x3)*
(-((1+x1)^2*x2*(x2-2*x3))+x0^2*x1*(-1+x3)*(1+x1+x1*x3)+
x0*(1+x1)*(x2+2*x1*x2+2*x1*(-1+x3)*x3))*triangle6[s12,s34])/
(((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*(x0*x1-(1+x1)*(x2-x3))^3)


==> anc/OneLoopAnalytics/uubddbg_pmmpp_Nf0.m <==
-(x2*x4^2*box4[s12,s23,s45])/2-
((1+x0)*x1^2*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/
(2*(1+x1+x0*x1))-(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*
box4[s23,s34,s15])/(2*x0)-(((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*
box4[s34,s45,s12])/(2*x0*(1+x1))-
(x1*x3*(x0-x2+x3)*x4^2*box4[s45,s15,s23])/2-
((ep+2*x0)*x1*(1+x2-x3)*x3*x4*box6[s12,s23,s45])/
(2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))-
((x0-x2+x3)*(ep*((1+x1)^4*x2^3*(x2-x3)+x0*(1+x1)^3*x2^2*
(-2*(1+2*x1)*x2+(1+x1)*x2^2-x3*(-1+x1*(-3+x3)+x3))+
x0^5*x1^2*(-1+x3)*(-1-x1^2+x3+x1*(-2+3*x3))+
x0^4*x1*(2*x2*(-1+x3)+x1^3*(1-x3^2+x2*(-4+3*x3))+
x1^2*(2-3*x3+x3^2+x2*(-10+14*x3-3*x3^2))+
x1*(1-3*x3+2*x3^2+x2*(-8+11*x3-2*x3^2)))+
x0^2*(1+x1)^2*x2*(x2^2*(-2+x1^2*(-4+x3)+2*x1*(-3+x3))+
x1*x3*(-2-3*x1+2*x3+2*x1*x3)+x2*(1+x1*(6-3*x3-2*x3^2)-
x1^2*(-6+x3^2)))-x0^3*(1+x1)*
(-x2^2+x1*x2*(2-3*x3+x2*(-7+4*x3))+
x1^3*(3*x2^2*(-2+x3)+(-1+x3)*x3-2*x2*(-2+x3^2))+
x1^2*((-1+x3)*x3+2*x2^2*(-6+5*x3)-x2*(-6+6*x3+x3^2))))+
x0*((1+x1)^3*x2^2*(x2-x3)*((3+2*x1)*x2-x3)-
2*x0^5*x1^3*(2+x1-2*x3)*(-1+x3)+x0*(1+x1)^2*x2*
(2*x1*(2+x1)*x2^3+x2*(4+x1*(13-2*x3)-2*x1^2*(-3+x3))*x3-
x1*x3^2-2*x2^2*(3+4*x1^2+x1*(8+x3)))+
x0^4*x1^2*((-1+x3)*(-3+8*x2+3*x3)-
2*x1^2*(-1+x2*(4-3*x3)+x3^2)+
x1*(5-5*x3+x2*(-20+22*x3-4*x3^2)))+
x0^2*(1+x1)*x2*(2*x1*(2+x1)*x2^2*(-2+x1*(-4+x3))+
x1*x3*(-7+7*x1*(-2+x3)+4*x3+x1^2*(-6+4*x3))+
x2*(3-4*x1*(-5+x3)-2*x1^3*(-6+x3^2)-
x1^2*(-30+x3+4*x3^2)))+
x0^3*x1*(-(x1*(3+5*x1+2*x1^2)*(-1+x3)*x3)+
x2^2*(4+x1*(26-12*x3)-6*x1^3*(-2+x3)-4*x1^2*(-9+5*x3))+
x2*(6*(-1+x3)+4*x1^3*(-2+x3^2)+x1*(-22+15*x3+2*x3^2)+
x1^2*(-24+8*x3+6*x3^2)))))*x4*box6[s15,s12,s34])/
(2*x0^2*(1+x1+x0*x1)*(x0-x2)*(-((1+x1)^2*x2^2*(x2-x3))+
x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-x1*(-1+x3)*x3)))+
((ep+2*x0)*(x0*x1-(1+x1)*x2)*((1+x1)*x2+x0*x1*(-1+x3))*
(x0-x2+x3)*x4*box6[s23,s34,s15])/
(2*x0^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))-
(x1*x3*(2*x0^3*(2+8*x1+5*x1^2)*x2*(-1+x3)+
x0^4*x1*(4+3*x1)*(-1+x3)^2-x0*(1+x1)*x2*
(6*(1+x1)*x2^2-(9+10*x1)*x2*x3+(3+4*x1)*(-1+x3)*x3)+
(1+x1)^2*x2*(x2^3-3*x2^2*x3-(-1+x3)*x3^2+x2*x3*(-1+3*x3))-
x0^2*(-((6+13*x1+7*x1^2)*x2*(-1+x3)*x3)+(2+5*x1+3*x1^2)*
(-1+x3)^2*x3+x2^2*(-9+4*x1^2*(-3+x3)+4*x3+
x1*(-22+8*x3)))+ep*(x0^4*x1^2*(-1+x3)^2-
x0^2*((1+2*x1)*x2^2+(1+x1)*x2*(-3+x1*(-9+x3))*(-1+x3)-
x1*(1+x1)*(-1+x3)^2*x3)-(1+x1)^2*x2*
(x2^3-3*x2^2*(-1+x3)-(-1+x3)^2*x3+x2*x3*(-5+3*x3))+
x0^3*x1*(-1+x3)*(3*(-1+x3)+x1*(-3+2*x2+3*x3))+
x0*(2*(1+x1)^2*x2^3+(5+11*x1+6*x1^2)*x2*(-1+x3)*x3-
(1+x1)^2*(-1+x3)^2*x3-(1+x1)*x2^2*(-6-9*x1+6*x3+
7*x1*x3))))*x4*box6[s34,s45,s12])/
(2*x0*(1+x1)*(x2+x0*(-1+x3))*(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))-
((ep+2*x0)*x1*(x0*x1-(1+x1)*(x2-x3))*x3*(x0-x2+x3)*x4*
box6[s45,s15,s23])/(2*x0*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+
((-(ep*(3*(1+x1)^3*x2^2*(x2-x3)+x0*(1+x1)^2*x2*
(-9*(1+x1)*x2+(3+4*x1)*x2^2-3*(1+x1)*(-2+x3)*x3)+
x0^4*(-3+x1*(-10+9*x3)+x1^2*(-11+15*x3-3*x3^2)+
x1^3*(-4+6*x3-3*x3^2+x3^3))+
x0^3*(-3+9*x2+3*x1^3*(-1+x2*(-2+x3)^2+x3^2)+
x1*(-9+30*x2-18*x2*x3+9*x3^2)+x1^2*(-9+12*x3^2-x3^3+
3*x2*(11-10*x3+x3^2)))+x0^2*(1+x1)*
(3*x2^2*(-3+2*x1^2*(-2+x3)+x1*(-7+3*x3))+
x2*(9-3*x1^2*(-3+x3^2)-9*x1*(-2+x3^2))+
x3*(3*(-1+x3)+3*x1^2*(-1+x3)+x1*(-6+6*x3+x3^2)))))+
x0*((1+x1)^2*x2*((-9+4*x1)*x2^2+6*(2+x1)*x2*x3+
3*(-1+x1)*x3^2)+x0^3*(9+x1*(14-3*x3)+
x1^2*(1+15*x3-15*x3^2)+x1^3*(-4+18*x3-27*x3^2+13*x3^3))+
x0*(1+x1)*(x3^2*(3+3*x1^2*(-1+x3)+x1*x3)+
3*x2^2*(9-x1*(-5+x3)+x1^2*(-4+6*x3))+
3*x2*x3*(-8+x1*(-12+5*x3)+x1^2*(-4+6*x3)))+
x0^2*(3*x2*(-9+x1^3*(2-3*x3)^2+2*x1*(-7+x3)+
x1^2*(-1-10*x3+5*x3^2))+x3*(12-15*x1*(-2+x3)+
6*x1^3*(1-3*x3+2*x3^2)+x1^2*(24-33*x3+11*x3^2)))))*
bubble4[s12])/(6*x0*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(ep*bubble4[s23])/(2*x0)-
((3*ep*(1+x1)^3*x2^2*x3+x0*(1+x1)^2*x2*((-13+ep)*x2^2+
3*(4+(2+3*ep)*x1)*x2*x3+3*x3*(ep*(1+x1)*(-2+x3)+
(-1+x1)*x3))-x0^4*(-13+x1*(-26+15*x3)-
3*x1^3*x3*(2-5*x3+3*x3^2)+x1^2*(-13+9*x3+3*x3^2)+
ep*(1+x1*(2-3*x3)-3*x1^3*x3*(2-3*x3+x3^2)+
x1^2*(1-9*x3+9*x3^2)))+
x0^3*(3*x2*(-13+2*x1*(-13+5*x3)+x1^3*x3*(-4+5*x3)+
x1^2*(-13+6*x3+x3^2)+ep*(1+x1)*(1+x1-2*x1*x3+
x1^2*x3*(-4+3*x3)))+
x3*(12+3*x1^3*(-1+x3)*(-2+ep*(-3+x3)+4*x3)+
x1*(30+9*ep-15*x3-9*ep*x3)+x1^2*(24-33*x3+11*x3^2+
ep*(18-21*x3+x3^2))))+x0^2*(1+x1)*
(3*x2^2*(13+13*x1-5*x1*x3+2*x1^2*x3+
ep*(-1+x1*(-1+x3)+2*x1^2*x3))+
3*x2*x3*(-8+x1*(-12+3*ep*(-2+x3)+5*x3)+
x1^2*(-4+6*x3+ep*(-6+4*x3)))+
x3*(x3*(3+3*x1^2*(-1+x3)+x1*x3)-
ep*(3*(-1+x3)+3*x1^2*(-1+x3)+x1*(-6+6*x3+x3^2)))))*
bubble4[s34])/(6*x0*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(4*(-1+ep)*x1*((1+x1)^3*x2^4+x0*(1+x1)^2*x2*
((3+4*x1)*x2^2*(-1+x3)-3*x2*x3^2+x3^3)+
x0^4*x1*(1+x1^2*(-1+x3)^4-4*x3+6*x3^2+
x1*(2-8*x3+9*x3^2-3*x3^3))+x0^2*(1+x1)*
(2*x1*x2*(3-2*x3)*x3^2+(3+x1*(-1+x3))*x3^3+
3*x2^2*(1+2*x1^2*(-1+x3)^2-2*x3+x1*(3-6*x3+2*x3^2)))+
x0^3*(x3^2*(3+6*x1*x3-x1^2*(3-4*x3+x3^2))+
x2*(-1+4*x1^3*(-1+x3)^3+3*x3-6*x1*(1-3*x3+2*x3^2)+
x1^2*(-9+27*x3-21*x3^2+4*x3^3))))*bubble6[s12])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
x4)-(4*(-1+ep)*x0*((1+x1)^2*x2*(-6*x1*x2*x3^2+3*x1*x3^3+
x2^2*(-1+3*x1*x3))+x0*(1+x1)*(6*x1*x2*(1-x1*(-2+x3))*x3^2+
x1*(1+3*x1*(-1+x3))*x3^3+3*x2^2*(1+x1-3*x1*x3+
x1^2*(-3+x3)*x3))+x0^3*(1+x1*(2-3*x3)+3*x1^3*(-1+x3)*x3+
x1^2*(1-6*x3+6*x3^2))-
x0^2*(2*x1^2*(3-3*x1*(-1+x3)-4*x3)*x3^2+
3*x2*(1+x1*(2-3*x3)+x1^3*x3*(-3+2*x3)+
x1^2*(1-6*x3+3*x3^2))))*bubble6[s34])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
x4)+((2*x0^4*x1^2*(-1+x3)^2+x0^3*x1*(-1+x3)*
((4+8*x1)*x2-3*x1*x3)+(1+x1)*x2*(x2-x3)*
(2*(1+x1)*x2^2-(2+3*x1)*x2*x3+x1*x3*(ep+x3))-
x0*(4*(1+3*x1+2*x1^2)*x2^3-(4+16*x1+13*x1^2)*x2^2*x3+
ep*x1^2*(-1+x3)*x3^2+x1*x2*x3*(ep-ep*x1*(-2+x3)+
(4+5*x1)*x3))+
x0^2*(x2^2*(2-4*x1*(-3+x3)-4*x1^2*(-3+x3))-
x1^2*(-1+x3)*x3*(ep+3*x3)+x1*x2*x3*(-7+4*x3+
x1*(-11+7*x3))))*x4^2*pent6[s12,s23,s34,s45,s15])/
(2*x0*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))+
((1/2+x1+x0*x1)*x4*triangle4[s12])/(1+x1+x0*x1)-
(x1*(x0-x2+x3)*x4*triangle4[s15])/(2*(1+x1+x0*x1))+
((2+x1)*((1+x1)*x2+x0*x1*(-1+x3))*x4*triangle4[s34])/
(2*x0*(1+x1))-(x1*x3*x4*triangle4[s45])/(2*(1+x1))-
((-1+(1+x0)*x1^2)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*
triangle4[s12,s34])/(2*x0*(1+x1)*(1+x1+x0*x1))-
(x1*(-1+x3)*x4*triangle4[s12,s45])/(2*(1+x1))+
((-(x0^2*x1)+x0*x1*(-1+x2)+(1+x1)*x2)*x4*triangle4[s15,s34])/
(2*x0*(1+x1+x0*x1))+
((-1+ep)*((1+x1)^2*x2*(x2-x3)+2*x0^4*x1^3*(-1+x3)-
x0*(1+x1)*(x2+2*x1*x2+2*x1^2*x2^2-x1*x3)-
2*x0^3*x1^2*(x1-x2+x1*x2*(-2+x3)-x1*x3)+
x0^2*x1*(1+x1*(1+2*x2-2*x2^2)-x3-2*x1^2*x2*(-2+x2+x3)))*
triangle6[s12])/(2*x0*x1*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3)))-
((-1+ep)*(x0^3*x1*(1+x1-x3)-(1+x1)^2*x2*(x2-x3)^2+
x0^2*(x2*(-1-3*x1^2+x1*(-4+x3))+x1*x3*(2+2*x1+x3))+
x0*(1+x1)*((2+3*x1)*x2^2+(2+x1)*x3^2-2*x2*(x3+2*x1*x3)))*
triangle6[s15])/(2*x0*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3)))-
((-1+ep)*(x0*(-2+x1+2*x1^2)*x2+x0^2*(-2+x1^2)*(-1+x3)-
x1*(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*triangle6[s34])/
(2*x0*(1+x1)*(x2+x0*(-1+x3)))-
((-1+ep)*x1*(2*(1+x1)^2*x2*(x2-x3)^2+x0^3*x1*(2+2*x1-x3)*
(-1+x3)+x0*(1+x1)*(-2*(1+2*x1)*x2*(-2+x3)*x3+
(1+2*x1)*(-1+x3)*x3^2+x2^2*(-4+2*x1*(-3+x3)+x3))+
x0^2*(4*x1*(1+x1)*(-1+x3)*x3-x2*(-2+x3+x1^2*(-6+4*x3)+
x1*(-8+6*x3))))*triangle6[s45])/(2*x0*(1+x1)*(x2+x0*(-1+x3))*
((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*((1+x1)^6*x2^5*(x2-x3)+x0^8*x1^4*(-1+x3)*
(-1+x1^3*(-1+x3)^3+6*x3-8*x3^2+x1*(-3+15*x3-14*x3^2)-
3*x1^2*(1-4*x3+3*x3^2))+x0*(1+x1)^5*x2^4*
(x1^2*x2^2+(4+x1*(5-4*x3)+x1^2*(-1+x3)-x3)*x3+
x2*(-5+x3-2*x1^2*x3+x1*(-6+4*x3)))+
x0^2*(1+x1)^4*x2^3*(x1^3*x2^3+x1^2*x2^2*(-5+x1*(-6+x3)+6*x3)+
x2*(10-4*x3+x1^3*(7-5*x3)*x3-3*x1^2*(-5+4*x3+2*x3^2)+
x1*(25-22*x3+3*x3^2))+x3*(3*(-2+x3)+6*x1^2*(-1+2*x3)+
x1*(-16+16*x3-3*x3^2)+x1^3*(4-7*x3+3*x3^2)))+
x0^3*(1+x1)^3*x2^2*(x1^3*x2^3*(-5+3*x1*(-2+x3)+6*x3)+
x1^2*x2^2*(10-24*x3+4*x3^2-5*x1*(-5+7*x3)+
x1^2*(15-8*x3-3*x3^2))-
x2*(10-6*x3+x1^4*x3*(8-11*x3+3*x3^2)+
2*x1*(20-22*x3+5*x3^2)+x1^2*(50-66*x3+4*x3^2+5*x3^3)+
2*x1^3*(10-10*x3-19*x3^2+7*x3^3))+
x3*(4+3*x1^4*(-2+x3)*(-1+x3)^2-3*x3+
3*x1*(6-7*x3+2*x3^2)+x1^2*(18-36*x3+15*x3^2+x3^3)+
x1^3*(-2-3*x3-9*x3^2+8*x3^3)))+
x0^7*x1^3*(1-x1^4*(1+x2*(-6+x3)-x3)*(-1+x3)^3-7*x3+
20*x3^2-14*x3^3+x2*(-1+6*x3-4*x3^2)+
x1^3*(-1+x3)*(-4+15*x3-11*x3^3+x2*(19-56*x3+25*x3^2))+
x1*(4-25*x3+43*x3^2-12*x3^3-10*x3^4+
x2*(-9+49*x3-62*x3^2+20*x3^3))+
x1^2*(6-33*x3+32*x3^2+17*x3^3-22*x3^4+
x2*(-21+99*x3-118*x3^2+38*x3^3)))+
x0^4*(1+x1)^2*x2*(x1^3*x2^3*(10-24*x3+4*x3^2+
x1^2*(15-16*x3+3*x3^2)+x1*(25-43*x3+12*x3^2))-
x1^2*x2^2*(2*(5-18*x3+6*x3^2)+2*x1*(20-53*x3+16*x3^2+
2*x3^3)+x1^3*(20-22*x3-3*x3^2+5*x3^3)+
2*x1^2*(25-46*x3-3*x3^2+9*x3^3))+
x2*(5-4*x3+2*x1*(15-20*x3+6*x3^2)+x1^5*x3*(2-3*x3+x3^3)+
x1^2*(60-100*x3+42*x3^2+x3^3)+x1^3*(50-94*x3-18*x3^2+
51*x3^3-3*x3^4)+x1^4*(15-28*x3-51*x3^2+45*x3^3+x3^4))+
x3*(-1+x1^5*(-4+x3)*(-1+x3)^3+x3+x1*(-8+10*x3-3*x3^2)+
x1^2*(-14+29*x3-24*x3^2+5*x3^3)+
x1^3*(-4+19*x3-12*x3^2-8*x3^3+3*x3^4)+
x1^4*(7-14*x3+24*x3^2-22*x3^3+5*x3^4)))-
x0^6*x1*(-(-1+x3)^2+x1*(-5+x2+12*x3-6*x2*x3-16*x3^2+
4*x2*x3^2+9*x3^3)+x1^6*(-1+x3)^2*((-1+x3)^2*x3+
3*x2^2*(-5+2*x3)-x2*(-6+5*x3+x3^2))+
x1^2*(-10+29*x3-37*x3^2+5*x3^3+13*x3^4+
x2^2*(-5+24*x3-12*x3^2)+x2*(10-53*x3+72*x3^2-24*x3^3))+
x1^4*(-5+24*x3-10*x3^2-29*x3^3+11*x3^4+9*x3^5+
2*x2^2*(-30+108*x3-90*x3^2+17*x3^3)+
x2*(40-162*x3+91*x3^2+79*x3^3-42*x3^4))+
x1^5*((-1+x3)^2*(-1+6*x3+6*x3^2+7*x3^3)+
x2^2*(-50+150*x3-117*x3^2+23*x3^3)+
x2*(25-86*x3+36*x3^2+50*x3^3-25*x3^4))+
x1^3*(-10+36*x3-29*x3^2-28*x3^3+28*x3^4+3*x3^5+
2*x2^2*(-15+63*x3-51*x3^2+8*x3^3)-
2*x2*(-15+70*x3-69*x3^2-x3^3+9*x3^4)))+
x0^5*(1+x1)*(x1^3*x2^3*(-2*(5-18*x3+6*x3^2)+
x1^3*(-20+34*x3-15*x3^2+x3^3)+2*x1*(-20+59*x3-31*x3^2+
2*x3^3)+2*x1^2*(-25+58*x3-30*x3^2+3*x3^3))-
x1*(1+x1)*(-1+x3)*x3*(1+x1^4*(-1+x3)^3+
x1^2*x3*(-3+3*x3+2*x3^2)+x1*(2-3*x3+6*x3^2)+
x1^3*(-2+3*x3-6*x3^2+5*x3^3))+
x1^2*x2^2*(5-24*x3+12*x3^2-x1^4*(-1+x3)^2*
(-15-2*x3+2*x3^2)+x1*(30-118*x3+84*x3^2-6*x3^3)+
x1^3*(50-126*x3+9*x3^2+61*x3^3-12*x3^4)+
x1^2*(60-192*x3+72*x3^2+46*x3^3-8*x3^4))+
x2*(-1+x3+x1^6*(-2+x3)*(-1+x3)^3*x3-
2*x1*(5-8*x3+3*x3^2)+x1^2*(-30+60*x3-48*x3^2+13*x3^3)+
4*x1^3*(-10+24*x3-13*x3^2-8*x3^3+4*x3^4)+
6*x1^5*(-1+4*x3+2*x3^2-5*x3^3-x3^4+x3^5)+
x1^4*(-25+73*x3+9*x3^2-84*x3^3+17*x3^4+4*x3^5))))*
triangle6[s12,s34])/(2*x0^2*x1*(1+x1)*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*(x2+x0*(-1+x3))*
((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*x1*(x0*(1+2*x1)*x2*(-1+x3)+x0^2*x1*(-1+x3)^2+
(1+x1)*(-2*x2*(-1+x3)*x3+(-1+x3)^2*x3+x2^2*(1+x3)))*
triangle6[s12,s45])/(2*(1+x1)*(x2+x0*(-1+x3))*
((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*(-((1+x1)^3*x2^2*(x2-x3))+x0^4*x1^2*(-1+x1+x3)+
x0^3*x1*(x1+x2-x1*x2*x3+x1^2*(1-3*x2+x3))-
x0*(1+x1)^2*x2*(x1*x2^2+2*x1*x3-x2*(1+x1*(3+x3)))+
x0^2*x1*(1+x1)*(3*x1*x2^2+x1*x3-x2*(2+x1*(3+2*x3))))*
triangle6[s15,s34])/(2*x0^2*x1*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3)))


==> anc/OneLoopAnalytics/uubddbg_pmmpp_Nf1.m <==
-(x1*(2*(1+x1)^2*x2^3+x0*(1+x1)*(-3*x2*x3^2+2*x3^3+
3*x2^2*(-2+2*x1*(-1+x3)+x3))+
x0^3*(-2+2*x1^2*(-1+x3)^3+3*x3+x1*(-4+9*x3-3*x3^2))+
x0^2*(x3^2*(3+x1*(3+x3))+3*x2*(2+2*x1^2*(-1+x3)^2-2*x3+
x1*(4-6*x3+x3^2))))*bubble4[s12])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
((-2*(1+x1)^2*x2^3-x0*(1+x1)*(3*x2^2*(-2+x1*(-2+x3))+
3*x1*x2*x3^2-2*x1*x3^3)+x0^3*(2+x1*(4-3*x3)+
x1^2*(2-3*x3+3*x3^2))+x0^2*(x1*x3^2*(3+x1*(3+x3))-
3*x2*(2-2*x1*(-2+x3)+x1^2*(2-2*x3+x3^2))))*bubble4[s34])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(4*x1*((1+x1)^3*x2^4+x0*(1+x1)^2*x2*((3+4*x1)*x2^2*(-1+x3)-
3*x2*x3^2+x3^3)+x0^4*x1*(1+x1^2*(-1+x3)^4-4*x3+6*x3^2+
x1*(2-8*x3+9*x3^2-3*x3^3))+x0^2*(1+x1)*
(2*x1*x2*(3-2*x3)*x3^2+(3+x1*(-1+x3))*x3^3+
3*x2^2*(1+2*x1^2*(-1+x3)^2-2*x3+x1*(3-6*x3+2*x3^2)))+
x0^3*(x3^2*(3+6*x1*x3-x1^2*(3-4*x3+x3^2))+
x2*(-1+4*x1^3*(-1+x3)^3+3*x3-6*x1*(1-3*x3+2*x3^2)+
x1^2*(-9+27*x3-21*x3^2+4*x3^3))))*bubble6[s12])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
x4)-(4*x0*((1+x1)^2*x2*(-6*x1*x2*x3^2+3*x1*x3^3+
x2^2*(-1+3*x1*x3))+x0*(1+x1)*(6*x1*x2*(1-x1*(-2+x3))*x3^2+
x1*(1+3*x1*(-1+x3))*x3^3+3*x2^2*(1+x1-3*x1*x3+
x1^2*(-3+x3)*x3))+x0^3*(1+x1*(2-3*x3)+3*x1^3*(-1+x3)*x3+
x1^2*(1-6*x3+6*x3^2))-
x0^2*(2*x1^2*(3-3*x1*(-1+x3)-4*x3)*x3^2+
3*x2*(1+x1*(2-3*x3)+x1^3*x3*(-3+2*x3)+
x1^2*(1-6*x3+3*x3^2))))*bubble6[s34])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
x4)-(2*x1*x3*(x0-x2+x3)*(-((1+x1)^2*x2*(x2-x3))+
x0^2*x1*(-1+x1*(-1+x3)+2*x3)-
x0*(1+x1)*(x2*(-1+x1*(-2+x3))+x3*(-1+x1-x1*x3)))*
triangle6[s12,s34])/(((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
((1+x1)*x2+x0*x1*(-1+x3)))


==> anc/OneLoopAnalytics/uubddbg_pmpmp_Nf0.m <==
((ep-2*x0^2)*x2*x4^2*box4[s12,s23,s45])/(4*(1+x0)^2)-
((1+x0)*x1^2*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/
(2*(1+x1+x0*x1))-(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*
box4[s23,s34,s15])/(2*x0)+
((ep-2*x0^2+ep*(2+3*x0)*x1+ep*(1+3*x0+2*x0^2)*x1^2)*
((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*box4[s34,s45,s12])/
(4*x0*(1+x0)^2*(1+x1)^3)-
(x1*x3*(x0-x2+x3)*x4^2*box4[s45,s15,s23])/2+
((ep+2*x0)*x1*(1+x2-x3)*(2*x0*x2+x0^2*(-1+x3)+x2*(-x2+x3))*x4*
box6[s12,s23,s45])/(2*(1+x0)^2*(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))-
((x0-x2+x3)*(2*x1*(1+x1)^2*x2^3*(x2-x3)+4*x0^6*x1^3*(-1+x3)^2-
x0^5*x1^2*(-1+x3)*(3-8*x2-3*x3+
2*x1*(4-4*x3+x2*(-7+2*x3)))+x0*(1+x1)*x2^2*
(3*x2^2-4*x2*x3+x3^2+2*x1^2*(2*x2^2-(-2+x3)*x3-
x2*(5+x3))+x1*(6*x2^2+3*x3-x2*(7+6*x3)))+
x0^2*x2*(-6*x2^2+4*x2*x3+x1^2*(-37*x2^2+6*x2^3+3*(-1+x3)*x3+
x2*(25+4*x3-6*x3^2))+2*x1^3*(x2^3+x2^2*(-10+x3)+
(-1+x3)*x3+x2*(9-2*x3-2*x3^2))+
x1*(4*x2^3+(-1+x3)*x3-2*x2^2*(12+x3)+
x2*(8+11*x3-2*x3^2)))+
x0^3*x2*(3*x2-x1*(3+8*x2^2+x3-4*x3^2+x2*(-21+4*x3))+
x1^2*(4*x2^2*(-5+x3)+x2*(47-15*x3-4*x3^2)+
5*(-3+2*x3+x3^2))+2*x1^3*(x2^2*(-5+x3)+7*(-1+x3)-
x2*(-18+10*x3+x3^2)))+x0^4*x1*(2*x2*(-3+2*x2+3*x3)+
x1*(x2^2*(22-12*x3)+3*(-1+x3)^2+x2*(-23+21*x3+2*x3^2))-
2*x1^2*(-2*(-1+x3)^2+x2^2*(-9+6*x3)+
x2*(14-17*x3+3*x3^2)))+ep*(x0^5*x1^2*(1+x1)*(-1+x3)^2-
(1+x1)^2*x2^3*(x1-3*x2+3*x3)-x0*(1+x1)*x2^2*
(6*x2-x2^2+(-3+x3)*x3+x1^2*(-3+2*x2+2*x3)+
x1*(-2+11*x2-3*x2^2-4*x3+3*x3^2))-
x0^4*x1*(-1+x3)*(-2*x2+x1^2*(2+x2*(-3+x3)-2*x3)+
x1*(2-2*x3+x2*(-7+2*x3)))+
x0^3*(x2^2+x1*x2*(-5+8*x2+5*x3-4*x2*x3)+
x1^2*((-1+x3)^2-2*x2^2*(-7+5*x3)-x2*(11-12*x3+x3^2))+
x1^3*(x2^2*(3-2*x3)+(-1+x3)^2-2*x2*(3-4*x3+x3^2)))-
x0^2*x2*(x2*(-3+2*x2)+x1^3*(3+x2^2-4*x3+x3^2+
x2*(-6+4*x3))-x1^2*(-4+3*x3+x3^2+x2^2*(-11+3*x3)+
x2*(19-8*x3-3*x3^2))+x1*(1-2*x2^2*(-5+x3)+x3-2*x3^2+
x2*(-16+5*x3+2*x3^2)))))*x4*box6[s15,s12,s34])/
(2*(1+x0)^2*(1+x1+x0*x1)*(x0-x2)*(-((1+x1)^2*x2^2*(x2-x3))+
x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
x0*(1+x1)*x2*(x2*(-1+x1*(-3+x3))-x1*(-1+x3)*x3)))+
((ep+2*x0)*x2*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*x4*
box6[s23,s34,s15])/(2*x0*(1+x0)*(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))+
(x1*(2*x0^3*(2+6*x1+x1^2)*x2*(-1+x3)+x0^4*x1*(4+x1)*(-1+x3)^2+
x0*(1+x1)*x2*(2*(-1+x1)*x2^2+(3-2*x1)*x2*x3-(-1+x3)*x3)-
(1+x1)^2*x2*(x2^3-3*x2^2*x3-(-1+x3)*x3^2+x2*x3*(-1+3*x3))-
x0^2*(-((6+7*x1+x1^2)*x2*(-1+x3)*x3)+(2+3*x1+x1^2)*
(-1+x3)^2*x3+x2^2*(-7+4*x3+2*x1*(-5+2*x3)))+
ep*(3*x0^4*x1^2*(-1+x3)^2+(1+x1)^2*x2*(x2^3+x3-x3^3-
3*x2^2*(1+x3)+3*x2*x3*(1+x3))+x0^3*x1*(-1+x3)*
(-3+4*x2+3*x3+x1*(-3+10*x2+3*x3))+
x0^2*(x2^2*(1+x1*(10-4*x3)-4*x1^2*(-3+x3))-
x1*(1+x1)*(-1+x3)^2*x3+(1+x1)*x2*(-1+x3)*
(3+x1*(9+5*x3)))-x0*((2+8*x1+6*x1^2)*x2^3-
(3+5*x1+2*x1^2)*x2*(-1+x3)*x3+(1+x1)^2*(-1+x3)^2*x3-
(1+x1)*x2^2*(6+x1*(9+5*x3)))))*x4*box6[s34,s45,s12])/
(2*(1+x0)^2*(1+x1)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+
((x0-x2+x3)*(-((-2+ep)*(1+x1)*x2*(x2-x3))+
x0*(x2*(-2+ep-4*x1-ep*x1*(-2+x3))+ep*x1*(-1+x3)*x3)+
x0^2*x1*(2+ep*(-1+x3)-2*(2+x2)*x3+2*x3^2))*x4*
box6[s45,s15,s23])/(2*(1+x0)^2*(x0*(x2+2*x1*x2)-
(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3)))+
((x1*(1+x1)^4*x2^3*(3*x2^2+10*(-1+x3)^2)+
x0^5*(-1+x3)^2*(9-3*x1*(-2+x3)+13*x1^5*(-1+x3)^3+
x1^4*(-1+x3)^2*(-47+26*x3)-3*x1^2*(12-17*x3+5*x3^2)+
x1^3*(-67+135*x3-81*x3^2+13*x3^3))+x0*x1*(1+x1)^3*x2^2*
(x1*(21*x2^2+14*x2*(-1+x3)+30*(-1+x3)^2)*(-1+x3)+
3*(x2*(-1+x3)^2+2*(-1+x3)^2*(-5+3*x3)+x2^2*(-9+6*x3)))+
x0^2*(1+x1)^2*x2*(2*x1^3*(29*x2^2+21*x2*(-1+x3)+15*(-1+x3)^2)*
(-1+x3)^2-3*(-1+x3)^2*(3*x2^2-4*x2*x3+x3^2)+
3*x1*(3*x2*(-1+x3)^2*(-1+2*x3)+(-1+x3)^2*
(10-12*x3+3*x3^2)+x2^2*(25-26*x3+4*x3^2))+
3*x1^2*(-1+x3)*(4*(-1+x3)^2*(-5+3*x3)+x2^2*(-43+25*x3)+
x2*(17-32*x3+15*x3^2)))+x0^4*(-1+x3)*
(-3*(9*x2-4*x3)*(-1+x3)+x1^5*(51*x2+14*(-1+x3))*(-1+x3)^3-
3*x1*(-1+(15+8*x2)*x3-(19+2*x2)*x3^2+5*x3^3)+
3*x1^4*(-1+x3)^2*(15-28*x3+13*x3^2+13*x2*(-5+3*x3))+
3*x1^3*(-1+x3)*(-17+50*x3-45*x3^2+12*x3^3+
x2*(97-108*x3+27*x3^2))+x1^2*(23-116*x3+162*x3^2-
80*x3^3+11*x3^4+3*x2*(-58+88*x3-39*x3^2+5*x3^3)))+
x0^3*(1+x1)*(2*x1^4*(39*x2^2+21*x2*(-1+x3)+5*(-1+x3)^2)*
(-1+x3)^3+3*(-1+x3)^2*(9*x2^2-8*x2*x3+x3^2)+
3*x1^3*(-1+x3)^2*(2*(-1+x3)^2*(-5+3*x3)+x2^2*(-79+45*x3)+
x2*(31-58*x3+27*x3^2))+
x1*(3*x2*(-1+x3)^2*(3-20*x3+5*x3^2)+(-1+x3)^2*
(-10+18*x3-6*x3^2+x3^3)-3*x2^2*(22-23*x3+x3^2+x3^3))+
3*x1^2*(-1+x3)*((-1+x3)^2*(10-12*x3+3*x3^2)+
3*x2^2*(28-29*x3+6*x3^2)+2*x2*(-10+31*x3-30*x3^2+
9*x3^3)))-ep*(x1*(1+x1)^4*x2^3*(3*x2^2-9*x2*(-1+x3)+
7*(-1+x3)^2)+x0^5*(-1+x3)^2*(-3+9*x1*(-2+x3)+
x1^3*(-7+x3)*(-1+x3)^2+x1^5*(-1+x3)^3+
x1^4*(-1+x3)^2*(1+2*x3)-3*x1^2*(8-9*x3+x3^2))+
x0*(1+x1)^3*x2^2*(x1^2*(9*x2^2-25*x2*(-1+x3)+21*(-1+x3)^2)*
(-1+x3)+9*(x2-x3)*(-1+x3)^2+
3*x1*((-1+x3)^2*(-7+2*x3)+x2^2*(-5+2*x3)-
3*x2*(4-5*x3+x3^2)))+x0^2*(1+x1)^2*x2*
(x1^3*(10*x2^2-21*x2*(-1+x3)+21*(-1+x3)^2)*(-1+x3)^2+
3*(-1+x3)^2*(-9*x2+x2^2-(-6+x3)*x3)+3*x1^2*(-1+x3)*
(2*(-1+x3)^2*(-7+2*x3)+x2^2*(-11+5*x3)-
5*x2*(5-6*x3+x3^2))+3*x1*(7-9*x2*(-1+x3)-12*x3+
8*x3^3-3*x3^4+x2^2*(13-14*x3+4*x3^2)))+
x0^4*(-1+x3)*(9*(-1+x2)*(-1+x3)+x1^5*(-1+x3)^3*
(-2+3*x2+2*x3)+3*x1^3*(-1+x3)^2*(-4-13*x2+4*x3+
3*x2*x3)+3*x1^4*(-1+x3)^2*(-1+x3^2+x2*(-1+3*x3))-
x1^2*(-1+x3)*(2+15*x3-18*x3^2+x3^3-
3*x2*(30-18*x3+x3^2))-3*x1*(-6+6*x3+3*x3^2-3*x3^3+
x2*(20-24*x3+6*x3^2)))+x0^3*(1+x1)*
(x1^4*(6*x2^2-3*x2*(-1+x3)+7*(-1+x3)^2)*(-1+x3)^3+
3*(-1+x3)^2*(9*x2-3*x2^2+(-3+x3)*x3)+
3*x1^3*(-1+x3)^2*((-1+x3)^2*(-7+2*x3)+x2^2*(-7+5*x3)-
x2*(14-15*x3+x3^2))-3*x1^2*(-1+x3)*((-7+x3)*(-1+x3)^2-
3*x2^2*(8-9*x3+2*x3^2)+x2*(-16+26*x3-13*x3^2+3*x3^3))+
x1*((-1+x3)^2*(-7-12*x3+12*x3^2+x3^3)+
3*x2^2*(-22+39*x3-21*x3^2+3*x3^3)-
9*x2*(-2+5*x3-2*x3^2-2*x3^3+x3^4)))))*bubble4[s12])/
(6*(1+x0)^2*(1+x1)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
(-1+x3)^2)+((-2+ep)*x0*(1+x2-x3)*bubble4[s23])/
(2*(1+x0)^2*(x2-x3))-
(((-10+7*ep)*(1+x1)^4*x2^3+x0*(1+x1)^3*x2^2*
(30-14*x2+x1*(30-25*x2-12*x3)+
ep*(-21+2*x2+9*x3+x1*(-21+22*x2+15*x3)))-
x0^5*(-13-3*x1^4*(-1+x3)^2*(5+x3)+x1*(-41+15*x3)+
x1^2*(-58+42*x3+3*x3^2)-9*x1^3*(5-6*x3+x3^3)+
ep*(1+x1*(5-3*x3)-3*x1^4*(-1+x3)^2*(-5+3*x3)+
x1^2*(22-30*x3+9*x3^2)-3*x1^3*(-11+22*x3-12*x3^2+
x3^3)))+x0^2*(1+x1)^2*x2*(-30+42*x2-13*x2^2+12*x2*x3-
3*x3^2-3*x1*(20+5*x2^2-8*x3-3*x3^2+x2*(-39+8*x3))-
3*x1^2*(5*x2^2+x2*(-25+13*x3)-2*(-5+4*x3+x3^2))+
ep*(-6*x2+x2^2+3*(7-6*x3+x3^2)+
3*x1^2*(7+5*x2^2-10*x3+3*x3^2+2*x2*(-11+9*x3))+
3*x1*(14+x2^2-16*x3+3*x3^2+x2*(-24+11*x3))))+
x0^3*(1+x1)*(10-42*x2+39*x2^2-24*x2*x3+3*x3^2-
3*x1^2*(-10+8*x3+5*x3^2-3*x3^3+x2^2*(-30+9*x3)+
x2*(64-42*x3-4*x3^2))+x1^3*(-9*x2^2*(-5+3*x3)+
2*(-1+x3)^2*(5+4*x3)-3*x2*(25-26*x3+x3^2))+
x1*(30+x2^2*(84-15*x3)-12*x3-6*x3^2+x3^3+
3*x2*(-53+8*x3+5*x3^2))+ep*(-7+6*x2-3*x2^2+9*x3-
3*x3^2+3*x1^2*(-7+9*x2^2*(-2+x3)+13*x3-6*x3^2+
2*x2*(23-29*x3+7*x3^2))+x1^3*((-7+x3)*(-1+x3)^2+
x2^2*(-45+39*x3)+6*x2*(11-18*x3+7*x3^2))+
x1*(-21+3*x2^2*(-4+x3)+33*x3-12*x3^2-x3^3+
x2*(78-66*x3+9*x3^2))))+
x0^4*(14-39*x2+12*x3+x1^4*(-1+x3)*(-25-9*x2*(-5+x3)+14*x3+
11*x3^2)+x1^3*(89-102*x3-9*x3^2+22*x3^3+
27*x2*(-5+4*x3))+x1*(67-15*x3^2+3*x2*(-41+10*x3))+
x1^2*(117-75*x3-27*x3^2+11*x3^3+3*x2*(-58+28*x3+x3^2))+
ep*(-2+3*x2+x1*(-28+x2*(15-6*x3)+33*x3-9*x3^2)+
x1^4*(-1+x3)*(22-32*x3+10*x3^2+x2*(-45+33*x3))+
x1^2*(-72+120*x3-51*x3^2+x3^3+x2*(66-60*x3+9*x3^2))+
x1^3*(-68+141*x3-84*x3^2+11*x3^3+
3*x2*(33-44*x3+12*x3^2)))))*bubble4[s34])/
(6*(1+x0)^2*(1+x1)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(((1+x1)*(ep*(x1*(x2^2-3*x2*(-1+x3)+(-1+x3)^2)+(-1+x3)^2)-
x1*(x2^2+2*(-1+x3)^2)-2*(-1+x3)^2)*(x2-x3)-
x0^2*x1*(5+ep*(-1+x1)+3*x1)*(x2-x3)*(-1+x3)^2+
x0*(-1+x3)*(2*(-1+x3+x1^2*(-1-2*x2^2+x3+2*x2*x3)+
x1*(-2-3*x2^2+2*x3+3*x2*x3))+
ep*(1-x1^2*(1+3*x2-3*x3)*(-1+x3)-x3+
x1*(2+3*x2+2*x2^2-5*x3-5*x2*x3+3*x3^2))))*bubble4[s45])/
(2*(1+x0)^2*(1+x1)^2*(x2-x3)*(-1+x3)^2)+
(4*(-1+ep)*x1*(x2+x0*(-1+x3))*((1+x1)^3*x2^3+
x0^5*x1*(6-3*x1*(-1+x3)+x1^2*(-1+x3)^2)*(-1+x3)+
x0*(1+x1)^2*x2^2*(-2+3*x2-x3+x1*(-3+2*x2+3*x3))+
x0^4*(3*(-1+x2+x3)+x1^3*(-1+x3)^2*(-2+3*x2+2*x3)+
6*x1*(-1+x2*(3-2*x3)+x3^2)-x1^2*(-1+x3)*
(-5+x2*(10-4*x3)+4*x3+x3^2))+x0^2*(1+x1)*x2*
(1+3*x2^2+x1^2*(x2^2+6*x2*(-1+x3)+3*(-1+x3)^2)+4*x3+
x3^2-3*x2*(3+x3)+x1*(3*x2^2+x2*(-13+7*x3)-
2*(-2+x3+x3^2)))+x0^3*(9*x2-6*x2^2+
x1^3*(3*x2^2+6*x2*(-1+x3)+(-1+x3)^2)*(-1+x3)+
3*(-1+x3)*x3+x1*(-1+6*x2^2*(-3+x3)-3*x3+3*x3^2+x3^3-
4*x2*(-5+x3+x3^2))+x1^2*(-((-1+x3)^2*(2+x3))+
x2^2*(-11+8*x3)+x2*(17-22*x3+5*x3^2))))*bubble6[s12])/
(3*(1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
((1+x1)*x2+x0*x1*(-1+x3))*x4)-
(4*(-1+ep)*x0*(-((1+x1)^2*x2^3)+
x0^5*(1-3*x1*(-1+x3)+6*x1^2*(-1+x3)^2)+
x0*(1+x1)*x2^2*(3-2*x2+x1*(3-4*x2+3*x2^2-6*x2*x3+3*x3^2))+
x0^4*(2-3*x2+x1^2*(-1+x3)*(-4+x2*(21-9*x3)-4*x3+8*x3^2)+
3*x1*(2-2*x3+x2*(-4+3*x3)))+
x0^2*x2*(-3+6*x2-x2^2+3*x1^2*(-1-x3^2+2*x3^3+
x2^2*(-5+2*x3)+x2*(4+4*x3-4*x3^2))+
3*x1*(-2+x2^2*(-4+x3)+x3^3+x2*(6+2*x3-2*x3^2)))+
x0^3*(1-6*x2+3*x2^2+x1*(2-9*x2^2*(-2+x3)-3*x3^2+x3^3+
6*x2*(-3+x3+x3^2))+x1^2*(1-4*x3^3+3*x3^4+
3*x2^2*(9-8*x3+x3^2)-6*x2*(2+x3-4*x3^2+x3^3))))*
bubble6[s34])/(3*(1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
((1+x1)*x2+x0*x1*(-1+x3))*x4)+
((-((ep-x1)*(1+x1)*x2^2*(x2-x3)^2)+2*x0^6*x1^2*(-1+x3)^2+
x0^5*x1*(-1+x3)*(4*x2+x1*(-3+8*x2+3*x3))+
x0*x2*(x2-x3)*(3*x1*(1+x1)*x2^2+ep*x2*(2-x1*(-3+x3))+
ep*x1*(-1+x3)*x3+x1*(1+x1)*(-1+x3)*x3-
x1*x2*(3+4*x3+4*x1*(1+x3)))-
x0^3*(4*x2^2*(x2-x3)+x1*x2*(1+12*x2^2+ep*(-1+x3)-x3-
3*x2*(3+4*x3))+x1^2*(8*x2^3+(-1+x3)^2*x3-
2*x2^2*(9+2*x3)+x2*(4+x3-5*x3^2)))+
x0^4*(2*x2^2-x1*x2*(3+4*x2*(-3+x3)+x3-4*x3^2)+
x1^2*(-4*x2^2*(-3+x3)-(-1+x3)^3+x2*(-12+7*x3+5*x3^2)))+
x0^2*x2*(2*x2*(x2-x3)^2+ep*(-2*x1*(-1+x3)*x3+
x2*(-1-3*x1+2*x1*x3))+x1^2*(2*x2^3-(-1+x3)*x3^2-
x2^2*(12+5*x3)+x2*(6+11*x3+4*x3^2))+
x1*(4*x2^3-3*(-1+x3)*x3^2-x2^2*(9+11*x3)+
x2*(3+6*x3+10*x3^2))))*x4^2*pent6[s12,s23,s34,s45,s15])/
(2*x0*(1+x0)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3)))+
((-(ep*(1+x1+x0*x1)*x4)+2*(x1+3*x0*x1+2*x0^3*x1+x0^2*(1+4*x1))*
x4)*triangle4[s12])/(4*(1+x0)^2*(1+x1+x0*x1))-
(x1*(x0-x2+x3)*x4*triangle4[s15])/(2*(1+x1+x0*x1))-
((2+ep+4*x0)*x2*x4*triangle4[s23])/(4*(1+x0)^2)+
((-(ep*(1+(2+3*x0)*x1+(1+3*x0+2*x0^2)*x1^2))+
2*((1+x1)^3+2*x0*(1+x1)^3+x0^2*(2+3*x1+3*x1^2+x1^3)))*
((1+x1)*x2+x0*x1*(-1+x3))*x4*triangle4[s34])/
(4*x0*(1+x0)^2*(1+x1)^3)-
((ep+ep*(2+3*x0)*x1+ep*(1+3*x0+2*x0^2)*x1^2+2*(1+x1)^3+
4*x0*(1+x1)^3+2*x0^2*x1*(3+3*x1+x1^2))*x3*x4*triangle4[s45])/
(4*(1+x0)^2*(1+x1)^3)-
((ep*(1+x1+x0*x1)^2*(1+x1+2*x0*x1)+
2*(x1*(1+x1)^3+3*x0*x1*(1+x1)^3+x0^3*x1^2*(3+3*x1+x1^2)+
x0^2*(-1+2*x1+9*x1^2+9*x1^3+3*x1^4)))*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*triangle4[s12,s34])/
(4*x0*(1+x0)^2*(1+x1)^3*(1+x1+x0*x1))+
(x1*(-2*x0^2*(3+3*x1+x1^2)+ep*(-2*x0^2*x1-3*x0*(1+x1)+
(1+x1)^2))*(-1+x3)*x4*triangle4[s12,s45])/
(4*(1+x0)^2*(1+x1)^3)+((-(x0^2*x1)+x0*x1*(-1+x2)+(1+x1)*x2)*
x4*triangle4[s15,s34])/(2*x0*(1+x1+x0*x1))-
((2+ep+4*x0)*(x2-x3)*x4*triangle4[s23,s45])/(4*(1+x0)^2)+
((-1+ep)*(-2*x1^2*(1+x1)*x2^2+2*x0^5*x1^3*(-1+x3)-
x0^3*x1*(-1+2*x1*(-3+x2)*x2+2*x1^2*(3+x2^2+3*x2*(-2+x3)-
3*x3)+x3)-x0^2*(x2+6*x1^2*(-1+x2)*x2+
2*x1^3*(1+3*x2^2+3*x2*(-2+x3)-x3)+x1*(-1+x2+x3))-
x0*x2*(x1-x2+x1^2*(-2+6*x2)+x3+2*x1^3*(-2+3*x2+x3))+
2*x0^4*x1^2*(x2+x1*(-3+2*x2+3*x3-x2*x3)))*triangle6[s12])/
(2*(1+x0)^2*x1*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*(-2*(1+x1)*x2^2+x0^4*x1*(-1+x3)+
x0*x2*(x2^2+x1*(4-3*x2-3*x3)+(-2+x3)^2-2*x2*x3)+
x0^3*(x2-x1*(3+x2*(-2+x3)-4*x3+x3^2))-
x0^2*(2*(x2^2+(-1+x3)^2-x2*x3)+
x1*(2+x2^2-3*x3+x3^2+x2*(-6+4*x3))))*triangle6[s15])/
(2*(1+x0)^2*(1+x1+x0*x1)*(x0-x2)*((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*(x0*(-(x1*(x2-8*x3))-2*x1^2*(x2-2*x3)+4*x3)+
x0^2*(2*x3+4*x1*x3+x1^2*(1+x3))+
(1+x1)*(2*x3+x1*(x2^2+x3-2*x2*x3+x3^2)))*triangle6[s34])/
(2*(1+x0)^2*(1+x1)^2*x3)-
((-1+ep)*x0*x1*(x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3)-
(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*triangle6[s45])/
(2*(1+x0)^2*(1+x1)^2*((1+x1)*x2+x0*x1*(-1+x3)))-
((-1+ep)*(-((1+x1)^5*x2^4*(-(x1*x3)+(x2-x3)*x3+
x1^2*(x2^2+x3-2*x2*x3+x3^2)))+x0^7*x1^4*(-1+x3)*
(1-10*x3+8*x3^2+x1^3*(-1+x3)^2*(1+x3)+
3*x1^2*(1-4*x3+3*x3^2)+3*x1*(1-7*x3+6*x3^2))-
x0*(1+x1)^4*x2^3*(x3*(-4*x2+3*x3)+
x1*x3*(4+2*x3-3*x3^2+x2*(-5+3*x3))+
x1^2*(6*x3^3+x2^2*(-5+6*x3)+x2*(x3-12*x3^2))+
x1^3*(x2^3+x2^2*(-6+x3)+x2*(13-5*x3)*x3+
x3*(-4-x3+3*x3^2)))-x0^2*(1+x1)^3*x2^2*
(3*(2*x2-x3)*x3+x1*x3*(-6-3*x3+6*x3^2-2*x2*(-8+5*x3))+
x1^4*(3*x2^3*(-2+x3)+x2^2*(15-2*x3-3*x3^2)+
x2*x3*(-32+29*x3-3*x3^2)+3*x3*(2-x3-2*x3^2+x3^3))+
x1^2*(x2*x3*(26+10*x3-5*x3^2)+2*x2^2*(5-12*x3+2*x3^2)+
x3*(-6-6*x3+3*x3^2+x3^3))+
x1^3*(x2^3*(-5+6*x3)-5*x2^2*(-5+9*x3)-
2*x2*x3*(8-30*x3+9*x3^2)+3*x3*(2-3*x3-5*x3^2+4*x3^3)))-
x0^6*x1^3*(1-17*x3+30*x3^2-14*x3^3+x2*(-1+6*x3-4*x3^2)+
x1^4*(-1+x3)^2*(1+4*x3-5*x3^2+x2*(-6-x3+x3^2))+
x1^3*(-1+x3)*(-4+7*x3+16*x3^2-19*x3^3+
x2*(19-56*x3+25*x3^2))+x1^2*(-1+x3)*
(x2*(21-102*x3+46*x3^2)-3*(2-13*x3+3*x3^2+8*x3^3))+
x1*(4-49*x3+75*x3^2-20*x3^3-10*x3^4+
x2*(-9+65*x3-74*x3^2+20*x3^3)))-x0^3*(1+x1)^2*x2*
(x3*(-4*x2+x3)+x1*x3*(4-3*x3^2+6*x2*(-3+2*x3))+
x1^3*(2*x2^3*(5-12*x3+2*x3^2)-2*x2^2*(20-73*x3+21*x3^2+
2*x3^3)-x2*x3*(40+54*x3-61*x3^2+3*x3^3)+
x3^2*(19-12*x3-10*x3^2+3*x3^3))+
x1^5*((-1+x3)^2*x3*(-4-3*x3+x3^2)+x2^3*(15-14*x3+3*x3^2)+
x2*x3*(38-57*x3+18*x3^2+x3^3)-x2^2*(20+2*x3-21*x3^2+
5*x3^3))+x1^2*(x2*x3*(-58+36*x3+x3^2)-
2*x2^2*(5-18*x3+6*x3^2)+x3*(8+5*x3-18*x3^2+5*x3^3))+
x1^4*(x2^3*(25-47*x3+12*x3^2)+3*x2*x3*(14-45*x3+25*x3^2)-
2*x2^2*(25-54*x3+3*x3^2+9*x3^3)+
2*x3*(-4+9*x3+3*x3^2-11*x3^3+3*x3^4)))-
x0^4*(1+x1)*(x2*x3+x1*x3*(-1+x2*(8-6*x3)+x3)+
x1^2*(-3*(-1+x3)^2*x3*(1+2*x3)+x2^2*(5-24*x3+12*x3^2)+
x2*x3*(44-54*x3+13*x3^2))+x1^6*(-((-1+x3)^3*x3*(1+x3))+
x2*(-1+x3)^2*x3*(-22+3*x3+x3^2)+
x2^3*(-20+26*x3-9*x3^2+x3^3)+x2^2*(15+8*x3-45*x3^2+
24*x3^3-2*x3^4))-x1^3*(2*x2^3*(5-18*x3+6*x3^2)+
2*x2*x3*(-36+23*x3+20*x3^2-8*x3^3)+
2*x2^2*(-15+89*x3-57*x3^2+3*x3^3)+
x3*(2+8*x3-21*x3^2+9*x3^3+2*x3^4))+
x1^5*(-3*(-1+x3)^2*x3*(-1+x3+2*x3^2)+
2*x2^3*(-25+62*x3-33*x3^2+3*x3^3)+
x2^2*(50-114*x3-9*x3^2+67*x3^3-12*x3^4)+
2*x2*x3*(-20+69*x3-57*x3^2+5*x3^3+3*x3^4))+
x1^4*(-((-1+x3)^2*x3*(-2+10*x3+7*x3^2))+
2*x2^3*(-20+67*x3-33*x3^2+2*x3^3)+
x2^2*(60-276*x3+138*x3^2+38*x3^3-8*x3^4)+
x2*x3*(17+93*x3-140*x3^2+26*x3^3+4*x3^4)))+
x0^5*x1*(-((-1+x3)*x3)+x1*(x2*(1-6*x3+4*x3^2)+
x3*(11-20*x3+9*x3^2))+x1^2*((-1+x3)^2*x3*(29+13*x3)+
x2^2*(-5+24*x3-12*x3^2)+x2*(10-93*x3+102*x3^2-24*x3^3))+
x1^6*(-1+x3)*(x2^2*(15-9*x3)+(-1+x3)^2*x3*(5+x3)-
x2*(6+13*x3-26*x3^2+7*x3^3))+
x1^4*((-1+x3)^2*x3*(-1+50*x3+8*x3^2)+
x2^2*(-60+252*x3-210*x3^2+38*x3^3)+
x2*(40-210*x3+139*x3^2+75*x3^3-44*x3^4))+
x1^5*((-1+x3)^2*x3*(-13+25*x3+6*x3^2)+
x2^2*(-50+150*x3-117*x3^2+23*x3^3)+
x2*(25-54*x3-36*x3^2+98*x3^3-33*x3^4))+
x1^3*(2*x2^2*(-15+75*x3-57*x3^2+8*x3^3)+
x3*(26-11*x3-54*x3^2+36*x3^3+3*x3^4)-
2*x2*(-15+118*x3-117*x3^2+7*x3^3+9*x3^4))))*
triangle6[s12,s34])/(2*(1+x0)^2*x1*(1+x1)^2*(1+x1+x0*x1)*
(x0-x2)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
((1+x1)*x2+x0*x1*(-1+x3))*x3)-
((-1+ep)*x1*(x0^2*(1+2*x1)*x2*(-1+x3)^2+x0^3*x1*(-1+x3)^3+
2*(1+x1)^2*x2*(1+x2-x3)^2*x3+x0*(1+x1)*(-1+x3)*
(-2*(1+2*x1)*x2*(-1+x3)*x3+(1+2*x1)*(-1+x3)^2*x3+
x2^2*(1+x3+2*x1*x3)))*triangle6[s12,s45])/
(2*(1+x0)^2*(1+x1)^2*((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)*x3)+
((-1+ep)*(-(x0^2*x1*(-2*x2+x1*(1+x2^2+2*x2*(-2+x3)-x3)))-
(1+x1)*x2^2*(x1+x2-x3)+x0^4*x1^2*(-1+x3)+
x0*x2*(x2-x1^2*(-2+2*x2+x3)-x1*(-1+x2+x2^2-x2*x3))+
x0^3*x1*(x2+x1*(-2+2*x2+2*x3-x2*x3)))*triangle6[s15,s34])/
(2*(1+x0)^2*x1*(1+x1+x0*x1)*(x0-x2)*((1+x1)*x2+x0*x1*(-1+x3)))


==> anc/OneLoopAnalytics/uubddbg_pmpmp_Nf1.m <==
-(x1*(x2+x0*(-1+x3))*(2*(1+x1)^2*x2^2+
x0^4*(3-3*x1*(-1+x3)+2*x1^2*(-1+x3)^2)+
x0*(1+x1)*x2*(-4+3*x2+x3+4*x1*(-1+x2+x3))+
x0^3*(3-6*x2+3*x3+4*x1^2*(-1+x3)*(-1+x2+x3)+
x1*(7+3*x2*(-2+x3)-8*x3+x3^2))+
x0^2*(2+3*x2^2+2*x1^2*(x2^2+4*x2*(-1+x3)+(-1+x3)^2)-x3+
2*x3^2-3*x2*(2+x3)+x1*(4+3*x2^2-5*x3+x3^2+
2*x2*(-7+4*x3))))*bubble4[s12])/
(3*(1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
((-2*(1+x1)^2*x2^3+x0^5*(2-3*x1*(-1+x3)+3*x1^2*(-1+x3)^2)-
x0*(1+x1)*x2^2*(-6+4*x2+x1*(-6+5*x2+3*x3))+
x0^4*(4-6*x2+x1^2*(-1+x3)*(-5-3*x2*(-3+x3)+4*x3+x3^2)+
3*x1*(3-4*x3+x3^2+x2*(-3+2*x3)))-
x0^2*x2*(2*(3-6*x2+x2^2)+3*x1^2*(2+x2^2-2*x3+
x2*(-5+3*x3))+3*x1*(4+x2^2-2*x3-x3^2+x2*(-9+4*x3)))+
x0^3*(2-12*x2+6*x2^2+x1*(4-3*x2^2*(-3+x3)-3*x3-3*x3^2+
2*x3^3-3*x2*(9-8*x3+x3^2))+x1^2*(2+x2^2*(9-6*x3)-3*x3+
x3^3-3*x2*(5-6*x3+x3^2))))*bubble4[s34])/
(3*(1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(4*x1*(x2+x0*(-1+x3))*((1+x1)^3*x2^3+
x0^5*x1*(6-3*x1*(-1+x3)+x1^2*(-1+x3)^2)*(-1+x3)+
x0*(1+x1)^2*x2^2*(-2+3*x2-x3+x1*(-3+2*x2+3*x3))+
x0^4*(3*(-1+x2+x3)+x1^3*(-1+x3)^2*(-2+3*x2+2*x3)+
6*x1*(-1+x2*(3-2*x3)+x3^2)-x1^2*(-1+x3)*
(-5+x2*(10-4*x3)+4*x3+x3^2))+x0^2*(1+x1)*x2*
(1+3*x2^2+x1^2*(x2^2+6*x2*(-1+x3)+3*(-1+x3)^2)+4*x3+
x3^2-3*x2*(3+x3)+x1*(3*x2^2+x2*(-13+7*x3)-
2*(-2+x3+x3^2)))+x0^3*(9*x2-6*x2^2+
x1^3*(3*x2^2+6*x2*(-1+x3)+(-1+x3)^2)*(-1+x3)+
3*(-1+x3)*x3+x1*(-1+6*x2^2*(-3+x3)-3*x3+3*x3^2+x3^3-
4*x2*(-5+x3+x3^2))+x1^2*(-((-1+x3)^2*(2+x3))+
x2^2*(-11+8*x3)+x2*(17-22*x3+5*x3^2))))*bubble6[s12])/
(3*(1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
((1+x1)*x2+x0*x1*(-1+x3))*x4)-
(4*x0*(-((1+x1)^2*x2^3)+x0^5*(1-3*x1*(-1+x3)+6*x1^2*(-1+x3)^2)+
x0*(1+x1)*x2^2*(3-2*x2+x1*(3-4*x2+3*x2^2-6*x2*x3+3*x3^2))+
x0^4*(2-3*x2+x1^2*(-1+x3)*(-4+x2*(21-9*x3)-4*x3+8*x3^2)+
3*x1*(2-2*x3+x2*(-4+3*x3)))+
x0^2*x2*(-3+6*x2-x2^2+3*x1^2*(-1-x3^2+2*x3^3+
x2^2*(-5+2*x3)+x2*(4+4*x3-4*x3^2))+
3*x1*(-2+x2^2*(-4+x3)+x3^3+x2*(6+2*x3-2*x3^2)))+
x0^3*(1-6*x2+3*x2^2+x1*(2-9*x2^2*(-2+x3)-3*x3^2+x3^3+
6*x2*(-3+x3+x3^2))+x1^2*(1-4*x3^3+3*x3^4+
3*x2^2*(9-8*x3+x3^2)-6*x2*(2+x3-4*x3^2+x3^3))))*
bubble6[s34])/(3*(1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
((1+x1)*x2+x0*x1*(-1+x3))*x4)-
(2*x0*x1*(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+
x2*(-x2+x3))*(-((1+x1)*x2*(-1+x2-x3))+2*x0^2*x1*(-1+x3)+
x0*(-1+x2+x3+x1*(-1+3*x2-x2*x3+x3^2)))*triangle6[s12,s34])/
((1+x0)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
((1+x1)*x2+x0*x1*(-1+x3)))


==> anc/OneLoopAnalytics/uubggg_pmmpp_Nf0.m <==
-(x2*x4^2*box4[s12,s23,s45])/2-
(x0*x1^2*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/(2*(1+x1+x0*x1))-
(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*box4[s23,s34,s15])/(2*(1+x0))-
(((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*box4[s34,s45,s12])/(2*x0)-
(x1*x3*(x0-x2+x3)*x4^2*box4[s45,s15,s23])/2+
(x0*x1*x3*((1+x1)*x2*(5-ep+4*x2-4*x3)*(x2-x3)+
x0^2*x1*(-1+x3)*(-5+ep-4*x2+4*x3)+
x0*(-4*(1+2*x1)*x2^2+2*(-1+ep)*x1*(-1+x3)*x3+
x2*(-5+ep+10*x1*(-1+x3)-2*ep*x1*(-1+x3)+4*x3)))*x4*
box6[s12,s23,s45])/(2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2)+
((x0-x2+x3)*(x0^2*x1*(1+x1-x3)+(1+x1)^2*x2*(x2-x3)-
x0*(1+x1)*(x2+2*x1*x2-x1*x3))*(4*x0^5*x1^3*(-1+x3)^2+
(1+x1)^3*x2^2*(x2-x3)*((3+ep)*x2+(-1+ep)*x3)+
x0^4*x1^2*(-1+x3)*(-3+8*x2+x1*(-3-4*x2*(-4+x3))+3*x3+
ep*(-1+x3+x1*(-1+4*x3)))+x0^2*(1+x1)*x2*
(4*x1*x2^2*(-2+x1*(-4+x3))+x1*x3*(-7+ep*(3-x1*(-6+x3))+
5*x1*(-2+x3)+4*x3)+x2*(3+ep+ep*x1^2*(6-9*x3)+
ep*x1*(6-4*x3)+x1*(18-4*x3)+x1^2*(18+x3-4*x3^2)))+
x0*(1+x1)^2*x2*(4*x1*x2^3+(-1+ep)*x1*x3^2+
2*x2^2*(-3+ep*(-1+x1*(-2+x3))-x1*(6+x3))+
x2*x3*(4-x1*(-11+2*x3+ep*(3+2*x3))))+
x0^3*x1*(3*(-1+ep)*x1*(1+x1)*(-1+x3)*x3-
4*x2^2*(-1+3*x1*(-2+x3)+x1^2*(-6+4*x3))+
x2*(6*(-1+x3)+4*x1^2*(-3+x3+x3^2)+x1*(-18+13*x3+2*x3^2)-
ep*(2-2*x3+4*x1^2*(1-3*x3+x3^2)+x1*(6-11*x3+2*x3^2)))))*
x4*box6[s15,s12,s34])/(2*x0*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*x1*(-1+x3))*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
((x0*x1-(1+x1)*x2)*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
(-((3+ep)*(1+x1)*x2*(x2-x3))+4*x0^3*x1*(-1+x3)+
x0^2*(4*x2+x1*(-3-ep+8*x2+x3+3*ep*x3))+
x0*(-4*(1+x1)*x2^2+2*(-1+ep)*x1*x3+
x2*(3+ep+6*x1+2*ep*x1+4*x3+4*x1*x3)))*x4*box6[s23,s34,s15])/
(2*x0*(1+x0)*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2)+
(x1*x3*(-8*x0^6*x1^2*(-1+x3)^4-(1+x1)^2*x2^2*(x2-x3)*
(2*x2^3*(4+(-1+ep)*x3)+3*x2^2*x3*(-5+ep+2*x3-2*ep*x3)-
(-1+ep)*x3^2*(1-3*x3+2*x3^2)+
2*x2*x3*(-3+ep+5*x3-3*ep*x3-3*x3^2+3*ep*x3^2))+
x0^5*x1*(-1+x3)^2*(3*x1*x3*(-1+ep+x3-ep*x3)+
2*x2*(8-8*x3+x1*(24+(-25+ep)*x3)))-
x0^4*(-1+x3)*(2*x1*(3+ep*(-1+x1*(-1+x3))-3*x1*(-1+x3)-2*x3)*
(-1+x3)^2*x3+2*x2^2*(4*(-1+x3)-2*x1*(20+(-25+ep)*x3+
4*x3^2)+x1^2*(-60+(73-5*ep)*x3+(-9+ep)*x3^2))-
x1*x2*(-1+x3)*x3*(26+x1*(35-24*x3)-20*x3+
ep*(-6+x1*(-15+4*x3))))+
x0^3*(3*(-1+ep)*x1*(1+x1)*(-1+x3)^3*x3^2+
2*x2^3*(16+(-25+ep)*x3+8*x3^2-4*x1*(-2+x3)*
(10+(-11+ep)*x3)+x1^2*(80+2*(-61+5*ep)*x3+
(38-6*ep)*x3^2))-x2*(-1+x3)^2*x3*(6+x1^2*(24-33*x3)+
x1*(30-33*x3)-4*x3+ep*(-2+x1*(-10+13*x3)+
x1^2*(-8+17*x3)))+x2^2*(-1+x3)*x3*(23-20*x3-
2*x1^2*(-55+53*x3)-2*x1*(-62+59*x3)+
ep*(-3+6*x1*(-4+3*x3)+x1^2*(-30+26*x3))))+
x0^2*x2*(2*x2^3*(-24-3*(-9+ep)*x3-4*x3^2+
2*x1*(-40-6*(-7+ep)*x3+(-5+ep)*x3^2)+
2*x1^2*(-30+(29-5*ep)*x3+(-3+ep)*x3^2))-
(1+x1)*(-1+x3)^2*x3^2*(7+x1*(13-8*x3)-4*x3+
ep*(-3+x1*(-9+4*x3)))+x2^2*x3*(69-94*x3+20*x3^2+
4*x1*(54-71*x3+13*x3^2)+2*x1^2*(75-97*x3+16*x3^2)-
ep*(9-14*x3+6*x1^2*(5-9*x3+2*x3^2)+
4*x1*(9-16*x3+3*x3^2)))+x2*(-1+x3)*x3*
(-18+39*x3-16*x3^2+x1^2*(-36+79*x3-28*x3^2)-
2*x1*(27-58*x3+22*x3^2)+ep*(6-11*x3+
6*x1*(3-8*x3+2*x3^2)+3*x1^2*(4-13*x3+4*x3^2))))+
x0*(1+x1)*x2*((-1+ep)*(1+x1)*(-1+x3)^2*x3^3+
x2^3*x3*(-69+ep*(9+x1*(15-31*x3)-19*x3)+59*x3+
x1*(-95+71*x3))+2*x2^4*(16+(-11+3*ep)*x3+
x1*(24+(-13+5*ep)*x3))-x2*(-1+x3)*x3^2*
(14+x1*(17-21*x3)-17*x3+ep*(-6+9*x3+x1*(-9+13*x3)))+
x2^2*x3*(-18+66*x3-53*x3^2+x1*(-24+83*x3-65*x3^2)+
ep*(6-22*x3+21*x3^2+x1*(8-35*x3+33*x3^2)))))*x4*
box6[s34,s45,s12])/(2*(x2+x0*(-1+x3))^2*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)-
(x1*x3*(x0-x2+x3)*(4*(1+x1)^2*x2^2*(x2-x3)^2+
x0^3*x1^2*(-1+x3)*(4*x2+x3-ep*x3)-x0*(1+x1)*x2*(x2-x3)*
(4*(1+3*x1)*x2+(-1+ep)*x1*x3)-
x0^2*x1*x2*(4*x2*(-2+x1*(-3+x3)+x3)+
x3*(3+ep+4*x1-4*x3-4*x1*x3)))*x4*box6[s45,s15,s23])/
(2*x2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
(2*(-1+ep)*x1*x3*(x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3)-
(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*box8[s34,s45,s12])/
((x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3)))-
((3*(1+x1)^3*x2*(x2-x3)*((3+ep)*x2+(-1+ep)*x3)+
x0*(1+x1)^2*(3*x2^2*(-9+3*ep*(-1+x1*(-1+x3))+x1*(-9+x3))+
(-1+ep)*x3^2*(3+x1*(3+x3))-
3*x2*x3*(-8+x1*(-8+(5+3*ep)*x3)))-
x0^3*(9-3*x1*(-9+x3)-3*x1^2*(-9+2*x3+5*x3^2)+
x1^3*(9-3*x3-15*x3^2+13*x3^3)+
ep*(3-9*x1*(-1+x3)+3*x1^2*(3-6*x3+x3^2)-
x1^3*(-3+9*x3-3*x3^2+x3^3)))+
x0^2*(1+x1)*(-(x3*(12-3*x1*(-8+(5+3*ep)*x3)+
x1^2*(12-3*(5+3*ep)*x3+(11+ep)*x3^2)))+
3*x2*(9-2*x1*(-9+x3)+x1^2*(9-2*x3-5*x3^2)+
ep*(3-6*x1*(-1+x3)+x1^2*(3-6*x3+x3^2)))))*bubble4[s12])/
(6*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)-
(x3*(3*(1+x1)^3*x2*(4*x2+(-1+ep)*x3)+
2*x0^3*x1*(12-3*x1*(-8+(7+ep)*x3)+
x1^2*(12-3*(7+ep)*x3+(11+ep)*x3^2))+
x0*(1+x1)^2*(24*x1*x2^2-(-1+ep)*x3*(3+x1*(3+x3))+
3*x2*(-8+x1*(-8+5*x3+3*ep*x3)))+
x0^2*(1+x1)*(12-3*x1*(-8+16*x2+(5+3*ep)*x3)+
x1^2*(12-3*(5+3*ep)*x3+(11+ep)*x3^2+
6*x2*(-8+(7+ep)*x3))))*bubble4[s34])/
(6*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(2*(-1+ep)*x0*x1*x3*((1+x1)^3*x2^2*(-6*x2*(-1+x3)*x3+
x2^2*(-3+6*x3)+x3*(3-5*x3+2*x3^2))+
x0^4*x1*(-1+x3)*(3*(1-2*x3)^2+x1^2*(-1+x3)^2*
(3-6*x3+2*x3^2)-6*x1*(-1+4*x3-4*x3^2+x3^3))+
x0*(1+x1)^2*x2*(-2*x2*(-1+x3)*x3*(-6-6*x1+3*x3+7*x1*x3)+
2*(-1+x3)*x3*(3-x3+x3^2+x1*(3-5*x3+2*x3^2))+
3*x2^2*(3-8*x3+2*x3^2+2*x1*(2-5*x3+3*x3^2)))+
x0^2*(1+x1)*(-2*x2*(-1+x3)*x3*(3+2*x1*(3-8*x3+2*x3^2)+
x1^2*(3-8*x3+5*x3^2))+(-1+x3)*x3*(-3+6*x3^2+
x1^2*(-1+x3)^2*(-3+2*x3)+2*x1*(-3+4*x3-2*x3^2+x3^3))+
x2^2*(-9+30*x3-12*x3^2+3*x1*(-9+29*x3-24*x3^2+4*x3^3)+
x1^2*(-18+57*x3-59*x3^2+20*x3^3)))+
x0^3*(-2*(1+x1)*(-3-6*x1*(-1+x3)+x1^2*(-1+x3)^2)*(-1+x3)*
x3^2+x2*(3-12*x3+6*x3^2+2*x1^3*(-1+x3)^2*
(6-12*x3+5*x3^2)-6*x1*(-3+12*x3-13*x3^2+4*x3^3)+
x1^2*(27-108*x3+137*x3^2-64*x3^3+8*x3^4))))*bubble6[s12])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*(x2+x0*(-1+x3))*
((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)*x4)+
(2*(-1+ep)*x0*x1*x3*(-3*(1+x1)^3*x2^2*(x2^2-2*x2*x3+(-1+x3)*x3)+
x0^4*x1*(-1+x3)*(3+3*x1^2*(-1+x3)^2-6*x3-
2*x1*(-3+6*x3+x3^2))-x0*(1+x1)^2*x2*
(-12*(1+x1)*x2*(-1+x3)*x3+3*x2^2*(-3+2*x1*(-2+x3)+2*x3)+
2*x3*(3+3*x1*(-1+x3)^2-2*x3+3*x3^2))-
x0^2*(1+x1)*(3*x2^2*(3-4*x3+x1^2*(6-7*x3+x3^2)+
x1*(9-11*x3+2*x3^2))-2*x2*x3*(3+3*x1^2*(-1+x3)^2-6*x3+
x1*(6-20*x3+6*x3^2))+(-1+x3)*x3*(3+3*x1^2*(-1+x3)^2+
2*x3+x1*(6-4*x3+6*x3^2)))+
x0^3*(-16*x1*(1+x1)*(-1+x3)*x3^2+x2*(3+12*x1^3*(-1+x3)^2-
6*x3+6*x1*(3-6*x3+2*x3^2)+x1^2*(27-54*x3+19*x3^2))))*
bubble6[s34])/(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*x4)+
(2*(-1+ep)*x1*(-2*(1+x1)^2*x2^2*(x2-x3)^2*(-1+x3)+
2*x0^4*x1^2*(-1+x3)^2+x0^3*x1*(1+2*x1)*(-1+x3)*
(x2*(4-3*x3)+2*(-1+x3)*x3)-x0*(1+3*x1+2*x1^2)*x2*(-1+x3)*
(x2^2*(-4+x3)-2*x2*(-3+x3)*x3+(-2+x3)*x3^2)+
x0^2*(2*x1*(1+x1)*(-1+x3)^2*x3^2-2*x2*(-1+x3)*x3*
(-1+x1*(-6+4*x3)+x1^2*(-6+4*x3))+
x2^2*(2-3*x3+6*x1*(2-3*x3+x3^2)+6*x1^2*(2-3*x3+x3^2))))*
bubble6[s45])/(x0*x2*(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*
(-1+x3)*x3*x4)+
((-((1+x1)^3*x2^3*(x2-x3)^3)+x0^6*x1^3*(-1+x3)^3+
3*x0*(1+x1)^2*x2^2*(x2-x3)^2*(x2+2*x1*x2-x1*x3)+
3*x0^5*x1^2*(-1+x3)^2*(x2+2*x1*x2-x1*x3)+
x0^2*(1+x1)*x2*(x2-x3)*(3*x2^2*(-1+x1*(-5+x3)+x1^2*(-5+x3))-
x1*(3+5*x1)*x2*(-3+x3)*x3+x1^2*x3^2*(-3+ep+2*x3))-
x0^4*x1*(-1+x3)*(3*x2^2*(-1+x1*(-5+x3)+x1^2*(-5+x3))-
x1*(3+5*x1)*x2*(-3+x3)*x3+x1^2*x3^2*(-3+ep+2*x3))+
x0^3*(x1^3*x3^3*(-1+ep+x3-ep*x3)+x1^2*x2*x3^2*
(9+12*x1+ep*(-1+x1*(-2+x3))-8*x3-11*x1*x3)-
(1+2*x1)*x2^3*(-1+2*x1*(-5+3*x3)+2*x1^2*(-5+3*x3))+
x1*x2^2*x3*(-9+6*x3+x1^2*(-30+22*x3)+x1*(-36+26*x3))))*x4^2*
pent6[s12,s23,s34,s45,s15])/
(x0*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
((1+x1+2*x0*x1)*x4*triangle4[s12])/(2*(1+x1+x0*x1))-
(x1*(1+x1)*(x0-x2+x3)*x4*triangle4[s15])/(2*(1+x1+x0*x1))-
(x2*x4*triangle4[s23])/(2*(1+x0))-
(((1+x1)*x2+x0*x1*(-1+x3))*x4*triangle4[s34])/(2*x0*(1+x0))+
((1+x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*triangle4[s12,s34])/
(2*x0*(1+x1+x0*x1))+((x0*x1-(1+x1)*x2+x1*x3)*x4*
triangle4[s15,s23])/(2*(1+x0))+
((-(x0^2*x1)+x0*x1*(-1+x2)+(1+x1)*x2)*x4*triangle4[s15,s34])/
(2*(1+x0)*(1+x1+x0*x1))+
((-1+ep)*((1+x1)^3*x2^2*(x2-x3)+2*x0^4*x1^3*x2*(-1+x3)-
x0*(1+x1)^2*x2*(x2+2*x1*x2-2*x1*x3)+
x0^3*x1^2*(x2^2*(2-2*x1*(-2+x3))-x1*x3)-
x0^2*x1*(1+x1)*(2*x1*x2^3+x1*x3-x2*(1+x1-x3+x1*x3)))*
triangle6[s12])/(2*x0*x1*(1+x1+x0*x1)*(x0-x2)*x2*
((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*((1+x1)^3*x2^2*(x2-x3)^2+x0^4*x1^3*x3-
x0*(1+x1)^2*x2*((2+3*x1)*x2^2-(2+5*x1)*x2*x3+2*(1+x1)*x3^2)+
x0^2*(1+x1)*(x1*(2+x1)*x3^2+x2^2*(1-x1*(-4+x3)+
x1^2*(3+x3))-x1*x2*x3*(3+x3+x1*(4+x3)))+
x0^3*x1*(x1*x3*(1+x1+2*x3+x1*x3)-
x2*(1+2*x1-x3+x1^2*(1+2*x3))))*triangle6[s15])/
(2*x0*(1+x1+x0*x1)*(x0-x2)*x2*((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*triangle6[s23])/(2*(1+x0))-
((-1+ep)*(-((1+x1)*x2^3)+x0^3*x1*(1+(-2+3*x2+2*x2^2)*x3+
(1-3*x2)*x3^2)-x0*x2*(2*x2*(-1+x3)+2*x1*x2^2*x3+
x1*x2*(-3+6*x3-4*x3^2)+x1*x3*(1-3*x3+2*x3^2))-
x0^2*(2*x1*x2^3*x3+x1*x2^2*(1-4*x3)*x3-x1*(-1+x3)^2*x3+
x2*(-1+x3)*(-1+x3+x1*(-3+5*x3+2*x3^2))))*triangle6[s34])/
(2*x0*(1+x0)*x2*(x2+x0*(-1+x3))^2)+
((-1+ep)*x1*(-4*(1+x1)^2*x2^3*(x2-x3)^2+4*x0^5*x1^2*(-1+x3)^2-
2*x0^4*x1*(-1+x3)*(-((3+4*x1)*(-1+x3)*x3)+
2*x2*(-2-5*x1+2*x3+3*x1*x3))-2*x0*(1+x1)*x2^2*(x2-x3)*
((5+x1*(6-4*x3)-4*x3)*x3+2*x2*(-3+2*x3+x1*(-5+2*x3)))+
x0^3*((1+6*x1+4*x1^2)*(-1+x3)^2*x3^2-x2*(-1+x3)*x3*
(3*(-2+x3)+16*x1^2*(-2+x3)+x1*(-34+22*x3))+
2*x2^2*(2-4*x3+x3^2+8*x1*(2-3*x3+x3^2)+
x1^2*(20-24*x3+6*x3^2)))-
x0^2*x2*((-1+x3)*x3^2*(-7+4*x1^2*(-3+x3)+2*x3+
4*x1*(-5+2*x3))+2*x2^2*(6-8*x3+x3^2+
2*x1^2*(10-8*x3+x3^2)+4*x1*(6-6*x3+x3^2))-
x2*x3*(20-25*x3+4*x3^2+8*x1^2*(6-6*x3+x3^2)+
2*x1*(33-38*x3+8*x3^2))))*triangle6[s45])/
(2*x0*x2*(x2+x0*(-1+x3))^2*((1+x1)*x2+x0*x1*(-1+x3)))-
((-1+ep)*(-((1+x1)^6*x2^6*(x2-x3))+8*x0^9*x1^4*(1+x1)*(-1+x3)^2*
x3^2-x0*(1+x1)^5*x2^5*((5+x1*(7-5*x3)-2*x3)*x3+
x2*(-6-7*x1+2*x3+5*x1*x3))+
x0^7*x1*(-(-1+x3)^3+x1^5*(-1+x3)^2*(1+(1-13*x2-10*x2^2)*x3+
(-3+20*x2+4*x2^2)*x3^2-(1+7*x2)*x3^3+2*x3^4)+
x1*(5+(-13+2*x2)*x3+(17-8*x2)*x3^2+2*(-9+2*x2)*x3^3+
9*x3^4)+x1^2*(10-(22+7*x2+10*x2^2)*x3+
(29-46*x2+32*x2^2)*x3^2+(-25+74*x2-12*x2^2)*x3^3-
(5+24*x2)*x3^4+13*x3^5)+x1^3*(10-3*(6+11*x2+10*x2^2)*x3+
(15-22*x2+136*x2^2)*x3^2+(6+37*x2-108*x2^2)*x3^3+
4*(-8+9*x2+4*x2^2)*x3^4-2*(-8+9*x2)*x3^5+3*x3^6)+
x1^4*(5-(7+37*x2+30*x2^2)*x3+2*(-2+31*x2+64*x2^2)*x3^2+
(20-93*x2-114*x2^2)*x3^3+(-17+100*x2+24*x2^2)*x3^4-
(5+32*x2)*x3^5+8*x3^6))+x0^8*x1^3*x3*
(3-x1^3*(3+2*x2-3*x3)*(-1+x3)^3+5*x3-22*x3^2+14*x3^3+
x2*(2-8*x3+4*x3^2)+x1^2*(-1+x3)*(-9+10*x3-17*x3^2+
16*x3^3+x2*(-6+46*x3-24*x3^2))+x1*(-1+x3)*
(-9-7*x3+6*x3^2+10*x3^3+x2*(-6+48*x3-20*x3^2)))-
x0^2*(1+x1)^4*x2^4*(2*x1^2*x2^2*x3+
x2*(15-10*x3+x3^2+x1^2*(21-26*x3+6*x3^2)+
x1*(36-38*x3+8*x3^2))-x3*(10-8*x3+x3^2+
x1*(30-32*x3+8*x3^2)+x1^2*(20-27*x3+8*x3^2)))-
x0^3*(1+x1)^3*x2^3*(2*x1^3*x2^3*x3+x1^2*x2^2*x3*
(-10+8*x3+x1*(-7+2*x3))+x3*(10-12*x3+3*x3^2+
x1^3*(30-58*x3+32*x3^2-4*x3^3)+
x1^2*(70-116*x3+61*x3^2-4*x3^3)+
x1*(50-70*x3+29*x3^2-3*x3^3))-
x2*(4*(5-5*x3+x3^2)+5*x1^3*(7-11*x3+4*x3^2)-
3*x1*(-25+35*x3-13*x3^2+x3^3)+2*x1^2*(45-70*x3+32*x3^2+
2*x3^3)))-x0^4*(1+x1)^2*x2^2*
(2*x1^3*x2^3*x3*(-5+4*x3+x1*(-5+3*x3))+
x1^2*x2^2*x3*(-5*x1*(-5+9*x3)+x1^2*(5+4*x3-6*x3^2)+
4*(5-8*x3+x3^2))+x2*(15-20*x3+6*x3^2-
2*x1*(-40+70*x3-36*x3^2+5*x3^3)+
x1^2*(150-280*x3+182*x3^2-13*x3^3-5*x3^4)+
x1^4*(35-60*x3+20*x3^2+6*x3^3-x3^4)-
4*x1^3*(-30+55*x3-34*x3^2-5*x3^3+4*x3^4))+
x3*(-5+8*x3-3*x3^2+x1^4*(-1+x3)^2*(-25+12*x3+x3^2)+
x1*(-40+68*x3-36*x3^2+6*x3^3)+x1^2*(-90+174*x3-120*x3^2+
26*x3^3+x3^4)+x1^3*(-80+176*x3-135*x3^2+23*x3^3+
8*x3^4)))-x0^5*(1+x1)*x2*
(2*x1^3*x2^3*x3*(2*(5-8*x3+x3^2)+4*x1*(5-8*x3+2*x3^2)+
x1^2*(10-12*x3+3*x3^2))-x1^2*x2^2*x3*(4*(5-12*x3+3*x3^2)+
x1^2*x3*(-44-27*x3+24*x3^2)+2*x1*(15-64*x3+17*x3^2+
2*x3^3)+2*x1^3*(-5+18*x3-18*x3^2+5*x3^3))+
x2*(-6+10*x3-4*x3^2+x1*(-45+95*x3-62*x3^2+12*x3^3)+
x1^2*(-120+260*x3-216*x3^2+57*x3^3+x3^4)+
x1^3*(-150+310*x3-262*x3^2+9*x3^3+56*x3^4-3*x3^5)+
2*x1^4*(-45+85*x3-52*x3^2-27*x3^3+26*x3^4+x3^5)+
x1^5*(-21+35*x3-18*x3^3+x3^4+3*x3^5))+
x3*((-1+x3)^2+x1^5*(-1+x3)^3*(-11+x3^2)+
x1*(15-29*x3+17*x3^2-3*x3^3)+x1^2*(50-108*x3+86*x3^2-
34*x3^3+5*x3^4)+x1^3*(70-170*x3+157*x3^2-53*x3^3-
7*x3^4+3*x3^5)+x1^4*(45-122*x3+119*x3^2-30*x3^3-
18*x3^4+6*x3^5)))-
x0^6*(2*x1^3*x2^3*x3*(-10+24*x3-6*x3^2+
2*x1*(-15+41*x3-19*x3^2+x3^3)+x1^3*(-10+18*x3-9*x3^2+
x3^3)+x1^2*(-30+76*x3-41*x3^2+4*x3^3))-
x1*(1+x1)*(-1+x3)*x3*(2*(-1+x3)+x1^4*(-1+x3)^3*(2+x3)+
x1*(-8+11*x3-6*x3^2+6*x3^3)+x1^2*(-12+21*x3-15*x3^2+
4*x3^3+2*x3^4)+x1^3*(-8+17*x3-12*x3^2-3*x3^3+6*x3^4))-
x1^2*x2^2*x3*(4*x1^4*(-5+x3)*(-1+x3)^3-2*(5-16*x3+6*x3^2)+
2*x1*(-5+67*x3-45*x3^2+3*x3^3)+
x1^2*(30+108*x3-33*x3^2-60*x3^3+8*x3^4)+
x1^3*(50-58*x3+117*x3^2-101*x3^3+16*x3^4))+
x2*((-1+x3)^2-6*x1*(-2+x3)*(-1+x3)^2+x1^6*(-1+x3)^3*
(-7-11*x3-2*x3^2+2*x3^3)+x1^2*(45-110*x3+112*x3^2-
59*x3^3+13*x3^4)+4*x1^3*(20-45*x3+48*x3^2-18*x3^3-
9*x3^4+4*x3^5)+2*x1^5*(18-31*x3+8*x3^2+32*x3^3-
26*x3^4-5*x3^5+4*x3^6)+x1^4*(75-150*x3+129*x3^2+
27*x3^3-102*x3^4+17*x3^5+4*x3^6))))*triangle6[s12,s34])/
(2*x0^2*x1*(1+x1+x0*x1)*(x0-x2)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*(x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*x0*x1*(1+x2-x3)*(-1+x3)*x3*(x2*(1+2*x2-2*x3)+
x0*(-1-2*x2+x3))*triangle6[s12,s45])/(2*x2*(x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3)))-
((-1+ep)*(x0*x1-(1+x1)*x2+x1*x3)*triangle6[s15,s23])/
(2*(1+x0)*x2)-((-1+ep)*(x0^6*x1^4+(1+x1)^4*x2^3*(x2-x3)+
x0^5*x1^2*(x1+x2-3*x1*x2-x2*x3+x1^2*(2-4*x2+x3))+
x0*(1+x1)^3*x2^2*((1+2*x1)*x2^2+3*x1*x3-
x2*(1+x3+2*x1*(2+x3)))+x0^2*(1+x1)^2*x2*
(-x2^2+x1*x2*(x2^2+3*(1+x3)-x2*(6+x3))+
x1^2*(x2^3-3*x3+6*x2*(1+x3)-x2^2*(8+x3)))+
x0^4*x1*(-x2^2+x1*x2*(-3+x2+x2*x3)+
x1^3*(1+6*x2^2+2*x3-x2*(8+3*x3))+
x1^2*(1+9*x2^2+x3-x2*(10+3*x3)))-
x0^3*x1*(1+x1)*(-3*x2^2+x1*x2*(5*x2^2+3*(1+x3)-3*x2*(4+x3))+
x1^2*(4*x2^3-x3-3*x2^2*(4+x3)+x2*(4+6*x3))))*
triangle6[s15,s34])/(2*x0^2*(1+x0)*x1*(1+x1+x0*x1)*(x0-x2)*x2*
((1+x1)*x2+x0*x1*(-1+x3)))


==> anc/OneLoopAnalytics/uubggg_pmmpp_Nf1.m <==
-((x1*x3*(x0*x2*(2-3*x3)+x2^2*(-1+x3)-x0^2*(-1+x3)^2+
x0*(-1+x3)*x3+(-1+x3)*x3^2+x2*(x3-2*x3^2))*x4*
box6[s34,s45,s12])/(x2+x0*(-1+x3))^2)+
(2*x1*x3*(x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3)-
(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*box8[s34,s45,s12])/
((x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3)))-
(x0*x1*x3*((1+x1)^2*(3*x2^2-3*x2*x3+2*x3^2)+
x0^2*(3-3*x1*(-2+x3)+x1^2*(3-3*x3+2*x3^2))+
x0*(1+x1)*(3*x2*(-2+x1*(-2+x3))+x3*(3+x1*(3+x3))))*
bubble4[s12])/(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(x0*x1*x3*((1+x1)^2*(3*x2^2-3*x2*x3+2*x3^2)+
x0^2*(3-3*x1*(-2+x3)+x1^2*(3-3*x3+2*x3^2))+
x0*(1+x1)*(3*x2*(-2+x1*(-2+x3))+x3*(3+x1*(3+x3))))*
bubble4[s34])/(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(2*x0*x1*x3*((1+x1)^3*x2^2*(-6*x2*(-1+x3)*x3+x2^2*(-3+6*x3)+
x3*(3-5*x3+2*x3^2))+x0^4*x1*(-1+x3)*
(3*(1-2*x3)^2+x1^2*(-1+x3)^2*(3-6*x3+2*x3^2)-
6*x1*(-1+4*x3-4*x3^2+x3^3))+x0*(1+x1)^2*x2*
(-2*x2*(-1+x3)*x3*(-6-6*x1+3*x3+7*x1*x3)+
2*(-1+x3)*x3*(3-x3+x3^2+x1*(3-5*x3+2*x3^2))+
3*x2^2*(3-8*x3+2*x3^2+2*x1*(2-5*x3+3*x3^2)))+
x0^2*(1+x1)*(-2*x2*(-1+x3)*x3*(3+2*x1*(3-8*x3+2*x3^2)+
x1^2*(3-8*x3+5*x3^2))+(-1+x3)*x3*(-3+6*x3^2+
x1^2*(-1+x3)^2*(-3+2*x3)+2*x1*(-3+4*x3-2*x3^2+x3^3))+
x2^2*(-9+30*x3-12*x3^2+3*x1*(-9+29*x3-24*x3^2+4*x3^3)+
x1^2*(-18+57*x3-59*x3^2+20*x3^3)))+
x0^3*(-2*(1+x1)*(-3-6*x1*(-1+x3)+x1^2*(-1+x3)^2)*(-1+x3)*
x3^2+x2*(3-12*x3+6*x3^2+2*x1^3*(-1+x3)^2*
(6-12*x3+5*x3^2)-6*x1*(-3+12*x3-13*x3^2+4*x3^3)+
x1^2*(27-108*x3+137*x3^2-64*x3^3+8*x3^4))))*bubble6[s12])/
(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*(x2+x0*(-1+x3))*
((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)*x4)+
(2*x0*x1*x3*(-3*(1+x1)^3*x2^2*(x2^2-2*x2*x3+(-1+x3)*x3)+
x0^4*x1*(-1+x3)*(3+3*x1^2*(-1+x3)^2-6*x3-
2*x1*(-3+6*x3+x3^2))-x0*(1+x1)^2*x2*
(-12*(1+x1)*x2*(-1+x3)*x3+3*x2^2*(-3+2*x1*(-2+x3)+2*x3)+
2*x3*(3+3*x1*(-1+x3)^2-2*x3+3*x3^2))-
x0^2*(1+x1)*(3*x2^2*(3-4*x3+x1^2*(6-7*x3+x3^2)+
x1*(9-11*x3+2*x3^2))-2*x2*x3*(3+3*x1^2*(-1+x3)^2-6*x3+
x1*(6-20*x3+6*x3^2))+(-1+x3)*x3*(3+3*x1^2*(-1+x3)^2+
2*x3+x1*(6-4*x3+6*x3^2)))+
x0^3*(-16*x1*(1+x1)*(-1+x3)*x3^2+x2*(3+12*x1^3*(-1+x3)^2-
6*x3+6*x1*(3-6*x3+2*x3^2)+x1^2*(27-54*x3+19*x3^2))))*
bubble6[s34])/(3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*x4)+
(2*x1*(-2*(1+x1)^2*x2^2*(x2-x3)^2*(-1+x3)+2*x0^4*x1^2*(-1+x3)^2+
x0^3*x1*(1+2*x1)*(-1+x3)*(x2*(4-3*x3)+2*(-1+x3)*x3)-
x0*(1+3*x1+2*x1^2)*x2*(-1+x3)*(x2^2*(-4+x3)-2*x2*(-3+x3)*x3+
(-2+x3)*x3^2)+x0^2*(2*x1*(1+x1)*(-1+x3)^2*x3^2-
2*x2*(-1+x3)*x3*(-1+x1*(-6+4*x3)+x1^2*(-6+4*x3))+
x2^2*(2-3*x3+6*x1*(2-3*x3+x3^2)+6*x1^2*(2-3*x3+x3^2))))*
bubble6[s45])/(x0*x2*(x2+x0*(-1+x3))*((1+x1)*x2+x0*x1*(-1+x3))*
(-1+x3)*x3*x4)-(x1*(1+x2-x3)*x3*(x0-x2+x3)*triangle6[s34])/
(x2+x0*(-1+x3))^2+
(x1*(x0-x2+x3)*(2*(1+x1)^2*x2^3*(x2-x3)+2*x0^4*x1^2*(-1+x3)^2+
2*x0^3*x1*(-1+x3)*((1+x1)*(-1+x3)*x3-
2*x2*(-1+x1*(-2+x3)+x3))+2*x0*(1+x1)*x2^2*
((2+x1*(3-2*x3)-2*x3)*x3+2*x2*(-1+x1*(-2+x3)+x3))+
x0^2*x2*(-((-1+x3)*x3*(-2+2*x1^2*(-3+x3)+4*x1*(-2+x3)+x3))+
x2*(2-4*x3+x3^2+2*x1^2*(6-6*x3+x3^2)+
4*x1*(3-4*x3+x3^2))))*triangle6[s45])/
(x0*x2*(x2+x0*(-1+x3))^2*((1+x1)*x2+x0*x1*(-1+x3)))-
(x1*x3*(x0-x2+x3)*(-((1+x1)^3*x2^3*(1+x2-x3))+
4*x0^4*x1*(1+x1)*(-1+x3)^2*x3-x0*(1+x1)^2*x2^2*
(-3+3*x1*(1+x2-x3)*(-1+x3)+3*x3-4*x3^2+x2*(-3+4*x3))+
x0^3*(1+x2-x1^3*(1+x2-x3)*(-1+x3)^3-x3-4*x2*x3-2*x3^2+
2*x2*x3^2+2*x3^3+x1^2*(-1+x3)*(-3+6*x3-7*x3^2+4*x3^3+
x2*(-3+15*x3-4*x3^2))+x1*(-1+x3)*(-3+3*x3-2*x3^2+
2*x3^3+x2*(-3+16*x3-2*x3^2)))-x0^2*(1+x1)*x2*
(3+3*x1^2*(1+x2-x3)*(-1+x3)^2-3*x3+2*x3^2-2*x3^3+
x2*(3-8*x3+2*x3^2)+2*x1*(3-6*x3+7*x3^2-4*x3^3+
x2*(3-9*x3+4*x3^2))))*triangle6[s12,s34])/
(((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*(x2+x0*(-1+x3))^2*
((1+x1)*x2+x0*x1*(-1+x3)))-
(x0*x1*(1+x2-x3)*(-1+x3)*x3*(x0-x2+x3)*triangle6[s12,s45])/
((x2+x0*(-1+x3))^2*((1+x1)*x2+x0*x1*(-1+x3)))


==> anc/OneLoopAnalytics/uubggg_pmpmp_Nf0.m <==
(x0*(ep-x0^2)*x2*x4^2*box4[s12,s23,s45])/(2*(1+x0)^3)-
((1+x0)*x1^2*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/
(2*(1+x1+x0*x1))-(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*
box4[s23,s34,s15])/(2*x0)-
((3*x0^2*x1^3*(1+x1)+3*x0*x1^2*(1+x1)^2+x1*(1+x1)^3-
ep*x0*(1+(2+3*x0)*x1+(1+3*x0+2*x0^2)*x1^2)+x0^3*(1+x1^4))*
((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*box4[s34,s45,s12])/
(2*x0*(1+x0)^3*(1+x1)^4)-
(x1*x3*(x0-x2+x3)*x4^2*box4[s45,s15,s23])/2+
(x1*(2*x0*x2+x0^2*(-1+x3)+x2*(-x2+x3))*
((-1+ep)*(1+x1)*x2^2*(x2-x3)^2+x0^4*x1*(-1+x3)*
(1+ep*(-1+x3)+(3+4*x2)*x3-4*x3^2)+
x0^3*(-2*(1+ep)*x1*(-1+x3)^2*x3+4*x2^2*(x3+2*x1*x3)+
x2*(-1+x3)*(-1+ep-4*x3+2*ep*x1*(2+x3)-2*x1*(2+3*x3)))+
x0^2*x2*(-4*(1+x1)*x2^2*x3-(-1+x3)*x3*(1+ep*(3+2*x1)+4*x3+
x1*(6+4*x3))+x2*(-3-3*x3+8*x3^2+3*ep*(1+x3)+
2*ep*x1*(3+x3)+2*x1*(-3+x3+4*x3^2)))-
x0*x2*(x2-x3)*(-2*(x1+ep*(2+x1))*(-1+x3)*x3+
x2*(-3+2*x1*(-2+x3)+ep*(3+4*x3+2*x1*(2+x3)))))*x4*
box6[s12,s23,s45])/(2*(1+x0)^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2*x3)-
(x0*(x0-x2+x3)*(x0^2*x1*(-1+x3)+x2*(x1-x2+x3)+
x0*(x2+x1*(-1+x2+x3)))*(4*(1+x1)^2*(ep+x1)*x2^3*(x2-x3)+
4*x0^6*x1^3*(-1+x3)^2+x0^5*x1^2*(-1+x3)*
(-3+8*x2-4*x1*(2+x2*(-4+x3)-2*x3)+ep*(-1+x3)+3*x3)+
x0*(1+x1)*x2^2*(3*x2^2-4*x2*x3+x3^2+
4*x1^2*(2*x2^2-(-2+x3)*x3-x2*(4+x3))+
x1*(8*x2^2+5*x3-x2*(11+8*x3))+
ep*(-((8+13*x1)*x2)+(1+4*x1)*x2^2-
x3*(-4-7*x1+x3+4*x1*x3)))+
x0^4*x1*(2*x2*(-3+2*x2+ep*(-1+x3)+3*x3)-
4*x1^2*(-(-1+x3)^2+x2^2*(-6+4*x3)+x2*(8-9*x3+x3^2))+
x1*(-12*x2^2*(-2+x3)+3*(-1+x3)^2+x2*(-25+23*x3+2*x3^2)-
ep*(-1+x3)*(1-x3+x2*(-7+2*x3))))+
x0^3*x2*((3+ep)*x2+4*x1^3*(-4+x2^2*(-4+x3)+3*x3+x3^2-
x2*(-12+6*x3+x3^2))+x1^2*(-17+4*x2^2*(-6+x3)+10*x3+
7*x3^2+x2*(57-17*x3-4*x3^2)+ep*(-7+x2*(15-11*x3)+6*x3+
x3^2))-x1*(3+8*x2^2+x3-4*x3^2+x2*(-23+4*x3)+
ep*(5-5*x3+x2*(-9+4*x3))))+
x0^2*x2*(-6*x2^2+4*x2*x3+x1^2*(-51*x2^2+8*x2^3+5*(-1+x3)*x3+
x2*(33+8*x3-8*x3^2))+x1*(4*x2^3+(-1+x3)*x3-
2*x2^2*(14+x3)+x2*(10+13*x3-2*x3^2))+
4*x1^3*(x2^3+x2^2*(-8+x3)+(-1+x3)*x3-2*x2*(-3+x3^2))+
ep*(3*x1*(1+x1)*(-1+x3)*x3+x2^2*(-2+2*x1*(-6+x3)+
x1^2*(-13+4*x3))+x2*(4+x1^2*(15-4*x3-4*x3^2)+
x1*(18-5*x3-2*x3^2)))))*x4*box6[s15,s12,s34])/
(2*(1+x0)^3*(1+x1+x0*x1)*(x0-x2)*((1+x1)*x2+x0*x1*(-1+x3))*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
(x2*((1+x1)*x2+x0*x1*(-1+x3))*(x0-x2+x3)*
((1+x1)*(1+3*ep+4*x1)*x2^2*(x2-x3)+4*x0^4*x1^2*(-1+x3)-
4*x0^3*x1*(x1+x1*x2*(-3+x3)+x2*(-2+x3)-x1*x3)+
x0^2*x2*(-12*x1^2*(-1+x2)-4*x2+x1*(5-16*x2-ep*(-3+x3)+
x3))+x0*x2*(4*(1+x1)^2*x2^2+2*x1*(1+ep+2*x1)*x3-
x2*(1+ep*(3+6*x1)+4*x3+4*x1^2*(3+x3)+2*x1*(5+4*x3))))*x4*
box6[s23,s34,s15])/(2*(1+x0)^2*(x0*x1-(1+x1)*x2)*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
(x1*(4*(1+x1)^4*x2^3*(x2-x3)^2+8*x0^7*x1^2*(1+x1+ep*x1+x1^2)*
(-1+x3)^3-x0*(1+x1)^3*x2^2*(x2-x3)*(2*(-1+ep)*x2^3-
(-1+ep)*x3*(-3+x3+2*x3^2)+2*x2*(5+ep+10*x1+x3+5*ep*x3+
6*x1*x3-3*x3^2+3*ep*x3^2)-3*x2^2*(1+4*x1-2*x3+
ep*(3+2*x3)))+x0^6*x1*(-1+x3)^2*
(16*x2+4*x1^3*(-3+10*x2+3*x3)+
3*x1*(-1+18*x2+x3+3*ep*(-1+2*x2+x3))+
3*x1^2*(-5+18*x2+5*x3+ep*(-3+14*x2+3*x3)))+
x0^4*(-(x1*(1+x1)^2*(3+ep+4*x1)*(-1+x3)^3*x3)+
(1+x1)*x2^2*(-1+x3)*(3+20*x3+42*x1^2*(3+x3)+
12*x1^3*(10+3*x3)+6*x1*(6+11*x3)+
ep*(9+10*x1^2*(9+5*x3)+2*x1*(36+5*x3)))-
2*x2^3*(-11+8*x3+8*x1^4*(-5+3*x3)+x1*(-51+36*x3)+
x1^3*(-78+50*x3)+x1^2*(-82+54*x3)+
ep*(-1+10*x1^3*(-5+3*x3)+3*x1*(-7+4*x3)+
6*x1^2*(-11+7*x3)))+(1+x1)*x2*(-1+x3)^2*
(-2-4*x3+4*x1^3*(5+4*x3)-x1*(2+7*x3)+x1^2*(20+17*x3)+
ep*(2+5*x1*(2+3*x3)+x1^2*(8+11*x3))))-
x0^5*(-1+x3)*(-8*x2^2+4*x1^4*(4*x2^2*(-5+x3)+(-1+x3)^3-
5*x2*(-3+2*x3+x3^2))-
2*x1*(ep*(6*x2^2+9*x2*(-1+x3)+(-1+x3)^2)+x2^2*(34-8*x3)-
(-1+x3)^2*(1+2*x3)+x2*(-3-7*x3+10*x3^2))+
x1^2*(10*(-1+x3)^2*x3+6*x2^2*(-23+5*x3)-
5*x2*(-9+x3+8*x3^2)+ep*(2*(-2+x3)*(-1+x3)^2+
6*x2^2*(-13+3*x3)+x2*(63-43*x3-20*x3^2)))+
x1^3*(2*(-1+x3)^2*(-3+5*x3)+2*x2^2*(-67+15*x3)+
x2*(99-59*x3-40*x3^2)+ep*(18*x2^2*(-5+x3)+2*(-1+x3)^3-
5*x2*(-9+5*x3+4*x3^2))))+x0^2*(1+x1)^2*x2*
(2*(1-x1+4*x1^2+ep*(3+9*x1))*x2^4-(1+x1)*(1+3*ep+4*x1)*
(-1+x3)^2*x3^2+x2*(-1+x3)*x3*(2+5*x3+4*x1^2*(3+4*x3)+
5*x1*(3+5*x3)+ep*(-2+11*x3+x1*(-3+7*x3)))-
x2^3*(9+x1*(51-19*x3)+x3+x1^2*(60+8*x3)+
ep*(27+7*x3+5*x1*(9+7*x3)))+
x2^2*(6+10*x3-5*x3^2+x1*(40+51*x3-37*x3^2)+
x1^2*(40+56*x3-12*x3^2)+ep*(6+34*x3-7*x3^2+
x1*(8+49*x3+13*x3^2))))+x0^3*(1+x1)*x2*
(-((1+x1)*(-1+x3)^2*x3*(3+ep+4*x3+4*x1^2*(1+x3)+
ep*x1*(3+4*x3)+x1*(5+4*x3)))+
2*x2^3*(-9+3*ep*(-1+2*x1^2*(-5+x3)+2*x1*(-4+x3))+
4*x1^3*(-5+x3)+4*x3+x1^2*(-22+6*x3)+x1*(-20+6*x3))+
x2^2*(9+26*x3-20*x3^2+x1*(72+20*x3-32*x3^2)-
4*x1^3*(-30+3*x3+5*x3^2)-2*x1^2*(-87+19*x3+16*x3^2)+
ep*(27-10*x3+x1^2*(90+30*x3-28*x3^2)-
4*x1*(-27+7*x3^2)))+x2*(-1+x3)*(-2+3*x3+16*x3^2+
8*x1^3*(5+8*x3+2*x3^2)+2*x1*(9+20*x3+14*x3^2)+
x1^2*(60+103*x3+28*x3^2)+ep*(6+17*x3+
2*x1*(9+32*x3+10*x3^2)+x1^2*(12+45*x3+20*x3^2)))))*x4*
box6[s34,s45,s12])/(2*(1+x0)^3*(1+x1)^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)-
((x0-x2+x3)*(-((1+x1)^2*(3+ep+4*x1)*x2^2*(x2-x3)^3)-
4*x0^6*x1^3*(-1+x3)*(1-(2+x2)*x3+x3^2)+
x0*(1+x1)*x2^2*(x2-x3)^2*(5-6*x2+
ep*(3+2*x2+x1*(5+2*x2-2*x3)-2*x3)-4*x1^2*(-5+x2-x3)+
6*x3+x1*(23-10*x2+10*x3))+
x0^5*x1^2*(-1-14*x2-ep*(-(x2*(-2+x3))+(-1+x3)^2)*(-1+x3)+
7*x3+27*x2*x3+8*x2^2*x3-15*x3^2-21*x2*x3^2-4*x2^2*x3^2+
13*x3^3+8*x2*x3^3-4*x3^4-4*x1*(x2^2*(-3+x3)*x3+
(-1+x3)^3*(1+x3)+x2*(5-8*x3+5*x3^2-2*x3^3)))-
x0^4*x1*(4*(1+4*x1+3*x1^2)*x2^3*x3+x1*(3+ep+4*x1)*(-1+x3)^3*
x3+x2^2*(-16+15*x3-8*x3^2+x1*(-56+49*x3-29*x3^2)-
4*x1^2*(10-6*x3+5*x3^2)+ep*(4-3*x3+x1*(8-9*x3+x3^2)))-
x2*(-1+x3)*(-2+11*x3-4*x3^2+x1*(7+30*x3-10*x3^2)-
4*x1^2*(-5-2*x3+x3^2)+ep*(2-3*x3+
x1*(5-10*x3+2*x3^2))))+x0^2*x2*(x2-x3)*
(x1*(1+x1)*(-1+x3)*x3*(-6+4*x1*(-2+x3)+x3+ep*(-2+3*x3))+
(1+x1)*x2^2*(12+4*x1^2*(5+x3)+x1*(36+x3)+
ep*(-4+x1*(-8+3*x3)))-x2*(1+12*x3+8*x1^3*(5+x3+x3^2)+
x1*(24+41*x3+2*x3^2)+x1^2*(62+37*x3+10*x3^2)+
ep*(3-4*x3+x1*(12-17*x3+6*x3^2)+
x1^2*(10-13*x3+6*x3^2))))+
x0^3*x2*(4*x1*(1+x1)^2*x2^3*x3-x1*(-1+x3)*x3*
(-4-10*x3+4*x3^2+ep*(2+3*x1)*(-2+3*x3)+
4*x1^2*(-6+x3+x3^2)+x1*(-26-9*x3+8*x3^2))-
x2^2*(6+4*x1^3*(10+3*x3^2)+2*x1*(24-7*x3+6*x3^2)+
x1^2*(84-17*x3+24*x3^2)+ep*(-2+6*x1*(-2+x3)+
3*x1^2*(-4+3*x3)))+
x2*(-1+6*x3+4*x1^3*(10+3*x3+3*x3^3)+
2*x1*(2+27*x3-14*x3^2+6*x3^3)+x1^2*(38+67*x3-34*x3^2+
24*x3^3)+ep*(1-2*x3+2*x1*(4-11*x3+6*x3^2)+
x1^2*(10-27*x3+18*x3^2)))))*x4*box6[s45,s15,s23])/
(2*(1+x0)^3*(x0*x1-(1+x1)*(x2-x3))*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
(2*(-1+ep)*x0*x1*(x2+x0*(-1+x3))*(x0*(x2+2*x1*x2)+
x0^2*x1*(-1+x3)-(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*
box8[s34,s45,s12])/((1+x0)^3*(1+x1)^2*
((1+x1)*x2+x0*x1*(-1+x3))*x3)+
((x1*(1+x1)^5*x2^4*(4*x2^2-9*x2*(-1+x3)+18*(-1+x3)^2)+
x0*x1*(1+x1)^4*x2^3*(12*x2^2*(-2+x3)+27*x2*(-1+x3)+
3*x1*(6*x2^2-3*x2*(-1+x3)+23*(-1+x3)^2)*(-1+x3)+
2*(-1+x3)^2*(-47+20*x3))+x0^6*(-1+x3)^3*
(9+x1*(2-3*x3)+39*x1^5*(-2+x3)*(-1+x3)^2+
13*x1^6*(-1+x3)^3+x1^2*(-65+69*x3-15*x3^2)+
x1^3*(-152+234*x3-108*x3^2+13*x3^3)+
3*x1^4*(-53+106*x3-66*x3^2+13*x3^3))+
x0^2*x1*(1+x1)^3*x2^2*(3*x1^2*(18*x2^2+14*x2*(-1+x3)+
33*(-1+x3)^2)*(-1+x3)^2+x1*(-1+x3)*(56*x2*(-1+x3)^2+
42*x2^2*(-3+2*x3)+3*(-1+x3)^2*(-91+40*x3))+
3*(4*x2^2*(7-9*x3+3*x3^2)+2*(-1+x3)^2*(29-26*x3+6*x3^2)+
x2*(7-3*x3-6*x3^2+2*x3^3)))+x0^5*(-1+x3)^2*
(-3*(9*x2-4*x3)*(-1+x3)+3*x1^6*(-1+x3)^3*(-5+21*x2+5*x3)+
x1^5*(-1+x3)^2*(101-157*x3+56*x3^2+6*x2*(-59+34*x3))+
3*x1*(2-18*x3+21*x3^2-5*x3^3+2*x2*(-5-2*x3+x3^2))+
3*x1^4*(-1+x3)*(-73+157*x3-110*x3^2+26*x3^3+
x2*(243-284*x3+78*x3^2))+
x1^2*((-1+x3)^2*(74-76*x3+11*x3^2)+
3*x2*(-117+147*x3-51*x3^2+5*x3^3))+
3*x1^3*(67-191*x3+202*x3^2-94*x3^3+16*x3^4+
4*x2*(-61+107*x3-57*x3^2+9*x3^3)))+
x0^3*(1+x1)^2*x2*(x1^4*(107*x2^2+90*x2*(-1+x3)+63*(-1+x3)^2)*
(-1+x3)^3-3*(-1+x3)^3*(3*x2^2-4*x2*x3+x3^2)+
2*x1^3*(-1+x3)^2*(12*(-1+x3)^2*(-11+5*x3)+
4*x2^2*(-44+29*x3)+21*x2*(7-11*x3+4*x3^2))+
3*x1^2*(-1+x3)*((-1+x3)^2*(113-104*x3+24*x3^2)+
2*x2^2*(66-86*x3+25*x3^2)+x2*(-71+163*x3-122*x3^2+
30*x3^3))+x1*(6*(-1+x3)^2*(-23+32*x3-14*x3^2+2*x3^3)+
4*x2^2*(-41+75*x3-39*x3^2+4*x3^3)+
3*x2*(3-23*x3+42*x3^2-30*x3^3+8*x3^4)))+
x0^4*(1+x1)*(-1+x3)*(3*x1^5*(39*x2^2+21*x2*(-1+x3)+
5*(-1+x3)^2)*(-1+x3)^3+3*(-1+x3)^2*(9*x2^2-8*x2*x3+
x3^2)+x1^4*(-1+x3)^2*(5*(-1+x3)^2*(-17+8*x3)+
x2^2*(-513+312*x3)+24*x2*(13-20*x3+7*x3^2))+
x1*(3*x2*(-1+x3)^2*(6-24*x3+5*x3^2)+(-1+x3)^2*
(-40+36*x3-9*x3^2+x3^3)-3*x2^2*(47-49*x3+5*x3^2+
x3^3))+3*x1^3*(-1+x3)*((-1+x3)^2*(55-52*x3+12*x3^2)+
x2^2*(268-328*x3+90*x3^2)+x2*(-151+323*x3-226*x3^2+
54*x3^3))+3*x1^2*((-1+x3)^2*(-45+64*x3-28*x3^2+4*x3^3)+
2*x2^2*(-96+172*x3-89*x3^2+12*x3^3)+
2*x2*(37-109*x3+122*x3^2-62*x3^3+12*x3^4)))-
ep*(x1*(1+x1)^5*x2^4*(4*x2^2-9*x2*(-1+x3)+6*(-1+x3)^2)+
x0*x1*(1+x1)^4*x2^3*(12*x2^2*(-2+x3)+
3*x1*(6*x2^2-15*x2*(-1+x3)+11*(-1+x3)^2)*(-1+x3)+
2*(-1+x3)^2*(-23+14*x3)-9*x2*(7-11*x3+4*x3^2))+
x0^6*(-1+x3)^3*(-3+3*x1^5*(-2+x3)*(-1+x3)^2+
x1^6*(-1+x3)^3+x1*(-22+9*x3)+x1^2*(-29+33*x3-3*x3^2)+
x1^3*(-8+18*x3-12*x3^2+x3^3)+3*x1^4*(-1+2*x3-2*x3^2+
x3^3))+x0^5*(-1+x3)^2*(3*(-4+3*x2)*(-1+x3)+
3*x1^6*(-1+x3)^3*(-1+x2+x3)+x1^5*(-1+x3)^2*
(17-25*x3+8*x3^2+6*x2*(-3+2*x3))+x1^2*(-1+x3)*
(10-30*x3+21*x3^2-x3^3+3*x2*(41-22*x3+x3^2))+
3*x1^3*(-1+x3)*(5-12*x3+6*x3^2+4*x2*(5-6*x3+x3^2))-
3*x1*(-6+6*x3+3*x3^2-3*x3^3+x2*(26-28*x3+6*x3^2))+
3*x1^4*(-1+x3)*(-5+9*x3-6*x3^2+2*x3^3+
x2*(7-12*x3+6*x3^2)))+x0^2*(1+x1)^3*x2^2*
(3*x1^3*(10*x2^2-26*x2*(-1+x3)+21*(-1+x3)^2)*(-1+x3)^2+
12*(x2-x3)*(-1+x3)^3+x1^2*(-1+x3)*(6*x2^2*(-13+6*x3)+
3*(-1+x3)^2*(-55+28*x3)-4*x2*(52-77*x3+25*x3^2))+
3*x1*(4*x2^2*(5-5*x3+x3^2)+2*(-1+x3)^2*(17-16*x3+
2*x3^2)+x2*(51-99*x3+54*x3^2-6*x3^3)))+
x0^3*(1+x1)^2*x2*(x1^4*(23*x2^2-54*x2*(-1+x3)+51*(-1+x3)^2)*
(-1+x3)^3+3*(-1+x3)^3*(-12*x2+x2^2-(-8+x3)*x3)+
2*x1^3*(-1+x3)^2*(4*x2^2*(-11+5*x3)+6*(-1+x3)^2*
(-16+7*x3)-21*x2*(5-7*x3+2*x3^2))+
3*x1^2*(-1+x3)*(2*x2^2*(22-22*x3+5*x3^2)+
(-1+x3)^2*(77-64*x3+8*x3^2)+x2*(109-201*x3+102*x3^2-
10*x3^3))+x1*(9*x2*(-15+31*x3-18*x3^2+2*x3^3)-
6*(-1+x3)^2*(15-14*x3-2*x3^2+2*x3^3)+
4*x2^2*(-23+39*x3-21*x3^2+4*x3^3)))+
x0^4*(1+x1)*(-1+x3)*(3*x1^5*(3*x2^2-3*x2*(-1+x3)+
5*(-1+x3)^2)*(-1+x3)^3+3*(-1+x3)^2*(12*x2-3*x2^2+
(-4+x3)*x3)+x1^4*(-1+x3)^2*(3*x2^2*(-15+8*x3)+
(-1+x3)^2*(-73+28*x3)-12*x2*(4-5*x3+x3^2))+
3*x1^3*(-1+x3)*((-1+x3)^2*(43-32*x3+4*x3^2)+
2*x2^2*(14-16*x3+5*x3^2)+x2*(53-93*x3+42*x3^2-
2*x3^3))+x1*((-1+x3)^2*(-28-12*x3+15*x3^2+x3^3)+
3*x2^2*(-35+53*x3-25*x3^2+3*x3^3)-
9*x2*(2-x3^2-2*x3^3+x3^4))+
3*x1^2*(-((-1+x3)^2*(33-32*x3+4*x3^2))+
x2^2*(-48+88*x3-50*x3^2+8*x3^3)-
2*x2*(29-65*x3+48*x3^2-14*x3^3+2*x3^4)))))*bubble4[s12])/
(6*(1+x0)^3*(1+x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
(-1+x3)^3)+(x0*(1+x2-x3)*(-2*(1+ep)*(x2-x3)+
x0*(-1-5*x2+ep*(1+x2-x3)+5*x3))*bubble4[s23])/
(2*(1+x0)^3*(x2-x3)^2)+
(x0*(x2+x0*(-1+x3))*((1+x1)^4*(-3-28*x1+ep*(-9+4*x1))*x2^2+
x0*(1+x1)^3*x2*(x1*(62-33*x2-14*x3)+3*(2-4*x2+x3)-
56*x1^2*(-1+x2+x3)+ep*(x1*(10-27*x2-10*x3)-3*(-6+x3)+
8*x1^2*(-1+x2+x3)))+x0^3*(1+x1)*
(-12+8*(-7+ep)*x1^4*(-1+x3)*(-1+x2+x3)+
3*x1*(-19+16*x2+3*ep*(-3+x3)+5*x3)-
x1^3*(145+ep*(28*x2+11*(-1+x3))*(-1+x3)-194*x3+49*x3^2+
4*x2*(-29+17*x3))-x1^2*(134-97*x3+11*x3^2+
6*x2*(-18+7*x3)+ep*(46+6*x2*(-6+x3)-47*x3+x3^2)))+
2*x0^4*x1*(-12+2*(-7+ep)*x1^4*(-1+x3)^2+
3*x1*(-13+ep*(-3+x3)+7*x3)-x1^3*(-1+x3)*
(-43+5*ep*(-1+x3)+19*x3)-x1^2*(56-55*x3+11*x3^2+
ep*(16-17*x3+x3^2)))+x0^2*(1+x1)^2*
(-3+24*x2-28*x1^3*(x2^2+4*x2*(-1+x3)+(-1+x3)^2)-3*x3-
x1*(34+24*x2^2+15*x2*(-6+x3)-11*x3+x3^2)-
x1^2*(59+30*x2^2-70*x3+11*x3^2+2*x2*(-89+41*x3))+
ep*(4*x1^3*(x2^2+4*x2*(-1+x3)+(-1+x3)^2)-
x1^2*(18*x2^2+38*x2*(-1+x3)+(-1+x3)^2)+3*(-3+x3)+
x1*(-14-9*x2*(-6+x3)+13*x3+x3^2))))*bubble4[s34])/
(6*(1+x0)^3*(1+x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(((1+x1)^2*(ep*(x1*(4*x2^3-9*x2^2*(-1+x3)+6*x2*(-1+x3)^2-
3*(-1+x3)^3)-3*(-1+x3)^3)-
x1*(4*x2^3-9*x2^2*(-1+x3)+18*x2*(-1+x3)^2+9*(-1+x3)^3)-
9*(-1+x3)^3)*(x2-x3)^2-2*x0^3*x1*(14+19*x1+11*x1^2+
ep*(-2+5*x1+x1^2))*(x2-x3)^2*(-1+x3)^3+
6*x0*(1+x1)*(x2-x3)*(-1+x3)*(-((-1+3*x2-3*x3)*(-1+x3)^2)+
x1*(-2*x2^3-9*x2*(-1+x3)^2+2*x2^2*x3+(-1+x3)^2*(2+9*x3))-
x1^2*(x2^3+x2^2*(-3+2*x3)-(-1+x3)^2*(1+6*x3)+
3*x2*(2-3*x3+x3^2))+ep*((1+x2-x3)*(-1+x3)^2+
x1*(2*x2^3+x2^2*(6-8*x3)-(-1+x3)^2*(-2+3*x3)+
3*x2*(1-4*x3+3*x3^2))+x1^2*(x2^3+x2^2*(3-4*x3)-
(-1+x3)^2*(-1+2*x3)+x2*(2-7*x3+5*x3^2))))-
3*x0^2*(-1+x3)^2*(-((1+6*x2-6*x3)*(-1+x3))+
x1^3*(1+8*x2^3-7*x3-3*x3^2+9*x3^3-x2^2*(9+7*x3)+
x2*(6+12*x3-10*x3^2))+3*x1*(1+4*x2^3-7*x3+5*x3^2+x3^3-
x2^2*(1+7*x3)+2*x2*(3-2*x3+x3^2))+
x1^2*(16*x2^3-4*x2^2*(3+5*x3)+x2*(18+6*x3-8*x3^2)+
3*(1-7*x3+2*x3^2+4*x3^3))+ep*((1+2*x2-2*x3)*(-1+x3)+
x1^3*(-1+x3)*(1+3*x2^2+x2*(2-6*x3)-2*x3+3*x3^2)+
3*x1^2*(-1+x3)*(1+4*x2^2+x2*(2-8*x3)-2*x3+4*x3^2)-
x1*(3+4*x2^3+x2^2*(9-17*x3)-9*x3+15*x3^2-9*x3^3+
x2*(6-24*x3+22*x3^2)))))*bubble4[s45])/
(6*(1+x0)^3*(1+x1)^3*(x2-x3)^2*(-1+x3)^3)+
(2*(-1+ep)*x1*(x2+x0*(-1+x3))*
(2*(1+x1)^5*x2^4*(3*(-1+x3)^2*x3+x2^2*(3+x3)-3*x2*(-1+x3^2))+
x0^6*x1*(-1+x3)^3*(3-20*x3+2*x1^4*(-1+x3)^3*x3+12*x3^2+
2*x1^3*(-1+x3)^2*x3*(-5+2*x3)+x1*(6-38*x3+36*x3^2-6*x3^3)+
x1^2*(3-26*x3+39*x3^2-18*x3^3+2*x3^4))+
2*x0*(1+x1)^4*x2^3*((-1+x3)^2*x3*(-10+12*x1*(-1+x3)+x3)+
x2^2*(-15+4*x3-x3^2+3*x1*(-5+4*x3+x3^2))-
3*x2*(-1+x3)*(-5-x3^2+x1*(-5+2*x3+3*x3^2)))+
x0^2*(1+x1)^3*x2^2*((-1+x3)^2*x3*(19+36*x1^2*(-1+x3)^2+x3-
2*x3^2+6*x1*(10-11*x3+x3^2))+
x2^2*(57-40*x3+5*x3^2+2*x3^3+6*x1^2*(-1+x3)^2*(10+x3)-
4*x1*(-30+40*x3-11*x3^2+x3^3))-2*x2*(-1+x3)*
(6*x1^2*(-1+x3)^2*(5+x3)+x1*(60-80*x3+34*x3^2-14*x3^3)-
3*(-10+9*x3-6*x3^2+x3^3)))+x0^3*(1+x1)^2*x2*
(2*(-1+x3)^2*x3*(-1+3*x1^2*(-10+x3)*(-1+x3)^2+
12*x1^3*(-1+x3)^3-9*x3+6*x3^2+x3^3+
x1*(-19+18*x3+3*x3^2-2*x3^3))+2*x2*(-1+x3)*
(6*x1^3*(-5+x3)*(-1+x3)^3+6*x1^2*(-1+x3)^2*
(15-10*x3+4*x3^2)-3*(-10+18*x3-13*x3^2+2*x3^3+x3^4)+
x1*(90-190*x3+153*x3^2-60*x3^3+7*x3^4))+
x2^2*(-51+46*x3+15*x3^2-24*x3^3+6*x3^4+
4*x1^3*(-1+x3)^3*(15+x3)+6*x1^2*(-1+x3)^2*
(-30+10*x3+x3^2)+2*x1*(-84+137*x3-45*x3^2-15*x3^3+
7*x3^4)))+x0^5*(-1+x3)^2*(-6-3*x2+18*x3-8*x2*x3-
18*x3^2+6*x2*x3^2+6*x3^3+6*x1*(-1+x3)^3*(5+2*x3)-
2*x1*x2*(6+34*x3-45*x3^2+12*x3^3)+6*x1^5*(-1+x3)^3*
((-1+x3)^2+x2*(1+x3))+10*x1^4*(-1+x3)^2*
((-3+x3)*(-1+x3)^2+x2*(-3-2*x3+2*x3^2))+
2*x1^3*(-1+x3)*((-1+x3)^2*(30-16*x3+x3^2)+
x2*(24+20*x3-43*x3^2+11*x3^3))+
x1^2*(-2*(-1+x3)^3*(-30-4*x3+x3^2)+
x2*(-33-80*x3+183*x3^2-84*x3^3+8*x3^4)))+
x0^4*(1+x1)*(-1+x3)*((-1+x3)^2*x3*
(3+2*x1^3*(-10+x3)*(-1+x3)^2+6*x1^4*(-1+x3)^3-12*x3+
6*x3^2+x1^2*(-19+18*x3+3*x3^2-2*x3^3)+
2*x1*(-1-9*x3+6*x3^2+x3^3))+2*x2*(-1+x3)*
(3*x1^4*(-1+x3)^3*(-5+3*x3)+6*x1^3*(-1+x3)^2*
(10-10*x3+3*x3^2)+3*(5-9*x3+5*x3^2)+
x1*(60-110*x3+60*x3^2-4*x3^4)+x1^2*(90-209*x3+171*x3^2-
57*x3^3+5*x3^4))+x2^2*(-21-7*x3+30*x3^2-12*x3^3+
6*x1^4*(-1+x3)^3*(5+x3)+2*x1^3*(-1+x3)^2*
(-60+10*x3+11*x3^2)+3*x1*(-31+10*x3+41*x3^2-28*x3^3+
4*x3^4)+x1^2*(-162+221*x3+18*x3^2-105*x3^3+28*x3^4))))*
bubble6[s12])/(3*(1+x0)^3*(1+x1)^2*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
(-1+x3)^3*x3*x4)-(2*(-1+ep)*x0^2*x1*(x2+x0*(-1+x3))*
((1+x1)^3*x2^2*(3*x2^2-6*x2*x3+x3*(5+3*x3))+
x0*(1+x1)^2*x2*(3*x2^2*(-3+2*x1*(-2+x3)+2*x3)-
4*x2*x3*(-3-7*x1+3*x3+3*x1*x3)+2*(1+x1)*x3*
(-5+2*x3+3*x3^2))+x0^4*x1*(-1+x3)*
(-3+6*x3+2*x1*(-3+2*x3+x3^2)+x1^2*(-3-2*x3+5*x3^2))+
x0^3*(16*x1*(1+x1)^2*(-1+x3)^2*x3+
x2*(-3+6*x3+x1^2*(-27+38*x3-11*x3^2)+
4*x1^3*(-3+2*x3+x3^2)-6*x1*(3-6*x3+2*x3^2)))+
x0^2*(1+x1)*(x2^2*(9-12*x3+3*x1*(9-11*x3+2*x3^2)+
x1^2*(18-13*x3+3*x3^2))+(-1+x3)*x3*
(-5+2*x3+2*x1*(-5+2*x3+3*x3^2)+x1^2*(-5+2*x3+3*x3^2))-
2*x2*x3*(3-6*x3+x1^2*(19-22*x3+3*x3^2)+
x1*(22-28*x3+6*x3^2))))*bubble6[s34])/
(3*(1+x0)^3*(1+x1)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
((1+x1)*x2+x0*x1*(-1+x3))*x3*x4)-
(2*(-1+ep)*x1*(x2+x0*(-1+x3))*
(x0^2*(5+14*x1+6*x1^2)*x2*(-1+x3)^2+x0^3*x1*(5+2*x1)*
(-1+x3)^3+2*(1+x1)^2*x2*(-6*x2*(-1+x3)*x3+3*(-1+x3)^2*x3+
x2^2*(1+3*x3))+x0*(1+x1)*(-1+x3)*
(-6*(1+2*x1)*x2*(-1+x3)*x3+3*(1+2*x1)*(-1+x3)^2*x3+
x2^2*(7+3*x3+6*x1*(1+x3))))*bubble6[s45])/
(3*(1+x0)^3*(1+x1)^2*((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)^3*x3*
x4)+((-(x1*(1+x1)^2*x2^3*(x2-x3)^3)+x0^9*x1^3*(-1+x3)^3-
x0*(1+x1)*x2^3*(x2-x3)^2*(2*x1*(-2+x2-x3)+
3*x1^2*(-2+x2-x3)+ep*(-x2+x3))+3*x0^8*x1^2*(-1+x3)^2*
(x2+x1*(-1+2*x2+x3))+3*x0^7*x1*(-1+x3)*
(x2^2+x1*x2*(-2-x2*(-5+x3)+x3+x3^2)+
x1^2*(-(x2^2*(-5+x3))+(-1+x3)^2+x2*(-6+5*x3+x3^2)))-
x0^2*x2^2*(x2-x3)*(3*ep*x2*(x2-x3)+
3*x1^3*(x2^3+(-1+x3)*x3-2*x2^2*(3+x3)+x2*(5+5*x3+x3^2))+
x1^2*(6*x2^3-x2^2*(25+14*x3)-2*x3*(2-3*x3+x3^2)+
x2*(20+19*x3+10*x3^2))+
x1*(3*x2^3-x2^2*(8+ep*(-4+x3)+7*x3)-
(-1+x3)*x3*(-1+x3+ep*x3)+x2*(6+(6-5*ep)*x3+
(5+2*ep)*x3^2)))+
x0^6*(x2^3-3*x1*x2^2*(1+2*x2*(-2+x3)+x3-2*x3^2)+
x1^2*x2*(-6*x2^2*(-5+3*x3)+(-1+x3)^2*(5+4*x3)+
2*x2*(-15+8*x3+7*x3^2))+x1^3*((-1+x3)^3-
4*x2^3*(-5+3*x3)+3*x2^2*(-15+14*x3+x3^2)+
9*x2*(2-3*x3+x3^3)))+x0^4*x2*(x2^2*(-ep+3*(x2-x3)^2)+
x1*x2*(12*x2^3-x2^2*(18+25*x3)-(-1+x3)*(-1+3*(-1+ep)*x3+
x3^2)+x2*(8-4*ep+14*x3+3*ep*x3+14*x3^2))+
3*x1^3*(2*x2^4+(-1+x3)^2*x3-x2^3*(15+x3)+
x2^2*(20+6*x3-4*x3^2)+x2*(-5-6*x3+8*x3^2+3*x3^3))+
x1^2*(15*x2^4-2*(-1+x3)^3*x3-12*x2^3*(5+2*x3)+
x2^2*(50+42*x3+x3^2)+2*x2*(-5-6*x3+6*x3^2+5*x3^3)))+
x0^3*x2^2*(-(x2*(-3*ep+(x2-x3)^2)*(x2-x3))+
x1^3*(-x2^4+3*x2^3*(6+x3)-3*x2^2*(15+9*x3+x3^2)+
3*x3*(-4+x3+3*x3^2)+x2*(20+42*x3+x3^3))+
x1^2*(-3*x2^4+x2^3*(30+11*x3)-x2^2*(50+54*x3+15*x3^2)-
2*x3*(6-4*x3-3*x3^2+x3^3)+x2*(20+42*x3+18*x3^2+
9*x3^3))+x1*(-3*x2^4+x2^3*(12+11*x3)-
(-1+x3)*x3*(-2+3*ep*x3+2*x3^2)-
x2^2*(12+3*ep*(-2+x3)+22*x3+15*x3^2)+
x2*(4+(10-9*ep)*x3+(8+6*ep)*x3^2+9*x3^3)))+
x0^5*x2*(3*x2^2*(-x2+x3)+x1*x2*(-2+ep+3*x2^2*(-6+x3)-2*x3-
ep*x3+x3^2+3*x3^3+x2*(12+17*x3-6*x3^2))+
3*x1^3*(x2^3*(-5+x3)+(-1+x3)^2*(2+3*x3)-
2*x2^2*(-10+3*x3+x3^2)+x2*(-15+6*x3+8*x3^2+x3^3))+
x1^2*(6*x2^3*(-5+x3)+x2^2*(60+6*x3-14*x3^2)-
(-1+x3)^2*(-2-3*x3+2*x3^2)+x2*(-25-2*x3+17*x3^2+
10*x3^3))))*x4^2*pent6[s12,s23,s34,s45,s15])/
(x0*(1+x0)^3*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2)+
((x1+4*x0*x1+6*x0^2*x1+2*x0^4*x1+x0^3*(1+5*x1)-
ep*x0*(1+x1+x0*x1))*x4*triangle4[s12])/
(2*(1+x0)^3*(1+x1+x0*x1))-(x1*(x0-x2+x3)*x4*triangle4[s15])/
(2*(1+x1+x0*x1))-((1+(3+ep)*x0+3*x0^2)*x2*x4*triangle4[s23])/
(2*(1+x0)^3)-(((1+x1)^3+x0*(1+x1)^2*(3+ep+6*x1)+
2*x0^3*x1*(2+(3+ep)*x1+2*x1^2)+3*x0^2*(1+x1)*
(1+(3+ep)*x1+3*x1^2))*((1+x1)*x2+x0*x1*(-1+x3))*x4*
triangle4[s34])/(2*x0*(1+x0)^3*(1+x1)^4)-
(((1+x1)^3+x0*(1+x1)^2*(3+ep+6*x1)+
2*x0^3*x1*(2+(3+ep)*x1+2*x1^2)+3*x0^2*(1+x1)*
(1+(3+ep)*x1+3*x1^2))*x3*x4*triangle4[s45])/
(2*(1+x0)^3*(1+x1)^4)-
((4*x1*(1+x1)^3+6*x0*x1*(1+x1)^2*(1+2*x1)+
ep*(1+x1+x0*x1)^2*(1+x1+2*x0*x1)+
2*x0^3*x1^2*(2+3*x1+2*x1^2)+x0^2*(-1+3*x1+16*x1^2+24*x1^3+
12*x1^4))*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*
triangle4[s12,s34])/(2*(1+x0)^3*(1+x1)^4*(1+x1+x0*x1))+
(x1*(3*x0^2*x1^2*(1+x1)+3*x0*x1*(1+x1)^2+(1+x1)^3-
2*x0^3*(2+3*x1+2*x1^2)+ep*x0*(-2*x0^2*x1-3*x0*(1+x1)+
(1+x1)^2*(2+x1)))*(-1+x3)*x4*triangle4[s12,s45])/
(2*(1+x0)^3*(1+x1)^4)+((-(x0^2*x1)+x0*x1*(-1+x2)+(1+x1)*x2)*
x4*triangle4[s15,s34])/(2*x0*(1+x1+x0*x1))-
((1+(3+ep)*x0+3*x0^2)*(x2-x3)*x4*triangle4[s23,s45])/
(2*(1+x0)^3)+((-1+ep)*(2*x0^6*x1^3*x2*(-1+x3)*x3-
x1^2*(1+x1)*x2^3*(x2+x3)-x0^5*x1^2*(x1-2*x2^2*x3+
x1*(-2+8*x2-4*x2^2)*x3+x1*(1-8*x2+2*x2^2)*x3^2)+
x0*x1^2*x2^2*(-(x1*x2^2)+x3-x1*(-2+x3)*x3-
4*(1+x1)*x2*(-1+2*x3))-x0^4*x1*(x2*(-1+x3)*x3+
x1*(1+2*(-1-4*x2^2+x2^3)*x3+x3^2)+
x1^2*((-1+x3)^2+2*x2^3*x3+8*x2^2*(-2+x3)*x3+
x2*(-4+17*x3-13*x3^2)))-x0^3*x2*(x2*x3+2*x1*(-1+x3)*x3+
x1^2*(-4+(6-11*x2+8*x2^2)*x3-2*x3^2)+
2*x1^3*(-2+6*x3+4*x2^2*x3-4*x3^2+x2*(3-14*x3+6*x3^2)))-
x0^2*x2*(x1*x2*(2+x2-x3)*x3+x2*x3*(-x2+x3)+
x1^2*x2*(6+(-12+11*x2)*x3+x3^2)+
x1^3*(-((-1+x3)*x3)+x2^2*(-4+13*x3)+x2*(6-18*x3+7*x3^2))))*
triangle6[s12])/(2*(1+x0)^3*x1*(1+x1+x0*x1)*(x0-x2)*x2*
((1+x1)*x2+x0*x1*(-1+x3))*x3)+
((-1+ep)*(x0^6*x1^2*(-1+x3)*x3+(1+x1)^2*x2^2*(x2^2-x3^2)+
x0^5*x1*(x1+3*x1*(-2+x2)*x3-x2*(-2+x3)*x3+x1*(5-2*x2)*x3^2+
(-1+x3)*x3^2)+x0*(1+x1)*x2*(x1*x2^3+(1-x1*(-2+x3))*x3^2+
x2*x3*(2-(6+5*x1)*x3)+x2^2*(-3+6*x3+x1*(-4+5*x3)))+
x0^2*(-(x2^4*x3)+x1*(1+x1)*(-1+x3)*x3^2-
3*x2^2*(-1+4*x3-2*x3^2+x3^3+x1^2*(-2+5*x3)+
x1*(-3+8*x3))+x2^3*(3*x3^2+x1^2*(-4+6*x3)+x1*(-3+9*x3))+
x2*x3*(-4+12*x3+2*x1^2*(5-3*x3)*x3-6*x3^2+x3^3+
x1*(-4+20*x3-9*x3^2)))+
x0^4*(x2*x3*(-x2+x3)+x1*(1-2*x3+x2^2*(-4+x3)*x3-3*x3^2+
5*x3^3-x3^4+x2*(-1+9*x3-3*x3^2))+
x1^2*(1-5*x3+x2^2*(-3+x3)*x3+5*x3^3-x3^4-
2*x2*(2-9*x3+5*x3^2)))+x0^3*((2+2*x1+x1^2)*x2^3*x3-
(-1+x3)*x3*(2*(-1+x3)^2+x1^2*(-5+x3)*x3+
x1*(2-7*x3+2*x3^2))+x2^2*(-4*x3^2+x1*(3-18*x3+4*x3^2)+
x1^2*(6-18*x3+5*x3^2))+x2*(-1+6*x3-6*x3^2+4*x3^3+
x1^2*(-4+15*x3-5*x3^3)+x1*(-5+15*x3+3*x3^2-4*x3^3))))*
triangle6[s15])/(2*(1+x0)^3*(1+x1+x0*x1)*(x0-x2)*x3*
(-((1+x1)^2*x2*(x2-x3))+x0^2*x1^2*(-1+x3)-
x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3)))-
((-1+ep)*(x1*x2^2*(x2-x3)+x0^3*x1*(-1+x3)-
x0^2*x2*(x1*(-3+x3)+x3)-x0*x2*(3*x1*x2+x3-x1*x3))*
triangle6[s23])/(2*(1+x0)^3*(x0*x1-(1+x1)*x2)*x3)-
((-1+ep)*(4*x0^4*x1^3*(-1+x3)-(1+x1)^3*x2*x3+
x0^3*x1^2*(-3+6*x2+3*x3-4*x2*x3+
x1*(-3+10*x2+3*x3-4*x2*x3))-x0^2*x1*(1+x1)*
((2+8*x1)*x2^2+2*x1*(-1+x3)*x3-x2*(3-3*x3+x1*(6+x3)))+
x0*(1+x1)^2*(-(x2*x3)+x1*(2*x2^3-(-1+x3)*x3+2*x2*(-1+x3)*x3-
x2^2*(3+4*x3))))*triangle6[s34])/(2*(1+x0)^3*(1+x1)^3*
(x0*x1-(1+x1)*x2)*x3)-
((-1+ep)*((1+x1)^4*x2*(x2-x3)+4*x0^5*x1^4*(-1+x3)+
x0*(1+x1)^3*(x2*(-1+x1*(-2+x3))-x1*(-1+x3)*x3)-
x0^4*x1^3*(3+x3-4*x3^2+x2*(-6+4*x3)+
x1*(3+x3-4*x3^2+2*x2*(-5+2*x3)))+
x0^2*x1*(1+x1)^2*(1-(2+x2)*x3+x3^2+
x1*(1+2*x2^3-x3+2*x3^2-2*x3^3-3*x2^2*(1+2*x3)+
x2*x3*(1+6*x3)))-x0^3*x1^2*(1+x1)*((2+8*x1)*x2^2-
(3+x1)*(-1+x3)*x3+x2*(-3+x3-x1*(6+7*x3))))*triangle6[s45])/
(2*(1+x0)^3*x1*(1+x1)^3*(-((1+x1)^2*x2*(x2-x3))+
x0^2*x1^2*(-1+x3)-x0*x1*(1+x1)*(x2*(-2+x3)-(-1+x3)*x3)))-
((-1+ep)*x0*(4*x0^7*x1^4*(-1+x3)*(1+3*x1^2*(-1+x3)^2-4*x3+
2*x3^2+x1^3*(-1+x3)^2*(1+x3)+x1*(3-9*x3+6*x3^2))-
(1+x1)^5*x2^4*(-2*x1*x3+(x2-x3)*x3+
x1^2*(2*x2^2+x3*(7+2*x3)-x2*(3+4*x3)))-
x0*(1+x1)^4*x2^3*(x3*(-4*x2+3*x3)+
x1*x3*(8+x3-3*x3^2+x2*(-5+3*x3))+
x1^3*(2*x2^3+x2^2*(-17+2*x3)+x2*(15+27*x3-10*x3^2)+
2*x3*(-14+7*x3+3*x3^2))+x1^2*(2*x2^2*(-5+4*x3)+
x3*(-20+5*x3+8*x3^2)-x2*(-15+x3+16*x3^2)))+
x0^6*x1^3*((-7+2*x2+7*x3)*(1-4*x3+2*x3^2)+
x1^3*(-1+x3)^2*(-28-34*x2*(-2+x3)-9*x3+37*x3^2)+
3*x1^2*(-1+x3)*(14-25*x3+x3^2+10*x3^3+
x2*(-24+54*x3-20*x3^2))-x1^4*(-1+x3)^2*
(7+10*x3-17*x3^2+x2*(-22-6*x3+4*x3^2))+
x1*(-28+109*x3-117*x3^2+26*x3^3+10*x3^4+
x2*(28-110*x3+96*x3^2-20*x3^3)))-x0^2*(1+x1)^3*x2^2*
(3*(2*x2-x3)*x3+2*x1*x3*(-6+8*x2-5*x2*x3+3*x3^2)+
x1^2*(4*x2^2*(5-8*x3+x3^2)+x2*(-30+54*x3+15*x3^2-5*x3^3)+
x3*(18-24*x3+2*x3^2+x3^3))+
x1^4*(2*x2^3*(-7+3*x3)+x2^2*(55-12*x3-6*x3^2)+
6*x3*(7-9*x3+x3^2+x3^3)-2*x2*(15+34*x3-40*x3^2+
3*x3^3))+x1^3*(-75*x2^2*(-1+x3)+2*x2^3*(-5+4*x3)-
4*x2*(15+6*x3-23*x3^2+6*x3^3)+x3*(72-81*x3-7*x3^2+
16*x3^3)))+x0^5*x1*(-((-1+x3)*x3)+
x1*(x2*(2-8*x3+4*x3^2)+3*(-1+7*x3-9*x3^2+3*x3^3))+
x1^2*(-15+63*x3-61*x3^2+13*x3^4-2*x2^2*(5-16*x3+6*x3^2)-
3*x2*(-15+58*x3-46*x3^2+8*x3^3))+x1^5*(-1+x3)*
(32*x2^2*(5-5*x3+x3^2)+(-1+x3)^2*(15+72*x3+7*x3^2)-
3*x2*(50-18*x3-51*x3^2+19*x3^3))+x1^6*(-1+x3)*
(x2^2*(50-22*x3-4*x3^2)+(-1+x3)^2*(3+20*x3+x3^2)-
x2*(37+19*x3-77*x3^2+21*x3^3))+
x1^4*(3*(-1+x3)^2*(-10-19*x3+28*x3^2+3*x3^3)+
6*x2^2*(-30+76*x3-51*x3^2+8*x3^3)+
x2*(230-512*x3+220*x3^2+116*x3^3-54*x3^4))+
x1^3*(-30+62*x3+19*x3^2-99*x3^3+45*x3^4+3*x3^5+
16*x2^2*(-5+15*x3-9*x3^2+x3^3)+
x2*(160-492*x3+357*x3^2-20*x3^3-18*x3^4)))-
x0^3*(1+x1)^2*x2*(x3*(-4*x2+x3)+x1*x3*(8-3*x3-3*x3^2+
6*x2*(-3+2*x3))+x1^2*(-4*x2^2*(5-12*x3+3*x3^2)+
x2*(30-110*x3+45*x3^2+x3^3)+x3*(-4+22*x3-22*x3^2+
5*x3^3))+x1^4*(4*x2^3*(15-19*x3+4*x3^2)+
(-1+x3)^2*x3*(-76-5*x3+8*x3^2)+
6*x2*(15+13*x3-50*x3^2+22*x3^3)-
x2^2*(200-228*x3+15*x3^2+24*x3^3))+
x1^3*(4*x2^3*(5-8*x3+x3^2)+(-1+x3)^2*x3*(-60-5*x3+3*x3^2)-
2*x2^2*(65-124*x3+27*x3^2+2*x3^3)+
x2*(90-100*x3-87*x3^2+76*x3^3-3*x3^4))+
2*x1^5*((-1+x3)^2*x3*(-14+x3+x3^2)+x2^3*(20-16*x3+3*x3^2)+
x2^2*(-45+14*x3+24*x3^2-5*x3^3)+
x2*(15+41*x3-90*x3^2+33*x3^3+x3^4)))-
x0^4*(1+x1)*(x2*x3-2*x1*x3*(1-x3+x2*(-4+3*x3))+
x1^2*(2*x2^2*(5-16*x3+6*x3^2)-x3*(1+5*x3-12*x3^2+6*x3^3)+
x2*(-15+82*x3-71*x3^2+13*x3^3))+
x1^5*(-((-1+x3)^3*x3*(26+7*x3))+4*x2*(-1+x3)^2*
(-15-50*x3+12*x3^2+2*x3^3)+2*x2^3*(-70+116*x3-51*x3^2+
4*x3^3)+x2^2*(250-314*x3-27*x3^2+107*x3^3-16*x3^4))+
x1^6*(-((-1+x3)^3*x3*(7+x3))+2*x2^3*(-30+34*x3-9*x3^2+
x3^3)+x2*(-1+x3)^2*(-15-78*x3+19*x3^2+2*x3^3)-
4*x2^2*(-20+8*x3+27*x3^2-16*x3^3+x3^4))-
x1^3*(4*x2^3*(5-12*x3+3*x3^2)+2*x2^2*(-55+157*x3-75*x3^2+
3*x3^3)+x2*(60-160*x3+56*x3^2+52*x3^3-16*x3^4)+
x3*(-16+47*x3-45*x3^2+12*x3^3+2*x3^4))+
x1^4*(-((-1+x3)^2*x3*(-34+23*x3+8*x3^2))+
4*x2^3*(-25+53*x3-21*x3^2+x3^3)+
x2^2*(270-564*x3+219*x3^2+44*x3^3-8*x3^4)+
x2*(-90+53*x3+237*x3^2-239*x3^3+35*x3^4+4*x3^5))))*
triangle6[s12,s34])/(2*(1+x0)^3*x1*(1+x1)^3*(1+x1+x0*x1)*
(x0-x2)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
((1+x1)*x2+x0*x1*(-1+x3))*x3)-
((-1+ep)*x1*(x0^3*(6*x2^2+3*x1^2*(4*x2^2-6*x2*(-1+x3)+
(-1+x3)^2)+x1^3*(4*x2^2-6*x2*(-1+x3)+(-1+x3)^2)+
3*x1*(6*x2^2-5*x2*(-1+x3)+(-1+x3)^2)-3*x2*(-1+x3)+
(-1+x3)^2)*(-1+x3)^3+4*x0^4*x1*x2*(-1+x3)^4+
(1+x1)^3*x2^2*(-((-1+x3)^3*x3)+4*x2^3*(1+x3)+
x2*(-1+x3)^2*(1+5*x3)+x2^2*(6+2*x3-8*x3^2))+
x0*(1+x1)^2*x2*(-1+x3)*(-(x1*(-1+x3)^3*x3)+
4*(1+x1)*x2^3*(3+2*x3)-2*(1+x1)*x2^2*(-9+x3+8*x3^2)+
x2*(-1+x3)^2*(3+8*x3+x1*(3+9*x3)))+
x0^2*(1+x1)*x2*(-1+x3)^2*(2*x2^2*(7+x3)+(-1+x3)^2*(3+2*x3)+
x2*(15-11*x3-4*x3^2)+2*x1*(4*x2^2*(3+x3)+
(-1+x3)^2*(3+4*x3)-2*x2*(-9+5*x3+4*x3^2))+
x1^2*(4*x2^2*(3+x3)+(-1+x3)^2*(3+4*x3)-
2*x2*(-9+5*x3+4*x3^2))))*triangle6[s12,s45])/
(2*(1+x0)^3*(1+x1)^3*x2*((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)^2*
x3)-((-1+ep)*(x0-x2+x3)*(-(x0*x1*(1+x1)*x2*(-2+x3))+
x0^2*x1^2*(-1+x3)+x0*x1^2*(-1+x3)*x3-
(1+x1)*x2*(x2+x1*x2-x1*x3))*triangle6[s15,s23])/
(2*(1+x0)^3*x1*(x0*x1-(1+x1)*x2)*(x0*x1-(1+x1)*(x2-x3))*x3)+
((-1+ep)*(x1*(1+x1)^2*x2^3+
x0^4*x1*(-x2^2+x1^2*(x2*(9-6*x3)+x2^2*(-3+x3)+3*(-1+x3))+
x1*x2*(6+x2*(-4+x3)-3*x3))+
x0^2*x2*(-x2^2+x1*x2*(-3+x2^2-x2*(-2+x3))+
x1^3*(3+3*x2^2+3*x2*(-3+x3)-2*x3)+
x1^2*(2+6*x2^2+3*x2*(-4+x3)-x3))+x0^6*x1^3*(-1+x3)+
x0*(1+x1)*x2^2*(x1*(-1+3*x2)+x2*(x2-x3)+
x1^2*(-3+3*x2+x3))+
x0^3*x1*(-3*x2^2+x1*x2*(6+2*x2^2+3*x2*(-4+x3)-3*x3)+
x1^2*(-1+x2^3+x2*(9-6*x3)+3*x2^2*(-3+x3)+x3))+
x0^5*x1^2*(-(x2*(-2+x3))+x1*(-3+3*x2+3*x3-2*x2*x3)))*
triangle6[s15,s34])/(2*(1+x0)^3*x1*(1+x1+x0*x1)*(x0-x2)*
(x0*x1-(1+x1)*x2)*((1+x1)*x2+x0*x1*(-1+x3)))+
((-1+ep)*(x0*x2*(-1+3*x1^2*(2+x2-x3))*(x2-x3)^2-
x2*(-1+x1^2*(2+x2-x3))*(x2-x3)^3+
x0^3*x1^2*((-1+x3)*x3^2+x2^2*(1+x3)-2*x2*(-1+x3^2))-
x0^2*x1*(x2-x3)*(x3*(x2+x2^2-2*x2*x3+(-1+x3)*x3)+
x1*((-1+x3)*x3^2+x2^2*(3+x3)-2*x2*(-3+x3+x3^2))))*
triangle6[s23,s45])/(2*(1+x0)^3*x1*x2*(x0*x1-(1+x1)*(x2-x3))*x3*
(-x2+x3))


==> anc/OneLoopAnalytics/uubggg_pmpmp_Nf1.m <==
-(x1*(2*x0*x1*(1+x1)+(1+x1)^2+x0^2*(1+x1^2))*
((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*box4[s34,s45,s12])/
(2*(1+x0)^3*(1+x1)^4)-
(x1*((1+x1)^2*x2+x0^3*(-1+x1)^2*(-1+x3)+
x0*(1+x1)*(-1+x2^2+x3^2+x1*(-1+2*x2+x3)-x2*(1+2*x3))+
x0^2*(1-x3+x1*(-1-3*x2+x3)+x1^2*(-2+x2+2*x3)))*x4*
box6[s34,s45,s12])/((1+x0)^3*(1+x1)^3)+
(2*x0*x1*(x2+x0*(-1+x3))*(x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3)-
(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*box8[s34,s45,s12])/
((1+x0)^3*(1+x1)^2*((1+x1)*x2+x0*x1*(-1+x3))*x3)-
(x1*(x2+x0*(-1+x3))*((1+x1)^5*x2^3*(2*x2^2-3*x2*(-1+x3)+
3*(-1+x3)^2)+x0*(1+x1)^4*x2^2*
(x1*(7*x2^2-6*x2*(-1+x3)+9*(-1+x3)^2)*(-1+x3)+
2*x2^2*(-5+2*x3)+(-1+x3)^2*(-14+5*x3)-
3*x2*(4-5*x3+x3^2))+x0^5*(-1+x3)^2*
(-8+6*x1^4*(-2+x3)*(-1+x3)^2+2*x1^5*(-1+x3)^3+3*x3+
x1*(-19+21*x3-3*x3^2)+2*x1^2*(-11+18*x3-9*x3^2+x3^3)+
3*x1^3*(-7+14*x3-9*x3^2+2*x3^3))+x0^2*(1+x1)^3*x2*
(x1^2*(11*x2^2+9*(-1+x3)^2)*(-1+x3)^2+
(-1+x3)^2*(19-14*x3+4*x3^2)+x2^2*(23-22*x3+5*x3^2)-
3*x2*(-7+12*x3-6*x3^2+x3^3)+x1*(-1+x3)*
(2*(-1+x3)^2*(-14+5*x3)+x2^2*(-28+13*x3)+
x2*(-8+7*x3+x3^2)))+x0^3*(1+x1)^2*(-8-18*x2-32*x2^2+
x1^3*(11*x2^2+6*x2*(-1+x3)+3*(-1+x3)^2)*(-1+x3)^3+25*x3+
42*x2*x3+51*x2^2*x3-32*x3^2-36*x2*x3^2-24*x2^2*x3^2+23*x3^3+
15*x2*x3^3+3*x2^2*x3^3-10*x3^4-3*x2*x3^4+2*x3^5+
x1^2*(-1+x3)^2*((-1+x3)^2*(-14+5*x3)+x2^2*(-38+20*x3)+
x2*(20-31*x3+11*x3^2))+x1*(-1+x3)*
(3*x2^2*(16-17*x3+4*x3^2)+(-1+x3)^2*(19-14*x3+4*x3^2)+
2*x2*(2-3*x3+x3^3)))+x0^4*(1+x1)*(-1+x3)*
(x1^4*(-1+x3)^3*(-3+7*x2+3*x3)+x2*(-25+27*x3-6*x3^2)+
3*(-2+4*x3-3*x3^2+x3^3)+x1^3*(-1+x3)^2*
(16-23*x3+7*x3^2+x2*(-32+17*x3))+
x1^2*(-1+x3)*(-17+30*x3-18*x3^2+5*x3^3+
x2*(46-50*x3+13*x3^2))+x1*(-2+8*x3-6*x3^2-x3^3+x3^4+
x2*(-46+78*x3-36*x3^2+3*x3^3))))*bubble4[s12])/
(3*(1+x0)^3*(1+x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
(-1+x3)^3)+
(x0*x1*(5*(1+x1)^4*x2^3+x0*(1+x1)^3*x2^2*(-3*(5+x2-3*x3)+
5*x1*(-3+2*x2+3*x3))+x0^2*(1+x1)^2*x2*
(5*x1^2*(x2^2+6*x2*(-1+x3)+3*(-1+x3)^2)-
3*x1*(-10+7*x2+x2^2+16*x3-3*x2*x3-6*x3^2)+
3*(5+x2^2+x2*(3-2*x3)-6*x3+2*x3^2))+
x0^5*(3*(-1+x3)-3*x1*(-1+x3)^2+x1^3*(-7+x3)*(-1+x3)^2+
5*x1^4*(-1+x3)^3+x1^2*(-2+3*x3-3*x3^2+2*x3^3))+
x0^3*(1+x1)*(-5+3*x2^2*(-3+x3)+5*x1^3*(3*x2^2+6*x2*(-1+x3)+
(-1+x3)^2)*(-1+x3)+9*x3-6*x3^2+2*x3^3-
3*x2*(3-4*x3+x3^2)+3*x1*(-5-2*x2*(-2+x3)+11*x3+x2^2*x3-
8*x3^2+2*x3^3)-3*x1^2*(2*x2^2-(-1+x3)^2*(-5+3*x3)+
x2*(-17+26*x3-9*x3^2)))+x0^4*(x2*(9-6*x3)+3*(-1+x3)^2+
5*x1^4*(-1+x3)^2*(-2+3*x2+2*x3)+x1*(-1+x3)*
(1+3*x2*(-3+x3)+4*x3+x3^2)+3*x1^3*(-1+x3)*
(9-14*x3+5*x3^2+x2*(-7+3*x3))+
3*x1^2*(-7+14*x3-9*x3^2+2*x3^3+x2*(2-2*x3+x3^2))))*
bubble4[s34])/(3*(1+x0)^3*(1+x1)^3*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3)+
(x1*(x2+x0*(-1+x3))*((1+x1)^2*(2*x2^2-3*x2*(-1+x3)+
3*(-1+x3)^2)+x0^2*(5+x1+2*x1^2)*(-1+x3)^2+
x0*(1+x1)*(-1+x3)*(3+4*x2-3*x3+x1*(-3+x2+3*x3)))*
bubble4[s45])/(3*(1+x0)^3*(1+x1)^3*(-1+x3)^3)+
(2*x1*(x2+x0*(-1+x3))*(2*(1+x1)^5*x2^4*(3*(-1+x3)^2*x3+
x2^2*(3+x3)-3*x2*(-1+x3^2))+x0^6*x1*(-1+x3)^3*
(3-20*x3+2*x1^4*(-1+x3)^3*x3+12*x3^2+2*x1^3*(-1+x3)^2*x3*
(-5+2*x3)+x1*(6-38*x3+36*x3^2-6*x3^3)+
x1^2*(3-26*x3+39*x3^2-18*x3^3+2*x3^4))+
2*x0*(1+x1)^4*x2^3*((-1+x3)^2*x3*(-10+12*x1*(-1+x3)+x3)+
x2^2*(-15+4*x3-x3^2+3*x1*(-5+4*x3+x3^2))-
3*x2*(-1+x3)*(-5-x3^2+x1*(-5+2*x3+3*x3^2)))+
x0^2*(1+x1)^3*x2^2*((-1+x3)^2*x3*(19+36*x1^2*(-1+x3)^2+x3-
2*x3^2+6*x1*(10-11*x3+x3^2))+
x2^2*(57-40*x3+5*x3^2+2*x3^3+6*x1^2*(-1+x3)^2*(10+x3)-
4*x1*(-30+40*x3-11*x3^2+x3^3))-2*x2*(-1+x3)*
(6*x1^2*(-1+x3)^2*(5+x3)+x1*(60-80*x3+34*x3^2-14*x3^3)-
3*(-10+9*x3-6*x3^2+x3^3)))+x0^3*(1+x1)^2*x2*
(2*(-1+x3)^2*x3*(-1+3*x1^2*(-10+x3)*(-1+x3)^2+
12*x1^3*(-1+x3)^3-9*x3+6*x3^2+x3^3+
x1*(-19+18*x3+3*x3^2-2*x3^3))+2*x2*(-1+x3)*
(6*x1^3*(-5+x3)*(-1+x3)^3+6*x1^2*(-1+x3)^2*
(15-10*x3+4*x3^2)-3*(-10+18*x3-13*x3^2+2*x3^3+x3^4)+
x1*(90-190*x3+153*x3^2-60*x3^3+7*x3^4))+
x2^2*(-51+46*x3+15*x3^2-24*x3^3+6*x3^4+
4*x1^3*(-1+x3)^3*(15+x3)+6*x1^2*(-1+x3)^2*
(-30+10*x3+x3^2)+2*x1*(-84+137*x3-45*x3^2-15*x3^3+
7*x3^4)))+x0^5*(-1+x3)^2*(-6-3*x2+18*x3-8*x2*x3-
18*x3^2+6*x2*x3^2+6*x3^3+6*x1*(-1+x3)^3*(5+2*x3)-
2*x1*x2*(6+34*x3-45*x3^2+12*x3^3)+6*x1^5*(-1+x3)^3*
((-1+x3)^2+x2*(1+x3))+10*x1^4*(-1+x3)^2*
((-3+x3)*(-1+x3)^2+x2*(-3-2*x3+2*x3^2))+
2*x1^3*(-1+x3)*((-1+x3)^2*(30-16*x3+x3^2)+
x2*(24+20*x3-43*x3^2+11*x3^3))+
x1^2*(-2*(-1+x3)^3*(-30-4*x3+x3^2)+
x2*(-33-80*x3+183*x3^2-84*x3^3+8*x3^4)))+
x0^4*(1+x1)*(-1+x3)*((-1+x3)^2*x3*
(3+2*x1^3*(-10+x3)*(-1+x3)^2+6*x1^4*(-1+x3)^3-12*x3+
6*x3^2+x1^2*(-19+18*x3+3*x3^2-2*x3^3)+
2*x1*(-1-9*x3+6*x3^2+x3^3))+2*x2*(-1+x3)*
(3*x1^4*(-1+x3)^3*(-5+3*x3)+6*x1^3*(-1+x3)^2*
(10-10*x3+3*x3^2)+3*(5-9*x3+5*x3^2)+
x1*(60-110*x3+60*x3^2-4*x3^4)+x1^2*(90-209*x3+171*x3^2-
57*x3^3+5*x3^4))+x2^2*(-21-7*x3+30*x3^2-12*x3^3+
6*x1^4*(-1+x3)^3*(5+x3)+2*x1^3*(-1+x3)^2*
(-60+10*x3+11*x3^2)+3*x1*(-31+10*x3+41*x3^2-28*x3^3+
4*x3^4)+x1^2*(-162+221*x3+18*x3^2-105*x3^3+28*x3^4))))*
bubble6[s12])/(3*(1+x0)^3*(1+x1)^2*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*((1+x1)*x2+x0*x1*(-1+x3))*
(-1+x3)^3*x3*x4)-(2*x0^2*x1*(x2+x0*(-1+x3))*
((1+x1)^3*x2^2*(3*x2^2-6*x2*x3+x3*(5+3*x3))+
x0*(1+x1)^2*x2*(3*x2^2*(-3+2*x1*(-2+x3)+2*x3)-
4*x2*x3*(-3-7*x1+3*x3+3*x1*x3)+2*(1+x1)*x3*
(-5+2*x3+3*x3^2))+x0^4*x1*(-1+x3)*
(-3+6*x3+2*x1*(-3+2*x3+x3^2)+x1^2*(-3-2*x3+5*x3^2))+
x0^3*(16*x1*(1+x1)^2*(-1+x3)^2*x3+
x2*(-3+6*x3+x1^2*(-27+38*x3-11*x3^2)+
4*x1^3*(-3+2*x3+x3^2)-6*x1*(3-6*x3+2*x3^2)))+
x0^2*(1+x1)*(x2^2*(9-12*x3+3*x1*(9-11*x3+2*x3^2)+
x1^2*(18-13*x3+3*x3^2))+(-1+x3)*x3*
(-5+2*x3+2*x1*(-5+2*x3+3*x3^2)+x1^2*(-5+2*x3+3*x3^2))-
2*x2*x3*(3-6*x3+x1^2*(19-22*x3+3*x3^2)+
x1*(22-28*x3+6*x3^2))))*bubble6[s34])/
(3*(1+x0)^3*(1+x1)^2*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^3*
((1+x1)*x2+x0*x1*(-1+x3))*x3*x4)-
(2*x1*(x2+x0*(-1+x3))*(x0^2*(5+14*x1+6*x1^2)*x2*(-1+x3)^2+
x0^3*x1*(5+2*x1)*(-1+x3)^3+2*(1+x1)^2*x2*
(-6*x2*(-1+x3)*x3+3*(-1+x3)^2*x3+x2^2*(1+3*x3))+
x0*(1+x1)*(-1+x3)*(-6*(1+2*x1)*x2*(-1+x3)*x3+
3*(1+2*x1)*(-1+x3)^2*x3+x2^2*(7+3*x3+6*x1*(1+x3))))*
bubble6[s45])/(3*(1+x0)^3*(1+x1)^2*((1+x1)*x2+x0*x1*(-1+x3))*
(-1+x3)^3*x3*x4)+(x1*(2*x0*x1*(1+x1)+(1+x1)^2+x0^2*(1+x1^2))*
((1+x1)*x2+x0*x1*(-1+x3))*x4*triangle4[s34])/
(2*(1+x0)^3*(1+x1)^4)+
(x0*x1*(2*x0*x1*(1+x1)+(1+x1)^2+x0^2*(1+x1^2))*x3*x4*
triangle4[s45])/(2*(1+x0)^3*(1+x1)^4)+
(x1*(2*x0*x1*(1+x1)+(1+x1)^2+x0^2*(1+x1^2))*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*x4*triangle4[s12,s34])/
(2*(1+x0)^3*(1+x1)^4)+
(x0*x1*(2*x0*x1*(1+x1)+(1+x1)^2+x0^2*(1+x1^2))*(-1+x3)*x4*
triangle4[s12,s45])/(2*(1+x0)^3*(1+x1)^4)-
(x0*x1*(2*x0^2*x1*(-1+x3)+x0*(-1+x2+x3+x1*(-1+3*x2+x3))-
(1+x1)*(x2^2+(-1+x3)*x3-x2*(1+2*x3)))*triangle6[s34])/
((1+x0)^3*(1+x1)^3*x3)-
(x0^2*x1*(2*x0^2*x1*(-1+x3)+x0*(-1+x2+x3+x1*(-1+3*x2+x3))-
(1+x1)*(x2^2+(-1+x3)*x3-x2*(1+2*x3)))*triangle6[s45])/
((1+x0)^3*(1+x1)^3*((1+x1)*x2+x0*x1*(-1+x3)))-
(x0*x1*((1+x1)^4*x2^3*(x2^2+x3*(3+x3)-x2*(1+2*x3))+
2*x0^5*x1*(-1+x3)*(1+3*x1^2*(-1+x3)^2-4*x3+2*x3^2+
x1^3*(-1+x3)^2*(1+x3)+x1*(3-9*x3+6*x3^2))+
x0*(1+x1)^3*x2^2*(x2^2*(3*x1*(-2+x3)+4*(-1+x3))+
(-1+x3)*x3*(9+4*x3+3*x1*(3+x3))+
x2*(4+x3-8*x3^2+x1*(4+10*x3-6*x3^2)))+
x0^4*((-1+x2+x3)*(1-4*x3+2*x3^2)+x1^3*(-1+x3)^2*
(-4+x2*(28-11*x3)-15*x3+19*x3^2)+x1^4*(-1+x3)^2*
(-1-6*x3+7*x3^2+3*x2*(3+x3))+3*x1^2*(-1+x3)*
(2+x3-9*x3^2+6*x3^3+x2*(-10+21*x3-6*x3^2))+
x1*(-4+11*x3-3*x3^2-10*x3^3+6*x3^4+
x2*(12-45*x3+36*x3^2-6*x3^3)))+x0^2*(1+x1)^2*x2*
((-1+x3)*x3*(-9+4*x3+2*x3^2+3*x1^2*(-3+2*x3+x3^2)+
2*x1*(-9+5*x3+4*x3^2))+x2^2*(2*(3-6*x3+x3^2)+
x1^2*(14-13*x3+3*x3^2)+x1*(20-31*x3+8*x3^2))-
x2*(6-9*x3-10*x3^2+4*x3^3+6*x1^2*(1+3*x3-5*x3^2+x3^3)+
x1*(12+9*x3-37*x3^2+16*x3^3)))+
x0^3*(1+x1)*(x2^2*(-4*(1-3*x3+x3^2)+
4*x1^2*(-9+18*x3-10*x3^2+x3^3)+
x1^3*(-16+21*x3-6*x3^2+x3^3)+x1*(-24+63*x3-32*x3^2+
2*x3^3))+(-1+x3)*x3*(3-4*x3+2*x3^2+
x1^3*(-1+x3)^2*(3+x3)+x1^2*(-1+x3)^2*(9+4*x3)+
x1*(9-13*x3+2*x3^2+2*x3^3))+
x2*(4-13*x3+4*x3^2+2*x3^3-2*x1^3*(-1+x3)^2*
(-2-11*x3+x3^2)-x1^2*(-1+x3)^2*(-12-39*x3+8*x3^2)-
4*x1*(-3+3*x3+7*x3^2-8*x3^3+x3^4))))*triangle6[s12,s34])/
((1+x0)^3*(1+x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))^2*
((1+x1)*x2+x0*x1*(-1+x3))*x3)-
(x1*(x0^3*(1+3*x2+x1*(5+9*x2-5*x3)+6*x1^2*(1+x2-x3)+
2*x1^3*(1+x2-x3)-x3)*(-1+x3)^3+2*x0^4*x1*(-1+x3)^4+
2*x0*(1+x1)^3*x2*(-1+x3)*(2*(-1+x3)^2*x3+x2^2*(3+2*x3)+
x2*(3+x3-4*x3^2))+2*(1+x1)^3*x2^2*((-1+x3)^2*x3+
x2^2*(1+x3)+x2*(1+x3-2*x3^2))+x0^2*(1+x1)*(-1+x3)^2*
((1+4*x1+2*x1^2)*(-1+x3)^2*x3+x2^2*(7+x3+4*x1*(3+x3)+
2*x1^2*(3+x3))-x2*(-1+x3)*(5+2*x3+4*x1*(3+2*x3)+
x1^2*(6+4*x3))))*triangle6[s12,s45])/
((1+x0)^3*(1+x1)^3*((1+x1)*x2+x0*x1*(-1+x3))*(-1+x3)^2*x3)


==> anc/OneLoopAnalytics/uubggg_pmppm_Nf0.m <==
(x0*x1*(-(x0^2*x1^2)+ep*(1+x1)^2)*x2*x4^2*box4[s12,s23,s45])/
(2*(1+x1+x0*x1)^3)-(x1*(x0-x2+x3)*x4^2*box4[s15,s12,s34])/2-
(x2*((1+x1)*x2+x0*x1*(-1+x3))*x4^2*box4[s23,s34,s15])/(2*x0)-
(((1+x1)*x2+x0*x1*(-1+x3))*x3*x4^2*box4[s34,s45,s12])/(2*x0)-
((1+x0)*x1^2*(-ep+(1+x0)^2*x1^2)*x3*(x0-x2+x3)*x4^2*
box4[s45,s15,s23])/(2*(1+x1+x0*x1)^3)+
((2*x0*x1*(1+x1)*x2-(1+x1)^2*x2*(x2-x3)+x0^2*x1^2*(-1+x3))*
((-1+ep)*(1+x1)^3*x2^2*(x2-x3)^2+x0^4*x1^3*(-1+x3)*
(1+ep*(-1+x3)+(3+4*x2)*x3-4*x3^2)-
x0*(1+x1)^2*x2*(x2-x3)*(-2*(1+ep)*x1*(-1+x3)*x3+
x2*(-1+ep+2*x1*(-2+x3)+2*ep*x1*(2+x3)))-
x0^2*x1*(1+x1)*x2*(4*x1*x2^2*x3+(-1+x3)*x3*(1+ep*(3+2*x1)+
x1*(6+4*x3))-x2*(-3+x3+3*ep*(1+x3)+2*ep*x1*(3+x3)+
2*x1*(-3+x3+4*x3^2)))+
x0^3*x1^2*(-2*(x1+ep*(2+x1))*(-1+x3)^2*x3+4*x2^2*(x3+2*x1*x3)+
x2*(-1+x3)*(-3-4*x3-2*x1*(2+3*x3)+
ep*(3+4*x3+2*x1*(2+x3)))))*x4*box6[s12,s23,s45])/
(2*(1+x1+x0*x1)^3*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2*x3)+(x0*x1*((1+x1)*x2+x0*x1*(-1+x3))*
(x0-x2+x3)*(4*(1+x1)^2*x2^2*(x2-x3)+4*x0^4*x1^2*(-1+x3)+
x0^3*x1*(-1+4*x2-4*x1*(1+x2*(-3+x3)-x3)+3*ep*(-1+x3)+
x3)+x0^2*x2*(1-12*x1^2*(-1+x2)+ep*(3-2*x1*(-3+x3))+
2*x1*(5-4*x2+x3))+x0*(1+x1)*x2*(4*x1*x2^2+
(3+ep+4*x1)*x3-x2*(5+3*ep+4*x1*(3+x3))))*x4*
box6[s15,s12,s34])/(2*(1+x1+x0*x1)^2*(x0-x2)*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)-
(((1+x1)*x2+x0*x1*(-1+x3))*(4*(1+x1)^5*x2^3*(x2-x3)^3+
2*x0^7*x1^4*(-1+x3)*(-3+ep+2*x1*x2+3*x3-ep*x3)+
x0*(1+x1)^4*x2^2*(x2-x3)^2*(8*x1*x2^2+4*x1*x3-
x2*(11+ep+20*x1+8*x1*x3))+x0^2*(1+x1)^3*x2^2*(x2-x3)*
(4*x1^2*x2^3-x1*x3*(19+ep-7*x3-ep*x3+4*x1*(5+x3))-
x1*x2^2*(19+ep+8*x1*(5+x3))+
2*x2*(5+ep*(1+x1)+x1*(25+6*x3)+2*x1^2*(10+11*x3+x3^2)))+
x0^6*x1^3*((-1+x3)*(-3-6*x2*(-3+x3)+2*x3+x3^2)-
4*x1^2*x2*(2-2*x3^2+x2*(-5+3*x3))+
x1*(x2^2*(12-8*x3)+6*(-1+x3)^2*(1+x3)-
7*x2*(5-6*x3+x3^2))-ep*(-1+x3)*(-2*x2*(-3+x3)+
(-1+x3)^2+x1*(-2+7*x2-3*x2*x3+2*x3^2)))-
x0^3*(1+x1)^2*x2*(4*x1^2*(2+5*x1)*x2^4-4*x1^2*(2+x1)*(-1+x3)*
x3^2-x1*x2^3*(17-ep*(1+x1*(-2+x3))+x1*(82+5*x3)+
4*x1^2*(20+9*x3))+x2^2*(3+ep-5*ep*x1*(-1+x3)+
x1*(39+5*x3)+x1^2*(90+77*x3-14*x3^2)+
ep*x1^2*(-2+3*x3-2*x3^2)+4*x1^3*(10+27*x3+3*x3^2))+
x1*x2*x3*(12*(-2+x3)+4*ep*(-1+x3)+4*x1^2*(-9-6*x3+x3^2)+
ep*x1*(2-x3+x3^2)+x1*(-78+13*x3+11*x3^2)))-
x0^4*x1*(1+x1)*x2*(4*x1*x2^3*(-1+x1^2*(-10+x3)+x1*(-8+x3))-
x1*(-1+x3)*x3*(ep*(2+x1*(-5+x3)-2*x3)-2*(-9+x3)+
8*x1^2*(1+x3)+x1*(37+7*x3))+
x2^2*(6-ep*(2+2*x1^2+x1*(7-2*x3))-9*x1*(-7+2*x3)+
x1^3*(80+36*x3-8*x3^2)-2*x1^2*(-69+4*x3+4*x3^2))+
x2*(-9+5*x3+x1*(-57+x3+20*x3^2)+
4*x1^3*(-5-15*x3+3*x3^2+x3^3)+x1^2*(-80-55*x3+47*x3^2+
4*x3^3)+ep*(3*(-1+x3)+x1*(-3+11*x3-4*x3^2)+
x1^2*(8-5*x3+x3^2))))+
x0^5*x1^2*(-2*x1*(-2+(-3+ep)*x1)*(-1+x3)^2*x3+
4*x1*x2^3*(-3+4*x1*(-3+x3)+x3+x1^2*(-10+3*x3))-
x2^2*(6*(-3+2*x3)-x1*(87-60*x3+x3^2)+
4*x1^3*(-10-3*x3+4*x3^2)+x1^2*(-112+43*x3+15*x3^2)+
ep*(6-4*x3+x1*(15-12*x3+x3^2)+x1^2*(8-7*x3+x3^2)))+
x2*(-1+x3)*(9-x3+x1*(37+20*x3-5*x3^2)+
x1^2*(35+38*x3-x3^2)+4*x1^3*(1+4*x3+x3^2)+
ep*(3-3*x3+x1*(-1-8*x3+x3^2)+x1^2*(-7-2*x3+x3^2)))))*x4*
box6[s23,s34,s15])/(2*(1+x1+x0*x1)^3*(x0*x1-(1+x1)*x2)*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2*
(x0-x2+x3))-(((1+x1)*x2+x0*x1*(-1+x3))*
(4*(1+x1)^4*x2^4*(x2-x3)^2+8*x0^8*x1^4*(-1+x3)^4+
x0^7*x1^3*(-1+x3)^3*(9*(-1+2*x2+x3)+12*x1*(-1+4*x2+x3)+
ep*(-3-2*x2+3*x3))+x0*(1+x1)^3*x2^3*(x2-x3)*
(2*(-1+ep)*x2^3+3*x2^2*(-1+ep+4*x1+2*x3-2*ep*x3)-
(-1+x3)*x3*(9+4*x1-2*x3+ep*(-1+2*x3))+
2*x2*(-9+7*x3-3*x3^2-4*x1*(3+x3)+ep*(1-3*x3+3*x3^2)))+
x0^5*x1*(-1+x3)*(-(x1*(1+x1)*(1+3*ep+4*x1)*(-1+x3)^3*x3)+
x2^2*(-1+x3)*(3+ep*(9+x1^2*(45-30*x3)+x1*(45-22*x3))+
3*x1*(29+6*x3)+4*x1^3*(45+14*x3)+x1^2*(255+82*x3))+
2*x2^3*(3+x1^2*(95-47*x3)+x1^3*(80-32*x3)+x1*(31-13*x3)+
ep*(-3+5*x1*(-3+x3)+x1^2*(-15+7*x3)))+
x2*(-1+x3)^2*(12+12*x1^3*(2+x3)+9*x1*(6+x3)+
x1^2*(66+17*x3)+ep*(-4+x1*(-14+15*x3)+
x1^2*(-10+19*x3))))+x0^6*x1^2*(-1+x3)^2*
(6-15*x2+14*x2^2-12*x3+15*x2*x3+6*x3^2-
4*x1^2*((-1+x3)^3+x2^2*(-30+4*x3)+x2*(18-13*x3-5*x3^2))+
x1*(x2^2*(92-18*x3)-2*(-1+x3)^2*(-5+3*x3)+
6*x2*(-13+9*x3+4*x3^2))+ep*(-6*x2^2+9*x2*(-1+x3)-
2*(-1+x3)^2+2*x1*(x2^2*(-6+x3)+(-1+x3)^3+
x2*(-9+11*x3-2*x3^2))))+
x0^4*x2*(-2*x1*(1+x1)*(-1+x3)^3*x3*(-5+ep*(3-2*x1*(-3+x3))+
4*x1*(-1+x3)+2*x1^2*(2+x3))-
2*x2^3*(-1+x1*(-12+7*x3)-4*x1^4*(15-12*x3+x3^2)-
10*x1^3*(10-9*x3+x3^2)-6*x1^2*(9-8*x3+x3^2)+
ep*(1+x1*(12-7*x3)+2*x1^2*(15-12*x3+x3^2)+
2*x1^3*(10-9*x3+x3^2)))+x2^2*(-1+x3)*
(-3+4*x1*(3+2*x3)+x1^3*(420+44*x3-52*x3^2)+
x1^2*(198+24*x3-32*x3^2)-4*x1^4*(-60-6*x3+5*x3^2)+
ep*(3-4*x1*(-9+8*x3)+6*x1^2*(15-18*x3+2*x3^2)+
4*x1^3*(15-20*x3+3*x3^2)))-2*x2*(-1+x3)^2*
(-3+x1*(-33+2*x3)-2*x1^4*(15+20*x3+4*x3^2)-
2*x1^3*(45+34*x3+11*x3^2)-x1^2*(90+27*x3+14*x3^2)+
ep*(1+x1*(9-12*x3)+3*x1^2*(6-13*x3+2*x3^2)+
2*x1^3*(5-14*x3+3*x3^2))))+x0^3*(1+x1)*x2*
(-(x1*(1+x1)*(3+ep+4*x1)*(-1+x3)^3*x3^2)-
2*x2^4*(3+x1^2*(31-15*x3)-5*x1*(-3+x3)-8*x1^3*(-3+x3)+
ep*(-3+5*x1*(-3+x3)+x1^2*(-15+7*x3)))+
x2*(-1+x3)^2*x3*(11+4*x1^3*(2+3*x3)+3*x1^2*(18+5*x3)+
x1*(54+7*x3)+ep*(-3+x1*(-18+13*x3)+x1^2*(-18+17*x3)))+
x2^3*(-9+14*x3+x1^2*(195-56*x3-59*x3^2)+
x1*(27+20*x3-19*x3^2)-4*x1^3*(-45+16*x3+7*x3^2)+
ep*(9-14*x3+x1*(45-92*x3+31*x3^2)+
x1^2*(45-100*x3+43*x3^2)))-x2^2*(-1+x3)*
(-22+19*x3+x1*(-120+34*x3-5*x3^2)-
4*x1^3*(20+30*x3+x3^2)-x1^2*(180+94*x3+21*x3^2)+
ep*(6-11*x3+x1*(24-70*x3+33*x3^2)+
x1^2*(20-74*x3+45*x3^2))))+x0^2*(1+x1)^2*x2^2*
(2*x2^4*(3+4*x1^2+ep*(-3+x1*(-6+x3))-x1*(-6+x3))+
(5-4*x1^2+ep*(-1+2*x1*(-1+x3))-2*x1*(-1+x3))*(-1+x3)^2*
x3^2-x2^3*(-9-4*x1^2*(-18+x3)+19*x3+
x1*(30+18*x3-8*x3^2)+ep*(9-19*x3+
2*x1*(9-21*x3+4*x3^2)))-x2*(-1+x3)*x3*
(-30+17*x3-4*x1^2*(8+7*x3)-2*x1*(36+x3+4*x3^2)+
ep*(6-9*x3+2*x1*(6-11*x3+4*x3^2)))+
x2^2*(30-46*x3+25*x3^2+x1^2*(60+60*x3-36*x3^2)+
x1*(90-34*x3+6*x3^2-12*x3^3)+ep*(-6+22*x3-21*x3^2+
2*x1*(-5+23*x3-27*x3^2+6*x3^3)))))*x4*box6[s34,s45,s12])/
(2*(1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
(x1*(x0*x1-(1+x1)*(x2-x3))*((1+x1)^2*(1+3*ep+4*x1)*x2^2*
(x2-x3)^2+2*x0*(1+x1)*x2^2*(x2-x3)*
(-1-x2+x1*(-6+x2-x3)+2*x1^2*(-4+x2-x3)+
ep*(-3+x2+x1*(-6+x2-x3)-x3)+x3)-
4*x0^5*x1^3*(-1+x3)*(1-(2+x2)*x3+x3^2)+
x0^4*x1^2*(1-6*x2-4*x1*(-1+x3)^3-3*x3+9*x2*x3+4*x2^2*x3+
8*x1*x2^2*x3+3*x3^2-3*x2*x3^2-x3^3-4*x1*x2*(4-5*x3+x3^2)+
ep*(-1+x3)*(-3*(-1+x3)^2+x2*(2+3*x3)))+
x0^3*x1*x2*(-2+5*x3+3*x2*x3-3*x3^2-
2*x1*(6-7*x3+2*x2^2*x3-x3^2+2*x3^3+x2*(-9+x3-4*x3^2))-
4*x1^2*(4-4*x3+x2^2*x3-x3^2+x3^3+x2*(-6+x3-2*x3^2))+
ep*(-6+7*x3-x3^2+x2*(4+x3)+2*x1*(-6+7*x3-x3^2+
x2*(3+x3))))-x0^2*x2*(x1*(1+x1)*(-1+x3)*x3*
(-2+ep*(-6+x3)+4*x1*(-2+x3)+3*x3)+
(1+x1)*x2^2*(-2+4*x1^2*(4+x3)+x1*(2+3*x3)+
ep*(2+x1*(6+x3)))-x2*(1-2*x3+4*x1^3*(6+x3+2*x3^2)+
x1*(10-5*x3+6*x3^2)+x1^2*(30+x3+14*x3^2)+
ep*(3+2*x3+x1^2*(18-x3+2*x3^2)+x1*(18+x3+2*x3^2)))))*x4*
box6[s45,s15,s23])/(2*(1+x1+x0*x1)^3*
(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2)+
(2*(-1+ep)*x0*(x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
(1+x1)^2*x2*(x2^2-2*x2*x3+(-1+x3)*x3)-
x0*(1+x1)*(x2^2*(-1+x1*(-3+x3))-2*x1*x2*(-1+x3)*x3+
x1*(-1+x3)^2*x3))*box8[s34,s45,s12])/
((1+x1+x0*x1)^3*(x2+x0*(-1+x3))*x3)-
(((1+x1)^3*x2*(-4*x2^2+ep*(4*x2^2-9*x2*(-1+x3)+6*(-1+x3)^2)+
9*x2*(-1+x3)-18*(-1+x3)^2)+3*x0*x1*(1+x1)^2*
(-2*x2^2+ep*(2*x2^2-6*x2*(-1+x3)+5*(-1+x3)^2)-
6*x2*(-1+x3)-5*(-1+x3)^2)*(-1+x3)+
(-13+ep)*x0^3*x1^3*(-1+x3)^3-3*x0^2*x1^2*(1+x1)*(-1+x3)^2*
(-5+ep+8*x2+5*x3-ep*x3))*bubble4[s12])/
(6*(1+x1+x0*x1)^3*(-1+x3)^3)+
((1+x0)*x1*(x0*x1-(1+x1)*(x2-x3))*((-5+ep)*x0^2*x1^2-
(-2+ep*(-2+x1)-5*x1)*(1+x1)*x2+(-3+ep*(-1+x1)-5*x1)*x1*
x3-x0*x1*(2-5*x2+ep*(2+x2+x1*(-1+x2-x3)-x3)+x3+
x1*(5-5*x2+5*x3)))*bubble4[s15])/(2*(1+x1+x0*x1)^3*
(x0*x1-(1+x1)*x2+x1*x3)^2)+
((x0^4*x1^5*(1+x2-x3)*(-1-5*x2+ep*(1+x2-x3)+5*x3)+
(1+x1)*x2*(x2-x3)^2*((1+x1)*(-3-6*x1+ep*(-1+2*x1))*x2+
2*x1*(2-(-3+ep)*x1)*x3)-2*x0^3*x1^3*
((-3+ep)*(x2-x3)^2*(-1+x3)+x1^2*(-5*x2+ep*(2+x2-x3)+
5*x3)*(x2+x2^2-2*x2*x3+(-1+x3)*x3)+
x1*(1+x2-x3)*((-5+ep)*x2^2-2*ep*x3+
x2*(-1-ep*(-3+x3)+5*x3)))-2*x0*x1*(x2-x3)*
((1+x1)^2*(3+x1^2+ep*(-1+2*x1+x1^2))*x2^3-
x1*(1+x1)^2*(-2+x1+ep*x1)*(-1+x3)*x3^2-
(1+x1)*x2^2*(3+x1^2*(-1+x3)+2*x3+3*x1*(2+x3)+
x1^3*(-1+3*x3)+ep*(1+x1*(-4+x3)-2*x3+x1^3*(-1+3*x3)+
x1^2*(-3+7*x3)))+x2*x3*(3+x1*(11-3*x3)-3*x1^2*(-3+x3)+
2*x1^3*(-1+x3)-x3+x1^4*(-2+3*x3)+
ep*(1-x3-x1*(1+x3)+x1^4*(-2+3*x3)+x1^2*(-7+5*x3)+
x1^3*(-6+8*x3))))+x0^2*x1^2*((-5+ep)*x1*(1+x1)^2*x2^4+
(1+x1)*(-1+x3)*x3^2*(3+x3+x1*(3+5*x3)-x1^2*(3+5*x3)+
ep*(1+x1^2*(-5+x3)-x3-x1*(3+x3)))-
2*(1+x1)*x2^3*(-6+3*x1+x1^2+3*x3-5*x1*x3-10*x1^2*x3+
ep*(2+x1*(-5+x3)-x3+x1^2*(-3+2*x3)))-
2*x2*x3*(-3-4*x3+4*x3^2+x1^3*(3+3*x3-10*x3^2)+
x1^2*(1+4*x3-5*x3^2)+x1*(-6-6*x3+9*x3^2)+
ep*(-1+4*x3-2*x3^2+x1*(6-2*x3-3*x3^2)+
x1^2*(11-16*x3+x3^2)+x1^3*(5-9*x3+2*x3^2)))+
x2^2*(-3-22*x3+13*x3^2+x1^3*(3+6*x3-30*x3^2)+
x1^2*(2+16*x3-30*x3^2)+x1*(-7-18*x3+13*x3^2)+
ep*(-1+10*x3-5*x3^2+x1*(11-10*x3-5*x3^2)+
2*x1^2*(7-20*x3+3*x3^2)+x1^3*(5-18*x3+6*x3^2)))))*
bubble4[s23])/(2*(1+x1+x0*x1)^3*(x2-x3)^2*
(x0*x1-(1+x1)*x2+x1*x3)^2)+
(((1+x1)*(x2*(-4*x2^2+ep*(4*x2^2-9*x2*(-1+x3)+6*(-1+x3)^2)+
9*x2*(-1+x3)-18*(-1+x3)^2)+
x1^2*(-4*x2^3+ep*(4*x2^3-9*x2^2*(-1+x3)+6*x2*(-1+x3)^2-
3*(-1+x3)^3)+9*x2^2*(-1+x3)-18*x2*(-1+x3)^2-
9*(-1+x3)^3)+x1*(-8*x2^3+ep*(8*x2^3-18*x2^2*(-1+x3)+
12*x2*(-1+x3)^2-9*(-1+x3)^3)+18*x2^2*(-1+x3)-
36*x2*(-1+x3)^2-3*(-1+x3)^3))*(x2-x3)^2-
2*(11+ep)*x0^3*x1^3*(x2-x3)^2*(-1+x3)^3-
3*x0^2*x1^2*(-1+x3)^2*((x2-x3)^2*(-9+8*x2+3*ep*(-1+x3)+
9*x3)+x1*(1+8*x2^3-7*x3-3*x3^2+9*x3^3-x2^2*(9+7*x3)+
x2*(6+12*x3-10*x3^2)+ep*(-1+x3)*(1+3*x2^2+x2*(2-6*x3)-
2*x3+3*x3^2)))+6*x0*x1*(x2-x3)*(-1+x3)*
(-3*x2+3*x2^2-x2^3+3*x3+3*x2*x3-2*x2^2*x3-6*x3^2+3*x3^3+
x1*(-2*x2^3+x2^2*(6-4*x3)+9*(-1+x3)^2*x3-
3*x2*(3-4*x3+x3^2))-x1^2*(x2^3+x2^2*(-3+2*x3)-
(-1+x3)^2*(1+6*x3)+3*x2*(2-3*x3+x3^2))+
ep*(x2^3+x2^2*(3-4*x3)-(-1+x3)^2*x3+x2*(1-5*x3+4*x3^2)+
x1*(2*x2^3+x2^2*(6-8*x3)-(-1+x3)^2*(-2+3*x3)+
3*x2*(1-4*x3+3*x3^2))+x1^2*(x2^3+x2^2*(3-4*x3)-
(-1+x3)^2*(-1+2*x3)+x2*(2-7*x3+5*x3^2)))))*bubble4[s45])/
(6*(1+x1+x0*x1)^3*(x2-x3)^2*(-1+x3)^3)+
(2*(-1+ep)*(x0^5*x1^2*(-1+x3)^4*(3-2*x1*x3+2*x1^2*(-1+x3)*x3)+
2*(1+x1)^4*x2^3*(3*(-1+x3)^2*x3+x2^2*(3+x3)-3*x2*(-1+x3^2))+
x0^4*x1*(-1+x3)^3*(6*x2+x1*x2*(9-6*x3)+2*x1^3*(-1+x3)*
(3*(-1+x3)^2+x2*(3+2*x3))+2*x1^2*(3*(-1+x3)^3+
x2*(-3-2*x3+x3^2)))+2*x0*(1+x1)^3*x2^2*
(3*(-1+x3)^2*x3*(-2+3*x1*(-1+x3)+x3)+
x2^2*(-3-2*x3+x3^2+2*x1*(-6+5*x3+x3^2))-
3*x2*(1+x3-3*x3^2+x3^3+2*x1*(2-3*x3+x3^3)))+
x0^2*(1+x1)^2*x2*(-1+x3)*(x2^2*(3-5*x3)+6*x2*(-1+x3)*x3-
3*(-1+x3)^2*x3+2*x1^2*(-1+x3)*(-18*x2*(-1+x3)+
9*(-1+x3)^2*x3+x2^2*(18+x3))+
2*x1*(6*(-2+x3)*(-1+x3)^2*x3+x2^2*(-9-2*x3+x3^2)-
3*x2*(3-x3-3*x3^2+x3^3)))+x0^3*(1+x1)*(-1+x3)^2*
(3*x2^2-3*x1*(-1+x3)*(3*x2^2-2*x2*x3+(-1+x3)*x3)+
2*x1^3*(-1+x3)*(3*(-1+x3)^2*x3+x2^2*(12+x3)+
6*x2*(2-3*x3+x3^2))-6*x1^2*(3*x2^2-(-2+x3)*(-1+x3)^2*x3-
x2*(-3+5*x3-3*x3^2+x3^3))))*bubble6[s12])/
(3*(1+x1+x0*x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*
(x2+x0*(-1+x3))*(-1+x3)^3*x3*x4)-
(2*(-1+ep)*x0^2*(-((1+x1)^3*x2^2*(x2-x3)^3)+x0^5*x1^3*(-1+x3)^2+
x0^4*x1^2*(-1+x3)*(x2*(3+x1*(5-3*x3))+3*x1*(-1+x3)*x3)-
x0*(1+x1)^2*x2*(x2-x3)*(-((1+x1)*x2*x3*(-7+4*x3))+
x2^2*(-2-5*x1+2*x3+2*x1*x3)+(-1+x3)*x3*
(-3+2*(1+x1)*x3))-x0^2*(1+x1)*
(-((-1+x3)^2*x3^2*(-2+x1^2*x3+x1*(-3+2*x3)))-
3*x2^2*x3*(2-2*x3+x1^2*(6-6*x3+x3^2)+
x1*(7-7*x3+2*x3^2))+x2^3*(1-2*x3+x1^2*(10-8*x3+x3^2)+
x1*(8-7*x3+2*x3^2))+3*x2*(-1+x3)*x3*
(1-2*x3+x1^2*(-3+x3)*x3+x1*(2-5*x3+2*x3^2)))+
x0^3*x1*(3*(1+x1)*(-1+x3)^2*x3*(-1+x1*x3)-
3*x2*(-1+x3)*x3*(-2+2*x1^2*(-2+x3)+x1*(-5+2*x3))+
x2^2*(3+3*x1*(-2+x3)^2-3*x3+x1^2*(10-12*x3+3*x3^2))))*
bubble6[s34])/((1+x1+x0*x1)^3*((1+x1)^2*x2^2+
x0*(1+x1)*x2*(-1+2*x1*(-1+x3))+x0^2*x1*(-1+x1*(-1+x3))*
(-1+x3))*x3*(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+
x2*(-x2+x3))*x4)-
(2*(-1+ep)*(x0^3*x1*(-6-3*x1+8*x1^2)*x2*(-1+x3)^3+
x0^4*x1^2*(-3+2*x1)*(-1+x3)^4+2*(1+x1)^3*x2^2*
(-6*x2*(-1+x3)*x3+3*(-1+x3)^2*x3+x2^2*(1+3*x3))+
3*x0^2*(1+x1)*(-1+x3)^2*(-2*x1*(1+2*x1)*x2*(-1+x3)*x3+
x1*(1+2*x1)*(-1+x3)^2*x3+x2^2*(-1+x1*(-1+x3)+
2*x1^2*(2+x3)))+x0*(1+x1)^2*x2*(-1+x3)*
(-6*(1+4*x1)*x2*(-1+x3)*x3+3*(1+4*x1)*(-1+x3)^2*x3+
x2^2*(-1+3*x3+4*x1*(2+3*x3))))*bubble6[s45])/
(3*(1+x1+x0*x1)^3*(x2+x0*(-1+x3))*(-1+x3)^3*x3*x4)+
((-(x0*(1+x1)^5*x2^3*(-2+3*x1*(-2+x2-x3))*(x2-x3)^2)-
(1+x1)^6*x2^3*(x2-x3)^3+x0^9*x1^6*(-1+x3)^3+
3*x0^8*x1^5*(-1+x3)^2*(x2+x1*(-1+2*x2+x3))-
x0^7*x1^4*(-1+x3)*(-3*x2^2+ep*(-1+x3)^2+
x1*(3*x2^2*(-5+x3)+2*(-1+x3)^3+x2*(12-7*x3-5*x3^2))+
3*x1^2*(x2^2*(-5+x3)-(-1+x3)^2-x2*(-6+5*x3+x3^2)))-
x0^2*(1+x1)^4*x2^2*(x2-x3)*(3*x1^2*x2^3+x1*(2+3*x1)*(-1+x3)*
x3-x1*x2^2*(5+6*x1*(3+x3))+
x2*(1+x1*(10+3*x3)+3*x1^2*(5+5*x3+x3^2)))+
x0^6*x1^3*(x2*(x2^2-3*ep*(-1+x3)^2)+
x1^2*(-2*(-1+x3)^4-6*x2^3*(-5+3*x3)+x2*(-1+x3)^2*
(25+8*x3)+12*x2^2*(-5+4*x3+x3^2))+
x1*(-6*x2^3*(-2+x3)+x2*(8+ep*(-4+x3))*(-1+x3)^2-
(-1+x3)^3*(-1+x3+ep*x3)+x2^2*(-18+11*x3+7*x3^2))+
x1^3*((-1+x3)^3-4*x2^3*(-5+3*x3)+3*x2^2*(-15+14*x3+x3^2)+
9*x2*(2-3*x3+x3^3)))-x0^3*x1*(1+x1)^3*x2^2*
(x1^2*x2^4-3*x1*x2^3*(2+x1*(6+x3))-
(-1+x3)*x3*(2+3*x1*(4+x3)+3*x1^2*(4+3*x3))+
x2^2*(2-ep+x1*(25+9*x3)+3*x1^2*(15+9*x3+x3^2))-
x2*(4-ep*x3+4*x1*(5+4*x3)+x1^2*(20+42*x3+x3^3)))+
x0^4*x1*(1+x1)^2*x2*(-(ep*x2^2)+x1*(-3*x2^3+(-1+x3)^2*x3+
x2^2*(8-4*ep+3*ep*x3)-x2*(-1+x3)*(-6-2*x3+3*ep*x3))+
x1^2*(3*x2^4-2*(-2+x3)*(-1+x3)^2*x3-2*x2^3*(15+x3)+
x2^2*(50+10*x3-7*x3^2)+4*x2*(-5+3*x3^2+2*x3^3))+
3*x1^3*(2*x2^4+(-1+x3)^2*x3-x2^3*(15+x3)+
x2^2*(20+6*x3-4*x3^2)+x2*(-5-6*x3+8*x3^2+3*x3^3)))+
x0^5*x1^2*(1+x1)*x2*(-3*ep*x2*(-1+x3)+
3*x1^3*(x2^3*(-5+x3)+(-1+x3)^2*(2+3*x3)-
2*x2^2*(-10+3*x3+x3^2)+x2*(-15+6*x3+8*x3^2+x3^3))+
x1^2*(3*x2^3*(-5+x3)-4*x2^2*(-15+3*x3+2*x3^2)+
x2*(-50+24*x3+19*x3^2+7*x3^3)-
2*(-5+8*x3-4*x3^3+x3^4))+x1*(-3*x2^3-x2^2*(-12+x3)-
(-1+x3)^2*(-4+3*ep*x3)+x2*(-1+x3)*(3*ep*(-2+x3)+
4*(3+x3)))))*x4^2*pent6[s12,s23,s34,s45,s15])/
(x0*(1+x1+x0*x1)^3*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2)+
((1+(3-(-3+ep)*x0)*x1+(3-2*(-3+ep)*x0+3*x0^2)*x1^2+
(1-(-3+ep)*x0+3*x0^2+2*x0^3)*x1^3)*x4*triangle4[s12])/
(2*(1+x1+x0*x1)^3)-(x1*(1+(3+ep)*(1+x0)*x1+3*(1+x0)^2*x1^2)*
(x0-x2+x3)*x4*triangle4[s15])/(2*(1+x1+x0*x1)^3)-
((1+x1)*(1+(2+(3+ep)*x0)*x1+(1+(3+ep)*x0+3*x0^2)*x1^2)*x2*x4*
triangle4[s23])/(2*(1+x1+x0*x1)^3)-
((1+(3+ep)*(1+x0)*x1+3*(1+x0)^2*x1^2)*x3*x4*triangle4[s45])/
(2*(1+x1+x0*x1)^3)+
((1+x1)*(1+(2+(3+ep)*x0)*x1+(1+(3+ep)*x0+3*x0^2)*x1^2)*
(-1+x3)*x4*triangle4[s12,s45])/(2*(1+x1+x0*x1)^3)-
((1+(3+ep)*(1+x0)*x1+3*(1+x0)^2*x1^2)*
(x0*x1-(1+x1)*x2+x1*x3)*x4*triangle4[s15,s23])/
(2*(1+x1+x0*x1)^3)-
(x1*((1+3*x0+3*x0^2)*x1^2+ep*(-1+x0*x1*(2+x1)))*(x2-x3)*x4*
triangle4[s23,s45])/(2*(1+x1+x0*x1)^3)+
((-1+ep)*(2*x0^4*x1^3*x2*x3-(1+x1)^3*x2^2*(x2+x3)-
x0*(1+x1)^2*x2*(-x3-x1*x3+x1*x2*(-3+6*x3))+
x0^3*x1^2*(6*x2*x3-x1*(-1+x3-6*x2*x3+2*x2^2*x3))-
x0^2*x1*(1+x1)*x2*(-5*x3+x1*(3+(-7+6*x2)*x3)))*triangle6[s12])/
(2*(1+x1+x0*x1)^3*(x0-x2)*x2*x3)-
((-1+ep)*x1*((1+x1)*x2*(x2-x3)+x0^3*x1*x3+
x0*(-x2-2*x1*x2+x3+x1*x3)+x0^2*(x3+x1*(1-x2*x3+x3^2)))*
triangle6[s15])/(2*(1+x1+x0*x1)^3*(x0-x2)*x3)-
((-1+ep)*(-((1+x1)^4*x2^2*(x2-x3)^2)+x0^4*x1^4*(-1+x3)+
x0*x1*(1+x1)^3*x2*(4*x2^2-5*x2*x3+x3^2)+
x0^2*(1+x1)^2*x2*(x3+x1*x3*(-1-x2+x3)+
x1^2*(x2*(-6+x3)-(-4+x3)*x3))+
x0^3*x1*(-(x1^2*x2*(-4+x3))+x1*x2*x3+(-1+x3)*x3+
x1^3*(-2*x2*(-2+x3)+(-1+x3)*x3)))*triangle6[s23])/
(2*(1+x1+x0*x1)^3*(x0*x1-(1+x1)*x2)*x3*(x0-x2+x3))+
((-1+ep)*x0*(-((1+x1)^3*x2^4*(3+2*x2-2*x3)*(x2-x3)^2)+
x0^5*x1^3*x2*(3+2*x2-3*x3)*(-1+x3)^2+x0^4*x1^2*(-1+x3)*
(-6*(2+x1)*x2*(-1+x3)^2*x3+(-1+x3)^3*x3-
2*x2^3*(-3+5*x3+x1*(-5+3*x3))+3*x2^2*(-1+x3)*
(-3+7*x3+x1*(-5+4*x3)))-x0*(1+x1)^2*x2^3*
(6*x2*(-1+x3)*x3*(-3+2*x1*(-2+x3)+4*x3)-
(-1+x3)*x3*(1-(11+9*x1)*x3+4*(2+x1)*x3^2)+
2*x2^3*(-2+4*x3+x1*(-5+2*x3))-
3*x2^2*(2-9*x3+8*x3^2+x1*(5-11*x3+4*x3^2)))+
x0^3*x1*x2*(-((2+3*x1)*(-1+x3)^3*x3*(-1+(3+x1)*x3))+
6*x2*(-1+x3)^2*x3*(2*x1^2*(-2+x3)+4*(-1+x3)+x1*(-9+7*x3))+
2*x2^3*(3-10*x3+6*x3^2+x1^2*(10-12*x3+3*x3^2)+
2*x1*(6-12*x3+5*x3^2))-3*x2^2*(-1+x3)*(3-14*x3+10*x3^2+
x1^2*(10-16*x3+5*x3^2)+x1*(12-33*x3+17*x3^2)))-
x0^2*(1+x1)*x2^2*(2*x2^3*(1-4*x3+2*x3^2+x1^2*(10-8*x3+x3^2)+
4*x1*(2-4*x3+x3^2))+6*x2*(-1+x3)*x3*(2*(-1+x3)^2+
x1^2*(6-6*x3+x3^2)+x1*(9-14*x3+4*x3^2))-
(-1+x3)^2*x3*(1-6*x3+4*x3^2+x1^2*x3*(-9+2*x3)+
x1*(3-22*x3+8*x3^2))-3*x2^2*(-1+7*x3-10*x3^2+4*x3^3+
x1^2*(-10+24*x3-15*x3^2+2*x3^3)+
x1*(-8+33*x3-34*x3^2+8*x3^3))))*triangle6[s34])/
(2*(1+x1+x0*x1)^3*x2*(x0*x1-(1+x1)*x2)*(x2+x0*(-1+x3))^2*x3*
(x0-x2+x3))-((-1+ep)*(-((1+x1)*x2^2*(x2-x3))+
x0^5*x1*(3+2*x2-3*x3)*(-1+x3)+
x0*x2*(x2*(2+x1*(3-2*x3)-2*x3)+2*(1+x1)*(-1+x3)*x3)+
x0^4*(x2^2*(2+x1*(6-4*x3))+3*x2*(-1+3*x1*(-1+x3))*(-1+x3)-
5*x1*(-1+x3)^2*x3)+x0^2*(2*(1+x1)*x2^4+
(1+x1)*(-1+x3)^2*x3-3*(1+x1)*x2^3*(-1+2*x3)+
x2^2*x3*(-6-5*x1+6*x3+6*x1*x3)-x2*(-1+x3)*
(-1+2*x3^2+x1*(-3+x3+2*x3^2)))+
x0^3*(-4*x2^3-6*x2*(-1+x3)*x3+(-1+x3)^2*x3+x2^2*(-6+9*x3)+
x1*(2*x2^3*(-3+x3)-(-1+x3)^2*(-1+2*x3^2)-
3*x2^2*(3-6*x3+2*x3^2)+2*x2*x3*(5-8*x3+3*x3^2))))*
triangle6[s45])/(2*(1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2*
(x0-x2+x3))-
((-1+ep)*x0*((1+x1)^2*x2^2+x0*(1+x1)*x2*(-1+2*x1*(-1+x3))+
x0^2*x1*(-1+x1*(-1+x3))*(-1+x3))*(x0^2*(3+2*x2-3*x3)+
x2*(2*x2^2+x2*(3-4*x3)+x3*(-3+2*x3))+
x0*(-4*x2^2-3*(-1+x3)*x3+x2*(-6+7*x3)))*triangle6[s12,s34])/
(2*(1+x1+x0*x1)^3*(x0-x2)*(x2+x0*(-1+x3))^2*x3)-
((-1+ep)*(x0^4*x1*(-1+x3)^4*(x1^2*(4*x2^2-6*x2*(-1+x3)+
(-1+x3)^2)+x2*(-3-2*x2+3*x3))+
(1+x1)^3*x2^3*(-((-1+x3)^3*x3)+4*x2^3*(1+x3)+
x2*(-1+x3)^2*(1+5*x3)+x2^2*(6+2*x3-8*x3^2))+
x0*(1+x1)^2*x2^2*(-1+x3)*(-2*(1+x1)*(-1+x3)^3*x3-
2*x2^2*(-1+x3)*(3+8*x3+12*x1*(1+x3))+
4*x2^3*(1+2*x3+x1*(4+3*x3))+x2*(-1+x3)^2*
(1+10*x3+2*x1*(2+7*x3)))+x0^2*(1+x1)*x2*(-1+x3)^2*
(-((-1+x3)*(-2*x2^3-3*x2*(-1+x3)*x3+(-1+x3)^2*x3+
x2^2*(-3+4*x3)))+x1*(-2*(-1+x3)^3*x3+4*x2^3*(3+4*x3)+
3*x2*(-1+x3)^2*(1+6*x3)+x2^2*(18+14*x3-32*x3^2))+
x1^2*(-((-1+x3)^3*x3)+12*x2^3*(2+x3)+x2*(-1+x3)^2*
(6+13*x3)-12*x2^2*(-3+x3+2*x3^2)))+
x0^3*x2*(-1+x3)^3*(x2*(-3-2*x2+3*x3)+
2*x1*(x2^2*(-2+x3)+(-1+x3)^2*x3+x2*(-3+5*x3-2*x3^2))+
4*x1^3*((-1+x3)^2*(1+x3)+x2^2*(4+x3)-
2*x2*(-3+2*x3+x3^2))+x1^2*(4*x2^2*(3+2*x3)+
(-1+x3)^2*(3+8*x3)-2*x2*(-9+x3+8*x3^2))))*
triangle6[s12,s45])/(2*(1+x1+x0*x1)^3*x2*(x2+x0*(-1+x3))^2*
(-1+x3)^2*x3)-((-1+ep)*(x0^5*x1^3*x3*(-1+x1*x2+x3)-
(1+x1)^2*x2^2*(x2-x3)*((1+x1)^2*x2^2-2*(1+x1)*x2*x3-
x1^2*x3^2)-x0^4*x1^2*(x2*x3*(-3+2*x3)+
x1*x3*(3*x2^2+x2*(-3+x3)-2*(-1+x3)*x3)+
x1^2*x2*(1+(-4+3*x2)*x3-x3^2))-x0*x1*(1+x1)*x2*
(4*(1+x1)^2*x2^3*(-1+x3)-x1^2*x3^3+
2*x2*x3^2*(-2-2*x1+x1^2+2*x3+4*x1*x3+2*x1^2*x3)-
(1+x1)*x2^2*x3*(-9+8*x3+x1*(-3+8*x3)))+
x0^3*x1*(x2^2*(-3+x3)*x3+x1*x2*x3*(-6*x2+3*x2^2-2*(-2+x3)*x3)+
x1^2*(6*x2^3*x3+(-1+x3)*x3^3+x2*x3*(-3+12*x3-4*x3^2)+
x2^2*(4-15*x3-3*x3^2))+x1^3*x2*(3*x2^2*x3-
x3*(1-8*x3+x3^2)-2*x2*(-2+6*x3+x3^2)))+
x0^2*x2*(x2^2*x3+x1*x2*x3*(-x2^2-2*x3+x2*(3+x3))+
x1^4*(-(x2^3*x3)+x3^2+4*x3^3-x3^4+x2*x3*(3-16*x3+x3^2)+
x2^2*(-6+12*x3+x3^2))+x1^2*(-3*x2^3*x3+
x3^2*(-2+5*x3-2*x3^2)+3*x2^2*(-2+5*x3+x3^2)+
x2*x3*(9-20*x3+2*x3^2))+
x1^3*(-3*x2^3*x3+x3^2*(-2+9*x3-3*x3^2)+
x2*x3*(12-34*x3+3*x3^2)+x2^2*(-12+25*x3+3*x3^2))))*
triangle6[s15,s23])/(2*(1+x1+x0*x1)^3*x2*(x0*x1-(1+x1)*x2)*x3*
(x0-x2+x3)*(x0*x1-(1+x1)*x2+x1*x3))+
((-1+ep)*x0^2*(x0^2*x1-(1+x1)*x2+x0*(x1-x1*x2))*
((1+x1)*x2+x0*x1*(-1+x3))*triangle6[s15,s34])/
(2*(1+x1+x0*x1)^3*(x0-x2)*x2*(x0*x1-(1+x1)*x2)*(x0-x2+x3))-
((-1+ep)*(x0*x1*x2*(5+3*x2+6*x1*(2+x2-x3)+3*x1^2*(2+x2-x3)-
3*x3)*(x2-x3)^2-(1+x1)*x2*(x2-x3)^3*
(1+x2+2*x1*(2+x2-x3)+x1^2*(2+x2-x3)-x3)+
x0^3*x1^3*((-1+x3)*x3^2+x2^2*(1+x3)-2*x2*(-1+x3^2))-
x0^2*x1^2*(x2-x3)*(x1*(-1+x3)*x3^2+x2^2*(3+x1*(3+x3))+
x2*(6-3*x3-2*x1*(-3+x3+x3^2))))*triangle6[s23,s45])/
(2*(1+x1+x0*x1)^3*x2*(x2-x3)*x3*(x0-x2+x3))


==> anc/OneLoopAnalytics/uubggg_pmppm_Nf1.m <==
(((1+x1)^3*x2^3+x0^5*x1^3*(-1+x3)^3+x0^4*x1^2*(-1+x3)^2*
(-1+2*x2+x3+x1*(-2+3*x2+2*x3))+x0*(1+x1)^2*x2^2*
(-2-x2^2+3*x3-x3^2+x2*(-1+2*x3)+x1*(-3+2*x2+3*x3))+
x0^2*(1+x1)*x2*(x2+x2^2+x1^2*(x2^2+6*x2*(-1+x3)+
3*(-1+x3)^2)+(-1+x3)^2-x2*x3-
x1*(2*(-2+x3)*(-1+x3)^2+x2^2*(-3+2*x3)+
x2*(1+3*x3-4*x3^2)))+x0^3*x1*(-1+x3)*
(2*x2^2+x1^2*(3*x2^2+6*x2*(-1+x3)+(-1+x3)^2)+(-1+x3)^2-
x1*(x2^2*(-5+x3)+(-2+x3)*(-1+x3)^2+x2*(5-3*x3-2*x3^2))))*
x4*box6[s34,s45,s12])/((1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2)+
(2*x0*(x0^2*x1*(2+3*x1)*x2*(-1+x3)+x0^3*x1^2*(-1+x3)^2-
(1+x1)^2*x2*(x2^2-2*x2*x3+(-1+x3)*x3)-
x0*(1+x1)*(x2^2*(-1+x1*(-3+x3))-2*x1*x2*(-1+x3)*x3+
x1*(-1+x3)^2*x3))*box8[s34,s45,s12])/
((1+x1+x0*x1)^3*(x2+x0*(-1+x3))*x3)-
(((1+x1)^3*x2*(2*x2^2-3*x2*(-1+x3)+3*(-1+x3)^2)+
3*x0*x1*(1+x1)^2*(x2^2+(-1+x3)^2)*(-1+x3)+
2*x0^3*x1^3*(-1+x3)^3+3*x0^2*x1^2*(1+x1)*(-1+x3)^2*
(-1+x2+x3))*bubble4[s12])/(3*(1+x1+x0*x1)^3*(-1+x3)^3)+
(((1+x1)^3*x2*(2*x2^2-3*x2*(-1+x3)+3*(-1+x3)^2)+
3*x0*x1*(1+x1)^2*(x2^2+(-1+x3)^2)*(-1+x3)+
2*x0^3*x1^3*(-1+x3)^3+3*x0^2*x1^2*(1+x1)*(-1+x3)^2*
(-1+x2+x3))*bubble4[s45])/(3*(1+x1+x0*x1)^3*(-1+x3)^3)+
(2*(x0^5*x1^2*(-1+x3)^4*(3-2*x1*x3+2*x1^2*(-1+x3)*x3)+
2*(1+x1)^4*x2^3*(3*(-1+x3)^2*x3+x2^2*(3+x3)-3*x2*(-1+x3^2))+
x0^4*x1*(-1+x3)^3*(6*x2+x1*x2*(9-6*x3)+2*x1^3*(-1+x3)*
(3*(-1+x3)^2+x2*(3+2*x3))+2*x1^2*(3*(-1+x3)^3+
x2*(-3-2*x3+x3^2)))+2*x0*(1+x1)^3*x2^2*
(3*(-1+x3)^2*x3*(-2+3*x1*(-1+x3)+x3)+
x2^2*(-3-2*x3+x3^2+2*x1*(-6+5*x3+x3^2))-
3*x2*(1+x3-3*x3^2+x3^3+2*x1*(2-3*x3+x3^3)))+
x0^2*(1+x1)^2*x2*(-1+x3)*(x2^2*(3-5*x3)+6*x2*(-1+x3)*x3-
3*(-1+x3)^2*x3+2*x1^2*(-1+x3)*(-18*x2*(-1+x3)+
9*(-1+x3)^2*x3+x2^2*(18+x3))+
2*x1*(6*(-2+x3)*(-1+x3)^2*x3+x2^2*(-9-2*x3+x3^2)-
3*x2*(3-x3-3*x3^2+x3^3)))+x0^3*(1+x1)*(-1+x3)^2*
(3*x2^2-3*x1*(-1+x3)*(3*x2^2-2*x2*x3+(-1+x3)*x3)+
2*x1^3*(-1+x3)*(3*(-1+x3)^2*x3+x2^2*(12+x3)+
6*x2*(2-3*x3+x3^2))-6*x1^2*(3*x2^2-(-2+x3)*(-1+x3)^2*x3-
x2*(-3+5*x3-3*x3^2+x3^3))))*bubble6[s12])/
(3*(1+x1+x0*x1)^3*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*
(x2+x0*(-1+x3))*(-1+x3)^3*x3*x4)-
(2*x0^2*(-((1+x1)^3*x2^2*(x2-x3)^3)+x0^5*x1^3*(-1+x3)^2+
x0^4*x1^2*(-1+x3)*(x2*(3+x1*(5-3*x3))+3*x1*(-1+x3)*x3)-
x0*(1+x1)^2*x2*(x2-x3)*(-((1+x1)*x2*x3*(-7+4*x3))+
x2^2*(-2-5*x1+2*x3+2*x1*x3)+(-1+x3)*x3*
(-3+2*(1+x1)*x3))-x0^2*(1+x1)*
(-((-1+x3)^2*x3^2*(-2+x1^2*x3+x1*(-3+2*x3)))-
3*x2^2*x3*(2-2*x3+x1^2*(6-6*x3+x3^2)+
x1*(7-7*x3+2*x3^2))+x2^3*(1-2*x3+x1^2*(10-8*x3+x3^2)+
x1*(8-7*x3+2*x3^2))+3*x2*(-1+x3)*x3*
(1-2*x3+x1^2*(-3+x3)*x3+x1*(2-5*x3+2*x3^2)))+
x0^3*x1*(3*(1+x1)*(-1+x3)^2*x3*(-1+x1*x3)-
3*x2*(-1+x3)*x3*(-2+2*x1^2*(-2+x3)+x1*(-5+2*x3))+
x2^2*(3+3*x1*(-2+x3)^2-3*x3+x1^2*(10-12*x3+3*x3^2))))*
bubble6[s34])/((1+x1+x0*x1)^3*((1+x1)^2*x2^2+
x0*(1+x1)*x2*(-1+2*x1*(-1+x3))+x0^2*x1*(-1+x1*(-1+x3))*
(-1+x3))*x3*(-(x0*x2*(-2+x3))+x0^2*(-1+x3)+x0*(-1+x3)*x3+
x2*(-x2+x3))*x4)-(2*(x0^3*x1*(-6-3*x1+8*x1^2)*x2*(-1+x3)^3+
x0^4*x1^2*(-3+2*x1)*(-1+x3)^4+2*(1+x1)^3*x2^2*
(-6*x2*(-1+x3)*x3+3*(-1+x3)^2*x3+x2^2*(1+3*x3))+
3*x0^2*(1+x1)*(-1+x3)^2*(-2*x1*(1+2*x1)*x2*(-1+x3)*x3+
x1*(1+2*x1)*(-1+x3)^2*x3+x2^2*(-1+x1*(-1+x3)+
2*x1^2*(2+x3)))+x0*(1+x1)^2*x2*(-1+x3)*
(-6*(1+4*x1)*x2*(-1+x3)*x3+3*(1+4*x1)*(-1+x3)^2*x3+
x2^2*(-1+3*x3+4*x1*(2+3*x3))))*bubble6[s45])/
(3*(1+x1+x0*x1)^3*(x2+x0*(-1+x3))*(-1+x3)^3*x3*x4)+
(x0*(1+x2-x3)*((1+x1)^2*x2^2*(x2-x3)^2+x0^4*x1^2*(-1+x3)^2+
2*x0*(1+x1)*x2*(x2-x3)*(-((2+x1)*(-1+x3)*x3)+
x2*(-1+x1*(-2+x3)+2*x3))-2*x0^3*x1*(-1+x3)*
(-((2+x1)*(-1+x3)*x3)+x2*(-1+x1*(-2+x3)+2*x3))+
x0^2*((2+4*x1+x1^2)*(-1+x3)^2*x3^2-2*x2*(-1+x3)*x3*
(x1^2*(-3+x3)+2*(-1+x3)+x1*(-6+4*x3))+
x2^2*(1-4*x3+2*x3^2+x1^2*(6-6*x3+x3^2)+
2*x1*(3-6*x3+2*x3^2))))*triangle6[s34])/
((1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2*x3*(x0-x2+x3))-
(x0^2*((1+x1)*x2+x0*x1*(-1+x3))*(1+x2-x3)*(x0-x2+x3)*
triangle6[s45])/((1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2)-
(x0*((1+x1)^2*x2^2+x0*(1+x1)*x2*(-1+2*x1*(-1+x3))+
x0^2*x1*(-1+x1*(-1+x3))*(-1+x3))*(1+x2-x3)*(x0-x2+x3)*
triangle6[s12,s34])/((1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2*x3)-
((1+x2-x3)*(x0^4*x1*(-1+2*x1^2)*(-1+x3)^4+
2*(1+x1)^3*x2^3*(x2+x3+x2*x3-x3^2)+2*x0*(1+x1)^2*x2^2*
(-1+x3)*(x2+2*x2*x3-(2+3*x1)*(-1+x3)*x3+x1*x2*(4+3*x3))+
x0^3*(-1+x3)^3*(-(x1*(1+4*x1+2*x1^2)*(-1+x3)*x3)+
x2*(-1+x1*(-2+x3)+2*x1^3*(4+x3)+x1^2*(6+4*x3)))+
x0^2*(1+x1)*x2*(-1+x3)^2*(-((1+8*x1+6*x1^2)*(-1+x3)*x3)+
x2*(-1+x3+6*x1^2*(2+x3)+x1*(6+8*x3))))*triangle6[s12,s45])/
((1+x1+x0*x1)^3*(x2+x0*(-1+x3))^2*(-1+x3)^2*x3)


==> anc/OneLoopAnalytics/uubggg_pmppp_Nf0.m <==
((((-1+ep)*x0^3*x1^2*x2*x3*(x0*x2*(3-2*x1*(-3+x3))-
3*(1+x1)*x2*(x2-x3)+3*x0^2*x1*(-1+x3)+2*x0*x1*(-1+x3)*x3)*
x4*box6[s12,s23,s45])/(2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2)+((-1+ep)*x0^2*x1^2*(x0-x2+x3)^2*
(x0^3*x1^2*(-1+x3)^2-(1+x1)^2*x2^2*(x2+x3)-
x0*(1+x1)*x2*(x2*(-1+3*x1*(-1+x3))+x1*(-1+x3)*x3)-
x0^2*x1*x2*(-1+x3)*(-2+x1*(-3+2*x3)))*x4*box6[s15,s12,s34])/
(2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2*
(1+x2-x3))-((-1+ep)*x0*x1*x2*((1+x1)*x2+x0*x1*(-1+x3))^2*
(x0-x2+x3)*((1+x1)*x2*(x2-x3)+x0^2*x1*(1+x3)-
x0*(x2+2*x1*x2-2*x1*x3))*x4*box6[s23,s34,s15])/
(2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2*
(1+x2-x3))+((-1+ep)*x0^2*x1^2*x3*(2*x0^6*x1^4*(-1+x3)^3+
x0^5*x1^3*(-1+x3)^2*(3*(-1+2*x2+x3)+x1*(-3+10*x2+3*x3))+
(1+x1)^4*x2^2*(3*x2^3-(-1+x3)*x3^2+x2*x3*(1+5*x3)-
x2^2*(2+7*x3))-x0^3*x1*(1+x1)*(-(x1*(1+x1)*(-1+x3)^3*x3)-
x2^2*(-1+x3)*(9+6*x1^2*(5+x3)+2*x1*(18+x3))+
2*x2^3*(-1+4*x1*(-2+x3)+2*x1^2*(-5+3*x3))-
(1+x1)*x2*(-1+x3)^2*(4+x1*(8+5*x3)))+
x0*(1+x1)^3*x2*(2*x1*x2^4-x1*(-1+x3)^2*x3^2-
x2^3*(6+x1*(15+x3))+x2*(-1+x3)*x3*(1+x1*(3+5*x3))+
x2^2*(4+5*x3+x1*(8+15*x3-5*x3^2)))+
x0^2*(1+x1)^2*x2*(2*x1*x2^3*(-2+x1*(-5+x3))+
x1*(2+3*x1)*(-1+x3)^2*x3+x2^2*(3-8*x1*(-3+x3)+
x1^2*(30-6*x3-4*x3^2))+x2*(-1+x3)*(2+2*x1*(6+5*x3)+
x1^2*(12+15*x3+2*x3^2)))+x0^4*x1^2*(-1+x3)*
(6*x2^2+9*x2*(-1+x3)+2*(-1+x3)^2+
4*x1*(-(x2^2*(-6+x3))+(-1+x3)^2+x2*(-6+5*x3+x3^2))+
x1^2*(-4*x2^2*(-5+x3)+2*(-1+x3)^2+
x2*(-15+11*x3+4*x3^2))))*x4*box6[s34,s45,s12])/
(2*(1+x1)^2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+
x0^2*x1*(-1+x3))^2*(1+x2-x3))+
((-1+ep)*x0*x1^2*x3*(x0-x2+x3)*((1+x1)^2*x2^2*(x2-x3)^2+
2*x0*(1+x1)*x2^2*(x2-x3)*(-1+x2+x1*(-2+x2-x3)-x3)+
x0^4*x1^2*(-1+x3)*(-(-1+x3)^2+x2*(2+x3))+
x0^3*x1*x2*(-2-x2*(-4+x3)+x3+x3^2+
2*x1*(-2-x2*(-3+x3)+x3+x3^2))+
x0^2*x2*((1+x1)*x2^2*(-2+x1*(-6+x3))+x1*(1+x1)*x3*
(-2+x3+x3^2)+x2*(1+2*x3+x1^2*(6+5*x3-2*x3^2)+
x1*(6+7*x3-2*x3^2))))*x4*box6[s45,s15,s23])/
(2*(x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2*
(1+x2-x3))+(2*(-1+ep)*x0^2*x1^2*(x0*(x2+2*x1*x2)+
x0^2*x1*(-1+x3)-(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*
box8[s34,s45,s12])/((1+x1)*(1+x2-x3))-
(2*(-1+ep)*x0^3*x1^2*(-(x0*(2+x2-2*x1*(-1+x3)-2*x3))+
x0^2*x1*(-1+x3)+(1+x1)*(x2^2-2*x2*(-1+x3)+(-1+x3)*x3))*
bubble6[s12])/((1+x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*
(1+x2-x3)*(-1+x3)*x4)+
(2*(-1+ep)*x0^3*x1*((1+x1)*(2*x2+x1*x3)+
x0^2*(-2+x1^2*x3+x1*(-3+2*x3))+
x0*(2*(-1+x2)+2*x1^2*x3+x1*(-2+3*x2+2*x3)))*bubble6[s34])/
((1+x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*(1+x2-x3)*x4)+
(2*(-1+ep)*x0*x1^2*(x0^2*(x2+6*x1*(-1+x3)+6*x1^2*(-1+x3))+
2*(1+x1)^2*(-1+x3)+x0^3*x1*(1+2*x1)*(-1+x3)+
3*x0*(1+3*x1+2*x1^2)*(-1+x3))*bubble6[s45])/
((1+x1)*(1+x2-x3)*(-1+x3)*x4)+
((-1+ep)*x0^2*x1^2*x2*((1+x1)*x2+x0*x1*(-1+x3))^2*x3*
(x0-x2+x3)^2*x4^2*pent6[s12,s23,s34,s45,s15])/
((x0*(x2+2*x1*x2)-(1+x1)*x2*(x2-x3)+x0^2*x1*(-1+x3))^2*
(1+x2-x3))-((-1+ep)*x0^2*x1*triangle6[s12])/(2*(1+x2-x3))+
((-1+ep)*x0*x1*(2+x1+x0*x1)*(x0-x2+x3)*triangle6[s15])/
(2*(1+x2-x3))-((-1+ep)*x0^2*x1*x2*triangle6[s23])/
(2*(1+x2-x3))+((-1+ep)*x0*x1*((1+x1)^2+
3*x0*(2+3*x1+x1^2)+2*x0^2*(2+4*x1+x1^2))*
((1+x1)*x2+x0*x1*(-1+x3))*triangle6[s34])/
(2*(1+x1)^2*(1+x2-x3))+
((-1+ep)*x0*x1*(1+(8+12*x0+3*x0^2)*x1+(1+x0)^2*(17+2*x0)*
x1^2+2*(1+x0)^2*(7+4*x0)*x1^3+4*(1+x0)^3*x1^4)*x3*
triangle6[s45])/(2*(1+x1)^2*(1+x2-x3))-
((-1+ep)*x0*x1*(1+(2+3*x0)*x1+(1+3*x0+2*x0^2)*x1^2)*
((1+x1)*x2+x0*(-1+x1*(-1+x3)))*triangle6[s12,s34])/
(2*(1+x1)^2*(1+x2-x3))-((-1+ep)*x0^3*x1^2*(3+(3+2*x0)*x1)*
(-1+x3)*triangle6[s12,s45])/(2*(1+x1)^2*(1+x2-x3))-
((-1+ep)*x0*(1+x0)*x1*(x0*x1-(1+x1)*x2+x1*x3)*
triangle6[s15,s23])/(2*(1+x2-x3))+
((-1+ep)*x0*x1*(x2-x3)*triangle6[s23,s45])/(2*(1+x2-x3))))


==> anc/OneLoopAnalytics/uubggg_pmppp_Nf1.m <==
(((x0^2*x1^2*(1+x1+x0*x1)*((1+x1)*x2+x0*x1*(-1+x3))*
x3*x4*box6[s34,s45,s12])/((1+x1)^2*(1+x2-x3))+
(2*x0^2*x1^2*(x0*(x2+2*x1*x2)+x0^2*x1*(-1+x3)-
(1+x1)*(x2^2-2*x2*x3+(-1+x3)*x3))*box8[s34,s45,s12])/
((1+x1)*(1+x2-x3))-
(2*x0^3*x1^2*(-(x0*(2+x2-2*x1*(-1+x3)-2*x3))+x0^2*x1*(-1+x3)+
(1+x1)*(x2^2-2*x2*(-1+x3)+(-1+x3)*x3))*bubble6[s12])/
((1+x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*(1+x2-x3)*(-1+x3)*
x4)+(2*x0^3*x1*((1+x1)*(2*x2+x1*x3)+
x0^2*(-2+x1^2*x3+x1*(-3+2*x3))+
x0*(2*(-1+x2)+2*x1^2*x3+x1*(-2+3*x2+2*x3)))*bubble6[s34])/
((1+x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*(1+x2-x3)*x4)+
(2*x0*x1^2*(x0^2*(x2+6*x1*(-1+x3)+6*x1^2*(-1+x3))+
2*(1+x1)^2*(-1+x3)+x0^3*x1*(1+2*x1)*(-1+x3)+
3*x0*(1+3*x1+2*x1^2)*(-1+x3))*bubble6[s45])/
((1+x1)*(1+x2-x3)*(-1+x3)*x4)+
(x0^2*x1*(2+3*x1+x1^2+x0*(2+4*x1+x1^2))*
((1+x1)*x2+x0*x1*(-1+x3))*triangle6[s34])/
((1+x1)^2*(1+x2-x3))+
(x0*x1^2*(2*(1+x1)^3+2*x0*(1+x1)^2*(2+3*x1)+
x0^3*x1*(1+4*x1+2*x1^2)+x0^2*(1+9*x1+14*x1^2+6*x1^3))*x3*
triangle6[s45])/((1+x1)^2*(1+x2-x3))-
(x0^2*x1^2*(1+x1+x0*x1)*((1+x1)*x2+x0*(-1+x1*(-1+x3)))*
triangle6[s12,s34])/((1+x1)^2*(1+x2-x3))-
(x0^3*x1^2*(1+x1+x0*x1)*(-1+x3)*triangle6[s12,s45])/
((1+x1)^2*(1+x2-x3))))


==> anc/README.md <==
Contents
========

./TwoLoopRemainders/
--------------------

* Analytic expressions for the set of independent two-loop remainders. Organized
in terms of a list of independent coefficient functions, a matrix and a list
of pentagon functions.

./OneLoopAnalytics/
-------------------

* Analytic expressions for a set of independent
one-loop amplitudes expressed in terms of master integrals.
Written in twistor variables.

* `MasterIntegrals.m` : Master integrals expanded through order ep^2 and expressed in
terms of pentagon functions.

./Tools/
--------

* `Subtraction.m` : Implementation of the universal divergence structure of the amplitudes,
which can be used to obtain the two-loop amplitudes from one-loop amplitudes and
remainders.

* `OneLoopEval.m` : Evaluation of one-loop amplitudes in terms of unevaluated pentagon functions.

* `TwoLoopEval.m` : Evaluation of two-loop remainders and amplitudes
in terms of unevaluated pentagon functions.

* `AmplitudeBasis.m` : The choice of independent set of helicity amplitudes to which
our analytic expressions correspond to, as well as an implementation
of transformations from a generic amplitude to this set.

* `TwistorKinematics.m` : Functions to convert between the twistor parametrization 
and Mandelstam variables.

./Numerics/
-----------

* `EvaluateFunctionBasis.m` : An interface for numerical evaluation of the
basis of pentagon functions.

* `FunctionValues.m` : A table of precomputed values of pentagon functions required
for the numerical checks.

* `InitialConditions.m` : Boundary conditions in Euclidean region.

* `FromPentagonFunctions.m` : A map to translate the pentagon functions in
the notation of [arXiv:1807.09812](https://arxiv.org/abs/1807.09812) to our conventions.

Usage
=====

All of the files found here are written in the Wolfram language used by Mathematica.
However the raw expressions found in TwoLoopRemainders/ and OneLoopAnalytics/
should be easily convertible to other formats.

The Mathematica scripts `OneLoopAmplitudesNumerical.m` and `TwoLoopAmplitudesNumerical.m`
provide examples of the numerical evaluation of our analytic results.
They reproduce the benchmark values for all amplitudes presented in [arXiv:1809.09067](https://arxiv.org/abs/1809.09067).

The scripts can be run with Mathematica either using its front-end or by executing the command

```
math -script TwoLoopAmplitudesNumerical.m
```

in a terminal, in the folder where the scripts are located.

Following the code in those scripts is a good entry point to start exploring
our results.



Notes
====

* The raw analytic expressions for all amplitudes are normalized to remove their spinor weight, i.e.  
to make them invariant under the little-group transformations.
We normalize by corresponding tree-level amplitudes, if they are non-vanishing.
In case they _do_ vanish, we normalize by an expression specifically constructed to remove
spinor weight. We choose to _not_ present these expressions explicitly.
Instead we give the factors required to convert them to the normalization of [arXiv:1809.09067](https://arxiv.org/abs/1809.09067) in Tools/Normalization.m

* We _do not_ include a program for numerical evaluation of pentagon functions such as the 
one supplied with [arXiv:1807.09812](https://arxiv.org/abs/1807.09812). We only provide some precomputed values, and a 
place-holder interface provided by the function evaluatePentagonFunction found 
in `Numerics/EvaluateFunctionBasis.m`.

* The sign of parity-odd pentagon functions (including their boundary constants) is
adjusted by our code in `Numerics/EvaluateFunctionBasis.m`.
The values found in the table `Numerics/FunctionValues.m` corresponds to the choice of tr5>0.


==> anc/Tools/AmplitudeBasis.m <==
(*
 * This is a set of basis helicity amplitudes for which the expressions are directly available.
 * Note that that these are color-ordered partial amplitudes.
 *)
$basisAmplitudes = {
    Amplitude[{"g","+"},{"g","+"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","+"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","-"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","+"},{"g","-"},{"g","+"},{"g","+"}],

    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","+"},{"g","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","-"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","-"},{"g","+"},{"g","+"}],

    Amplitude[{"u","+"},{"ub","-"},{"d","+"},{"db","-"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","-"},{"db","+"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","-"},{"db","+"},{"g","-"}]
};

(* The parity transformation flips helicities of all external particles. *)
parityFlip[ampl_Amplitude]:=MapAt[StringReplace[#,{"+"->"-","-"->"+"}]&,ampl,{All,2}];


Begin["Private`"];

(* Return {ampl,perm} with ampl being a basis amplitude and perm transformation of the invariants *)
tryRotateAndReflect[ampl_Amplitude]:= With[
    {
     rotations = Permute[Range[Length@ampl],CyclicGroup[Length@ampl]],
     antirotations = Permute[Reverse@Range[Length@ampl],CyclicGroup[Length@ampl]],
     chargeConjugateRules = {"u"->"ub","ub"->"u","db"->"d","d"->"db"}
    },

    Block[{res = SelectFirst[rotations,MemberQ[$basisAmplitudes,Permute[ampl,#]]&,Null]},
        If[ res =!= Null, Return[{Permute[ampl,res],res}] ];
    ];

    (* The charge conjugation in the Euclidean region amounts to reverting the order of particles and changing particle<->antiparticle. *)
    Block[{
            res = SelectFirst[antirotations,MemberQ[$basisAmplitudes,Permute[ampl/.chargeConjugateRules,#]]&,Null]
        },
        If[ res =!= Null, Return[{Permute[ampl/.chargeConjugateRules,res],RotateLeft@res}] ];
    ];

    (* if we reached here, the transformations is not possible *)
    Return[$Failed];
];

End[];



(*
 * Attempt to find a transformation which brings the given amplitude into one of the basis ones.
 * Returns {ampl,perm,p} with
 *    ampl : an amplitude from a basis set
 *    perm: permutation of invariants that needs to be done
 *    p: do parity flip?
 *)
findTransformationToBasisAmplitudes[ampl_Amplitude]:= Module[
    {
        swapUDrules = {"u"->"d","d"->"u","ub"->"db","db"->"ub"},
        Pampl = parityFlip@ampl,
        res
    },

    res = Private`tryRotateAndReflect[ampl];
    If[res=!=$Failed, Return[Append[res,False]]];

    res = Private`tryRotateAndReflect[Pampl];
    If[res=!=$Failed, Return[Append[res,True]]];

    (* Now we try all of that again, but swap u <--> d *)

    res = Private`tryRotateAndReflect[ampl/.swapUDrules];
    If[res=!=$Failed, Return[Append[res,False]]];

    res = Private`tryRotateAndReflect[Pampl/.swapUDrules];
    If[res=!=$Failed, Return[Append[res,True]]];

    (* if we reached here, the transformation is not possible *)
    Return[$Failed];
];



==> anc/Tools/Normalization.m <==
Get["Tools/TwistorKinematics.m"];

(*
 * This encodes the normalization for helicity amplitudes which vanish a tree-level.
 * The factor is a ratio of the eps^0 Nf^0 coefficient of the corresponding one-loop amplitude to
 * some spinor weight we have chosen to use for our analytic expressions.
 *)
leadingOrderNormalisation[proc_String,hel_String, nf_String, S12_, S23_, S34_, S45_, S15_, TR5_] :=Block[{},
	{x0,x1,x2,x3,x4}=toTwistors[S12,S23,S34,S45,S15,TR5];
	Which[
		proc==="ggggg" && hel==="ppppp", 
		3/(x0*x1*(x0^2*x1 + (1 + x1)*x2^2 + x0*x1*(-2*x2 + x3^2))) ,
		proc==="ggggg" && hel==="mpppp", 
		(3*(x0 - x2 + x3))/(x0^2*x1*(x0*x2*(1 - (1 + 3*x1)*x2 + x3) + x2*(-x2 + x1*x2^2 + x3) + x0^3*x1*(-1 + x3 + x1*x3) + x0^2*(x1*(1 + x1)*x3^2 -  x2*(-1 + x1*(-3 + x3) + x1^2*x3)))),
		proc==="uubggg" && hel==="pmppp", 
		(6*(1 + x2 - x3))/(x0*x1*((3 + 5*x1 + 2*x1^2)*x3 + 2*x0^3*x1*(-1 + x3 + x1*x3) + x0^2*((2 + 4*x1)*x2 + x1*(5 + 6*x1)*x3) + x0*(3 - 2*x1*x2^2 + 6*x1^2*x3 - 2*x1*(-6 + x3)*x3 + x2*(5 + 4*x1*x3)))) ,
		True , 1
	]
]


==> anc/Tools/OneLoopEval.m <==
Get["OneLoopAnalytics/MasterIntegrals.m"];
Get["Tools/TwistorKinematics.m"];
Get["Tools/Normalization.m"];


Begin["Private`"];

sijToTwistors = {s12 -> x4, s23 -> x2 x4, s34 -> (((1 + x1) x2)/x0 + x1 (-1 + x3)) x4, s45 -> x3 x4, s15 -> x1 (x0 - x2 + x3) x4};
oneLoopMastersToPentagon = {Global`bubble4[x_] :> (oneLoopMasters[[1, 1]] /. {v1 -> x}),
                            Global`bubble6[x_] :> (oneLoopMasters[[1, 2]] /. {v1 -> x}),
                            Global`triangle4[x_] :> (oneLoopMasters[[2, 1]] /. {v1 -> x}),
                            Global`triangle6[x_] :> (oneLoopMasters[[2, 2]] /. {v1 -> x}),
                            Global`triangle4[x_, y_] :> (oneLoopMasters[[3, 1]] /. {v1 -> x, v3 -> y}),
                            Global`triangle6[x_, y_] :> (oneLoopMasters[[3, 2]] /. {v1 -> x, v3 -> y}),
                            Global`box4[x_, y_, z_] :> (oneLoopMasters[[4, 1]] /. {v1 -> x, v2 -> y, v4 -> z}),
                            Global`box6[x_, y_, z_] :> (oneLoopMasters[[4, 2]] /. {v1 -> x, v2 -> y, v4 -> z}),
                            Global`box8[x_, y_, z_] :> (oneLoopMasters[[4, 3]] /. {v1 -> x, v2 -> y, v4 -> z}),
                            Global`pent6[x1_, x2_, x3_, x4_, x5_] :> (oneLoopMasters[[5, 1]] /. {v1 -> x1, v2 -> x2, v3 -> x3, v4 -> x4, v5 -> x5})};

insertMasters[expr_] := expr /. oneLoopMastersToPentagon /. Prepend[f_[args__] /; StringTake[SymbolName[f],1]=="f" -> f[args]] @ sijToTwistors

End[];

(* Obtain a semi-analytic expression for one-loop amplitude, keeping the function basis unevaluated. *)
oneLoopFunctionBasisEval[proc_String,hel_String,nf_String, S12_, S23_, S34_, S45_, S15_, TR5_] :=
	Block[{
                x0, x1, x2, x3, x4,
		amp=proc<>"_"<>hel<>"_"<>nf<>".m",
		norm=leadingOrderNormalisation[proc,hel,nf,S12,S23,S34,S45,S15,TR5]
            },
            {x0,x1,x2,x3,x4}=toTwistors[S12,S23,S34,S45,S15,TR5];
            Series[Private`insertMasters[Get["OneLoopAnalytics/"<>amp]]*norm/.vtr5->TR5, {ep,0,2}]
	];


(* Obtain a semi-analytic expression for one-loop amplitude, keeping the function basis unevaluated. *)
oneLoopFunctionBasisEval[proc_String,hel_String, S12_, S23_, S34_, S45_, S15_, TR5_] :=
	oneLoopFunctionBasisEval[proc,hel,"Nf0", S12, S23, S34, S45, S15, TR5] + Nf/Nc*oneLoopFunctionBasisEval[proc,hel,"Nf1", S12, S23, S34, S45, S15, TR5];


==> anc/Tools/Subtraction.m <==
Get["Tools/OneLoopEval.m"];


(*beta function coefficients*)
beta0=Nc/3*(11-2*Nf/Nc);
beta1=(Nc^2)/3*(17-13/2*Nf/Nc);

(*coefficients for one-loop catani operators*)
gammaGG=1/ep^2+1/(2*ep)*beta0/Nc;
gammaUD=1/ep^2+3/(2*ep);
gammaGU=1/2(gammaGG+gammaUD);
gammaUUb=0;

(*one-loop catani operators*)
i1Operator["ggggg"]=Series[-Exp[EulerGamma*ep]/Gamma[1-ep]*gammaGG*( (-s12)^(-ep) + (-s23)^(-ep) + (-s34)^(-ep) + (-s45)^(-ep) + (-s15)^(-ep)),{ep,0,2}]/.Log[-a_]->f11[a]//Normal;
i1Operator["uubggg"]=Series[-Exp[EulerGamma*ep]/Gamma[1-ep]*(gammaUUb*(-s12)^(-ep) + gammaGU*(-s23)^(-ep) + gammaGG*(-s34)^(-ep) + gammaGG*(-s45)^(-ep) + gammaGU*(-s15)^(-ep)),{ep,0,2}]/.Log[-a_]->f11[a]//Normal;
i1Operator["uubddbg"]=Series[-Exp[EulerGamma*ep]/Gamma[1-ep]*(gammaUUb*(-s12)^(-ep) + gammaUD*(-s23)^(-ep) + gammaUUb*(-s34)^(-ep) + gammaGU*(-s45)^(-ep) + gammaGU*(-s15)^(-ep)),{ep,0,2}]/.Log[-a_]->f11[a]//Normal;

(*coefficients for two-loop catani operators*)
hg=(5*Nf^2)/(27*Nc^2) + Nf*(-89/108 - Pi^2/72)/Nc + (5/12 + (11*Pi^2)/144 + Zeta[3]/2);
hq=Nf*(-25/216 + Pi^2/48)/Nc + (409/864 - (11*Pi^2)/96 + (7*Zeta[3])/4);
kCoeff=(-10*Nf)/(9*Nc) + 67/9 - Pi^2/3;


(*two-loop catani operators*)
i2Operator["ggggg"]=Series[-1/2*i1Operator["ggggg"]*i1Operator["ggggg"]-beta0/(Nc*ep)*i1Operator["ggggg"]+Exp[-EulerGamma*ep]*Gamma[1-2*ep]/Gamma[1-ep]*(beta0/(Nc*ep)+kCoeff)*(i1Operator["ggggg"]/.{ep->2*ep})+Exp[EulerGamma*ep]/(ep*Gamma[1-ep])*(5*hg),{ep,0,0}]/.Log[-a_]->f11[a]//Normal;
i2Operator["uubggg"]=Series[-1/2*i1Operator["uubggg"]*i1Operator["uubggg"]-beta0/(Nc*ep)*i1Operator["uubggg"]+Exp[-EulerGamma*ep]*Gamma[1-2*ep]/Gamma[1-ep]*(beta0/(Nc*ep)+kCoeff)*(i1Operator["uubggg"]/.{ep->2*ep})+Exp[EulerGamma*ep]/(ep*Gamma[1-ep])*(2*hq+3*hg),{ep,0,0}]/.Log[-a_]->f11[a]//Normal;
i2Operator["uubddbg"]=Series[-1/2*i1Operator["uubddbg"]*i1Operator["uubddbg"]-beta0/(Nc*ep)*i1Operator["uubddbg"]+Exp[-EulerGamma*ep]*Gamma[1-2*ep]/Gamma[1-ep]*(beta0/(Nc*ep)+kCoeff)*(i1Operator["uubddbg"]/.{ep->2*ep})+Exp[EulerGamma*ep]/(ep*Gamma[1-ep])(4*hq+hg),{ep,0,0}]/.Log[-a_]->f11[a]//Normal;

(*tree amplitudes*)
tree["ggggg", a_String /; (a =!= "ppppp" && a =!= "mpppp")] = 1;
tree["ggggg", "ppppp"] = 0;
tree["ggggg", "mpppp"] = 0;
tree["uubggg", a_String /; (a =!= "pmppp")] = 1;
tree["uubggg", "pmppp"] = 0;
tree["uubddbg", a_String] = 1;

(*subtraction term*)
subtraction[proc_String,hel_String,S12_,S23_,S34_,S45_,S15_,TR5_]:=
oneLoopFunctionBasisEval[proc,hel,S12,S23,S34,S45,S15,TR5]*(i1Operator[proc]+5/(2*ep)*beta0/Nc)-tree[proc,hel]*(15/(8*ep^2)*(beta0/Nc)^2 + 3/(2*ep)*(beta0/Nc*i1Operator[proc]-beta1/Nc^2) - i2Operator[proc])



==> anc/Tools/TwistorKinematics.m <==
toTwistors::usage = "toTwistors[s12_, s23_, s34_, s15_, tr5_] takes a point in momentum space in terms of the sij and tr5 and returns the corresponding twistor variables.

toTwistors[p1_, p2_, p3_, p4_, p5_] takes a massless five point momentum configuration and computes the corresponding twistor variables. All momenta are passed as 4-component lists.";

fromTwistors::usage = "fromTwistors[X0_,X1_,X2_,X3_,X4_] does the reverse to the toTwistors";

Begin["Private`"];

mink[{a0_, as__}, {b0_, bs__}] := a0*b0 - Dot[{as},{bs}]

toTwistors[p1_List, p2_List, p3_List, p4_List, p5_List] := toTwistors[2*mink[p1,p2], 2*mink[p2,p3], 2*mink[p3,p4], 2*mink[p4,p5], 2*mink[p1,p5], -4*I*Det[{p1,p2,p3,p4}]];

toTwistors[s12_,s23_,s34_,s45_,s15_, tr5_] := {
    (s12*s23+s23*s34-s34*s45-s12*s15+s45*s15+tr5)/(2*s12*s34),
    (-s12*s23+s23*s34-s34*s45+s12*s15-s45*s15+tr5)/(2*(s12+s23-s45)*s45),
    s23/s12,
    s45/s12,
    s12
};

fromTwistors[X0_,X1_,X2_,X3_,X4_] := {
    X4,
    X2*X4,
    (((1 + X1)*X2)/X0 + X1*(-1+X3))*X4,
    X3*X4,
    X1*(X0 - X2 + X3)*X4, X4^2*(X2*(1+2*X1)+X0*X1(X3-1) - X2*(1+X1)*(X2-X3)/X0)
};

End[];


==> anc/Tools/TwoLoopEval.m <==
Get["Tools/Normalization.m"];
Get["Tools/Subtraction.m"];

(* Obtain a semi-analytic expression for the remainder, keeping the function basis unevaluated. *)
twoLoopRemainder[proc_String,hel_String,nf_String, S12_, S23_, S34_, S45_, S15_, TR5_]:=Block[{s12, s23, s34, s45, s15},
	Get["TwoLoopRemainders/"<>proc<>"_"<>hel<>"_"<>nf<>".txt"];
	(rationalBasis[proc,hel,nf].projectionMatrix[proc,hel,nf]/.{s12->S12,s23->S23,s34->S34,s45->S45,s15->S15,s51->S15,tr5->TR5}).ampFunctions[proc,hel,nf]*leadingOrderNormalisation[proc,hel,nf,S12,S23,S34,S45,S15,TR5]
]

(* Obtain a semi-analytic expression for the two-loop amplitude, keeping the function basis unevaluated. *)
twoLoopFunctionBasisEval[proc_String, hel_String, S12_, S23_, S34_, S45_, S15_, TR5_] :=
    subtraction[proc, hel, S12, S23, S34, S45, S15, TR5] +
        twoLoopRemainder[proc, hel, "Nf0", S12, S23, S34, S45, S15, TR5] +
        (Nf/Nc)*twoLoopRemainder[proc, hel, "Nf1", S12, S23, S34, S45, S15, TR5] +
        (Nf/Nc)^2*twoLoopRemainder[proc, hel, "Nf2", S12, S23, S34, S45, S15, TR5];


==> anc/TwoLoopAmplitudesNumerical.m <==
If[$FrontEnd =!= Null,SetDirectory[NotebookDirectory[]]];

Protect[ep,s12,s23,s34,s45,s15,tr5,Amplitude];

Get["Tools/TwoLoopEval.m"];
Get["Numerics/EvaluateFunctionBasis.m"];

Get["Tools/AmplitudeBasis.m"];

(* Normalization factor per-loop required to match the conventions of the paper. *)
Sep = Exp[-EulerGamma*ep]*(4*Pi)^(ep);
Protect[Sep];



(*
 * Evaluate amplitude fully for numerical values of invariants.
 *
 * The partial helicty amplitudes which are not in our basis directly
 * can be obtained with one or more transformations from
 * - momentum index relabeling
 * - parity conjugation
 * - charge conjugation
 *
 * Input pspoint is {{s12,s23,s34,s45,s15},tr5}
 *)
evaluateFull[ampl_Amplitude, pspoint:{{_?NumericQ..},_?NumericQ}, norm_:Sep^2]:= Module[
    {
        (* First we find a transformation to one of the basis amplitudes *)
        transformation = findTransformationToBasisAmplitudes[ampl],
        tr5 = pspoint[[2]],
        transformedPoint,
        basisAmpl
    },

    basisAmpl = First@transformation;

    (* Now we transform the invariants such that they align. *)
    transformedPoint = Permute[pspoint[[1]],transformation[[2]]];

    (* Change sign of tr5 if we neede to do parity conjugation *)
    tr5 = If[transformation[[3]],-1,1] * tr5;

    (* Change the format to pass further *)
    transformedPoint = Sequence@@transformedPoint;

    With[
        {
            channel = StringJoin @@ ( #[[1]]& /@ basisAmpl ),
            hel = StringReplace[StringJoin @@ ( #[[2]]& /@ basisAmpl ), {"+"->"p", "-"->"m"}]
        },
        Chop@Expand@Normal @ evaluateFunctionBasis[ norm * twoLoopFunctionBasisEval[channel, hel, transformedPoint, tr5], transformedPoint, tr5]
    ]
];

(* Format to print *)
formatPrint[ampl_Amplitude,expr_]:= (
    Print[];
    Print[List@@(StringJoin[#1<>"^"<>#2]&)@@@ampl];
    Block[{x},
        (* The ReplaceAll[...] part is a wild hack to make Mathematica print the proper number of digits to a terminal. *)
        Print["\tNf^",#,":\t", ReplaceAll[x_?(NumericQ[#] && Precision[#]=!=Infinity &) :> ToString@SetPrecision[x,10]] @ Coefficient[expr/.Nf-> x Nc, x, #] ] & /@ {0,1,2}
    ];
    Print[];
);





Print["************************************************************"];
Print["Two-loop amplitudes at kinematic point of arXiv:1809.09067."];
Print["************************************************************"];

amplitudes = {
    Amplitude[{"g","+"},{"g","+"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","+"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","-"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"g","-"},{"g","+"},{"g","-"},{"g","+"},{"g","+"}],

    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","+"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","+"},{"g","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"g","-"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","-"},{"g","+"},{"g","+"}],

    Amplitude[{"u","+"},{"ub","-"},{"d","+"},{"db","-"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","-"},{"db","+"},{"g","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","+"},{"db","-"},{"g","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"d","-"},{"db","+"},{"g","-"}]
};

PSpoint = {{-1, -8/13, -1094/2431, -7/17, -749/7293}, 52472/94809};

formatPrint[#,evaluateFull[#,PSpoint]]& /@ amplitudes;





Print["************************************************************"];
Print["Two-loop amplitudes at kinematic point of arXiv:1807.09709"];
Print["************************************************************"];

(*
 * Note that the notation for 2q3g amplitudes in arXiv:1807.09709 differs
 * from the one we employ here. The simplest way to "convert" the notation
 * is to swap u <--> ub. Then these amplitudes are related to ours
 * by charge conjugation.
 *)
amplitudes = {
    Amplitude[{"ub","+"},{"g","+"},{"g","+"},{"g","+"},{"u","-"}],
    Amplitude[{"ub","+"},{"g","+"},{"g","+"},{"g","-"},{"u","-"}],
    Amplitude[{"ub","+"},{"g","+"},{"g","-"},{"g","+"},{"u","-"}],
    Amplitude[{"ub","+"},{"g","-"},{"g","+"},{"g","+"},{"u","-"}],

    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"d","+"},{"db","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","-"},{"d","+"},{"db","-"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","+"},{"d","-"},{"db","+"}],
    Amplitude[{"u","+"},{"ub","-"},{"g","-"},{"d","-"},{"db","+"}]
};

PSpoint = {{-1, -37/78, -2023381/3194997, -83/102, -193672/606645}, 3408503797/3738146490};

formatPrint[#,evaluateFull[#,PSpoint,1]]& /@ amplitudes;


==> anc/TwoLoopRemainders/ggggg_mmppp_Nf0.txt <==
rationalBasis["ggggg","mmppp","Nf0"]=
{-5/2,(-3*(s23-s45))/(2*s12)-(15*(s23-s45)^2)/(4*s12^2)-
(5*(s23-s45)^3)/(2*s12^3)-(15*(s23-s45)*(-s15+s23-s45)*s45)/
(s12^2*(s12-s34-s45))-(3*(s15+s45))/(2*(s12-s34-s45))-
(5*(s15+s45)^3)/(2*(s12-s34-s45)^3)+(9*s45*(s15-s23+s45))/
(s12*(s12-s34-s45))+(15*(s23-s45)^2*s45*(s15-s23+s45))/
(2*s12^3*(s12-s34-s45))+(15*s45*(s15+s45)^2*(s15-s23+s45))/
(2*s12*(s12-s34-s45)^3)-(15*s45^2*(s15+s45)*
(s15-s23+s45)^2)/(2*s12^2*(s12-s34-s45)^3)+
(5*s45^3*(s15-s23+s45)^3)/(2*s12^3*(s12-s34-s45)^3)-
(15*(s15+s45)^2)/(4*(-s12+s34+s45)^2)+
(15*s45*(s15+s45)*(s15-s23+s45))/(s12*(-s12+s34+s45)^2)-
(15*(s23-s45)*s45^2*(s15-s23+s45)^2)/
(2*s12^3*(-s12+s34+s45)^2)-
(15*s45*(5*s45*(s15+s45)^2+s23^2*(2*s15+5*s45)-
2*s23*(s15^2+6*s15*s45+5*s45^2)))/
(4*s12^2*(-s12+s34+s45)^2)+
(3/(2*s12^2)+(5*(s23-s45)^2)/(2*s12^3*(s12-s34-s45))+
(5*s45^2*(s15-s23+s45)^2)/(2*s12^3*(s12-s34-s45)^3)+
(5*(s23-s45)*(-s15+s23-s45)*s45)/(s12^3*(-s12+s34+s45)^2)+
(5*(s15+s45)*(2*s23*s45+(s34-s45)*(s15+s45)))/
(2*s12^2*(s12-s34-s45)^3)+(3*(5*s15+5*s23+2*(s34+s45)))/
(4*s12^2*(s12-s34-s45))+
(5*((2*s15+3*s34-2*s45)*(s15+s45)+s23*(2*s15+7*s45)))/
(4*s12^2*(-s12+s34+s45)^2))*tr5,11/4+s34/s12-
s34^2/(4*s12^2)+s34^3/(6*s12^3)+(s34^2*(-s15+s45))/
(2*s12^2*(-s15+s23))+(s34*(s15-s45)+s15*s45)/
(s12*(-s15+s23))+(s34^2*(s34*(s15-s45)+s15*s45))/
(2*s12^3*(-s15+s23))+(s15*s34*s45*(s34*(s15-s45)+s15*s45))/
(2*s12^2*(-s15+s23)^3)+(s34*(s34*(s15-s45)+s15*s45)^2)/
(2*s12^3*(-s15+s23)^2)+(s34*(s15-s45)+s15*s45)^3/
(6*s12^3*(-s15+s23)^3)+
(s15^2*s45^2-s34^2*(s15^2-4*s15*s45+s45^2))/
(4*s12^2*(-s15+s23)^2)+(-s34^2/(6*s12^3*(s15-s23))+
(-11*s12+s34)/(12*s12^2*(s15-s23))+(s15*s34*s45)/
(6*s12^2*(-s15+s23)^3)+(s34*s45+s15*(-s34+s45))/
(12*s12^2*(s15-s23)^2)+(s34*s45-s15*(s34+s45))^2/
(6*s12^3*(-s15+s23)^3)+(s34*(-(s34*s45)+s15*(s34+s45)))/
(3*s12^3*(s15-s23)^2))*tr5,1/2-(5*(-s15+s23)^3)/(3*s34^3)-
(5*(-s15+s23)^2)/(2*s34^2)+(s15-s23)/s34-
(5*(s23-s45)^2)/(2*s12^2)-(5*(s23-s45)^3)/(3*s12^3)-
(5*s15*(-s15+s23)^2*s45)/(s12*s34^3)+(10*s15*(s15-s23)*s45)/
(s12*s34^2)-(6*s15*s45)/(s12*s34)-(5*s15*(s23-s45)^2*s45)/
(s12^3*s34)+(5*s15^2*(s15-s23)*s45^2)/(s12^2*s34^3)-
(5*s15^3*s45^3)/(3*s12^3*s34^3)+(-s23+s45)/s12+
(10*s15*s45*(-s23+s45))/(s12^2*s34)+(5*s15^2*s45^2*(-s23+s45))/
(s12^3*s34^2)-(5*s15*s45*(2*s23^2+5*s15*s45-2*s23*(s15+s45)))/
(2*s12^2*s34^2)+(-(2*s12+5*s23-5*s45)/(2*s12^2*s34)-
(5*(s23-s45)^2)/(3*s12^3*s34)-(5*s15^2*s45^2)/(3*s12^3*s34^3)+
(10*s15*s45*(-s23+s45))/(3*s12^3*s34^2)-
(5*(-s15+s23)*(s12*(-s15+s23)+2*s15*s45))/(3*s12^2*s34^3)-
(5*(2*s23^2+3*s12*(-s15+s23)+7*s15*s45-2*s23*(s15+s45)))/
(6*s12^2*s34^2))*tr5,(6*(-s15+s34))/s12-
(15*(-s15+s34)^2)/s12^2+(10*(-s15+s34)^3)/s12^3+
(10*(-s15+s23)^3)/s45^3-(30*s23*(-s15+s23)^2*s34)/(s12*s45^3)+
(30*s23^2*(-s15+s23)*s34^2)/(s12^2*s45^3)-
(10*s23^3*s34^3)/(s12^3*s45^3)-(15*(-s15+s23)^2)/s45^2+
(60*s23*(-s15+s23)*s34)/(s12*s45^2)+(30*s23^2*s34^2*(-s15+s34))/
(s12^3*s45^2)-(15*s23*s34*(2*s15*(s15-s34)+
s23*(-2*s15+5*s34)))/(s12^2*s45^2)+(6*(-s15+s23))/s45-
(36*s23*s34)/(s12*s45)+(60*s23*s34*(-s15+s34))/(s12^2*s45)-
(30*s23*s34*(-s15+s34)^2)/(s12^3*s45)+
((-10*s23^2*s34^2)/(s12^3*s45^3)+
(10*(-s15+s23)*(s12*(s15-s23)+2*s23*s34))/(s12^2*s45^3)+
(20*s23*s34*(-s15+s34))/(s12^3*s45^2)-
(5*(2*s15^2+3*s12*(s15-s23)+7*s23*s34-2*s15*(s23+s34)))/
(s12^2*s45^2)-(3*(2*s12+5*s15-5*s34))/(s12^2*s45)-
(10*(s15-s34)^2)/(s12^3*s45))*tr5,11/3+(5*(s23-s45))/s12+
(5*s15)/(s12+s23-s45)+(5*s15*(3*s15+s34-s45))/
(2*(s12+s23-s45)*(s12-s34-s45))+(5*s45)/(s12-s34-s45)+
(15*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))-
(15*(2*s23-3*s45)*(-s15+s23-s45)*s45^2)/
(2*s12^3*(s12-s34-s45))-(25*s15^3*s45^3)/
(s12*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(5*s15*s45^3)/(2*s12*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(25*s15^3*s45^4)/(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(5*s15^3*s45^5)/(2*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(5*s15*(-2*s15+s23-s34+s45))/(2*(s12+s23-s45)^2)-
(20*s15^2*s45^3)/(s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(15*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(15*s15*s45^2*(6*s15+s45))/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15*s45^3*(12*s15+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*(s34-3*s45)*(2*s15+3*s45))/(2*(s12+s23-s45)*
(s12-s34-s45)^3)+(15*s15^2*s45^2*(2*s15+3*s45))/
(s12*(s12+s23-s45)*(s12-s34-s45)^3)-
(10*s15^2*s45^3*(2*s15+3*s45))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*s15^2*s45^4*(2*s15+3*s45))/
(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(15*s45*(3*s15-3*s23+4*s45))/(2*s12*(s12-s34-s45))+
(5*s45*(9*s15+5*s45))/(2*(-s12+s34+s45)^2)+
(5*s15*(2*s15^2+3*s15*s34-6*s15*s45+s34*s45-2*s45^2))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(15*s45*(2*s15^2+3*s15*s45+s45^2))/(2*(-s12+s34+s45)^3)+
(5*s15*(s15^2+4*s15*s34+s34^2-4*s15*s45-s34*s45+s45^2))/
(2*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s45*(2*s23^2-5*s23*s45+3*s45^2))/(2*s12^3)-
(15*s45^3*(2*s15^2-4*s15*s23+2*s23^2+6*s15*s45-5*s23*s45+
3*s45^2))/(2*s12^3*(-s12+s34+s45)^2)-
(5*s45^4*(6*s15^2-6*s15*s23+2*s23^2+9*s15*s45-5*s23*s45+
3*s45^2))/(2*s12^3*(s12-s34-s45)^3)+
(5*(2*s23^2-7*s23*s45+5*s45^2))/(2*s12^2)+
(5*s15^2*(2*s15*s34+2*s34^2-3*s15*s45-4*s34*s45+6*s45^2))/
(2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*(s34^2-3*s34*s45+6*s45^2))/(2*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(5*s45*(6*s15^2+36*s15*s45+19*s45^2-
6*s23*(s15+2*s45)))/(2*s12*(-s12+s34+s45)^2)+
(5*s45^2*(12*s15^2+6*s23^2+45*s15*s45+23*s45^2-
9*s23*(2*s15+3*s45)))/(2*s12^2*(-s12+s34+s45)^2)+
(5*s45*(6*s23^2-6*s23*(s15+4*s45)+s45*(18*s15+19*s45)))/
(2*s12^2*(s12-s34-s45))+
(5*s45^2*(s23*(6*s15+5*s45)-9*(2*s15^2+3*s15*s45+s45^2)))/
(2*s12*(s12-s34-s45)^3)+
(5*s45^3*(2*s23^2-2*s23*(6*s15+5*s45)+
9*(2*s15^2+3*s15*s45+s45^2)))/(2*s12^2*(s12-s34-s45)^3)+
(-5/s12^2-(5*s15*(s15-s23+2*s34))/(2*s12^2*(s12+s23-s45)^2)-
(15*s15)/(2*s12^2*(s12+s23-s45))-(5*s15*(s15+2*s34))/
(s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*(2*s23-3*s45)*s45)/(2*s12^3*(s12-s34-s45))-
(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(5*s15*s45^3*(s15+s45))/(s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*s15*s45^3)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*(s15+s23+s34+s45))/
(s12^2*(s12-s34-s45))-(5*s45^2*(2*s15-2*s23+3*s45))/
(s12^3*(-s12+s34+s45)^2)-(5*s45^3*(4*s15-2*s23+3*s45))/
(2*s12^3*(s12-s34-s45)^3)-
(5*(2*s15*s34+(4*s23+5*s34-3*s45)*s45))/
(2*s12^2*(-s12+s34+s45)^2)-(5*s15*(s15+s45)*
(s34^2-s34*s45+s45^2))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*s15^2*(-s34^3+s34^2*s45-s34*s45^2+
s45^3))/(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(5*s15*(-3*s34^2+s15*(-3*s34+s45)))/(2*s12^2*(s12+s23-s45)^2*
(s12-s34-s45))-(5*s15*(s15*(2*s34-s45)+s34*(s34+s45)))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s45*(2*s23*s45+(s34-s45)*(4*s15+3*s45)))/
(2*s12^2*(s12-s34-s45)^3)-
(5*s15*(s34^3+s15*(3*s34^2-2*s34*s45+s45^2)))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2))*tr5,
11/3-(5*(s23-s45))/s12-(25*(s23-s45)^2)/(2*s12^2)-
(15*(s23-s45)^3)/(2*s12^3)+(5*s15^5*s23^3)/
(2*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)-
(15*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(5*s15^4*s23^2*(3*s15+7*s23))/(2*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(5*s15^3*s23)/(2*s12*(s12+s15-s34)^2*
(s12-s34-s45))-(15*s15^2*s23)/(2*s12*(s12+s15-s34)*
(s12-s34-s45))+(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(5*(s15+s45))/(s12-s34-s45)-
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*s23)/(2*s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(15*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^3*s23*(s15+8*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(15*s45^2*(s15-s23+s45)*(2*s15+3*s45))/
(2*s12*(s12-s34-s45)^3)-
(5*(s23-s45)*(-7*s15*s23-12*s15*s45+19*s23*s45-19*s45^2))/
(2*s12^2*(s12-s34-s45))-
(5*(s23-s45)^2*(-4*s15*s23-5*s15*s45+9*s23*s45-9*s45^2))/
(2*s12^3*(s12-s34-s45))+(5*s45*(2*s15^2+5*s15*s45+3*s45^2))/
(2*(-s12+s34+s45)^3)-(5*(2*s15^2+7*s15*s45+5*s45^2))/
(2*(-s12+s34+s45)^2)+
(15*(s23*(s15-4*s45)+s45*(3*s15+4*s45)))/
(2*s12*(s12-s34-s45))-
(5*(s23-s45)*(s23^2*(5*s15^2-8*s15*s45+9*s45^2)-
2*s23*s45*(-s15^2+s15*s45+9*s45^2)+
s45^2*(2*s15^2+10*s15*s45+9*s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)+
(-5*s23*(s15^2+5*s15*s45+19*s45^2)+
5*s45*(6*s15^2+24*s15*s45+19*s45^2))/
(2*s12*(-s12+s34+s45)^2)-
(5*(s23^2*(9*s15^2-10*s15*s45+23*s45^2)+
s45^2*(6*s15^2+27*s15*s45+23*s45^2)+
s23*(s15^3-s15^2*s45-17*s15*s45^2-46*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)-
(15*(-2*s23*s45^3*(2*s15+3*s45)+s45^3*(2*s15^2+5*s15*s45+
3*s45^2)+s23^2*(-s15^3+s15^2*s45-s15*s45^2+3*s45^3)))/
(2*s12^2*(s12-s34-s45)^3)+
(5*(-3*s23*s45^4*(2*s15+3*s45)+s45^4*(2*s15^2+5*s15*s45+
3*s45^2)+s23^3*(6*s15^3-5*s15^2*s45+4*s15*s45^2-3*s45^3)+
3*s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+3*s45^4)))/
(2*s12^3*(s12-s34-s45)^3)+
(5/s12^2+(5*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)^2*
(s12-s34-s45)^3)-(5*s15^3*s23)/(s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)-(5*s15^3*s23*(s15+3*s23))/
(s12^3*(s12+s15-s34)*(s12-s34-s45)^3)+
(15*(s23-s45)^2)/(2*s12^3*(s12-s34-s45))-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(15*s15^2*s23)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*(s15*(-4*s23+2*s34)+(11*s23+5*s34-3*s45)*s45))/
(2*s12^2*(-s12+s34+s45)^2)+
(5*(s23-s45)*(3*(s23-s45)*s45-s15*(2*s23+s45)))/
(s12^3*(-s12+s34+s45)^2)+
(5*(2*s15^2*s23+3*(2*s23+s34-s45)*s45^2-
2*s15*s45*(s23-s34+s45)))/(2*s12^2*(s12-s34-s45)^3)+
(5*(5*s23+2*(s15+s34+s45)))/(2*s12^2*(s12-s34-s45))+
(5*(2*s15^3*s23+s15^2*s23*(5*s23-2*s45)+3*(s23-s45)^2*s45^2+
2*s15*s45*(-2*s23^2+s23*s45+s45^2)))/
(2*s12^3*(s12-s34-s45)^3))*tr5,
121/24+(5*(s23-3*s45))/(2*s12)+(5*(s23-2*s45)^2)/(2*s12^2)+
(5*(5*s15+3*s23))/(4*(s12+s23-s45))+(5*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(5*s15^5*s23^2)/(2*s12^3*(s12+s15-s34)*(s12-s34-s45)^3)-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15^2*(s34-3*s45)*s45)/(2*(s12+s23-s45)*(s12-s34-s45)^3)+
(15*s45)/(2*(s12-s34-s45))-(5*s45^2)/(4*s12*(s12+s23-s45))+
(15*(-3*s15+s23-2*s45)*s45^3)/(2*s12*(s12-s34-s45)^3)+
(15*s15^2*s45^3)/(s12*(s12+s23-s45)*(s12-s34-s45)^3)-
(15*s15*s45^3)/(4*s12*(s12+s23-s45)^2*(s12-s34-s45))-
(15*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(10*s15^2*s45^4)/(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15^2*s45^5)/(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(5*s45^2*(-14*s15+s45))/(4*s12*(s12+s23-s45)*(s12-s34-s45))-
(5*s15^3*s23)/(2*s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^4*s23)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(10*s15^2*s45^3)/(s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s45^2*(3*s15+2*s45))/(2*(-s12+s34+s45)^3)+
(5*s15*(s34-2*s45)*(s15+3*s45))/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(15*s15*s45^2*(2*s15+3*s45))/
(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s45^3*(4*s15+3*s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s45*(3*s15+4*s45))/
(2*(-s12+s34+s45)^2)+(5*(2*s15^2+2*s15*s34-2*s15*s45-
s34*s45+s45^2))/(4*(s12+s23-s45)*(s12-s34-s45))-
(5*s45*(s23^2-3*s23*s45+2*s45^2))/(2*s12^3)+
(5*s15*(4*s15*s34+3*s34^2-4*s15*s45-3*s34*s45+3*s45^2))/
(4*(s12+s23-s45)^2*(s12-s34-s45))+
(5*s15^2*(s34^2-2*s34*s45+3*s45^2))/(2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(5*(-9*s23*s45^3+3*s45^3*(s15+2*s45)+
s23^2*s45*(-s15+3*s45)))/(2*s12^3*(s12-s34-s45))-
(5*(3*s15*s23+s23^2+s15*(-2*s15-3*s34+3*s45)))/
(4*(s12+s23-s45)^2)+(5*(s23*(s15-14*s45)*s45+
s23^2*(-s15+3*s45)+2*s45^2*(3*s15+7*s45)))/
(2*s12^2*(s12-s34-s45))-
(5*(s23*(s15-5*s45)+s45*(3*s15+11*s45)))/
(2*s12*(s12-s34-s45))-(5*(-9*s23*s45^4+6*s45^4*(s15+s45)+
s23^2*s45*(s15^2-2*s15*s45+3*s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)+
(5*(-2*s45^2*(6*s15+7*s45)+s23*(s15^2-s15*s45+7*s45^2)))/
(2*s12*(-s12+s34+s45)^2)+
(5*(s45^3*(15*s15+16*s45)+s23^2*(s15^2-2*s15*s45+3*s45^2)+
s23*(s15^3-s15^2*s45+s15*s45^2-16*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+
(5*(-6*s23*s45^4+3*s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(2*s12^2*(s12-s34-s45)^3)-
(5*(-3*s23*s45^5+s45^5*(3*s15+2*s45)+
s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+s45^4)))/
(2*s12^3*(s12-s34-s45)^3)+
(-25/(4*s12^2)+(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)+(5*s15^4*s23)/(2*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(5*(s23-2*s45)*s45)/
(2*s12^3*(s12-s34-s45))+(5*s15*s45^4)/
(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s34^2*(6*s15+s34+s45))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(5*(s23+s34+s45))/
(2*s12^2*(s12-s34-s45))-(5*s15*s45*(s34^2-s34*s45+s45^2))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(5*(s15^2*s23-s15*s23*s45+(s23+2*s34-2*s45)*s45^2))/
(2*s12^2*(s12-s34-s45)^3)-
(5*(s23*(s15-2*s45)*s45+4*s45^3))/(2*s12^3*(-s12+s34+s45)^
2)-(5*s34*(s34+2*(s15+s45)))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(5*(4*s15-4*s23+3*(s34+s45)))/
(4*s12^2*(s12+s23-s45))-(5*s34*(s34*s45+s15*(s34+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*(s23^2-s23*(2*s15+s34+s45)+s34*(4*s15+s34+s45)))/
(4*s12^2*(s12+s23-s45)^2)+
(5*(s15*s23+s45*(-2*s23-3*s34+2*s45)))/
(2*s12^2*(-s12+s34+s45)^2)+
(5*(-2*s45^4+s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(2*s12^3*(s12-s34-s45)^3))*tr5,
121/24+(5*s15^2)/(4*(s12+s15-s34)^2)-
(5*s15)/(2*(s12+s15-s34))+(5*s15^2)/(4*s12*(s12+s15-s34))-
(25*(s23-s45))/(4*s12)-(5*s15)/(2*(s12+s23-s45))-
(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(5*s15^5*s23^2)/(2*s12^3*(s12+s15-s34)*(s12-s34-s45)^3)+
(15*s15^3*s23)/(4*s12*(s12+s15-s34)^2*(s12-s34-s45))+
(5*s15^2)/(4*(s12+s15-s34)*(s12-s34-s45))+
(5*s15^2*(s15-5*s23))/(4*s12*(s12+s15-s34)*(s12-s34-s45))+
(15*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))-
(5*s15*(s15+s34-s45))/(2*(s12+s23-s45)*(s12-s34-s45))-
(15*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))-
(15*s15^2*s45^3)/(s12*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(10*s15^2*s45^4)/(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(5*s15^2*s45^5)/(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(15*s15^3*s23)/(2*s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^3*s23*(3*s15+4*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15*(s34-2*s45)*(s15+s45))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(15*s15*s45^2*(2*s15+s45))/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s45^3*(4*s15+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s45^2*(3*s15+2*s45))/(2*(-s12+s34+s45)^3)+
(15*s45^3*(3*s15-s23+2*s45))/(2*s12*(s12-s34-s45)^3)+
(5*s15^2*s45*(-s34+3*s45))/(2*(s12+s23-s45)*
(s12-s34-s45)^3)-(5*s45*(3*s15+4*s45))/
(2*(-s12+s34+s45)^2)-(5*(s15+5*s45))/(4*(s12-s34-s45))-
(5*(s23^2-3*s23*s45+2*s45^2))/s12^2+
(5*s45*(s23^2-3*s23*s45+2*s45^2))/(2*s12^3)+
(5*(-s15^2+8*s15*s23+7*s15*s45-17*s23*s45+21*s45^2))/
(4*s12*(s12-s34-s45))+(5*(-9*s23*s45^3+3*s45^3*(s15+2*s45)+
s23^2*s45*(-s15+3*s45)))/(2*s12^3*(s12-s34-s45))-
(5*(3*s23*(s15-6*s45)*s45+s23^2*(-3*s15+5*s45)+
2*s45^2*(3*s15+7*s45)))/(2*s12^2*(s12-s34-s45))+
(5*(-9*s23*s45^4+6*s45^4*(s15+s45)+s23^2*s45*(s15^2-2*s15*s45+
3*s45^2)))/(2*s12^3*(-s12+s34+s45)^2)+
(5*(2*s45^2*(6*s15+7*s45)-3*s23*(s15^2-s15*s45+3*s45^2)))/
(2*s12*(-s12+s34+s45)^2)-
(5*(-6*s23*s45^4+3*s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(2*s12^2*(s12-s34-s45)^3)-
(5*(s45^3*(15*s15+16*s45)+4*s23^2*(s15^2-s15*s45+s45^2)-
3*s23*(-s15^3+s15^2*s45-s15*s45^2+6*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+
(5*(-3*s23*s45^5+s45^5*(3*s15+2*s45)+
s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+s45^4)))/
(2*s12^3*(s12-s34-s45)^3)+
(25/(4*s12^2)+(5*s15)/(2*s12^2*(s12+s23-s45))-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(5*s15^4*s23)/(2*s12^3*(s12+s15-s34)*(s12-s34-s45)^3)+
(5*s15*(5*s15-2*s34))/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*s15^2*(-s15+s34))/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(5*s15*s34)/(s12^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s15*s45^4)/(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^2*(3*s23+s34))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15*s45^3)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s34*(s34+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s45*(-s23+2*s45))/(2*s12^3*(s12-s34-s45))+
(5*s15*s45*(s34^2-s34*s45+s45^2))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*(s15^2*s23-s15*s23*s45+
(s23+2*s34-2*s45)*s45^2))/(2*s12^2*(s12-s34-s45)^3)+
(5*(s23*(s15-2*s45)*s45+4*s45^3))/(2*s12^3*(-s12+s34+s45)^
2)+(5*(-4*s15+4*s23+5*(s34+s45)))/
(4*s12^2*(s12-s34-s45))-
(5*(s15*(3*s23+s34)+s45*(-3*s23-4*s34+2*s45)))/
(2*s12^2*(-s12+s34+s45)^2)+
(5*(2*s45^4+s23*(s15^3-s15^2*s45+s15*s45^2-s45^3)))/
(2*s12^3*(s12-s34-s45)^3))*tr5,11/12+(10*s34)/s12+
((90*s15-67*s34)*s34)/(4*s12^2)+
(s34*(30*s15^2-45*s15*s34+19*s34^2))/(2*s12^3)-
(5*(-s15+s23)^2)/s45^2+(15*s23*(-s15+s23)*s34)/(s12*s45^2)-
(15*s23^2*s34^2)/(s12^2*s45^2)+(5*(s15^2+s15*s23+s23^2)*s34^3)/
(s12^3*s45^2)+(5*(-s15+s23))/s45-(45*s23*s34)/(2*s12*s45)+
(15*s34*(-(s15*s23)+s15*s34+2*s23*s34))/(s12^2*s45)-
(5*s34^2*(-6*s15^2-6*s15*s23+4*s15*s34+5*s23*s34))/
(2*s12^3*s45)+(2*s15^3*s34^3)/(s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(5*s15^3*s34^3)/(2*s12^3*s45*
(s15-s23+s45)^2)+(9*s15^2*s34^2)/(s12^2*(-s15+s23)*
(s15-s23+s45))+(s15^3*s34^3)/(2*s12^3*(-s15+s23)^2*
(s15-s23+s45))+(3*s15^2*s34^2*(-5*s15+4*s34))/
(2*s12^3*(s15-s23)*(s15-s23+s45))-(5*s15^3*s34^3)/
(s12^3*s45^2*(s15-s23+s45))-(15*s15^2*s34^2)/
(s12^2*s45*(s15-s23+s45))+(15*s15^2*s34^2*(-2*s15+s34))/
(2*s12^3*s45*(s15-s23+s45))-(s15*s45*(s34+s45))/
(2*s12*(s15-s23+s45)^2)-(s15^2*(s34+s45)^2)/
(s12^2*(s15-s23+s45)^2)-(s15*(5*s34+4*s45))/
(2*s12*(s15-s23+s45))+(3*s15*s34*s45*(s34*(s15-s45)+
s15*s45))/(2*s12^2*(-s15+s23)^3)+(s34*(s15-s45)+s15*s45)^3/
(2*s12^3*(-s15+s23)^3)+(3*(5*s15*s34+2*s15*s45-2*s34*s45))/
(2*s12*(-s15+s23))+(s15*(21*s15*s34-s34^2+9*s15*s45-
s34*s45))/(2*s12^2*(-s15+s23-s45))-
(s15^3*(3*s34^2+3*s34*s45+s45^2))/(2*s12^3*(s15-s23+s45)^2)+
(s15^2*(-6*s34^2+5*s15*s45-3*s34*(-5*s15+s45)))/
(2*s12^3*(-s15+s23-s45))+
(3*(s15*s34*(8*s15-3*s45)+2*s15^2*s45+s34^2*(-7*s15+2*s45)))/
(2*s12^2*(-s15+s23))+(s34^3*(12*s15-5*s45)+5*s15^3*s45+
12*s15*s34^2*(-2*s15+s45)-3*s15^2*s34*(-5*s15+4*s45))/
(2*s12^3*(-s15+s23))+(3*(2*s15^2*s34*s45+s15^2*s45^2+
s34^2*(s15^2+2*s15*s45-s45^2)))/(4*s12^2*(-s15+s23)^2)+
(3*s15^3*s34*s45+s15^3*s45^2+s34^3*s45*(-3*s15+2*s45)+
s34^2*(3*s15^3-3*s15*s45^2))/(2*s12^3*(-s15+s23)^2)+
((11*s12+10*s15-9*s34)/(s12^2*(-4*s15+4*s23))+
(-5*s15^2+8*s15*s34-4*s34^2)/(2*s12^3*(s15-s23))+
(5*(s15+s23)*s34^2)/(s12^3*s45^2)-
(5*(s12*(s15-s23)+2*s23*s34))/(s12^2*s45^2)-
(5*(2*s12+2*s15-5*s34))/(2*s12^2*s45)+(5*(4*s15-3*s34)*s34)/
(2*s12^3*s45)+(s15*s34*s45)/(2*s12^2*(-s15+s23)^3)+
(2*s15^2*s34^2)/(s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^2*s34^2)/(2*s12^3*s45*(s15-s23+s45)^2)-
(5*s15)/(2*s12^2*(s15-s23+s45))+(9*s15*s34)/
(2*s12^2*(-s15+s23)*(s15-s23+s45))+(s15^2*s34^2)/
(2*s12^3*(s15-s23)^2*(s15-s23+s45))+
(s15*s34*(-5*s15+4*s34))/(s12^3*(s15-s23)*(s15-s23+s45))+
((-5*s15^2)/2+s15*s34)/(s12^3*(s15-s23+s45))-
(5*s15^2*s34^2)/(s12^3*s45^2*(s15-s23+s45))-
(15*s15*s34)/(2*s12^2*s45*(s15-s23+s45))+
(5*s15*s34*(-2*s15+s34))/(s12^3*s45*(s15-s23+s45))-
(s15*(s34+s45))/(2*s12^2*(s15-s23+s45)^2)-
(s15^2*(2*s34+s45))/(2*s12^3*(s15-s23+s45)^2)+
(s34*s45-s15*(s34+s45))^2/(2*s12^3*(-s15+s23)^3)+
(s34*s45+s15*(s34+s45))/(4*s12^2*(s15-s23)^2)+
(-(s34^2*s45)+s15^2*(2*s34+s45))/(2*s12^3*(s15-s23)^2))*tr5,
-11/3+(5*s15)/(s12+s23-s45)-(5*s15^5*s23^3)/
(2*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)+
(15*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(5*s15^4*s23^2*(3*s15+7*s23))/(2*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)-(5*s15)/(s12-s34-s45)-
(5*s15^3*s23)/(2*s12*(s12+s15-s34)^2*(s12-s34-s45))+
(15*s15^2*s23)/(2*s12*(s12+s15-s34)*(s12-s34-s45))-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15*(3*s15+s34-s45))/(2*(s12+s23-s45)*(s12-s34-s45))+
(15*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))-
(25*s15^3*s45^3)/(s12*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(5*s15*s45^3)/(2*s12*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(25*s15^3*s45^4)/(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(5*s15^3*s45^5)/(2*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(5*s15*(-2*s15+s23-s34+s45))/(2*(s12+s23-s45)^2)+
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(2*s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(15*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^3*s23*(s15+8*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(20*s15^2*s45^3)/(s12*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*s45^4)/(s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(15*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(15*s15*s45^2*(6*s15+s45))/
(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s45^3*(12*s15+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^2*(s34-3*s45)*(2*s15+3*s45))/
(2*(s12+s23-s45)*(s12-s34-s45)^3)+
(15*s15^2*s45^2*(2*s15+3*s45))/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)-(10*s15^2*s45^3*(2*s15+3*s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15^2*s45^4*(2*s15+3*s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*s15*(2*s15^2+3*s15*s34-6*s15*s45+
s34*s45-2*s45^2))/(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*(s15^2+4*s15*s34+s34^2-4*s15*s45-s34*s45+s45^2))/
(2*(s12+s23-s45)^2*(s12-s34-s45))+
(15*(s23^2-3*s23*s45+2*s45^2))/(2*s12^2)+
(5*(-s15^2+4*s15*s45+3*s45^2))/(-s12+s34+s45)^2-
(5*s45*(4*s15^2+7*s15*s45+3*s45^2))/(-s12+s34+s45)^3+
(5*s15^2*(2*s15*s34+2*s34^2-3*s15*s45-4*s34*s45+6*s45^2))/
(2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*(s34^2-3*s34*s45+6*s45^2))/(2*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(5*s45^2*(12*s15^2-6*s15*s23+21*s15*s45-
7*s23*s45+9*s45^2))/(s12*(s12-s34-s45)^3)+
(5*(3*s23^3-11*s23^2*s45+14*s23*s45^2-6*s45^3))/(2*s12^3)-
(15*(s23*(s15-3*s45)+2*s45*(s15+2*s45)))/
(2*s12*(s12-s34-s45))+(5*(3*s23^2*(s15-11*s45)*s45+
6*s23*s45^2*(2*s15+7*s45)+s23^3*(-4*s15+9*s45)-
2*s45^3*(7*s15+9*s45)))/(2*s12^3*(s12-s34-s45))+
(5*(2*s45^2*(11*s15+15*s45)+s23^2*(-7*s15+17*s45)-
s23*s45*(3*s15+46*s45)))/(2*s12^2*(s12-s34-s45))+
(5*(6*s23*s45^3*(4*s15+7*s45)+s23^3*(5*s15^2-8*s15*s45+
9*s45^2)-2*s45^3*(4*s15^2+14*s15*s45+9*s45^2)-
3*s23^2*s45*(s15^2-2*s15*s45+11*s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)+
(5*(-2*s45*(2*s15^2+22*s15*s45+15*s45^2)+
s23*(s15^2+3*s15*s45+23*s45^2)))/(2*s12*(-s12+s34+s45)^2)+
(5*(2*s45^2*(7*s15^2+32*s15*s45+21*s45^2)+
s23^2*(9*s15^2-10*s15*s45+25*s45^2)+
s23*(s15^3-s15^2*s45-27*s15*s45^2-65*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+
(5*(-4*s23*s45^3*(6*s15+7*s45)+6*s45^3*(4*s15^2+7*s15*s45+
3*s45^2)+s23^2*(-3*s15^3+3*s15^2*s45-3*s15*s45^2+
11*s45^3)))/(2*s12^2*(s12-s34-s45)^3)-
(5*(-2*s23*s45^4*(6*s15+7*s45)+2*s45^4*(4*s15^2+7*s15*s45+
3*s45^2)+s23^3*(6*s15^3-5*s15^2*s45+4*s15*s45^2-3*s45^3)+
s23^2*(3*s15^4-3*s15^3*s45+3*s15^2*s45^2-3*s15*s45^3+
11*s45^4)))/(2*s12^3*(s12-s34-s45)^3)+
((-5*s15*(s15-s23+2*s34))/(2*s12^2*(s12+s23-s45)^2)-
(15*s15)/(2*s12^2*(s12+s23-s45))-(5*s15^4*s23^2)/
(2*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)+
(5*s15^3*s23)/(s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(5*s15^3*s23*(s15+3*s23))/(s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)-(15*s23)/(2*s12^2*(s12-s34-s45))-
(5*s15*(s15+2*s34))/(s12^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(5*s15*s45^3*(s15+s45))/(s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(15*s15^2*s23)/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(5*s15^3*s23)/(s12^3*(s12+s15-s34)*
(-s12+s34+s45)^2)+(5*s15*s45^3)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15*(s15+s45)*(s34^2-s34*s45+
s45^2))/(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(5*(3*s23^2-8*s23*s45+6*s45^2))/(2*s12^3*(s12-s34-s45))+
(5*s15^2*(-s34^3+s34^2*s45-s34*s45^2+s45^3))/
(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(5*s15*(-3*s34^2+s15*(-3*s34+s45)))/(2*s12^2*(s12+s23-s45)^2*
(s12-s34-s45))-(5*s15*(s15*(2*s34-s45)+s34*(s34+s45)))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*(s23*(s15-8*s45)*s45+3*s45^2*(s15+2*s45)+
s23^2*(-2*s15+3*s45)))/(s12^3*(-s12+s34+s45)^2)+
(5*(4*s15*s23+s45*(-11*s23-6*s34+6*s45)))/
(2*s12^2*(-s12+s34+s45)^2)-
(5*s15*(s34^3+s15*(3*s34^2-2*s34*s45+s45^2)))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*(3*(s34-s45)*s45*(s15+s45)+s23*(s15^2-s15*s45+4*s45^2)))/
(s12^2*(s12-s34-s45)^3)-
(5*(6*s45^3*(s15+s45)+s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
2*s23*(s15^3-s15^2*s45+s15*s45^2-4*s45^3)))/
(2*s12^3*(s12-s34-s45)^3))*tr5,202/27+s15/(6*s23)+
s23/(6*s15)-(5*s15)/(2*(s12+s15-s34))-(5*(3*s23-4*s45))/
(2*s12)-(5*(3*s15+s23))/(2*(s12+s23-s45))-
(15*s15^2*s23)/(2*s12*(s12+s15-s34)*(s12-s34-s45))-
(10*s45)/(s12-s34-s45)-(s34^2*s45^2)/(9*s12^2*s15*s23)-
(15*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(5*s34^2*(s34-s45)*s45^2)/(12*s12^3*s15*(-s15+s23))-
(5*s34^3*s45^3)/(36*s12^3*s15^2*s23)-(5*s34^3*s45^3)/
(18*s12^3*s15*(-s15+s23)^2)+(5*s34^3*s45^3)/
(36*s12^3*s15^2*(-s15+s23))+(5*s15^3*s23^2)/
(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^2*(s34-2*s45))/((s12+s23-s45)*(-s12+s34+s45)^2)-
(15*s15^2*s45^2)/(s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s45^3)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s45*(3*s15+2*s45))/(-s12+s34+s45)^2+
(5*s15*(-2*s15-3*s34+3*s45))/(2*(s12+s23-s45)*
(s12-s34-s45))+(5*s45^2*(6*s15-3*s23+4*s45))/
(s12*(-s12+s34+s45)^2)+(s34^2*s45^2*(-11*s34+4*s45))/
(36*s12^3*s15*s23)+(5*s34*s45*(s34*(s15-s45)+s15*s45))/
(6*s12^2*(-s15+s23)^2)+(s45*(11*s15*s34-11*s34^2+9*s15*s45-
7*s34*s45))/(18*s12^2*s23)-(18*s23*s34+11*s23*s45-7*s34*s45)/
(36*s12*s15)+(-11*s15*s34-18*s15*s45+7*s34*s45)/(36*s12*s23)+
(s45^2*(-11*s15*s34+22*s34^2-6*s15*s45+7*s34*s45))/
(36*s12^3*s23)+(s34*(15*s34^2-7*s34*s45-22*s45^2))/(36*s12^3)+
(s34*(9*s23*s34+11*s23*s45-7*s34*s45-11*s45^2))/(18*s12^2*s15)+
(-5*s23^2-(5*s34^2)/12+15*s23*s45+(7*s34*s45)/36-10*s45^2)/
s12^2+(s34^2*(-6*s23*s34-11*s23*s45+7*s34*s45+22*s45^2))/
(36*s12^3*s15)+(15*(s23*(s15-3*s45)+2*s45*(s15+2*s45)))/
(2*s12*(s12-s34-s45))+
(5*(s15*s45^2-s34*s45^2+s34^2*(-s15+3*s45)))/
(12*s12^2*(-s15+s23))-(5*(-6*s23*s45^2+s23^2*(-s15+2*s45)+
s45^2*(3*s15+4*s45)))/(s12^2*(s12-s34-s45))-
(5*(s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(36*s12^3*(-s15+s23))-
(5*(-3*s23*s45^3+s45^3*(3*s15+2*s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(s12^2*(-s12+s34+s45)^2)+
(5*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(18*s12^3*(-s15+s23)^2)+
(10/s12^2+(5*s15*(s15-s34))/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*(s34-s45))/(36*s12^2*(s15-s23))+
(5*s34*s45)/(18*s12^2*(s15-s23)^2)-(s34*s45)/(36*s12^2*s15*s23)+
(5*s34*(s34-s45)*s45)/(18*s12^3*s15*(s15-s23))+
(5*s34^2*s45^2)/(18*s12^3*s15*(s15-s23)^2)+
(5*s34^2*s45^2)/(36*s12^3*s15^2*(s15-s23))+
(5*s34^2*s45^2)/(36*s12^3*s15^2*s23)+(5*s15^2*s23)/
(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15*s34^2)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s34*(4*s15+s34+s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(5*(2*s15-s23+s34+s45))/
(2*s12^2*(s12+s23-s45))+(s34*s45*(11*s34+s45))/
(36*s12^3*s15*s23)-(s45*(11*s34+6*s45))/(36*s12^3*s23)-
(s34*(6*s34+11*s45))/(36*s12^3*s15)+(-6*s12+12*s34+11*s45)/
(36*s12^2*s15)+(-6*s12+11*s34+12*s45)/(36*s12^2*s23)+
(5*(-(s15*s23)+(s23+2*s34)*s45))/(s12^2*(-s12+s34+s45)^2)-
(5*(3*s34^2+2*s34*s45-s45^2))/(36*s12^3*(s15-s23))+
(5*(-s15+2*s23+3*(s34+s45)))/(2*s12^2*(s12-s34-s45))+
(5*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(18*s12^3*(s15-s23)^2))*tr5,-11/2+(20*(-s15+s23)^2)/s34^2+
(20*(-s15+s23))/s34+(12*s34)/s12+s34^3/(3*(-s15+s23+s34)^3)-
s34^2/(2*(-s15+s23+s34)^2)+(2*s34)/(-s15+s23+s34)+
(60*s15*(-s15+s23)*s45)/(s12*s34^2)+(90*s15*s45)/(s12*s34)+
(60*s15*(s23-s45)*s45)/(s12^2*s34)+(60*s15^2*s45^2)/(s12^2*s34^2)+
(60*s15^2*s45^2)/(s12^3*s34)+(36*s15^2*s45^2)/
(s12^2*(-s15+s23)*(-s15+s23+s34))+(60*s15^2*s45^2)/
(s12^2*s34*(-s15+s23+s34))+(30*s15^2*(s15-s45)*s45^2)/
(s12^3*(-s15+s23)*(-s15+s23+s34))+(60*s15^2*(s15-s45)*s45^2)/
(s12^3*s34*(-s15+s23+s34))+(8*s15^3*s45^3)/
(s12^3*(-s15+s23)*(-s15+s23+s34)^2)+(10*s15^3*s45^3)/
(s12^3*s34*(-s15+s23+s34)^2)-(2*s15^3*s45^3)/
(s12^3*(-s15+s23)^2*(-s15+s23+s34))+(20*s15^3*s45^3)/
(s12^3*s34^2*(-s15+s23+s34))-(s34^2*(-s15+s34)*(s34+s45))/
(s12*(-s15+s23+s34)^3)+(s34*(-s15+s34)^2*(s34+s45)^2)/
(s12^2*(-s15+s23+s34)^3)-((-s15+s34)^3*(s34+s45)^3)/
(3*s12^3*(-s15+s23+s34)^3)+
(s15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^3)+
(s34*(s15-s45)+s15*s45)^3/(3*s12^3*(-s15+s23)^3)+
(s34*(s34*(s15-s45)+2*s15*s45))/(s12*(-s15+s23+s34)^2)+
(2*(s34*(s15-s45)+10*s15*s45))/(s12*(-s15+s23))+
(15*(2*s15*s34+2*s23*s34-s34^2+6*s15*s45-4*s34*s45))/s12^2+
(-9*s34^2+12*s15*s45-10*s34*(-s15+s45))/
(s12*(-s15+s23+s34))+((-s15+s34)*(s34+s45)*
(3*s34^2-9*s15*s45+7*s34*(-s15+s45)))/
(2*s12^2*(-s15+s23+s34)^2)-
(11*s15^2*s45^2-12*s15*s34*s45*(-s15+s45)+
s34^2*(s15^2-4*s15*s45+s45^2))/(2*s12^2*(-s15+s23)^2)+
(48*s15*(s15-s45)*s45+s34^2*(-s15+s45)+
6*s34*(2*s15^2-5*s15*s45+2*s45^2))/(s12^2*(-s15+s23))+
(10*(6*s23^2*s34+2*s34^3+18*s15*(s15-2*s45)*s45+
s34^2*(-6*s15+9*s45)-3*s23*(-2*s15*s34+s34^2-6*s15*s45+
6*s34*s45)+3*s34*(2*s15^2-9*s15*s45+6*s45^2)))/(3*s12^3)+
(12*s34^3+42*s15*(s15-s45)*s45+29*s34^2*(-s15+s45)+
2*s34*(9*s15^2-35*s15*s45+9*s45^2))/(s12^2*(-s15+s23+s34))+
(-s34^5+6*s15^2*(s15-s45)*s45^2-4*s34^4*(-s15+s45)+
s34^3*(-5*s15^2+14*s15*s45-5*s45^2)+s15*s34*s45*
(6*s15^2-17*s15*s45+6*s45^2)-2*s34^2*(-s15^3+8*s15^2*s45-
8*s15*s45^2+s45^3))/(s12^3*(-s15+s23+s34)^2)+
(6*s15^2*s45^2*(-s15+s45)+s34^3*(-s15+s45)^2+
s15*s34*s45*(-6*s15^2+13*s15*s45-6*s45^2)+
2*s34^2*(-s15^3+4*s15^2*s45-4*s15*s45^2+s45^3))/
(s12^3*(-s15+s23)^2)+(-5*s34^4-19*s34^3*(-s15+s45)+
s34^2*(-24*s15^2+67*s15*s45-24*s45^2)+
6*s15*s45*(5*s15^2-14*s15*s45+5*s45^2)-
2*s34*(-5*s15^3+39*s15^2*s45-39*s15*s45^2+5*s45^3))/
(s12^3*(-s15+s23+s34))+(s34^3*(s15-s45)+
s34^2*(-6*s15^2+13*s15*s45-6*s45^2)+
6*s15*s45*(5*s15^2-11*s15*s45+5*s45^2)-
2*s34*(-5*s15^3+21*s15^2*s45-21*s15*s45^2+5*s45^3))/
(s12^3*(-s15+s23))+(20/s12^2+(11*s12+60*s15-49*s34-60*s45)/
(6*s12^2*(-s15+s23+s34))+(10*(2*s15+2*s23-s34-4*s45))/
s12^3+(20*(s12+s23-s45))/(s12^2*s34)+
(40*s15*s45)/(s12^3*s34)+(s15*s34*s45)/(3*s12^2*(-s15+s23)^3)+
(18*s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))+
(30*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(20*s15*(s15-s45)*s45)/(s12^3*(-s15+s23)*(-s15+s23+s34))+
(40*s15*(s15-s45)*s45)/(s12^3*s34*(-s15+s23+s34))+
(8*s15^2*s45^2)/(s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(10*s15^2*s45^2)/(s12^3*s34*(-s15+s23+s34)^2)-
(2*s15^2*s45^2)/(s12^3*(s15-s23)^2*(-s15+s23+s34))+
(20*s15^2*s45^2)/(s12^3*s34^2*(-s15+s23+s34))+
((s15-s34)^2*(s34+s45)^2)/(3*s12^3*(-s15+s23+s34)^3)+
(-11*s12-60*s15+s34+60*s45)/(6*s12^2*(s15-s23))+
(20*(s12*(-s15+s23)+2*s15*s45))/(s12^2*s34^2)-
(s12*s34+7*s34^2-13*s15*s45+11*s34*(-s15+s45))/
(6*s12^2*(-s15+s23+s34)^2)+(s34*s45-s15*(s34+s45))^2/
(3*s12^3*(-s15+s23)^3)+
(s34*(s12*s34+2*(s15-s34)*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^3)+(30*s15^2+s34^2+12*s34*s45+
30*s45^2-12*s15*(s34+6*s45))/(3*s12^3*(-s15+s23))+
(10*s15^2+(19*s34^2)/3+16*s34*s45+10*s45^2-
4*s15*(4*s34+9*s45))/(s12^3*(-s15+s23+s34))+
(s34*s45-s15*(s34+11*s45))/(6*s12^2*(s15-s23)^2)+
(2*(2*s34^3+6*s15*(s15-s45)*s45+5*s34^2*(-s15+s45)+
s34*(3*s15^2-11*s15*s45+3*s45^2)))/
(3*s12^3*(-s15+s23+s34)^2)+(-6*s15^2*(s34+2*s45)-
2*s34*s45*(s34+3*s45)+2*s15*(s34^2+7*s34*s45+6*s45^2))/
(3*s12^3*(s15-s23)^2))*tr5,-11/6+(10*(-s15+s23)^2)/s34^2+
(10*(-s15+s23))/s34+(2*s34)/s12+s34^3/(3*(-s15+s23+s34)^3)-
s34^2/(2*(-s15+s23+s34)^2)+(2*s34)/(-s15+s23+s34)+
(30*s15*(-s15+s23)*s45)/(s12*s34^2)+(45*s15*s45)/(s12*s34)+
(30*s15*(s23-s45)*s45)/(s12^2*s34)+(30*s15^2*s45^2)/(s12^2*s34^2)+
(30*s15^2*s45^2)/(s12^3*s34)+(18*s15^2*s45^2)/
(s12^2*(-s15+s23)*(-s15+s23+s34))+(30*s15^2*s45^2)/
(s12^2*s34*(-s15+s23+s34))+(15*s15^2*(s15-s45)*s45^2)/
(s12^3*(-s15+s23)*(-s15+s23+s34))+(30*s15^2*(s15-s45)*s45^2)/
(s12^3*s34*(-s15+s23+s34))+(4*s15^3*s45^3)/
(s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^3*s45^3)/(s12^3*s34*(-s15+s23+s34)^2)-
(s15^3*s45^3)/(s12^3*(-s15+s23)^2*(-s15+s23+s34))+
(10*s15^3*s45^3)/(s12^3*s34^2*(-s15+s23+s34))-
(s34^2*(-s15+s34)*(s34+s45))/(s12*(-s15+s23+s34)^3)+
(s34*(-s15+s34)^2*(s34+s45)^2)/(s12^2*(-s15+s23+s34)^3)-
((-s15+s34)^3*(s34+s45)^3)/(3*s12^3*(-s15+s23+s34)^3)-
(2*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^3)-
(2*(s34*(s15-s45)+s15*s45)^3)/(3*s12^3*(-s15+s23)^3)+
(15*s23*s34-(13*s34^2)/2+15*s34*(s15-2*s45)+45*s15*s45)/s12^2+
(6*s15*s34-6*s34^2+7*s15*s45-6*s34*s45)/
(s12*(-s15+s23+s34))-((-s15+s34)*(s34+s45)*
(3*s15*s34+s34^2+5*s15*s45-3*s34*s45))/
(2*s12^2*(-s15+s23+s34)^2)+(-4*s15*s34+5*s15*s45+4*s34*s45)/
(-(s12*s15)+s12*s23)+(s34^3+s15*s34*s45)/
(s12*(-s15+s23+s34)^2)+(3*s15^2*s45^2*(-s15+s45)-
2*s34^3*(-s15+s45)^2+s34^2*(-s15+s45)*(s15+s45)^2+
s15*s34*s45*(-3*s15^2+4*s15*s45-3*s45^2))/
(s12^3*(-s15+s23)^2)+(-4*s15^2*s45^2+3*s15*s34*s45*
(-s15+s45)+s34^2*(s15^2-4*s15*s45+s45^2))/
(s12^2*(-s15+s23)^2)+(24*s15*(s15-s45)*s45-
2*s34^2*(-s15+s45)+3*s34*(2*s15^2-5*s15*s45+2*s45^2))/
(s12^2*(-s15+s23))+(30*s23^2*s34+8*s34^3+
90*s15*(s15-2*s45)*s45+15*s34^2*(-2*s15+3*s45)-
15*s23*(-2*s15*s34+s34^2-6*s15*s45+6*s34*s45)+
15*s34*(2*s15^2-9*s15*s45+6*s45^2))/(3*s12^3)+
(7*s34^3+21*s15*(s15-s45)*s45+15*s34^2*(-s15+s45)+
s34*(9*s15^2-35*s15*s45+9*s45^2))/(s12^2*(-s15+s23+s34))+
(2*s34^3*(-s15+s45)+s34^2*(-3*s15^2+4*s15*s45-3*s45^2)+
3*s15*s45*(5*s15^2-11*s15*s45+5*s45^2)+
s34*(5*s15^3-21*s15^2*s45+21*s15*s45^2-5*s45^3))/
(s12^3*(-s15+s23))+(-3*s34^4-10*s34^3*(-s15+s45)+
3*s15*s45*(5*s15^2-14*s15*s45+5*s45^2)-
2*s34^2*(6*s15^2-17*s15*s45+6*s45^2)+
s34*(5*s15^3-39*s15^2*s45+39*s15*s45^2-5*s45^3))/
(s12^3*(-s15+s23+s34))+(s34^4*(s15-s45)+
3*s15^2*(s15-s45)*s45^2+s34^3*(-2*s15^2+5*s15*s45-2*s45^2)+
s15*s34*s45*(3*s15^2-8*s15*s45+3*s45^2)+
s34^2*(s15^3-7*s15^2*s45+7*s15*s45^2-s45^3))/
(s12^3*(-s15+s23+s34)^2)+
(10/s12^2+(-11*s12+15*s15+s34-15*s45)/(3*s12^2*(-s15+s23))+
((11*s12)/6+5*s15-(25*s34)/6-5*s45)/
(s12^2*(-s15+s23+s34))+(5*(2*s15+2*s23-s34-4*s45))/
s12^3+(10*(s12+s23-s45))/(s12^2*s34)+
(20*s15*s45)/(s12^3*s34)+(2*s15*s34*s45)/(3*s12^2*(s15-s23)^3)+
(9*s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))+
(15*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(10*s15*(s15-s45)*s45)/(s12^3*(-s15+s23)*(-s15+s23+s34))+
(20*s15*(s15-s45)*s45)/(s12^3*s34*(-s15+s23+s34))+
(4*s15^2*s45^2)/(s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^2*s45^2)/(s12^3*s34*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(s12^3*(s15-s23)^2*(-s15+s23+s34))+
(10*s15^2*s45^2)/(s12^3*s34^2*(-s15+s23+s34))+
((s15-s34)^2*(s34+s45)^2)/(3*s12^3*(-s15+s23+s34)^3)+
(10*(s12*(-s15+s23)+2*s15*s45))/(s12^2*s34^2)+
(s15*(s34-4*s45)-s34*s45)/(3*s12^2*(s15-s23)^2)-
(s12*s34-5*s15*s34+s34^2-7*s15*s45+5*s34*s45)/
(6*s12^2*(-s15+s23+s34)^2)+(2*(s34*s45-s15*(s34+s45))^2)/
(3*s12^3*(s15-s23)^3)+
(s34*(s12*s34+2*(s15-s34)*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^3)+(5*s15^2-(2*s34^2)/3+
2*s34*s45+5*s45^2-2*s15*(s34+6*s45))/(s12^3*(-s15+s23))+
(5*s15^2+(10*s34^2)/3+8*s34*s45+5*s45^2-
2*s15*(4*s34+9*s45))/(s12^3*(-s15+s23+s34))+
(s34^3+6*s15*(s15-s45)*s45+4*s34^2*(-s15+s45)+
s34*(3*s15^2-10*s15*s45+3*s45^2))/(3*s12^3*(-s15+s23+s34)^
2)+(s34*(4*s34-3*s45)*s45-3*s15^2*(s34+2*s45)+
s15*(-4*s34^2+2*s34*s45+6*s45^2))/(3*s12^3*(s15-s23)^2))*tr5,
11/6+(12*s34)/s12+(9*(10*s15-7*s34)*s34)/(2*s12^2)+
(30*s15^2*s34-45*s15*s34^2+(53*s34^3)/3)/s12^3-
(10*(-s15+s23)^2)/s45^2+(30*s23*(-s15+s23)*s34)/(s12*s45^2)-
(30*s23^2*s34^2)/(s12^2*s45^2)+(10*(s15^2+s15*s23+s23^2)*s34^3)/
(s12^3*s45^2)+(10*(-s15+s23))/s45-(45*s23*s34)/(s12*s45)+
(30*s34*(-(s15*s23)+s15*s34+2*s23*s34))/(s12^2*s45)-
(5*s34^2*(-6*s15^2-6*s15*s23+4*s15*s34+5*s23*s34))/(s12^3*s45)-
s45^3/(3*(s15-s23+s45)^3)+(4*s15^3*s34^3)/
(s12^3*(-s15+s23)*(s15-s23+s45)^2)-(5*s15^3*s34^3)/
(s12^3*s45*(s15-s23+s45)^2)-(s15*s34*s45)/
(s12*(s15-s23+s45)^2)+s45^2/(2*(s15-s23+s45)^2)+
(18*s15^2*s34^2)/(s12^2*(-s15+s23)*(s15-s23+s45))+
(s15^3*s34^3)/(s12^3*(-s15+s23)^2*(s15-s23+s45))+
(3*s15^2*s34^2*(-5*s15+4*s34))/(s12^3*(s15-s23)*
(s15-s23+s45))-(10*s15^3*s34^3)/(s12^3*s45^2*
(s15-s23+s45))-(30*s15^2*s34^2)/(s12^2*s45*(s15-s23+s45))+
(15*s15^2*s34^2*(-2*s15+s34))/(s12^3*s45*(s15-s23+s45))-
(2*s45)/(s15-s23+s45)-(s15*s45^2*(s34+s45))/
(s12*(s15-s23+s45)^3)+(s15^2*s45*(s34+s45)^2)/
(s12^2*(-s15+s23-s45)^3)+(s15^3*(s34+s45)^3)/
(3*s12^3*(-s15+s23-s45)^3)-(s15*(7*s34+6*s45))/
(s12*(s15-s23+s45))-(2*s15*s34*s45*(s34*(s15-s45)+s15*s45))/
(s12^2*(-s15+s23)^3)-(2*(s34*(s15-s45)+s15*s45)^3)/
(3*s12^3*(-s15+s23)^3)+(s15*(21*s15*s34-2*s34^2+9*s15*s45-
s34*s45))/(s12^2*(-s15+s23-s45))+
(s15*(s34+s45)*(-5*s15*s34-3*s15*s45+2*s34*s45))/
(2*s12^2*(s15-s23+s45)^2)+(5*s15*s34-4*s15*s45+4*s34*s45)/
(-(s12*s15)+s12*s23)+(3*s15*s34*(8*s15-3*s45)+6*s15^2*s45+
s34^2*(-16*s15+s45))/(s12^2*(-s15+s23))+
(s15*(s34^3+5*s15^2*s45+s34^2*(-6*s15+s45)-
3*s15*s34*(-5*s15+s45)))/(s12^3*(-s15+s23-s45))+
(s15^2*(s34^3-s15*s45^2+s34*s45*(-3*s15+s45)+
s34^2*(-3*s15+2*s45)))/(s12^3*(s15-s23+s45)^2)+
(s15*(7*s34^3+5*s15^2*s45-3*s15*s34*(-5*s15+4*s45)+
s34^2*(-24*s15+7*s45)))/(s12^3*(-s15+s23))+
(3*s15^2*s34*s45-s15^2*s45^2+s34^2*(4*s15^2-7*s15*s45+s45^2))/
(s12^2*(-s15+s23)^2)+(s15^2*s34*(3*s15-5*s45)*s45+
s15^3*s45^2+s34^3*(-5*s15^2+7*s15*s45-3*s45^2)+
s15*s34^2*(3*s15^2-10*s15*s45+7*s45^2))/(s12^3*(-s15+s23)^2)+
((11*s12-15*s15+11*s34)/(3*s12^2*(s15-s23))+
(-15*s15^2+24*s15*s34-7*s34^2)/(3*s12^3*(s15-s23))+
(10*(s15+s23)*s34^2)/(s12^3*s45^2)-
(10*(s12*(s15-s23)+2*s23*s34))/(s12^2*s45^2)-
(5*(2*s12+2*s15-5*s34))/(s12^2*s45)+(5*(4*s15-3*s34)*s34)/
(s12^3*s45)+(2*s15*s34*s45)/(3*s12^2*(s15-s23)^3)+
(4*s15^2*s34^2)/(s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^2*s34^2)/(s12^3*s45*(s15-s23+s45)^2)+
(9*s15*s34)/(s12^2*(-s15+s23)*(s15-s23+s45))+
(s15^2*s34^2)/(s12^3*(s15-s23)^2*(s15-s23+s45))+
(-11*s12-30*s15+s34)/(6*s12^2*(s15-s23+s45))+
(2*s15*s34*(-5*s15+4*s34))/(s12^3*(s15-s23)*(s15-s23+s45))-
(15*s15^2-6*s15*s34+s34^2)/(3*s12^3*(s15-s23+s45))-
(10*s15^2*s34^2)/(s12^3*s45^2*(s15-s23+s45))-
(15*s15*s34)/(s12^2*s45*(s15-s23+s45))+
(10*s15*s34*(-2*s15+s34))/(s12^3*s45*(s15-s23+s45))-
(s15^2*(s34+s45)^2)/(3*s12^3*(s15-s23+s45)^3)+
(-7*s15*s34+s12*s45-5*s15*s45+2*s34*s45)/
(6*s12^2*(s15-s23+s45)^2)-(s34*s45+s15*(-4*s34+s45))/
(3*s12^2*(s15-s23)^2)+(2*(s34*s45-s15*(s34+s45))^2)/
(3*s12^3*(s15-s23)^3)-(s45*(s12*s45+2*s15*(s34+s45)))/
(3*s12^2*(s15-s23+s45)^3)+
(s15*(2*s34*(s34+s45)-3*s15*(2*s34+s45)))/
(3*s12^3*(s15-s23+s45)^2)+
(7*s34^2*s45-10*s15*s34*(s34+s45)+3*s15^2*(2*s34+s45))/
(3*s12^3*(s15-s23)^2))*tr5,
121/36-(5*s15^2)/(2*(s12+s15-s34)^2)+(5*s15)/(s12+s15-s34)-
(5*s15^2)/(2*s12*(s12+s15-s34))+(25*(s23-s45))/(2*s12)+
(5*s15)/(s12+s23-s45)-(15*s15^3*s23)/(2*s12*(s12+s15-s34)^2*
(s12-s34-s45))-(5*s15^2)/(2*(s12+s15-s34)*
(s12-s34-s45))-(5*s15^2*(s15-7*s23))/(2*s12*(s12+s15-s34)*
(s12-s34-s45))-(10*s15^3*s23)/(s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*s15*(s15+s34-s45))/
((s12+s23-s45)*(s12-s34-s45))+((s23+s34)*s45)/
(6*s12*s15)+(s34^2*(s23+s34-2*s45)*s45)/(6*s12^3*s15)+
(s34*(-s15+s34-s45)*s45)/(3*s12^2*s23)-
(s34*(s23+s34-s45)*s45)/(3*s12^2*s15)+
(s34^2*s45^2)/(3*s12^2*s15*s23)+(s34^2*(s34-2*s45)*s45^2)/
(6*s12^3*s15*s23)+(5*s15*s45^2)/(s12*(s12+s23-s45)*
(s12-s34-s45))+(s34^3*s45^3)/(6*s12^3*s15^2*s23)+
(s34^3*s45^3)/(3*s12^3*s15*(-s15+s23)^2)-
(s34^3*s45^3)/(6*s12^3*s15^2*(-s15+s23))+(s34*(s15+s45))/
(6*s12*s23)+(s34*s45^2*(s15-2*s34+s45))/(6*s12^3*s23)+
(s34^2*s45^2*(-s34+s45))/(2*s12^3*s15*(-s15+s23))+
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(10*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^3*s23*(2*s15+5*s23))/(s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(5*s15^2*(s34-2*s45))/
((s12+s23-s45)*(-s12+s34+s45)^2)+(15*s15^2*s45^2)/
(s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^2*s45^3)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(15*s45*(s15+s45))/(-s12+s34+s45)^2+(5*(s15+5*s45))/
(2*(s12-s34-s45))+(5*(s15^2-8*s15*s23-7*s15*s45+
15*s23*s45-17*s45^2))/(2*s12*(s12-s34-s45))-
(s34*(3*s34^2+s34*s45-2*s45^2))/(6*s12^3)+
(60*s23^2+3*s34^2-150*s23*s45+s34*s45+90*s45^2)/(6*s12^2)+
(s34^2*(s15-3*s45)-s15*s45^2+s34*s45^2)/(2*s12^2*(-s15+s23))+
(s34*s45*(-(s15*s45)+s34*(-s15+s45)))/(s12^2*(-s15+s23)^2)+
(5*(2*s23*(s15-5*s45)*s45+3*s45^2*(s15+2*s45)+
s23^2*(-3*s15+4*s45)))/(s12^2*(s12-s34-s45))+
((s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(6*s12^3*(-s15+s23))-
((s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(3*s12^3*(-s15+s23)^2)+
(5*(-6*s45^2*(s15+s45)+s23*(2*s15^2-2*s15*s45+5*s45^2)))/
(s12*(-s12+s34+s45)^2)+
(5*(3*s45^3*(s15+s45)+s23^2*(4*s15^2-3*s15*s45+2*s45^2)+
s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-5*s45^3)))/
(s12^2*(-s12+s34+s45)^2)+(-25/(2*s12^2)-s34/(6*s12^2*s23)-
(5*s15)/(s12^2*(s12+s23-s45))+(5*s15^2*(s15-s34))/
(2*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(5*s15*(-5*s15+2*s34))/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(10*s15*s34)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s34-s45)/(s12^2*(-6*s15+6*s23))-
s45/(6*s12^2*s15)+(s34*s45)/(6*s12^3*s15)-
(s34*s45)/(3*s12^2*(s15-s23)^2)+(s34*s45)/(6*s12^3*s23)-
(s34*s45)/(6*s12^2*s15*s23)+(s34*(s34-s45)*s45)/
(3*s12^3*s15*(-s15+s23))-(s34^2*s45^2)/(3*s12^3*s15*
(s15-s23)^2)-(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))-
(s34^2*s45^2)/(6*s12^3*s15^2*s23)+(s34*s45*(-s34+s45))/
(6*s12^3*s15*s23)+(5*s15^3*s23)/(s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*(4*s23+s34))/
(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15*s34^2)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*(3*s15*s23+s15*s34-2*s23*s45-3*s34*s45))/
(s12^2*(-s12+s34+s45)^2)+(3*s34^2+2*s34*s45-s45^2)/
(6*s12^3*(s15-s23))-(5*(-4*s15+4*s23+5*(s34+s45)))/
(2*s12^2*(s12-s34-s45))-
((s34+s45)*(-2*s34*s45+s15*(s34+s45)))/(3*s12^3*(s15-s23)^2))*
tr5,(5*s15^2)/(2*(s12+s15-s34)^2)-(5*s15)/(s12+s15-s34)+
(5*s15^2)/(2*s12*(s12+s15-s34))-(5*s15)/(s12+s23-s45)+
(15*s15^3*s23)/(2*s12*(s12+s15-s34)^2*(s12-s34-s45))+
(5*s15^2)/(2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15^2*(s15-7*s23))/(2*s12*(s12+s15-s34)*(s12-s34-s45))+
(10*s15^3*s23)/(s12^2*(s12+s15-s34)*(s12-s34-s45))-
(5*s15*(s15+s34-s45))/((s12+s23-s45)*(s12-s34-s45))-
((s23+s34)*s45)/(6*s12*s15)-(s34^2*(s23+s34-2*s45)*s45)/
(6*s12^3*s15)+(s34*(s23+s34-s45)*s45)/(3*s12^2*s15)-
(s34^2*s45^2)/(3*s12^2*s15*s23)-(s34^2*(s34-2*s45)*s45^2)/
(6*s12^3*s15*s23)-(5*s15*s45^2)/(s12*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(s34-s45)*s45^2)/
(2*s12^3*s15*(-s15+s23))+(s34*(-s15+2*s34-s45)*s45^2)/
(6*s12^3*s23)-(s34^3*s45^3)/(6*s12^3*s15^2*s23)-
(s34^3*s45^3)/(3*s12^3*s15*(-s15+s23)^2)+
(s34^3*s45^3)/(6*s12^3*s15^2*(-s15+s23))-(s34*(s15+s45))/
(6*s12*s23)+(s34*s45*(s15-s34+s45))/(3*s12^2*s23)-
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(10*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^3*s23*(2*s15+5*s23))/(s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15^2*(s34-2*s45))/
((s12+s23-s45)*(-s12+s34+s45)^2)-(15*s15^2*s45^2)/
(s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s45^3)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(15*s45*(s15+s45))/(-s12+s34+s45)^2-(5*(s15+5*s45))/
(2*(s12-s34-s45))+(-75*s23+19*s34+75*s45)/(6*s12)+
(19*(s34*(s15-s45)+s15*s45))/(6*s12*(-s15+s23))-
(7*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^3)-
(7*(s34*(s15-s45)+s15*s45)^3)/(18*s12^3*(-s15+s23)^3)+
(-120*s23^2+s34^2+300*s23*s45-2*s34*s45-180*s45^2)/(12*s12^2)+
(s34*(2*s34^2+3*s34*s45-6*s45^2))/(18*s12^3)+
(5*(-s15^2+8*s15*s23+7*s15*s45-15*s23*s45+17*s45^2))/
(2*s12*(s12-s34-s45))+(2*s34^2*(s15-3*s45)*s45-s15*s45^3-
2*s34^3*(s15+s45)+3*s34*s45^2*(s15+s45))/
(6*s12^3*(-s15+s23))+(3*s15*s45^2-3*s34*s45^2+
2*s34^2*(2*s15+s45))/(6*s12^2*(-s15+s23))-
(5*(2*s23*(s15-5*s45)*s45+3*s45^2*(s15+2*s45)+
s23^2*(-3*s15+4*s45)))/(s12^2*(s12-s34-s45))+
(-7*s15^2*s45^2+12*s15*s34*s45^2+s34^2*(7*s15^2-16*s15*s45-
5*s45^2))/(12*s12^2*(-s15+s23)^2)+
(5*(6*s45^2*(s15+s45)+s23*(-2*s15^2+2*s15*s45-5*s45^2)))/
(s12*(-s12+s34+s45)^2)-
(-2*s15^2*s45^3+s15*s34*s45^2*(s15+6*s45)+
s34^3*(5*s15^2-8*s15*s45+s45^2)-2*s34^2*s45*
(-4*s15^2+s15*s45+3*s45^2))/(6*s12^3*(-s15+s23)^2)-
(5*(3*s45^3*(s15+s45)+s23^2*(4*s15^2-3*s15*s45+2*s45^2)+
s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-5*s45^3)))/
(s12^2*(-s12+s34+s45)^2)+(25/(2*s12^2)+s34/(6*s12^2*s23)+
(5*s15)/(s12^2*(s12+s23-s45))+(5*s15*(5*s15-2*s34))/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15^2*(-s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(10*s15*s34)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))+s45/(6*s12^2*s15)-(s34*s45)/(6*s12^3*s15)+
(7*s15*s34*s45)/(18*s12^2*(s15-s23)^3)-(s34*s45)/(6*s12^3*s23)+
(s34*s45)/(6*s12^2*s15*s23)+(s34*(s34-s45)*s45)/
(3*s12^3*s15*(s15-s23))+(s34*(s34-s45)*s45)/
(6*s12^3*s15*s23)+(s34^2*s45^2)/(3*s12^3*s15*(s15-s23)^2)+
(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))+(s34^2*s45^2)/
(6*s12^3*s15^2*s23)-(5*s15^3*s23)/(s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(5*s15^2*(4*s23+s34))/
(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15*s34^2)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(121*s12+s34+6*s45)/(36*s12^2*(-s15+s23))+
(7*s15*(s34-s45)+5*s34*s45)/(36*s12^2*(s15-s23)^2)+
(5*(-(s15*(3*s23+s34))+(2*s23+3*s34)*s45))/
(s12^2*(-s12+s34+s45)^2)+(-2*s34^2-6*s34*s45+3*s45^2)/
(18*s12^3*(s15-s23))+(5*(-4*s15+4*s23+5*(s34+s45)))/
(2*s12^2*(s12-s34-s45))+(7*(s34*s45-s15*(s34+s45))^2)/
(18*s12^3*(s15-s23)^3)+(3*s15*s45^2+s34^2*(-4*s15+s45)-
s34*s45*(s15+6*s45))/(9*s12^3*(s15-s23)^2))*tr5,
-12181/162+s23^2/(18*s15*s34)+(-89*s15+43*s23)/(18*s34)-
(s15*s23^2)/(9*s12*(-s15+s34)^2)+(s23*(-s15+s23))/
(9*(-s15+s34)^2)-s23^2/(18*s15*(-s15+s34))+
(5*s15)/(2*(s23+s34))+(5*s15^2)/(2*s34*(s23+s34))+
(-6*s15+7*s23)/(-18*s15+18*s34)+(s15*(s15-s45))/
(9*(s23-s45)^2)+(43*s15-89*s23)/(18*s45)-
(5*s15^2*s34^3)/(2*s12^3*(-s15+s23)*s45)+
(s23*s34*(2*s15-2*s23+s34))/(18*s12^2*s45)+
(s34^2*(s23^2-45*s15*s34-45*s23*s34))/(18*s12^3*s45)+
(s15^2-2*s15*s23+s23^2+2*s15*s34+133*s23*s34)/(18*s12*s45)+
(5*s23*s45)/(2*s12*s15)+(5*s34*s45)/(2*s12*s23)-
(15*s34^2*s45)/(s12^2*(-s15+s23))+(5*(s15-s34)*s45)/
(2*s12*(s23+s34))+(5*s34^2*s45)/(2*s12*s15*s23+2*s12*s15*s34)-
(15*s15^2*s45)/(2*s12*s23*s34+2*s12*s34^2)+
(5*s34^2*(s23-2*s45)*s45)/(2*s12^3*s15)-
(s15^2*s45)/(9*s12*(s23-s45)^2)-(15*s15^2*s45)/
(2*s12*(s23+s34)*(s12-s34-s45))+(s15^2*s45^2)/(18*s12^3*s34)+
(5*s34^2*s45^2)/(s12^2*s15*s23)+(15*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))+(5*s15^2*s45^3)/(2*s12^3*(-s15+s23)*
s34)-(5*s34^2*s45^3)/(s12^3*s15*s23)+(5*s34^3*s45^3)/
(2*s12^3*s15^2*s23)+(5*s34^3*s45^3)/(s12^3*s15*(-s15+s23)^2)-
(5*s34^3*s45^3)/(2*s12^3*s15^2*(-s15+s23))-
(5*s15^2*s45^3)/(2*s12^3*s34*(s23+s34))+(5*s23)/(2*(s15+s45))+
(5*s15^2*(s15-s34)*s34)/(s12^2*s23*(s15+s45))+
(5*s15^2*s34*(-s15+s34)^2)/(2*s12^3*s23*(s15+s45))+
(5*(s23^2+s15*s34+s23*s34))/(2*s12*(s15+s45))-
(5*(5*s23*s34^2+s23^2*(s15+2*s34)+s15*s34*(-s15+4*s34)))/
(2*s12^2*(s15+s45))+(5*(3*s23*s34^3+3*s15*s34^2*(-s15+s34)+
s23^2*(s15^2+s15*s34+s34^2)))/(2*s12^3*(s15+s45))-
(5*s15^3*s23^2)/(2*s12^3*(s12-s34-s45)*(s15+s45))+
(5*s23^2)/(2*s45*(s15+s45))+(15*s23^2*s34^2)/
(2*s12^2*s45*(s15+s45))-(5*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))+(5*s34*s45*(-s23+s45))/(s12^2*s15)+
(s15*s45*(-2*s15+2*s23+s45))/(18*s12^2*s34)+
(5*s34^2*s45^2*(-s34+s45))/(s12^3*s15*(-s15+s23))-
(5*s34^2*s45*(s34+s45))/(s12^2*s15*(s23+s34))+
(5*s34^2*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34))-
(5*s15^2)/(2*(s23+s34)*(-s12+s34+s45))-
(15*s15^2*s45^2)/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s15^2*s45^3)/(2*s12^3*(s23+s34)*(-s12+s34+s45))+
(-3*s15+2*s45)/(6*s23-6*s45)+(5*s45*(3*s15+2*s45))/
(2*s12*(s12-s34-s45))-(5*s45^2*(6*s15-3*s23+4*s45))/
(2*s12^2*(s12-s34-s45))-(s23*(6*s15+s23+4*s45))/
(18*s12*(-s15+s34))-(-6*s15+50*s34+5*s45)/(18*s12)+
(s15*(-s15+4*s34+6*s45))/(18*s12*(s23-s45))-
(15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^2)+
(s15^2-2*s15*s23+s23^2+133*s15*s45+2*s23*s45)/(18*s12*s34)+
(5*s15^2*s34)/(2*s12*s15*s23+2*s12*s23*s45)-
(15*s45^2*(s34^2-s15*s45+s34*s45))/(2*s12^3*(s23+s34))+
(5*s45*(s34^2-5*s15*s45+4*s34*s45))/(2*s12^2*(s23+s34))+
s15^2/(18*s23*s45-18*s45^2)+(5*s34*(s15*(-s15+s34)-s45^2))/
(s12^2*s23)-(15*s23^2*s34)/(2*s12*s15*s45+2*s12*s45^2)+
(5*s34*(-s15^3+2*s15*s34*(s15-s45)+s15^2*s45+s45^3+
s34^2*(-s15+s45)))/(2*s12^3*s23)+
(5*(s34+s45)*(s15*(s15-s45)*s45-s15*s34*(s15+2*s45)+
s34^2*(-s15+3*s45)))/(s12^3*(-s15+s23))+
(45*s23^2+179*s34^2+7*(s15-13*s45)*s45+
s23*(2*s15+142*s34+s45)-s34*(44*s15+5*s45))/(18*s12^2)+
(5*(-3*s23*s45^3+s45^3*(3*s15+2*s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(2*s12^3*(s12-s34-s45))-
(5*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(s12^3*(-s15+s23)^2)+
(-135*s34^3+s34^2*(45*s15-44*s45)+s34*s45*(-2*s15+s45)+
s23*(2*s15*s34-92*s34^2+2*s15*s45+133*s34*s45-135*s45^2)+
s45*(s15^2+133*s15*s45+90*s45^2)+
s23^2*(-44*s34+45*(-s15+s45)))/(18*s12^3)+
(25/(9*s12^2)+s23/(9*s12*(s15-s34)^2)+s23/(18*s12*s15*s34)+
(5*(s15-s34)*s34)/(2*s12^3*s23)-(3*s12*s15-3*s12*s34)^(-1)+
s23/(18*s12*s15^2-18*s12*s15*s34)-(5*s15*(s12-2*s45))/
(2*s12^2*s34*(s23+s34))+s15/(9*s12*(s23-s45)^2)+
((s23-45*s34)*s34)/(18*s12^3*s45)+(44*s12+s15-s23+s34)/
(18*s12^2*s45)-(5*s45)/(2*s12^2*s15)+(s15*s45)/(18*s12^3*s34)+
(5*s34*s45)/(2*s12^3*s15)-(5*s34*s45)/(s12^2*(s15-s23)^2)-
(5*s34*s45)/(2*s12^2*s15*s23)+(5*s34*s45)/(2*s12^2*s15*
(s23+s34))-(5*s45)/(s12^2*(s12-s34-s45))+
(5*s34*(s34-s45)*s45)/(2*s12^3*s15*(-s15+s23))+
(5*s15*s45^2)/(2*s12^3*(-s15+s23)*s34)+(5*s34*s45^2)/
(2*s12^3*s15*s23)-(5*s34^2*s45^2)/(s12^3*s15*(s15-s23)^2)-
(5*s34^2*s45^2)/(2*s12^3*s15^2*(s15-s23))-
(5*s34^2*s45^2)/(2*s12^3*s15^2*s23)+(5*s45^2)/(s12^3*(s23+s34))-
(5*s15*s45^2)/(2*s12^3*s34*(s23+s34))-(5*s15*s34)/
(2*s12^2*s23*(s15+s45))+(5*s15*s34*(-s15+s34))/
(2*s12^3*s23*(s15+s45))-(5*(s23+2*s34))/
(2*s12^2*(s15+s45))+(5*(s15*s23+s34*(s23+2*s34)))/
(2*s12^3*(s15+s45))-(5*s15^2*s23)/(2*s12^3*(s12-s34-s45)*
(s15+s45))-(5*s23*(s12-2*s34))/(2*s12^2*s45*(s15+s45))-
(5*s23*s34^2)/(2*s12^3*s45*(s15+s45))+(44*s12-s15+s23+s45)/
(18*s12^2*s34)-(5*s34*s45*(s34+s45))/(2*s12^3*s15*(s23+s34))+
(5*s15*(s34-s45))/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s15*s45^2)/(2*s12^3*(s23+s34)*(-s12+s34+s45))-
(5*(s15+2*s45))/(2*s12^2*(s23+s34))+
(s15-44*s23-46*s34+89*s45)/(18*s12^3)-(3*s12*s23-3*s12*s45)^
(-1)+(5*s15*s34^2)/(2*s12^3*s15*s45-2*s12^3*s23*s45)+
s15/(18*s12*s23*s45-18*s12*s45^2)-
(5*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(s12^3*(s15-s23)^2)+(5*(s15*(s34-s45)+(s34+s45)^2))/
(2*s12^3*(s15-s23))+(5*(s15*s23+s45*(-s23+2*s45)))/
(2*s12^3*(s12-s34-s45)))*tr5,125/54-s15/(6*s23)-
s23/(6*s15)-(s15^2*s23^2)/(9*s12*(s12+s15-s34)^3)+
(5*s15)/(2*(s12+s15-s34))-(5*(-2*s15+s23))/s34+
(s15*(s15-s23)*s23)/(9*(-s15+s34)^3)+
(s15^2*s23^2)/(9*(s12+s15-s34)*(-s15+s34)^3)+
(s15*(s15-s23))/(3*(-s15+s34)^2)-(s15^2*s23^2)/
(9*(s12+s15-s34)^2*(-s15+s34)^2)-(5*s15)/(2*(-s15+s34))+
(s15^2*s23^2)/(9*(s12+s15-s34)^3*(-s15+s34))-
(15*s15*(s15+s34))/(2*(s23+s34)^2)-(5*s15^2)/(s34*(s23+s34))+
(5*(2*s15+s34))/(2*(s23+s34))-s15^2/(6*s23*(-s15+s23+s34))+
(5*s15^2)/(2*(-s15+s34)*(-s15+s23+s34))+
(8*(s15+s34))/(3*(-s15+s23+s34))+(s34-61*s45)/(6*s12)+
(15*s15^2*s23)/(2*s12*(s12+s15-s34)*(s12-s34-s45))+
(15*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(2*s15*s23*s45)/(3*s12^2*(s12+s15-s34))-(15*s15*s45)/(s12*s34)-
(15*s34^3*s45)/(2*s12*s15*(s23+s34)^2)+(15*s34*(-s15+s34)*s45)/
(2*s12*(s23+s34)^2)-(5*s15*s45)/(2*s12*(s23+s34))-
(5*s34^3*s45)/(2*s12*s15^2*(s23+s34))+(5*s34^3*s45)/
(2*s12*s15^2*(-s15+s23+s34))+(15*s34^2*s45)/
(2*s12*s15*s23+2*s12*s15*s34)+(15*s15^2*s45)/
(s12*s23*s34+s12*s34^2)+(10*s45)/(s12-s34-s45)-
(10*s34^2*s45^2)/(9*s12^2*s15*s23)-(15*s15^2*s45^2)/
(s12^2*s34*(s23+s34))+(s34*(-11*s15+22*s34-17*s45)*s45^2)/
(36*s12^3*s23)-(45*s15^2*s45^2)/(s12*(s23+s34)^2*
(s12-s34-s45))-(17*s34^3*s45^3)/(36*s12^3*s15^2*s23)-
(17*s34^3*s45^3)/(18*s12^3*s15*(-s15+s23)^2)+
(17*s34^3*s45^3)/(36*s12^3*s15^2*(-s15+s23))+
(5*s15^2*s45^3)/(s12^3*s34*(s23+s34))-(8*s15^2*s45^3)/
(3*s12^3*(-s15+s23)*(-s15+s23+s34))-
(5*s15^2*s45^3)/(s12^3*s34*(-s15+s23+s34))+
(30*s15^2*s45^3)/(s12^2*(s23+s34)^2*(s12-s34-s45))-
(15*s15^2*s45^4)/(2*s12^3*(s23+s34)^2*(s12-s34-s45))-
(s34*(s34+s45))/(6*s12*(-s15+s23+s34))+
(15*s34^3*s45*(s34+s45))/(s12^2*s15*(s23+s34)^2)+
(5*s34^3*s45*(s34+s45))/(s12^2*s15^2*(s23+s34))+
(5*s34^2*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34))-
(5*s34^3*s45*(s34+s45))/(s12^2*s15^2*(-s15+s23+s34))+
(29*(-s15+s34)*(s34+s45)^2)/(6*s12^2*(-s15+s23+s34))-
(15*s34^3*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34)^2)-
(5*s34^3*s45*(s34+s45)^2)/(2*s12^3*s15^2*(s23+s34))-
(5*s34^2*s45*(s34+s45)^2)/(s12^3*s15*(-s15+s23+s34))+
(5*s34^3*s45*(s34+s45)^2)/(2*s12^3*s15^2*(-s15+s23+s34))-
(5*s15^3*s23^2)/(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^2*(s34-3*s45))/((s23+s34)*(-s12+s34+s45)^2)+
(30*s15^2*s45^2)/(s12*(s23+s34)*(-s12+s34+s45)^2)+
(15*(-3*s15+s23-2*s45)*s45^2)/(s12*(-s12+s34+s45)^2)-
(20*s15^2*s45^3)/(s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(15*s15^2*(s34-3*s45))/(2*(s23+s34)^2*(-s12+s34+s45))-
(5*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)*(-s12+s34+s45))-
(10*s34^2*s45*(2*s34+s45))/(s12^2*s15*(s23+s34))+
(5*s45*(3*s15+2*s45))/(-s12+s34+s45)^2+
(s15*s23*(3*s15+s23+2*s45))/(9*(s12+s15-s34)*(-s15+s34)^2)+
(15*s15*s45^2*(2*s15+3*s45))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))+(15*s15*s45*(2*s15+5*s45))/
(2*s12*(s23+s34)*(s12-s34-s45))+
(s15*s23*(3*s15+s23+8*s45))/(9*s12*(s12+s15-s34)^2)-
(s15*s23*(3*s15+s23+8*s45))/(9*(s12+s15-s34)^2*(-s15+s34))+
(5*s15*(-3*s34+8*s45))/(2*(s23+s34)*(-s12+s34+s45))+
(s34^2*s45^2*(17*s34+15*s45))/(12*s12^3*s15*(-s15+s23))+
(s34*s45*(11*s15-11*s34+20*s45))/(18*s12^2*s23)-
(s34*(11*s15+29*s45))/(36*s12*s23)+(s34^2*s45^2*(-11*s34+34*s45))/
(36*s12^3*s15*s23)+(17*s34*s45*(s34*(s15-s45)+s15*s45))/
(6*s12^2*(-s15+s23)^2)+(18*s23*s34-11*s23*s45-119*s34*s45)/
(36*s12*s15)+(5*s45*(2*s34^2+5*s15*s45-4*s34*s45))/
(2*s12^2*(s23+s34))-(15*s45^2*(2*s34^2+s15*s45-s34*s45))/
(2*s12^3*(s23+s34))+(45*s34*s45^2*(s34^2-s15*s45+s34*s45))/
(2*s12^3*(s23+s34)^2)-(15*s34*s45*(s34^2-5*s15*s45+4*s34*s45))/
(2*s12^2*(s23+s34)^2)+(s34*(-9*s23*s34+11*s23*s45+
119*s34*s45-11*s45^2))/(18*s12^2*s15)+
(5*s34^2*s45*(5*s34^2+6*s34*s45+s45^2))/(2*s12^3*s15*(s23+s34))+
(s34^2*(6*s23*s34-11*s23*s45-119*s34*s45+22*s45^2))/
(36*s12^3*s15)+(-225*s34^2+6*s23*(45*s15+45*s34-139*s45)-
473*s34*s45+1194*s45^2)/(36*s12^2)-
(3*s15*s45+s23*(s15+2*s45))/(3*s12*(s12+s15-s34))+
(2*s23*(s15+2*s45)+3*s15*(5*s15+2*s45))/(6*(s12+s15-s34)*
(-s15+s34))-(15*(s23*(s15-3*s45)+s45*(4*s15+7*s45)))/
(2*s12*(s12-s34-s45))+(-79*s15*s45^2+17*s34^2*(-s15+3*s45)+
s34*s45*(-96*s15+79*s45))/(12*s12^2*(-s15+s23))+
(135*s34^3+180*s23^2*(s15+s34-2*s45)-
270*s45^2*(2*s15+3*s45)+4*s34*s45*(-135*s15+107*s45)+
s34^2*(-180*s15+569*s45)-180*s23*(s34^2+3*s34*s45-6*s45^2))/
(36*s12^3)+(5*(-6*s23*s45^3+3*s45^3*(3*s15+2*s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(s12^2*(-s12+s34+s45)^2)+
(17*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(18*s12^3*(-s15+s23)^2)-
(5*(-18*s23*s45^3+s45^3*(12*s15+13*s45)+
2*s23^2*(s15^2-2*s15*s45+3*s45^2)))/
(2*s12^3*(s12-s34-s45))+(-14*s34^4+s34^3*(28*s15-27*s45)+
14*s15*s45^2*(-3*s15+2*s45)+s34*s45*(-42*s15^2+84*s15*s45+
s45^2)-2*s34^2*(7*s15^2-42*s15*s45+6*s45^2))/
(6*s12^3*(-s15+s23+s34))+
(5*(s23^2*(-2*s15+4*s45)+6*s45^2*(4*s15+5*s45)-
3*s23*(s15^2-s15*s45+9*s45^2)))/(2*s12^2*(s12-s34-s45))+
(-17*s34^3*(-5*s15+9*s45)+s15*s45^2*(-288*s15+271*s45)+
s34^2*(-96*s15^2+441*s15*s45-390*s45^2)-
3*s34*s45*(96*s15^2-209*s15*s45+79*s45^2))/
(36*s12^3*(-s15+s23))-(5*(-3*s23*s45^4+s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(s12^3*(-s12+s34+s45)^2)+
(-5/s12^2+(s15*s23)/(9*s12*(s15-s34)^3)-
s15/(3*s12*(s15-s34)^2)-5/(s12*s34)+
s15/(6*s12*s23*(-s15+s23+s34))-(13*s15)/(6*s12*(-s15+s34)*
(-s15+s23+s34))+(6*s12+11*s34)/(36*s12^2*s23)+
(s34*(6*s34-11*s45))/(36*s12^3*s15)-(5*(s12+s34-4*s45))/
(2*s12^2*(s23+s34))+(5*s15*(s12-2*s45))/
(s12^2*s34*(s23+s34))+(5*(s23-s34-2*s45))/s12^3+
(5*s15*s34)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(2*s45)/(3*s12^2*(s15-s34))+(17*s34*s45)/
(18*s12^2*(s15-s23)^2)-(11*s34*s45)/(36*s12^3*s23)+
(23*s34*s45)/(36*s12^2*s15*s23)-(15*s34^2*s45)/
(2*s12^2*s15*(s23+s34)^2)+(5*s34*s45)/(2*s12^2*s15*
(s23+s34))-(5*s34^2*s45)/(2*s12^2*s15^2*(s23+s34))-
(5*s34^2*s45)/(s12^3*s15*(s23+s34))+(5*s34^2*s45)/
(2*s12^2*s15^2*(-s15+s23+s34))+(s34*(11*s34-17*s45)*s45)/
(36*s12^3*s15*s23)+(17*s34^2*s45^2)/(18*s12^3*s15*(s15-s23)^2)+
(17*s34^2*s45^2)/(36*s12^3*s15^2*(s15-s23))+
(17*s34^2*s45^2)/(36*s12^3*s15^2*s23)-(15*s34*s45^2)/
(s12^3*(s23+s34)^2)-(5*s45^2)/(s12^3*(s23+s34))+
(5*s15*s45^2)/(s12^3*s34*(s23+s34))-(8*s15*s45^2)/
(3*s12^3*(-s15+s23)*(-s15+s23+s34))-
(5*s15*s45^2)/(s12^3*s34*(-s15+s23+s34))-
(15*s15*s45^3)/(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(15*s34^2*s45*(s34+s45))/(2*s12^3*s15*(s23+s34)^2)+
(5*s34^2*s45*(s34+s45))/(2*s12^3*s15^2*(s23+s34))+
(5*s34*s45*(s34+s45))/(2*s12^3*s15*(-s15+s23+s34))-
(5*s34^2*s45*(s34+s45))/(2*s12^3*s15^2*(-s15+s23+s34))-
(5*s15^2*s23)/(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15*s45^3)/(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*(2*s23+3*s34-4*s45))/(2*s12^2*(-s12+s34+s45))-
(5*s45^2*(2*s15+s45))/(2*s12^3*(s23+s34)*(-s12+s34+s45))+
(6*s12-12*s34+11*s45)/(36*s12^2*s15)+
(s34*s45*(17*s34+31*s45))/(18*s12^3*s15*(s15-s23))+
(17*s34+79*s45)/(36*s12^2*(s15-s23))+
(15*(s12*s15+s15*(s34-2*s45)+2*s34*s45))/
(2*s12^2*(s23+s34)^2)-(5*(s15*s23-2*(s23-2*s45)*s45))/
(s12^3*(s12-s34-s45))-(5*s15*(s34^2-s34*s45+s45^2))/
(s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(15*s15*(s34^2-s34*s45+s45^2))/(2*s12^2*(s23+s34)^2*
(-s12+s34+s45))+(5*(2*s15*s34+s34^2-s34*s45+s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45))-(14*s12+15*(s34+s45))/
(6*s12^2*(-s15+s23+s34))+
(17*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(18*s12^3*(s15-s23)^2)+
(5*(s15*s23+s45*(-s23-2*s34+2*s45)))/
(s12^2*(-s12+s34+s45)^2)-(51*s34^2+226*s34*s45+175*s45^2-
96*s15*(s34+2*s45))/(36*s12^3*(s15-s23))+
(-7*(s34+s45)^2+7*s15*(s34+2*s45))/
(3*s12^3*(s15-s23-s34))+
(5*(-2*s45^3+s23*(s15^2-s15*s45+s45^2)))/
(s12^3*(-s12+s34+s45)^2))*tr5,413/54-s15/(6*s23)-
(8*s15^2*s34^3)/(3*s12^3*(-s15+s23)*(-s15+s23-s45))+
(-5*s15+10*s23)/s45-(15*s23*s34)/(s12*s45)+
(5*(s15+s23)*s34^3)/(s12^3*s45)+s45/(6*s15)-
((11*s23+29*s34)*s45)/(36*s12*s15)-
(s34^2*(11*s23+17*s34-22*s45)*s45)/(36*s12^3*s15)+
(s34*(11*s23+20*s34-11*s45)*s45)/(18*s12^2*s15)+
(s15*(s15-s45)*s45)/(9*(s23-s45)^3)-
(5*s45)/(2*(s12+s23-s45))+(2*s15*s34*s45)/
(3*s12^2*(s12+s23-s45))+(15*s15*s45)/(2*(s12+s23-s45)*
(s12-s34-s45))-(10*s34^2*s45^2)/(9*s12^2*s15*s23)-
(s15^2*s45^2)/(9*s12*(s12+s23-s45)^3)-
(s15^2*s45^2)/(9*(s23-s45)*(s12+s23-s45)^3)-
(s15^2*s45^2)/(9*(s23-s45)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/(9*(s23-s45)^3*(s12+s23-s45))+
(15*s45^2)/(2*s12*(s12-s34-s45))-(15*s15*s45^2)/
(s12*(s12+s23-s45)*(s12-s34-s45))-(17*s34^3*s45^3)/
(36*s12^3*s15^2*s23)-(17*s34^3*s45^3)/(18*s12^3*s15*
(-s15+s23)^2)+(17*s34^3*s45^3)/(36*s12^3*s15^2*(-s15+s23))+
(15*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(15*s23*(-s15+s23))/(2*(s15+s45)^2)+(5*s15^3*s34)/
(s12*s23*(s15+s45)^2)+(10*s15^3*(s15-s34)*s34)/
(s12^2*s23*(s15+s45)^2)+(5*s15^3*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^2)+
(15*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(2*s12*(s15+s45)^2)-
(15*(5*s15*s23*s34^2+s15^2*s34*(-s15+4*s34)+
s23^2*(s15^2+2*s15*s34+3*s34^2)))/(2*s12^2*(s15+s45)^2)+
(15*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(2*s12^3*(s15+s45)^2)+(5*s15^3*s34)/(2*s12*(-s15+s23-s45)*
(s15+s45)^2)+(5*s15^3*(s15-s34)*s34)/(s12^2*(-s15+s23-s45)*
(s15+s45)^2)-(15*s15^4*s23^2)/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)-(5*(s15+s23))/(2*(s15+s45))+
(25*s15^2*s34*(-s15+s34))/(s12^2*s23*(s15+s45))-
(35*s15^2*s34*(-s15+s34)^2)/(2*s12^3*s23*(s15+s45))-
(15*(s23^2+2*s15*s34+s23*(s15+4*s34)))/(2*s12*(s15+s45))+
(5*(7*s15*s34*(-s15+4*s34)+s23^2*(4*s15+6*s34)+
s23*(3*s15^2+5*s15*s34+27*s34^2)))/(2*s12^2*(s15+s45))-
(5*(21*s15*s34^2*(-s15+s34)+s23^2*(5*s15^2+4*s15*s34+3*s34^2)+
2*s23*(s15^3+s15^2*s34+s15*s34^2+7*s34^3)))/
(2*s12^3*(s15+s45))-(15*s15^2*s34)/(2*s12*(-s15+s23-s45)*
(s15+s45))-(5*s15^2*s34*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^3*(-s15+s23-s45)*(s15+s45))-
(5*s15^3*s23)/(2*s12^2*(s12-s34-s45)*(s15+s45))+
(5*s15^3*s23*(s15+3*s23))/(s12^3*(s12-s34-s45)*(s15+s45))-
(5*s23^2)/(s45*(s15+s45))-(15*s23^2*s34^2)/
(s12^2*s45*(s15+s45))+(5*s23^2*s34^3)/(s12^3*s45*(s15+s45))-
(5*s15^2*s34^3)/(s12^3*s45*(s15-s23+s45))-
(8*s45^2)/(3*s15*(s15-s23+s45))-(5*s15^3*s34*(-s15+s34)^2)/
(2*s12^3*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2*s34*(-3*s15+2*s34))/(s12^2*(s15+s45)*(s15-s23+s45))+
(5*s15^2*s45)/((s12+s23-s45)*(-s12+s34+s45)^2)-
(15*s15^2*s45^2)/(s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(15*s15^2*s45^3)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^2*s45^4)/(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^4*s23^2)/(s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(45*s23+38*s34+s45)/(6*s12)+(5*s45^2*(3*s15+2*s45))/
(s12*(-s12+s34+s45)^2)+(s15*s45*(-s15+2*s34+3*s45))/
(9*(s23-s45)^2*(s12+s23-s45))+(s15*s45*(-s15+8*s34+3*s45))/
(9*s12*(s12+s23-s45)^2)+(s15*s45*(-s15+8*s34+3*s45))/
(9*(s23-s45)*(s12+s23-s45)^2)-
(5*s45^3*(6*s15-3*s23+4*s45))/(s12^2*(-s12+s34+s45)^2)-
(s34^2*s45^2*(15*s34+17*s45))/(12*s12^3*s15*(-s15+s23))+
(s34^2*s45^2*(79*s34+40*s45))/(36*s12^3*s15*s23)+
(-8*s15+57*s45)/(18*s23-18*s45)-
(5*s45^2)/(2*s15*s23-2*s15*s45)+
(17*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^2)-
(15*s15^2*s34)/(2*s12*s15*s23+2*s12*s23*s45)+
(79*s15*s34+18*s15*s45-29*s34*s45)/(36*s12*s23)+
(-4*s15*s34+3*s15*s45-9*s34*s45)/(9*s12*(s12+s23-s45))+
(30*s15*s34-14*s34*s45+s45^2)/(6*s12*(-s15+s23-s45))+
(s15^2-5*s15*s45+3*s45^2)/(9*(s23-s45)^2)+
(s15^2*(30*s15*s34+12*s34^2+27*s34*s45+14*s45^2))/
(6*s12^3*(-s15+s23-s45))+
(s15*(60*s15*s34-s34^2+28*s34*s45+29*s45^2))/
(6*s12^2*(-s15+s23-s45))-(90*s23^2-360*s15*s34+1005*s34^2+
90*s23*(3*s15+11*s34-3*s45)-433*s34*s45+270*s45^2)/
(36*s12^2)+(15*s23^2*s34)/(s12*s15*s45+s12*s45^2)+
(s34^2*(79*s15-45*s45)+s34*(96*s15-17*s45)*s45+17*s15*s45^2)/
(12*s12^2*(-s15+s23))+(6*s15*s45-45*s45^2-
2*s34*(4*s15+9*s45))/(18*(s23-s45)*(s12+s23-s45))+
(759*s34^3+270*s45^3+90*s23^2*(2*s15+s34+s45)+
4*s34*s45*(135*s15+17*s45)-s34^2*(540*s15+529*s45)+
180*s23*(s15^2+4*s34^2+s34*(s15-s45)-s15*s45-2*s45^2))/
(36*s12^3)+(17*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+
s15^2*s45^2+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(18*s12^3*(-s15+s23)^2)+
(5*(-2*s45^2*(3*s15+5*s45)+s23*(s15^2-s15*s45+7*s45^2)))/
(2*s12^2*(s12-s34-s45))+
(-9*s15*s45^2+s34^2*(-270*s15+79*s45)+
s34*(270*s15^2-79*s15*s45+29*s45^2))/(18*s12^2*s23)+
(s15*(96*s15-17*s45)*s45^2+s34^3*(-203*s15+135*s45)+
3*s34*s45*(96*s15^2-79*s15*s45+17*s45^2)+
3*s34^2*(96*s15^2-141*s15*s45+62*s45^2))/
(36*s12^3*(-s15+s23))+(6*s15*s45^3-90*s34^3*(-5*s15+3*s45)-
2*s34^2*(450*s15^2-270*s15*s45+79*s45^2)+
s34*(450*s15^3-270*s15^2*s45+79*s15*s45^2-29*s45^3))/
(36*s12^3*s23)+(5*(-3*s23*s45^4+s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(s12^3*(-s12+s34+s45)^2)+
(5*(s45^3*(6*s15+7*s45)+3*s23^2*(-s15^2+s45^2)-
2*s23*(s15^3-s15^2*s45+s15*s45^2+5*s45^3)))/
(2*s12^3*(s12-s34-s45))+
(-15/(2*s12^2)+(6*s12-79*s34-12*s45)/(36*s12^2*s23)+
(s15-3*s45)/(9*s12*(s23-s45)^2)-(s12-2*s34)/
(3*s12^2*(s23-s45))+(5*(s15+s23+5*s34-s45))/(2*s12^3)-
5/(s12*s45)+(5*s34^2)/(s12^3*s45)+(11*s45)/(36*s12^2*s15)-
(11*s34*s45)/(36*s12^3*s15)+(17*s34*s45)/(18*s12^2*(s15-s23)^2)+
(23*s34*s45)/(36*s12^2*s15*s23)+(s15*s45)/(9*s12*(s23-s45)^3)-
(5*s45)/(2*s12^2*(s12+s23-s45))-
(5*s45)/(s12^2*(s12-s34-s45))-(5*(2*s15+s34)*s45)/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(17*s34^2*s45^2)/(18*s12^3*s15*(s15-s23)^2)+
(17*s34^2*s45^2)/(36*s12^3*s15^2*(s15-s23))+
(17*s34^2*s45^2)/(36*s12^3*s15^2*s23)-(5*s15^2*s34)/
(s12^2*s23*(s15+s45)^2)+(5*s15^2*s34*(-s15+s34))/
(s12^3*s23*(s15+s45)^2)-(15*(-(s12*s23)+2*s23*s34+
s15*(s23+2*s34)))/(2*s12^2*(s15+s45)^2)+
(15*(s15^2*s23+s23*s34^2+s15*s34*(s23+2*s34)))/
(2*s12^3*(s15+s45)^2)-(15*s15^3*s23)/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(15*s15*s34)/(2*s12^2*s23*(s15+s45))+
(25*s15*(s15-s34)*s34)/(2*s12^3*s23*(s15+s45))+
(5*(-s12+s15+3*s23+10*s34))/(2*s12^2*(s15+s45))-
(5*(s15^2+s15*(4*s23+s34)+3*s34*(s23+3*s34)))/
(2*s12^3*(s15+s45))+(5*s15^2*(s15+5*s23))/
(2*s12^3*(s12-s34-s45)*(s15+s45))+(5*s23*(s12-2*s34))/
(s12^2*s45*(s15+s45))+(5*s23*s34^2)/(s12^3*s45*(s15+s45))-
(8*s15*s34^2)/(3*s12^3*(s15-s23)*(s15-s23+s45))-
(5*s15*s34^2)/(s12^3*s45*(s15-s23+s45))-
(5*s45)/(2*s12^2*(s15-s23+s45))+
(7*s45)/(3*s12*s15*(s15-s23+s45))+(5*s15^2*s34)/
(2*s12^2*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2*(s15-s34)*s34)/(2*s12^3*(s15+s45)^2*(s15-s23+s45))-
(5*s15*s34)/(s12^2*(s15+s45)*(s15-s23+s45))+
(5*s15*s34*(-2*s15+s34))/(2*s12^3*(s15+s45)*(s15-s23+s45))-
(10*s45^2)/(s12^2*(-s12+s34+s45)^2)-(5*s15*s45^3)/
(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^3*s23)/(s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15*s45*(-s34+s45))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15*(13*s34+14*s45))/
(6*s12^3*(s15-s23+s45))+(s34*s45*(31*s34+17*s45))/
(18*s12^3*s15*(-s15+s23))+(79*s34+17*s45)/
(36*s12^2*(-s15+s23))-(s34*s45*(79*s34+23*s45))/
(36*s12^3*s15*s23)+(13*s45)/(6*s12*s15*s23-6*s12*s15*s45)-
(5*(s15^2+s15*(2*s23-s45)+(s23-3*s45)*s45))/
(2*s12^3*(s12-s34-s45))+(-270*s15*s34+270*s34^2+
79*s34*s45+6*s45^2)/(36*s12^3*s23)+
(17*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(18*s12^3*(s15-s23)^2)+(141*s34^2+158*s34*s45+17*s45^2-
96*s15*(2*s34+s45))/(36*s12^3*(s15-s23))+
(10*s45^3-5*s23*(s15^2-s15*s45+s45^2))/
(s12^3*(-s12+s34+s45)^2))*tr5,181/24-(s15*s34)/(2*s12*s23)-
(105*s23+133*s34-15*s45)/(12*s12)-(5*(5*s15+3*s23))/
(4*(s12+s23-s45))-(3*s15^2*s34^2)/(2*s12^2*(-s15+s23)*
(-s15+s23-s45))+(5*s23*(-s15+2*s23))/s45^2-
(15*s23^2*s34)/(s12*s45^2)+(5*(s15^2+s15*s23+s23^2)*s34^3)/
(s12^3*s45^2)+(5*s15-(25*s23)/2)/s45+(15*s23*s34)/(s12*s45)+
(5*s34^2*(12*s15^2+12*s15*s23+12*s23^2-8*s15*s34-11*s23*s34))/
(4*s12^3*s45)+(15*s34*(-4*s23^2+3*s15*s34+3*s23*s34))/
(4*s12^2*s45)+(s34^3*s45^2)/(2*s12^3*s23*(-s15+s23))+
(5*s45^2)/(4*s12*(s12+s23-s45))+(15*s15*s45^3)/
(4*s12*(s12+s23-s45)^2*(s12-s34-s45))+
(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)*s34*(-6*s15+s45))/(s12^2*s23)+(5*s45^2*(-6*s15+s45))/
(4*s12*(s12+s23-s45)*(s12-s34-s45))-
(5*(-5*s15+s45))/(4*(s12-s34-s45))+(15*(s15^2*s23-s23^3))/
(2*(s15+s45)^3)-(5*s15^4*s23^2*(s15+s23))/
(2*s12^3*(s12+s15-s34)*(s15+s45)^3)+
(5*s15^4*s34)/(2*s12*s23*(s15+s45)^3)+(5*s15^4*(s15-s34)*s34)/
(s12^2*s23*(s15+s45)^3)+(5*s15^4*s34*(-s15+s34)^2)/
(2*s12^3*s23*(s15+s45)^3)+
(15*(2*s15^3*s34+2*s15^2*s23*s34+s23^3*(s15+3*s34)+
s15*s23^2*(s15+4*s34)))/(2*s12*(s15+s45)^3)-
(15*(3*s15^3*s34*(-s15+2*s34)+s15^2*s23*s34*(-s15+9*s34)+
s23^3*(s15^2+2*s15*s34+3*s34^2)+s15*s23^2*(s15^2+2*s15*s34+
8*s34^2)))/(2*s12^2*(s15+s45)^3)+
(15*(3*s15^2*s23*s34^2*(-s15+2*s34)+s15^3*s34*(s15^2-5*s15*s34+
4*s34^2)+s23^3*(s15^3+s15^2*s34+s15*s34^2+s34^3)+
s15*s23^2*(s15^3+s15^2*s34+s15*s34^2+4*s34^3)))/
(2*s12^3*(s15+s45)^3)+(5*s15^4*s34)/(s12*(-s15+s23-s45)*
(s15+s45)^3)+(10*s15^4*(s15-s34)*s34)/(s12^2*(-s15+s23-s45)*
(s15+s45)^3)-(5*s15^4*s23^2*(s15+s23))/(s12^3*(s12-s34-s45)*
(s15+s45)^3)-(5*(s15^2+9*s15*s23-7*s23^2))/
(4*(s15+s45)^2)+(5*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*
(s15+s45)^2)-(5*s15^3*s23*(s15+s23))/(2*s12^2*(s12+s15-s34)*
(s15+s45)^2)-(5*s15^3*s34)/(s12*s23*(s15+s45)^2)+
(15*s15^3*s34*(-s15+s34))/(s12^2*s23*(s15+s45)^2)-
(10*s15^3*s34*(-s15+s34)^2)/(s12^3*s23*(s15+s45)^2)-
(5*(5*s23^3+26*s15^2*s34+s15*s23*(5*s15+36*s34)+
s23^2*(16*s15+47*s34)))/(4*s12*(s15+s45)^2)+
(5*(s23^3*(7*s15+10*s34)+3*s15^2*s34*(-16*s15+31*s34)+
s23^2*(18*s15^2+30*s15*s34+73*s34^2)+
s15*s23*(5*s15^2-5*s15*s34+123*s34^2)))/
(4*s12^2*(s15+s45)^2)-(5*(s23^3*(9*s15^2+7*s15*s34+5*s34^2)+
s15^2*s34*(19*s15^2-88*s15*s34+66*s34^2)+
3*s15*s23*(s15^3+s15^2*s34-12*s15*s34^2+26*s34^3)+
s23^2*(18*s15^3+16*s15^2*s34+14*s15*s34^2+33*s34^3)))/
(4*s12^3*(s15+s45)^2)-(45*s15^3*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45)^2)-(35*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45)^2)+
(5*s15^3*s23*(3*s15^2+18*s15*s23+11*s23^2))/
(4*s12^3*(s12-s34-s45)*(s15+s45)^2)-
(15*s23^3)/(4*s45*(s15+s45)^2)+(45*s23^3*s34)/
(4*s12*s45*(s15+s45)^2)-(45*s23^3*s34^2)/
(4*s12^2*s45*(s15+s45)^2)+(15*s23^3*s34^3)/
(4*s12^3*s45*(s15+s45)^2)+(15*(s15+s23))/(4*(s15+s45))+
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45))+
(16*s15^2*(s15-s34)*s34)/(s12^2*s23*(s15+s45))+
(31*s15^2*s34*(-s15+s34)^2)/(2*s12^3*s23*(s15+s45))+
(15*(4*s15*s23+4*s23^2+8*s15*s34+13*s23*s34))/
(4*s12*(s15+s45))-(5*(-s23^3+s23^2*(16*s15+17*s34)+
s15*s34*(-52*s15+97*s34)+s23*(15*s15^2+4*s15*s34+
102*s34^2)))/(4*s12^2*(s15+s45))-
(5*(s23^3*(2*s15+s34)-5*s23^2*(s15^2+s15*s34+s34^2)-
s23*s34*(s15^2-28*s15*s34+60*s34^2)+
s15*(s15^3-22*s15^2*s34+100*s15*s34^2-72*s34^3)))/
(4*s12^3*(s15+s45))+(12*s15^2*s34)/(s12*(-s15+s23-s45)*
(s15+s45))+(s15^2*(146*s15-71*s34)*s34)/
(4*s12^2*(-s15+s23-s45)*(s15+s45))+
(s15^2*s34*(98*s15^2-106*s15*s34+23*s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45))+
(5*s15^2*(-s15+s23)^2*(s15+3*s23))/(4*s12^3*(s12-s34-s45)*
(s15+s45))+(5*s15^2*(s15^2+16*s15*s23+15*s23^2))/
(4*s12^2*(s12-s34-s45)*(s15+s45))-
(5*s23^3)/(s45^2*(s15+s45))+(15*s23^3*s34)/
(s12*s45^2*(s15+s45))-(15*s23^3*s34^2)/(s12^2*s45^2*(s15+s45))+
(5*s23^3*s34^3)/(s12^3*s45^2*(s15+s45))+
(25*s23^2)/(4*s45*(s15+s45))+(165*s23^2*s34^2)/
(4*s12^2*s45*(s15+s45))-(35*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))+(s15^3*s34^3)/(2*s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(5*s15^3*s34^3)/(4*s12^3*s45*
(s15-s23+s45)^2)-(17*s45^2)/(12*(s15-s23+s45)^2)-
(5*s15^4*s34)/(4*s12*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^4*s34*(-s15+s34))/(2*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)-(5*s15^4*s34*(-s15+s34)^2)/
(4*s12^3*(s15+s45)^2*(s15-s23+s45)^2)+
(15*s15^3*s34)/(4*s12*(s15+s45)*(s15-s23+s45)^2)+
(5*s15^3*(3*s15-2*s34)*s34)/(2*s12^2*(s15+s45)*
(s15-s23+s45)^2)+(5*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^3*(s15+s45)*(s15-s23+s45)^2)+
(s15^2*s34^2*(-3*s15+4*s34))/(2*s12^3*(s15-s23)*
(s15-s23+s45))-(5*s15^3*s34^3)/(s12^3*s45^2*
(s15-s23+s45))-(45*s15^2*s34^2)/(4*s12^2*s45*
(s15-s23+s45))+(5*s15^2*s34^2*(-12*s15+5*s34))/
(4*s12^3*s45*(s15-s23+s45))-(13*s45)/(12*(s15-s23+s45))-
(5*s15^4*s34*(-s15+s34)^2)/(s12^3*(s15+s45)^3*(s15-s23+s45))-
(5*s15^3*s34*(-23*s15+16*s34))/(4*s12^2*(s15+s45)^2*
(s15-s23+s45))+(10*s15^2*s45^3)/(s12*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(15*s15*s45^3)/(s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*s45^4)/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s45^3*(-s15+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^4*s23^2*(s15+s23))/(2*s12^3*(s15+s45)^2*
(-s12+s34+s45)^2)-(5*s15^3*s23*(s15+s23))/
(s12^2*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^3*s23*(2*s15^2+9*s15*s23+6*s23^2))/(2*s12^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15*(s15+s45))/(-s12+s34+s45)^2-
(15*s45*(s15+s45)*(s15-s23+s45))/(s12*(-s12+s34+s45)^2)-
(5*s45*(15*s15-15*s23+13*s45))/(4*s12*(s12-s34-s45))+
(3*s15^2*s34)/(s12*s15*s23+s12*s23*s45)+
(-52*s15*s34+4*s15*s45+15*s34*s45)/(-12*s12*s15+12*s12*s23-
12*s12*s45)-(5*(2*s15^2+2*s15*s34-s34*s45+s45^2))/
(4*(s12+s23-s45)*(s12-s34-s45))+
(s15*(-30*s15*s34+17*s34*s45+2*s45^2))/
(12*s12*(s15-s23+s45)^2)-
(5*s15*(4*s15*s34+3*s34^2-4*s15*s45-3*s34*s45+3*s45^2))/
(4*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15^2*(s34^2-2*s34*s45+3*s45^2))/(2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(s15^2*(-6*s15*s34+s34^2-18*s15*s45+
15*s34*s45+8*s45^2))/(4*s12^3*(-s15+s23-s45))-
(s15*(6*s15*s34-2*s34^2-90*s15*s45+7*s34*s45+24*s45^2))/
(12*s12^2*(-s15+s23-s45))-(30*s23^2*s34)/
(s12*s15*s45+s12*s45^2)+
(3*s34*(s15*(s15-s45)+s34*(-2*s15+s45)))/(2*s12^2*(-s15+s23))-
(5*s15^2*(-s34^2+2*s45^2+s34*(6*s15+s45)))/
(6*s12^2*(s15-s23+s45)^2)+
(s15^3*(s34^2-3*s45^2-2*s34*(5*s15+2*s45)))/
(4*s12^3*(s15-s23+s45)^2)+
(5*(3*s15*s23+s23^2+s15*(-2*s15-3*s34+3*s45)))/
(4*(s12+s23-s45)^2)+(5*s15*(-(s34*(s15+2*s45))+
s45*(s15+4*s45)))/(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(90*s23^2+376*s34^2+30*s23*(5*s15+15*s34-11*s45)+
30*s45*(3*s15+7*s45)-3*s34*(35*s15+52*s45))/(12*s12^2)+
(s34*(2*s34^2*(-8*s15+3*s45)-s15*(16*s15^2-6*s15*s45+s45^2)+
2*s34*(16*s15^2-6*s15*s45+s45^2)))/(2*s12^3*s23)+
(s34^3*(6*s15-4*s45)+s15^2*(s15-s45)*s45+
3*s15*s34*(-s15+s45)^2-3*s34^2*(3*s15^2-3*s15*s45+s45^2))/
(2*s12^3*(-s15+s23))+(5*(-s15^3+s15^2*s45+26*s15*s45^2+
42*s45^3+3*s23^2*(-5*s15+9*s45)-2*s23*(8*s15^2-2*s15*s45+
35*s45^2)))/(4*s12^2*(s12-s34-s45))+
(35*s23^3-101*s34^3+5*s23^2*(7*s15+5*s34-27*s45)+
21*s34^2*(5*s15+2*s45)-5*s23*(-3*s15^2-14*s15*s34+20*s34^2+
6*s15*s45+8*s34*s45-36*s45^2)+5*s34*(3*s15^2-16*s15*s45+
4*s45^2)+5*(s15^3+3*s15^2*s45-16*s45^3))/(4*s12^3)+
(5*(3*s45^2*(s15^2+3*s15*s45+2*s45^2)+
s23^2*(s15^2-s15*s45+4*s45^2)+s23*(s15^3-s15^2*s45-
5*s15*s45^2-10*s45^3)))/(s12^2*(-s12+s34+s45)^2)-
(5*(s15^4+s23^3*(10*s15-13*s45)-s15^3*s45+s15^2*s45^2+
16*s15*s45^3+28*s45^4+s23^2*(9*s15^2-19*s15*s45+49*s45^2)-
s23*(-4*s15^3+7*s15^2*s45+2*s15*s45^2+64*s45^3)))/
(4*s12^3*(s12-s34-s45))+
(5*(s23^3*(5*s15^2-4*s15*s45+3*s45^2)-
2*s45^3*(s15^2+4*s15*s45+3*s45^2)+
s23^2*(8*s15^3-7*s15^2*s45+6*s15*s45^2-11*s45^3)+
2*s23*(s15^4-s15^3*s45+s15^2*s45^2+2*s15*s45^3+7*s45^4)))/
(2*s12^3*(-s12+s34+s45)^2)+
(25/(2*s12^2)+s34/(2*s12^2*(s15-s23))+s34/(2*s12^2*s23)+
(5*(3*s15+2*s23-4*s34-2*s45))/(2*s12^3)-
(5*(10*s15+10*s23+3*s34-11*s45))/(4*s12^2*(s12-s34-s45))-
(5*s23)/(s12*s45^2)+(5*(s15+s23)*s34^2)/(s12^3*s45^2)+
(5*(8*s15+8*s23-7*s34)*s34)/(4*s12^3*s45)+
(5*(s12-s23+s34))/(s12^2*s45)+(s34^2*s45)/(2*s12^3*s15*s23-
2*s12^3*s23^2)-(5*s15^3*s23*(s15+s23))/
(2*s12^3*(s12+s15-s34)*(s15+s45)^3)-
(5*s15^3*s34)/(2*s12^2*s23*(s15+s45)^3)+
(5*s15^3*s34*(-s15+s34))/(2*s12^3*s23*(s15+s45)^3)-
(15*(-(s12*s23*(s15+s23))+2*s23^2*s34+s15^2*(s23+3*s34)+
s15*s23*(s23+4*s34)))/(2*s12^2*(s15+s45)^3)+
(15*(s15^3*(s23-s34)+s23^2*s34^2+s15*s23*s34*(s23+3*s34)+
s15^2*(s23^2+s23*s34+3*s34^2)))/(2*s12^3*(s15+s45)^3)-
(5*s15^3*s23*(s15+s23))/(s12^3*(s12-s34-s45)*(s15+s45)^3)+
(5*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(5*s15^2*s34)/(s12^2*s23*(s15+s45)^2)+(15*s15^2*(s15-s34)*s34)/
(2*s12^3*s23*(s15+s45)^2)+(5*(s15^2+12*s15*s23+5*s23^2-
s12*(s15+10*s23)+35*s15*s34+34*s23*s34))/
(4*s12^2*(s15+s45)^2)-(5*(s15*(s15-6*s34)^2+
s23^2*(7*s15+5*s34)+2*s23*(7*s15^2+6*s15*s34+12*s34^2)))/
(4*s12^3*(s15+s45)^2)+(5*s15^2*(s15^2+14*s15*s23+9*s23^2))/
(4*s12^3*(s12-s34-s45)*(s15+s45)^2)+(15*s23^2*(s12-2*s34))/
(4*s12^2*s45*(s15+s45)^2)+(15*s23^2*s34^2)/
(4*s12^3*s45*(s15+s45)^2)-(3*s15*s34)/(s12^2*s23*(s15+s45))+
(8*s15*s34*(-s15+s34))/(s12^3*s23*(s15+s45))-
(5*(s15^2+s23^2+10*s15*s34-26*s34^2-4*s23*(s15+s34)))/
(4*s12^3*(s15+s45))+(5*(3*s12-4*(s15+2*s23+7*s34)))/
(4*s12^2*(s15+s45))+(5*s15*(s15-s23)^2)/
(2*s12^3*(s12-s34-s45)*(s15+s45))+(15*s15*(s15+s23))/
(2*s12^2*(s12-s34-s45)*(s15+s45))+(5*s23^2*(s12-2*s34))/
(s12^2*s45^2*(s15+s45))+(5*s23^2*s34^2)/(s12^3*s45^2*
(s15+s45))-(25*s23*s34^2)/(2*s12^3*s45*(s15+s45))+
(5*s23*(-3*s12+8*s34))/(2*s12^2*s45*(s15+s45))+
(s15^2*s34^2)/(2*s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^2*s34^2)/(4*s12^3*s45*(s15-s23+s45)^2)+
(5*s15^3*s34)/(4*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^3*(s15-s34)*s34)/(4*s12^3*(s15+s45)^2*(s15-s23+s45)^
2)-(5*s15^2*s34)/(2*s12^2*(s15+s45)*(s15-s23+s45)^2)+
(5*s15^2*s34*(-2*s15+s34))/(4*s12^3*(s15+s45)*
(s15-s23+s45)^2)-(s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(30*s12-45*s15+2*s34)/
(12*s12^2*(s15-s23+s45))+(s15*s34*(-2*s15+3*s34))/
(2*s12^3*(s15-s23)*(s15-s23+s45))-(5*s15^2*s34^2)/
(s12^3*s45^2*(s15-s23+s45))-(5*s15*s34)/
(s12^2*s45*(s15-s23+s45))+(5*s15*s34*(-2*s15+s34))/
(s12^3*s45*(s15-s23+s45))+(5*s15^3*s34)/(s12^2*(s15+s45)^3*
(s15-s23+s45))+(5*s15^3*(s15-s34)*s34)/
(s12^3*(s15+s45)^3*(s15-s23+s45))-(15*s15^2*s34)/
(2*s12^2*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2*(5*s15-3*s34)*s34)/(2*s12^3*(s15+s45)^2*
(s15-s23+s45))+(7*s15*s34)/(s12^2*(s15+s45)*
(s15-s23+s45))+(3*s15*(8*s15-3*s34)*s34)/
(2*s12^3*(s15+s45)*(s15-s23+s45))+(5*s15*s34^3)/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^3*s23*(s15+s23))/(2*s12^3*(s15+s45)^2*(-s12+s34+s45)^
2)-(5*s15^2*(s15+s23))/(2*s12^2*(s15+s45)*
(-s12+s34+s45)^2)-(5*s15^2*(s15^2+7*s15*s23+5*s23^2))/
(2*s12^3*(s15+s45)*(-s12+s34+s45)^2)-
(5*s34^2*(6*s15+s34+s45))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(s34*(-6*s15+6*s34+s45))/(2*s12^3*s23)-
(s15^2*(s34+3*s45))/(4*s12^3*(s15-s23+s45)^2)+
(s15*(-9*s15+2*s34+4*s45))/(2*s12^3*(s15-s23+s45))+
(4*s15*s34+13*s12*s45-11*s15*s45)/(12*s12^2*(s15-s23+s45)^
2)-(5*(3*s15^2+6*s15*s23+7*s23^2-4*s15*s45-20*s23*s45+
16*s45^2))/(4*s12^3*(s12-s34-s45))+
(5*(s34^2+s15*s45+2*s34*(s15+s45)))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(5*(s15*s34*s45-s15*s45^2+
s34^2*(s15+s45)))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*(4*s15-4*s23+3*(s34+s45)))/
(4*s12^2*(s12+s23-s45))+(5*(s23^2-s23*(2*s15+s34+s45)+
s34*(4*s15+s34+s45)))/(4*s12^2*(s12+s23-s45)^2)+
(s15^2-s15*(4*s34+s45)+s34*(3*s34+2*s45))/
(2*s12^3*(-s15+s23))+(5*(s15^2+s15*(s23-2*s34+s45)+
s45*(-5*s23-s34+6*s45)))/(2*s12^2*(-s12+s34+s45)^2)-
(5*(-s15^3+s15^2*(-6*s23+s45)+s15*(-4*s23^2+5*s23*s45+
s45^2)+s45*(3*s23^2-8*s23*s45+6*s45^2)))/
(2*s12^3*(-s12+s34+s45)^2))*tr5,
10+(5*s15^2)/(2*(s12+s15-s34)^2)-(5*s15)/(s12+s15-s34)+
(5*s15^2)/(2*s12*(s12+s15-s34))+(10*s15*(2*s15-s23))/s34^2+
(5*(-5*s15+2*s23))/s34-(15*s15^3)/(2*s34*(s23+s34)^2)-
(10*s15^3)/(s34^2*(s23+s34))+(25*s15^2)/(2*s34*(s23+s34))-
(5*s34)/(2*(s23+s34))-(17*s34^2)/(6*(-s15+s23+s34)^2)-
(13*s34)/(6*(-s15+s23+s34))+(15*s15*(-s15^2+s34^2))/
(s23+s34)^3-(5*(-7*s15^2+3*s15*s34+s34^2))/(2*(s23+s34)^2)+
(15*s15^3*s23)/(2*s12*(s12+s15-s34)^2*(s12-s34-s45))+
(5*s15^2)/(2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15^2*(s15-9*s23))/(2*s12*(s12+s15-s34)*(s12-s34-s45))+
(5*s15^3*s23)/(s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15*(s15-s34))/((s12+s23-s45)*(s12-s34-s45))-
(30*s15^2*s45)/(s12*s34^2)+(30*s15*s45)/(s12*s34)-
(30*s15^2*s45)/(s12^2*s34)-(s34*s45)/(s12*s15)+
(2*s34^2*s45)/(s12^2*s15)-(s34^3*s45)/(s12^3*s15)+
(15*s34^4*s45)/(s12*s15*(s23+s34)^3)+(45*s15^3*s45)/
(2*s12*s34*(s23+s34)^2)-(55*s34^3*s45)/(2*s12*s15*(s23+s34)^2)+
(15*s34^4*s45)/(2*s12*s15^2*(s23+s34)^2)+
(30*s15^3*s45)/(s12*s34^2*(s23+s34))-(15*s34^3*s45)/
(s12*s15^2*(s23+s34))+(5*s34^4*s45)/(s12*s15^3*(s23+s34))+
(5*s34^3*s45)/(2*s12*s15*(-s15+s23+s34)^2)-
(5*s34^4*s45)/(2*s12*s15^2*(-s15+s23+s34)^2)-
(33*s34^2*s45)/(2*s12*s15*(-s15+s23+s34))+
(15*s34^3*s45)/(s12*s15^2*(-s15+s23+s34))-
(5*s34^4*s45)/(s12*s15^3*(-s15+s23+s34))+
(45*s34^2*s45)/(2*s12*s15*s23+2*s12*s15*s34)-
(60*s15^2*s45)/(s12*s23*s34+s12*s34^2)-(45*s15^3*s45^2)/
(2*s12^2*s34*(s23+s34)^2)-(30*s15^3*s45^2)/
(s12^2*s34^2*(s23+s34))+(165*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))-(3*s15^2*s45^2)/(s12^2*(-s15+s23)*
(-s15+s23+s34))-(45*s15^2*s45^2)/(2*s12^2*s34*
(-s15+s23+s34))+(15*s15*s45^2)/(s12*(s12+s23-s45)*
(s12-s34-s45))-(s34^2*s45^3)/(s12^3*s15*(-s15+s23))+
(15*s15^3*s45^3)/(2*s12^3*s34*(s23+s34)^2)+
(10*s15^3*s45^3)/(s12^3*s34^2*(s23+s34))-(35*s15^2*s45^3)/
(s12^3*s34*(s23+s34))-(s15^3*s45^3)/(s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(5*s15^3*s45^3)/(2*s12^3*s34*
(-s15+s23+s34)^2)-(10*s15^3*s45^3)/(s12^3*s34^2*
(-s15+s23+s34))-(5*s15*s45^3)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-(5*s15^2*s45^4*(s15+s45))/
(s12^3*(s23+s34)*(s12-s34-s45)^3)+(5*s15^2*s45^4*(s15+s45))/
(s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(15*s15^2*s45^4*(s15+s45))/(s12^3*(s23+s34)^3*(s12-s34-s45))-
(s34*(-s15+s34)*(s34+s45))/(3*s12*(-s15+s23+s34)^2)-
(30*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)-
(15*s34^4*s45*(s34+s45))/(s12^2*s15^2*(s23+s34)^2)-
(10*s34^4*s45*(s34+s45))/(s12^2*s15^3*(s23+s34))-
(10*s34^3*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45))/(s12^2*s15^2*(-s15+s23+s34)^2)+
(10*s34^4*s45*(s34+s45))/(s12^2*s15^3*(-s15+s23+s34))+
(15*s34^4*s45*(s34+s45)^2)/(s12^3*s15*(s23+s34)^3)+
(15*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^2*(s23+s34)^2)+
(5*s34^4*s45*(s34+s45)^2)/(s12^3*s15^3*(s23+s34))+
(15*s34^3*s45*(s34+s45)^2)/(2*s12^3*s15*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^2*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45)^2)/(s12^3*s15^3*(-s15+s23+s34))-
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(10*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^4*s23^2)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(10*s15^3*s23*(s15+3*s23))/(s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(5*s15^2*s45^4)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(30*s45*(s15+s45))/(-s12+s34+s45)^2+
(10*s15^2*s45^4*(s15+s45))/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15*s45^3*(5*s15+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s45*(7*s15-9*s34+3*s45))/(2*s12*(s23+s34))+
(s15^2*s45^2*(-3*s15+4*s45))/(s12^3*(-s15+s23)*
(-s15+s23+s34))+(5*s15*s45^2*(9*s15+4*s45))/
(s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(25*s34^3*s45*(5*s34+4*s45))/(2*s12^2*s15*(s23+s34)^2)-
(10*s15^2*s45^2*(3*s15+5*s45))/(s12*(s23+s34)*
(s12-s34-s45)^3)+(10*s15^2*s45^2*(3*s15+5*s45))/
(s12*(s12+s23-s45)*(s12-s34-s45)^3)-
(30*s15^2*s45^2*(3*s15+5*s45))/(s12*(s23+s34)^3*
(s12-s34-s45))+(20*s15^2*s45^2*(3*s15+5*s45))/
(s12*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^3*(4*s15+5*s45))/(s12^2*(s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*s45^3*(4*s15+5*s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(15*s15^2*s45^3*(4*s15+5*s45))/(s12^2*(s23+s34)^3*
(s12-s34-s45))-(10*s15^2*s45^3*(4*s15+5*s45))/
(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^2*(-6*s15+7*s45))/(s12^3*s34*(-s15+s23+s34))-
(5*(s15+11*s45))/(2*(s12-s34-s45))+
(5*s34^3*s45*(13*s34+12*s45))/(2*s12^2*s15^2*(s23+s34))-
(5*s34^3*s45*(13*s34+12*s45))/(2*s12^2*s15^2*(-s15+s23+s34))-
(5*s34^2*s45*(22*s34+15*s45))/(2*s12^2*s15*(s23+s34))+
(s34^2*s45*(86*s34+71*s45))/(2*s12^2*s15*(-s15+s23+s34))+
(-4*s34+165*s45)/(6*s12)-(15*s45*(s15^2*s34-2*s15*s34^2+
2*s34^3+6*s15^2*s45))/(s12*(s23+s34)^3)+
(-4*s15*s34+6*s34^2-17*s15*s45+58*s34*s45)/
(-6*s12*s15+6*s12*s23+6*s12*s34)-
(5*s15*(s15^2+4*s15*s34-5*s34^2-22*s15*s45+13*s34*s45-
24*s45^2))/(2*(s23+s34)^2*(-s12+s34+s45))+
(5*s15*(s15^2-s34^2-2*s15*s45+2*s34*s45-3*s45^2))/
((s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s45*(-2*s15*s34+15*s34^2-29*s15*s45+21*s34*s45-3*s45^2))/
(2*s12^2*(s23+s34))-(5*s45^2*(9*s15^2+9*s15*s45-2*s45^2))/
(s12^2*(s23+s34)*(-s12+s34+s45))-
(5*s45^3*(-5*s15^2-4*s15*s45+s45^2))/(2*s12^3*(s23+s34)*
(-s12+s34+s45))+(15*s45*(-7*s15^2-10*s15*s45+2*s45^2))/
(2*s12*(s23+s34)*(s12-s34-s45))-
(5*s15*s45^3*(2*s15^2+5*s15*s45+2*s45^2))/(s12^3*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*s45^3*(3*s15^2+10*s15*s45+
3*s45^2))/(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/(s12^3*s15*(s23+s34))-
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(2*s12^3*s15^2*(s23+s34))+
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(2*s12^3*s15^2*(-s15+s23+s34))+
(5*s15*s45^2*(6*s15^2+19*s15*s45+9*s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45)^2)-(5*s34^3*s45*(14*s34^2+23*s34*s45+
9*s45^2))/(2*s12^3*s15*(s23+s34)^2)-
(5*s15*s45*(6*s15^2+27*s15*s45+16*s45^2))/(s12*(s23+s34)*
(-s12+s34+s45)^2)-(5*s15*s45^2*(9*s15^2+42*s15*s45+
17*s45^2))/(2*s12^2*(s23+s34)^2*(s12-s34-s45))-
(s34^2*s45*(24*s34^2+43*s34*s45+19*s45^2))/
(s12^3*s15*(-s15+s23+s34))+
(5*s15*s45*(9*s15^2+66*s15*s45+38*s45^2))/(2*s12*(s23+s34)^2*
(s12-s34-s45))+(5*(-s15^2+10*s15*s23+37*s15*s45-
23*s23*s45+55*s45^2))/(2*s12*(s12-s34-s45))-
(5*(2*s15^2+8*s15*s45-3*s45^2+s34*(-2*s15+s45)))/
(2*(s23+s34)*(-s12+s34+s45))-
(3*s45*(s15*(s15-2*s45)+s34*(-s15+s45)))/(s12^2*(-s15+s23))+
(5*s45*(-7*s34^3-15*s34^2*s45+s34*(6*s15-13*s45)*s45+
s45^2*(18*s15+s45)))/(2*s12^3*(s23+s34))+
(5*s45*(11*s34^4+32*s34^3*s45+3*s15*s34*s45^2+
3*s15*s45^2*(-s15+s45)+3*s34^2*s45*(-5*s15+2*s45)))/
(2*s12^3*(s23+s34)^2)+(5*s15*(s15^2+s34^2+10*s15*s45+
9*s45^2-2*s34*(s15+2*s45)))/((s23+s34)*(-s12+s34+s45)^2)-
(5*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
((s12+s23-s45)*(s12-s34-s45)^3)-
(5*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
((s23+s34)*(-s12+s34+s45)^3)-
(10*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
((s23+s34)^2*(-s12+s34+s45)^2)-
(15*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
((s23+s34)^3*(-s12+s34+s45))-
(15*s45*(s34^5+5*s34^4*s45+3*s15^2*s34*s45^2-6*s15*s34^2*s45^2+
s15^2*s45^3+s34^3*s45*(-3*s15+4*s45)))/(s12^3*(s23+s34)^3)+
(15*s45*(3*s34^4+5*s15^2*s34*s45-9*s15*s34^2*s45+4*s15^2*s45^2+
s34^3*(-s15+6*s45)))/(s12^2*(s23+s34)^3)-
(5*s45*(24*s34^3+4*s15*s34*s45+5*s34^2*(-s15+3*s45)+
s15*s45*(-5*s15+14*s45)))/(2*s12^2*(s23+s34)^2)+
(5*s45*(-(s15*s34)+10*s34^2+s15*(-s15+24*s45)))/
(2*s12*(s23+s34)^2)+(94*s34^2-15*s23*(2*s15+8*s34-23*s45)-
60*s45*(3*s15+8*s45)+3*s34*(-30*s15+53*s45))/(6*s12^2)+
(-74*s34^3+s34^2*(164*s15-365*s45)+3*s15*s45*(-69*s15+95*s45)+
s34*(-90*s15^2+449*s15*s45-261*s45^2))/
(6*s12^2*(-s15+s23+s34))-
(5*(2*s34^4+4*s15*s34*(s15-s45)*s45+2*s15^2*s45^2+
s34^3*(-4*s15+s45)-s34^2*(-2*s15^2+8*s15*s45+s45^2)))/
(3*s12^2*(-s15+s23+s34)^2)+(s34*(-s15+s45)^2*(-s15+4*s45)-
3*s15*s45*(s15^2-3*s15*s45+2*s45^2)+
s34^2*(s15^2-3*s15*s45+3*s45^2))/(s12^3*(-s15+s23))+
(30*s45*(s15^2+4*s15*s45+3*s45^2)-10*s23*(s15^2-s15*s45+
4*s45^2))/(s12*(-s12+s34+s45)^2)+
(-20*s34^3+s34^2*(40*s15-73*s45)-10*s23^2*(s15+3*s34-6*s45)+
5*s23*(-4*s15*s34+5*s34^2-12*s15*s45+15*s34*s45-31*s45^2)+
15*s45*(-4*s15^2+7*s15*s45+7*s45^2)-
5*s34*(4*s15^2-27*s15*s45+9*s45^2))/(2*s12^3)+
(5*(-(s23*s45^2*(24*s15+47*s45))+2*s23^2*(s15^2-2*s15*s45+
9*s45^2)+3*s45^2*(4*s15^2+15*s15*s45+11*s45^2)))/
(2*s12^3*(s12-s34-s45))-
(5*(4*s23^2*(-2*s15+3*s45)-2*s23*(s15^2+3*s15*s45+35*s45^2)+
s45*(12*s15^2+81*s15*s45+77*s45^2)))/
(2*s12^2*(s12-s34-s45))+
(5*(6*s45^3*(s15+s45)^2-2*s23*s45^3*(3*s15+4*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+3*s45^3)))/
(s12^3*(-s12+s34+s45)^2)-
(5*(s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
6*s45^2*(2*s15^2+5*s15*s45+3*s45^2)-
2*s23*(-s15^3+s15^2*s45+2*s15*s45^2+8*s45^3)))/
(s12^2*(-s12+s34+s45)^2)+(3*s34^5+9*s15^2*s45^2*(-s15+s45)-
3*s34^4*(3*s15+2*s45)+s34^3*(9*s15^2-22*s15*s45-21*s45^2)+
s15*s34*s45*(-9*s15^2+27*s15*s45-4*s45^2)-
s34^2*(3*s15^3-27*s15^2*s45+17*s15*s45^2+12*s45^3))/
(2*s12^3*(-s15+s23+s34)^2)+
(17*s34^4+13*s34^3*(-4*s15+7*s45)-3*s15*s45*
(18*s15^2-59*s15*s45+26*s45^2)+s34^2*(53*s15^2-182*s15*s45+
126*s45^2)+2*s34*(-9*s15^3+84*s15^2*s45-104*s15*s45^2+
26*s45^3))/(2*s12^3*(-s15+s23+s34))+
(10/s12^2-(10*s15)/(s12*s34^2)+(10*(s12-s15))/(s12^2*s34)+
(5*s12-5*s15+5*s34-(55*s45)/2)/(s12^2*(s23+s34))-
(5*(4*s15+6*s23-5*s34-9*s45))/(2*s12^3)+
(15*s15^2*(s12-2*s45))/(2*s12^2*s34*(s23+s34)^2)+
(10*s15^2*(s12-2*s45))/(s12^2*s34^2*(s23+s34))+
(5*s15*(5*s15-2*s34))/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*s15^2*(-s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(5*(-8*s15+6*s23+7*s34-9*s45))/(2*s12^2*(s12-s34-s45))+
(5*s15*(-s15+s34))/(s12^2*(s12+s23-s45)*(s12-s34-s45))+
s45/(s12^2*(-s15+s23))+(15*s34^3*s45)/(s12^2*s15*(s23+s34)^3)-
(20*s34^2*s45)/(s12^2*s15*(s23+s34)^2)+(15*s34^3*s45)/
(2*s12^2*s15^2*(s23+s34)^2)+(15*s34*s45)/
(s12^2*s15*(s23+s34))-(25*s34^2*s45)/(2*s12^2*s15^2*
(s23+s34))+(5*s34^3*s45)/(s12^2*s15^3*(s23+s34))+
(5*s34^2*s45)/(2*s12^2*s15*(-s15+s23+s34)^2)-
(5*s34^3*s45)/(2*s12^2*s15^2*(-s15+s23+s34)^2)-
(s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))-
(10*s15*s45)/(s12^2*s34*(-s15+s23+s34))-
(14*s34*s45)/(s12^2*s15*(-s15+s23+s34))+
(25*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))-
(5*s34^3*s45)/(s12^2*s15^3*(-s15+s23+s34))-
(s34*s45^2)/(s12^3*s15*(s15-s23))+(15*s15^2*s45^2)/
(2*s12^3*s34*(s23+s34)^2)+(10*s15^2*s45^2)/
(s12^3*s34^2*(s23+s34))-(25*s15*s45^2)/(s12^3*s34*(s23+s34))+
(s15^2*s45^2)/(s12^3*(s15-s23)*(-s15+s23+s34)^2)-
(5*s15^2*s45^2)/(2*s12^3*s34*(-s15+s23+s34)^2)-
(10*s15^2*s45^2)/(s12^3*s34^2*(-s15+s23+s34))-
(5*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(5*s15*s45^3*(s15+s45))/(s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(15*s15*s45^3*(s15+s45))/
(s12^3*(s23+s34)^3*(s12-s34-s45))-(15*s34^3*s45*(s34+s45))/
(s12^3*s15*(s23+s34)^3)-(15*s34^3*s45*(s34+s45))/
(2*s12^3*s15^2*(s23+s34)^2)-(10*s34*s45*(s34+s45))/
(s12^3*s15*(s23+s34))+(10*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(s23+s34))-(5*s34^3*s45*(s34+s45))/
(s12^3*s15^3*(s23+s34))-(5*s34^2*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34)^2)+(5*s34^3*s45*(s34+s45))/
(2*s12^3*s15^2*(-s15+s23+s34)^2)+(9*s34*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34))-(10*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(-s15+s23+s34))+(5*s34^3*s45*(s34+s45))/
(s12^3*s15^3*(-s15+s23+s34))-(5*s15^3*s23)/
(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^2*(5*s23+s34))/(s12^2*(s12+s15-s34)*(-s12+s34+s45)^
2)+(5*s15*s45^3)/(s12^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(10*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15*(-s15+s34)*(-2*s34+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s45^2*(2*s15+s45))/(s12^3*(s23+s34)*(-s12+s34+s45))-
(5*(-s15+s34)*(s15+s34+s45))/(s12^2*(s23+s34)*
(-s12+s34+s45))+(s15*s45*(-2*s15+3*s45))/
(s12^3*(-s15+s23)*(-s15+s23+s34))+
(5*s34^2*s45*(4*s34+3*s45))/(s12^3*s15*(s23+s34)^2)+
(5*s45*(s34+4*s45))/(s12^3*(s23+s34))+
(5*s15*s45*(-4*s15+5*s45))/(s12^3*s34*(-s15+s23+s34))+
(5*s15*(-3*s12+8*s45))/(s12^2*s34*(s23+s34))+
(30*s12-45*s15+34*s34+99*s45)/(6*s12^2*(-s15+s23+s34))-
(5*s45*(5*s34^2+s34*s45+(2*s15-s45)*s45))/
(2*s12^3*(s23+s34)^2)+(-9*s15^2+19*s15*s34-10*s34^2+
41*s15*s45-27*s34*s45-17*s45^2)/(s12^3*(-s15+s23+s34))-
(5*s45^2*(2*s15^2+4*s15*s45+s45^2))/(s12^3*(s23+s34)*
(-s12+s34+s45)^2)+(5*s45^2*(3*s15^2+8*s15*s45+s45^2))/
(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(15*s45*(s34^3-2*s15*s34*s45+3*s34^2*s45-s15*s45^2))/
(s12^3*(s23+s34)^3)-(5*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(5*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/(s12^2*(s23+s34)*
(-s12+s34+s45)^3)-(10*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)-(15*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/(s12^2*(s23+s34)^3*
(-s12+s34+s45))+(5*s45*(s15^2+s34^2+3*s15*s45+s45^2-
s34*(2*s15+s45)))/(s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*(-s15^2+s12*(-4*s15+s34)+10*s15*s45+s34*(s34+s45)))/
(2*s12^2*(s23+s34)^2)+(13*s12*s34+11*(-s15+s34)*(s34+s45))/
(6*s12^2*(-s15+s23+s34)^2)-
(15*(s15*s34*(s12-s15-4*s45)-s15^2*(s12-2*s45)+
s34^2*(s15+3*s45)))/(s12^2*(s23+s34)^3)+
(s15^2+s45*(2*s34+3*s45)-s15*(s34+4*s45))/
(s12^3*(s15-s23))+(5*(-(s15^2*s23)+s15*s45*(s23+4*s45)+
s45^2*(-3*s23+5*s45)))/(s12^3*(-s12+s34+s45)^2)-
(5*(s15*(4*s23+s34+4*s45)+s45*(-3*s23-5*s34+5*s45)))/
(s12^2*(-s12+s34+s45)^2)+
(5*(2*s23*(s15-6*s45)+s45*(8*s15+19*s45)))/
(2*s12^3*(s12-s34-s45))-(-6*s15*(s34+s45)^2+
3*s15^2*(s34+2*s45)+s34*(3*s34^2+s34*s45-2*s45^2))/
(2*s12^3*(-s15+s23+s34)^2)-
(5*(s34^3-s34^2*s45+s34*s45^2-s45^3+s15^2*(-5*s34+s45)+
4*s15*(s34^2-s45^2)))/(2*s12^2*(s23+s34)^2*
(-s12+s34+s45)))*tr5,10+(5*(-3*s15+2*s23))/s34+
(15*s15*s34*(s15+s34))/(s23+s34)^3-(5*s34*(7*s15+s34))/
(2*(s23+s34)^2)+(5*s15^2)/(s34*(s23+s34))-
(5*s34)/(2*(s23+s34))-(5*s34^2)/(2*(-s15+s23+s34)^2)-
(5*s34)/(2*(-s15+s23+s34))-(5*s15^2*s23)/(s12*(s12+s15-s34)*
(s12-s34-s45))-(5*s15^3*s23)/(s12^2*(s12+s15-s34)*
(s12-s34-s45))-(5*s15*s34)/((s12+s23-s45)*
(s12-s34-s45))+((s23-5*s34)*s45)/(6*s12*s15)+
(30*s15*s45)/(s12*s34)+(15*s34^4*s45)/(s12*s15*(s23+s34)^3)-
(55*s34^3*s45)/(2*s12*s15*(s23+s34)^2)+(15*s34^4*s45)/
(2*s12*s15^2*(s23+s34)^2)-(15*s34^3*s45)/(s12*s15^2*(s23+s34))+
(5*s34^4*s45)/(s12*s15^3*(s23+s34))+(5*s34^3*s45)/
(2*s12*s15*(-s15+s23+s34)^2)-(5*s34^4*s45)/
(2*s12*s15^2*(-s15+s23+s34)^2)-(33*s34^2*s45)/
(2*s12*s15*(-s15+s23+s34))+(15*s34^3*s45)/
(s12*s15^2*(-s15+s23+s34))-(5*s34^4*s45)/
(s12*s15^3*(-s15+s23+s34))+(45*s34^2*s45)/
(2*s12*s15*s23+2*s12*s15*s34)-(15*s15^2*s45)/
(s12*s23*s34+s12*s34^2)+(s34^2*(s23-5*s34-2*s45)*s45)/
(6*s12^3*s15)-(15*s45)/(s12-s34-s45)+
(s34*(-s15+s34-s45)*s45)/(3*s12^2*s23)+
(s34^2*s45^2)/(3*s12^2*s15*s23)+(15*s15^2*s45^2)/
(s12^2*s34*(s23+s34))+(63*s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))+(15*s15^2*s45^2)/
(s12^2*s34*(-s15+s23+s34))+(s15^2*(47*s15-45*s45)*s45^2)/
(2*s12^3*(-s15+s23)*(-s15+s23+s34))+
(s34^2*(s34-2*s45)*s45^2)/(6*s12^3*s15*s23)+
(15*s15*s45^2)/(s12*(s12+s23-s45)*(s12-s34-s45))+
(s34^3*s45^3)/(6*s12^3*s15^2*s23)+(s34^3*s45^3)/
(3*s12^3*s15*(-s15+s23)^2)-(s34^3*s45^3)/
(6*s12^3*s15^2*(-s15+s23))-(5*s15^2*s45^3)/
(s12^3*s34*(s23+s34))+(37*s15^3*s45^3)/(6*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/
(s12^3*s34*(-s15+s23+s34)^2)-(5*s15^3*s45^3)/
(3*s12^3*(-s15+s23)^2*(-s15+s23+s34))+
(5*s15^2*s45^3)/(s12^3*s34*(-s15+s23+s34))-
(50*s15^2*s45^3)/(s12*(s23+s34)*(s12-s34-s45)^3)+
(50*s15^2*s45^3)/(s12*(s12+s23-s45)*(s12-s34-s45)^3)-
(150*s15^2*s45^3)/(s12*(s23+s34)^3*(s12-s34-s45))-
(5*s15*s45^3)/(s12^2*(s12+s23-s45)*(s12-s34-s45))+
(25*s15^2*s45^4)/(s12^2*(s23+s34)*(s12-s34-s45)^3)-
(25*s15^2*s45^4)/(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(75*s15^2*s45^4)/(s12^2*(s23+s34)^3*(s12-s34-s45))-
(5*s15^2*s45^5)/(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(5*s15^2*s45^5)/(s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(15*s15^2*s45^5)/(s12^3*(s23+s34)^3*(s12-s34-s45))+
(s34*(s15+s45))/(6*s12*s23)+(s34*s45^2*(s15-2*s34+s45))/
(6*s12^3*s23)-(4*s34*(-s15+s34)*(s34+s45))/
(3*s12*(-s15+s23+s34)^2)-(30*s34^4*s45*(s34+s45))/
(s12^2*s15*(s23+s34)^3)-(15*s34^4*s45*(s34+s45))/
(s12^2*s15^2*(s23+s34)^2)-(10*s34^4*s45*(s34+s45))/
(s12^2*s15^3*(s23+s34))-(10*s34^3*s45*(s34+s45))/
(s12^2*s15*(-s15+s23+s34)^2)+(5*s34^4*s45*(s34+s45))/
(s12^2*s15^2*(-s15+s23+s34)^2)+(10*s34^4*s45*(s34+s45))/
(s12^2*s15^3*(-s15+s23+s34))-(s34^2*s45^2*(s34+s45))/
(2*s12^3*s15*(-s15+s23))+(15*s34^4*s45*(s34+s45)^2)/
(s12^3*s15*(s23+s34)^3)+(15*s34^4*s45*(s34+s45)^2)/
(2*s12^3*s15^2*(s23+s34)^2)+(5*s34^4*s45*(s34+s45)^2)/
(s12^3*s15^3*(s23+s34))+(15*s34^3*s45*(s34+s45)^2)/
(2*s12^3*s15*(-s15+s23+s34)^2)-(5*s34^4*s45*(s34+s45)^2)/
(2*s12^3*s15^2*(-s15+s23+s34)^2)-(5*s34^4*s45*(s34+s45)^2)/
(s12^3*s15^3*(-s15+s23+s34))+(5*s15^3*s23^2)/
(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^4*s23^2)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(100*s15^2*s45^3)/(s12*(s23+s34)^2*(-s12+s34+s45)^2)-
(50*s15^2*s45^4)/(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(10*s15^2*s45^5)/(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)-
(15*s45*(s15+s45))/(-s12+s34+s45)^2-(10*s15*s45^4*(s15+s45))/
(s12^3*(s23+s34)*(-s12+s34+s45)^2)-(5*s15*s45^3*(4*s15+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*(4*s15+s34-3*s45)*s45)/(2*(s23+s34)*(-s12+s34+s45))+
(s34*s45*(-s23+5*s34+s45))/(3*s12^2*s15)+
(10*s15*s45^2*(3*s15+2*s45))/(s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s45^4*(4*s15+3*s45))/
(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s45*(2*s15-5*s34+3*s45))/(2*s12*(s23+s34))-
(20*s15*s45^2*(3*s15+4*s45))/(s12*(s23+s34)*(-s12+s34+s45)^2)+
(25*s34^3*s45*(5*s34+4*s45))/(2*s12^2*s15*(s23+s34)^2)+
(5*s15*s45^3*(8*s15+9*s45))/(s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s34^3*s45*(13*s34+12*s45))/
(2*s12^2*s15^2*(s23+s34))-(5*s34^3*s45*(13*s34+12*s45))/
(2*s12^2*s15^2*(-s15+s23+s34))+(4*s34+15*s45)/s12-
(5*s34^2*s45*(22*s34+15*s45))/(2*s12^2*s15*(s23+s34))-
(5*s15*s45^3*(16*s15+17*s45))/(2*s12^2*(s23+s34)^2*
(s12-s34-s45))+(5*s15*s45^2*(12*s15+19*s45))/
(s12*(s23+s34)^2*(s12-s34-s45))+(s34^2*s45*(86*s34+71*s45))/
(2*s12^2*s15*(-s15+s23+s34))+
(29*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^3)+
(29*(s34*(s15-s45)+s15*s45)^3)/(18*s12^3*(-s15+s23)^3)+
(5*s45*(-2*s15*s34+5*s34^2+24*s15*s45))/(2*s12*(s23+s34)^2)-
(15*s45*(-(s15*s34^2)+s34^3+6*s15^2*s45))/(s12*(s23+s34)^3)-
(-25*s15*s34-151*s15*s45+25*s34*s45)/(-6*s12*s15+6*s12*s23)+
(-(s15*s34)+9*s34^2-8*s15*s45+55*s34*s45)/
(-6*s12*s15+6*s12*s23+6*s12*s34)+
(153*s34^2-60*s23*(s15+s34-4*s45)+170*s34*s45+
60*(3*s15-8*s45)*s45)/(12*s12^2)-
(5*s45^2*(3*s15^2+8*s15*s45-2*s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45))-(5*s45^3*(-2*s15^2-4*s15*s45+s45^2))/
(2*s12^3*(s23+s34)*(-s12+s34+s45))+
(15*s45*(-s15^2-4*s15*s45+s45^2))/(s12*(s23+s34)*
(s12-s34-s45))-(5*s15*(s34^2+s34*(s15-2*s45)+3*s45^2))/
((s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/(s12^3*s15*(s23+s34))-
(5*s15^2*(s34^2-3*s34*s45+6*s45^2))/((s12+s23-s45)*
(s12-s34-s45)^3)-(5*s15^2*(s34^2-3*s34*s45+6*s45^2))/
((s23+s34)*(-s12+s34+s45)^3)-
(10*s15^2*(s34^2-3*s34*s45+6*s45^2))/((s23+s34)^2*
(-s12+s34+s45)^2)-(15*s15^2*(s34^2-3*s34*s45+6*s45^2))/
((s23+s34)^3*(-s12+s34+s45))-
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(2*s12^3*s15^2*(s23+s34))+
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(2*s12^3*s15^2*(-s15+s23+s34))-
(5*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(2*s12^3*s15*(s23+s34)^2)-
(s34^2*s45*(24*s34^2+43*s34*s45+19*s45^2))/
(s12^3*s15*(-s15+s23+s34))+
(5*s15*(4*s15*s34+5*s34^2-13*s34*s45+24*s45^2))/
(2*(s23+s34)^2*(-s12+s34+s45))+
(15*s45^2*(8*s34^3-2*s15*s34*s45+3*s34^2*s45+s15*s45^2))/
(2*s12^3*(s23+s34)^2)-(5*s45*(8*s34^3-10*s15*s34*s45+
13*s34^2*s45+14*s15*s45^2))/(2*s12^2*(s23+s34)^2)-
(15*s45^2*(3*s34^4-3*s15*s34^2*s45+3*s34^3*s45+s15^2*s45^2))/
(s12^3*(s23+s34)^3)+(15*s45*(s34^4-5*s15*s34^2*s45+
4*s34^3*s45+4*s15^2*s45^2))/(s12^2*(s23+s34)^3)+
(15*s45^2*(-s23+3*(s15+s45)))/(s12*(-s12+s34+s45)^2)+
(5*s45^2*(-12*s34^2-9*s34*s45+s45*(6*s15+s45)))/
(2*s12^3*(s23+s34))+(5*s15*(s34^2-4*s34*s45+
3*s45*(s15+3*s45)))/((s23+s34)*(-s12+s34+s45)^2)+
(5*s45*(4*s34^2+15*s34*s45-s45*(10*s15+3*s45)))/
(2*s12^2*(s23+s34))+
(5*(s23*(s15-4*s45)+2*s45*(3*s15+7*s45)))/
(s12*(s12-s34-s45))+(-74*s34^3+s34^2*(152*s15-353*s45)+
3*s15*s45*(-59*s15+85*s45)+s34*(-78*s15^2+407*s15*s45-
249*s45^2))/(6*s12^2*(-s15+s23+s34))+
(-31*s15^2*s45^2+12*s15*s34*s45*(-5*s15+4*s45)+
s34^2*(-29*s15^2+104*s15*s45-17*s45^2))/
(12*s12^2*(-s15+s23)^2)+(-151*s34^3+s34^2*(270*s15-615*s45)-
90*s23^2*(s15+s34-2*s45)+90*s45^2*(3*s15+5*s45)-
6*s34*s45*(-90*s15+29*s45)+90*s23*(2*s34^2+3*s34*s45-
6*s45^2))/(18*s12^3)-(5*(-6*s23*s45^3+9*s45^3*(s15+s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(s12^2*(-s12+s34+s45)^2)+
(5*(-9*s23*s45^3+2*s45^3*(3*s15+4*s45)+
s23^2*(s15^2-2*s15*s45+3*s45^2)))/(s12^3*(s12-s34-s45))+
(-7*s34^4-7*s15^2*s45^2+14*s15*s34*s45*(-s15+s45)+
s34^3*(14*s15+s45)+s34^2*(-7*s15^2+28*s15*s45+8*s45^2))/
(3*s12^2*(-s15+s23+s34)^2)-
(5*(s23^2*(-s15+2*s45)+s45^2*(12*s15+19*s45)-
s23*(s15^2-s15*s45+13*s45^2)))/(s12^2*(s12-s34-s45))+
(3*s15*(89*s15-84*s45)*s45+s34^2*(-26*s15+20*s45)+
3*s34*(26*s15^2-56*s15*s45+21*s45^2))/(6*s12^2*(-s15+s23))+
(-4*s34^3*(-6*s15+5*s45)+s34^2*(-24*s15^2+62*s15*s45-6*s45^2)+
s15*s45*(141*s15^2-294*s15*s45+124*s45^2)+
s34*(47*s15^3-183*s15^2*s45+162*s15*s45^2-32*s45^3))/
(6*s12^3*(-s15+s23))+(5*(-3*s23*s45^4+3*s45^4*(s15+s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(s12^3*(-s12+s34+s45)^2)+(2*s15^2*s45^2*(-15*s15+14*s45)+
s15*s34*s45*(-30*s15^2+83*s15*s45-24*s45^2)+
s34^3*(27*s15^2-52*s15*s45+23*s45^2)+
2*s34^2*(-5*s15^3+41*s15^2*s45-38*s15*s45^2+2*s45^3))/
(6*s12^3*(-s15+s23)^2)-(-7*s34^5+21*s15^2*(s15-s45)*s45^2+
3*s34^4*(7*s15+8*s45)+3*s15*s34*s45*(7*s15^2-21*s15*s45+
2*s45^2)+3*s34^3*(-7*s15^2+16*s15*s45+23*s45^2)+
s34^2*(7*s15^3-63*s15^2*s45+33*s15*s45^2+38*s45^3))/
(6*s12^3*(-s15+s23+s34)^2)+
(50*s34^4+3*s34^3*(-49*s15+88*s45)-3*s15*s45*
(47*s15^2-158*s15*s45+71*s45^2)+
3*s34^2*(48*s15^2-169*s15*s45+121*s45^2)+
s34*(-47*s15^3+453*s15^2*s45-573*s15*s45^2+149*s45^3))/
(6*s12^3*(-s15+s23+s34))+(10/s12^2+10/(s12*s34)-
s34/(6*s12^2*s23)+(5*(s12+s34-3*s45))/(s12^2*(s23+s34))-
(5*s15*(s12-2*s45))/(s12^2*s34*(s23+s34))+
(5*s15*s34)/(s12^2*(s12+s23-s45)*(s12-s34-s45))-
s45/(6*s12^2*s15)+(s34*s45)/(6*s12^3*s15)+
(s34*s45)/(6*s12^3*s23)-(s34*s45)/(6*s12^2*s15*s23)+
(29*s15*s34*s45)/(18*s12^2*(-s15+s23)^3)+(15*s34^3*s45)/
(s12^2*s15*(s23+s34)^3)-(20*s34^2*s45)/
(s12^2*s15*(s23+s34)^2)+(15*s34^3*s45)/(2*s12^2*s15^2*
(s23+s34)^2)+(15*s34*s45)/(s12^2*s15*(s23+s34))-
(25*s34^2*s45)/(2*s12^2*s15^2*(s23+s34))+
(5*s34^3*s45)/(s12^2*s15^3*(s23+s34))+(5*s34^2*s45)/
(2*s12^2*s15*(-s15+s23+s34)^2)-(5*s34^3*s45)/
(2*s12^2*s15^2*(-s15+s23+s34)^2)+(35*s15*s45)/
(2*s12^2*(-s15+s23)*(-s15+s23+s34))+
(10*s15*s45)/(s12^2*s34*(-s15+s23+s34))-
(14*s34*s45)/(s12^2*s15*(-s15+s23+s34))+
(25*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))-
(5*s34^3*s45)/(s12^2*s15^3*(-s15+s23+s34))+
(s15*(47*s15-44*s45)*s45)/(3*s12^3*(-s15+s23)*
(-s15+s23+s34))-(s34^2*s45^2)/(3*s12^3*s15*(s15-s23)^2)-
(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))-(s34^2*s45^2)/
(6*s12^3*s15^2*s23)+(10*s45^2)/(s12^3*(s23+s34))-
(5*s15*s45^2)/(s12^3*s34*(s23+s34))+(37*s15^2*s45^2)/
(6*s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^2*s45^2)/(s12^3*s34*(-s15+s23+s34)^2)-
(5*s15^2*s45^2)/(3*s12^3*(s15-s23)^2*(-s15+s23+s34))+
(5*s15*s45^2)/(s12^3*s34*(-s15+s23+s34))-
(5*s15*s45^4)/(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(5*s15*s45^4)/(s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(15*s15*s45^4)/(s12^3*(s23+s34)^3*(s12-s34-s45))+
(5*s45^3*(4*s15+s45))/(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s45^2*(-4*s34+s45))/(2*s12^3*(s23+s34)^2)+
(s34*s45*(-s34+s45))/(6*s12^3*s15*s23)-(15*s34^3*s45*(s34+s45))/
(s12^3*s15*(s23+s34)^3)-(15*s34^3*s45*(s34+s45))/
(2*s12^3*s15^2*(s23+s34)^2)-(10*s34*s45*(s34+s45))/
(s12^3*s15*(s23+s34))+(10*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(s23+s34))-(5*s34^3*s45*(s34+s45))/
(s12^3*s15^3*(s23+s34))-(5*s34^2*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34)^2)+(5*s34^3*s45*(s34+s45))/
(2*s12^3*s15^2*(-s15+s23+s34)^2)+(9*s34*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34))-(10*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(-s15+s23+s34))+(5*s34^3*s45*(s34+s45))/
(s12^3*s15^3*(-s15+s23+s34))+(5*s15^2*s23)/
(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15*s34*(2*s34-s45))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s45^3)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(10*s15*s45^4)/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s45^3*(2*s15+s45))/
(s12^3*(s23+s34)*(-s12+s34+s45)^2)-(5*(s23+s34-2*s45))/
(s12^2*(-s12+s34+s45))+(5*s45^2*(s15+s45))/
(s12^3*(s23+s34)*(-s12+s34+s45))-(5*s34*(s34+s45))/
(s12^2*(s23+s34)*(-s12+s34+s45))+(s34*s45*(s34+2*s45))/
(3*s12^3*s15*(-s15+s23))+(5*s34*(s12+4*s15+s34+2*s45))/
(2*s12^2*(s23+s34)^2)+(5*s34^2*s45*(4*s34+3*s45))/
(s12^3*s15*(s23+s34)^2)+(30*s12-38*s15+31*s34+92*s45)/
(6*s12^2*(-s15+s23+s34))+(-121*s12-408*s15+23*s34+
378*s45)/(36*s12^2*(s15-s23))+(15*s45^2*(2*s34^2-s15*s45))/
(s12^3*(s23+s34)^3)-(15*s34*(s12*s15+s15*(s34-2*s45)+
2*s34*s45))/(s12^2*(s23+s34)^3)+
(-29*s15*s34-31*s15*s45+17*s34*s45)/(36*s12^2*(s15-s23)^2)+
(5*(s15*s23-2*(s23-2*s45)*s45))/(s12^3*(s12-s34-s45))+
(-5*s15*s23+5*(s23+2*s34-2*s45)*s45)/
(s12^2*(-s12+s34+s45)^2)+
(5*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/(s12^2*(s23+s34)*
(-s12+s34+s45)^3)+(10*s15*(s34^3-s34^2*s45+s34*s45^2-
s45^3))/(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(15*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(s12^2*(s23+s34)^3*(-s12+s34+s45))-
(5*(s34^3+s34^2*(8*s15-s45)-s45^3+s34*s45*(-4*s15+s45)))/
(2*s12^2*(s23+s34)^2*(-s12+s34+s45))+
((47*s15^2)/6+(10*s34^2)/9-17*s15*s45+6*s45^2+
s34*((-7*s15)/3+s45))/(s12^3*(-s15+s23))+
(5*(-(s34*s45^2)+s34^2*(-s15+s45)+s45^2*(s15+s45)))/
(s12^2*(s23+s34)*(-s12+s34+s45)^2)-(5*(s23-2*(s34+s45)))/
s12^3+(29*(s34*s45-s15*(s34+s45))^2)/
(18*s12^3*(-s15+s23)^3)+(15*s12*s34+7*(-s15+s34)*
(s34+s45))/(6*s12^2*(-s15+s23+s34)^2)+
(10*s45^3-5*s23*(s15^2-s15*s45+s45^2))/
(s12^3*(-s12+s34+s45)^2)-
(47*s15^2-2*s15*(52*s34+111*s45)+19*(3*s34^2+8*s34*s45+
5*s45^2))/(6*s12^3*(-s15+s23+s34))+
(14*s15*(s34+s45)^2-7*s15^2*(s34+2*s45)+
s34*(-7*s34^2+s34*s45+8*s45^2))/(6*s12^3*(-s15+s23+s34)^
2)+(-15*s15^2*(s34+2*s45)-s34*s45*(23*s34+9*s45)+
s15*(26*s34^2+53*s34*s45+27*s45^2))/(9*s12^3*(s15-s23)^2))*
tr5,-5+(75*s23+218*s34)/(6*s12)-(63*s15^2*s34^2)/
(2*s12^2*(-s15+s23)*(-s15+s23-s45))-
(5*s15^3*s34^3)/(3*s12^3*(-s15+s23)^2*(-s15+s23-s45))+
(5*(-2*s15+3*s23))/s45-(30*s23*s34)/(s12*s45)+
(15*(s15+s23)*s34^2)/(s12^2*s45)-(5*s15*s34^3)/(s12^3*s45)-
((s23+s34)*s45)/(6*s12*s15)-(s34^2*(s23+s34-2*s45)*s45)/
(6*s12^3*s15)+(5*s15*s45)/((s12+s23-s45)*(s12-s34-s45))+
(s34*(s23+s34-s45)*s45)/(3*s12^2*s15)-
(s34^2*s45^2)/(3*s12^2*s15*s23)+(20*s45^2)/(s12*(s12-s34-s45))-
(10*s15*s45^2)/(s12*(s12+s23-s45)*(s12-s34-s45))-
(s34^3*s45^3)/(6*s12^3*s15^2*s23)-(s34^3*s45^3)/
(3*s12^3*s15*(-s15+s23)^2)+(s34^3*s45^3)/
(6*s12^3*s15^2*(-s15+s23))+(5*s15*s45^3)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-(s34*(-5*s15+s45))/(6*s12*s23)+
(15*s15*s23*(-s15+s23))/(s15+s45)^3+(5*s15^5*s23^2)/
(s12^3*(s12+s15-s34)*(s15+s45)^3)-
(5*s15^4*s34)/(s12*s23*(s15+s45)^3)+(10*s15^4*s34*(-s15+s34))/
(s12^2*s23*(s15+s45)^3)-(5*s15^4*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^3)-(15*s15*(s15^2*s34+s15*s23*s34+
s23^2*(s15+3*s34)))/(s12*(s15+s45)^3)+
(15*s15*(5*s15*s23*s34^2+s15^2*s34*(-s15+4*s34)+
s23^2*(s15^2+2*s15*s34+3*s34^2)))/(s12^2*(s15+s45)^3)-
(15*s15*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(s12^3*(s15+s45)^3)-(10*s15^4*s34)/(s12*(-s15+s23-s45)*
(s15+s45)^3)+(10*s15^5*s23^2)/(s12^3*(s12-s34-s45)*
(s15+s45)^3)+(5*(s15^2+5*s15*s23-6*s23^2))/
(2*(s15+s45)^2)+(5*s15^4*s23)/(s12^2*(s12+s15-s34)*
(s15+s45)^2)-(5*s15^4*s23^2)/(s12^3*(s12+s15-s34)*
(s15+s45)^2)+(10*s15^3*s34)/(s12*s23*(s15+s45)^2)+
(30*s15^3*(s15-s34)*s34)/(s12^2*s23*(s15+s45)^2)+
(20*s15^3*s34*(-s15+s34)^2)/(s12^3*s23*(s15+s45)^2)+
(5*(13*s15^2*s34+2*s23^2*(4*s15+9*s34)+s15*s23*(5*s15+23*s34)))/
(2*s12*(s15+s45)^2)-(5*(s15^2*s34*(-16*s15+59*s34)+
2*s23^2*(5*s15^2+8*s15*s34+9*s34^2)+
s15*s23*(5*s15^2+8*s15*s34+61*s34^2)))/(2*s12^2*(s15+s45)^2)+
(5*(3*s15^2*s34^2*(-16*s15+15*s34)+2*s23^2*(6*s15^3+5*s15^2*s34+
4*s15*s34^2+3*s34^3)+3*s15*s23*(s15^3+s15^2*s34+
s15*s34^2+11*s34^3)))/(2*s12^3*(s15+s45)^2)+
(45*s15^3*s34)/(2*s12*(-s15+s23-s45)*(s15+s45)^2)+
(5*s15^3*(23*s15-16*s34)*s34)/(2*s12^2*(-s15+s23-s45)*
(s15+s45)^2)+(35*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^3*(-s15+s23-s45)*(s15+s45)^2)-
(15*s15^4*s23*(s15+4*s23))/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(5*(-3*s15+s23))/(2*(s15+s45))-
(5*s15^3*s23)/(s12^2*(s12+s15-s34)*(s15+s45))+
(32*s15^2*s34*(-s15+s34))/(s12^2*s23*(s15+s45))-
(31*s15^2*s34*(-s15+s34)^2)/(s12^3*s23*(s15+s45))-
(5*(10*s15*s23+2*s23^2+12*s15*s34+23*s23*s34))/
(2*s12*(s15+s45))+(5*(2*s23^2*(s15+2*s34)+
s15*s34*(-17*s15+59*s34)+s23*(13*s15^2+12*s15*s34+
43*s34^2)))/(2*s12^2*(s15+s45))-
(5*(2*s23^2*(s15^2+s15*s34+s34^2)+s23*s34*(s15^2+2*s15*s34+
21*s34^2)-s15*(s15^3+s15^2*s34+49*s15*s34^2-44*s34^3)))/
(2*s12^3*(s15+s45))-(24*s15^2*s34)/(s12*(-s15+s23-s45)*
(s15+s45))-(s15^2*s34*(98*s15^2-106*s15*s34+23*s34^2))/
(2*s12^3*(-s15+s23-s45)*(s15+s45))-(5*s15^3*(s15+14*s23))/
(2*s12^2*(s12-s34-s45)*(s15+s45))-
(5*s15^3*(s15^2+s15*s23-2*s23^2))/(2*s12^3*(s12-s34-s45)*
(s15+s45))-(5*s23^2)/(s45*(s15+s45))-
(15*s23^2*s34^2)/(s12^2*s45*(s15+s45))+(5*s23^2*s34^3)/
(s12^3*s45*(s15+s45))+(37*s15^3*s34^3)/(6*s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(5*s15^3*s34^3)/
(s12^3*s45*(s15-s23+s45)^2)+(5*s45^2)/(2*(s15-s23+s45)^2)+
(5*s15^4*s34)/(2*s12*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^4*(s15-s34)*s34)/(s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^4*s34*(-s15+s34)^2)/(2*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)-(15*s15^3*s34)/(2*s12*(s15+s45)*
(s15-s23+s45)^2)+(5*s15^3*s34*(-3*s15+2*s34))/
(s12^2*(s15+s45)*(s15-s23+s45)^2)-
(5*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/(2*s12^3*(s15+s45)*
(s15-s23+s45)^2)+(s15^2*s34^2*(-47*s15+35*s34))/
(2*s12^3*(s15-s23)*(s15-s23+s45))-(15*s15^2*s34^2)/
(s12^2*s45*(s15-s23+s45))+(10*s15^2*s34^3)/
(s12^3*s45*(s15-s23+s45))+(5*s45)/(2*(s15-s23+s45))-
(20*s15^4*s34*(-s15+s34))/(s12^2*(s15+s45)^3*(s15-s23+s45))+
(10*s15^4*s34*(-s15+s34)^2)/(s12^3*(s15+s45)^3*(s15-s23+s45))-
(s15^2*s34*(-146*s15+71*s34))/(2*s12^2*(s15+s45)*
(s15-s23+s45))-(s34^2*s45^2*(s34+s45))/
(2*s12^3*s15*(-s15+s23))+(5*s15^2*s45)/((s12+s23-s45)*
(-s12+s34+s45)^2)-(15*s15^2*s45^2)/(s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(15*s15^2*s45^3)/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*s45^4)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^5*s23^2)/(s12^3*(s15+s45)^2*
(-s12+s34+s45)^2)+(10*s15^4*s23)/(s12^2*(s15+s45)*
(-s12+s34+s45)^2)+(10*s15^4*s23*(s15+3*s23))/
(s12^3*(s15+s45)*(-s12+s34+s45)^2)+(15*s45^2*(s15+s45))/
(s12*(-s12+s34+s45)^2)+(s34^2*s45^2*(5*s34+2*s45))/
(6*s12^3*s15*s23)+(29*s15*s34*s45*(s34*(s15-s45)+s15*s45))/
(6*s12^2*(-s15+s23)^3)+(29*(s34*(s15-s45)+s15*s45)^3)/
(18*s12^3*(-s15+s23)^3)-(6*s15^2*s34)/(s12*s15*s23+
s12*s23*s45)-(-61*s15*s34+s15*s45+15*s34*s45)/
(-6*s12*s15+6*s12*s23-6*s12*s45)-
(-151*s15*s34-25*s15*s45+25*s34*s45)/(-6*s12*s15+6*s12*s23)+
(60*s23^2+390*s15*s34-853*s34^2-30*s23*(8*s15+10*s34-5*s45)+
160*s34*s45-240*s45^2)/(12*s12^2)+
(s15*(30*s15*s34-23*s34*s45-8*s45^2))/(6*s12*(s15-s23+s45)^2)+
(s34*(36*s15^2-36*s15*s34-5*s15*s45+5*s34*s45+s45^2))/
(3*s12^2*s23)+(s15^2*(30*s15*s34-8*s34^2-s34*s45+7*s45^2))/
(3*s12^2*(s15-s23+s45)^2)+(15*s23^2*s34)/
(s12*s15*s45+s12*s45^2)+
(s15^3*(-9*s34^2+7*s45^2+6*s34*(5*s15+s45)))/
(6*s12^3*(s15-s23+s45)^2)+
(s15*(-8*s34^2+s34*(36*s15+s45)+6*s45*(-13*s15+4*s45)))/
(6*s12^2*(-s15+s23-s45))+
(s15^2*(-9*s34^2+3*s34*(s15+13*s45)+s45*(-47*s15+24*s45)))/
(6*s12^3*(-s15+s23-s45))+
(29*s15^2*s45^2+12*s15*s34*s45*(5*s15+s45)+
s34^2*(31*s15^2+68*s15*s45-41*s45^2))/(12*s12^2*(-s15+s23)^2)+
(3*s15*s45*(26*s15+s45)+17*s34^2*(-13*s15+4*s45)-
3*s34*(-89*s15^2+36*s15*s45+s45^2))/(6*s12^2*(-s15+s23))-
(s34*(-96*s15^3+36*s15^2*s45-5*s15*s45^2+s45^3+
12*s34^2*(-8*s15+3*s45)+2*s34*(96*s15^2-36*s15*s45+
5*s45^2)))/(6*s12^3*s23)+
(5*(s15^3-s15^2*s45-5*s15*s45^2-23*s45^3+
2*s23*(7*s15^2-7*s15*s45+10*s45^2)))/
(2*s12^2*(s12-s34-s45))+
(5*(s15^4-s15^3*s45+s15^2*s45^2+5*s15*s45^3+15*s45^4+
2*s23^2*(3*s15^2-5*s15*s45+5*s45^2)+
s23*(4*s15^3-7*s15^2*s45+10*s15*s45^2-25*s45^3)))/
(2*s12^3*(s12-s34-s45))-
(5*(6*s45^3*(s15+s45)+s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-
5*s45^3)))/(s12^2*(-s12+s34+s45)^2)+
(s34^3*(97*s15-37*s45)+s15*s45*(47*s15^2+6*s15*s45-s45^2)+
s34^2*(-204*s15^2+83*s15*s45+12*s45^2)+
3*s34*(47*s15^3-31*s15^2*s45-5*s15*s45^2+s45^3))/
(6*s12^3*(-s15+s23))+(2*s15^2*s45^2*(5*s15+s45)+
s15*s34*s45*(30*s15^2+5*s15*s45-6*s45^2)+
s34^3*(s15^2-34*s15*s45+25*s45^2)+
s34^2*(30*s15^3+4*s15^2*s45-40*s15*s45^2+6*s45^3))/
(6*s12^3*(-s15+s23)^2)+
(776*s34^3-90*s23^2*(2*s15+s34-3*s45)-
15*s34^2*(57*s15+10*s45)+45*s23*(-3*s15^2-2*s15*s34+5*s34^2+
6*s15*s45+5*s34*s45-15*s45^2)-3*s34*(15*s15^2-105*s15*s45+
47*s45^2)+45*(-s15^3+s15^2*s45-s15*s45^2+9*s45^3))/
(18*s12^3)+(5*(3*s45^4*(s15+s45)+s23^2*(-5*s15^3+4*s15^2*s45-
3*s15*s45^2+2*s45^3)+s23*(-2*s15^4+2*s15^3*s45-
2*s15^2*s45^2+2*s15*s45^3-5*s45^4)))/
(s12^3*(-s12+s34+s45)^2)+
(-25/(2*s12^2)-(5*s34)/(6*s12^2*s23)+(5*(3*s15-4*s45))/
(s12^2*(s12-s34-s45))-(10*(s12-s34))/(s12^2*s45)+
s45/(6*s12^2*s15)-(s34*s45)/(6*s12^3*s15)+
(s34*s45)/(6*s12^2*s15*s23)+(29*s15*s34*s45)/
(18*s12^2*(-s15+s23)^3)-(5*s15*s45)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*s45^2)/(3*s12^3*s15*(s15-s23)^2)+
(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))+(s34^2*s45^2)/
(6*s12^3*s15^2*s23)+(5*s15^4*s23)/(s12^3*(s12+s15-s34)*
(s15+s45)^3)+(5*s15^3*s34)/(s12^2*s23*(s15+s45)^3)+
(5*s15^3*(s15-s34)*s34)/(s12^3*s23*(s15+s45)^3)+
(15*s15*(-(s12*s23)+2*s23*s34+s15*(s23+2*s34)))/
(s12^2*(s15+s45)^3)-(15*s15*(s15^2*s23+s23*s34^2+
s15*s34*(s23+2*s34)))/(s12^3*(s15+s45)^3)+
(10*s15^4*s23)/(s12^3*(s12-s34-s45)*(s15+s45)^3)-
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(s15+s45)^2)-
(10*s15^2*s34)/(s12^2*s23*(s15+s45)^2)+
(15*s15^2*s34*(-s15+s34))/(s12^3*s23*(s15+s45)^2)-
(5*(s15^2+8*s15*s23-s12*(s15+6*s23)+22*s15*s34+12*s23*s34))/
(2*s12^2*(s15+s45)^2)+(5*(s15^3+6*s23*s34^2+
s15^2*(10*s23+s34)+s15*s34*(8*s23+21*s34)))/
(2*s12^3*(s15+s45)^2)-(5*s15^3*(s15+10*s23))/
(2*s12^3*(s12-s34-s45)*(s15+s45)^2)+
(6*s15*s34)/(s12^2*s23*(s15+s45))+(16*s15*(s15-s34)*s34)/
(s12^3*s23*(s15+s45))+(5*(s15^2-13*s34^2-2*s23*(s15+s34)))/
(2*s12^3*(s15+s45))+(5*(-3*s12+2*(2*s15+s23+8*s34)))/
(2*s12^2*(s15+s45))-(15*s15^2)/(s12^2*(s12-s34-s45)*
(s15+s45))+(5*s15^2*(-s15+s23))/(s12^3*(s12-s34-s45)*
(s15+s45))+(5*s23*(s12-2*s34))/(s12^2*s45*(s15+s45))+
(5*s23*s34^2)/(s12^3*s45*(s15+s45))+(37*s15^2*s34^2)/
(6*s12^3*(-s15+s23)*(s15-s23+s45)^2)-(s15^2*(s34-7*s45))/
(6*s12^3*(s15-s23+s45)^2)-(5*s15^2*s34^2)/
(s12^3*s45*(s15-s23+s45)^2)-(5*s15^3*s34)/
(2*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^3*s34*(-s15+s34))/(2*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)+(5*s15^2*s34)/(s12^2*(s15+s45)*
(s15-s23+s45)^2)-(5*s15^2*s34*(-2*s15+s34))/
(2*s12^3*(s15+s45)*(s15-s23+s45)^2)+(-15*s12+19*s15)/
(3*s12^2*(s15-s23+s45))-(35*s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(5*s15^2*s34^2)/(3*s12^3*(s15-s23)^2*
(s15-s23+s45))+(s15*s34*(-47*s15+34*s34))/
(3*s12^3*(s15-s23)*(s15-s23+s45))-(10*s15*s34)/
(s12^2*s45*(s15-s23+s45))+(5*s15*s34^2)/
(s12^3*s45*(s15-s23+s45))-(10*s15^3*s34)/(s12^2*(s15+s45)^3*
(s15-s23+s45))-(10*s15^3*(s15-s34)*s34)/
(s12^3*(s15+s45)^3*(s15-s23+s45))+(15*s15^2*s34)/
(s12^2*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2*(5*s15-3*s34)*s34)/(s12^3*(s15+s45)^2*
(s15-s23+s45))-(14*s15*s34)/(s12^2*(s15+s45)*
(s15-s23+s45))-(3*s15*(8*s15-3*s34)*s34)/
(s12^3*(s15+s45)*(s15-s23+s45))-(5*s15*s45^3)/
(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^4*s23)/(s12^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(5*s15^3)/(s12^2*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^3*(s15+5*s23))/(s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15*s45*(-s34+s45))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s34*s45*(2*s34+s45))/
(3*s12^3*s15*(-s15+s23))-(s34*s45*(5*s34+s45))/
(6*s12^3*s15*s23)+(121*s12+408*s15-347*s34+6*s45)/
(36*s12^2*(-s15+s23))+(-8*s15*s34-15*s12*s45+7*s15*s45)/
(6*s12^2*(s15-s23+s45)^2)+(-6*s15*s34+6*s34^2+
(5*s34*s45)/6)/(s12^3*s23)+(31*s15*s34+29*s15*s45+41*s34*s45)/
(36*s12^2*(s15-s23)^2)-(5*(s15^2-s15*s45+3*s45^2))/
(s12^2*(-s12+s34+s45)^2)+(-141*s15^2-83*s34^2+
6*s15*(31*s34-3*s45)+30*s34*s45+3*s45^2)/
(18*s12^3*(s15-s23))+(5*(3*s15^2+4*s15*(s23-s45)-
6*s23*s45+9*s45^2))/(2*s12^3*(s12-s34-s45))-
(5*(s15^3+s15^2*(4*s23-s45)+(2*s23-3*s45)*s45^2+
s15*s45*(-3*s23+s45)))/(s12^3*(-s12+s34+s45)^2)-
(5*(2*s15+2*s23-3*(s34+s45)))/(2*s12^3)+
(29*(s34*s45-s15*(s34+s45))^2)/(18*s12^3*(-s15+s23)^3)+
(s15*(47*s15-8*(s34+3*s45)))/(6*s12^3*(s15-s23+s45))+
(2*s34^2*(s15-10*s45)+3*s15*s45*(5*s15+s45)+
s34*(30*s15^2+5*s15*s45-6*s45^2))/(9*s12^3*(s15-s23)^2))*tr5,
-55/12-(9*s15*s34)/(-2*s12*s15+2*s12*s23)+
(3*s15^2*(5*s15-4*s34)*s34^2)/(2*s12^3*(-s15+s23)*
(-s15+s23-s45))+(5*(s15-2*s23)*s23)/s45^2+
(15*s23^2*s34)/(s12*s45^2)-(5*(s15^2+s15*s23+s23^2)*s34^3)/
(s12^3*s45^2)+(5*s23)/(2*s45)-
(15*s34*(-s23^2+s15*s34+s23*s34))/(s12^2*s45)+
(5*s34^2*(-6*s15^2-6*s15*s23-6*s23^2+4*s15*s34+5*s23*s34))/
(2*s12^3*s45)+(15*s15*(s15-s23)*s23^2)/(2*(s15+s45)^4)-
(15*s15^5*s23^3)/(2*s12^3*(s12+s15-s34)*(s15+s45)^4)+
(15*s15*(s15^3*s34+s15^2*s23*s34+s15*s23^2*s34+
s23^3*(s15+3*s34)))/(2*s12*(s15+s45)^4)-
(15*s15*(5*s15*s23^2*s34^2+2*s15^3*s34*(-s15+s34)+
s15^2*s23*s34*(-s15+4*s34)+s23^3*(s15^2+2*s15*s34+3*s34^2)))/
(2*s12^2*(s15+s45)^4)+(15*s15*(3*s15*s23^2*s34^3+
3*s15^2*s23*s34^2*(-s15+s34)+s15^3*s34*(-s15+s34)^2+
s23^3*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(2*s12^3*(s15+s45)^4)-(5*s23*(2*s15^2+s15*s23-3*s23^2))/
(2*(s15+s45)^3)-(5*s15^5*s23^3)/(2*s12^3*(s12+s15-s34)^2*
(s15+s45)^3)-(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)*
(s15+s45)^3)+(5*s15^4*s23^2*(3*s15+7*s23))/
(2*s12^3*(s12+s15-s34)*(s15+s45)^3)-
(5*(8*s15^3*s34+8*s15^2*s23*s34+4*s15*s23^2*(s15+4*s34)+
s23^3*(4*s15+9*s34)))/(2*s12*(s15+s45)^3)+
(5*(s15^3*s34*(-19*s15+20*s34)+s15^2*s23*s34*(-8*s15+37*s34)+
s23^3*(5*s15^2+8*s15*s34+9*s34^2)+s15*s23^2*
(4*s15^2+7*s15*s34+35*s34^2)))/(2*s12^2*(s15+s45)^3)-
(5*(3*s15^2*s23*s34^2*(-8*s15+9*s34)+s15^3*s34*
(11*s15^2-23*s15*s34+12*s34^2)+s23^3*(6*s15^3+5*s15^2*s34+
4*s15*s34^2+3*s34^3)+3*s15*s23^2*(s15^3+s15^2*s34+
s15*s34^2+6*s34^3)))/(2*s12^3*(s15+s45)^3)+
(5*(3*s15-2*s23)*s23)/(2*(s15+s45)^2)-(5*s15^4*s23^2)/
(s12^2*(s12+s15-s34)^2*(s15+s45)^2)-(15*s15^4*s23^2)/
(2*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(5*s15^3*s23*(s15+8*s23))/(2*s12^2*(s12+s15-s34)*(s15+s45)^2)+
(5*(s23^3+9*s15^2*s34+s15*s23*(s15+11*s34)+
s23^2*(7*s15+16*s34)))/(2*s12*(s15+s45)^2)-
(5*(s23^3*(s15+2*s34)+s15^2*s34*(-25*s15+27*s34)+
s23^2*(9*s15^2+10*s15*s34+26*s34^2)+
s15*s23*(s15^2-7*s15*s34+44*s34^2)))/(2*s12^2*(s15+s45)^2)+
(5*(6*s15*s23*s34^2*(-4*s15+5*s34)+s23^3*(s15^2+s15*s34+
s34^2)+s15^2*s34*(16*s15^2-35*s15*s34+19*s34^2)+
3*s23^2*(s15^3+s15^2*s34+s15*s34^2+4*s34^3)))/
(2*s12^3*(s15+s45)^2)-(5*s15^3*s23^3)/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(5*s23^3)/(2*s45*(s15+s45)^2)-
(15*s23^3*s34)/(2*s12*s45*(s15+s45)^2)+(15*s23^3*s34^2)/
(2*s12^2*s45*(s15+s45)^2)-(5*s23^3*s34^3)/
(2*s12^3*s45*(s15+s45)^2)-(5*s23)/(2*(s15+s45))-
(5*s15^3*s23)/(2*s12*(s12+s15-s34)^2*(s15+s45))+
(15*s15^2*s23)/(2*s12*(s12+s15-s34)*(s15+s45))-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45))-
(15*(s23^2+2*s15*s34+s23*(s15+3*s34)))/(2*s12*(s15+s45))+
(5*(-18*s23*s34^2*(-s15+s34)+s23^3*(2*s15+s34)+
3*s23^2*(s15^2+s15*s34+s34^2)-2*s15*s34*
(7*s15^2-15*s15*s34+8*s34^2)))/(2*s12^3*(s15+s45))+
(5*(3*s15*s23^2-s23^3+21*s15*s34*(-s15+s34)+
s23*(s15^2-5*s15*s34+28*s34^2)))/(2*s12^2*(s15+s45))-
(15*s15^2*s23^2)/(s12^2*(s12-s34-s45)*(s15+s45))-
(15*s15^2*s23^2*(s15+s23))/(2*s12^3*(s12-s34-s45)*(s15+s45))+
(5*s23^3)/(s45^2*(s15+s45))-(15*s23^3*s34)/
(s12*s45^2*(s15+s45))+(15*s23^3*s34^2)/(s12^2*s45^2*(s15+s45))-
(5*s23^3*s34^3)/(s12^3*s45^2*(s15+s45))-(30*s23^2*s34^2)/
(s12^2*s45*(s15+s45))+(15*s23^2*s34^3)/(s12^3*s45*(s15+s45))-
(5*(s15+s45))/(s12-s34-s45)+s45^3/(6*(s15-s23+s45)^3)-
(2*s15^3*s34^3)/(s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(5*s15^3*s34^3)/(2*s12^3*s45*(s15-s23+s45)^2)+
(s15*s34*s45)/(2*s12*(s15-s23+s45)^2)-
s45^2/(4*(s15-s23+s45)^2)-(9*s15^2*s34^2)/
(s12^2*(-s15+s23)*(s15-s23+s45))-(s15^3*s34^3)/
(2*s12^3*(-s15+s23)^2*(s15-s23+s45))+
(5*s15^3*s34^3)/(s12^3*s45^2*(s15-s23+s45))+
(15*s15^2*s34^2)/(s12^2*s45*(s15-s23+s45))-
(15*s15^2*s34^2*(-2*s15+s34))/(2*s12^3*s45*(s15-s23+s45))+
s45/(s15-s23+s45)+(45*s45*(s15-s23+s45))/
(2*s12*(s12-s34-s45))+(s15*s45^2*(s34+s45))/
(2*s12*(s15-s23+s45)^3)-(s15^2*s45*(s34+s45)^2)/
(2*s12^2*(-s15+s23-s45)^3)-(s15^3*(s34+s45)^3)/
(6*s12^3*(-s15+s23-s45)^3)+(5*s15^3*s23^3)/
(s12^3*(s15+s45)*(-s12+s34+s45)^2)-(5*(s15+s45)^2)/
(-s12+s34+s45)^2+(15*s45*(s15+s45)*(s15-s23+s45))/
(s12*(-s12+s34+s45)^2)-(15*s45^2*(s15-s23+s45)^2)/
(s12^2*(-s12+s34+s45)^2)+(-3*s34+5*s45)/s12-
(3*s15*s34*(s34*(s15-s45)+s15*s45))/(2*s12^2*(-s15+s23)^2)+
((7*s15*s34)/2+3*s15*s45)/(s12*(s15-s23+s45))-
(s15*(s34+s45)*(-5*s15*s34-3*s15*s45+2*s34*s45))/
(4*s12^2*(s15-s23+s45)^2)+(15*s23^2*s34)/
(s12*s15*s45+s12*s45^2)+
(s15*(2*s34^2-9*s15*s45+s34*(-21*s15+s45)))/
(2*s12^2*(-s15+s23-s45))-
(3*(s15*s34*(8*s15-3*s45)+2*s15^2*s45+s34^2*(-6*s15+s45)))/
(2*s12^2*(-s15+s23))-(s15*(s34^3+5*s15^2*s45+
s34^2*(-6*s15+s45)-3*s15*s34*(-5*s15+s45)))/
(2*s12^3*(-s15+s23-s45))+
(s15^2*(-s34^3+s34^2*(3*s15-2*s45)+s15*s45^2-
s34*s45*(-3*s15+s45)))/(2*s12^3*(s15-s23+s45)^2)+
((-s15+s34)*(s15*s34*(15*s15-7*s45)+5*s15^2*s45+
s34^2*(-9*s15+2*s45)))/(2*s12^3*(-s15+s23))-
(15*(s23-s45)*(-2*s45*(s15+s45)+s23*(-s15+2*s45)))/
(s12^2*(s12-s34-s45))-
(5*(6*s23^2+3*s34^2+6*s23*(2*s34-3*s45)-4*s34*s45+
2*s45*(3*s15+5*s45)))/(4*s12^2)+
((-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(2*s12^3*(-s15+s23)^2)+
(5*(3*s23^2*s45^3-3*s23*s45^3*(s15+s45)+s45^3*(s15+s45)^2-
s23^3*(s15^2-s15*s45+s45^2)))/(s12^3*(-s12+s34+s45)^2)+
(5*(s23^3*(4*s15-5*s45)+5*s45^3*(s15+s45)-
3*s23*s45^2*(2*s15+5*s45)+3*s23^2*(s15^2-s15*s45+5*s45^2)))/
(2*s12^3*(s12-s34-s45))-
(5*(9*s23^3-7*s34^3+9*s23^2*(s15+s34-3*s45)+
3*s34*s45*(-3*s15+s45)+3*s34^2*(3*s15+s45)-
3*s45*(-2*s15^2+s15*s45+3*s45^2)-
9*s23*(s34^2-3*s45^2+s34*(-2*s15+s45))))/(6*s12^3)+
(-(s15*s34)/(2*s12^2*(s15-s23)^2)+(-5*s15+4*s34)/
(s12^2*(-2*s15+2*s23))+(5*s15^2-8*s15*s34+3*s34^2)/
(2*s12^3*(s15-s23))+(5*(2*s15*s23+3*(s23-s45)^2))/
(2*s12^3*(s12-s34-s45))+(5*(2*s15+5*s23+2*s34-s45))/
(2*s12^2*(s12-s34-s45))+(5*s23)/(s12*s45^2)-
(5*(s15+s23)*s34^2)/(s12^3*s45^2)+(5*(2*s23-3*s34))/
(2*s12^2*s45)+(5*s34*(-4*s15-4*s23+3*s34))/(2*s12^3*s45)-
(15*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(s15+s45)^4)-
(15*s15*(-(s12*s23^2)+s15^2*s34+2*s23^2*s34+
s15*s23*(s23+2*s34)))/(2*s12^2*(s15+s45)^4)+
(15*s15*(2*s15*s23*s34^2+s15^2*s34*(-s15+s34)+
s23^2*(s15^2+s15*s34+s34^2)))/(2*s12^3*(s15+s45)^4)-
(5*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)^2*(s15+s45)^3)+
(5*s15^3*s23*(s15+3*s23))/(s12^3*(s12+s15-s34)*(s15+s45)^3)+
(5*(-(s12*s23*(2*s15+3*s23))+8*s15^2*s34+
2*s23^2*(2*s15+3*s34)+2*s15*s23*(s15+7*s34)))/
(2*s12^2*(s15+s45)^3)-(5*(2*s15^3*(s23-4*s34)+
3*s23^2*s34^2+4*s15*s23*s34*(s23+3*s34)+
s15^2*(5*s23^2+2*s23*s34+9*s34^2)))/(2*s12^3*(s15+s45)^3)-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*(s15+s45)^2)+
(15*s15^2*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45)^2)-
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(s15+s45)^2)-
(5*(-3*s12*s23+4*s15*s23+s23^2+9*s15*s34+11*s23*s34))/
(2*s12^2*(s15+s45)^2)+(5*(s23^2*(s15+s34)+
2*s15*s34*(-4*s15+5*s34)+2*s23*(s15^2+s15*s34+4*s34^2)))/
(2*s12^3*(s15+s45)^2)-(5*s15^2*s23^2)/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)-(5*s23^2*(s12-2*s34))/(2*s12^2*s45*
(s15+s45)^2)-(5*s23^2*s34^2)/(2*s12^3*s45*(s15+s45)^2)+
(5*(s23+6*s34))/(2*s12^2*(s15+s45))+
(5*(s23^2+6*(s15-s34)*s34+2*s23*(s15+s34)))/
(2*s12^3*(s15+s45))-(15*s15*s23)/(2*s12^2*(s12-s34-s45)*
(s15+s45))-(5*s15*s23*(s15+s23))/(s12^3*(s12-s34-s45)*
(s15+s45))-(5*s23^2*(s12-2*s34))/(s12^2*s45^2*(s15+s45))-
(5*s23^2*s34^2)/(s12^3*s45^2*(s15+s45))+(5*s23*(s12-5*s34))/
(2*s12^2*s45*(s15+s45))+(10*s23*s34^2)/(s12^3*s45*(s15+s45))+
(2*s15^2*s34^2)/(s12^3*(s15-s23)*(s15-s23+s45)^2)+
(5*s15^2*s34^2)/(2*s12^3*s45*(s15-s23+s45)^2)+
(11*s12+30*s15-s34)/(12*s12^2*(s15-s23+s45))+
(9*s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(5*s15-4*s34)*s34)/(s12^3*(s15-s23)*(s15-s23+s45))-
(s15^2*s34^2)/(2*s12^3*(s15-s23)^2*(s15-s23+s45))+
(15*s15^2-6*s15*s34+s34^2)/(6*s12^3*(s15-s23+s45))+
(5*s15^2*s34^2)/(s12^3*s45^2*(s15-s23+s45))+
(15*s15*s34)/(2*s12^2*s45*(s15-s23+s45))-
(5*s15*s34*(-2*s15+s34))/(s12^3*s45*(s15-s23+s45))+
(s15^2*(s34+s45)^2)/(6*s12^3*(s15-s23+s45)^3)+
(5*s15^2*s23^2)/(s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(5*(-2*s15-2*s23+s34+s45))/(2*s12^3)+
(5*(2*s23*s45+(s34-s45)*(s15+s45)))/
(s12^2*(-s12+s34+s45)^2)+(5*(s23-s45)*((s23-s45)*s45-
s15*(s23+s45)))/(s12^3*(-s12+s34+s45)^2)+
(s45*(s12*s45+2*s15*(s34+s45)))/(6*s12^2*(s15-s23+s45)^3)+
((-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(2*s12^3*(s15-s23)^2)+(s15*(-2*s34*(s34+s45)+
3*s15*(2*s34+s45)))/(6*s12^3*(s15-s23+s45)^2)+
(-((s12+2*s34)*s45)+s15*(7*s34+5*s45))/
(12*s12^2*(s15-s23+s45)^2))*tr5,809/54+s15/(6*s23)+
(s15^2*s23^2)/(9*s12*(s12+s15-s34)^3)+
(s15^2*s23^2)/(9*(s15-s34)^3*(s12+s15-s34))-(5*s15)/(2*s34)+
(s15*s23*(-s15+s23))/(9*(-s15+s34)^3)+(s15*(-s15+s23))/
(3*(-s15+s34)^2)+(s15^2*s23^2)/(9*(s12+s15-s34)^2*
(-s15+s34)^2)+(5*s15)/(2*(-s15+s34))-
(s15^2*s23^2)/(9*(s12+s15-s34)^3*(-s15+s34))+
(5*s15)/(2*(s23+s34))+(5*s15^2)/(2*s34*(s23+s34))+
s15^2/(6*s23*(-s15+s23+s34))-(5*s15^2)/(2*(-s15+s34)*
(-s15+s23+s34))-(16*s15+s34)/(6*(-s15+s23+s34))+
(71*s15^2*s34^2)/(6*s12^2*(-s15+s23)*(-s15+s23-s45))+
(s15^2*(13*s15-10*s34)*s34^2)/(2*s12^3*(-s15+s23)*
(-s15+s23-s45))-(s15^3*s34^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23-s45))+(5*s15-(15*s23)/2)/s45+
(15*s23*s34)/(s12*s45)-(15*(s15+s23)*s34^2)/(2*s12^2*s45)+
(5*s15*s34^3)/(2*s12^3*s45)-(2*s15*s23*s45)/
(3*s12^2*(s12+s15-s34))+(5*(s15-s34)*s45)/
(2*s12*(s23+s34))-(11*(s23+s34)*s45)/(36*s12*s15)-
(5*s34^2*s45)/(2*s12*s15*(-s15+s23+s34))+
(5*s34^2*s45)/(2*s12*s15*s23+2*s12*s15*s34)-
(15*s15^2*s45)/(2*s12*s23*s34+2*s12*s34^2)-
(11*s34^2*(s23+s34-2*s45)*s45)/(36*s12^3*s15)-
(15*s15^2*s45)/(2*s12*(s23+s34)*(s12-s34-s45))+
(11*s34*(s23+s34-s45)*s45)/(18*s12^2*s15)-
(s34^2*s45^2)/(9*s12^2*s15*s23)-(s34^2*s45^2)/
(2*s12^2*s15*(-s15+s23))+(15*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))-(71*s15^2*s45^2)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34))-(15*s15^2*s45^2)/(2*s12^2*s34*
(-s15+s23+s34))+(s34^2*(41*s34-7*s45)*s45^2)/
(12*s12^3*s15*(-s15+s23))-(5*s34^3*s45^3)/(36*s12^3*s15^2*s23)-
(4*s34^3*s45^3)/(9*s12^3*s15*(-s15+s23)^2)+
(5*s34^3*s45^3)/(36*s12^3*s15^2*(-s15+s23))-
(5*s15^2*s45^3)/(2*s12^3*s34*(s23+s34))-(5*s15^3*s45^3)/
(2*s12^3*(-s15+s23)*(-s15+s23+s34)^2)-
(5*s15^3*s45^3)/(2*s12^3*s34*(-s15+s23+s34)^2)-
(s15^3*s45^3)/(3*s12^3*(-s15+s23)^2*(-s15+s23+s34))+
(5*s15^2*s45^3)/(2*s12^3*s34*(-s15+s23+s34))+
(15*s23*(-s15+s23))/(2*(s15+s45)^2)+(5*s15^4*s23^2)/
(s12^3*(s12+s15-s34)*(s15+s45)^2)-
(5*s15^3*s34)/(s12*s23*(s15+s45)^2)+(10*s15^3*s34*(-s15+s34))/
(s12^2*s23*(s15+s45)^2)-(5*s15^3*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^2)-
(15*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(2*s12*(s15+s45)^2)+
(15*(5*s15*s23*s34^2+s15^2*s34*(-s15+4*s34)+
s23^2*(s15^2+2*s15*s34+3*s34^2)))/(2*s12^2*(s15+s45)^2)-
(15*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(2*s12^3*(s15+s45)^2)-(5*s15^3*s34)/(2*s12*(-s15+s23-s45)*
(s15+s45)^2)+(5*s15^4*s23^2)/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(5*s15)/(2*(s15+s45))+
(15*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45))+
(25*s15^2*(s15-s34)*s34)/(s12^2*s23*(s15+s45))+
(35*s15^2*s34*(-s15+s34)^2)/(2*s12^3*s23*(s15+s45))+
(5*(3*s15*s23+2*s23^2+5*s15*s34+11*s23*s34))/
(2*s12*(s15+s45))-(5*(6*s15*s34*(-s15+4*s34)+
s23^2*(3*s15+4*s34)+s23*(3*s15^2+5*s15*s34+22*s34^2)))/
(2*s12^2*(s15+s45))+(5*(18*s15*s34^2*(-s15+s34)+
s23^2*(4*s15^2+3*s15*s34+2*s34^2)+
s23*(2*s15^3+2*s15^2*s34+2*s15*s34^2+11*s34^3)))/
(2*s12^3*(s15+s45))+(5*s15^2*s34)/(s12*(-s15+s23-s45)*
(s15+s45))+(5*s15^3*(s15-s34)*s34)/(s12^3*(-s15+s23-s45)*
(s15+s45))-(5*s15^3*s23)/(s12^2*(s12-s34-s45)*(s15+s45))-
(5*s15^3*s23*(2*s15+5*s23))/(2*s12^3*(s12-s34-s45)*(s15+s45))+
(5*s23^2)/(2*s45*(s15+s45))+(15*s23^2*s34^2)/
(2*s12^2*s45*(s15+s45))-(5*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))+(15*s45*(s15+s45))/
(2*s12*(s12-s34-s45))-(5*s15^3*s34^3)/(2*s12^3*(-s15+s23)*
(s15-s23+s45)^2)+(5*s15^3*s34^3)/(2*s12^3*s45*
(s15-s23+s45)^2)+(15*s15^2*s34^2)/(2*s12^2*s45*
(s15-s23+s45))-(5*s15^2*s34^3)/(s12^3*s45*(s15-s23+s45))-
(5*s45)/(2*(s15-s23+s45))-(5*s15^3*s34*(-s15+s34))/
(s12^2*(s15+s45)^2*(s15-s23+s45))+(5*s15^3*s34*(-s15+s34)^2)/
(2*s12^3*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2*s34*(-2*s15+s34))/(s12^2*(s15+s45)*(s15-s23+s45))+
(-134*s34+s45)/(6*s12)+((-2*s15+3*s34)*(s34+s45))/
(6*s12*(-s15+s23+s34))-(5*s34^2*s45*(s34+s45))/
(s12^2*s15*(s23+s34))+(5*s34^2*s45*(s34+s45))/
(s12^2*s15*(-s15+s23+s34))+(5*s34^2*s45*(s34+s45)^2)/
(2*s12^3*s15*(s23+s34))-(5*s34^2*s45*(s34+s45)^2)/
(2*s12^3*s15*(-s15+s23+s34))-
(5*s15^2)/(2*(s23+s34)*(-s12+s34+s45))-
(15*s15^2*s45^2)/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s15^2*s45^3)/(2*s12^3*(s23+s34)*(-s12+s34+s45))-
(s15*s23*(3*s15+s23+2*s45))/(9*(s12+s15-s34)*(-s15+s34)^2)+
(s15*(17*s34+2*s45))/(6*s12*(s15-s23+s45))+
(s34*(-101*s15+7*s45))/(36*s12*s23)-(s15*s23*(3*s15+s23+8*s45))/
(9*s12*(s12+s15-s34)^2)+(s15*s23*(3*s15+s23+8*s45))/
(9*(s12+s15-s34)^2*(-s15+s34))+
(s34^2*s45^2*(-101*s34+10*s45))/(36*s12^3*s15*s23)-
(s15^2*(11*s34+13*s45))/(3*s12^2*(s15-s23+s45))-
(s15^3*(24*s34+13*s45))/(6*s12^3*(s15-s23+s45))+
(s15^2*s45^2*(-39*s15+40*s45))/(6*s12^3*(-s15+s23)*
(-s15+s23+s34))-(11*s15*s34*s45*(s34*(s15-s45)+s15*s45))/
(s12^2*(-s15+s23)^3)-(11*(s34*(s15-s45)+s15*s45)^3)/
(3*s12^3*(-s15+s23)^3)+(15*s15^2*s34)/(2*s12*s15*s23+
2*s12*s23*s45)-(15*s45^2*(s34^2-s15*s45+s34*s45))/
(2*s12^3*(s23+s34))+(5*s45*(s34^2-5*s15*s45+4*s34*s45))/
(2*s12^2*(s23+s34))+(-99*s15*s34-99*s15*s45+38*s34*s45)/
(-6*s12*s15+6*s12*s23)+(s34*(-270*s15^2+270*s15*s34+
101*s15*s45-101*s34*s45+2*s45^2))/(18*s12^2*s23)-
(15*s23^2*s34)/(2*s12*s15*s45+2*s12*s45^2)+
(3*s15*s45+s23*(s15+2*s45))/(3*s12*(s12+s15-s34))+
(2*s23*(s15+2*s45)+3*s15*(5*s15+2*s45))/(6*(-s15+s34)*
(-s12-s15+s34))+(180*s23^2+1455*s34^2+
6*s23*(75*s34+4*s45)-s34*(540*s15+17*s45)-
6*s45*(45*s15+49*s45))/(36*s12^2)+
(s34^2*(249*s15-73*s45)+41*s15*s45*(-6*s15+5*s45)+
s34*(-246*s15^2+118*s15*s45-57*s45^2))/(12*s12^2*(-s15+s23))+
(-3*s34^3+s15*(52*s15-23*s45)*s45-s34^2*(23*s15+36*s45)+
s34*(26*s15^2-46*s15*s45-33*s45^2))/
(6*s12^2*(-s15+s23+s34))+
(5*(-6*s45^2*(s15+s45)+s23*(2*s15^2-2*s15*s45+5*s45^2)))/
(2*s12^2*(s12-s34-s45))+
(-933*s34^3-90*s23^2*(3*s15+2*s34-2*s45)+
270*s45^2*(s15+s45)-2*s34*s45*(135*s15+146*s45)+
s34^2*(720*s15+281*s45)-90*s23*(2*s15^2+2*s15*s34+5*s34^2-
2*s15*s45-5*s34*s45+5*s45^2))/(36*s12^3)+
(-39*s15^2*s45^2+14*s15*s34*s45^2+s34^2*(39*s15^2-130*s15*s45+
25*s45^2))/(6*s12^2*(-s15+s23)^2)+
(s34*(-450*s15^3+270*s15^2*s45-101*s15*s45^2-5*s45^3+
90*s34^2*(-5*s15+3*s45)+s34*(900*s15^2-540*s15*s45+
202*s45^2)))/(36*s12^3*s23)+
(5*(3*s45^3*(s15+s45)+s23^2*(4*s15^2-3*s15*s45+2*s45^2)+
s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-5*s45^3)))/
(2*s12^3*(s12-s34-s45))+(-3*s15*s34*s45^2*(26*s15+7*s45)+
s15^2*s45^2*(-6*s15+13*s45)+s34^3*(-104*s15^2+195*s15*s45-
90*s45^2)+3*s34^2*(2*s15^3-65*s15^2*s45+58*s15*s45^2+
5*s45^3))/(9*s12^3*(-s15+s23)^2)+
(s34^4+11*s34^3*(s15+3*s45)+s15*s45*(39*s15^2-75*s15*s45-
4*s45^2)+s34^2*(-25*s15^2+18*s15*s45+63*s45^2)+
s34*(13*s15^3-75*s15^2*s45+3*s15*s45^2+31*s45^3))/
(6*s12^3*(-s15+s23+s34))+(s34^3*(-389*s15+159*s45)+
s15*s45*(-312*s15^2+360*s15*s45-257*s45^2)-
3*s34^2*(-80*s15^2+9*s15*s45+118*s45^2)+
3*s34*(-104*s15^3+60*s15^2*s45+35*s15*s45^2+37*s45^3))/
(36*s12^3*(-s15+s23))+(s15/(3*s12*(s15-s34)^2)+
(s15*s23)/(9*s12*(-s15+s34)^3)-
s15/(6*s12*s23*(-s15+s23+s34))+(13*s15)/(6*s12*(-s15+s34)*
(-s15+s23+s34))+(-6*s12+101*s34)/(36*s12^2*s23)+
(180*s12+336*s15-139*s34-173*s45)/(36*s12^2*(s15-s23))-
(5*(s15+2*s23+3*s34-3*s45))/(2*s12^3)-(5*s15*(s12-2*s45))/
(2*s12^2*s34*(s23+s34))+(5*(s15-3*s45))/
(2*s12^2*(s12-s34-s45))+(5*(s12-s34))/(s12^2*s45)+
(11*s45)/(36*s12^2*s15)-(11*s34*s45)/(36*s12^3*s15)+
(11*s15*s34*s45)/(3*s12^2*(s15-s23)^3)-
(s34*s45)/(36*s12^2*s15*s23)+(s34*s45)/
(s12^2*(-3*s15^2+3*s15*s23))+(2*s45)/(3*s12^2*(-s15+s34))+
(5*s34*s45)/(2*s12^2*s15*(s23+s34))-(43*s15*s45)/
(6*s12^2*(-s15+s23)*(-s15+s23+s34))-
(5*s15*s45)/(s12^2*s34*(-s15+s23+s34))-
(5*s34*s45)/(2*s12^2*s15*(-s15+s23+s34))+
(s34*(101*s34-5*s45)*s45)/(36*s12^3*s15*s23)+
(4*s34^2*s45^2)/(9*s12^3*s15*(s15-s23)^2)+
(5*s34^2*s45^2)/(36*s12^3*s15^2*(s15-s23))+
(5*s34^2*s45^2)/(36*s12^3*s15^2*s23)+(5*s45^2)/
(s12^3*(s23+s34))-(5*s15*s45^2)/(2*s12^3*s34*(s23+s34))+
(5*s15^2*s45^2)/(2*s12^3*(s15-s23)*(-s15+s23+s34)^2)-
(5*s15^2*s45^2)/(2*s12^3*s34*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(3*s12^3*(s15-s23)^2*(-s15+s23+s34))+
(5*s15*s45^2)/(2*s12^3*s34*(-s15+s23+s34))+
(5*s15^3*s23)/(s12^3*(s12+s15-s34)*(s15+s45)^2)+
(5*s15^2*s34)/(s12^2*s23*(s15+s45)^2)+(5*s15^2*(s15-s34)*s34)/
(s12^3*s23*(s15+s45)^2)+(15*(-(s12*s23)+2*s23*s34+
s15*(s23+2*s34)))/(2*s12^2*(s15+s45)^2)-
(15*(s15^2*s23+s23*s34^2+s15*s34*(s23+2*s34)))/
(2*s12^3*(s15+s45)^2)+(5*s15^3*s23)/(2*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(5*s15^2)/(2*s12^2*(s12+s15-s34)*
(s15+s45))-(15*s15*s34)/(2*s12^2*s23*(s15+s45))+
(25*s15*s34*(-s15+s34))/(2*s12^3*s23*(s15+s45))+
(5*(s12-s15-2*(s23+4*s34)))/(2*s12^2*(s15+s45))+
(5*(s15^2+s15*(3*s23+s34)+s34*(2*s23+7*s34)))/
(2*s12^3*(s15+s45))-(5*s15^2)/(2*s12^2*(s12-s34-s45)*
(s15+s45))-(5*s15^2*(s15+4*s23))/(2*s12^3*(s12-s34-s45)*
(s15+s45))-(5*s23*(s12-2*s34))/(2*s12^2*s45*(s15+s45))-
(5*s23*s34^2)/(2*s12^3*s45*(s15+s45))+(5*s15^2*s34^2)/
(2*s12^3*(s15-s23)*(s15-s23+s45)^2)+(5*s15^2*s34^2)/
(2*s12^3*s45*(s15-s23+s45)^2)+(15*s12-13*s15)/
(6*s12^2*(s15-s23+s45))-(13*s15^2)/
(6*s12^3*(s15-s23+s45))+(43*s15*s34)/(6*s12^2*(s15-s23)*
(s15-s23+s45))+(s15*(26*s15-15*s34)*s34)/
(6*s12^3*(s15-s23)*(s15-s23+s45))+(s15^2*s34^2)/
(3*s12^3*(s15-s23)^2*(s15-s23+s45))+
(5*s15*s34)/(s12^2*s45*(s15-s23+s45))-(5*s15*s34^2)/
(2*s12^3*s45*(s15-s23+s45))-(5*s15^2*s34)/
(2*s12^2*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2*(s15-s34)*s34)/(2*s12^3*(s15+s45)^2*(s15-s23+s45))+
(5*s15*s34)/(2*s12^2*(s15+s45)*(s15-s23+s45))+
(5*s15^2*s34)/(2*s12^3*(s15+s45)*(s15-s23+s45))+
(4*s34*s45*(-7*s34+s45))/(9*s12^3*s15*(-s15+s23))-
(5*s34*s45*(s34+s45))/(2*s12^3*s15*(s23+s34))+
(5*s34*s45*(s34+s45))/(2*s12^3*s15*(-s15+s23+s34))+
(5*s15*(s34-s45))/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s15*s45^2)/(2*s12^3*(s23+s34)*(-s12+s34+s45))-
(5*(s15+2*s45))/(2*s12^2*(s23+s34))+
(s15*s45*(-26*s15+27*s45))/(6*s12^3*(-s15+s23)*
(-s15+s23+s34))-(s34*(-270*s15+270*s34+101*s45))/
(36*s12^3*s23)+(39*s15*(s34-s45)-25*s34*s45)/
(18*s12^2*(s15-s23)^2)+(5*(s15^2+3*s15*s23-s15*s45-
2*s23*s45+3*s45^2))/(2*s12^3*(s12-s34-s45))+
(156*s15^2+27*s34^2+18*s15*(s34-3*s45)-214*s34*s45+
95*s45^2)/(36*s12^3*(s15-s23))+(-s12+13*s15+2*(s34+s45))/
(6*s12^2*(-s15+s23+s34))+(11*(s34*s45-s15*(s34+s45))^2)/
(3*s12^3*(s15-s23)^3)-(-13*s15^2+s34^2+17*s34*s45+
16*s45^2+12*s15*(s34+2*s45))/(6*s12^3*(-s15+s23+s34))+
(3*s15^2*(s34-s45)+s34*(61*s34-11*s45)*s45-
2*s15*(34*s34^2+29*s34*s45-5*s45^2))/(9*s12^3*(s15-s23)^2))*
tr5,791/54+(5*(-3*s15+2*s23))/(2*s34)+(15*s15*(s15+s34))/
(2*(s23+s34)^2)+(5*s15^2)/(2*s34*(s23+s34))-
(5*(3*s15+s34))/(2*(s23+s34))-(5*s34)/(2*(-s15+s23+s34))+
(8*s15-57*s45)/(18*(s23-s45))-(71*s15^2*s34^2)/
(6*s12^2*(-s15+s23)*(-s15+s23-s45))+
(s15^3*s34^3)/(3*s12^3*(-s15+s23)^2*(-s15+s23-s45))+
(5*s15*(2*s15+3*s34-6*s45))/(2*(s12+s23-s45)*
(s12-s34-s45))-(5*s23)/(2*s45)+(15*(s15+s23)*s34^2)/
(2*s12^2*s45)-(5*(3*s15+2*s23)*s34^3)/(2*s12^3*s45)-
s45/(6*s15)+(15*s15*s45)/(s12*s34)+(15*(s15-s34)*s34*s45)/
(2*s12*(s23+s34)^2)+(15*s34^3*s45)/(2*s12*s15*(s23+s34)^2)+
(5*s34*s45)/(2*s12*(s23+s34))-(15*s34^2*s45)/
(2*s12^2*(s23+s34))+(5*s34^3*s45)/(2*s12*s15^2*(s23+s34))+
(5*s34^2*s45)/(2*s12*s15*(-s15+s23+s34))-
(5*s34^3*s45)/(2*s12*s15^2*(-s15+s23+s34))-
(10*s34^2*s45)/(s12*s15*s23+s12*s15*s34)-
(15*s15^2*s45)/(2*s12*s23*s34+2*s12*s34^2)+
(s15*(s15-8*s34-3*s45)*s45)/(9*s12*(s12+s23-s45)^2)+
(s15*(s15-8*s34-3*s45)*s45)/(9*(s23-s45)*(s12+s23-s45)^2)-
(2*s15*s34*s45)/(3*s12^2*(s12+s23-s45))+
(s15*(s15-2*s34-3*s45)*s45)/(9*(s23-s45)^2*(s12+s23-s45))-
(11*s34^2*s45^2)/(18*s12^2*s15*s23)+(s34^2*s45^2)/
(2*s12^2*s15*(-s15+s23))+(15*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))+(45*s34^2*s45^2)/(2*s12^3*(s23+s34))+
(71*s15^2*s45^2)/(6*s12^2*(-s15+s23)*(-s15+s23+s34))+
(15*s15^2*s45^2)/(2*s12^2*s34*(-s15+s23+s34))+
(s34^2*(7*s34-41*s45)*s45^2)/(12*s12^3*s15*(-s15+s23))+
(s15^2*(13*s15-8*s45)*s45^2)/(2*s12^3*(-s15+s23)*
(-s15+s23+s34))-(11*s34^2*(s34-2*s45)*s45^2)/
(36*s12^3*s15*s23)+(s15^2*s45^2)/(9*s12*(s12+s23-s45)^3)+
(s15^2*s45^2)/(9*(s23-s45)*(s12+s23-s45)^3)+
(s15^2*s45^2)/(9*(s23-s45)^2*(s12+s23-s45)^2)+
(s15^2*s45^2)/(9*(s23-s45)^3*(s12+s23-s45))+
(45*s15^2*s45^2)/(s12*(s23+s34)^2*(s12-s34-s45))+
(45*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(11*s34*(-s15+2*s34-s45)*s45^2)/(36*s12^3*s23)-
(11*s34^3*s45^3)/(36*s12^3*s15^2*s23)-(4*s34^3*s45^3)/
(9*s12^3*s15*(-s15+s23)^2)+(11*s34^3*s45^3)/
(36*s12^3*s15^2*(-s15+s23))-(5*s15^2*s45^3)/
(2*s12^3*s34*(s23+s34))+(5*s15^3*s45^3)/(2*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/(2*s12^3*s34*
(-s15+s23+s34)^2)+(s15^3*s45^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23+s34))+(5*s15^2*s45^3)/(2*s12^3*s34*
(-s15+s23+s34))-(30*s15^2*s45^3)/(s12^2*(s23+s34)^2*
(s12-s34-s45))-(15*s15*s45^3)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(15*s15^2*s45^4)/(2*s12^3*(s23+s34)^2*
(s12-s34-s45))+(s15*s45*(-s15+s45))/(9*(s23-s45)^3)+
(5*s23)/(2*(s15+s45))+(5*(s23^2+s15*s34+s23*s34))/
(2*s12*(s15+s45))-(5*(5*s23*s34^2+s23^2*(s15+2*s34)+
s15*s34*(-s15+4*s34)))/(2*s12^2*(s15+s45))+
(5*(3*s23*s34^3+3*s15*s34^2*(-s15+s34)+
s23^2*(s15^2+s15*s34+s34^2)))/(2*s12^3*(s15+s45))+
(5*s15^2*s34)/(2*s12*(-s15+s23-s45)*(s15+s45))+
(5*s15^2*(s15-s34)*s34)/(s12^2*(-s15+s23-s45)*(s15+s45))-
(5*s15^3*s23^2)/(2*s12^3*(s12-s34-s45)*(s15+s45))+
(5*s23^2)/(2*s45*(s15+s45))+(15*s23^2*s34^2)/
(2*s12^2*s45*(s15+s45))-(5*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))-(11*s34*(s15+s45))/(36*s12*s23)+
(15*s45*(s15+s45))/(2*s12*(s12-s34-s45))+
(5*s15^3*s34^3)/(2*s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^3*s34^3)/(2*s12^3*s45*(s15-s23+s45)^2)+
(s15^2*s34^2*(-39*s15+46*s34))/(6*s12^3*(s15-s23)*
(s15-s23+s45))-(15*s15^2*s34^2)/(2*s12^2*s45*
(s15-s23+s45))+(10*s15^2*s34^3)/(s12^3*s45*(s15-s23+s45))+
(5*s45)/(2*(s15-s23+s45))+(8*s45^2)/(3*s15*(s15-s23+s45))-
(5*s15^2*s34*(-s15+s34)^2)/(2*s12^3*(s15+s45)*(s15-s23+s45))+
(5*(3*s15+s23+s45))/(2*(s12+s23-s45))-
(-95*s34+s45)/(6*s12)+(11*s34*s45*(s15-s34+s45))/
(18*s12^2*s23)-((-s15+s34)*(s34+s45))/
(3*s12*(-s15+s23+s34))-(15*s34^3*s45*(s34+s45))/
(s12^2*s15*(s23+s34)^2)-(5*s34^3*s45*(s34+s45))/
(s12^2*s15^2*(s23+s34))-(10*s34^2*s45*(s34+s45))/
(s12^2*s15*(-s15+s23+s34))+(5*s34^3*s45*(s34+s45))/
(s12^2*s15^2*(-s15+s23+s34))+(15*s34^3*s45*(s34+s45)^2)/
(2*s12^3*s15*(s23+s34)^2)+(5*s34^3*s45*(s34+s45)^2)/
(2*s12^3*s15^2*(s23+s34))+(15*s34^2*s45*(s34+s45)^2)/
(2*s12^3*s15*(-s15+s23+s34))-(5*s34^3*s45*(s34+s45)^2)/
(2*s12^3*s15^2*(-s15+s23+s34))-(5*s15^2*(s34-3*s45))/
((s23+s34)*(-s12+s34+s45)^2)+(5*s15^2*(s34-3*s45))/
((s12+s23-s45)*(-s12+s34+s45)^2)-(30*s15^2*s45^2)/
(s12*(s23+s34)*(-s12+s34+s45)^2)+(30*s15^2*s45^2)/
(s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(20*s15^2*s45^3)/(s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(20*s15^2*s45^3)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^2*s45^4)/(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*(s15+3*s34-8*s45))/(2*(s23+s34)*(-s12+s34+s45))-
(15*s15^2*(s34-3*s45))/(2*(s23+s34)^2*(-s12+s34+s45))-
(11*s34*s45*(-s23+8*s34+s45))/(18*s12^2*s15)+
(5*s15*s45^3*(s15+2*s45))/(2*s12^3*(s23+s34)*(-s12+s34+s45))-
(15*s15*s45^2*(s15+3*s45))/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s34^2*s45*(5*s34+3*s45))/(s12^2*s15*(s23+s34))-
(15*s15*s45*(s15+5*s45))/(2*s12*(s23+s34)*(s12-s34-s45))+
(s34^2*s45*(-11*s23+85*s34+22*s45))/(36*s12^3*s15)+
(5*s45^2)/(2*s15*s23-2*s15*s45)+
(11*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^3)+
(11*(s34*(s15-s45)+s15*s45)^3)/(3*s12^3*(-s15+s23)^3)-
(45*s34*s45^2*(s34^2-s15*s45+s34*s45))/(2*s12^3*(s23+s34)^2)+
(15*s34*s45*(s34^2-5*s15*s45+4*s34*s45))/(2*s12^2*(s23+s34)^2)+
(4*s15*s34-3*s15*s45+9*s34*s45)/(9*s12*(s12+s23-s45))-
(-99*s15*s34-99*s15*s45+38*s34*s45)/(-6*s12*s15+6*s12*s23)+
(-11*s23*s45+97*s34*s45)/(36*s12*s15)+
(-13*s15*s34+2*s15*s45+14*s34*s45-s45^2)/
(-6*s12*s15+6*s12*s23-6*s12*s45)-
(5*s34^2*s45*(3*s34^2+4*s34*s45+s45^2))/(s12^3*s15*(s23+s34))-
(s15^2-5*s15*s45+3*s45^2)/(9*(s23-s45)^2)-
(s15*(82*s15*s34-s34^2+26*s15*s45+28*s34*s45+29*s45^2))/
(6*s12^2*(-s15+s23-s45))-(15*s23^2*s34)/
(2*s12*s15*s45+2*s12*s45^2)+
(5*(18*s23^2+54*s23*s34-75*s34^2+54*(s15-s45)*s45-
s34*(-36*s15+s45)))/(36*s12^2)+(15*s45^2*(s23-2*(s15+s45)))/
(2*s12^2*(s12-s34-s45))-
(s15^2*(12*s34^2+27*s34*(2*s15+s45)+s45*(13*s15+14*s45)))/
(6*s12^3*(-s15+s23-s45))+(s34*((4*s15)/9+s45)+
(s45*(-2*s15+15*s45))/6)/((s23-s45)*(s12+s23-s45))+
(3*s15*(82*s15-31*s45)*s45+s34^2*(-361*s15+217*s45)+
s34*(246*s15^2-118*s15*s45-55*s45^2))/(12*s12^2*(-s15+s23))+
(39*s15^2*s45^2+2*s15*s34*s45^2+s34^2*(-39*s15^2+146*s15*s45-
41*s45^2))/(6*s12^2*(-s15+s23)^2)+
(5*(-3*s23*s45^3+3*s45^3*(s15+s45)+s23^2*(s15^2-s15*s45+
s45^2)))/(2*s12^3*(s12-s34-s45))+
(-13*s34^3+s34^2*(26*s15-11*s45)+26*s15*s45*(-s15+s45)+
s34*(-13*s15^2+52*s15*s45+2*s45^2))/
(3*s12^2*(-s15+s23+s34))+
(189*s34^3-90*s23^2*(s15+s34-s45)-259*s34^2*s45+
270*s45^2*(s15+s45)+s34*(270*s15*s45-292*s45^2)-
90*s23*(s34^2-3*s34*s45+3*s45^2))/(36*s12^3)+
(s15^2*(6*s15-5*s45)*s45^2-3*s15*s34*s45^2*(-34*s15+s45)+
s34^3*(112*s15^2-219*s15*s45+114*s45^2)+
3*s34^2*(-2*s15^3+73*s15^2*s45-74*s15*s45^2+3*s45^3))/
(9*s12^3*(-s15+s23)^2)-(-13*s34^4+s34^3*(39*s15+6*s45)+
3*s15*s45*(13*s15^2-39*s15*s45+8*s45^2)+
3*s34^2*(-13*s15^2+34*s15*s45+17*s45^2)+
s34*(13*s15^3-117*s15^2*s45+87*s15*s45^2+32*s45^3))/
(6*s12^3*(-s15+s23+s34))+(s34^3*(757*s15-591*s45)+
s15*s45*(312*s15^2-168*s15*s45-47*s45^2)+
3*s34^2*(-144*s15^2+153*s15*s45+86*s45^2)+
3*s34*(104*s15^3-60*s15^2*s45-115*s15*s45^2+75*s45^3))/
(36*s12^3*(-s15+s23))+(5/(2*s12^2)+5/(s12*s34)+
(11*s34)/(36*s12^2*s23)+(s12-2*s34)/(s12^2*(3*s23-3*s45))-
(5*s15*(s12-2*s45))/(2*s12^2*s34*(s23+s34))-
(5*(s23-2*s45))/(2*s12^3)+(5*(s12+s15+s34-2*s45))/
(2*s12^2*(s23+s34))-(s15-3*s45)/(9*s12*(s23-s45)^2)-
(5*(2*s15-s23+s34))/(2*s12^2*(s12+s23-s45))+
(5*s34)/(s12^2*s45)-(5*s34^2)/(s12^3*s45)+
(11*s45)/(36*s12^2*s15)-(11*s34*s45)/(36*s12^3*s15)-
(11*s34*s45)/(36*s12^3*s23)+(11*s34*s45)/(36*s12^2*s15*s23)+
(11*s15*s34*s45)/(3*s12^2*(-s15+s23)^3)+
(s34*s45)/(3*s12^2*s15^2-3*s12^2*s15*s23)+
(15*s34^2*s45)/(2*s12^2*s15*(s23+s34)^2)-
(5*s34*s45)/(s12^2*s15*(s23+s34))+(5*s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))+(43*s15*s45)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34))+(5*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(5*s34*s45)/(2*s12^2*s15*(-s15+s23+s34))-
(5*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))+
(s15*(26*s15-11*s45)*s45)/(6*s12^3*(-s15+s23)*
(-s15+s23+s34))+(4*s34*(s34-7*s45)*s45)/
(9*s12^3*s15*(s15-s23))-(5*s45)/(s12^2*(s12-s34-s45))+
(11*s34*(s34-s45)*s45)/(36*s12^3*s15*s23)+
(4*s34^2*s45^2)/(9*s12^3*s15*(s15-s23)^2)+(11*s34^2*s45^2)/
(36*s12^3*s15^2*(s15-s23))+(11*s34^2*s45^2)/
(36*s12^3*s15^2*s23)+(15*s34*s45^2)/(s12^3*(s23+s34)^2)-
(5*s15*s45^2)/(2*s12^3*s34*(s23+s34))+(5*s15^2*s45^2)/
(2*s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^2*s45^2)/(2*s12^3*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(3*s12^3*(s15-s23)^2*(-s15+s23+s34))+
(5*s15*s45^2)/(2*s12^3*s34*(-s15+s23+s34))+
(15*s15*s45^3)/(2*s12^3*(s23+s34)^2*(s12-s34-s45))-
(5*(s23+2*s34))/(2*s12^2*(s15+s45))+
(5*(s15*s23+s34*(s23+2*s34)))/(2*s12^3*(s15+s45))-
(5*s15^2*s23)/(2*s12^3*(s12-s34-s45)*(s15+s45))-
(5*s23*(s12-2*s34))/(2*s12^2*s45*(s15+s45))-
(5*s23*s34^2)/(2*s12^3*s45*(s15+s45))+
(s15*s45)/(9*s12*(-s23+s45)^3)+(5*s15^2*s34^2)/
(2*s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^2*s34^2)/(2*s12^3*s45*(s15-s23+s45)^2)-
(43*s15*s34)/(6*s12^2*(s15-s23)*(s15-s23+s45))-
(s15^2*s34^2)/(3*s12^3*(s15-s23)^2*(s15-s23+s45))+
(s15*s34*(-26*s15+31*s34))/(6*s12^3*(s15-s23)*
(s15-s23+s45))-(5*s15*s34)/(s12^2*s45*(s15-s23+s45))+
(15*s15*s34^2)/(2*s12^3*s45*(s15-s23+s45))-
(7*s45)/(3*s12*s15*(s15-s23+s45))+(5*s15*s34)/
(2*s12^2*(s15+s45)*(s15-s23+s45))+(5*s15*(s15-s34)*s34)/
(2*s12^3*(s15+s45)*(s15-s23+s45))-(15*s34^2*s45*(s34+s45))/
(2*s12^3*s15*(s23+s34)^2)-(5*s34^2*s45*(s34+s45))/
(2*s12^3*s15^2*(s23+s34))-(5*s34*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34))+(5*s34^2*s45*(s34+s45))/
(2*s12^3*s15^2*(-s15+s23+s34))-(5*s15*s45^3)/
(s12^3*(s23+s34)*(-s12+s34+s45)^2)+(5*s15*s45^3)/
(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s45^2*(s15+s45))/(2*s12^3*(s23+s34)*(-s12+s34+s45))+
(5*s34*s45*(3*s34+s45))/(2*s12^3*s15*(s23+s34))+
(s15*(13*s15+13*s34+14*s45))/(6*s12^3*(s15-s23+s45))+
(-15*s12+13*s15+15*s45)/(6*s12^2*(s15-s23+s45))+
(-180*s12-336*s15+251*s34+61*s45)/(36*s12^2*(s15-s23))-
(5*(4*s15*s34+s34^2-2*s15*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(13*s45)/(6*s12*s15*s23-6*s12*s15*s45)-
(15*(s12*s15+s15*(s34-2*s45)+2*s34*s45))/
(2*s12^2*(s23+s34)^2)+(-39*s15*(s34-s45)+41*s34*s45)/
(18*s12^2*(s15-s23)^2)+(5*s15*(s34^2-s34*s45+s45^2))/
(s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*s15*(s34^2-s34*s45+s45^2))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(15*s15*(s34^2-s34*s45+s45^2))/
(2*s12^2*(s23+s34)^2*(-s12+s34+s45))-
(5*(3*s15*s34+s34^2-s15*s45-s34*s45+s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(-156*s15^2+78*s15*s34-267*s34^2-42*s15*s45+182*s34*s45+
113*s45^2)/(36*s12^3*(s15-s23))+
(11*(s34*s45-s15*(s34+s45))^2)/(3*s12^3*(-s15+s23)^3)+
(15*s12+13*(-s15+s34+s45))/(6*s12^2*(-s15+s23+s34))+
(5*(s15*s23+s45*(-s23+2*s45)))/(2*s12^3*(s12-s34-s45))+
(-13*s15^2-13*s34^2-11*s34*s45+2*s45^2+26*s15*(s34+2*s45))/
(6*s12^3*(-s15+s23+s34))+(-3*s15^2*(s34-s45)-
s34*s45*(77*s34+5*s45)+s15*(76*s34^2+74*s34*s45-2*s45^2))/
(9*s12^3*(s15-s23)^2))*tr5,
-11/3+(10*(4*s15^2-5*s15*s23+2*s23^2))/s34^2+
(5*(-5*s15+4*s23))/s34-(15*s15^2*s34*(s15+s34))/(s23+s34)^4-
(5*s15^3)/(s34*(s23+s34)^2)-(5*s15*s34)/(s23+s34)^2-
(10*s15^3)/(s34^2*(s23+s34))+(5*s15*s34*(5*s15+2*s34))/
(s23+s34)^3+(5*s15)/(s12+s23-s45)+
(5*s15^5*s23^3)/(2*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)-
(15*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(5*s15^4*s23^2*(3*s15+7*s23))/(2*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(5*s15^3*s23)/(2*s12*(s12+s15-s34)^2*
(s12-s34-s45))-(15*s15^2*s23)/(2*s12*(s12+s15-s34)*
(s12-s34-s45))+(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*s15*(3*s15+s34-s45))/
(2*(s12+s23-s45)*(s12-s34-s45))+
(9*s15*s45)/(-(s12*s15)+s12*s23)+(30*s15*(-3*s15+2*s23)*s45)/
(s12*s34^2)+(90*s15*s45)/(s12*s34)+(15*s15^3*s45)/
(s12*s34*(s23+s34)^2)+(10*s15*s45)/(s12*(s23+s34))+
(30*s15^3*s45)/(s12*s34^2*(s23+s34))-(30*s15^2*s45)/
(s12*s23*s34+s12*s34^2)-
(5*(-2*s15*s34+3*s34^2+s15*(s15-3*s45))*s45)/
(s12*(s23+s34)^2)+(60*s15^2*s45^2)/(s12^2*s34^2)+
(60*s15^2*s45^2)/(s12^3*s34)-(15*s15^3*s45^2)/
(s12^2*s34*(s23+s34)^2)-(30*s15^3*s45^2)/
(s12^2*s34^2*(s23+s34))+(60*s15^2*s45^2)/(s12^2*s34*(s23+s34))+
(18*s15^2*s45^2)/(s12^2*(-s15+s23)*(-s15+s23+s34))+
(30*s15^2*s45^2)/(s12^2*s34*(-s15+s23+s34))+
(15*s15^2*(s15-s45)*s45^2)/(s12^3*(-s15+s23)*(-s15+s23+s34))+
(30*s15^2*(s15-s45)*s45^2)/(s12^3*s34*(-s15+s23+s34))+
(15*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^3*s45^3)/(s12^3*s34*(s23+s34)^2)+(10*s15^3*s45^3)/
(s12^3*s34^2*(s23+s34))-(30*s15^2*s45^3)/(s12^3*s34*(s23+s34))+
(4*s15^3*s45^3)/(s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^3*s45^3)/(s12^3*s34*(-s15+s23+s34)^2)-
(s15^3*s45^3)/(s12^3*(-s15+s23)^2*(-s15+s23+s34))+
(10*s15^3*s45^3)/(s12^3*s34^2*(-s15+s23+s34))+
(50*s15^3*s45^3)/(s12*(s23+s34)^2*(s12-s34-s45)^3)-
(25*s15^3*s45^3)/(s12*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(150*s15^3*s45^3)/(s12*(s23+s34)^4*(s12-s34-s45))-
(5*s15*s45^3)/(2*s12*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(25*s15^3*s45^4)/(s12^2*(s23+s34)^2*(s12-s34-s45)^3)+
(25*s15^3*s45^4)/(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(75*s15^3*s45^4)/(s12^2*(s23+s34)^4*(s12-s34-s45))+
(5*s15^3*s45^5)/(s12^3*(s23+s34)^2*(s12-s34-s45)^3)-
(5*s15^3*s45^5)/(2*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(15*s15^3*s45^5)/(s12^3*(s23+s34)^4*(s12-s34-s45))-
(15*s15*s45*(s15+s45))/(s12*(s23+s34)*(s12-s34-s45))-
(5*s15*(-2*s15+s23-s34+s45))/(2*(s12+s23-s45)^2)-
(s34*(-s15+s34)*(s34+s45))/(s12*(-s15+s23+s34)^2)+
(2*(-s15+s34)^2*(s34+s45)^2)/(s12^2*(-s15+s23+s34)^2)-
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*s23)/(2*s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(15*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15^3*s23*(s15+8*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(100*s15^3*s45^3)/(s12*(s23+s34)^3*
(-s12+s34+s45)^2)-(20*s15^2*s45^3)/(s12*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(50*s15^3*s45^4)/(s12^2*(s23+s34)^3*
(-s12+s34+s45)^2)+(5*s15^2*s45^4)/(s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(15*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(10*s15^3*s45^5)/(s12^3*(s23+s34)^3*
(-s12+s34+s45)^2)-(5*s15*(s34-2*s45)*(3*s15+s45))/
((s23+s34)*(-s12+s34+s45)^2)+(15*s15*s45^2*(6*s15+s45))/
(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s45^3*(12*s15+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*(s34-s45))/
((s23+s34)*(-s12+s34+s45))-(15*s15^2*s45^3)/
(s12^3*(s23+s34)*(-s12+s34+s45))-(5*s15*s45^2*(-3*s15+s45))/
(s12^2*(s23+s34)*(-s12+s34+s45))-(5*(s15+2*s45))/
(s12-s34-s45)+(40*s15^2*s45^3*(s15+2*s45))/
(s12^2*(s23+s34)^3*(s12-s34-s45))-
(30*s15*s45*(s15-2*s23+2*s45))/(s12^2*s34)+
(5*s15^2*s45^3*(s15+3*s45))/(s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s15^2*(s34-3*s45)*(2*s15+3*s45))/(2*(s12+s23-s45)*
(s12-s34-s45)^3)-(30*s15^2*s45^2*(2*s15+3*s45))/
(s12*(s23+s34)*(s12-s34-s45)^3)+
(15*s15^2*s45^2*(2*s15+3*s45))/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(20*s15^2*s45^3*(2*s15+3*s45))/
(s12^2*(s23+s34)*(s12-s34-s45)^3)-
(10*s15^2*s45^3*(2*s15+3*s45))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(5*s15^2*s45^4*(2*s15+3*s45))/
(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(5*s15^2*s45^4*(2*s15+3*s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(5*s15^2*s45^4*(2*s15+3*s45))/
(s12^3*(s23+s34)^3*(s12-s34-s45))+
(5*s15^2*(s34-3*s45)*(2*s15+3*s45))/((s23+s34)*
(-s12+s34+s45)^3)-(5*s15^2*s45^3*(2*s15+3*s45))/
(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15^2*s45^4*(2*s15+3*s45))/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)-(10*s15^2*s45^3*(4*s15+7*s45))/
(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+(4*s34+10*s45)/s12+
(10*s15^2*s45^2*(6*s15+13*s45))/(s12*(s23+s34)^2*
(-s12+s34+s45)^2)-(10*s15^2*s45^2*(6*s15+17*s45))/
(s12*(s23+s34)^3*(s12-s34-s45))-
(3*s15*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^2)+
(5*s45*(s15^2*s34-s15*s34^2+4*s34^3-21*s15^2*s45))/
(s12*(s23+s34)^3)-(15*s45*(s15^2*s34^2-s15*s34^3+s34^4-
6*s15^3*s45))/(s12*(s23+s34)^4)+
(4*s15*s34-3*s34^2+5*s15*s45-4*s34*s45)/
(s12*(-s15+s23+s34))+(5*s45*(-2*s15*s34-9*s15*s45+
3*s34*s45))/(s12^2*(s23+s34))+
(5*s15*(2*s15^2+3*s15*s34-6*s15*s45+s34*s45-2*s45^2))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(15*s15*s45*(2*s15^2+6*s15*s45+s45^2))/(s12*(s23+s34)*
(-s12+s34+s45)^2)-(5*s15*s45^2*(3*s15^2+12*s15*s45+s45^2))/
(s12^2*(s23+s34)^2*(s12-s34-s45))+
(5*s15*s45^2*(6*s15^2+12*s15*s45+s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*(s15^2+4*s15*s34+s34^2-
4*s15*s45-s34*s45+s45^2))/(2*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s45*(4*s15^2+7*s15*s45+3*s45^2))/
(-s12+s34+s45)^3+(5*s15*s45*(3*s15^2+18*s15*s45+4*s45^2))/
(s12*(s23+s34)^2*(s12-s34-s45))-
(5*(s15^2+8*s15*s45+5*s45^2))/(-s12+s34+s45)^2+
(5*s15^2*(2*s15*s34+2*s34^2-3*s15*s45-4*s34*s45+6*s45^2))/
(2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*(s34^2-3*s34*s45+6*s45^2))/(2*(s12+s23-s45)^2*
(s12-s34-s45)^3)+(5*s15^3*(s34^2-3*s34*s45+6*s45^2))/
((s23+s34)^2*(-s12+s34+s45)^3)+
(10*s15^3*(s34^2-3*s34*s45+6*s45^2))/((s23+s34)^3*
(-s12+s34+s45)^2)+(15*s15^3*(s34^2-3*s34*s45+6*s45^2))/
((s23+s34)^4*(-s12+s34+s45))+
(5*s45^2*(12*s15^2-6*s15*s23+21*s15*s45-7*s23*s45+9*s45^2))/
(s12*(s12-s34-s45)^3)-(5*s15^2*(2*s15*s34+4*s34^2-
11*s34*s45+21*s45^2))/((s23+s34)^3*(-s12+s34+s45))-
(15*s45*(-2*s34^5+s34^4*(s15-2*s45)-5*s15^2*s34^2*s45+
4*s15*s34^3*s45+4*s15^3*s45^2))/(s12^2*(s23+s34)^4)+
(5*s45*(7*s34^5-12*s15*s34^3*s45+7*s34^4*s45+3*s15^2*s34*s45^2-
3*s15^2*s45^3))/(s12^3*(s23+s34)^3)-
(5*s45*(6*s34^4+3*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-6*s15+s45)))/(s12^3*(s23+s34)^2)-
(5*s45*(-9*s34^3+s34^2*(2*s15-3*s45)+5*s15*s34*s45+
s15*s45*(-5*s15+s45)))/(s12^2*(s23+s34)^2)-
(5*s45^2*(3*s34^2-6*s15*s45+2*s34*(-3*s15+s45)))/
(s12^3*(s23+s34))-(15*s45*(s34^6+2*s34^5*s45+
3*s15^2*s34^2*s45^2-3*s15*s34^3*s45^2-s15^3*s45^3+
s34^4*s45*(-3*s15+s45)))/(s12^3*(s23+s34)^4)-
(5*s45*(11*s34^4+5*s15^2*s34*s45+s15*s34^2*s45-13*s15^2*s45^2+
4*s34^3*(-s15+s45)))/(s12^2*(s23+s34)^3)+
((-s15+s45)*(3*s15*s34*(s15-s45)*s45+3*s15^2*s45^2+
s34^2*(-s15+s45)^2))/(s12^3*(-s15+s23)^2)+
(15*(s23*(s15-7*s45)+10*s45*(s15+s45)))/
(2*s12*(s12-s34-s45))+(5*s15*(s34^2+s34*(s15-2*s45)+
s45*(2*s15+3*s45)))/((s23+s34)^2*(-s12+s34+s45))-
(5*s15^2*(2*s34^2-7*s34*s45+3*s45*(s15+5*s45)))/
((s23+s34)^2*(-s12+s34+s45)^2)+
((-15*s23^2)/2+15*s15*s34-7*s34^2+60*s15*s45-50*s34*s45-
40*s45^2+(15*s23*(2*s34+7*s45))/2)/s12^2+
(3*(8*s15*(s15-s45)*s45+s34*(2*s15^2-5*s15*s45+2*s45^2)))/
(s12^2*(-s15+s23))+(5*(s23^3*(4*s15-9*s45)+
3*s23^2*s45*(-s15+15*s45)-4*s23*s45^2*(9*s15+16*s45)+
4*s45^2*(3*s15^2+8*s15*s45+7*s45^2)))/
(2*s12^3*(s12-s34-s45))+(5*s34^3+21*s15*(s15-s45)*s45+
14*s34^2*(-s15+s45)+s34*(9*s15^2-35*s15*s45+9*s45^2))/
(s12^2*(-s15+s23+s34))-
(5*(s23^2*(-7*s15+25*s45)-s23*s45*(23*s15+80*s45)+
6*s45*(2*s15^2+10*s15*s45+9*s45^2)))/
(2*s12^2*(s12-s34-s45))+(-15*s23^3+6*s34^3+
10*s34^2*(-2*s15+5*s45)+5*s23^2*(4*s34+19*s45)+
30*s45*(2*s15^2-7*s15*s45+2*s45^2)+
10*s34*(2*s15^2-9*s15*s45+11*s45^2)-
10*s23*(-2*s15*s34+s34^2-6*s15*s45+9*s34*s45+14*s45^2))/
(2*s12^3)+(30*s45*(4*s15^2+12*s15*s45+7*s45^2)-
5*s23*(s15^2+11*s15*s45+31*s45^2))/(2*s12*(-s12+s34+s45)^2)+
(5*(-2*s23*s45^3*(18*s15+25*s45)+s23^3*(-5*s15^2+8*s15*s45-
9*s45^2)+2*s45^3*(10*s15^2+20*s15*s45+11*s45^2)+
s23^2*s45*(3*s15^2-6*s15*s45+37*s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)-
(5*(6*s45^2*(7*s15^2+16*s15*s45+9*s45^2)+
s23^2*(9*s15^2-10*s15*s45+29*s45^2)+
s23*(s15^3-s15^2*s45-47*s15*s45^2-81*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+(-3*s34^2*(-s15+s45)^2+
3*s15*s45*(5*s15^2-11*s15*s45+5*s45^2)+
s34*(5*s15^3-21*s15^2*s45+21*s15*s45^2-5*s45^3))/
(s12^3*(-s15+s23))+(-2*s34^4-9*s34^3*(-s15+s45)-
3*s34^2*(4*s15^2-11*s15*s45+4*s45^2)+
3*s15*s45*(5*s15^2-14*s15*s45+5*s45^2)+
s34*(5*s15^3-39*s15^2*s45+39*s15*s45^2-5*s45^3))/
(s12^3*(-s15+s23+s34))+(-s34^5+3*s15^2*(s15-s45)*s45^2-
3*s34^4*(-s15+s45)-3*s34^3*(s15^2-3*s15*s45+s45^2)+
3*s15*s34*s45*(s15^2-3*s15*s45+s45^2)+
s34^2*(s15^3-9*s15^2*s45+9*s15*s45^2-s45^3))/
(s12^3*(-s15+s23+s34)^2)-
(5*(-4*s23*s45^3*(6*s15+7*s45)+6*s45^3*(4*s15^2+7*s15*s45+
3*s45^2)+s23^2*(-3*s15^3+3*s15^2*s45-3*s15*s45^2+
11*s45^3)))/(2*s12^2*(s12-s34-s45)^3)+
(5*(-2*s23*s45^4*(6*s15+7*s45)+2*s45^4*(4*s15^2+7*s15*s45+
3*s45^2)+s23^3*(6*s15^3-5*s15^2*s45+4*s15*s45^2-3*s45^3)+
s23^2*(3*s15^4-3*s15^3*s45+3*s15^2*s45^2-3*s15*s45^3+
11*s45^4)))/(2*s12^3*(s12-s34-s45)^3)+
(20/s12^2+(5*(2*s15+2*s23-s34-7*s45))/s12^3-
(5*s15*(s12-5*s45))/(s12^2*s34*(s23+s34))+
(5*s15-4*s34-5*s45)/(s12^2*(-s15+s23+s34))+
(5*s15^2*(s12-2*s45))/(s12^2*s34*(s23+s34)^2)+
(10*s15^2*(s12-2*s45))/(s12^2*s34^2*(s23+s34))+
(5*(s15-2*s45))/(s12^2*(s23+s34))+
(10*(2*s12-s15+2*s23-2*s45))/(s12^2*s34)+
(5*(s15-s45))/(s12^2*(-s15+s23))-(5*s15*(s15-s23+2*s34))/
(2*s12^2*(s12+s23-s45)^2)-(15*s15)/
(2*s12^2*(s12+s23-s45))+(5*s15^4*s23^2)/
(2*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)-
(5*s15^3*s23)/(s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(5*s15^3*s23*(s15+3*s23))/(s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)-(5*s15*(s15+2*s34))/
(s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s15*s45)/(s12^2*(s15-s23)^2)+(40*s15*s45)/(s12^3*s34)+
(9*s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))+
(15*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(10*s15*(s15-s45)*s45)/(s12^3*(-s15+s23)*(-s15+s23+s34))+
(20*s15*(s15-s45)*s45)/(s12^3*s34*(-s15+s23+s34))+
(5*s15^2*s45^2)/(s12^3*s34*(s23+s34)^2)+(10*s15^2*s45^2)/
(s12^3*s34^2*(s23+s34))-(20*s15*s45^2)/(s12^3*s34*(s23+s34))+
(4*s15^2*s45^2)/(s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^2*s45^2)/(s12^3*s34*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(s12^3*(s15-s23)^2*(-s15+s23+s34))+
(10*s15^2*s45^2)/(s12^3*s34^2*(-s15+s23+s34))+
(5*s15^2*s45^4)/(s12^3*(s23+s34)^2*(s12-s34-s45)^3)-
(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(15*s15^2*s45^4)/(s12^3*(s23+s34)^4*(s12-s34-s45))-
(10*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(5*s15*s45^3*(s15+s45))/(s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(10*s15*s45^3*(s15+s45))/
(s12^3*(s23+s34)^3*(s12-s34-s45))+((s15-s34)*(s34+s45))/
(s12^2*(-s15+s23+s34)^2)+(10*s45*(s34+s45))/
(s12^3*(s23+s34))-(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(15*s15^2*s23)/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15^3*s23)/(s12^3*(s12+s15-s34)*
(-s12+s34+s45)^2)+(5*s15*s45^3)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(10*s15^2*s45^4)/(s12^3*(s23+s34)^3*
(-s12+s34+s45)^2)-(10*s15*s45^2*(s15+s45))/
(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(10*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)^2*(-s12+s34+s45)^
2)-(5*s15*s34*(s34-2*s45))/(s12^2*(s23+s34)^2*
(-s12+s34+s45))-(5*(7*s23+4*s34-2*s45))/
(2*s12^2*(-s12+s34+s45))-(10*s15*s45^2)/(s12^3*(s23+s34)*
(-s12+s34+s45))+(10*s15*s34*(s15+s34+s45))/
(s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15*s45^2*(s15+2*s45))/(s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s15*(-3*s34+2*s45))/(s12^2*(s23+s34)*(-s12+s34+s45))+
(10*(-3*s12*s15+2*s12*s23+4*s15*s45))/(s12^2*s34^2)+
(5*s45*(2*s34^2-2*s15*s45+s34*s45))/(s12^3*(s23+s34)^2)-
(5*(s12*s15-3*s15*s45+2*s34*s45))/(s12^2*(s23+s34)^2)-
(5*s15*(s15+s45)*(s34^2-s34*s45+s45^2))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(10*s15*(s15+s45)*(s34^2-s34*s45+s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45)^3)-(10*s45*(2*s34^3-s15*s34*s45+
s15*s45^2))/(s12^3*(s23+s34)^3)+
(15*s45*(s34^4-2*s15*s34^2*s45+s34^3*s45+s15^2*s45^2))/
(s12^3*(s23+s34)^4)-(10*s15^2*(s34^3-s34^2*s45+s34*s45^2-
s45^3))/(s12^2*(s23+s34)^3*(-s12+s34+s45)^2)-
(15*s15^2*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(s12^2*(s23+s34)^4*(-s12+s34+s45))+
(5*s15^2*(-s34^3+s34^2*s45-s34*s45^2+s45^3))/
(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(5*s15^2*(-s34^3+s34^2*s45-s34*s45^2+s45^3))/
(s12^2*(s23+s34)^2*(-s12+s34+s45)^3)+
(5*s34*(-2*s15*(s12+s15-s45)+s34*(-2*s15+s45)))/
(s12^2*(s23+s34)^3)+(10*s15*(s34^3+s34^2*(2*s15-s45)-
s45^3+s34*s45*(-s15+s45)))/(s12^2*(s23+s34)^3*
(-s12+s34+s45))+(5*s15*(-3*s34^2+s15*(-3*s34+s45)))/
(2*s12^2*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15*(s15*(2*s34-s45)+s34*(s34+s45)))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(15*s34*(s15^2*(s12-2*s45)-s34^2*s45+s15*s34*(s15+2*s45)))/
(s12^2*(s23+s34)^4)+(5*s15*(s34^3+s34^2*(s15-2*s45)+
2*s34*s45^2-s45^2*(s15+2*s45)))/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)+(5*(5*(3*s23+2*s34-2*s45)*s45-
4*s15*(s23-s34+2*s45)))/(2*s12^2*(-s12+s34+s45)^2)+
((-s15+s45)*(-(s34*s45)+s15*(s34+2*s45)))/
(s12^3*(s15-s23)^2)+(-2*s15*(s34+s45)^2+s34*(s34+s45)^2+
s15^2*(s34+2*s45))/(s12^3*(-s15+s23+s34)^2)+
(5*(3*s23^2-16*s23*s45+4*s45*(2*s15+3*s45)))/
(2*s12^3*(s12-s34-s45))+(-5*s15^2-s45*(2*s34+5*s45)+
2*s15*(s34+6*s45))/(s12^3*(s15-s23))+
(5*(s23*(s15-10*s45)*s45+s23^2*(-2*s15+3*s45)+
s45^2*(7*s15+8*s45)))/(s12^3*(-s12+s34+s45)^2)+
(5*s15^2+3*s34^2+8*s34*s45+5*s45^2-2*s15*(4*s34+9*s45))/
(s12^3*(-s15+s23+s34))-
(5*s15*(s34^3+s15*(3*s34^2-2*s34*s45+s45^2)))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*(3*(s34-s45)*s45*(s15+s45)+s23*(s15^2-s15*s45+4*s45^2)))/
(s12^2*(s12-s34-s45)^3)+
(5*(6*s45^3*(s15+s45)+s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
2*s23*(s15^3-s15^2*s45+s15*s45^2-4*s45^3)))/
(2*s12^3*(s12-s34-s45)^3))*tr5,
-239/72-(5*s15^2)/(4*(s12+s15-s34)^2)+
(5*s15)/(2*(s12+s15-s34))-(5*s15^2)/(4*s12*(s12+s15-s34))+
(5*s15*(-2*s15+s23))/s34^2+((25*s15)/2-5*s23)/s34+
(15*s15^3)/(4*s34*(s23+s34)^2)+(5*s15^3)/(s34^2*(s23+s34))-
(25*s15^2)/(4*s34*(s23+s34))+(5*s34)/(4*(s23+s34))+
(17*s34^2)/(12*(-s15+s23+s34)^2)+
(13*s34)/(12*(-s15+s23+s34))+(15*s15*(s15^2-s34^2))/
(2*(s23+s34)^3)+(5*(-7*s15^2+3*s15*s34+s34^2))/
(4*(s23+s34)^2)+(71*s15^2*s34^2)/(4*s12^2*(-s15+s23)*
(-s15+s23-s45))+(9*s15^2*(6*s15-5*s34)*s34^2)/
(4*s12^3*(-s15+s23)*(-s15+s23-s45))+
(3*s15^3*s34^3)/(4*s12^3*(-s15+s23)^2*(-s15+s23-s45))-
(15*s15^3*s23)/(4*s12*(s12+s15-s34)^2*(s12-s34-s45))-
(5*s15^2)/(4*(s12+s15-s34)*(s12-s34-s45))-
(5*s15^2*(s15-9*s23))/(4*s12*(s12+s15-s34)*(s12-s34-s45))-
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15*(-s15+s34))/(2*(s12+s23-s45)*(s12-s34-s45))+
(5*(-s15+s23)^2)/s45^2+(15*(s15-s23)*s23*s34)/(s12*s45^2)+
(15*s23^2*s34^2)/(s12^2*s45^2)-(5*(s15^2+s15*s23+s23^2)*s34^3)/
(s12^3*s45^2)-(25*(-s15+s23))/(4*s45)+
(105*s23*s34)/(4*s12*s45)-(15*s34*(-4*s15*s23+5*s15*s34+
9*s23*s34))/(4*s12^2*s45)+
(5*s34^2*(2*s15*(-6*s15+5*s34)+s23*(-12*s15+11*s34)))/
(4*s12^3*s45)+(15*s15^2*s45)/(s12*s34^2)-(15*s15*s45)/(s12*s34)+
(15*s15^2*s45)/(s12^2*s34)+(s34*s45)/(2*s12*s15)-
(s15*s34*s45)/(6*s12*(-s15+s23)^2)-(s34^2*s45)/(s12^2*s15)+
(s34^3*s45)/(2*s12^3*s15)-(15*s34^4*s45)/(2*s12*s15*(s23+s34)^3)-
(45*s15^3*s45)/(4*s12*s34*(s23+s34)^2)+(55*s34^3*s45)/
(4*s12*s15*(s23+s34)^2)-(15*s34^4*s45)/
(4*s12*s15^2*(s23+s34)^2)-(15*s15^3*s45)/(s12*s34^2*(s23+s34))+
(15*s34^3*s45)/(2*s12*s15^2*(s23+s34))-
(5*s34^4*s45)/(2*s12*s15^3*(s23+s34))-(5*s34^3*s45)/
(4*s12*s15*(-s15+s23+s34)^2)+(5*s34^4*s45)/
(4*s12*s15^2*(-s15+s23+s34)^2)+(33*s34^2*s45)/
(4*s12*s15*(-s15+s23+s34))-(15*s34^3*s45)/
(2*s12*s15^2*(-s15+s23+s34))+(5*s34^4*s45)/
(2*s12*s15^3*(-s15+s23+s34))-(45*s34^2*s45)/
(4*s12*s15*s23+4*s12*s15*s34)+(30*s15^2*s45)/
(s12*s23*s34+s12*s34^2)+
(5*(s15*s34-10*s34^2+s15*(s15-24*s45))*s45)/
(4*s12*(s23+s34)^2)+(5*(-7*s15+9*s34-3*s45)*s45)/
(4*s12*(s23+s34))+(45*s15^3*s45^2)/(4*s12^2*s34*(s23+s34)^2)+
(15*s15^3*s45^2)/(s12^2*s34^2*(s23+s34))-(165*s15^2*s45^2)/
(4*s12^2*s34*(s23+s34))+(3*s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))+(45*s15^2*s45^2)/(4*s12^2*s34*
(-s15+s23+s34))+(5*s15^2*(6*s15-7*s45)*s45^2)/
(2*s12^3*s34*(-s15+s23+s34))+(s15^2*(3*s15-4*s45)*s45^2)/
(2*s12^3*(-s15+s23)*(-s15+s23+s34))-
(15*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*s45^3)/(2*s12^3*s15*(-s15+s23))-(15*s15^3*s45^3)/
(4*s12^3*s34*(s23+s34)^2)-(5*s15^3*s45^3)/
(s12^3*s34^2*(s23+s34))+(35*s15^2*s45^3)/
(2*s12^3*s34*(s23+s34))+(s15^3*s45^3)/(2*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/(4*s12^3*s34*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/(s12^3*s34^2*
(-s15+s23+s34))+(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(5*s15^2*s45^4*(s15+s45))/
(2*s12^3*(s23+s34)*(s12-s34-s45)^3)-
(5*s15^2*s45^4*(s15+s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(15*s15^2*s45^4*(s15+s45))/
(2*s12^3*(s23+s34)^3*(s12-s34-s45))-(15*s15^3*s34^3)/
(4*s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(15*s15^3*s34^3)/(4*s12^3*s45*(s15-s23+s45)^2)+
(5*s15^3*s34^3)/(s12^3*s45^2*(s15-s23+s45))+
(75*s15^2*s34^2)/(4*s12^2*s45*(s15-s23+s45))+
(15*s15^2*(4*s15-3*s34)*s34^2)/(4*s12^3*s45*(s15-s23+s45))+
(s34*(-s15+s34)*(s34+s45))/(6*s12*(-s15+s23+s34)^2)+
(15*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)+
(15*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(s23+s34)^2)+
(5*s34^4*s45*(s34+s45))/(s12^2*s15^3*(s23+s34))+
(5*s34^3*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45))/(s12^2*s15^3*(-s15+s23+s34))+
(s15*(s34+s45))/(2*s12*(s15-s23+s45))-
(15*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34)^3)-
(15*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(s23+s34)^2)-
(5*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(s23+s34))-
(15*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(-s15+s23+s34))+
(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^3*s23*(s15+3*s23))/(s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(15*s45*(s15+s45))/(-s12+s34+s45)^2-
(5*s15^2*s45^4*(s15+s45))/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)+(5*s15*s45^3*(5*s15+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15^2*(2*s34+s45))/(s12^2*(s15-s23+s45))+
(s15^3*(3*s34+s45))/(2*s12^3*(s15-s23+s45))-
(5*s15*s45^2*(9*s15+4*s45))/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(25*s34^3*s45*(5*s34+4*s45))/
(4*s12^2*s15*(s23+s34)^2)+(5*s15^2*s45^2*(3*s15+5*s45))/
(s12*(s23+s34)*(s12-s34-s45)^3)-
(5*s15^2*s45^2*(3*s15+5*s45))/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(15*s15^2*s45^2*(3*s15+5*s45))/
(s12*(s23+s34)^3*(s12-s34-s45))-
(10*s15^2*s45^2*(3*s15+5*s45))/(s12*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*s45^3*(4*s15+5*s45))/
(2*s12^2*(s23+s34)*(s12-s34-s45)^3)+
(5*s15^2*s45^3*(4*s15+5*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(15*s15^2*s45^3*(4*s15+5*s45))/
(2*s12^2*(s23+s34)^3*(s12-s34-s45))+
(5*s15^2*s45^3*(4*s15+5*s45))/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)+(5*(s15+11*s45))/(4*(s12-s34-s45))-
(5*s34^3*s45*(13*s34+12*s45))/(4*s12^2*s15^2*(s23+s34))+
(5*s34^3*s45*(13*s34+12*s45))/(4*s12^2*s15^2*(-s15+s23+s34))+
(5*s34^2*s45*(22*s34+15*s45))/(4*s12^2*s15*(s23+s34))-
(s34^2*s45*(86*s34+71*s45))/(4*s12^2*s15*(-s15+s23+s34))-
(83*s34+165*s45)/(12*s12)+(10*s15*s34*s45*(s34*(s15-s45)+
s15*s45))/(3*s12^2*(-s15+s23)^3)+
(10*(s34*(s15-s45)+s15*s45)^3)/(9*s12^3*(-s15+s23)^3)+
(15*s45*(s15^2*s34-2*s15*s34^2+2*s34^3+6*s15^2*s45))/
(2*s12*(s23+s34)^3)+(4*s15*s34-6*s34^2+17*s15*s45-
58*s34*s45)/(12*s12*(-s15+s23+s34))-
(81*s15*s34-46*s15*s45+48*s34*s45)/(-12*s12*s15+12*s12*s23)+
(5*(s15^2-10*s15*s23-37*s15*s45+23*s23*s45-55*s45^2))/
(4*s12*(s12-s34-s45))+(5*s15*(s15^2+4*s15*s34-5*s34^2-
22*s15*s45+13*s34*s45-24*s45^2))/(4*(s23+s34)^2*
(-s12+s34+s45))+(15*s45*(7*s15^2+10*s15*s45-2*s45^2))/
(4*s12*(s23+s34)*(s12-s34-s45))+
(5*s45^3*(-5*s15^2-4*s15*s45+s45^2))/(4*s12^3*(s23+s34)*
(-s12+s34+s45))-(5*s45^2*(-9*s15^2-9*s15*s45+2*s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s15*s45^3*(2*s15^2+5*s15*s45+2*s45^2))/(2*s12^3*(s23+s34)*
(-s12+s34+s45)^2)-(5*s15*s45^3*(3*s15^2+10*s15*s45+
3*s45^2))/(4*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s45*(2*s15*s34-15*s34^2+29*s15*s45-21*s34*s45+3*s45^2))/
(4*s12^2*(s23+s34))+(5*s15*(-s15^2+s34^2+2*s15*s45-
2*s34*s45+3*s45^2))/(2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/
(2*s12^3*s15*(s23+s34))+(5*s34^3*s45*(7*s34^2+13*s34*s45+
6*s45^2))/(4*s12^3*s15^2*(s23+s34))-
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(4*s12^3*s15^2*(-s15+s23+s34))-
(5*s15*s45^2*(6*s15^2+19*s15*s45+9*s45^2))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s34^3*s45*(14*s34^2+23*s34*s45+
9*s45^2))/(4*s12^3*s15*(s23+s34)^2)+
(5*s15*s45*(6*s15^2+27*s15*s45+16*s45^2))/(2*s12*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*s45^2*(9*s15^2+42*s15*s45+
17*s45^2))/(4*s12^2*(s23+s34)^2*(s12-s34-s45))+
(s34^2*s45*(24*s34^2+43*s34*s45+19*s45^2))/
(2*s12^3*s15*(-s15+s23+s34))-
(5*s15*s45*(9*s15^2+66*s15*s45+38*s45^2))/(4*s12*(s23+s34)^2*
(s12-s34-s45))+(5*(2*s15^2+8*s15*s45-3*s45^2+
s34*(-2*s15+s45)))/(4*(s23+s34)*(-s12+s34+s45))-
(5*s45*(-7*s34^3-15*s34^2*s45+s34*(6*s15-13*s45)*s45+
s45^2*(18*s15+s45)))/(4*s12^3*(s23+s34))-
(5*s45*(11*s34^4+32*s34^3*s45+3*s15*s34*s45^2+
3*s15*s45^2*(-s15+s45)+3*s34^2*s45*(-5*s15+2*s45)))/
(4*s12^3*(s23+s34)^2)-(5*s15*(s15^2+s34^2+10*s15*s45+
9*s45^2-2*s34*(s15+2*s45)))/(2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15^2*(s34^2+3*s45*(s15+2*s45)-
s34*(s15+3*s45)))/(2*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(2*(s23+s34)*(-s12+s34+s45)^3)+
(5*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
((s23+s34)^2*(-s12+s34+s45)^2)+
(15*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(2*(s23+s34)^3*(-s12+s34+s45))+
(15*s45*(s34^5+5*s34^4*s45+3*s15^2*s34*s45^2-6*s15*s34^2*s45^2+
s15^2*s45^3+s34^3*s45*(-3*s15+4*s45)))/(2*s12^3*(s23+s34)^3)-
(15*s45*(3*s34^4+5*s15^2*s34*s45-9*s15*s34^2*s45+4*s15^2*s45^2+
s34^3*(-s15+6*s45)))/(2*s12^2*(s23+s34)^3)+
(5*s45*(24*s34^3+4*s15*s34*s45+5*s34^2*(-s15+3*s45)+
s15*s45*(-5*s15+14*s45)))/(4*s12^2*(s23+s34)^2)+
(161*s34^2+15*s23*(2*s15+8*s34-23*s45)+60*s45*(3*s15+8*s45)-
3*s34*(75*s15+53*s45))/(12*s12^2)+
(19*s15^2*s45^2+s15*s34*s45*(-29*s15+2*s45)+
s34^2*(-48*s15^2+109*s15*s45-21*s45^2))/
(12*s12^2*(-s15+s23)^2)+(5*(2*s34^4+4*s15*s34*(s15-s45)*s45+
2*s15^2*s45^2+s34^3*(-4*s15+s45)-s34^2*(-2*s15^2+8*s15*s45+
s45^2)))/(6*s12^2*(-s15+s23+s34)^2)+
(-15*s45*(s15^2+4*s15*s45+3*s45^2)+
5*s23*(s15^2-s15*s45+4*s45^2))/(s12*(-s12+s34+s45)^2)+
(-203*s34^3+90*s23^2*(s15+3*s34-6*s45)+
9*s34^2*(65*s15+73*s45)-45*s23*(-4*s15*s34+5*s34^2-
12*s15*s45+15*s34*s45-31*s45^2)-
135*s45*(-4*s15^2+7*s15*s45+7*s45^2)+
45*s34*(-8*s15^2-27*s15*s45+9*s45^2))/(36*s12^3)-
(5*(-(s23*s45^2*(24*s15+47*s45))+2*s23^2*(s15^2-2*s15*s45+
9*s45^2)+3*s45^2*(4*s15^2+15*s15*s45+11*s45^2)))/
(4*s12^3*(s12-s34-s45))+(s34^2*(195*s15-9*s45)-
12*s15*s45*(5*s15+3*s45)+s34*(-291*s15^2+109*s15*s45+
18*s45^2))/(12*s12^2*(-s15+s23))+
(-9*s15^3*s45^2+s15^2*s34*s45*(-27*s15+67*s45)+
s15*s34^2*(-27*s15^2+134*s15*s45-107*s45^2)+
s34^3*(67*s15^2-107*s15*s45+49*s45^2))/
(12*s12^3*(-s15+s23)^2)+
(5*(4*s23^2*(-2*s15+3*s45)-2*s23*(s15^2+3*s15*s45+35*s45^2)+
s45*(12*s15^2+81*s15*s45+77*s45^2)))/
(4*s12^2*(s12-s34-s45))+
(74*s34^3+3*s15*(69*s15-95*s45)*s45+s34^2*(-164*s15+365*s45)+
s34*(90*s15^2-449*s15*s45+261*s45^2))/
(12*s12^2*(-s15+s23+s34))-
(5*(6*s45^3*(s15+s45)^2-2*s23*s45^3*(3*s15+4*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+3*s45^3)))/
(2*s12^3*(-s12+s34+s45)^2)-(s34^3*(68*s15+13*s45)+
18*s15*s45*(2*s15^2+3*s15*s45-2*s45^2)+
2*s34^2*(-132*s15^2+25*s15*s45+9*s45^2)+
3*s34*(52*s15^3-33*s15^2*s45-18*s15*s45^2+8*s45^3))/
(12*s12^3*(-s15+s23))+(5*(s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
6*s45^2*(2*s15^2+5*s15*s45+3*s45^2)-
2*s23*(-s15^3+s15^2*s45+2*s15*s45^2+8*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+
(-3*s34^5+9*s15^2*(s15-s45)*s45^2+s34^4*(9*s15+6*s45)+
s15*s34*s45*(9*s15^2-27*s15*s45+4*s45^2)+
s34^3*(-9*s15^2+22*s15*s45+21*s45^2)+
s34^2*(3*s15^3-27*s15^2*s45+17*s15*s45^2+12*s45^3))/
(4*s12^3*(-s15+s23+s34)^2)+
(-17*s34^4+s34^3*(52*s15-91*s45)+s34^2*(-53*s15^2+182*s15*s45-
126*s45^2)+3*s15*s45*(18*s15^2-59*s15*s45+26*s45^2)-
2*s34*(-9*s15^3+84*s15^2*s45-104*s15*s45^2+26*s45^3))/
(4*s12^3*(-s15+s23+s34))+(-5/s12^2+(5*s15)/(s12*s34^2)-
(5*(s12-s15))/(s12^2*s34)-(5*(2*s12-2*s15+2*s34-11*s45))/
(4*s12^2*(s23+s34))+(5*(4*s15+6*s23-5*s34-9*s45))/
(4*s12^3)+(5*s15*(3*s12-8*s45))/(2*s12^2*s34*(s23+s34))-
(15*s15^2*(s12-2*s45))/(4*s12^2*s34*(s23+s34)^2)-
(5*s15^2*(s12-2*s45))/(s12^2*s34^2*(s23+s34))+
(5*s15^2*(s15-s34))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(5*s15*(-5*s15+2*s34))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15*(s15-s34))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(5*(s15+s23)*s34^2)/(s12^3*s45^2)+
(5*(s12*(s15-s23)+2*s23*s34))/(s12^2*s45^2)+
(5*(5*s12+4*(s15-3*s34)))/(4*s12^2*s45)+
(5*s34*(-8*s15+7*s34))/(4*s12^3*s45)+(10*s15*s34*s45)/
(9*s12^2*(-s15+s23)^3)-(15*s34^3*s45)/(2*s12^2*s15*
(s23+s34)^3)+(10*s34^2*s45)/(s12^2*s15*(s23+s34)^2)-
(15*s34^3*s45)/(4*s12^2*s15^2*(s23+s34)^2)-
(15*s34*s45)/(2*s12^2*s15*(s23+s34))+(25*s34^2*s45)/
(4*s12^2*s15^2*(s23+s34))-(5*s34^3*s45)/(2*s12^2*s15^3*
(s23+s34))-(5*s34^2*s45)/(4*s12^2*s15*(-s15+s23+s34)^2)+
(5*s34^3*s45)/(4*s12^2*s15^2*(-s15+s23+s34)^2)+
(s15*s45)/(2*s12^2*(-s15+s23)*(-s15+s23+s34))+
(5*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(7*s34*s45)/(s12^2*s15*(-s15+s23+s34))-(25*s34^2*s45)/
(4*s12^2*s15^2*(-s15+s23+s34))+(5*s34^3*s45)/
(2*s12^2*s15^3*(-s15+s23+s34))+(5*s15*(4*s15-5*s45)*s45)/
(2*s12^3*s34*(-s15+s23+s34))+(s15*(2*s15-3*s45)*s45)/
(2*s12^3*(-s15+s23)*(-s15+s23+s34))+
(s34*s45^2)/(2*s12^3*s15^2-2*s12^3*s15*s23)-
(15*s15^2*s45^2)/(4*s12^3*s34*(s23+s34)^2)-
(5*s15^2*s45^2)/(s12^3*s34^2*(s23+s34))+(25*s15*s45^2)/
(2*s12^3*s34*(s23+s34))+(s15^2*s45^2)/(2*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(5*s15^2*s45^2)/(4*s12^3*s34*
(-s15+s23+s34)^2)+(5*s15^2*s45^2)/(s12^3*s34^2*
(-s15+s23+s34))+(5*s15*s45^3*(s15+s45))/
(2*s12^3*(s23+s34)*(s12-s34-s45)^3)-
(5*s15*s45^3*(s15+s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(15*s15*s45^3*(s15+s45))/
(2*s12^3*(s23+s34)^3*(s12-s34-s45))+(15*s15^2*s34^2)/
(4*s12^3*(s15-s23)*(s15-s23+s45)^2)+(15*s15^2*s34^2)/
(4*s12^3*s45*(s15-s23+s45)^2)+
s15/(2*s12^2*(s15-s23+s45))+s15^2/(2*s12^3*(s15-s23+s45))+
(19*s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(3*s15*(6*s15-5*s34)*s34)/(2*s12^3*(s15-s23)*(s15-s23+s45))-
(3*s15^2*s34^2)/(4*s12^3*(s15-s23)^2*(s15-s23+s45))+
(5*s15^2*s34^2)/(s12^3*s45^2*(s15-s23+s45))+
(10*s15*s34)/(s12^2*s45*(s15-s23+s45))+
(5*s15*(4*s15-3*s34)*s34)/(2*s12^3*s45*(s15-s23+s45))+
(15*s34^3*s45*(s34+s45))/(2*s12^3*s15*(s23+s34)^3)+
(15*s34^3*s45*(s34+s45))/(4*s12^3*s15^2*(s23+s34)^2)+
(5*s34*s45*(s34+s45))/(s12^3*s15*(s23+s34))-
(5*s34^2*s45*(s34+s45))/(s12^3*s15^2*(s23+s34))+
(5*s34^3*s45*(s34+s45))/(2*s12^3*s15^3*(s23+s34))+
(5*s34^2*s45*(s34+s45))/(2*s12^3*s15*(-s15+s23+s34)^2)-
(5*s34^3*s45*(s34+s45))/(4*s12^3*s15^2*(-s15+s23+s34)^2)-
(9*s34*s45*(s34+s45))/(2*s12^3*s15*(-s15+s23+s34))+
(5*s34^2*s45*(s34+s45))/(s12^3*s15^2*(-s15+s23+s34))-
(5*s34^3*s45*(s34+s45))/(2*s12^3*s15^3*(-s15+s23+s34))+
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(5*s15^2*(5*s23+s34))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15*s45^3)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15*s45^3*(s15+s45))/
(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15*(-s15+s34)*(-2*s34+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s45^2*(2*s15+s45))/
(2*s12^3*(s23+s34)*(-s12+s34+s45))+
(5*(-s15+s34)*(s15+s34+s45))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(5*s34^2*s45*(4*s34+3*s45))/
(2*s12^3*s15*(s23+s34)^2)-(5*s45*(s34+4*s45))/
(2*s12^3*(s23+s34))+(5*(8*s15-6*s23-7*s34+9*s45))/
(4*s12^2*(s12-s34-s45))+(-121*s12+207*s15-157*s34+
18*s45)/(36*s12^2*(s15-s23))-(30*s12-45*s15+34*s34+
99*s45)/(12*s12^2*(-s15+s23+s34))+
(-50*s15*s34+17*s15*s45+23*s34*s45)/(36*s12^2*(s15-s23)^2)+
(5*s45*(5*s34^2+s34*s45+(2*s15-s45)*s45))/
(4*s12^3*(s23+s34)^2)+(5*s45^2*(2*s15^2+4*s15*s45+s45^2))/
(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(5*s45^2*(3*s15^2+8*s15*s45+s45^2))/(4*s12^3*(s23+s34)^2*
(s12-s34-s45))+(9*s15^2-19*s15*s34+10*s34^2-
41*s15*s45+27*s34*s45+17*s45^2)/(2*s12^3*(-s15+s23+s34))-
(15*s45*(s34^3-2*s15*s34*s45+3*s34^2*s45-s15*s45^2))/
(2*s12^3*(s23+s34)^3)+(5*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(2*s12^2*(s23+s34)*(-s12+s34+s45)^3)+
(5*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(15*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(2*s12^2*(s23+s34)^3*(-s12+s34+s45))-
(5*s45*(s15^2+s34^2+3*s15*s45+s45^2-s34*(2*s15+s45)))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(-4*s15^2-(17*s34^2)/9-2*s15*s45+(3*s45^2)/2+
s34*(7*s15+s45))/(s12^3*(-s15+s23))+
(10*(s34*s45-s15*(s34+s45))^2)/(9*s12^3*(-s15+s23)^3)-
(5*(-s15^2+s12*(-4*s15+s34)+10*s15*s45+s34*(s34+s45)))/
(4*s12^2*(s23+s34)^2)-(13*s12*s34+11*(-s15+s34)*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)+
(-107*s34^2*s45+134*s15*s34*(s34+s45)-27*s15^2*(2*s34+s45))/
(36*s12^3*(s15-s23)^2)+(15*(s15*s34*(s12-s15-4*s45)-
s15^2*(s12-2*s45)+s34^2*(s15+3*s45)))/
(2*s12^2*(s23+s34)^3)+(5*(s15^2*s23+(3*s23-5*s45)*s45^2-
s15*s45*(s23+4*s45)))/(2*s12^3*(-s12+s34+s45)^2)+
(5*(s15*(4*s23+s34+4*s45)+s45*(-3*s23-5*s34+5*s45)))/
(2*s12^2*(-s12+s34+s45)^2)-
(5*(2*s23*(s15-6*s45)+s45*(8*s15+19*s45)))/
(4*s12^3*(s12-s34-s45))+(-6*s15*(s34+s45)^2+
3*s15^2*(s34+2*s45)+s34*(3*s34^2+s34*s45-2*s45^2))/
(4*s12^3*(-s15+s23+s34)^2)+
(5*(s34^3-s34^2*s45+s34*s45^2-s45^3+s15^2*(-5*s34+s45)+
4*s15*(s34^2-s45^2)))/(4*s12^2*(s23+s34)^2*
(-s12+s34+s45)))*tr5,-5+(10*(3*s15^2-3*s15*s23+s23^2))/
s34^2+(5*(-3*s15+s23))/(2*s34)-(s15*s34)/(s12*s23)-
(15*s15*(s15+s34)^2)/(s23+s34)^3-
(15*s15^3)/(2*s34*(s23+s34)^2)-(10*s15^3)/(s34^2*(s23+s34))+
(5*s15^2)/(2*s34*(s23+s34))+(5*s34)/(2*(s23+s34))+
(13*s34^2)/(6*(-s15+s23+s34)^2)+(17*s34)/(6*(-s15+s23+s34))+
(5*(7*s15^2+11*s15*s34+s34^2))/(2*(s23+s34)^2)+
(5*s15)/(s12+s23-s45)+(61*s15^2*s34^2)/(2*s12^2*(-s15+s23)*
(-s15+s23-s45))+(s15^2*(46*s15-33*s34)*s34^2)/
(2*s12^3*(-s15+s23)*(-s15+s23-s45))+(11*s15^3*s34^3)/
(6*s12^3*(-s15+s23)^2*(-s15+s23-s45))+
(10*s15*(s15+s34-s45))/((s12+s23-s45)*(s12-s34-s45))-
(10*(s15^2-3*s15*s23+3*s23^2))/s45^2+(30*s23*(-s15+2*s23)*s34)/
(s12*s45^2)-(30*s23^2*s34^2)/(s12^2*s45^2)+
(5*(-s15+3*s23))/(2*s45)-(45*s23*s34)/(2*s12*s45)+
(15*(-s15+s23)*s34*(2*s23+s34))/(s12^2*s45)+
(5*s34^2*(-6*s23^2+s15*s34))/(s12^3*s45)+
(30*s15*(-2*s15+s23)*s45)/(s12*s34^2)+(45*s15*s45)/(2*s12*s34)+
(s34*s45)/(s12*s15)-(2*s34^2*s45)/(s12^2*s15)+
(s34^3*s45)/(s12^3*s15)-(15*s34^4*s45)/(s12*s15*(s23+s34)^3)+
(45*s15^3*s45)/(2*s12*s34*(s23+s34)^2)+(55*s34^3*s45)/
(2*s12*s15*(s23+s34)^2)-(15*s34^4*s45)/
(2*s12*s15^2*(s23+s34)^2)+(30*s15^3*s45)/(s12*s34^2*(s23+s34))+
(15*s34^3*s45)/(s12*s15^2*(s23+s34))-(5*s34^4*s45)/
(s12*s15^3*(s23+s34))-(5*s34^3*s45)/
(2*s12*s15*(-s15+s23+s34)^2)+(5*s34^4*s45)/
(2*s12*s15^2*(-s15+s23+s34)^2)+(33*s34^2*s45)/
(2*s12*s15*(-s15+s23+s34))-(15*s34^3*s45)/
(s12*s15^2*(-s15+s23+s34))+(5*s34^4*s45)/
(s12*s15^3*(-s15+s23+s34))-(45*s34^2*s45)/
(2*s12*s15*s23+2*s12*s15*s34)-(30*s15^2*s45)/
(s12*s23*s34+s12*s34^2)-(15*s15^2*(s34-6*s45)*s45)/
(s12*(s23+s34)^3)+(5*(3*s15+s34-3*s45)*s45)/
(2*s12*(s23+s34))+(30*s15^2*s45^2)/(s12^2*s34^2)+
(30*s15^2*s45^2)/(s12^3*s34)-(s34^3*s45^2)/(s12^3*s15*s23)-
(45*s15^3*s45^2)/(2*s12^2*s34*(s23+s34)^2)-
(30*s15^3*s45^2)/(s12^2*s34^2*(s23+s34))+(105*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))-(61*s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))-(15*s15^2*s45^2)/
(s12^2*s34*(-s15+s23+s34))+(10*s15^2*(3*s15-5*s45)*s45^2)/
(s12*(s12+s23-s45)*(s12-s34-s45)^3)+
(15*s15^3*s45^3)/(2*s12^3*s34*(s23+s34)^2)+
(10*s15^3*s45^3)/(s12^3*s34^2*(s23+s34))-(25*s15^2*s45^3)/
(s12^3*s34*(s23+s34))-(35*s15^3*s45^3)/(6*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(5*s15^3*s45^3)/
(s12^3*s34*(-s15+s23+s34)^2)+(11*s15^3*s45^3)/
(6*s12^3*(-s15+s23)^2*(-s15+s23+s34))-
(5*s15^2*s45^3)/(s12^3*s34*(-s15+s23+s34))+
(5*s15^2*(4*s15-5*s45)*s45^3)/(s12^2*(s23+s34)*
(s12-s34-s45)^3)+(15*s15^2*(4*s15-5*s45)*s45^3)/
(s12^2*(s23+s34)^3*(s12-s34-s45))+(5*s15^2*(s15-s45)*s45^4)/
(s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(2*s34*(-s15+s34)*(-6*s15+s45))/(s12^2*s23)+
(5*(-5*s15+s45))/(2*(s12-s34-s45))+(5*s15^2*s45^4*(-s15+s45))/
(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(15*s15^2*s45^4*(-s15+s45))/(s12^3*(s23+s34)^3*(s12-s34-s45))+
(15*s23*(-s15+s23)^2)/(s15+s45)^3+(5*s15^4*s23^2*(-s15+s23))/
(s12^3*(s12+s15-s34)*(s15+s45)^3)+
(5*s15^4*s34)/(s12*s23*(s15+s45)^3)+(10*s15^4*(s15-s34)*s34)/
(s12^2*s23*(s15+s45)^3)+(5*s15^4*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^3)+
(15*s23^2*(s15*(s15+2*s34)-s23*(s15+3*s34)))/
(s12*(s15+s45)^3)-(15*(s15^2*s23*s34*(s15+s34)+
s15^3*s34*(s15+2*s34)+s15*s23^2*(s15^2+2*s15*s34-2*s34^2)-
s23^3*(s15^2+2*s15*s34+3*s34^2)))/(s12^2*(s15+s45)^3)-
(15*(-3*s15^3*s23*s34^2+s15^3*s34*(s15^2+s15*s34-2*s34^2)-
s15*s23^2*(s15^3+s15^2*s34+s15*s34^2-2*s34^3)+
s23^3*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(s12^3*(s15+s45)^3)+(10*s15^4*s34)/(s12*(-s15+s23-s45)*
(s15+s45)^3)+(20*s15^4*(s15-s34)*s34)/(s12^2*(-s15+s23-s45)*
(s15+s45)^3)+(10*s15^4*s23^2*(-s15+s23))/
(s12^3*(s12-s34-s45)*(s15+s45)^3)-
(5*(s15^2+s15*s23-5*s23^2))/(2*(s15+s45)^2)+
(5*s15^3*s23*(-s15+s23))/(s12^2*(s12+s15-s34)*(s15+s45)^2)-
(10*s15^3*s34)/(s12*s23*(s15+s45)^2)+(30*s15^3*s34*(-s15+s34))/
(s12^2*s23*(s15+s45)^2)-(20*s15^3*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^2)+
(5*s23*(5*s23^2+11*s23*s34-5*s15*(s15+2*s34)))/
(2*s12*(s15+s45)^2)+(5*(-(s23^3*(7*s15+10*s34))+
s15^2*s34*(16*s15+25*s34)+s23^2*(2*s15^2+2*s15*s34-
37*s34^2)+s15*s23*(5*s15^2+21*s15*s34-s34^2)))/
(2*s12^2*(s15+s45)^2)+
(5*(s15^2*s34*(19*s15^2+8*s15*s34-24*s34^2)+
s23^3*(9*s15^2+7*s15*s34+5*s34^2)-3*s15*s23*
(s15^3+s15^2*s34+14*s15*s34^2-4*s34^3)+
s23^2*(-6*s15^3-4*s15^2*s34-2*s15*s34^2+21*s34^3)))/
(2*s12^3*(s15+s45)^2)-(45*s15^3*s34)/(2*s12*(-s15+s23-s45)*
(s15+s45)^2)-(35*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^3*(-s15+s23-s45)*(s15+s45)^2)+
(5*s15^3*s23*(3*s15^2+8*s15*s23-11*s23^2))/
(2*s12^3*(s12-s34-s45)*(s15+s45)^2)+
(15*s23^3)/(2*s45*(s15+s45)^2)-(45*s23^3*s34)/
(2*s12*s45*(s15+s45)^2)+(45*s23^3*s34^2)/
(2*s12^2*s45*(s15+s45)^2)-(15*s23^3*s34^3)/
(2*s12^3*s45*(s15+s45)^2)-(5*(-3*s15+5*s23))/(2*(s15+s45))+
(32*s15^2*(s15-s34)*s34)/(s12^2*s23*(s15+s45))+
(31*s15^2*s34*(-s15+s34)^2)/(s12^3*s23*(s15+s45))+
(5*s23*(8*s15-8*s23+7*s34))/(2*s12*(s15+s45))-
(5*(s23^3-3*s23^2*(4*s15+3*s34)+3*s15*s34*(6*s15+7*s34)+
s23*(11*s15^2+20*s15*s34-16*s34^2)))/(2*s12^2*(s15+s45))-
(5*(-(s23^3*(2*s15+s34))+s23^2*(s15^2+s15*s34+s34^2)+
s23*s34*(-s15^2-32*s15*s34+18*s34^2)+
s15*(s15^3+24*s15^2*s34-2*s15*s34^2-16*s34^3)))/
(2*s12^3*(s15+s45))+(24*s15^2*s34)/(s12*(-s15+s23-s45)*
(s15+s45))+(s15^2*(146*s15-71*s34)*s34)/
(2*s12^2*(-s15+s23-s45)*(s15+s45))+
(s15^2*s34*(98*s15^2-106*s15*s34+23*s34^2))/
(2*s12^3*(-s15+s23-s45)*(s15+s45))+
(5*s15^2*(s15^2+14*s15*s23-15*s23^2))/(2*s12^2*(s12-s34-s45)*
(s15+s45))+(5*s15^2*(s15^3+s15^2*s23+s15*s23^2-3*s23^3))/
(2*s12^3*(s12-s34-s45)*(s15+s45))+
(10*s23^3)/(s45^2*(s15+s45))-(30*s23^3*s34)/
(s12*s45^2*(s15+s45))+(30*s23^3*s34^2)/(s12^2*s45^2*(s15+s45))-
(10*s23^3*s34^3)/(s12^3*s45^2*(s15+s45))-
(5*s23^2)/(2*s45*(s15+s45))-(105*s23^2*s34^2)/
(2*s12^2*s45*(s15+s45))+(25*s23^2*s34^3)/(s12^3*s45*(s15+s45))-
(35*s15^3*s34^3)/(6*s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(5*s15^3*s34^3)/(s12^3*s45*(s15-s23+s45)^2)-
(13*s45^2)/(6*(s15-s23+s45)^2)-(5*s15^4*s34)/
(2*s12*(s15+s45)^2*(s15-s23+s45)^2)+(5*s15^4*s34*(-s15+s34))/
(s12^2*(s15+s45)^2*(s15-s23+s45)^2)-
(5*s15^4*s34*(-s15+s34)^2)/(2*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)+(15*s15^3*s34)/(2*s12*(s15+s45)*
(s15-s23+s45)^2)+(5*s15^3*(3*s15-2*s34)*s34)/
(s12^2*(s15+s45)*(s15-s23+s45)^2)+
(5*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/(2*s12^3*(s15+s45)*
(s15-s23+s45)^2)+(15*s15^2*s34^2)/
(s12^2*s45*(s15-s23+s45))-(10*s15^2*s34^3)/
(s12^3*s45*(s15-s23+s45))-(17*s45)/(6*(s15-s23+s45))-
(10*s15^4*s34*(-s15+s34)^2)/(s12^3*(s15+s45)^3*(s15-s23+s45))-
(5*s15^3*s34*(-23*s15+16*s34))/(2*s12^2*(s15+s45)^2*
(s15-s23+s45))-(30*s15*s45*(s15-s23+s45))/(s12^2*s34)-
(15*s45*(-9*s15+5*s23+s45))/(2*s12*(s12-s34-s45))+
(7*s34*(-s15+s34)*(s34+s45))/(3*s12*(-s15+s23+s34)^2)+
(30*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)+
(15*s34^4*s45*(s34+s45))/(s12^2*s15^2*(s23+s34)^2)+
(10*s34^4*s45*(s34+s45))/(s12^2*s15^3*(s23+s34))+
(10*s34^3*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45))/(s12^2*s15^2*(-s15+s23+s34)^2)-
(10*s34^4*s45*(s34+s45))/(s12^2*s15^3*(-s15+s23+s34))+
(s34^2*s45^2*(s34+s45))/(s12^3*s15*(-s15+s23))-
(15*s34^4*s45*(s34+s45)^2)/(s12^3*s15*(s23+s34)^3)-
(15*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^2*(s23+s34)^2)-
(5*s34^4*s45*(s34+s45)^2)/(s12^3*s15^3*(s23+s34))-
(15*s34^3*s45*(s34+s45)^2)/(2*s12^3*s15*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^2*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45)^2)/(s12^3*s15^3*(-s15+s23+s34))+
(20*s15^2*(3*s15-5*s45)*s45^2)/(s12*(s23+s34)^2*
(-s12+s34+s45)^2)+(5*s15*(3*s15-4*s45)*s45^2)/
(s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(10*s15^2*(s15-s45)*s45^4)/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)+(5*s15*s45^3*(-s15+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^4*(s15-s23)*s23^2)/(s12^3*(s15+s45)^2*
(-s12+s34+s45)^2)+(10*s15^3*s23*(-s15+s23))/
(s12^2*(s15+s45)*(-s12+s34+s45)^2)-
(10*s15^3*s23*(s15^2+2*s15*s23-3*s23^2))/(s12^3*(s15+s45)*
(-s12+s34+s45)^2)-(10*s15*(s15+s45))/(-s12+s34+s45)^2-
(30*(-2*s15+s23)*s45*(s15+s45))/(s12*(-s12+s34+s45)^2)-
(25*s34^3*s45*(5*s34+4*s45))/(2*s12^2*s15*(s23+s34)^2)+
(5*s15^2*s45^3*(-4*s15+5*s45))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(10*s15^2*s45^3*(-4*s15+5*s45))/
(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(10*s15^2*s45^2*(-3*s15+5*s45))/(s12*(s23+s34)*
(s12-s34-s45)^3)+(30*s15^2*s45^2*(-3*s15+5*s45))/
(s12*(s23+s34)^3*(s12-s34-s45))-(42*s34+5*s45)/(2*s12)-
(5*s34^3*s45*(13*s34+12*s45))/(2*s12^2*s15^2*(s23+s34))+
(5*s34^3*s45*(13*s34+12*s45))/(2*s12^2*s15^2*(-s15+s23+s34))+
(5*s34^2*s45*(22*s34+15*s45))/(2*s12^2*s15*(s23+s34))+
(s15^2*s45^2*(-23*s15+22*s45))/(s12^3*(-s15+s23)*
(-s15+s23+s34))-(5*s15*s45*(s15-3*s34+24*s45))/
(2*s12*(s23+s34)^2)-(s34^2*s45*(86*s34+71*s45))/
(2*s12^2*s15*(-s15+s23+s34))-
(12*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^3)-
(4*(s34*(s15-s45)+s15*s45)^3)/(s12^3*(-s15+s23)^3)+
(6*s15^2*s34)/(s12*s15*s23+s12*s23*s45)+
(4*s15*s34-18*s34^2+5*s15*s45-58*s34*s45)/
(6*s12*(-s15+s23+s34))+(-45*s15*s34-45*s15*s45+4*s34*s45)/
(-2*s12*s15+2*s12*s23)+(-64*s15*s34+4*s15*s45+15*s34*s45)/
(-6*s12*s15+6*s12*s23-6*s12*s45)+
(5*s15*s45*(9*s15^2+18*s15*s45-38*s45^2))/(2*s12*(s23+s34)^2*
(s12-s34-s45))+(s15*(-42*s15*s34+14*s34^2+78*s15*s45+
5*s34*s45-24*s45^2))/(6*s12^2*(-s15+s23-s45))+
(5*s15*(s15^2-2*s15*s34-s34^2+4*s15*s45+4*s34*s45-9*s45^2))/
((s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(-30*s15*s34+11*s34^2+7*s34*s45-4*s45^2))/
(3*s12^2*(s15-s23+s45)^2)+
(15*s15*s45^2*(2*s15^2+s15*s45-3*s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*s45^3*(3*s15^2+2*s15*s45-3*s45^2))/
(2*s12^3*(s23+s34)^2*(s12-s34-s45))-
(5*s15^3*(6*s15*s34-3*s34^2+s45^2))/(6*s12^3*(s15-s23+s45)^2)+
(5*s45^3*(s15^2-4*s15*s45+s45^2))/(2*s12^3*(s23+s34)*
(-s12+s34+s45))-(5*s45^2*(3*s15^2-7*s15*s45+2*s45^2))/
(s12^2*(s23+s34)*(-s12+s34+s45))-
(15*s45*(3*s15^2-6*s15*s45+2*s45^2))/(2*s12*(s23+s34)*
(s12-s34-s45))+(5*s15*s45^3*(-2*s15^2-s15*s45+2*s45^2))/
(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15*(s15^2+3*s15*s34+s34^2-5*s15*s45-2*s34*s45+3*s45^2))/
((s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/(s12^3*s15*(s23+s34))+
(5*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
((s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
((s23+s34)*(-s12+s34+s45)^3)+
(10*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
((s23+s34)^2*(-s12+s34+s45)^2)+
(15*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
((s23+s34)^3*(-s12+s34+s45))+
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(2*s12^3*s15^2*(s23+s34))-
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(2*s12^3*s15^2*(-s15+s23+s34))+
(5*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(2*s12^3*s15*(s23+s34)^2)+
(s15*(-30*s15*s34+29*s34*s45+14*s45^2))/
(6*s12*(s15-s23+s45)^2)+
(5*s15*s45*(-6*s15^2-3*s15*s45+16*s45^2))/(s12*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*s45^2*(-9*s15^2-10*s15*s45+
17*s45^2))/(2*s12^2*(s23+s34)^2*(s12-s34-s45))+
(s34^2*s45*(24*s34^2+43*s34*s45+19*s45^2))/
(s12^3*s15*(-s15+s23+s34))-
(5*s15*(s15^2+12*s15*s34+5*s34^2-22*s15*s45-13*s34*s45+
24*s45^2))/(2*(s23+s34)^2*(-s12+s34+s45))-
(s15^2*(6*s15*s34-21*s34^2-46*s15*s45+33*s34*s45+24*s45^2))/
(6*s12^3*(-s15+s23-s45))+(30*s23^2*s34)/
(s12*s15*s45+s12*s45^2)+
(5*(-2*s15^2-3*s45^2+s34*(2*s15+s45)))/(2*(s23+s34)*
(-s12+s34+s45))+(15*s45*(s34^4+5*s15^2*s34*s45+
s15*s34^2*s45-4*s15^2*s45^2-s34^3*(s15+2*s45)))/
(s12^2*(s23+s34)^3)+(15*s45*(-s34^5+s34^4*s45-
3*s15^2*s34*s45^2+s15^2*s45^3+s34^3*s45*(3*s15+2*s45)))/
(s12^3*(s23+s34)^3)-(5*s45*(-11*s34^4+16*s34^3*s45-
15*s15*s34*s45^2+3*s15*s45^2*(s15+s45)+
3*s34^2*s45*(5*s15+4*s45)))/(2*s12^3*(s23+s34)^2)-
(5*s45*(7*s34^3-9*s34^2*s45+s45^2*(-6*s15+s45)-
s34*s45*(6*s15+5*s45)))/(2*s12^3*(s23+s34))+
(5*s45*(7*s34^2+3*s45*(-3*s15+s45)-s34*(2*s15+9*s45)))/
(2*s12^2*(s23+s34))+(5*s45*(-8*s34^3-24*s15*s34*s45+
s34^2*(5*s15+11*s45)+s15*s45*(5*s15+14*s45)))/
(2*s12^2*(s23+s34)^2)+(-40*s23^2+36*s34^2+
s34*(10*s15-65*s45)+5*s45*(-9*s15+2*s45)+
s23*(40*s15-40*s34+75*s45))/(2*s12^2)+
(s34^2*(83*s15-33*s45)+s15*s45*(-113*s15+81*s45)+
s34*(-113*s15^2+92*s15*s45-20*s45^2))/(2*s12^2*(-s15+s23))+
(4*s34^4+8*s15*s34*(s15-s45)*s45+4*s15^2*s45^2-
s34^3*(8*s15+7*s45)+s34^2*(4*s15^2-16*s15*s45-11*s45^2))/
(3*s12^2*(-s15+s23+s34)^2)+
(s34*(2*s34^2*(-8*s15+3*s45)-s15*(16*s15^2-6*s15*s45+s45^2)+
2*s34*(16*s15^2-6*s15*s45+s45^2)))/(s12^3*s23)+
(-(s15^2*s45^2)-11*s15*s34*s45^2+s34^2*(s15^2-37*s15*s45+
12*s45^2))/(2*s12^2*(-s15+s23)^2)-
(5*(s15^3+11*s15^2*s45+49*s15*s45^2-3*s45^3+
3*s23^2*(-5*s15+9*s45)-2*s23*(-7*s15^2+19*s15*s45+
20*s45^2)))/(2*s12^2*(s12-s34-s45))+
(86*s34^3+3*s15*(57*s15-83*s45)*s45+s34^2*(-164*s15+365*s45)+
s34*(78*s15^2-413*s15*s45+249*s45^2))/
(6*s12^2*(-s15+s23+s34))+
(-55*s34^4-39*s34^3*(-4*s15+7*s45)+3*s15*s45*
(46*s15^2-157*s15*s45+70*s45^2)-
3*s34^2*(49*s15^2-174*s15*s45+122*s45^2)+
s34*(46*s15^3-456*s15^2*s45+576*s15*s45^2-148*s45^3))/
(6*s12^3*(-s15+s23+s34))+(-35*s23^3-4*s34^3+
10*s34^2*(-5*s15+7*s45)+5*s23^2*(3*s15+s34+19*s45)+
5*s23*(3*s15^2-10*s15*s34+6*s34^2-6*s15*s45-11*s34*s45-
13*s45^2)+s34*(55*s15^2-50*s15*s45+65*s45^2)-
5*(-s15^3+5*s15^2*s45+13*s15*s45^2+s45^3))/(2*s12^3)-
(10*(9*s15*s45^2*(s15+s45)+s23^2*(s15^2-s15*s45+4*s45^2)-
s23*(s15^3-s15^2*s45+10*s15*s45^2+6*s45^3)))/
(s12^2*(-s12+s34+s45)^2)-
(5*(s34^5+3*s15^2*s45^2*(-s15+s45)-3*s34^4*(s15+2*s45)+
3*s15^2*s34*s45*(-s15+3*s45)-3*s34^3*(-s15^2+2*s15*s45+
5*s45^2)-s34^2*(s15^3-9*s15^2*s45+3*s15*s45^2+8*s45^3)))/
(6*s12^3*(-s15+s23+s34)^2)+(11*s15^2*(2*s15-3*s45)*s45^2+
3*s15*s34*s45^2*(-35*s15+11*s45)+s34^3*(-39*s15^2+111*s15*s45-
61*s45^2)-s34^2*(22*s15^3+111*s15^2*s45-144*s15*s45^2+
11*s45^3))/(6*s12^3*(-s15+s23)^2)-
(5*(s15^4-s15^3*s45-11*s15^2*s45^2-27*s15*s45^3+s45^4+
s23^3*(-10*s15+13*s45)-5*s23^2*(-s15^2+s15*s45+7*s45^2)+
s23*(4*s15^3-7*s15^2*s45+46*s15*s45^2+25*s45^3)))/
(2*s12^3*(s12-s34-s45))+(s34^3*(-126*s15+67*s45)+
s15*s45*(-184*s15^2+285*s15*s45-120*s45^2)-
3*s34^2*(-73*s15^2+52*s15*s45+s45^2)+
s34*(-184*s15^3+273*s15^2*s45-150*s15*s45^2+28*s45^3))/
(6*s12^3*(-s15+s23))+(5*(8*s15*s45^3*(s15+s45)+
s23^3*(-5*s15^2+4*s15*s45-3*s45^2)+
s23^2*(3*s15^3-2*s15^2*s45+s15*s45^2+8*s45^3)-
2*s23*(-s15^4+s15^3*s45-s15^2*s45^2+7*s15*s45^3+3*s45^4)))/
(s12^3*(-s12+s34+s45)^2)+(5/(2*s12^2)+s34/(s12^2*s23)-
(5*s15*(s12-4*s45))/(s12^2*s34*(s23+s34))+
(15*s15^2*(s12-2*s45))/(2*s12^2*s34*(s23+s34)^2)+
(10*s15^2*(s12-2*s45))/(s12^2*s34^2*(s23+s34))-
(5*s15)/(s12^2*(s12+s23-s45))-(5*(2*s12+2*s15+2*s34-s45))/
(2*s12^2*(s23+s34))-(5*s15*(s15+3*s34-s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45))-
(10*(s12*(s15-2*s23)+2*s23*s34))/(s12^2*s45^2)-
(5*(s12+4*s15-4*s23))/(2*s12^2*s45)-(20*s23*s34)/(s12^3*s45)+
(20*s15*s45)/(s12^3*s34)+(4*s15*s34*s45)/(s12^2*(s15-s23)^3)+
(s34^2*s45)/(s12^3*s15*s23)-(15*s34^3*s45)/
(s12^2*s15*(s23+s34)^3)+(20*s34^2*s45)/
(s12^2*s15*(s23+s34)^2)-(15*s34^3*s45)/(2*s12^2*s15^2*
(s23+s34)^2)+(5*s34*s45)/(s12^3*(s23+s34))-
(15*s34*s45)/(s12^2*s15*(s23+s34))+(25*s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))-(5*s34^3*s45)/(s12^2*s15^3*
(s23+s34))-(5*s34^2*s45)/(2*s12^2*s15*(-s15+s23+s34)^2)+
(5*s34^3*s45)/(2*s12^2*s15^2*(-s15+s23+s34)^2)-
(17*s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))-
(10*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(14*s34*s45)/(s12^2*s15*(-s15+s23+s34))-
(25*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))+
(5*s34^3*s45)/(s12^2*s15^3*(-s15+s23+s34))+
(15*s15^2*s45^2)/(2*s12^3*s34*(s23+s34)^2)+
(10*s15^2*s45^2)/(s12^3*s34^2*(s23+s34))-(15*s15*s45^2)/
(s12^3*s34*(s23+s34))+(35*s15^2*s45^2)/(6*s12^3*(s15-s23)*
(-s15+s23+s34)^2)-(5*s15^2*s45^2)/(s12^3*s34*
(-s15+s23+s34)^2)+(11*s15^2*s45^2)/(6*s12^3*(s15-s23)^2*
(-s15+s23+s34))-(5*s15*s45^2)/(s12^3*s34*
(-s15+s23+s34))+(5*s15*(s15-s45)*s45^3)/
(s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*s15*s45^3*(-s15+s45))/(s12^3*(s23+s34)*(s12-s34-s45)^3)+
(15*s15*s45^3*(-s15+s45))/(s12^3*(s23+s34)^3*(s12-s34-s45))+
(5*s15^3*s23*(-s15+s23))/(s12^3*(s12+s15-s34)*(s15+s45)^3)-
(5*s15^3*s34)/(s12^2*s23*(s15+s45)^3)+(5*s15^3*s34*(-s15+s34))/
(s12^3*s23*(s15+s45)^3)+(15*(s12*(s15-s23)*s23+s15*s23^2+
2*s23^2*s34-s15^2*(s23+s34)))/(s12^2*(s15+s45)^3)+
(15*(s15^2*s34*(s15+s34)+s15*s23*(s15^2+s15*s34-s34^2)-
s23^2*(s15^2+s15*s34+s34^2)))/(s12^3*(s15+s45)^3)+
(10*s15^3*s23*(-s15+s23))/(s12^3*(s12-s34-s45)*(s15+s45)^3)+
(10*s15^2*s34)/(s12^2*s23*(s15+s45)^2)+(15*s15^2*(s15-s34)*s34)/
(s12^3*s23*(s15+s45)^2)+(5*(s15^2-s12*(s15+2*s23)-
5*s23*(s23+2*s34)+s15*(4*s23+9*s34)))/
(2*s12^2*(s15+s45)^2)-(5*(s15^3+2*s15^2*(3*s23+7*s34)-
s23*s34*(5*s23+12*s34)+s15*(-7*s23^2+4*s23*s34+6*s34^2)))/
(2*s12^3*(s15+s45)^2)+(5*s15^2*(s15^2+8*s15*s23-9*s23^2))/
(2*s12^3*(s12-s34-s45)*(s15+s45)^2)-(15*s23^2*(s12-2*s34))/
(2*s12^2*s45*(s15+s45)^2)-(15*s23^2*s34^2)/
(2*s12^3*s45*(s15+s45)^2)-(6*s15*s34)/(s12^2*s23*(s15+s45))+
(16*s15*s34*(-s15+s34))/(s12^3*s23*(s15+s45))+
(5*(-s15^2+s23^2+10*s15*s34))/(2*s12^3*(s15+s45))+
(5*(3*s12-4*(s15-s23+s34)))/(2*s12^2*(s15+s45))+
(15*s15*(s15-s23))/(s12^2*(s12-s34-s45)*(s15+s45))+
(5*(s15^3-s15*s23^2))/(s12^3*(s12-s34-s45)*(s15+s45))-
(10*s23^2*(s12-2*s34))/(s12^2*s45^2*(s15+s45))-
(10*s23^2*s34^2)/(s12^3*s45^2*(s15+s45))+(5*s23*(s12-4*s34))/
(s12^2*s45*(s15+s45))+(15*s23*s34^2)/(s12^3*s45*(s15+s45))+
(35*s15^2*s34^2)/(6*s12^3*(s15-s23)*(s15-s23+s45)^2)+
(5*s15^2*(s34-s45))/(6*s12^3*(s15-s23+s45)^2)+
(5*s15^2*s34^2)/(s12^3*s45*(s15-s23+s45)^2)+
(5*s15^3*s34)/(2*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^3*(s15-s34)*s34)/(2*s12^3*(s15+s45)^2*(s15-s23+s45)^
2)-(5*s15^2*s34)/(s12^2*(s15+s45)*(s15-s23+s45)^2)+
(5*s15^2*s34*(-2*s15+s34))/(2*s12^3*(s15+s45)*
(s15-s23+s45)^2)+(30*s12-37*s15-2*s34)/
(6*s12^2*(s15-s23+s45))+(17*s15*s34)/(s12^2*(s15-s23)*
(s15-s23+s45))+(2*s15*(23*s15-16*s34)*s34)/
(3*s12^3*(s15-s23)*(s15-s23+s45))-(11*s15^2*s34^2)/
(6*s12^3*(s15-s23)^2*(s15-s23+s45))+
(10*s15*s34)/(s12^2*s45*(s15-s23+s45))-
(5*s15*s34^2)/(s12^3*s45*(s15-s23+s45))+
(10*s15^3*s34)/(s12^2*(s15+s45)^3*(s15-s23+s45))+
(10*s15^3*(s15-s34)*s34)/(s12^3*(s15+s45)^3*(s15-s23+s45))-
(15*s15^2*s34)/(s12^2*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2*(5*s15-3*s34)*s34)/(s12^3*(s15+s45)^2*
(s15-s23+s45))+(14*s15*s34)/(s12^2*(s15+s45)*
(s15-s23+s45))+(3*s15*(8*s15-3*s34)*s34)/
(s12^3*(s15+s45)*(s15-s23+s45))+(s34*s45*(s34+s45))/
(s12^3*s15*(s15-s23))+(15*s34^3*s45*(s34+s45))/
(s12^3*s15*(s23+s34)^3)+(15*s34^3*s45*(s34+s45))/
(2*s12^3*s15^2*(s23+s34)^2)+(10*s34*s45*(s34+s45))/
(s12^3*s15*(s23+s34))-(10*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(s23+s34))+(5*s34^3*s45*(s34+s45))/
(s12^3*s15^3*(s23+s34))+(5*s34^2*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34)^2)-(5*s34^3*s45*(s34+s45))/
(2*s12^3*s15^2*(-s15+s23+s34)^2)-(9*s34*s45*(s34+s45))/
(s12^3*s15*(-s15+s23+s34))+(10*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(-s15+s23+s34))-(5*s34^3*s45*(s34+s45))/
(s12^3*s15^3*(-s15+s23+s34))+(10*s15*(s15-s45)*s45^3)/
(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*(s15-s23)*s23)/(s12^3*(s15+s45)^2*(-s12+s34+s45)^
2)+(5*s15^2*(-s15+s23))/(s12^2*(s15+s45)*
(-s12+s34+s45)^2)-(5*s15^2*(s15^2+4*s15*s23-5*s23^2))/
(s12^3*(s15+s45)*(-s12+s34+s45)^2)-
(5*s45^3)/(s12^3*(s23+s34)*(-s12+s34+s45))+
(5*(-6*s15+10*s23+3*s34+s45))/(2*s12^2*(s12-s34-s45))-
(s34*(-6*s15+6*s34+s45))/(s12^3*s23)-
(5*s34^2*s45*(4*s34+3*s45))/(s12^3*s15*(s23+s34)^2)-
(5*(2*s15-2*s23+2*s34+9*s45))/(2*s12^3)+
(s15*s45*(-46*s15+43*s45))/(3*s12^3*(-s15+s23)*
(-s15+s23+s34))+(-134*s15+62*s34+61*s45)/
(s12^2*(-6*s15+6*s23))-(30*s12-37*s15+34*s34+91*s45)/
(6*s12^2*(-s15+s23+s34))+(12*s15*s34+17*s12*s45-3*s15*s45)/
(6*s12^2*(s15-s23+s45)^2)+
(10*(s12*(-2*s15+s23)+2*s15*s45))/(s12^2*s34^2)+
(s15*(s34-s45)-12*s34*s45)/(6*s12^2*(s15-s23)^2)-
(5*(s15^2+8*s15*s34+s34^2+s12*(4*s15+s34)-10*s15*s45+
3*s34*s45))/(2*s12^2*(s23+s34)^2)-
(5*s15*(2*s15*s34+3*s34^2-s15*s45-2*s34*s45+s45^2))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(46*s15^2-37*s15*s34+18*s34^2-48*s15*s45-s34*s45+17*s45^2)/
(3*s12^3*(s15-s23))+(23*s15^2-53*s15*s34+30*s34^2-
111*s15*s45+77*s34*s45+47*s45^2)/(3*s12^3*(-s15+s23+s34))+
(15*s45*(s34^3-2*s15*s34*s45-s34^2*s45+s15*s45^2))/
(s12^3*(s23+s34)^3)-(5*(-3*s15^2*s45^2+s45^4))/
(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*(-2*s15^2*s45^2+s45^4))/(s12^3*(s23+s34)*(-s12+s34+s45)^
2)-(5*s15*(s34^3+s34^2*(s15-s45)+(s15-s45)*s45^2+
s34*s45*(-s15+s45)))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(5*s15*(s34^3+s34^2*(s15-s45)+
(s15-s45)*s45^2+s34*s45*(-s15+s45)))/(s12^2*(s23+s34)*
(-s12+s34+s45)^3)-(10*s15*(s34^3+s34^2*(s15-s45)+
(s15-s45)*s45^2+s34*s45*(-s15+s45)))/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)-(15*s15*(s34^3+s34^2*(s15-s45)+
(s15-s45)*s45^2+s34*s45*(-s15+s45)))/(s12^2*(s23+s34)^3*
(-s12+s34+s45))+(15*(s15*(s12+s15)*s34+
s15^2*(s12-2*s45)+s34^2*(s15+s45)))/(s12^2*(s23+s34)^3)-
(5*s45*(5*s34^2-7*s34*s45+s45*(2*s15+s45)))/
(2*s12^3*(s23+s34)^2)+(5*(s12-4*(s15-s23+s45)))/
(2*s12^2*s34)+(4*(s34*s45-s15*(s34+s45))^2)/
(s12^3*(s15-s23)^3)+(5*(s15^2+s15*s45+s34*(s34+s45)))/
(s12^2*(s23+s34)*(-s12+s34+s45))-
(17*s12*s34+3*(-s15+s34)*(s34+s45))/
(6*s12^2*(-s15+s23+s34)^2)+
(5*(-3*s15^2+7*s23^2+12*s15*s45+s45^2-4*s23*(s15+3*s45)))/
(2*s12^3*(s12-s34-s45))+(s15*(-23*s15+2*(s34+6*s45)))/
(3*s12^3*(s15-s23+s45))+(5*(s15^2+(5*s23+s34-s45)*s45-
s15*(s23-2*s34+7*s45)))/(s12^2*(-s12+s34+s45)^2)+
(5*(-2*s15*(s34+s45)^2+s15^2*(s34+2*s45)+
s34*(s34^2-s34*s45-2*s45^2)))/(6*s12^3*(-s15+s23+s34)^2)+
(5*(s34^3+s34^2*(12*s15-s45)+s34*(5*s15^2-8*s15*s45+
s45^2)-s45*(s15^2-4*s15*s45+s45^2)))/
(2*s12^2*(s23+s34)^2*(-s12+s34+s45))+
(5*(s15^2*s45+s15*(2*s34^2-2*s34*s45+s45^2)-
s45*(s34^2-s34*s45+s45^2)))/(s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*(s15^3+s15^2*(3*s23-s45)+
s45*(3*s23^2-5*s23*s45+s45^2)+s15*(-4*s23^2-2*s23*s45+
7*s45^2)))/(s12^3*(-s12+s34+s45)^2)+
(-11*s15^2*(s34-s45)+s34*s45*(37*s34+11*s45)-
2*s15*(13*s34^2+24*s34*s45+11*s45^2))/(6*s12^3*(s15-s23)^2))*
tr5,70/9-(5*s15^2)/(12*(s12+s15-s34)^2)+
(5*s15)/(6*(s12+s15-s34))-(5*s15^2)/(12*s12*(s12+s15-s34))-
(5*(-s15+s23)^2)/(3*s34^2)-(5*(s15+s23))/(12*s34)+
(5*s15*s34*(s15+s34))/(2*(s23+s34)^3)-(5*s34*(7*s15+s34))/
(12*(s23+s34)^2)+(5*s15^2)/(6*s34*(s23+s34))-
(5*s34)/(12*(s23+s34))-(17*s34^2)/(36*(-s15+s23+s34)^2)-
(13*s34)/(36*(-s15+s23+s34))+(30*s23-62*s34-75*s45)/
(36*s12)+(5*(7*s15+3*s23))/(12*(s12+s23-s45))-
(s15^2*s34^2)/(2*s12^2*(-s15+s23)*(-s15+s23-s45))-
(5*(-s15+s23)^2)/(3*s45^2)+(5*s23*(-s15+s23)*s34)/(s12*s45^2)-
(5*s23^2*s34^2)/(s12^2*s45^2)+(5*(s15^2+s15*s23+s23^2)*s34^3)/
(3*s12^3*s45^2)-(5*(s15+s23))/(12*s45)-
(15*s23*s34)/(4*s12*s45)+(5*s34^2*(12*s15^2+12*s15*s23-
8*s15*s34-11*s23*s34))/(12*s12^3*s45)+
(5*s34*(-4*s15*s23+3*s15*s34+7*s23*s34))/(4*s12^2*s45)+
((5*s23-s34)*s45)/(36*s12*s15)+(5*s15*(s15-s23)*s45)/
(s12*s34^2)-(15*s15*s45)/(4*s12*s34)+(5*s34^4*s45)/
(2*s12*s15*(s23+s34)^3)-(55*s34^3*s45)/
(12*s12*s15*(s23+s34)^2)+(5*s34^4*s45)/
(4*s12*s15^2*(s23+s34)^2)-(5*s34^3*s45)/
(2*s12*s15^2*(s23+s34))+(5*s34^4*s45)/(6*s12*s15^3*(s23+s34))+
(5*s34^3*s45)/(12*s12*s15*(-s15+s23+s34)^2)-
(5*s34^4*s45)/(12*s12*s15^2*(-s15+s23+s34)^2)-
(11*s34^2*s45)/(4*s12*s15*(-s15+s23+s34))+
(5*s34^3*s45)/(2*s12*s15^2*(-s15+s23+s34))-
(5*s34^4*s45)/(6*s12*s15^3*(-s15+s23+s34))+
(15*s34^2*s45)/(4*s12*s15*s23+4*s12*s15*s34)-
(5*s15^2*s45)/(2*s12*s23*s34+2*s12*s34^2)-
(5*s15^2*s45^2)/(s12^2*s34^2)-(5*s15^2*s45^2)/(s12^3*s34)+
(5*s34^2*s45^2)/(18*s12^2*s15*s23)+(5*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))-(s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))-(15*s15^2*s45^2)/(4*s12^2*s34*
(-s15+s23+s34))-(5*s45^2)/(12*s12*(s12+s23-s45))+
(5*s34^3*s45^3)/(36*s12^3*s15^2*s23)+(5*s34^3*s45^3)/
(18*s12^3*s15*(-s15+s23)^2)-(5*s34^3*s45^3)/
(36*s12^3*s15^2*(-s15+s23))-(5*s15^2*s45^3)/
(6*s12^3*s34*(s23+s34))-(s15^3*s45^3)/(6*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(5*s15^3*s45^3)/(12*s12^3*s34*
(-s15+s23+s34)^2)-(5*s15^3*s45^3)/(3*s12^3*s34^2*
(-s15+s23+s34))-(25*s15^2*s45^3)/(3*s12*(s23+s34)*
(s12-s34-s45)^3)+(10*s15^2*s45^3)/(3*s12*(s12+s23-s45)*
(s12-s34-s45)^3)-(25*s15^2*s45^3)/(s12*(s23+s34)^3*
(s12-s34-s45))-(5*s15*s45^3)/(4*s12*(s12+s23-s45)^2*
(s12-s34-s45))-(5*s15*s45^3)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(25*s15^2*s45^4)/(6*s12^2*(s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*s45^4)/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(25*s15^2*s45^4)/(2*s12^2*(s23+s34)^3*
(s12-s34-s45))-(5*s15^2*s45^5)/(6*s12^3*(s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*s45^5)/(2*s12^3*(s23+s34)^3*
(s12-s34-s45))-(5*s45^2*(-18*s15+s45))/
(12*s12*(s12+s23-s45)*(s12-s34-s45))+
(5*s15*(s15-s23)*s23)/(2*(s15+s45)^3)+(5*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)*(s15+s45)^3)+
(5*s15^4*s34)/(6*s12*s23*(s15+s45)^3)+(5*s15^4*(s15-s34)*s34)/
(3*s12^2*s23*(s15+s45)^3)+(5*s15^4*s34*(-s15+s34)^2)/
(6*s12^3*s23*(s15+s45)^3)+
(5*s15*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(2*s12*(s15+s45)^3)-(5*s15*(5*s15*s23*s34^2+
s15^2*s34*(-s15+4*s34)+s23^2*(s15^2+2*s15*s34+3*s34^2)))/
(2*s12^2*(s15+s45)^3)+
(5*s15*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(2*s12^3*(s15+s45)^3)+(5*s15^4*s34)/(3*s12*(-s15+s23-s45)*
(s15+s45)^3)+(10*s15^4*(s15-s34)*s34)/
(3*s12^2*(-s15+s23-s45)*(s15+s45)^3)-
(5*s15^4*s23^2)/(2*s12^2*(s12-s34-s45)*(s15+s45)^3)-
(5*s15^5*s23^2)/(2*s12^3*(s12-s34-s45)*(s15+s45)^3)-
(5*(s15^2+5*s15*s23-6*s23^2))/(12*(s15+s45)^2)+
(5*s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^2*(s15+s45)^2)+
(5*s15^3*s23)/(12*s12*(s12+s15-s34)*(s15+s45)^2)+
(5*s15^4*s23^2)/(6*s12^3*(s12+s15-s34)*(s15+s45)^2)-
(5*s15^3*s23*(s15+3*s23))/(3*s12^2*(s12+s15-s34)*(s15+s45)^2)-
(5*s15^3*s34)/(3*s12*s23*(s15+s45)^2)+(5*s15^3*s34*(-s15+s34))/
(s12^2*s23*(s15+s45)^2)-(10*s15^3*s34*(-s15+s34)^2)/
(3*s12^3*s23*(s15+s45)^2)-
(5*(13*s15^2*s34+2*s23^2*(4*s15+9*s34)+s15*s23*(5*s15+23*s34)))/
(12*s12*(s15+s45)^2)+(5*(s15^2*s34*(-16*s15+59*s34)+
2*s23^2*(5*s15^2+8*s15*s34+9*s34^2)+
s15*s23*(5*s15^2+8*s15*s34+61*s34^2)))/
(12*s12^2*(s15+s45)^2)-(5*(3*s15^2*s34^2*(-16*s15+15*s34)+
2*s23^2*(6*s15^3+5*s15^2*s34+4*s15*s34^2+3*s34^3)+
3*s15*s23*(s15^3+s15^2*s34+s15*s34^2+11*s34^3)))/
(12*s12^3*(s15+s45)^2)-(15*s15^3*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45)^2)-(35*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(12*s12^3*(-s15+s23-s45)*(s15+s45)^2)-
(5*s15^3*s23)/(12*s12*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^4*s23*(s15+4*s23))/(4*s12^3*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^3*s23*(s15+6*s23))/(6*s12^2*(s12-s34-s45)*(s15+s45)^2)-
(5*(-3*s15+s23))/(12*(s15+s45))+(5*s15^3*s23)/
(4*s12*(s12+s15-s34)^2*(s15+s45))+
(5*s15^2)/(12*(s12+s15-s34)*(s15+s45))+
(5*s15^2*(s15-9*s23))/(12*s12*(s12+s15-s34)*(s15+s45))+
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45))+
(16*s15^2*(s15-s34)*s34)/(3*s12^2*s23*(s15+s45))+
(31*s15^2*s34*(-s15+s34)^2)/(6*s12^3*s23*(s15+s45))+
(5*(10*s15*s23+2*s23^2+12*s15*s34+23*s23*s34))/
(12*s12*(s15+s45))-(5*(2*s23^2*(s15+2*s34)+
s15*s34*(-17*s15+59*s34)+s23*(13*s15^2+12*s15*s34+
43*s34^2)))/(12*s12^2*(s15+s45))+
(5*(2*s23^2*(s15^2+s15*s34+s34^2)+s23*s34*(s15^2+2*s15*s34+
21*s34^2)-s15*(s15^3+s15^2*s34+49*s15*s34^2-44*s34^3)))/
(12*s12^3*(s15+s45))+(4*s15^2*s34)/(s12*(-s15+s23-s45)*
(s15+s45))+(s15^2*(146*s15-71*s34)*s34)/
(12*s12^2*(-s15+s23-s45)*(s15+s45))+
(s15^2*s34*(98*s15^2-106*s15*s34+23*s34^2))/
(12*s12^3*(-s15+s23-s45)*(s15+s45))-
(5*s15^4*s23^2)/(6*s12^2*(s12-s34-s45)^3*(s15+s45))-
(5*s15^5*s23^2)/(6*s12^3*(s12-s34-s45)^3*(s15+s45))-
(5*s15^2)/(12*(s12-s34-s45)*(s15+s45))-
(5*s15^2*(s15-9*s23))/(12*s12*(s12-s34-s45)*(s15+s45))+
(5*s15^3*(s15+10*s23))/(12*s12^2*(s12-s34-s45)*(s15+s45))+
(5*s15^3*(s15^2+s15*s23-2*s23^2))/(12*s12^3*(s12-s34-s45)*
(s15+s45))+(5*s23^2)/(6*s45*(s15+s45))+
(5*s23^2*s34^2)/(2*s12^2*s45*(s15+s45))-(5*s23^2*s34^3)/
(6*s12^3*s45*(s15+s45))+(5*s15*s45*(-s23+s45))/(s12^2*s34)+
(s15^3*s34^3)/(6*s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^3*s34^3)/(12*s12^3*s45*(s15-s23+s45)^2)-
(17*s45^2)/(36*(s15-s23+s45)^2)-(5*s15^4*s34)/
(12*s12*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^4*s34*(-s15+s34))/(6*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)-(5*s15^4*s34*(-s15+s34)^2)/
(12*s12^3*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^3*s34)/(4*s12*(s15+s45)*(s15-s23+s45)^2)+
(5*s15^3*(3*s15-2*s34)*s34)/(6*s12^2*(s15+s45)*
(s15-s23+s45)^2)+(5*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/
(12*s12^3*(s15+s45)*(s15-s23+s45)^2)+
(s15^2*s34^2*(-3*s15+4*s34))/(6*s12^3*(s15-s23)*
(s15-s23+s45))-(5*s15^3*s34^3)/(3*s12^3*s45^2*
(s15-s23+s45))-(15*s15^2*s34^2)/(4*s12^2*s45*
(s15-s23+s45))+(5*s15^2*s34^2*(-12*s15+5*s34))/
(12*s12^3*s45*(s15-s23+s45))-(13*s45)/(36*(s15-s23+s45))-
(5*s15^4*s34*(-s15+s34)^2)/(3*s12^3*(s15+s45)^3*
(s15-s23+s45))-(5*s15^3*s34*(-23*s15+16*s34))/
(12*s12^2*(s15+s45)^2*(s15-s23+s45))+
(s34^2*s45^2*(-s34+s45))/(4*s12^3*s15*(-s15+s23))-
(s34*(-s15+s34)*(s34+s45))/(18*s12*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)-
(5*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(s23+s34)^2)-
(5*s34^4*s45*(s34+s45))/(3*s12^2*s15^3*(s23+s34))-
(5*s34^3*s45*(s34+s45))/(3*s12^2*s15*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45))/(6*s12^2*s15^2*(-s15+s23+s34)^2)+
(5*s34^4*s45*(s34+s45))/(3*s12^2*s15^3*(-s15+s23+s34))+
(5*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34)^3)+
(5*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(s23+s34)^2)+
(5*s34^4*s45*(s34+s45)^2)/(6*s12^3*s15^3*(s23+s34))+
(5*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45)^2)/(12*s12^3*s15^2*(-s15+s23+s34)^2)-
(5*s34^4*s45*(s34+s45)^2)/(6*s12^3*s15^3*(-s15+s23+s34))+
(50*s15^2*s45^3)/(3*s12*(s23+s34)^2*(-s12+s34+s45)^2)-
(10*s15^2*s45^3)/(3*s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(25*s15^2*s45^4)/(3*s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(6*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45^4)/(6*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s45^5)/(3*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^4*s23^2)/(3*s12^2*(s15+s45)^2*(-s12+s34+s45)^2)+
(5*s15^5*s23^2)/(3*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)-
(5*s15^3*s23)/(6*s12*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^3*s23*(s15+2*s23))/(2*s12^2*(s15+s45)*
(-s12+s34+s45)^2)-(5*s15^4*s23*(s15+3*s23))/
(3*s12^3*(s15+s45)*(-s12+s34+s45)^2)-(5*s15*s45^4*(s15+s45))/
(3*s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(5*s15*s45^3*(3*s15+s45))/(3*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*(4*s15+s34-3*s45)*s45)/
(12*(s23+s34)*(-s12+s34+s45))+(5*s45^2*(3*s15+2*s45))/
(6*(-s12+s34+s45)^3)+(5*s45*(3*s15+2*s45))/
(6*(-s12+s34+s45)^2)+(5*s45^3*(3*s15-s23+2*s45))/
(2*s12*(s12-s34-s45)^3)+(5*s15*s45^4*(4*s15+3*s45))/
(12*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s45*(2*s15-5*s34+3*s45))/(12*s12*(s23+s34))+
(s15^2*s45^2*(-3*s15+4*s45))/(6*s12^3*(-s15+s23)*
(-s15+s23+s34))-(10*s15*s45^2*(3*s15+4*s45))/
(3*s12*(s23+s34)*(-s12+s34+s45)^2)+
(25*s34^3*s45*(5*s34+4*s45))/(12*s12^2*s15*(s23+s34)^2)+
(s34*(-s15+5*s45))/(36*s12*s23)+(5*(s15+5*s45))/
(12*(s12-s34-s45))+(s34*s45*(-5*s23+s34+5*s45))/
(18*s12^2*s15)+(5*s15^2*s45^2*(-6*s15+7*s45))/
(6*s12^3*s34*(-s15+s23+s34))+(5*s15*s45^2*(12*s15+7*s45))/
(6*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s45^3*(8*s15+9*s45))/(6*s12^2*(s23+s34)*
(-s12+s34+s45)^2)-(s34^2*s45^2*(s34+10*s45))/
(36*s12^3*s15*s23)-(s34^2*s45*(-5*s23+s34+10*s45))/
(36*s12^3*s15)+(5*s34^3*s45*(13*s34+12*s45))/
(12*s12^2*s15^2*(s23+s34))-(5*s34^3*s45*(13*s34+12*s45))/
(12*s12^2*s15^2*(-s15+s23+s34))-(5*s34^2*s45*(22*s34+15*s45))/
(12*s12^2*s15*(s23+s34))-(5*s15*s45^3*(16*s15+17*s45))/
(12*s12^2*(s23+s34)^2*(s12-s34-s45))+
(5*s15*s45^2*(12*s15+19*s45))/(6*s12*(s23+s34)^2*
(s12-s34-s45))+(s34^2*s45*(86*s34+71*s45))/
(12*s12^2*s15*(-s15+s23+s34))-
(5*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^2)+
(5*s45*(-2*s15*s34+5*s34^2+24*s15*s45))/(12*s12*(s23+s34)^2)-
(5*s45*(-(s15*s34^2)+s34^3+6*s15^2*s45))/(2*s12*(s23+s34)^3)+
(s15^2*s34)/(s12*s15*s23+s12*s23*s45)+
(-52*s15*s34+4*s15*s45+15*s34*s45)/(-36*s12*s15+36*s12*s23-
36*s12*s45)+(-4*s15*s34+6*s34^2-17*s15*s45+58*s34*s45)/
(36*s12*(-s15+s23+s34))+
(5*(s15^2-8*s15*s23-s15*s45+13*s23*s45-11*s45^2))/
(12*s12*(s12-s34-s45))-(5*s45^2*(3*s15^2+8*s15*s45-2*s45^2))/
(6*s12^2*(s23+s34)*(-s12+s34+s45))-
(5*s45^3*(-2*s15^2-4*s15*s45+s45^2))/(12*s12^3*(s23+s34)*
(-s12+s34+s45))+(5*s45*(-s15^2-4*s15*s45+s45^2))/
(2*s12*(s23+s34)*(s12-s34-s45))+
(5*(4*s15^2+2*s15*s34-6*s15*s45-s34*s45+s45^2))/
(12*(s12+s23-s45)*(s12-s34-s45))+
(s15*(-30*s15*s34+17*s34*s45+2*s45^2))/
(36*s12*(s15-s23+s45)^2)+
(5*s15*(4*s15*s34+3*s34^2-4*s15*s45-3*s34*s45+3*s45^2))/
(12*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15^2*(s34^2-2*s34*s45+3*s45^2))/(6*(s12+s23-s45)*
(s12-s34-s45)^3)+(5*s15^2*(s34^2-2*s34*s45+3*s45^2))/
(6*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/
(6*s12^3*s15*(s23+s34))-(5*s15^2*(s34^2-3*s34*s45+6*s45^2))/
(6*(s23+s34)*(-s12+s34+s45)^3)-
(5*s15^2*(s34^2-3*s34*s45+6*s45^2))/(3*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*(s34^2-3*s34*s45+6*s45^2))/
(2*(s23+s34)^3*(-s12+s34+s45))-
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(12*s12^3*s15^2*(s23+s34))+
(5*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(12*s12^3*s15^2*(-s15+s23+s34))-
(s15^2*(-6*s15*s34+s34^2-18*s15*s45+15*s34*s45+8*s45^2))/
(12*s12^3*(-s15+s23-s45))-
(5*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(12*s12^3*s15*(s23+s34)^2)-
(s34^2*s45*(24*s34^2+43*s34*s45+19*s45^2))/
(6*s12^3*s15*(-s15+s23+s34))+
(5*s15*(4*s15*s34+5*s34^2-13*s34*s45+24*s45^2))/
(12*(s23+s34)^2*(-s12+s34+s45))-
(s15*(6*s15*s34-2*s34^2-90*s15*s45+7*s34*s45+24*s45^2))/
(36*s12^2*(-s15+s23-s45))+(60*s23^2+30*s15*s34+245*s34^2+
15*s23*(6*s15+2*s34-11*s45)-225*s15*s45+188*s34*s45+
30*s45^2)/(36*s12^2)-(5*s23^2*s34)/(2*s12*s15*s45+2*s12*s45^2)+
(5*s45^2*(8*s34^3-2*s15*s34*s45+3*s34^2*s45+s15*s45^2))/
(4*s12^3*(s23+s34)^2)-(5*s45*(8*s34^3-10*s15*s34*s45+
13*s34^2*s45+14*s15*s45^2))/(12*s12^2*(s23+s34)^2)-
(5*s45^2*(3*s34^4-3*s15*s34^2*s45+3*s34^3*s45+s15^2*s45^2))/
(2*s12^3*(s23+s34)^3)+(5*s45*(s34^4-5*s15*s34^2*s45+
4*s34^3*s45+4*s15^2*s45^2))/(2*s12^2*(s23+s34)^3)-
(s34*(36*s15^2-s15*s45+5*s45^2+s34*(-36*s15+s45)))/
(18*s12^2*s23)-(5*s15^2*(-s34^2+2*s45^2+s34*(6*s15+s45)))/
(18*s12^2*(s15-s23+s45)^2)+
(5*s45^2*(-12*s34^2-9*s34*s45+s45*(6*s15+s45)))/
(12*s12^3*(s23+s34))+(s15^3*(s34^2-3*s45^2-
2*s34*(5*s15+2*s45)))/(12*s12^3*(s15-s23+s45)^2)-
(5*s15*(s34^2+5*s45*(s15+s45)-s34*(s15+3*s45)))/
(6*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*(s34^2-4*s34*s45+3*s45*(s15+3*s45)))/
(6*(s23+s34)*(-s12+s34+s45)^2)+
(5*s45*(4*s34^2+15*s34*s45-s45*(10*s15+3*s45)))/
(12*s12^2*(s23+s34))-
(5*(3*s15*s23+s23^2+s15*(-2*s15-3*s34+3*s45)))/
(12*(s12+s23-s45)^2)+(-74*s34^3+s34^2*(164*s15-365*s45)+
3*s15*s45*(-69*s15+95*s45)+s34*(-90*s15^2+449*s15*s45-
261*s45^2))/(36*s12^2*(-s15+s23+s34))-
(s15*(6*s15-7*s45)*s45+s34^2*(7*s15+9*s45)+
s34*(-6*s15^2+s45^2))/(12*s12^2*(-s15+s23))+
(s34*(-96*s15^3+36*s15^2*s45-s15*s45^2+5*s45^3+
12*s34^2*(-8*s15+3*s45)+2*s34*(96*s15^2-36*s15*s45+s45^2)))/
(36*s12^3*s23)+(5*(2*s45^3+s23*(s15^2-s15*s45+s45^2)))/
(6*s12*(-s12+s34+s45)^2)-
(5*(2*s34^4+4*s15*s34*(s15-s45)*s45+2*s15^2*s45^2+
s34^3*(-4*s15+s45)-s34^2*(-2*s15^2+8*s15*s45+s45^2)))/
(18*s12^2*(-s15+s23+s34)^2)-
(5*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(18*s12^3*(-s15+s23)^2)-
(5*(s15^3-s15^2*s45+13*s15*s45^2+7*s45^3-6*s23^2*(-s15+s45)+
2*s23*(6*s15^2-7*s15*s45+5*s45^2)))/
(12*s12^2*(s12-s34-s45))-
(5*(-6*s23*s45^4+3*s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(6*s12^2*(s12-s34-s45)^3)-
(5*(2*s15*s23^2*(-2*s15+s45)+s45^3*(9*s15+10*s45)-
3*s23*(s15^3-s15^2*s45+s15*s45^2+2*s45^3)))/
(6*s12^2*(-s12+s34+s45)^2)+(s34^3*(11*s15+21*s45)+
s15*s45*(-12*s15^2+48*s15*s45-31*s45^2)+
s34^2*(-48*s15^2-9*s15*s45+30*s45^2)+
3*s34*(4*s15^3-17*s15*s45^2+3*s45^3))/(36*s12^3*(-s15+s23))+
(30*s23^2*(s15-2*s34)-183*s34^3+s34^2*(90*s15-203*s45)+
15*s23*(3*s15^2-2*s15*s34-18*s15*s45+13*s34*s45-3*s45^2)-
5*s34*(-27*s15^2-60*s15*s45+37*s45^2)+
15*(s15^3-13*s15^2*s45+31*s15*s45^2+5*s45^3))/(36*s12^3)+
(5*(-s15^4+s15^3*s45-s15^2*s45^2+13*s15*s45^3+13*s45^4+
2*s23^2*(-2*s15^2+2*s15*s45+s45^2)-
s23*(4*s15^3-7*s15^2*s45+10*s15*s45^2+11*s45^3)))/
(12*s12^3*(s12-s34-s45))+(3*s34^5+9*s15^2*s45^2*(-s15+s45)-
3*s34^4*(3*s15+2*s45)+s34^3*(9*s15^2-22*s15*s45-21*s45^2)+
s15*s34*s45*(-9*s15^2+27*s15*s45-4*s45^2)-
s34^2*(3*s15^3-27*s15^2*s45+17*s15*s45^2+12*s45^3))/
(12*s12^3*(-s15+s23+s34)^2)+
(17*s34^4+13*s34^3*(-4*s15+7*s45)-3*s15*s45*
(18*s15^2-59*s15*s45+26*s45^2)+s34^2*(53*s15^2-182*s15*s45+
126*s45^2)+2*s34*(-9*s15^3+84*s15^2*s45-104*s15*s45^2+
26*s45^3))/(12*s12^3*(-s15+s23+s34))+
(5*(6*s45^4*(s15+s45)+2*s23^2*(2*s15^3-s15^2*s45+s45^3)+
s23*(2*s15^4-2*s15^3*s45+2*s15^2*s45^2-2*s15*s45^3-
7*s45^4)))/(6*s12^3*(-s12+s34+s45)^2)+
(5*(-3*s23*s45^5+s45^5*(3*s15+2*s45)+
s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+s45^4)))/
(6*s12^3*(s12-s34-s45)^3)+(-5/(2*s12^2)+s34/(36*s12^2*s23)-
(5*(2*s15+4*s23-2*s34-9*s45))/(12*s12^3)-
(5*(s12+4*s23-4*s45))/(12*s12^2*s34)+(5*(s12+s34-3*s45))/
(6*s12^2*(s23+s34))-(5*s15*(s12-2*s45))/
(6*s12^2*s34*(s23+s34))+(5*s15*s34^3)/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(s34-s45)/(36*s12^2*(s15-s23))+
(5*(s15+s23)*s34^2)/(3*s12^3*s45^2)-
(5*(s12*(s15-s23)+2*s23*s34))/(3*s12^2*s45^2)-
(5*(s12+4*s15-8*s34))/(12*s12^2*s45)+(5*(8*s15-7*s34)*s34)/
(12*s12^3*s45)-(5*s45)/(36*s12^2*s15)-(10*s15*s45)/
(3*s12^3*s34)+(5*s34*s45)/(36*s12^3*s15)-
(5*s34*s45)/(18*s12^2*(s15-s23)^2)-(5*s34*s45)/
(36*s12^2*s15*s23)+(5*s34^3*s45)/(2*s12^2*s15*(s23+s34)^3)-
(10*s34^2*s45)/(3*s12^2*s15*(s23+s34)^2)+
(5*s34^3*s45)/(4*s12^2*s15^2*(s23+s34)^2)+
(5*s34*s45)/(2*s12^2*s15*(s23+s34))-(25*s34^2*s45)/
(12*s12^2*s15^2*(s23+s34))+(5*s34^3*s45)/(6*s12^2*s15^3*
(s23+s34))+(5*s34^2*s45)/(12*s12^2*s15*(-s15+s23+s34)^2)-
(5*s34^3*s45)/(12*s12^2*s15^2*(-s15+s23+s34)^2)-
(s15*s45)/(6*s12^2*(-s15+s23)*(-s15+s23+s34))-
(5*s15*s45)/(3*s12^2*s34*(-s15+s23+s34))-
(7*s34*s45)/(3*s12^2*s15*(-s15+s23+s34))+
(25*s34^2*s45)/(12*s12^2*s15^2*(-s15+s23+s34))-
(5*s34^3*s45)/(6*s12^2*s15^3*(-s15+s23+s34))+
(s34*(s34-s45)*s45)/(9*s12^3*s15*(-s15+s23))-
(5*s34^2*s45^2)/(18*s12^3*s15*(s15-s23)^2)-
(5*s34^2*s45^2)/(36*s12^3*s15^2*s23)+(5*s34^2*s45^2)/
(36*s12^3*s15^2*(-s15+s23))+(5*s45^2)/(3*s12^3*(s23+s34))-
(5*s15*s45^2)/(6*s12^3*s34*(s23+s34))+(s15^2*s45^2)/
(6*s12^3*(s15-s23)*(-s15+s23+s34)^2)-
(5*s15^2*s45^2)/(12*s12^3*s34*(-s15+s23+s34)^2)-
(5*s15^2*s45^2)/(3*s12^3*s34^2*(-s15+s23+s34))-
(5*s15*s45^4)/(6*s12^3*(s23+s34)*(s12-s34-s45)^3)-
(5*s15*s45^4)/(2*s12^3*(s23+s34)^3*(s12-s34-s45))+
(5*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45)^3)-
(5*s15^3*s34)/(6*s12^2*s23*(s15+s45)^3)+
(5*s15^3*s34*(-s15+s34))/(6*s12^3*s23*(s15+s45)^3)-
(5*s15*(-(s12*s23)+2*s23*s34+s15*(s23+2*s34)))/
(2*s12^2*(s15+s45)^3)+(5*s15*(s15^2*s23+s23*s34^2+
s15*s34*(s23+2*s34)))/(2*s12^3*(s15+s45)^3)-
(5*s15^3*s23)/(2*s12^2*(s12-s34-s45)*(s15+s45)^3)-
(5*s15^4*s23)/(2*s12^3*(s12-s34-s45)*(s15+s45)^3)+
(5*s15^3*s23)/(6*s12^2*(s12+s15-s34)^2*(s15+s45)^2)+
(5*s15^3*s23)/(6*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(5*s15^2*s34)/(3*s12^2*s23*(s15+s45)^2)+(5*s15^2*(s15-s34)*s34)/
(2*s12^3*s23*(s15+s45)^2)-(5*s15^2*(s15+10*s23+s34))/
(12*s12^2*(s12+s15-s34)*(s15+s45)^2)+
(5*(s15^2+8*s15*s23-s12*(s15+6*s23)+22*s15*s34+12*s23*s34))/
(12*s12^2*(s15+s45)^2)-(5*(s15^3+6*s23*s34^2+
s15^2*(10*s23+s34)+s15*s34*(8*s23+21*s34)))/
(12*s12^3*(s15+s45)^2)+(5*s15^3*(s15+10*s23))/
(12*s12^3*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^2*(s15+10*s23+s34))/(12*s12^2*(s12-s34-s45)*
(s15+s45)^2)+(5*s15*(5*s15-2*s34))/
(12*s12^2*(s12+s15-s34)*(s15+s45))-
(s15*s34)/(s12^2*s23*(s15+s45))+(5*s15^2*(-s15+s34))/
(12*s12^2*(s12+s15-s34)^2*(s15+s45))+
(8*s15*s34*(-s15+s34))/(3*s12^3*s23*(s15+s45))+
(-5*s15^2+65*s34^2+10*s23*(s15+s34))/(12*s12^3*(s15+s45))+
(5*(3*s12-2*(2*s15+s23+8*s34)))/(12*s12^2*(s15+s45))-
(5*s15^3*s23)/(6*s12^2*(s12-s34-s45)^3*(s15+s45))-
(5*s15^4*s23)/(6*s12^3*(s12-s34-s45)^3*(s15+s45))+
(5*s15^2*(s15-s23))/(6*s12^3*(s12-s34-s45)*(s15+s45))+
(5*s15*(s15+2*s34))/(12*s12^2*(s12-s34-s45)*(s15+s45))-
(5*s23*(s12-2*s34))/(6*s12^2*s45*(s15+s45))-
(5*s23*s34^2)/(6*s12^3*s45*(s15+s45))+(5*s45^3*(4*s15+s45))/
(12*s12^3*(s23+s34)^2*(s12-s34-s45))+
(s15^2*s34^2)/(6*s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(5*s15^2*s34^2)/(12*s12^3*s45*(s15-s23+s45)^2)+
(5*s15^3*s34)/(12*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(5*s15^3*(s15-s34)*s34)/(12*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)-(5*s15^2*s34)/(6*s12^2*(s15+s45)*
(s15-s23+s45)^2)+(5*s15^2*s34*(-2*s15+s34))/
(12*s12^3*(s15+s45)*(s15-s23+s45)^2)-
(s15*s34)/(6*s12^2*(s15-s23)*(s15-s23+s45))+
(30*s12-45*s15+2*s34)/(36*s12^2*(s15-s23+s45))+
(s15*s34*(-2*s15+3*s34))/(6*s12^3*(s15-s23)*(s15-s23+s45))-
(5*s15^2*s34^2)/(3*s12^3*s45^2*(s15-s23+s45))-
(5*s15*s34)/(3*s12^2*s45*(s15-s23+s45))+
(5*s15*s34*(-2*s15+s34))/(3*s12^3*s45*(s15-s23+s45))+
(5*s15^3*s34)/(3*s12^2*(s15+s45)^3*(s15-s23+s45))+
(5*s15^3*(s15-s34)*s34)/(3*s12^3*(s15+s45)^3*(s15-s23+s45))-
(5*s15^2*s34)/(2*s12^2*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2*(5*s15-3*s34)*s34)/(6*s12^3*(s15+s45)^2*
(s15-s23+s45))+(7*s15*s34)/(3*s12^2*(s15+s45)*
(s15-s23+s45))+(s15*(8*s15-3*s34)*s34)/
(2*s12^3*(s15+s45)*(s15-s23+s45))+(5*s45^2*(-4*s34+s45))/
(12*s12^3*(s23+s34)^2)-(5*s34^3*s45*(s34+s45))/
(2*s12^3*s15*(s23+s34)^3)-(5*s34^3*s45*(s34+s45))/
(4*s12^3*s15^2*(s23+s34)^2)-(5*s34*s45*(s34+s45))/
(3*s12^3*s15*(s23+s34))+(5*s34^2*s45*(s34+s45))/
(3*s12^3*s15^2*(s23+s34))-(5*s34^3*s45*(s34+s45))/
(6*s12^3*s15^3*(s23+s34))-(5*s34^2*s45*(s34+s45))/
(6*s12^3*s15*(-s15+s23+s34)^2)+(5*s34^3*s45*(s34+s45))/
(12*s12^3*s15^2*(-s15+s23+s34)^2)+(3*s34*s45*(s34+s45))/
(2*s12^3*s15*(-s15+s23+s34))-(5*s34^2*s45*(s34+s45))/
(3*s12^3*s15^2*(-s15+s23+s34))+(5*s34^3*s45*(s34+s45))/
(6*s12^3*s15^3*(-s15+s23+s34))-(5*s15*s34^3)/
(6*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45^3)/(6*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s45^4)/(3*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*s23)/(3*s12^2*(s15+s45)^2*(-s12+s34+s45)^2)+
(5*s15^4*s23)/(3*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)-
(5*s15^3*(s15+5*s23))/(6*s12^3*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^2*(s15+5*s23+s34))/(6*s12^2*(s15+s45)*
(-s12+s34+s45)^2)-(5*s45^3*(2*s15+s45))/
(6*s12^3*(s23+s34)*(-s12+s34+s45)^2)+(5*s45^2*(s15+s45))/
(6*s12^3*(s23+s34)*(-s12+s34+s45))-(5*s34*(s34+s45))/
(6*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s34^2*(6*s15+s34+s45))/(12*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(s34*(-36*s15+36*s34+s45))/
(36*s12^3*s23)+(5*s34*(s12+4*s15+s34+2*s45))/
(12*s12^2*(s23+s34)^2)+(s15*s45*(-2*s15+3*s45))/
(6*s12^3*(-s15+s23)*(-s15+s23+s34))-(s15^2*(s34+3*s45))/
(12*s12^3*(s15-s23+s45)^2)+(5*s34^2*s45*(4*s34+3*s45))/
(6*s12^3*s15*(s23+s34)^2)-(5*(2*s15+4*s23+5*s34+3*s45))/
(12*s12^2*(s12-s34-s45))+(s15*(-9*s15+2*s34+4*s45))/
(6*s12^3*(s15-s23+s45))+(5*s15*s45*(-4*s15+5*s45))/
(6*s12^3*s34*(-s15+s23+s34))+(s34*s45*(s34+5*s45))/
(36*s12^3*s15*s23)+(30*s12-45*s15+34*s34+99*s45)/
(36*s12^2*(-s15+s23+s34))+(4*s15*s34+13*s12*s45-
11*s15*s45)/(36*s12^2*(s15-s23+s45)^2)+
(5*(s12*(s15-s23)-2*s15*s45))/(3*s12^2*s34^2)+
(5*s45^2*(2*s34^2-s15*s45))/(2*s12^3*(s23+s34)^3)-
(5*s34*(s12*s15+s15*(s34-2*s45)+2*s34*s45))/
(2*s12^2*(s23+s34)^3)-(5*(3*s15*s34+s34^2-s15*s45+
2*s34*s45))/(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*(-3*s15^2-2*s15*s23+4*s15*s45+3*s45^2))/
(12*s12^3*(s12-s34-s45))+(-3*s34^2+18*s15*(s34-s45)+
10*s34*s45+13*s45^2)/(36*s12^3*(s15-s23))-
(9*s15^2-19*s15*s34+10*s34^2-41*s15*s45+27*s34*s45+
17*s45^2)/(6*s12^3*(-s15+s23+s34))+
(5*(s15^2*s23-s15*s23*s45+(s23+2*s34-2*s45)*s45^2))/
(6*s12^2*(s12-s34-s45)^3)+
(5*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/(6*s12^2*(s23+s34)*
(-s12+s34+s45)^3)+(5*s15*(s34^3-s34^2*s45+s34*s45^2-
s45^3))/(3*s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(2*s12^2*(s23+s34)^3*(-s12+s34+s45))-
(5*(s34^3+s34^2*(8*s15-s45)-s45^3+s34*s45*(-4*s15+s45)))/
(12*s12^2*(s23+s34)^2*(-s12+s34+s45))+
(5*(-(s34*s45^2)+s34^2*(-s15+s45)+s45^2*(s15+s45)))/
(6*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*s45*(s34^2+s15*(-s34+s45)))/(6*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*(s34+s45)*(-2*s34*s45+
s15*(s34+s45)))/(18*s12^3*(s15-s23)^2)+
(13*s12*s34+11*(-s15+s34)*(s34+s45))/
(36*s12^2*(-s15+s23+s34)^2)+
(5*(4*s23-3*(2*s15+s34+s45)))/(12*s12^2*(s12+s23-s45))-
(5*(s23^2-s23*(2*s15+s34+s45)+s34*(4*s15+s34+s45)))/
(12*s12^2*(s12+s23-s45)^2)-
(5*(-s15^2+s15*(-3*s23-s34+s45)+s45*(s23+2*s34+s45)))/
(6*s12^2*(-s12+s34+s45)^2)+
(5*(s15^3+s15^2*(3*s23-s45)+s15*s45*(-s23+s45)+
s45^2*(-s23+3*s45)))/(6*s12^3*(-s12+s34+s45)^2)-
(-6*s15*(s34+s45)^2+3*s15^2*(s34+2*s45)+
s34*(3*s34^2+s34*s45-2*s45^2))/(12*s12^3*(-s15+s23+s34)^
2)+(5*(2*s45^4+s23*(s15^3-s15^2*s45+s15*s45^2-s45^3)))/
(6*s12^3*(s12-s34-s45)^3))*tr5}

projectionMatrix["ggggg","mmppp","Nf0"]=
{{1,77/180,2/5,1/5,2/5,-1/5,-1/5,-2/5,-1/5,1/5,2/5,-1/5,-2/5,
-2/5,-22/15,2/5,-22/15,2/5,2/5,-1/5,0,0,0,0,-1/5,0,1/5,0,
0,-2/5,2/5,-22/5,-1/5,0,2/5,0,-11/15,2/5,2/5,1/5,2/5,-2/5,
0,-1/5,-2/5,2/5,2/5,0,2/5,0,-2/5,2/5,-2/5,2/5,2/5,1/5,
-2/5,2/5,-2/5,-2/5,2/5,2/5,2/5,0,-1/5,-2/5,-2/5,0,0,0,0,
0,0,0,0,0,0,0,22/5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,6/5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,2/5,0,0,0,-44/15,0,44/15,77/15,
-44/15,44/15,-44/15,44/15,-44/15,44/15,44/15,0,-1/5,-1/10,
1/5,-8/5,11/5,0,13/10,-7/5,-9/5,4/5,9/20,0,-2/5,0,-1/5,
2/5,-1/5,0,0,-121/30,1/5,-6/5,6/5,0,-3/5,0,0,0,-6/5,24/5,
-6/5,12/5,-18/5,-6/5,-121/30,0,0,-12/5,24/5,12/5,12/5,0,0,
-12/5,24/5,12/5,-12/5,6/5,12/5,0,0,-6/5,-12/5,0,6/5,-2/5,
0,2/5,-3/10,0,11/15,-11/5,22/15,0,11/15,-11/3,-22/15,-22/15,
22/15,-22/5,-44/15,44/15,44/15,44/5,22/15,22/15,22/15,0,0,0,
11/30,33/5,0,0,-463/1800,-2/5,2/5,48/5,-2,-13/20,44/5,8/5,
-16/5,2,-3/5,0,121/30,-121/18,9/5,-24/5,3,-12/5,18/5,-24/5,
24/5,-12/5,0,-484/45,11/3,11/15,-33/5,77/15,-77/15,209/180,
121/180,0,0,0,0,-121/30,0,0,0,0,0,-11/60,0,0,77/60,
-121/30,0,88/15,0,22/45,11/5,22/15,-22/15,-11/15,11/15,
-44/15,-22/15,-44/15,-22/15,0,-11/30,11/15,121/6,-2299/180,0,
-11/10,0,-4477/90,11/15,11/15,-77/15,-11/90,22/15,-77/5,
-22/15},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,3,1/3,0,1,5/3,-1/3,2,0,-2,1,0,9/2,-1,2,3/2,0,-3,-5,
2/3,-1,-2,1/6,-5/4,6,3,1,-1/6,6,-3/2,-1,-9,4,10,-6,
-1/3,2,-1,-2,-6,2,-1,2,1/2,15/4,11,1,-7/2,-13/3,1,-2,
-1,-4,-2,-2,4,2,1,0,-4,0,-2,3,6,8,-18,-2,-6,14,-1,
-4,-2,2,2,-2,2,4,0,-3,-2,4,-6,-4,6,8,-3,-2,2,4,2,0,
-6,16,-2,-4,-6,-2,6,-2,2,4,2,0,-6,20,-2,-4,-6,-10,6,
-6,-8,6,-2,-4,-2,2,2,-2,2,10,-1,3,1,1/3,-8/3,4/3,-4/3,
4/3,0,0,4/3,4/3,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/6,-7/6,
-29/6,2,-3,0,19/4,5/2,-17/6,-7/3,-1/4,-1/3,-23,77/6,-5,18,
-43/4,1/2,1/4,0,0,4,-3,-1,0,10,-16,7,-2,-10,1,4,6,1,
0,-18,14,-2,-8,-2,-4,-18,14,-2,-8,-2,6,-2,-4,-6,8,0,
0,-7,5,2/3,-4/3,-4/3,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,487/480,8/3,-8/3,-64,-10,65/24,
-22,-5,6,-1/3,-25/24,0,0,0,-3,12,-9,8,-16,8,-16,6,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,-3,0,0,0,0,-2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,-2,2,-2,2/3,
-2/3,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,1/3,0,0,2,2,-2/3,
0,0,0,-2,2,0,-4,0,-4,0,-2,0,55/3,-55/3,0,0,0,-14,-1,
0,-4,2/3,1,-10,2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1,-1/2,1,-6,9,0,15/2,-6,-9,4,9/4,0,0,
0,0,0,0,0,0,0,1,-6,6,0,-3,0,0,0,-6,24,-6,12,-18,-6,
0,0,0,-12,24,12,12,0,0,-12,24,12,-12,6,12,0,0,-6,-12,
0,6,-2,0,2,-3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-61/120,-2,2,48,-12,-13/4,42,8,-15,
10,-3,0,0,0,9,-24,15,-12,18,-24,24,-12,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1/6,-1/2,7/12,-1/4,1/2,-5/8,1/4,
-1/16,0,-1/6,0,0,-1/2,-1/2,1/2,-1,1/2,0,0,0,0,0,0,0,
-1,1,0,0,0,0,-1,1,0,0,0,0,0,0,-1,1,-2,-1,-1/2,0,0,
-1/6,0,0,-1/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-61/720,-1/3,1/3,8,7,7/16,-1,-19/12,15/8,
-3/4,-1/24,0,0,0,-3/2,2,-1,3,-3,2,-1,3/2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,-1,0,1,0,0,0,0,0,-2,2,2,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-1/2,1/2,-1,0,0,-3/2,1,-1,-1,
-1,-2,-2,-2,2,1,1,-1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,-1,1,-1,
-1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/3,0,0,-1,-1/2,
1/2,1/2,-1,1,0,0,2,0,2,0,0,0,-1/2,0,0,0,1/2,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,-1,2,
-2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-3/2,1,
0,0,-1/2,-1,-1,1,-1,-2,2,2,2,-1,-1,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,-1,-1,1,-1,0,1/3,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,0,
0,0,1,-1/2,-1/6,1/6,1,-1,0,0,-2,0,-2,0,0,0,1/2,0,0,
0,-1/2,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,2,-2,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1/3,0,0,1/3,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,1,0,4,0,0,0,-1/3,-2/3,0,-2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-1/6,0,0,1/6,0,0,0,-1,1/3,0,0,0,1,
-1,0,2,0,2,0,1/2,0,0,0,0,1/2,0,5,-1,-1,1,1/6,0,3,
2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-3,0,0,-1,0,0,-3,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,
0,0,0,0,0,0,0,1/6,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,5,-1,-1,0,1/3,-1/3,0,2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,
-1,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1,1,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1,1,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-2,0,0,-1/3,-2,2,
0,0,4,0,4,0,0,0,-1,0,0,0,2,0,14,-2,-2,2,2/3,-1/3,4,
4},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
1,-1/3,0,0,0,-1,1,0,-2,0,-2,0,-1,0,0,0,0,-1/2,0,-7,
1/2,1,-1,1/6,1/6,-2,-2},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,-2,1,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0}}

ampFunctions["ggggg","mmppp","Nf0"]={bc60e4p4,Pi^2*f11[s12],
f11[s12]*Zeta[3],Pi^2*f11[s12]*f11[s15],f11[s12]*f11[s15]*f11[s23]^2,
Pi^2*f11[s12]*f11[s34],Pi^2*f11[s15]*f11[s34],
f11[s12]*f11[s23]^2*f11[s34],Pi^2*f11[s12]*f11[s45],
Pi^2*f11[s15]*f11[s45],f11[s12]^2*f11[s15]*f11[s45],
Pi^2*f11[s23]*f11[s45],f11[s12]^2*f11[s34]*f11[s45],
f11[s23]*f11[s34]^2*f11[s45],f11[s15]*f11[s45]^2,
f11[s12]*f11[s15]*f11[s45]^2,f11[s34]*f11[s45]^2,
f11[s12]*f11[s34]*f11[s45]^2,f11[s23]*f11[s34]*f11[s45]^2,
f11[s34]^2*f11[s45]^2,bc49e4p4,bc50e4p4,f11[s12]^3*f11[s15],
f11[s12]*f11[s15]^2,f11[s12]^2*f11[s15]^2,f11[s12]*f11[s15]^3,
Pi^2*f11[s12]*f11[s23],f11[s12]^3*f11[s23],Pi^2*f11[s15]*f11[s23],
f11[s12]^2*f11[s15]*f11[s23],f11[s12]*f11[s15]^2*f11[s23],
f11[s12]*f11[s23]^2,f11[s12]^2*f11[s23]^2,f11[s12]*f11[s23]^3,
f11[s34]*Zeta[3],f11[s12]^3*f11[s34],f11[s12]*f11[s15]*f11[s34],
f11[s12]^2*f11[s15]*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
Pi^2*f11[s23]*f11[s34],f11[s12]^2*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s23]*f11[s34],Pi^2*f11[s34]^2,
f11[s12]^2*f11[s34]^2,f11[s12]*f11[s15]*f11[s34]^2,
f11[s12]*f11[s23]*f11[s34]^2,f11[s15]*f11[s23]*f11[s34]^2,
f11[s12]*f11[s34]^3,f11[s45]*Zeta[3],f11[s12]^3*f11[s45],
f11[s12]*f11[s15]^2*f11[s45],f11[s12]^2*f11[s23]*f11[s45],
f11[s12]*f11[s15]*f11[s23]*f11[s45],f11[s15]^2*f11[s23]*f11[s45],
f11[s12]*f11[s23]^2*f11[s45],Pi^2*f11[s34]*f11[s45],
f11[s12]*f11[s15]*f11[s34]*f11[s45],f11[s15]^2*f11[s34]*f11[s45],
f11[s12]*f11[s23]*f11[s34]*f11[s45],f11[s15]*f11[s23]*f11[s34]*
f11[s45],f11[s23]^2*f11[s34]*f11[s45],f11[s12]*f11[s34]^2*f11[s45],
f11[s15]*f11[s34]^2*f11[s45],Pi^2*f11[s45]^2,f11[s12]^2*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s15]*f11[s34]*f11[s45]^2,
f11[s12]*f11[s45]^3,f11[s15]*f11[s45]^3,f11[s12]^2*f21[s12,s34],
f11[s12]*f11[s15]*f21[s12,s34],f11[s15]^2*f21[s12,s34],
f11[s12]*f11[s23]*f21[s12,s34],f11[s15]*f11[s23]*f21[s12,s34],
f11[s12]*f11[s34]*f21[s12,s34],f11[s15]*f11[s34]*f21[s12,s34],
f11[s23]*f11[s34]*f21[s12,s34],f11[s34]^2*f21[s12,s34],
f11[s12]*f21[s15,s23],f11[s15]*f11[s45]*f21[s15,s23],
f11[s23]*f11[s45]*f21[s15,s23],f11[s34]*f11[s45]*f21[s15,s23],
f11[s12]^2*f21[s23,s45],f11[s15]^2*f21[s23,s45],
f11[s12]*f11[s23]*f21[s23,s45],f11[s15]*f11[s23]*f21[s23,s45],
f11[s15]*f11[s34]*f21[s23,s45],f11[s12]*f11[s45]*f21[s23,s45],
f11[s15]*f11[s45]*f21[s23,s45],f11[s12]^2*f21[s34,s15],
f11[s12]*f11[s15]*f21[s34,s15],f11[s12]*f11[s23]*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f11[s15]*f11[s45]*f21[s34,s15],f11[s23]*f11[s45]*f21[s34,s15],
f11[s34]*f11[s45]*f21[s34,s15],f21[s15,s23]*f21[s34,s15],
f11[s12]^2*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s15]*f11[s23]*f21[s45,s12],f11[s23]^2*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s23]*f11[s45]*f21[s45,s12],f11[s45]^2*f21[s45,s12],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s23]*f31[s12,s34],
f11[s34]*f31[s12,s34],f11[s45]*f31[s15,s23],f11[s12]*f31[s23,s45],
f11[s15]*f31[s23,s45],f11[s12]*f31[s34,s15],f11[s45]*f31[s34,s15],
f11[s12]*f31[s45,s12],f11[s23]*f31[s45,s12],f11[s45]*f31[s45,s12],
f11[s12]*f32[s12,s34],f11[s15]*f32[s12,s34],f11[s23]*f32[s12,s34],
f11[s34]*f32[s12,s34],f11[s45]*f32[s15,s23],f11[s12]*f32[s23,s45],
f11[s15]*f32[s23,s45],f11[s12]*f32[s34,s15],f11[s45]*f32[s34,s15],
f11[s12]*f32[s45,s12],f11[s23]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f11[s15]*f33[s15,s12,s34],f11[s23]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f11[s45]*f33[s15,s12,s34],
f11[s45]*f33[s23,s34,s15],f11[s23]*f33[s34,s45,s12],
f11[s15]*f33[s45,s15,s23],f43[s12,s34],f43[s45,s12],
f44[s12,s23,s45],f44[s15,s12,s34],f45[s12,s23,s45],
f45[s45,s15,s23],f46[s12,s34,s15],f46[s15,s23,s45],
f47[s23,s45,s15],f48[s15,s23,s34],f411[s12,s23,s34,s45,s15],
f411[s15,s12,s23,s34,s45],f11[s12]^2*f11[s15],f11[s12]^2*f11[s23],
f11[s23]*f11[s34]^2,f11[s12]^2*f11[s45],f11[s12]*f11[s34]*f11[s45],
f11[s34]^2*f11[s45],f11[s15]*f21[s12,s34],f11[s23]*f21[s12,s34],
f11[s45]*f21[s12,s34],f11[s15]*f21[s45,s12],f11[s23]*f21[s45,s12],
f11[s34]*f21[s45,s12],f11[s12]^2,Pi^2*f11[s15]^2,Pi^2*f11[s23]^2,
f11[s15]^3*f11[s34],f11[s15]^2*f11[s23]*f11[s34],
f11[s15]*f11[s23]^2*f11[s34],f11[s34]^2,f11[s15]^2*f11[s34]^2,
f11[s23]^2*f11[s34]^2,f11[s15]*f11[s34]^3,f11[s23]*f11[s34]^3,
f11[s34]^4,f11[s15]^3*f11[s45],f11[s15]*f11[s23]^2*f11[s45],
f11[s23]^3*f11[s45],f11[s15]^2*f11[s45]^2,f11[s15]*f11[s23]*
f11[s45]^2,f11[s23]^2*f11[s45]^2,f11[s23]*f11[s45]^3,f11[s45]^4,
f21[s12,s34],Pi^2*f21[s15,s23],f11[s15]*f11[s34]*f21[s15,s23],
f11[s34]^2*f21[s15,s23],f11[s45]^2*f21[s15,s23],f21[s15,s23]^2,
f11[s23]^2*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s23]*f21[s34,s15],f11[s23]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s34]^2*f21[s34,s15],f21[s45,s12],f11[s23]*f31[s23,s45],
f11[s45]*f31[s23,s45],f11[s15]*f31[s34,s15],f11[s23]*f31[s34,s15],
f11[s34]*f31[s34,s15],f11[s34]*f32[s15,s23],f11[s23]*f32[s23,s45],
f11[s45]*f32[s23,s45],f11[s15]*f32[s34,s15],f11[s23]*f32[s34,s15],
f11[s34]*f32[s34,s15],f11[s15]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f11[s34]*f33[s23,s34,s15],
f11[s23]*f33[s45,s15,s23],f11[s45]*f33[s45,s15,s23],f41[s15,s23],
f42[s15,s23],f43[s23,s45],f43[s34,s15],f44[s23,s34,s15],
f44[s45,s15,s23],f45[s23,s34,s15],f49[s15,s23,s34],
f49[s23,s45,s15],f11[s12]^3,f11[s12]^2*f11[s34],
f11[s12]*f11[s34]^2,f11[s15]^2*f11[s45],f11[s15]*f11[s23]*f11[s45],
f11[s12]*f11[s45]^2,f11[s12]*f21[s12,s34],f11[s34]*f21[s12,s34],
f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],f31[s12,s34],
f31[s45,s12],f32[s12,s34],f32[s45,s12],f33[s12,s23,s45],
f33[s15,s12,s34],f33[s34,s45,s12],f34[s12,s23,s34,s45,s15],
f11[s12],f11[s15]*f11[s23]*f11[s34],f11[s23]^2*f11[s34],
f11[s12]*f11[s23]*f11[s45],f11[s34]*f21[s15,s23],
f11[s45]*f21[s15,s23],Pi^4,Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],
f11[s15]*Zeta[3],f11[s15]^4,f11[s23]*Zeta[3],f11[s15]^3*f11[s23],
f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,f11[s23]^4,
f11[s12]*f11[s34],f11[s12]*f11[s45],f11[s34]*f11[s45],
f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s15]*f31[s15,s23],
f11[s23]*f31[s15,s23],f11[s15]*f32[s15,s23],f11[s23]*f32[s15,s23],
f43[s15,s23],f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s15]*f11[s23],f11[s12]*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s23]*f11[s34]*f11[s45],Pi^2*f11[s34],Pi^2*f11[s45],1,f11[s34],
f11[s45],f11[s45]^2,f21[s23,s45],f21[s34,s15],f11[s15]*f11[s34],
f11[s23]*f11[s34],f11[s15]*f11[s45],f11[s23]*f11[s45]^2,
Pi^2*f11[s15],f11[s15],f11[s23],Pi^2*f11[s23],f11[s23]*f11[s45],
f33[s23,s34,s15],f33[s45,s15,s23],f11[s15]*f11[s34]^2,f11[s34]^3,
f11[s45]^3,f11[s23]*f21[s23,s45],f11[s45]*f21[s23,s45],
f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],f31[s23,s45],
f31[s34,s15],f32[s23,s45],f32[s34,s15],f11[s15]^2,
f11[s15]^2*f11[s34],f11[s23]^2*f11[s45],f11[s15]*f11[s23],f11[s23]^2,
f21[s15,s23],f11[s15]*f11[s23]^2,Pi^2,Zeta[3],f11[s15]^2*f11[s23],
f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],f11[s15]^3,f11[s23]^3,
f31[s15,s23],f32[s15,s23]}


==> anc/TwoLoopRemainders/ggggg_mmppp_Nf1.txt <==
rationalBasis["ggggg","mmppp","Nf1"]=
{7/36,(9*(s23-s45))/(4*s12)+(9*(s23-s45)^2)/s12^2+
(33*(s23-s45)^3)/(4*s12^3)+(171*(s23-s45)*(-s15+s23-s45)*s45)/
(4*s12^2*(s12-s34-s45))+(9*(s15+s45))/(4*(s12-s34-s45))+
(33*(s15+s45)^3)/(4*(s12-s34-s45)^3)-(81*s45*(s15-s23+s45))/
(4*s12*(s12-s34-s45))-(99*(s23-s45)^2*s45*(s15-s23+s45))/
(4*s12^3*(s12-s34-s45))-(99*s45*(s15+s45)^2*(s15-s23+s45))/
(4*s12*(s12-s34-s45)^3)+(99*s45^2*(s15+s45)*
(s15-s23+s45)^2)/(4*s12^2*(s12-s34-s45)^3)-
(33*s45^3*(s15-s23+s45)^3)/(4*s12^3*(s12-s34-s45)^3)+
(9*(s15+s45)^2)/(-s12+s34+s45)^2-
(171*s45*(s15+s45)*(s15-s23+s45))/(4*s12*(-s12+s34+s45)^2)+
(99*(s23-s45)*s45^2*(s15-s23+s45)^2)/
(4*s12^3*(-s12+s34+s45)^2)+
(9*s45*(26*s45*(s15+s45)^2+s23^2*(11*s15+26*s45)-
s23*(11*s15^2+63*s15*s45+52*s45^2)))/
(4*s12^2*(-s12+s34+s45)^2)+
(-9/(4*s12^2)-(33*(s23-s45)^2)/(4*s12^3*(s12-s34-s45))-
(33*s45^2*(s15-s23+s45)^2)/(4*s12^3*(s12-s34-s45)^3)-
(33*(s23-s45)*(-s15+s23-s45)*s45)/(2*s12^3*(-s12+s34+s45)^
2)-(9*(4*s15+4*s23+s34+s45))/(4*s12^2*(s12-s34-s45))-
(33*(s15+s45)*(2*s23*s45+(s34-s45)*(s15+s45)))/
(4*s12^2*(s12-s34-s45)^3)-
(3*((11*s15+12*s34-11*s45)*(s15+s45)+s23*(11*s15+34*s45)))/
(4*s12^2*(-s12+s34+s45)^2))*tr5,-1/2-s34/(4*s12)+
s34^2/(4*s12^2)-s34^3/(6*s12^3)+(s34^2*(s15-s45))/
(2*s12^2*(-s15+s23))-(s34^2*(s34*(s15-s45)+s15*s45))/
(2*s12^3*(-s15+s23))-(s34*(s34*(s15-s45)+s15*s45)^2)/
(2*s12^3*(-s15+s23)^2)-(s34*(s15-s45)+s15*s45)^3/
(6*s12^3*(-s15+s23)^3)+(-(s15*s34)-s15*s45+s34*s45)/
(-4*s12*s15+4*s12*s23)+
(s15*s34*s45*(-(s15*s45)+s34*(-s15+s45)))/
(2*s12^2*(-s15+s23)^3)+(-(s15^2*s45^2)+
s34^2*(s15^2-4*s15*s45+s45^2))/(4*s12^2*(-s15+s23)^2)+
(s34^2/(6*s12^3*(s15-s23))+(-2*s12+s34)/(12*s12^2*(-s15+s23))+
(s15*s34*s45)/(6*s12^2*(s15-s23)^3)+(s15*(s34-s45)-s34*s45)/
(12*s12^2*(s15-s23)^2)+(s34*(s34*s45-s15*(s34+s45)))/
(3*s12^3*(s15-s23)^2)+(s34*s45-s15*(s34+s45))^2/
(6*s12^3*(s15-s23)^3))*tr5,(11*(-s15+s23)^3)/(6*s34^3)+
(2*(-s15+s23)^2)/s34^2+(-s15+s23)/(2*s34)+(s23-s45)/(2*s12)+
(2*(s23-s45)^2)/s12^2+(11*(s23-s45)^3)/(6*s12^3)+
(11*s15*(-s15+s23)^2*s45)/(2*s12*s34^3)+(19*s15*(-s15+s23)*s45)/
(2*s12*s34^2)+(9*s15*s45)/(2*s12*s34)+(19*s15*(s23-s45)*s45)/
(2*s12^2*s34)+(11*s15*(s23-s45)^2*s45)/(2*s12^3*s34)+
(11*s15^2*(-s15+s23)*s45^2)/(2*s12^2*s34^3)+
(11*s15^2*(s23-s45)*s45^2)/(2*s12^3*s34^2)+
(11*s15^3*s45^3)/(6*s12^3*s34^3)+
(s15*s45*(11*s23^2+26*s15*s45-11*s23*(s15+s45)))/
(2*s12^2*s34^2)+((s12+4*s23-4*s45)/(2*s12^2*s34)+
(11*(s23-s45)^2)/(6*s12^3*s34)+(11*s15*(s23-s45)*s45)/
(3*s12^3*s34^2)+(11*s15^2*s45^2)/(6*s12^3*s34^3)+
(11*(-s15+s23)*(s12*(-s15+s23)+2*s15*s45))/(6*s12^2*s34^3)+
(11*s23^2+12*s12*(-s15+s23)+34*s15*s45-11*s23*(s15+s45))/
(6*s12^2*s34^2))*tr5,(-3*(-s15+s34))/s12+
(12*(-s15+s34)^2)/s12^2-(11*(-s15+s34)^3)/s12^3-
(11*(-s15+s23)^3)/s45^3+(33*s23*(-s15+s23)^2*s34)/(s12*s45^3)+
(33*(s15-s23)*s23^2*s34^2)/(s12^2*s45^3)+(11*s23^3*s34^3)/
(s12^3*s45^3)+(12*(-s15+s23)^2)/s45^2+(57*(s15-s23)*s23*s34)/
(s12*s45^2)+(33*s23^2*(s15-s34)*s34^2)/(s12^3*s45^2)+
(3*s23*s34*(11*s15*(s15-s34)+s23*(-11*s15+26*s34)))/
(s12^2*s45^2)-(3*(-s15+s23))/s45+(27*s23*s34)/(s12*s45)+
(57*s23*(s15-s34)*s34)/(s12^2*s45)+(33*s23*s34*(-s15+s34)^2)/
(s12^3*s45)+((11*s23^2*s34^2)/(s12^3*s45^3)+
(11*(s15-s23)*(s12*(s15-s23)+2*s23*s34))/(s12^2*s45^3)+
(22*s23*(s15-s34)*s34)/(s12^3*s45^2)+
(11*s15^2+12*s12*(s15-s23)+34*s23*s34-11*s15*(s23+s34))/
(s12^2*s45^2)+(3*(s12+4*s15-4*s34))/(s12^2*s45)+
(11*(s15-s34)^2)/(s12^3*s45))*tr5,
-2/3-(13*(s23-s45))/(4*s12)-(13*s15)/(4*(s12+s23-s45))-
(13*s45)/(4*(s12-s34-s45))-(6*s15*s45^2)/(s12*(s12+s23-s45)*
(s12-s34-s45))+(33*(2*s23-3*s45)*(-s15+s23-s45)*s45^2)/
(4*s12^3*(s12-s34-s45))+(55*s15^3*s45^3)/
(2*s12*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(11*s15*s45^3)/(4*s12*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(55*s15^3*s45^4)/(4*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(11*s15^3*s45^5)/(4*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(s15*(-12*s15-s34+s45))/(2*(s12+s23-s45)*(s12-s34-s45))+
(11*s15*(-2*s15+s23-s34+s45))/(4*(s12+s23-s45)^2)+
(22*s15^2*s45^3)/(s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(33*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*(s34-3*s45)*(2*s15+3*s45))/(4*(s12+s23-s45)*
(s12-s34-s45)^3)-(33*s15^2*s45^2*(2*s15+3*s45))/
(2*s12*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*s45^3*(2*s15+3*s45))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(11*s15^2*s45^4*(2*s15+3*s45))/
(4*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(3*s15*s45^2*(57*s15+11*s45))/(4*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*s45^3*(123*s15+11*s45))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(3*s45*(27*s15-27*s23+35*s45))/(4*s12*(s12-s34-s45))-
(s45*(81*s15+46*s45))/(4*(-s12+s34+s45)^2)+
(33*s45*(2*s15^2+3*s15*s45+s45^2))/(4*(-s12+s34+s45)^3)-
(11*s15*(s15^2+4*s15*s34+s34^2-4*s15*s45-s34*s45+s45^2))/
(4*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s45*(2*s23^2-5*s23*s45+3*s45^2))/(4*s12^3)+
(33*s45^3*(2*s15^2-4*s15*s23+2*s23^2+6*s15*s45-5*s23*s45+
3*s45^2))/(4*s12^3*(-s12+s34+s45)^2)+
(11*s45^4*(6*s15^2-6*s15*s23+2*s23^2+9*s15*s45-5*s23*s45+
3*s45^2))/(4*s12^3*(s12-s34-s45)^3)-
(11*s15^2*(2*s15*s34+2*s34^2-3*s15*s45-4*s34*s45+6*s45^2))/
(4*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^3*(s34^2-3*s34*s45+6*s45^2))/(4*(s12+s23-s45)^2*
(s12-s34-s45)^3)+(s15*(-22*s15^2-24*s15*s34+48*s15*s45-
11*s34*s45+22*s45^2))/(4*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s23^2-34*s23*s45+23*s45^2)/(2*s12^2)-
(s45^2*(132*s15^2+66*s23^2+477*s15*s45+244*s45^2-
18*s23*(11*s15+16*s45)))/(4*s12^2*(-s12+s34+s45)^2)+
(s45*(66*s15^2+360*s15*s45+191*s45^2-3*s23*(22*s15+41*s45)))/
(4*s12*(-s12+s34+s45)^2)-
(s45*(66*s23^2-6*s23*(11*s15+41*s45)+s45*(180*s15+191*s45)))/
(4*s12^2*(s12-s34-s45))-
(11*s45^3*(2*s23^2-2*s23*(6*s15+5*s45)+
9*(2*s15^2+3*s15*s45+s45^2)))/(4*s12^2*(s12-s34-s45)^3)+
(11*s45^2*(-(s23*(6*s15+5*s45))+9*(2*s15^2+3*s15*s45+s45^2)))/
(4*s12*(s12-s34-s45)^3)+
(13/(4*s12^2)+(11*s15*(s15-s23+2*s34))/
(4*s12^2*(s12+s23-s45)^2)+(6*s15)/(s12^2*(s12+s23-s45))+
(s15*(11*s15+13*s34))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(11*s15*s45^3*(s15+s45))/
(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s45*(-2*s23+3*s45))/(4*s12^3*(s12-s34-s45))+
(11*s45^2*(2*s15-2*s23+3*s45))/(2*s12^3*(-s12+s34+s45)^2)+
(11*s45^3*(4*s15-2*s23+3*s45))/(4*s12^3*(s12-s34-s45)^3)+
(11*s15*(3*s15*s34+3*s34^2-s15*s45))/(4*s12^2*(s12+s23-s45)^2*
(s12-s34-s45))+(22*s15*s34+(44*s23+46*s34-33*s45)*s45)/
(4*s12^2*(-s12+s34+s45)^2)+(11*s15*(s15+s45)*
(s34^2-s34*s45+s45^2))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(11*s15^2*(s34^3-s34^2*s45+s34*s45^2-
s45^3))/(4*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(s15*(13*s34^2-22*s15*s45+22*s34*(2*s15+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(22*s15+22*s23+13*(s34+s45))/(4*s12^2*(s12-s34-s45))+
(11*s45*(2*s23*s45+(s34-s45)*(4*s15+3*s45)))/
(4*s12^2*(s12-s34-s45)^3)+
(11*s15*(s34^3+s15*(3*s34^2-2*s34*s45+s45^2)))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2))*tr5,
-2/3+(13*(s23-s45))/(4*s12)+(23*(s23-s45)^2)/(2*s12^2)+
(33*(s23-s45)^3)/(4*s12^3)-(11*s15^5*s23^3)/
(4*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)+
(33*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(11*s15^4*s23^2*(3*s15+7*s23))/(4*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)-(11*s15^3*s23)/(4*s12*(s12+s15-s34)^2*
(s12-s34-s45))+(6*s15^2*s23)/(s12*(s12+s15-s34)*
(s12-s34-s45))-(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(13*(s15+s45))/(4*(s12-s34-s45))+
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(4*s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(33*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(s15^3*s23*(11*s15+79*s23))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(33*s45^2*(s15-s23+s45)*(2*s15+3*s45))/
(4*s12*(s12-s34-s45)^3)+
((s23-s45)*(-68*s15*s23-123*s15*s45+191*s23*s45-191*s45^2))/
(4*s12^2*(s12-s34-s45))+
(11*(s23-s45)^2*(-4*s15*s23-5*s15*s45+9*s23*s45-9*s45^2))/
(4*s12^3*(s12-s34-s45))-(11*s45*(2*s15^2+5*s15*s45+3*s45^2))/
(4*(-s12+s34+s45)^3)+(11*s15^2+34*s15*s45+23*s45^2)/
(2*(-s12+s34+s45)^2)-(3*(8*s15*s23+27*s15*s45-35*s23*s45+
35*s45^2))/(4*s12*(s12-s34-s45))+
(11*(s23-s45)*(s23^2*(5*s15^2-8*s15*s45+9*s45^2)-
2*s23*s45*(-s15^2+s15*s45+9*s45^2)+
s45^2*(2*s15^2+10*s15*s45+9*s45^2)))/
(4*s12^3*(-s12+s34+s45)^2)+
(s23*(11*s15^2+55*s15*s45+191*s45^2)-
s45*(66*s15^2+246*s15*s45+191*s45^2))/
(4*s12*(-s12+s34+s45)^2)+
(33*(-2*s23*s45^3*(2*s15+3*s45)+s45^3*(2*s15^2+5*s15*s45+
3*s45^2)+s23^2*(-s15^3+s15^2*s45-s15*s45^2+3*s45^3)))/
(4*s12^2*(s12-s34-s45)^3)+
(2*s45^2*(33*s15^2+144*s15*s45+122*s45^2)+
s23^2*(90*s15^2-101*s15*s45+244*s45^2)-
s23*(-11*s15^3+11*s15^2*s45+187*s15*s45^2+488*s45^3))/
(4*s12^2*(-s12+s34+s45)^2)-
(11*(-3*s23*s45^4*(2*s15+3*s45)+s45^4*(2*s15^2+5*s15*s45+
3*s45^2)+s23^3*(6*s15^3-5*s15^2*s45+4*s15*s45^2-3*s45^3)+
3*s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+3*s45^4)))/
(4*s12^3*(s12-s34-s45)^3)+
(-13/(4*s12^2)-(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)^2*
(s12-s34-s45)^3)+(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)+(11*s15^3*s23*(s15+3*s23))/
(2*s12^3*(s12+s15-s34)*(s12-s34-s45)^3)-
(33*(s23-s45)^2)/(4*s12^3*(s12-s34-s45))+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(6*s15^2*s23)/(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*(s23-s45)*(3*(s23-s45)*s45-s15*(2*s23+s45)))/
(2*s12^3*(-s12+s34+s45)^2)-
(11*(2*s15^2*s23+3*(2*s23+s34-s45)*s45^2-
2*s15*s45*(s23-s34+s45)))/(4*s12^2*(s12-s34-s45)^3)-
(22*s15+46*s23+13*(s34+s45))/(4*s12^2*(s12-s34-s45))+
(s15*(35*s23-22*s34)+s45*(-112*s23-46*s34+33*s45))/
(4*s12^2*(-s12+s34+s45)^2)-
(11*(2*s15^3*s23+s15^2*s23*(5*s23-2*s45)+3*(s23-s45)^2*
s45^2+2*s15*s45*(-2*s23^2+s23*s45+s45^2)))/
(4*s12^3*(s12-s34-s45)^3))*tr5,
-11/6-(11*(s23-2*s45)^2)/(4*s12^2)-(37*s15+15*s23)/
(8*(s12+s23-s45))-(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)-(11*s15^5*s23^2)/(4*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(6*s45)/(s12-s34-s45)+
(11*s45^2)/(8*s12*(s12+s23-s45))-(33*s15^2*s45^3)/
(2*s12*(s12+s23-s45)*(s12-s34-s45)^3)+
(33*s15*s45^3)/(8*s12*(s12+s23-s45)^2*(s12-s34-s45))+
(33*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(11*s15^2*s45^4)/(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15^2*s45^5)/(4*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^3*s23)/(4*s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^4*s23)/(4*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^2*s45^3)/(s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s45^2*(3*s15+2*s45))/(4*(-s12+s34+s45)^3)+
(33*s45^3*(3*s15-s23+2*s45))/(4*s12*(s12-s34-s45)^3)-
(11*s15*(s34-2*s45)*(s15+3*s45))/(4*(s12+s23-s45)*
(-s12+s34+s45)^2)-(33*s15*s45^2*(2*s15+3*s45))/
(4*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15*s45^3*(4*s15+3*s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*s45*(-s34+3*s45))/
(4*(s12+s23-s45)*(s12-s34-s45)^3)-(11*s45*(3*s15+4*s45))/
(4*(-s12+s34+s45)^2)+((-11*s23)/4+6*s45)/s12+
(-22*s15^2-4*s15*s34+4*s15*s45+11*s34*s45-11*s45^2)/
(8*(s12+s23-s45)*(s12-s34-s45))+
(11*s45*(s23^2-3*s23*s45+2*s45^2))/(4*s12^3)-
(11*s15*(4*s15*s34+3*s34^2-4*s15*s45-3*s34*s45+3*s45^2))/
(8*(s12+s23-s45)^2*(s12-s34-s45))-
(11*s15^2*(s34^2-2*s34*s45+3*s45^2))/(4*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(-17*s15*s45^2+(11*s45^3)/8)/
(s12*(s12+s23-s45)*(s12-s34-s45))+
(11*(-9*s23*s45^3+3*s45^3*(s15+2*s45)+s23^2*s45*(-s15+3*s45)))/
(4*s12^3*(s12-s34-s45))+
(11*(3*s15*s23+s23^2+s15*(-2*s15-3*s34+3*s45)))/
(8*(s12+s23-s45)^2)-(11*(s23*(s15-14*s45)*s45+
s23^2*(-s15+3*s45)+2*s45^2*(3*s15+7*s45)))/
(4*s12^2*(s12-s34-s45))+(11*s23*(s15-5*s45)+
s45*(33*s15+112*s45))/(4*s12*(s12-s34-s45))+
(11*(-9*s23*s45^4+6*s45^4*(s15+s45)+s23^2*s45*
(s15^2-2*s15*s45+3*s45^2)))/(4*s12^3*(-s12+s34+s45)^2)+
(22*s45^2*(6*s15+7*s45)-11*s23*(s15^2-s15*s45+7*s45^2))/
(4*s12*(-s12+s34+s45)^2)-
(11*(s45^3*(15*s15+16*s45)+s23^2*(s15^2-2*s15*s45+3*s45^2)+
s23*(s15^3-s15^2*s45+s15*s45^2-16*s45^3)))/
(4*s12^2*(-s12+s34+s45)^2)-
(11*(-6*s23*s45^4+3*s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(4*s12^2*(s12-s34-s45)^3)+
(11*(-3*s23*s45^5+s45^5*(3*s15+2*s45)+
s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+s45^4)))/
(4*s12^3*(s12-s34-s45)^3)+
(37/(8*s12^2)-(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)-(11*s15^4*s23)/(4*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)-(11*s15*s45^4)/(4*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(11*s15^3*s23)/(4*s12^3*(s12+s15-s34)*
(-s12+s34+s45)^2)+(11*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15*s45^3)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s34^2*(6*s15+s34+s45))/
(8*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(11*(s23+s34+s45))/(4*s12^2*(s12-s34-s45))+
(11*s45*(-s23+2*s45))/(4*s12^3*(s12-s34-s45))+
(s34*(22*s15+2*s34+13*s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(11*s15*s45*(s34^2-s34*s45+s45^2))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*(s15^2*s23-s15*s23*s45+(s23+2*s34-2*s45)*s45^2))/
(4*s12^2*(s12-s34-s45)^3)+
(11*(s23*(s15-2*s45)*s45+4*s45^3))/(4*s12^3*(-s12+s34+s45)^
2)+(44*s15-26*s23+15*(s34+s45))/
(8*s12^2*(s12+s23-s45))+(11*s34*(s34*s45+s15*(s34+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*(s23^2-s23*(2*s15+s34+s45)+s34*(4*s15+s34+s45)))/
(8*s12^2*(s12+s23-s45)^2)-
(11*(s15*s23+s45*(-2*s23-3*s34+2*s45)))/
(4*s12^2*(-s12+s34+s45)^2)+
(11*(2*s45^4+s23*(s15^3-s15^2*s45+s15*s45^2-s45^3)))/
(4*s12^3*(s12-s34-s45)^3))*tr5,
-11/6-(11*s15^2)/(8*(s12+s15-s34)^2)+s15/(2*(s12+s15-s34))-
(11*s15^2)/(8*s12*(s12+s15-s34))+(37*(s23-s45))/(8*s12)+
(11*s15)/(4*(s12+s23-s45))+(11*s15^4*s23^2)/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(11*s15^5*s23^2)/(4*s12^3*(s12+s15-s34)*(s12-s34-s45)^3)-
(33*s15^3*s23)/(8*s12*(s12+s15-s34)^2*(s12-s34-s45))-
(11*s15^2)/(8*(s12+s15-s34)*(s12-s34-s45))-
(33*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(-11*s15+37*s23))/(8*s12*(s12+s15-s34)*
(s12-s34-s45))+(11*s15*(s15+s34-s45))/
(4*(s12+s23-s45)*(s12-s34-s45))+(11*s15^2*(s34-3*s45)*s45)/
(4*(s12+s23-s45)*(s12-s34-s45)^3)+
(33*s15*s45^2)/(4*s12*(s12+s23-s45)*(s12-s34-s45))+
(33*(-3*s15+s23-2*s45)*s45^3)/(4*s12*(s12-s34-s45)^3)+
(33*s15^2*s45^3)/(2*s12*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(11*s15^2*s45^4)/(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*s45^5)/(4*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(33*s15^3*s23)/(4*s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^3*s23*(3*s15+4*s23))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15*(s34-2*s45)*(s15+s45))/
(4*(s12+s23-s45)*(-s12+s34+s45)^2)+
(33*s15*s45^2*(2*s15+s45))/(4*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15*s45^3*(4*s15+s45))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s45^2*(3*s15+2*s45))/(4*(-s12+s34+s45)^3)+
(11*s45*(3*s15+4*s45))/(4*(-s12+s34+s45)^2)+
(11*s15+37*s45)/(8*s12-8*s34-8*s45)+
(11*s15^2-70*s15*s23-77*s15*s45+169*s23*s45-213*s45^2)/
(8*s12^2-8*s12*s34-8*s12*s45)+(11*(s23^2-3*s23*s45+2*s45^2))/
(2*s12^2)-(11*s45*(s23^2-3*s23*s45+2*s45^2))/(4*s12^3)-
(11*(-9*s23*s45^3+3*s45^3*(s15+2*s45)+s23^2*s45*(-s15+3*s45)))/
(4*s12^3*(s12-s34-s45))+
(11*(3*s23*(s15-6*s45)*s45+s23^2*(-3*s15+5*s45)+
2*s45^2*(3*s15+7*s45)))/(4*s12^2*(s12-s34-s45))-
(11*(-9*s23*s45^4+6*s45^4*(s15+s45)+s23^2*s45*
(s15^2-2*s15*s45+3*s45^2)))/(4*s12^3*(-s12+s34+s45)^2)+
(-22*s45^2*(6*s15+7*s45)+33*s23*(s15^2-s15*s45+3*s45^2))/
(4*s12*(-s12+s34+s45)^2)+
(11*(-6*s23*s45^4+3*s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(4*s12^2*(s12-s34-s45)^3)+
(11*(s45^3*(15*s15+16*s45)+4*s23^2*(s15^2-s15*s45+s45^2)-
3*s23*(-s15^3+s15^2*s45-s15*s45^2+6*s45^3)))/
(4*s12^2*(-s12+s34+s45)^2)-
(11*(-3*s23*s45^5+s45^5*(3*s15+2*s45)+
s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+s45^4)))/
(4*s12^3*(s12-s34-s45)^3)+
(-37/(8*s12^2)-(11*s15)/(4*s12^2*(s12+s23-s45))+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(11*s15^4*s23)/(4*s12^3*(s12+s15-s34)*(s12-s34-s45)^3)+
(11*s15^2*(s15-s34))/(8*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(s15*(-37*s15+4*s34))/
(8*s12^2*(s12+s15-s34)*(s12-s34-s45))-
(11*s15*s34)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(11*(s23-2*s45)*s45)/(4*s12^3*(s12-s34-s45))+
(11*s15*s45^4)/(4*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^2*(3*s23+s34))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(11*s15*s45^3)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15*s34*(s34+s45))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*s45*(s34^2-s34*s45+s45^2))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(11*(s15^2*s23-s15*s23*s45+
(s23+2*s34-2*s45)*s45^2))/(4*s12^2*(s12-s34-s45)^3)-
(11*(s23*(s15-2*s45)*s45+4*s45^3))/(4*s12^3*(-s12+s34+s45)^
2)+(26*s15-44*s23-37*(s34+s45))/
(8*s12^2*(s12-s34-s45))+
(11*(s15*(3*s23+s34)+s45*(-3*s23-4*s34+2*s45)))/
(4*s12^2*(-s12+s34+s45)^2)+
(11*(-2*s45^4+s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(4*s12^3*(s12-s34-s45)^3))*tr5,-1/6-(5*s34)/s12+
(s34*(-81*s15+59*s34))/(4*s12^2)-
(s34*(66*s15^2-99*s15*s34+41*s34^2))/(4*s12^3)+
(3*s15^2*(22*s15-17*s34)*s34^2)/(8*s12^3*(-s15+s23)*
(-s15+s23-s45))+(11*(-s15+s23)^2)/(2*s45^2)+
(33*(s15-s23)*s23*s34)/(2*s12*s45^2)+(33*s23^2*s34^2)/
(2*s12^2*s45^2)-(11*(s15^2+s15*s23+s23^2)*s34^3)/
(2*s12^3*s45^2)-(13*(-s15+s23))/(4*s45)+
(81*s23*s34)/(4*s12*s45)+(11*s34^2*(-6*s15^2-6*s15*s23+
4*s15*s34+5*s23*s34))/(4*s12^3*s45)-
(3*s34*(-22*s15*s23+19*s15*s34+41*s23*s34))/(4*s12^2*s45)-
(17*s15^3*s34^3)/(8*s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(11*s15^3*s34^3)/(4*s12^3*s45*(s15-s23+s45)^2)-
(69*s15^2*s34^2)/(8*s12^2*(-s15+s23)*(s15-s23+s45))-
(5*s15^3*s34^3)/(8*s12^3*(-s15+s23)^2*(s15-s23+s45))+
(11*s15^3*s34^3)/(2*s12^3*s45^2*(s15-s23+s45))+
(57*s15^2*s34^2)/(4*s12^2*s45*(s15-s23+s45))-
(33*s15^2*s34^2*(-2*s15+s34))/(4*s12^3*s45*(s15-s23+s45))+
(5*s15*s45*(s34+s45))/(8*s12*(s15-s23+s45)^2)+
(5*s15^2*(s34+s45)^2)/(4*s12^2*(s15-s23+s45)^2)+
((13*s15*s34)/8+s15*s45)/(s12*(s15-s23+s45))-
(3*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(2*s12^2*(-s15+s23)^3)-
(s34*(s15-s45)+s15*s45)^3/(2*s12^3*(-s15+s23)^3)+
(-27*s15*s34-6*s15*s45+6*s34*s45)/(-8*s12*s15+8*s12*s23)+
(s15^2*(-66*s15*s34+30*s34^2-22*s15*s45+15*s34*s45))/
(8*s12^3*(-s15+s23-s45))+(5*s15^3*(3*s34^2+3*s34*s45+s45^2))/
(8*s12^3*(s15-s23+s45)^2)+
(5*s15*(s34^2-6*s15*s45+s34*(-15*s15+s45)))/
(8*s12^2*(-s15+s23-s45))-
(3*(s15*s34*(29*s15-7*s45)+6*s15^2*s45+s34^2*(-23*s15+5*s45)))/
(8*s12^2*(-s15+s23))+(-22*s15^3*s45-6*s15*s34^2*
(-17*s15+8*s45)+3*s15^2*s34*(-22*s15+17*s45)+
s34^3*(-48*s15+19*s45))/(8*s12^3*(-s15+s23))-
(3*(5*s15^2*s34*s45+2*s15^2*s45^2+s34^2*(3*s15^2+3*s15*s45-
2*s45^2)))/(8*s12^2*(-s15+s23)^2)+
(-5*s15^3*s45^2+3*s15^2*s34*s45*(-5*s15+s45)+
s34^3*(3*s15^2+9*s15*s45-7*s45^2)+3*s15*s34^2*
(-5*s15^2+2*s15*s45+3*s45^2))/(8*s12^3*(-s15+s23)^2)+
((4*s12+13*s15-10*s34)/(8*s12^2*(s15-s23))+
(11*s15^2-17*s15*s34+8*s34^2)/(4*s12^3*(s15-s23))-
(11*(s15+s23)*s34^2)/(2*s12^3*s45^2)+
(11*(s12*(s15-s23)+2*s23*s34))/(2*s12^2*s45^2)+
(13*s12+22*s15-46*s34)/(4*s12^2*s45)+(11*s34*(-4*s15+3*s34))/
(4*s12^3*s45)+(s15*s34*s45)/(2*s12^2*(s15-s23)^3)+
(17*s15^2*s34^2)/(8*s12^3*(s15-s23)*(s15-s23+s45)^2)+
(11*s15^2*s34^2)/(4*s12^3*s45*(s15-s23+s45)^2)+
(13*s15)/(8*s12^2*(s15-s23+s45))+(s15*(11*s15-5*s34))/
(4*s12^3*(s15-s23+s45))+(15*s15*s34)/(4*s12^2*(s15-s23)*
(s15-s23+s45))+(s15*(22*s15-17*s34)*s34)/
(4*s12^3*(s15-s23)*(s15-s23+s45))-(5*s15^2*s34^2)/
(8*s12^3*(s15-s23)^2*(s15-s23+s45))+(11*s15^2*s34^2)/
(2*s12^3*s45^2*(s15-s23+s45))+(6*s15*s34)/
(s12^2*s45*(s15-s23+s45))-(11*s15*s34*(-2*s15+s34))/
(2*s12^3*s45*(s15-s23+s45))+(5*s15*(s34+s45))/
(8*s12^2*(s15-s23+s45)^2)+(5*s15^2*(2*s34+s45))/
(8*s12^3*(s15-s23+s45)^2)-(3*s15*s34+2*s15*s45+2*s34*s45)/
(8*s12^2*(s15-s23)^2)+(s34*s45-s15*(s34+s45))^2/
(2*s12^3*(s15-s23)^3)+(3*s34^2*s45+2*s15*s34*(s34+s45)-
5*s15^2*(2*s34+s45))/(8*s12^3*(s15-s23)^2))*tr5,
2/3-(13*s15)/(4*(s12+s23-s45))+(11*s15^5*s23^3)/
(4*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)-
(33*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(11*s15^4*s23^2*(3*s15+7*s23))/(4*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(13*s15)/(4*(s12-s34-s45))+
(11*s15^3*s23)/(4*s12*(s12+s15-s34)^2*(s12-s34-s45))-
(6*s15^2*s23)/(s12*(s12+s15-s34)*(s12-s34-s45))+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45))-
(6*s15*s45^2)/(s12*(s12+s23-s45)*(s12-s34-s45))+
(55*s15^3*s45^3)/(2*s12*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(11*s15*s45^3)/(4*s12*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(55*s15^3*s45^4)/(4*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(11*s15^3*s45^5)/(4*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(s15*(-12*s15-s34+s45))/(2*(s12+s23-s45)*(s12-s34-s45))+
(11*s15*(-2*s15+s23-s34+s45))/(4*(s12+s23-s45)^2)-
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(4*s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(33*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*s23*(11*s15+79*s23))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(22*s15^2*s45^3)/(s12*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15^2*s45^4)/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(33*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^2*(s34-3*s45)*(2*s15+3*s45))/
(4*(s12+s23-s45)*(s12-s34-s45)^3)-
(33*s15^2*s45^2*(2*s15+3*s45))/(2*s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(11*s15^2*s45^3*(2*s15+3*s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15^2*s45^4*(2*s15+3*s45))/(4*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(3*s15*s45^2*(57*s15+11*s45))/
(4*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s45^3*(123*s15+11*s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(22*s15^2-61*s15*s45-48*s45^2)/
(4*(-s12+s34+s45)^2)-(11*s15*(s15^2+4*s15*s34+s34^2-
4*s15*s45-s34*s45+s45^2))/(4*(s12+s23-s45)^2*
(s12-s34-s45))-(6*(s23^2-3*s23*s45+2*s45^2))/s12^2+
(11*s45*(4*s15^2+7*s15*s45+3*s45^2))/(2*(-s12+s34+s45)^3)-
(11*s15^2*(2*s15*s34+2*s34^2-3*s15*s45-4*s34*s45+6*s45^2))/
(4*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^3*(s34^2-3*s34*s45+6*s45^2))/(4*(s12+s23-s45)^2*
(s12-s34-s45)^3)+(11*s45^2*(12*s15^2-6*s15*s23+21*s15*s45-
7*s23*s45+9*s45^2))/(2*s12*(s12-s34-s45)^3)+
(s15*(-22*s15^2-24*s15*s34+48*s15*s45-11*s34*s45+22*s45^2))/
(4*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*(3*s23^3-11*s23^2*s45+14*s23*s45^2-6*s45^3))/(4*s12^3)+
(6*(s23*(s15-3*s45)+2*s45*(s15+2*s45)))/(s12*(s12-s34-s45))+
(11*(s23^3*(4*s15-9*s45)-6*s23*s45^2*(2*s15+7*s45)+
2*s45^3*(7*s15+9*s45)+3*s23^2*s45*(-s15+11*s45)))/
(4*s12^3*(s12-s34-s45))+(s23^2*(68*s15-169*s45)-
s45^2*(215*s15+294*s45)+s23*s45*(33*s15+452*s45))/
(4*s12^2*(s12-s34-s45))+
(11*(-6*s23*s45^3*(4*s15+7*s45)+s23^3*(-5*s15^2+8*s15*s45-
9*s45^2)+2*s45^3*(4*s15^2+14*s15*s45+9*s45^2)+
3*s23^2*s45*(s15^2-2*s15*s45+11*s45^2)))/
(4*s12^3*(-s12+s34+s45)^2)+
(2*s45*(22*s15^2+215*s15*s45+147*s45^2)-
s23*(11*s15^2+33*s15*s45+226*s45^2))/
(4*s12*(-s12+s34+s45)^2)-
(11*(-4*s23*s45^3*(6*s15+7*s45)+6*s45^3*(4*s15^2+7*s15*s45+
3*s45^2)+s23^2*(-3*s15^3+3*s15^2*s45-3*s15*s45^2+
11*s45^3)))/(4*s12^2*(s12-s34-s45)^3)+
(s23^2*(-90*s15^2+101*s15*s45-266*s45^2)-
s45^2*(154*s15^2+677*s15*s45+444*s45^2)+
s23*(-11*s15^3+11*s15^2*s45+297*s15*s45^2+688*s45^3))/
(4*s12^2*(-s12+s34+s45)^2)+
(11*(-2*s23*s45^4*(6*s15+7*s45)+2*s45^4*(4*s15^2+7*s15*s45+
3*s45^2)+s23^3*(6*s15^3-5*s15^2*s45+4*s15*s45^2-3*s45^3)+
s23^2*(3*s15^4-3*s15^3*s45+3*s15^2*s45^2-3*s15*s45^3+
11*s45^4)))/(4*s12^3*(s12-s34-s45)^3)+
((11*s15*(s15-s23+2*s34))/(4*s12^2*(s12+s23-s45)^2)+
(6*s15)/(s12^2*(s12+s23-s45))+(11*s15^4*s23^2)/
(4*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)-
(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)-
(11*s15^3*s23*(s15+3*s23))/(2*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(6*s23)/(s12^2*(s12-s34-s45))+
(s15*(11*s15+13*s34))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(11*s15*s45^3*(s15+s45))/
(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(6*s15^2*s23)/(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15*(3*s15*s34+3*s34^2-s15*s45))/(4*s12^2*(s12+s23-s45)^2*
(s12-s34-s45))+(-35*s15*s23+2*(56*s23+24*s34-33*s45)*
s45)/(4*s12^2*(-s12+s34+s45)^2)+
(11*s15*(s15+s45)*(s34^2-s34*s45+s45^2))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*(3*s23^2-8*s23*s45+6*s45^2))/(4*s12^3*(s12-s34-s45))+
(11*s15^2*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(4*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(s15*(13*s34^2-22*s15*s45+22*s34*(2*s15+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*(s23*(s15-8*s45)*s45+3*s45^2*(s15+2*s45)+
s23^2*(-2*s15+3*s45)))/(2*s12^3*(-s12+s34+s45)^2)+
(11*s15*(s34^3+s15*(3*s34^2-2*s34*s45+s45^2)))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(11*(3*(s34-s45)*s45*(s15+s45)+s23*(s15^2-s15*s45+
4*s45^2)))/(2*s12^2*(s12-s34-s45)^3)+
(11*(6*s45^3*(s15+s45)+s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
2*s23*(s15^3-s15^2*s45+s15*s45^2-4*s45^3)))/
(4*s12^3*(s12-s34-s45)^3))*tr5,-28/27-s15/(6*s23)-
s23/(6*s15)+(11*s15)/(4*(s12+s15-s34))+
(11*(3*s23-4*s45))/(4*s12)+(11*(3*s15+s23))/
(4*(s12+s23-s45))+(33*s15^2*s23)/(4*s12*(s12+s15-s34)*
(s12-s34-s45))+(11*s15*(2*s15+3*s34-3*s45))/
(4*(s12+s23-s45)*(s12-s34-s45))+(11*s45)/(s12-s34-s45)+
(2*s34^2*s45^2)/(9*s12^2*s15*s23)+(s34^2*(13*s34-8*s45)*s45^2)/
(36*s12^3*s15*s23)+(33*s15*s45^2)/(4*s12*(s12+s23-s45)*
(s12-s34-s45))+(7*s34^3*s45^3)/(36*s12^3*s15^2*s23)+
(7*s34^3*s45^3)/(18*s12^3*s15*(-s15+s23)^2)-
(7*s34^3*s45^3)/(36*s12^3*s15^2*(-s15+s23))+
(7*s34^2*s45^2*(-s34+s45))/(12*s12^3*s15*(-s15+s23))-
(11*s15^3*s23^2)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^2*(s34-2*s45))/(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(33*s15^2*s45^2)/(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s45^3)/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s45*(3*s15+2*s45))/(2*(-s12+s34+s45)^2)-
(11*s45^2*(6*s15-3*s23+4*s45))/(2*s12*(-s12+s34+s45)^2)-
(7*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^2)+
(s45^2*(13*s15*s34-26*s34^2+6*s15*s45-5*s34*s45))/
(36*s12^3*s23)+(13*s15*s34+18*s15*s45-5*s34*s45)/(36*s12*s23)+
(18*s23*s34+13*s23*s45-5*s34*s45)/(36*s12*s15)+
(s45*(-13*s15*s34+13*s34^2-9*s15*s45+5*s34*s45))/(18*s12^2*s23)+
(s34^2*(6*s23*s34+13*s23*s45-5*s34*s45-26*s45^2))/
(36*s12^3*s15)+(s34*(-9*s23*s34-13*s23*s45+5*s34*s45+
13*s45^2))/(18*s12^2*s15)+(s34*(-21*s34^2+5*s34*s45+26*s45^2))/
(36*s12^3)+(198*s23^2+21*s34^2-594*s23*s45-5*s34*s45+
396*s45^2)/(36*s12^2)+(7*(s34^2*(s15-3*s45)-s15*s45^2+
s34*s45^2))/(12*s12^2*(-s15+s23))-
(33*(s23*(s15-3*s45)+2*s45*(s15+2*s45)))/
(4*s12*(s12-s34-s45))+(11*(-6*s23*s45^2+s23^2*(-s15+2*s45)+
s45^2*(3*s15+4*s45)))/(2*s12^2*(s12-s34-s45))+
(7*(s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(36*s12^3*(-s15+s23))+
(11*(-3*s23*s45^3+s45^3*(3*s15+2*s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(2*s12^2*(-s12+s34+s45)^2)-
(7*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(18*s12^3*(-s15+s23)^2)+
(-11/s12^2+(6*s12-12*s34-13*s45)/(36*s12^2*s15)+
(6*s12-13*s34-12*s45)/(36*s12^2*s23)+(11*s15*(-s15+s34))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(7*(s34-s45))/(36*s12^2*(-s15+s23))-(7*s34*s45)/
(18*s12^2*(s15-s23)^2)-(s34*s45)/(36*s12^2*s15*s23)+
(7*s34*(s34-s45)*s45)/(18*s12^3*s15*(-s15+s23))-
(7*s34^2*s45^2)/(18*s12^3*s15*(s15-s23)^2)-
(7*s34^2*s45^2)/(36*s12^3*s15^2*s23)+(7*s34^2*s45^2)/
(36*s12^3*s15^2*(-s15+s23))+(s34*s45*(-13*s34+s45))/
(36*s12^3*s15*s23)-(11*s15^2*s23)/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(11*s15*s34^2)/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s34*(4*s15+s34+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(11*(2*s15-s23+s34+s45))/(4*s12^2*(s12+s23-s45))+
(s45*(13*s34+6*s45))/(36*s12^3*s23)+(s34*(6*s34+13*s45))/
(36*s12^3*s15)+(11*(s15*s23-(s23+2*s34)*s45))/
(2*s12^2*(-s12+s34+s45)^2)+(7*(3*s34^2+2*s34*s45-s45^2))/
(36*s12^3*(s15-s23))+(11*(s15-2*s23-3*(s34+s45)))/
(4*s12^2*(s12-s34-s45))-(7*(s34+s45)*(-2*s34*s45+
s15*(s34+s45)))/(18*s12^3*(s15-s23)^2))*tr5,
1-(22*(-s15+s23)^2)/s34^2-(13*(-s15+s23))/s34-(5*s34)/s12-
s34^3/(3*(-s15+s23+s34)^3)+s34^2/(2*(-s15+s23+s34)^2)-
s34/(2*(-s15+s23+s34))+(66*s15*(s15-s23)*s45)/(s12*s34^2)-
(81*s15*s45)/(s12*s34)-(66*s15^2*s45^2)/(s12^2*s34^2)-
(66*s15^2*s45^2)/(s12^3*s34)-(69*s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))-(57*s15^2*s45^2)/
(s12^2*s34*(-s15+s23+s34))-(17*s15^3*s45^3)/
(2*s12^3*(-s15+s23)*(-s15+s23+s34)^2)-
(11*s15^3*s45^3)/(s12^3*s34*(-s15+s23+s34)^2)+
(5*s15^3*s45^3)/(2*s12^3*(-s15+s23)^2*(-s15+s23+s34))-
(22*s15^3*s45^3)/(s12^3*s34^2*(-s15+s23+s34))+
(33*s15^2*s45^2*(-s15+s45))/(s12^3*(-s15+s23)*(-s15+s23+s34))+
(66*s15^2*s45^2*(-s15+s45))/(s12^3*s34*(-s15+s23+s34))+
(66*s15*s45*(-s23+s45))/(s12^2*s34)+
(s34^2*(-s15+s34)*(s34+s45))/(s12*(-s15+s23+s34)^3)-
(s34*(-s15+s34)^2*(s34+s45)^2)/(s12^2*(-s15+s23+s34)^3)+
((-s15+s34)^3*(s34+s45)^3)/(3*s12^3*(-s15+s23+s34)^3)-
(s34*(s15-s45)+s15*s45)^3/(3*s12^3*(-s15+s23)^3)+
(-(s15*s34)-22*s15*s45+s34*s45)/(-2*s12*s15+2*s12*s23)+
(-9*s15*s34+6*s34^2-14*s15*s45+9*s34*s45)/
(-2*s12*s15+2*s12*s23+2*s12*s34)+
(-24*s15*s34-24*s23*s34+11*s34^2-81*s15*s45+48*s34*s45)/s12^2+
(s15*s34*s45*(-(s15*s45)+s34*(-s15+s45)))/(s12^2*(-s15+s23)^3)+
(s34*(s34^2-5*s15*s45+3*s34*(-s15+s45)))/
(2*s12*(-s15+s23+s34)^2)-((-s15+s34)*(s34+s45)*
(5*s34^2-11*s15*s45+9*s34*(-s15+s45)))/
(2*s12^2*(-s15+s23+s34)^2)+
(14*s15^2*s45^2-15*s15*s34*s45*(-s15+s45)+
s34^2*(s15^2-4*s15*s45+s45^2))/(2*s12^2*(-s15+s23)^2)-
(14*s34^3+75*s15*(s15-s45)*s45+42*s34^2*(-s15+s45)+
5*s34*(6*s15^2-23*s15*s45+6*s45^2))/
(2*s12^2*(-s15+s23+s34))+(-2*s34^2*(-s15+s45)+
87*s15*s45*(-s15+s45)-3*s34*(6*s15^2-17*s15*s45+6*s45^2))/
(2*s12^2*(-s15+s23))+(-66*s23^2*s34-20*s34^3+
s34^2*(66*s15-99*s45)+198*s15*s45*(-s15+2*s45)+
33*s23*(-2*s15*s34+s34^2-6*s15*s45+6*s34*s45)-
33*s34*(2*s15^2-9*s15*s45+6*s45^2))/(3*s12^3)+
(15*s15^2*(s15-s45)*s45^2-2*s34^3*(-s15+s45)^2+
s15*s34*s45*(15*s15^2-32*s15*s45+15*s45^2)+
s34^2*(5*s15^3-19*s15^2*s45+19*s15*s45^2-5*s45^3))/
(2*s12^3*(-s15+s23)^2)+(3*s34^5+11*s34^4*(-s15+s45)+
15*s15^2*s45^2*(-s15+s45)+s15*s34*s45*(-15*s15^2+43*s15*s45-
15*s45^2)+s34^3*(13*s15^2-37*s15*s45+13*s45^2)+
s34^2*(-5*s15^3+41*s15^2*s45-41*s15*s45^2+5*s45^3))/
(2*s12^3*(-s15+s23+s34)^2)+(9*s34^4+38*s34^3*(-s15+s45)-
3*s15*s45*(22*s15^2-61*s15*s45+22*s45^2)+
s34^2*(51*s15^2-140*s15*s45+51*s45^2)+
2*s34*(-11*s15^3+84*s15^2*s45-84*s15*s45^2+11*s45^3))/
(2*s12^3*(-s15+s23+s34))+(2*s34^3*(-s15+s45)+
s34^2*(15*s15^2-32*s15*s45+15*s45^2)-
3*s15*s45*(22*s15^2-49*s15*s45+22*s45^2)+
s34*(-22*s15^3+96*s15^2*s45-96*s15*s45^2+22*s45^3))/
(2*s12^3*(-s15+s23))+
(-13/s12^2-(11*(2*s15+2*s23-s34-4*s45))/s12^3-
(44*s15*s45)/(s12^3*s34)+(s15*s34*s45)/(3*s12^2*(s15-s23)^3)-
(15*s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))-
(24*s15*s45)/(s12^2*s34*(-s15+s23+s34))+(17*s15^2*s45^2)/
(2*s12^3*(s15-s23)*(-s15+s23+s34)^2)-(11*s15^2*s45^2)/
(s12^3*s34*(-s15+s23+s34)^2)+(5*s15^2*s45^2)/
(2*s12^3*(s15-s23)^2*(-s15+s23+s34))-(22*s15^2*s45^2)/
(s12^3*s34^2*(-s15+s23+s34))+(22*s15*s45*(-s15+s45))/
(s12^3*(-s15+s23)*(-s15+s23+s34))+(44*s15*s45*(-s15+s45))/
(s12^3*s34*(-s15+s23+s34))-((s15-s34)^2*(s34+s45)^2)/
(3*s12^3*(-s15+s23+s34)^3)+(-2*s12-39*s15+s34+39*s45)/
(6*s12^2*(-s15+s23))+(-2*s12-39*s15+25*s34+39*s45)/
(6*s12^2*(-s15+s23+s34))+(22*(s12*(s15-s23)-2*s15*s45))/
(s12^2*s34^2)-(11*s15^2+(19*s34^2)/3-39*s15*s45+11*s45^2+
17*s34*(-s15+s45))/(s12^3*(-s15+s23+s34))+
(-13*s12+22*(-s23+s45))/(s12^2*s34)+
(s34*s45-s15*(s34+s45))^2/(3*s12^3*(s15-s23)^3)+
(s34*(-(s12*s34)+2*(-s15+s34)*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^3)+(-(s34*s45)+s15*(s34+14*s45))/
(6*s12^2*(s15-s23)^2)+(33*s15^2+s34^2+15*s34*s45+
33*s45^2-3*s15*(5*s34+27*s45))/(3*s12^3*(s15-s23))+
(s12*s34+2*(-7*s15*s34+5*s34^2-8*s15*s45+7*s34*s45))/
(6*s12^2*(-s15+s23+s34)^2)+(-11*s34^3+26*s34^2*(s15-s45)+
30*s15*s45*(-s15+s45)+s34*(-15*s15^2+56*s15*s45-15*s45^2))/
(6*s12^3*(-s15+s23+s34)^2)+(15*s15^2*(s34+2*s45)+
s34*s45*(4*s34+15*s45)-2*s15*(2*s34^2+17*s34*s45+15*s45^2))/
(6*s12^3*(s15-s23)^2))*tr5,1/3-(11*(-s15+s23)^2)/s34^2-
(13*(-s15+s23))/(2*s34)-(3*s34)/(2*s12)-
s34^3/(3*(-s15+s23+s34)^3)+s34^2/(2*(-s15+s23+s34)^2)-
s34/(2*(-s15+s23+s34))+(33*s15*(s15-s23)*s45)/(s12*s34^2)-
(81*s15*s45)/(2*s12*s34)-(33*s15^2*s45^2)/(s12^2*s34^2)-
(33*s15^2*s45^2)/(s12^3*s34)-(69*s15^2*s45^2)/(4*s12^2*(-s15+s23)*
(-s15+s23+s34))-(57*s15^2*s45^2)/(2*s12^2*s34*
(-s15+s23+s34))-(17*s15^3*s45^3)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(11*s15^3*s45^3)/(2*s12^3*s34*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/(4*s12^3*(-s15+s23)^2*
(-s15+s23+s34))-(11*s15^3*s45^3)/(s12^3*s34^2*
(-s15+s23+s34))+(33*s15^2*s45^2*(-s15+s45))/
(2*s12^3*(-s15+s23)*(-s15+s23+s34))+
(33*s15^2*s45^2*(-s15+s45))/(s12^3*s34*(-s15+s23+s34))+
(33*s15*s45*(-s23+s45))/(s12^2*s34)+
(s34^2*(-s15+s34)*(s34+s45))/(s12*(-s15+s23+s34)^3)-
(s34*(-s15+s34)^2*(s34+s45)^2)/(s12^2*(-s15+s23+s34)^3)+
((-s15+s34)^3*(s34+s45)^3)/(3*s12^3*(-s15+s23+s34)^3)+
(2*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^3)+
(2*(s34*(s15-s45)+s15*s45)^3)/(3*s12^3*(-s15+s23)^3)-
(s34*(3*s34^2+s34*(s15-s45)+5*s15*s45))/
(4*s12*(-s15+s23+s34)^2)-
(3*(8*s23*s34-3*s34^2+8*s34*(s15-2*s45)+27*s15*s45))/
(2*s12^2)-(-4*s15*s34+17*s15*s45+4*s34*s45)/
(-4*s12*s15+4*s12*s23)-((-s15+s34)*(s34+s45)*
(-3*s15*s45+2*s34*(-s15+s45)))/(s12^2*(-s15+s23+s34)^2)+
(9*s34^2-15*s15*s45+10*s34*(-s15+s45))/
(4*s12*(-s15+s23+s34))+
(19*s15^2*s45^2-15*s15*s34*s45*(-s15+s45)-
4*s34^2*(s15^2-4*s15*s45+s45^2))/(4*s12^2*(-s15+s23)^2)-
(18*s34^3+75*s15*(s15-s45)*s45+44*s34^2*(-s15+s45)+
5*s34*(6*s15^2-23*s15*s45+6*s45^2))/
(4*s12^2*(-s15+s23+s34))+(8*s34^2*(-s15+s45)+
87*s15*s45*(-s15+s45)-3*s34*(6*s15^2-17*s15*s45+6*s45^2))/
(4*s12^2*(-s15+s23))+(-66*s23^2*s34-16*s34^3+
s34^2*(66*s15-99*s45)+198*s15*s45*(-s15+2*s45)+
33*s23*(-2*s15*s34+s34^2-6*s15*s45+6*s34*s45)-
33*s34*(2*s15^2-9*s15*s45+6*s45^2))/(6*s12^3)+
(15*s15^2*(s15-s45)*s45^2+8*s34^3*(-s15+s45)^2+
s15*s34*s45*(15*s15^2-22*s15*s45+15*s45^2)+
s34^2*(5*s15^3+s15^2*s45-s15*s45^2-5*s45^3))/
(4*s12^3*(-s15+s23)^2)+(s34^5+7*s34^4*(-s15+s45)+
15*s15^2*s45^2*(-s15+s45)+s15*s34*s45*(-15*s15^2+41*s15*s45-
15*s45^2)+s34^3*(11*s15^2-29*s15*s45+11*s45^2)+
s34^2*(-5*s15^3+37*s15^2*s45-37*s15*s45^2+5*s45^3))/
(4*s12^3*(-s15+s23+s34)^2)+(11*s34^4+40*s34^3*(-s15+s45)-
3*s15*s45*(22*s15^2-61*s15*s45+22*s45^2)+
s34^2*(51*s15^2-142*s15*s45+51*s45^2)+
2*s34*(-11*s15^3+84*s15^2*s45-84*s15*s45^2+11*s45^3))/
(4*s12^3*(-s15+s23+s34))+(-8*s34^3*(-s15+s45)+
s34^2*(15*s15^2-22*s15*s45+15*s45^2)-
3*s15*s45*(22*s15^2-49*s15*s45+22*s45^2)+
s34*(-22*s15^3+96*s15^2*s45-96*s15*s45^2+22*s45^3))/
(4*s12^3*(-s15+s23))+(-13/(2*s12^2)+
(-8*s12+39*s15+4*s34-39*s45)/(12*s12^2*(s15-s23))-
(11*(2*s15+2*s23-s34-4*s45))/(2*s12^3)-
(22*s15*s45)/(s12^3*s34)+(2*s15*s34*s45)/(3*s12^2*(-s15+s23)^3)-
(15*s15*s45)/(2*s12^2*(-s15+s23)*(-s15+s23+s34))-
(12*s15*s45)/(s12^2*s34*(-s15+s23+s34))+(17*s15^2*s45^2)/
(4*s12^3*(s15-s23)*(-s15+s23+s34)^2)-(11*s15^2*s45^2)/
(2*s12^3*s34*(-s15+s23+s34)^2)+(5*s15^2*s45^2)/
(4*s12^3*(s15-s23)^2*(-s15+s23+s34))-(11*s15^2*s45^2)/
(s12^3*s34^2*(-s15+s23+s34))+(11*s15*s45*(-s15+s45))/
(s12^3*(-s15+s23)*(-s15+s23+s34))+(22*s15*s45*(-s15+s45))/
(s12^3*s34*(-s15+s23+s34))-((s15-s34)^2*(s34+s45)^2)/
(3*s12^3*(-s15+s23+s34)^3)+(-4*s12-39*s15+26*s34+39*s45)/
(12*s12^2*(-s15+s23+s34))+(11*(s12*(s15-s23)-2*s15*s45))/
(s12^2*s34^2)+(-4*s15*s34+19*s15*s45+4*s34*s45)/
(12*s12^2*(s15-s23)^2)+(2*s12*s34+5*s34^2-17*s15*s45+
13*s34*(-s15+s45))/(12*s12^2*(-s15+s23+s34)^2)-
(33*s15^2+20*s34^2-117*s15*s45+33*s45^2+51*s34*(-s15+s45))/
(6*s12^3*(-s15+s23+s34))+((-13*s12)/2+11*(-s23+s45))/
(s12^2*s34)+(2*(s34*s45-s15*(s34+s45))^2)/
(3*s12^3*(-s15+s23)^3)+
(s34*(-(s12*s34)+2*(-s15+s34)*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^3)+(33*s15^2-4*s34^2+15*s34*s45+
33*s45^2-3*s15*(5*s34+27*s45))/(6*s12^3*(s15-s23))+
(-7*s34^3+22*s34^2*(s15-s45)+30*s15*s45*(-s15+s45)+
s34*(-15*s15^2+52*s15*s45-15*s45^2))/
(12*s12^3*(-s15+s23+s34)^2)+(16*s34^2*(s15-s45)+
30*s15*(s15-s45)*s45+s34*(15*s15^2-14*s15*s45+15*s45^2))/
(12*s12^3*(s15-s23)^2))*tr5,-1/3-(8*s34)/s12+
(s34*(-81*s15+55*s34))/(2*s12^2)-
(s34*(198*s15^2-297*s15*s34+115*s34^2))/(6*s12^3)+
(3*s15^2*(22*s15-17*s34)*s34^2)/(4*s12^3*(-s15+s23)*
(-s15+s23-s45))+(11*(-s15+s23)^2)/s45^2+
(33*(s15-s23)*s23*s34)/(s12*s45^2)+(33*s23^2*s34^2)/(s12^2*s45^2)-
(11*(s15^2+s15*s23+s23^2)*s34^3)/(s12^3*s45^2)-
(13*(-s15+s23))/(2*s45)+(81*s23*s34)/(2*s12*s45)+
(11*s34^2*(-6*s15^2-6*s15*s23+4*s15*s34+5*s23*s34))/
(2*s12^3*s45)-(3*s34*(-22*s15*s23+19*s15*s34+41*s23*s34))/
(2*s12^2*s45)+s45^3/(3*(s15-s23+s45)^3)-
(17*s15^3*s34^3)/(4*s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(11*s15^3*s34^3)/(2*s12^3*s45*(s15-s23+s45)^2)-
s45^2/(2*(s15-s23+s45)^2)-(69*s15^2*s34^2)/
(4*s12^2*(-s15+s23)*(s15-s23+s45))-(5*s15^3*s34^3)/
(4*s12^3*(-s15+s23)^2*(s15-s23+s45))+
(11*s15^3*s34^3)/(s12^3*s45^2*(s15-s23+s45))+
(57*s15^2*s34^2)/(2*s12^2*s45*(s15-s23+s45))-
(33*s15^2*s34^2*(-2*s15+s34))/(2*s12^3*s45*(s15-s23+s45))+
s45/(2*(s15-s23+s45))+(s15*s45^2*(s34+s45))/
(s12*(s15-s23+s45)^3)-(s15^2*s45*(s34+s45)^2)/
(s12^2*(-s15+s23-s45)^3)-(s15^3*(s34+s45)^3)/
(3*s12^3*(-s15+s23-s45)^3)+(s15*s45*(5*s34+s45))/
(4*s12*(s15-s23+s45)^2)+(5*s15*(3*s34+2*s45))/
(4*s12*(s15-s23+s45))+(2*s15*s34*s45*(s34*(s15-s45)+
s15*s45))/(s12^2*(-s15+s23)^3)+(2*(s34*(s15-s45)+s15*s45)^3)/
(3*s12^3*(-s15+s23)^3)-(17*s15*s34-4*s15*s45+4*s34*s45)/
(-4*s12*s15+4*s12*s23)+(s15^2*(-4*s34^3+s34^2*(15*s15-8*s45)+
s34*(15*s15-4*s45)*s45+5*s15*s45^2))/
(4*s12^3*(s15-s23+s45)^2)+
(s15*(9*s34^2-30*s15*s45+5*s34*(-15*s15+s45)))/
(4*s12^2*(-s15+s23-s45))-
(s15*(s34+s45)*(-2*s15*s45+s34*(-3*s15+s45)))/
(s12^2*(s15-s23+s45)^2)-
(s15*(4*s34^3+3*s15*s34*(22*s15-5*s45)+22*s15^2*s45+
s34^2*(-30*s15+4*s45)))/(4*s12^3*(-s15+s23-s45))+
(-18*s15^2*s45+s34^2*(49*s15+5*s45)+3*s15*s34*(-29*s15+7*s45))/
(4*s12^2*(-s15+s23))+(2*s15*s34^2*(51*s15-14*s45)-
22*s15^3*s45-s34^3*(28*s15+s45)+3*s15^2*s34*(-22*s15+17*s45))/
(4*s12^3*(-s15+s23))+(-15*s15^2*s34*s45+4*s15^2*s45^2+
s34^2*(-19*s15^2+31*s15*s45-4*s45^2))/(4*s12^2*(-s15+s23)^2)+
(-5*s15^3*s45^2+s15^2*s34*s45*(-15*s15+23*s45)+
s15*s34^2*(-15*s15^2+46*s15*s45-31*s45^2)+
s34^3*(23*s15^2-31*s15*s45+13*s45^2))/(4*s12^3*(-s15+s23)^2)+
((8*s12-39*s15+20*s34)/(12*s12^2*(-s15+s23))+
(33*s15^2-51*s15*s34+14*s34^2)/(6*s12^3*(s15-s23))-
(11*(s15+s23)*s34^2)/(s12^3*s45^2)+
(11*(s12*(s15-s23)+2*s23*s34))/(s12^2*s45^2)+
((13*s12)/2+11*s15-23*s34)/(s12^2*s45)+
(11*s34*(-4*s15+3*s34))/(2*s12^3*s45)+(2*s15*s34*s45)/
(3*s12^2*(-s15+s23)^3)+(17*s15^2*s34^2)/(4*s12^3*(s15-s23)*
(s15-s23+s45)^2)+(11*s15^2*s34^2)/(2*s12^3*s45*
(s15-s23+s45)^2)+(4*s12+39*s15-2*s34)/
(12*s12^2*(s15-s23+s45))+(15*s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(s15*(22*s15-17*s34)*s34)/
(2*s12^3*(s15-s23)*(s15-s23+s45))-(5*s15^2*s34^2)/
(4*s12^3*(s15-s23)^2*(s15-s23+s45))+
(33*s15^2-15*s15*s34+2*s34^2)/(6*s12^3*(s15-s23+s45))+
(11*s15^2*s34^2)/(s12^3*s45^2*(s15-s23+s45))+
(12*s15*s34)/(s12^2*s45*(s15-s23+s45))-
(11*s15*s34*(-2*s15+s34))/(s12^3*s45*(s15-s23+s45))+
(s15^2*(s34+s45)^2)/(3*s12^3*(s15-s23+s45)^3)+
(-19*s15*s34+4*s15*s45+4*s34*s45)/(12*s12^2*(s15-s23)^2)+
(2*(s34*s45-s15*(s34+s45))^2)/(3*s12^3*(-s15+s23)^3)+
(s45*(s12*s45+2*s15*(s34+s45)))/(3*s12^2*(s15-s23+s45)^3)+
(s15*(-8*s34*(s34+s45)+15*s15*(2*s34+s45)))/
(12*s12^3*(s15-s23+s45)^2)+
(-31*s34^2*s45+46*s15*s34*(s34+s45)-15*s15^2*(2*s34+s45))/
(12*s12^3*(s15-s23)^2)+(-2*(s12+2*s34)*s45+
s15*(17*s34+13*s45))/(12*s12^2*(s15-s23+s45)^2))*tr5,
-11/9+(11*s15^2)/(4*(s12+s15-s34)^2)-s15/(s12+s15-s34)+
(11*s15^2)/(4*s12*(s12+s15-s34))-(37*(s23-s45))/(4*s12)-
(11*s15)/(2*(s12+s23-s45))+(33*s15^3*s23)/
(4*s12*(s12+s15-s34)^2*(s12-s34-s45))+
(11*s15^2)/(4*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(11*s15-59*s23))/(4*s12*(s12+s15-s34)*(s12-s34-s45))+
(11*s15^3*s23)/(s12^2*(s12+s15-s34)*(s12-s34-s45))-
(11*s15*(s15+s34-s45))/(2*(s12+s23-s45)*(s12-s34-s45))-
((s23+s34)*s45)/(6*s12*s15)-(s34^2*(s23+s34-2*s45)*s45)/
(6*s12^3*s15)+(s34*(s23+s34-s45)*s45)/(3*s12^2*s15)-
(s34^2*s45^2)/(3*s12^2*s15*s23)-(s34^2*(s34-2*s45)*s45^2)/
(6*s12^3*s15*s23)-(11*s15*s45^2)/(2*s12*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(s34-s45)*s45^2)/
(2*s12^3*s15*(-s15+s23))+(s34*(-s15+2*s34-s45)*s45^2)/
(6*s12^3*s23)-(s34^3*s45^3)/(6*s12^3*s15^2*s23)-
(s34^3*s45^3)/(3*s12^3*s15*(-s15+s23)^2)+
(s34^3*s45^3)/(6*s12^3*s15^2*(-s15+s23))-(s34*(s15+s45))/
(6*s12*s23)+(s34*s45*(s15-s34+s45))/(3*s12^2*s23)-
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^3*s23*(2*s15+5*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(11*s15^2*(s34-2*s45))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(33*s15^2*s45^2)/(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^2*s45^3)/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(33*s45*(s15+s45))/(2*(-s12+s34+s45)^2)-
(11*s15+37*s45)/(4*s12-4*s34-4*s45)+
(s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^2)+
(s34*(3*s34^2+s34*s45-2*s45^2))/(6*s12^3)-
(66*s23^2+3*s34^2-165*s23*s45+s34*s45+99*s45^2)/(6*s12^2)+
(-11*s15^2+70*s15*s23+77*s15*s45-147*s23*s45+169*s45^2)/
(4*s12*(s12-s34-s45))+(s15*s45^2-s34*s45^2+
s34^2*(-s15+3*s45))/(2*s12^2*(-s15+s23))-
(11*(2*s23*(s15-5*s45)*s45+3*s45^2*(s15+2*s45)+
s23^2*(-3*s15+4*s45)))/(2*s12^2*(s12-s34-s45))-
((s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(6*s12^3*(-s15+s23))+
(11*(6*s45^2*(s15+s45)+s23*(-2*s15^2+2*s15*s45-5*s45^2)))/
(2*s12*(-s12+s34+s45)^2)+
((s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(3*s12^3*(-s15+s23)^2)-
(11*(3*s45^3*(s15+s45)+s23^2*(4*s15^2-3*s15*s45+2*s45^2)+
s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-5*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+(37/(4*s12^2)+s34/(6*s12^2*s23)+
(11*s15)/(2*s12^2*(s12+s23-s45))+(s15*(37*s15-4*s34))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(11*s15^2*(-s15+s34))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(11*s15*s34)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s34-s45)/(6*s12^2*(s15-s23))+
s45/(6*s12^2*s15)-(s34*s45)/(6*s12^3*s15)+
(s34*s45)/(3*s12^2*(s15-s23)^2)-(s34*s45)/(6*s12^3*s23)+
(s34*s45)/(6*s12^2*s15*s23)+(s34*(s34-s45)*s45)/
(3*s12^3*s15*(s15-s23))+(s34*(s34-s45)*s45)/
(6*s12^3*s15*s23)+(s34^2*s45^2)/(3*s12^3*s15*(s15-s23)^2)+
(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))+(s34^2*s45^2)/
(6*s12^3*s15^2*s23)-(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(11*s15^2*(4*s23+s34))/
(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15*s34^2)/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*(-(s15*(3*s23+s34))+(2*s23+3*s34)*s45))/
(2*s12^2*(-s12+s34+s45)^2)+(-3*s34^2-2*s34*s45+s45^2)/
(6*s12^3*(s15-s23))+(-26*s15+44*s23+37*(s34+s45))/
(4*s12^2*(s12-s34-s45))+
((s34+s45)*(-2*s34*s45+s15*(s34+s45)))/(3*s12^3*(s15-s23)^2))*
tr5,(-11*s15^2)/(4*(s12+s15-s34)^2)+s15/(s12+s15-s34)-
(11*s15^2)/(4*s12*(s12+s15-s34))+(111*s23-13*s34-111*s45)/
(12*s12)+(11*s15)/(2*(s12+s23-s45))-
(33*s15^3*s23)/(4*s12*(s12+s15-s34)^2*(s12-s34-s45))-
(11*s15^2)/(4*(s12+s15-s34)*(s12-s34-s45))-
(11*s15^3*s23)/(s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(-11*s15+59*s23))/(4*s12*(s12+s15-s34)*
(s12-s34-s45))+(11*s15*(s15+s34-s45))/
(2*(s12+s23-s45)*(s12-s34-s45))+((s23+s34)*s45)/
(6*s12*s15)+(s34^2*(s23+s34-2*s45)*s45)/(6*s12^3*s15)+
(s34*(-s15+s34-s45)*s45)/(3*s12^2*s23)-
(s34*(s23+s34-s45)*s45)/(3*s12^2*s15)+
(s34^2*s45^2)/(3*s12^2*s15*s23)+(s34^2*(s34-2*s45)*s45^2)/
(6*s12^3*s15*s23)+(11*s15*s45^2)/(2*s12*(s12+s23-s45)*
(s12-s34-s45))+(s34^3*s45^3)/(6*s12^3*s15^2*s23)+
(s34^3*s45^3)/(3*s12^3*s15*(-s15+s23)^2)-
(s34^3*s45^3)/(6*s12^3*s15^2*(-s15+s23))+(s34*(s15+s45))/
(6*s12*s23)+(s34*s45^2*(s15-2*s34+s45))/(6*s12^3*s23)+
(s34^2*s45^2*(-s34+s45))/(2*s12^3*s15*(-s15+s23))+
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^3*s23*(2*s15+5*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(11*s15^2*(s34-2*s45))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(33*s15^2*s45^2)/(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s45^3)/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(33*s45*(s15+s45))/(2*(-s12+s34+s45)^2)+
(11*s15+37*s45)/(4*s12-4*s34-4*s45)-
(13*(s34*(s15-s45)+s15*s45))/(12*s12*(-s15+s23))+
(5*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^3)+
(5*(s34*(s15-s45)+s15*s45)^3)/(18*s12^3*(-s15+s23)^3)+
(11*s15^2-70*s15*s23-77*s15*s45+147*s23*s45-169*s45^2)/
(4*s12^2-4*s12*s34-4*s12*s45)-
(s34*(4*s34^2+3*s34*s45-6*s45^2))/(18*s12^3)+
(132*s23^2+s34^2-330*s23*s45+2*s34*s45+198*s45^2)/(12*s12^2)+
(-3*s15*s45^2+3*s34*s45^2-2*s34^2*(s15+2*s45))/
(6*s12^2*(-s15+s23))+(11*(2*s23*(s15-5*s45)*s45+
3*s45^2*(s15+2*s45)+s23^2*(-3*s15+4*s45)))/
(2*s12^2*(s12-s34-s45))+
(s45*(4*s34^3+s15*s45^2-3*s34*s45*(s15+s45)+
s34^2*(-4*s15+6*s45)))/(6*s12^3*(-s15+s23))+
(-2*s15^2*s45^3+s15*s34*s45^2*(-s15+6*s45)+
2*s34^2*s45*(2*s15^2+s15*s45-3*s45^2)-
s34^3*(-3*s15^2+4*s15*s45+s45^2))/(6*s12^3*(-s15+s23)^2)+
(11*(-6*s45^2*(s15+s45)+s23*(2*s15^2-2*s15*s45+5*s45^2)))/
(2*s12*(-s12+s34+s45)^2)+(5*s15^2*s45^2-12*s15*s34*s45^2+
s34^2*(-5*s15^2+8*s15*s45+7*s45^2))/(12*s12^2*(-s15+s23)^2)+
(11*(3*s45^3*(s15+s45)+s23^2*(4*s15^2-3*s15*s45+2*s45^2)+
s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-5*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+(-37/(4*s12^2)-s34/(6*s12^2*s23)+
(-44*s12+s34-6*s45)/(36*s12^2*(-s15+s23))-
(11*s15)/(2*s12^2*(s12+s23-s45))+(11*s15^2*(s15-s34))/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
((-37*s15^2)/4+s15*s34)/(s12^2*(s12+s15-s34)*
(s12-s34-s45))-(11*s15*s34)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-s45/(6*s12^2*s15)+(s34*s45)/(6*s12^3*s15)+
(s34*s45)/(6*s12^3*s23)-(s34*s45)/(6*s12^2*s15*s23)+
(5*s15*s34*s45)/(18*s12^2*(-s15+s23)^3)+(s34*(s34-s45)*s45)/
(3*s12^3*s15*(-s15+s23))-(s34^2*s45^2)/(3*s12^3*s15*
(s15-s23)^2)-(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))-
(s34^2*s45^2)/(6*s12^3*s15^2*s23)+(s34*s45*(-s34+s45))/
(6*s12^3*s15*s23)+(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(11*s15^2*(4*s23+s34))/
(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15*s34^2)/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(-5*s15*s34+5*s15*s45-7*s34*s45)/(36*s12^2*(s15-s23)^2)+
(11*(3*s15*s23+s15*s34-2*s23*s45-3*s34*s45))/
(2*s12^2*(-s12+s34+s45)^2)+(4*s34^2+6*s34*s45-3*s45^2)/
(18*s12^3*(s15-s23))+(26*s15-44*s23-37*(s34+s45))/
(4*s12^2*(s12-s34-s45))+(5*(s34*s45-s15*(s34+s45))^2)/
(18*s12^3*(-s15+s23)^3)+(s34*s45*(s34+6*s45)+
s15*(2*s34^2-s34*s45-3*s45^2))/(9*s12^3*(s15-s23)^2))*tr5,
4763/324+(194*s15-91*s23)/(36*s34)-s23^2/(9*s15*s34)+
(2*(s15-s23)*s23)/(9*(-s15+s34)^2)+(2*s15*s23^2)/
(9*s12*(-s15+s34)^2)+(6*s15-7*s23)/(9*(-s15+s34))-
(11*s15)/(4*(s23+s34))-(11*s15^2)/(4*s34*(s23+s34))+
s23^2/(-9*s15^2+9*s15*s34)+(s15*(s15-4*s34-6*s45))/
(9*s12*(s23-s45))+(s15-(2*s45)/3)/(s23-s45)+
(-91*s15+194*s23)/(36*s45)+(s23*(-2*s15+2*s23-s34)*s34)/
(9*s12^2*s45)+(11*s15^2*s34^3)/(4*s12^3*(-s15+s23)*s45)+
(s34^2*(-4*s23^2+99*s15*s34+99*s23*s34))/(36*s12^3*s45)-
(4*s15^2-8*s15*s23+4*s23^2+8*s15*s34+289*s23*s34)/
(36*s12*s45)-(11*s23*s45)/(4*s12*s15)-(11*s34*s45)/(4*s12*s23)+
(33*s34^2*s45)/(2*s12^2*(-s15+s23))+(11*(-s15+s34)*s45)/
(4*s12*(s23+s34))-(11*s34^2*s45)/(4*s12*s15*s23+4*s12*s15*s34)+
(33*s15^2*s45)/(4*s12*s23*s34+4*s12*s34^2)+
(2*s15^2*s45)/(9*s12*(s23-s45)^2)+(11*s34*(s23-s45)*s45)/
(2*s12^2*s15)+(33*s15^2*s45)/(4*s12*(s23+s34)*(s12-s34-s45))-
(s15^2*s45^2)/(9*s12^3*s34)-(11*s34^2*s45^2)/(2*s12^2*s15*s23)-
(33*s15^2*s45^2)/(4*s12^2*s34*(s23+s34))+
(11*s34^2*(s34-s45)*s45^2)/(2*s12^3*s15*(-s15+s23))-
(11*s15^2*s45^3)/(4*s12^3*(-s15+s23)*s34)+
(11*s34^2*s45^3)/(2*s12^3*s15*s23)-(11*s34^3*s45^3)/
(4*s12^3*s15^2*s23)-(11*s34^3*s45^3)/(2*s12^3*s15*(-s15+s23)^2)+
(11*s34^3*s45^3)/(4*s12^3*s15^2*(-s15+s23))+
(11*s15^2*s45^3)/(4*s12^3*s34*(s23+s34))+(2*s15*(-s15+s45))/
(9*(s23-s45)^2)-(11*s23)/(4*(s15+s45))+
(11*s15^2*s34*(-s15+s34))/(2*s12^2*s23*(s15+s45))-
(11*s15^2*s34*(-s15+s34)^2)/(4*s12^3*s23*(s15+s45))-
(11*(s23^2+s15*s34+s23*s34))/(4*s12*(s15+s45))+
(11*(5*s23*s34^2+s23^2*(s15+2*s34)+s15*s34*(-s15+4*s34)))/
(4*s12^2*(s15+s45))-(11*(3*s23*s34^3+3*s15*s34^2*(-s15+s34)+
s23^2*(s15^2+s15*s34+s34^2)))/(4*s12^3*(s15+s45))+
(11*s15^3*s23^2)/(4*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23^2)/(4*s45*(s15+s45))-(33*s23^2*s34^2)/
(4*s12^2*s45*(s15+s45))+(11*s23^2*s34^3)/
(4*s12^3*s45*(s15+s45))-(s15*s45*(-2*s15+2*s23+s45))/
(9*s12^2*s34)+(11*s34^2*s45*(s34+s45))/(2*s12^2*s15*(s23+s34))-
(11*s34^2*s45*(s34+s45)^2)/(4*s12^3*s15*(s23+s34))+
(11*s15^2)/(4*(s23+s34)*(-s12+s34+s45))+
(33*s15^2*s45^2)/(4*s12^2*(s23+s34)*(-s12+s34+s45))-
(11*s15^2*s45^3)/(4*s12^3*(s23+s34)*(-s12+s34+s45))-
(11*s45*(3*s15+2*s45))/(4*s12*(s12-s34-s45))+
(11*s34^2*s45*(-s23+2*s45))/(4*s12^3*s15)+
(11*s45^2*(6*s15-3*s23+4*s45))/(4*s12^2*(s12-s34-s45))+
(-24*s15+119*s34+20*s45)/(36*s12)+
(33*s34*s45*(s34*(s15-s45)+s15*s45))/(2*s12^2*(-s15+s23)^2)+
(6*s15*s23+s23^2+4*s23*s45)/(-9*s12*s15+9*s12*s34)-
(4*s15^2-8*s15*s23+4*s23^2+289*s15*s45+8*s23*s45)/
(36*s12*s34)-(11*s15^2*s34)/(4*s12*s15*s23+4*s12*s23*s45)+
(33*s45^2*(s34^2-s15*s45+s34*s45))/(4*s12^3*(s23+s34))-
(11*s45*(s34^2-5*s15*s45+4*s34*s45))/(4*s12^2*(s23+s34))-
(8*s15*s23+99*s23^2-95*s15*s34+325*s23*s34+392*s34^2+
28*s15*s45+4*s23*s45-20*s34*s45-202*s45^2)/(36*s12^2)-
s15^2/(9*s23*s45-9*s45^2)+(11*s34*(s15*(s15-s34)+s45^2))/
(2*s12^2*s23)+(33*s23^2*s34)/(4*s12*s15*s45+4*s12*s45^2)-
(11*s34*(-s15^3+2*s15*s34*(s15-s45)+s15^2*s45+s45^3+
s34^2*(-s15+s45)))/(4*s12^3*s23)-
(11*(s34+s45)*(s15*(s15-s45)*s45-s15*s34*(s15+2*s45)+
s34^2*(-s15+3*s45)))/(2*s12^3*(-s15+s23))-
(11*(-3*s23*s45^3+s45^3*(3*s15+2*s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(4*s12^3*(s12-s34-s45))+
(11*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(2*s12^3*(-s15+s23)^2)+
(297*s34^3+s23^2*(95*s34+99*(s15-s45))-
4*s34*s45*(-2*s15+s45)+s34^2*(-99*s15+95*s45)-
s45*(4*s15^2+289*s15*s45+198*s45^2)+
s23*(-8*s15*s34+206*s34^2-8*s15*s45-289*s34*s45+297*s45^2))/
(36*s12^3)+(-119/(36*s12^2)-(2*s23)/(9*s12*(s15-s34)^2)-
s23/(9*s12*s15*s34)+(11*s34*(-s15+s34))/(4*s12^3*s23)+
2/(3*s12*s15-3*s12*s34)-s23/(9*s12*s15^2-9*s12*s15*s34)+
(-4*s15+95*s23+103*s34-194*s45)/(36*s12^3)+
(11*s15*(s12-2*s45))/(4*s12^2*s34*(s23+s34))-
(2*s15)/(9*s12*(s23-s45)^2)+(11*s15*s34^2)/(4*s12^3*(-s15+s23)*
s45)+(s34*(-4*s23+99*s34))/(36*s12^3*s45)-
(95*s12+4*(s15-s23+s34))/(36*s12^2*s45)+
(11*s45)/(4*s12^2*s15)-(s15*s45)/(9*s12^3*s34)-
(11*s34*s45)/(4*s12^3*s15)+(11*s34*s45)/(2*s12^2*(s15-s23)^2)+
(11*s34*s45)/(4*s12^2*s15*s23)-(11*s34*s45)/
(4*s12^2*s15*(s23+s34))+(11*s45)/(2*s12^2*(s12-s34-s45))+
(11*s34*(s34-s45)*s45)/(4*s12^3*s15*(s15-s23))-
(11*s34*s45^2)/(4*s12^3*s15*s23)+(11*s34^2*s45^2)/
(2*s12^3*s15*(s15-s23)^2)+(11*s34^2*s45^2)/
(4*s12^3*s15^2*(s15-s23))+(11*s34^2*s45^2)/(4*s12^3*s15^2*s23)-
(11*s45^2)/(2*s12^3*(s23+s34))+(11*s15*s45^2)/
(4*s12^3*s34*(s23+s34))+(11*s15*s45^2)/(4*s12^3*s15*s34-
4*s12^3*s23*s34)+(11*s15*s34)/(4*s12^2*s23*(s15+s45))+
(11*s15*(s15-s34)*s34)/(4*s12^3*s23*(s15+s45))+
(11*(s23+2*s34))/(4*s12^2*(s15+s45))-
(11*(s15*s23+s34*(s23+2*s34)))/(4*s12^3*(s15+s45))+
(11*s15^2*s23)/(4*s12^3*(s12-s34-s45)*(s15+s45))+
(11*s23*(s12-2*s34))/(4*s12^2*s45*(s15+s45))+
(11*s23*s34^2)/(4*s12^3*s45*(s15+s45))+(11*s34*s45*(s34+s45))/
(4*s12^3*s15*(s23+s34))-(11*s15*s45^2)/(4*s12^3*(s23+s34)*
(-s12+s34+s45))+(11*s15*(-s34+s45))/(4*s12^2*(s23+s34)*
(-s12+s34+s45))+(11*(s15+2*s45))/(4*s12^2*(s23+s34))+
2/(3*s12*s23-3*s12*s45)-s15/(9*s12*s23*s45-9*s12*s45^2)-
(95*s12+4*(-s15+s23+s45))/(36*s12^2*s34)+
(11*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(2*s12^3*(s15-s23)^2)-(11*(s15*(s34-s45)+(s34+s45)^2))/
(4*s12^3*(s15-s23))-(11*(s15*s23+s45*(-s23+2*s45)))/
(4*s12^3*(s12-s34-s45)))*tr5,125/27+s15/(6*s23)+
s23/(6*s15)+(2*s15^2*s23^2)/(9*s12*(s12+s15-s34)^3)-
(11*s15)/(4*(s12+s15-s34))+(2*s15^2*s23^2)/
(9*(s15-s34)^3*(s12+s15-s34))+(11*(-2*s15+s23))/(2*s34)+
(2*s15*s23*(-s15+s23))/(9*(-s15+s34)^3)+(2*s15*(-s15+s23))/
(3*(-s15+s34)^2)+(2*s15^2*s23^2)/(9*(s12+s15-s34)^2*
(-s15+s34)^2)+(11*s15)/(4*(-s15+s34))-
(2*s15^2*s23^2)/(9*(s12+s15-s34)^3*(-s15+s34))+
(33*s15*(s15+s34))/(4*(s23+s34)^2)+
(11*s15^2)/(2*s34*(s23+s34))-(11*(2*s15+s34))/(4*(s23+s34))+
s15^2/(6*s23*(-s15+s23+s34))-(11*s15^2)/(4*(-s15+s34)*
(-s15+s23+s34))-(35*(s15+s34))/(12*(-s15+s23+s34))-
(s34-67*s45)/(6*s12)-(33*s15^2*s23)/(4*s12*(s12+s15-s34)*
(s12-s34-s45))-(33*s15^3*s23)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(5*s15*s23*s45)/(6*s12^2*(s12+s15-s34))+
(33*s15*s45)/(2*s12*s34)+(33*(s15-s34)*s34*s45)/
(4*s12*(s23+s34)^2)+(33*s34^3*s45)/(4*s12*s15*(s23+s34)^2)+
(11*s15*s45)/(4*s12*(s23+s34))+(11*s34^3*s45)/
(4*s12*s15^2*(s23+s34))-(11*s34^3*s45)/
(4*s12*s15^2*(-s15+s23+s34))-(33*s34^2*s45)/
(4*s12*s15*s23+4*s12*s15*s34)-(33*s15^2*s45)/
(2*s12*s23*s34+2*s12*s34^2)+(s34*(-13*s15+13*s34-22*s45)*s45)/
(18*s12^2*s23)-(11*s45)/(s12-s34-s45)+
(11*s34^2*s45^2)/(9*s12^2*s15*s23)+(33*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))+(s34^2*(13*s34-38*s45)*s45^2)/
(36*s12^3*s15*s23)+(99*s15^2*s45^2)/(2*s12*(s23+s34)^2*
(s12-s34-s45))+(19*s34^3*s45^3)/(36*s12^3*s15^2*s23)+
(19*s34^3*s45^3)/(18*s12^3*s15*(-s15+s23)^2)-
(19*s34^3*s45^3)/(36*s12^3*s15^2*(-s15+s23))-
(11*s15^2*s45^3)/(2*s12^3*s34*(s23+s34))+(35*s15^2*s45^3)/
(12*s12^3*(-s15+s23)*(-s15+s23+s34))+
(11*s15^2*s45^3)/(2*s12^3*s34*(-s15+s23+s34))-
(33*s15^2*s45^3)/(s12^2*(s23+s34)^2*(s12-s34-s45))+
(33*s15^2*s45^4)/(4*s12^3*(s23+s34)^2*(s12-s34-s45))+
(s34*(s34+s45))/(6*s12*(-s15+s23+s34))-
(33*s34^3*s45*(s34+s45))/(2*s12^2*s15*(s23+s34)^2)-
(11*s34^3*s45*(s34+s45))/(2*s12^2*s15^2*(s23+s34))-
(11*s34^2*s45*(s34+s45))/(2*s12^2*s15*(-s15+s23+s34))+
(11*s34^3*s45*(s34+s45))/(2*s12^2*s15^2*(-s15+s23+s34))-
(16*(-s15+s34)*(s34+s45)^2)/(3*s12^2*(-s15+s23+s34))+
(33*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15*(s23+s34)^2)+
(11*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15^2*(s23+s34))+
(11*s34^2*s45*(s34+s45)^2)/(2*s12^3*s15*(-s15+s23+s34))-
(11*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15^2*(-s15+s23+s34))+
(11*s15^3*s23^2)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^2*(s34-3*s45))/(2*(s23+s34)*(-s12+s34+s45)^2)-
(33*s15^2*s45^2)/(s12*(s23+s34)*(-s12+s34+s45)^2)+
(22*s15^2*s45^3)/(s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15*(3*s34-8*s45))/(4*(s23+s34)*(-s12+s34+s45))-
(33*s15^2*(s34-3*s45))/(4*(s23+s34)^2*(-s12+s34+s45))+
(11*s15*s45^3*(s15+s45))/(2*s12^3*(s23+s34)*(-s12+s34+s45))+
(11*s34^2*s45*(2*s34+s45))/(s12^2*s15*(s23+s34))-
(11*s45*(3*s15+2*s45))/(2*(-s12+s34+s45)^2)+
(33*s45^2*(3*s15-s23+2*s45))/(2*s12*(-s12+s34+s45)^2)-
(2*s15*s23*(3*s15+s23+2*s45))/(9*(s12+s15-s34)*
(-s15+s34)^2)-(33*s15*s45^2*(2*s15+3*s45))/
(4*s12^2*(s23+s34)*(-s12+s34+s45))-
(33*s15*s45*(2*s15+5*s45))/(4*s12*(s23+s34)*(s12-s34-s45))-
(s34^2*s45^2*(19*s34+16*s45))/(12*s12^3*s15*(-s15+s23))+
(s34*s45^2*(13*s15-26*s34+19*s45))/(36*s12^3*s23)-
(s15*s23*(12*s15+4*s23+23*s45))/(18*s12*(s12+s15-s34)^2)+
(s15*s23*(12*s15+4*s23+23*s45))/(18*(s12+s15-s34)^2*
(-s15+s34))+(s34*(13*s15+31*s45))/(36*s12*s23)-
(19*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^2)+
(4*s15*s23+9*s15*s45+5*s23*s45)/(6*s12*(s12+s15-s34))+
(33*s15^2+8*s15*s23+18*s15*s45+10*s23*s45)/
(12*(-s15+s34)*(-s12-s15+s34))-
(11*s45*(2*s34^2+5*s15*s45-4*s34*s45))/(4*s12^2*(s23+s34))+
(33*s45^2*(2*s34^2+s15*s45-s34*s45))/(4*s12^3*(s23+s34))-
(99*s34*s45^2*(s34^2-s15*s45+s34*s45))/(4*s12^3*(s23+s34)^2)+
(33*s34*s45*(s34^2-5*s15*s45+4*s34*s45))/(4*s12^2*(s23+s34)^2)+
(-18*s23*s34+13*s23*s45+130*s34*s45)/(36*s12*s15)+
(249*s34^2-3*s23*(99*s15+99*s34-307*s45)+520*s34*s45-
1317*s45^2)/(36*s12^2)-(11*s34^2*s45*(5*s34^2+6*s34*s45+s45^2))/
(4*s12^3*s15*(s23+s34))+(19*s34^2*(s15-3*s45)+
s34*(105*s15-86*s45)*s45+86*s15*s45^2)/(12*s12^2*(-s15+s23))+
(s34*(s23*(9*s34-13*s45)+13*s45*(-10*s34+s45)))/(18*s12^2*s15)+
(33*(s23*(s15-3*s45)+s45*(4*s15+7*s45)))/
(4*s12*(s12-s34-s45))+
(s34^2*(26*(5*s34-s45)*s45+s23*(-6*s34+13*s45)))/(36*s12^3*s15)+
(-150*s34^3+s34^2*(198*s15-625*s45)-
198*s23^2*(s15+s34-2*s45)+s34*(594*s15-469*s45)*s45+
297*s45^2*(2*s15+3*s45)+198*s23*(s34^2+3*s34*s45-6*s45^2))/
(36*s12^3)-(11*(-6*s23*s45^3+3*s45^3*(3*s15+2*s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(2*s12^2*(-s12+s34+s45)^2)-
(19*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(18*s12^3*(-s15+s23)^2)+
(11*(-18*s23*s45^3+s45^3*(12*s15+13*s45)+
2*s23^2*(s15^2-2*s15*s45+3*s45^2)))/
(4*s12^3*(s12-s34-s45))-
(11*(s23^2*(-2*s15+4*s45)+6*s45^2*(4*s15+5*s45)-
3*s23*(s15^2-s15*s45+9*s45^2)))/(4*s12^2*(s12-s34-s45))+
(31*s34^4+31*s15*(3*s15-2*s45)*s45^2+s34^3*(-62*s15+60*s45)+
s34*s45*(93*s15^2-186*s15*s45-2*s45^2)+
s34^2*(31*s15^2-186*s15*s45+27*s45^2))/
(12*s12^3*(-s15+s23+s34))+(s15*(315*s15-296*s45)*s45^2+
19*s34^3*(-5*s15+9*s45)+3*s34*s45*(105*s15^2-229*s15*s45+
86*s45^2)+3*s34^2*(35*s15^2-162*s15*s45+143*s45^2))/
(36*s12^3*(-s15+s23))+(11*(-3*s23*s45^4+s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(2*s12^3*(-s12+s34+s45)^2)+
(11/(2*s12^2)+(2*s15)/(3*s12*(s15-s34)^2)+11/(2*s12*s34)+
(2*s15*s23)/(9*s12*(-s15+s34)^3)-
s15/(6*s12*s23*(-s15+s23+s34))+(29*s15)/(12*s12*(-s15+s34)*
(-s15+s23+s34))-(6*s12+13*s34)/(36*s12^2*s23)+
(11*(s12+s34-4*s45))/(4*s12^2*(s23+s34))-
(11*s15*(s12-2*s45))/(2*s12^2*s34*(s23+s34))-
(11*(s23-s34-2*s45))/(2*s12^3)-(11*s15*s34)/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))-
(19*s34*s45)/(18*s12^2*(s15-s23)^2)+(13*s34*s45)/(36*s12^3*s23)-
(25*s34*s45)/(36*s12^2*s15*s23)+(5*s45)/(6*s12^2*(-s15+s34))+
(33*s34^2*s45)/(4*s12^2*s15*(s23+s34)^2)-
(11*s34*s45)/(4*s12^2*s15*(s23+s34))+(11*s34^2*s45)/
(4*s12^2*s15^2*(s23+s34))+(11*s34^2*s45)/
(2*s12^3*s15*(s23+s34))-(11*s34^2*s45)/(4*s12^2*s15^2*
(-s15+s23+s34))-(19*s34^2*s45^2)/(18*s12^3*s15*
(s15-s23)^2)-(19*s34^2*s45^2)/(36*s12^3*s15^2*s23)+
(19*s34^2*s45^2)/(36*s12^3*s15^2*(-s15+s23))+
(33*s34*s45^2)/(2*s12^3*(s23+s34)^2)+(11*s45^2)/
(2*s12^3*(s23+s34))-(11*s15*s45^2)/(2*s12^3*s34*(s23+s34))+
(35*s15*s45^2)/(12*s12^3*(-s15+s23)*(-s15+s23+s34))+
(11*s15*s45^2)/(2*s12^3*s34*(-s15+s23+s34))+
(33*s15*s45^3)/(4*s12^3*(s23+s34)^2*(s12-s34-s45))-
(33*s34^2*s45*(s34+s45))/(4*s12^3*s15*(s23+s34)^2)-
(11*s34^2*s45*(s34+s45))/(4*s12^3*s15^2*(s23+s34))-
(11*s34*s45*(s34+s45))/(4*s12^3*s15*(-s15+s23+s34))+
(11*s34^2*s45*(s34+s45))/(4*s12^3*s15^2*(-s15+s23+s34))+
(11*s15^2*s23)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15*s45^3)/(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(11*(2*s23+3*s34-4*s45))/(4*s12^2*(-s12+s34+s45))+
(11*s45^2*(2*s15+s45))/(4*s12^3*(s23+s34)*(-s12+s34+s45))-
(6*s12-12*s34+13*s45)/(36*s12^2*s15)+(s34*(-6*s34+13*s45))/
(36*s12^3*s15)+(s34*s45*(-13*s34+19*s45))/(36*s12^3*s15*s23)+
(s34*s45*(38*s34+67*s45))/(36*s12^3*s15*(-s15+s23))+
(19*s34+86*s45)/(36*s12^2*(-s15+s23))-
(33*(s12*s15+s15*(s34-2*s45)+2*s34*s45))/
(4*s12^2*(s23+s34)^2)+(11*(s15*s23-2*(s23-2*s45)*s45))/
(2*s12^3*(s12-s34-s45))+
(11*(-(s15*s23)+(s23+2*s34-2*s45)*s45))/
(2*s12^2*(-s12+s34+s45)^2)+(11*s15*(s34^2-s34*s45+s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(33*s15*(s34^2-s34*s45+s45^2))/(4*s12^2*(s23+s34)^2*
(-s12+s34+s45))-(11*(2*s15*s34+s34^2-s34*s45+s45^2))/
(4*s12^2*(s23+s34)*(-s12+s34+s45))+(31*s12+33*(s34+s45))/
(12*s12^2*(-s15+s23+s34))-
(19*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(18*s12^3*(s15-s23)^2)+(57*s34^2+248*s34*s45+191*s45^2-
105*s15*(s34+2*s45))/(36*s12^3*(s15-s23))+
(31*((s34+s45)^2-s15*(s34+2*s45)))/(12*s12^3*
(s15-s23-s34))+(22*s45^3-11*s23*(s15^2-s15*s45+s45^2))/
(2*s12^3*(-s12+s34+s45)^2))*tr5,-83/54+s15/(6*s23)+
((8*s15)/9-(49*s45)/12)/(s23-s45)+(35*s15^2*s34^3)/
(12*s12^3*(-s15+s23)*(-s15+s23-s45))+(11*(s15-2*s23))/
(2*s45)+(33*s23*s34)/(2*s12*s45)-(11*(s15+s23)*s34^3)/
(2*s12^3*s45)-s45/(6*s15)+((13*s23+31*s34)*s45)/(36*s12*s15)+
(s34^2*(13*s23+19*s34-26*s45)*s45)/(36*s12^3*s15)-
(s34*(13*s23+22*s34-13*s45)*s45)/(18*s12^2*s15)+
(11*s45)/(4*(s12+s23-s45))-(5*s15*s34*s45)/
(6*s12^2*(s12+s23-s45))+(2*s15*(s15-2*s34-3*s45)*s45)/
(9*(s23-s45)^2*(s12+s23-s45))-(33*s15*s45)/
(4*(s12+s23-s45)*(s12-s34-s45))+(11*s34^2*s45^2)/
(9*s12^2*s15*s23)+(2*s15^2*s45^2)/(9*s12*(s12+s23-s45)^3)+
(2*s15^2*s45^2)/(9*(s23-s45)*(s12+s23-s45)^3)+
(2*s15^2*s45^2)/(9*(s23-s45)^2*(s12+s23-s45)^2)+
(2*s15^2*s45^2)/(9*(s23-s45)^3*(s12+s23-s45))-
(33*s45^2)/(4*s12*(s12-s34-s45))+(33*s15*s45^2)/
(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(19*s34^3*s45^3)/(36*s12^3*s15^2*s23)+(19*s34^3*s45^3)/
(18*s12^3*s15*(-s15+s23)^2)-(19*s34^3*s45^3)/
(36*s12^3*s15^2*(-s15+s23))-(33*s15*s45^3)/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(2*s15*s45*(-s15+s45))/(9*(s23-s45)^3)+(33*s23*(-s15+s23))/
(4*(s15+s45)^2)-(11*s15^3*s34)/(2*s12*s23*(s15+s45)^2)+
(11*s15^3*s34*(-s15+s34))/(s12^2*s23*(s15+s45)^2)-
(11*s15^3*s34*(-s15+s34)^2)/(2*s12^3*s23*(s15+s45)^2)-
(33*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(4*s12*(s15+s45)^2)+
(33*(5*s15*s23*s34^2+s15^2*s34*(-s15+4*s34)+
s23^2*(s15^2+2*s15*s34+3*s34^2)))/(4*s12^2*(s15+s45)^2)-
(33*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(4*s12^3*(s15+s45)^2)-(11*s15^3*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45)^2)+(33*s15^4*s23^2)/(4*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(11*(s15+s23))/(4*(s15+s45))+
(55*s15^2*(s15-s34)*s34)/(2*s12^2*s23*(s15+s45))+
(77*s15^2*s34*(-s15+s34)^2)/(4*s12^3*s23*(s15+s45))+
(33*(s23^2+2*s15*s34+s23*(s15+4*s34)))/(4*s12*(s15+s45))-
(11*(7*s15*s34*(-s15+4*s34)+s23^2*(4*s15+6*s34)+
s23*(3*s15^2+5*s15*s34+27*s34^2)))/(4*s12^2*(s15+s45))+
(11*(21*s15*s34^2*(-s15+s34)+s23^2*(5*s15^2+4*s15*s34+
3*s34^2)+2*s23*(s15^3+s15^2*s34+s15*s34^2+7*s34^3)))/
(4*s12^3*(s15+s45))+(33*s15^2*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45))+(11*s15^2*(3*s15-2*s34)*s34)/
(2*s12^2*(-s15+s23-s45)*(s15+s45))+
(11*s15^2*s34*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45))+
(11*s15^3*s23)/(4*s12^2*(s12-s34-s45)*(s15+s45))-
(11*s15^3*s23*(s15+3*s23))/(2*s12^3*(s12-s34-s45)*(s15+s45))+
(11*s23^2)/(2*s45*(s15+s45))+(33*s23^2*s34^2)/
(2*s12^2*s45*(s15+s45))-(11*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))+(11*s15^2*s34^3)/
(2*s12^3*s45*(s15-s23+s45))+(35*s45^2)/
(12*s15*(s15-s23+s45))-(11*s15^3*s34*(-s15+s34))/
(2*s12^2*(s15+s45)^2*(s15-s23+s45))+
(11*s15^3*s34*(-s15+s34)^2)/(4*s12^3*(s15+s45)^2*
(s15-s23+s45))-(11*s15^2*s45)/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(33*s15^2*s45^2)/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(33*s15^2*s45^3)/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^4*s23^2)/(2*s12^3*(s15+s45)*
(-s12+s34+s45)^2)-(11*s45^2*(3*s15+2*s45))/
(2*s12*(-s12+s34+s45)^2)-(99*s23+79*s34+2*s45)/(12*s12)+
(11*s45^3*(6*s15-3*s23+4*s45))/(2*s12^2*(-s12+s34+s45)^2)-
(s15*s45*(-4*s15+23*s34+12*s45))/(18*s12*(s12+s23-s45)^2)-
(s15*s45*(-4*s15+23*s34+12*s45))/(18*(s23-s45)*
(s12+s23-s45)^2)+(s34^2*s45^2*(16*s34+19*s45))/
(12*s12^3*s15*(-s15+s23))-(s34^2*s45^2*(43*s34+22*s45))/
(18*s12^3*s15*s23)+(11*s45^2)/(4*s15*s23-4*s15*s45)-
(19*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^2)+
(33*s15^2*s34)/(4*s12*s15*s23+4*s12*s23*s45)+
(7*s15*s34-12*s15*s45+27*s34*s45)/(18*s12*(s12+s23-s45))+
(-86*s15*s34-18*s15*s45+31*s34*s45)/(36*s12*s23)+
(s15*(-66*s15*s34+s34^2-31*s34*s45-32*s45^2))/
(6*s12^2*(-s15+s23-s45))+(-66*s15*s34+31*s34*s45-2*s45^2)/
(-12*s12*s15+12*s12*s23-12*s12*s45)-
(2*(s15^2-5*s15*s45+3*s45^2))/(9*(s23-s45)^2)-
(s15^2*(66*s15*s34+27*s34^2+60*s34*s45+31*s45^2))/
(12*s12^3*(-s15+s23-s45))+(14*s15*s34-24*s15*s45+
54*s34*s45+99*s45^2)/(36*(s23-s45)*(s12+s23-s45))-
(33*s23^2*s34)/(2*s12*s15*s45+2*s12*s45^2)+
(-19*s15*s45^2+s34*s45*(-105*s15+19*s45)+
s34^2*(-86*s15+48*s45))/(12*s12^2*(-s15+s23))+
(99*s23^2+1104*s34^2+99*s23*(3*s15+11*s34-3*s45)+297*s45^2-
4*s34*(99*s15+119*s45))/(36*s12^2)+
(s34^2*(297*s15-86*s45)+9*s15*s45^2+
s34*(-297*s15^2+86*s15*s45-31*s45^2))/(18*s12^2*s23)-
(837*s34^3+297*s45^3+99*s23^2*(2*s15+s34+s45)+
s34*s45*(594*s15+73*s45)-s34^2*(594*s15+581*s45)+
198*s23*(s15^2+4*s34^2+s34*(s15-s45)-s15*s45-2*s45^2))/
(36*s12^3)-(19*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+
s15^2*s45^2+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(18*s12^3*(-s15+s23)^2)+
(11*(2*s45^2*(3*s15+5*s45)-s23*(s15^2-s15*s45+7*s45^2)))/
(4*s12^2*(s12-s34-s45))+(s15*s45^2*(-105*s15+19*s45)-
4*s34^3*(-55*s15+36*s45)-3*s34*s45*(105*s15^2-86*s15*s45+
19*s45^2)-3*s34^2*(105*s15^2-153*s15*s45+67*s45^2))/
(36*s12^3*(-s15+s23))-(11*(-3*s23*s45^4+s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(2*s12^3*(-s12+s34+s45)^2)-
(11*(s45^3*(6*s15+7*s45)+3*s23^2*(-s15^2+s45^2)-
2*s23*(s15^3-s15^2*s45+s15*s45^2+5*s45^3)))/
(4*s12^3*(s12-s34-s45))+
(-6*s15*s45^3+99*s34^3*(-5*s15+3*s45)+
2*s34^2*(495*s15^2-297*s15*s45+86*s45^2)+
s34*(-495*s15^3+297*s15^2*s45-86*s15*s45^2+31*s45^3))/
(36*s12^3*s23)+(33/(4*s12^2)+(4*s12-5*s34)/
(s12^2*(6*s23-6*s45))-(2*(s15-3*s45))/(9*s12*(s23-s45)^2)-
(11*(s15+s23+5*s34-s45))/(4*s12^3)+11/(2*s12*s45)-
(11*s34^2)/(2*s12^3*s45)-(13*s45)/(36*s12^2*s15)+
(13*s34*s45)/(36*s12^3*s15)-(19*s34*s45)/(18*s12^2*(s15-s23)^2)-
(25*s34*s45)/(36*s12^2*s15*s23)+(11*s45)/
(4*s12^2*(s12+s23-s45))+(11*s45)/(2*s12^2*(s12-s34-s45))+
(11*(2*s15+s34)*s45)/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(19*s34^2*s45^2)/(18*s12^3*s15*
(s15-s23)^2)-(19*s34^2*s45^2)/(36*s12^3*s15^2*s23)+
(19*s34^2*s45^2)/(36*s12^3*s15^2*(-s15+s23))+
(11*s15^2*s34)/(2*s12^2*s23*(s15+s45)^2)+
(11*s15^2*(s15-s34)*s34)/(2*s12^3*s23*(s15+s45)^2)+
(33*(-(s12*s23)+2*s23*s34+s15*(s23+2*s34)))/
(4*s12^2*(s15+s45)^2)-(33*(s15^2*s23+s23*s34^2+
s15*s34*(s23+2*s34)))/(4*s12^3*(s15+s45)^2)+
(33*s15^3*s23)/(4*s12^3*(s12-s34-s45)*(s15+s45)^2)+
(11*(s12-s15-3*s23-10*s34))/(4*s12^2*(s15+s45))-
(33*s15*s34)/(4*s12^2*s23*(s15+s45))+(55*s15*s34*(-s15+s34))/
(4*s12^3*s23*(s15+s45))+(11*(s15^2+s15*(4*s23+s34)+
3*s34*(s23+3*s34)))/(4*s12^3*(s15+s45))-
(11*s15^2*(s15+5*s23))/(4*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23*(s12-2*s34))/(2*s12^2*s45*(s15+s45))-
(11*s23*s34^2)/(2*s12^3*s45*(s15+s45))+
(2*s15*s45)/(9*s12*(-s23+s45)^3)+(35*s15*s34^2)/
(12*s12^3*(s15-s23)*(s15-s23+s45))+(11*s15*s34^2)/
(2*s12^3*s45*(s15-s23+s45))+(11*s45)/
(4*s12^2*(s15-s23+s45))-(31*s45)/(12*s12*s15*
(s15-s23+s45))-(11*s15^2*s34)/(4*s12^2*(s15+s45)^2*
(s15-s23+s45))-(11*s15^2*(s15-s34)*s34)/
(4*s12^3*(s15+s45)^2*(s15-s23+s45))+
(11*s15*s34)/(2*s12^2*(s15+s45)*(s15-s23+s45))-
(11*s15*s34*(-2*s15+s34))/(4*s12^3*(s15+s45)*(s15-s23+s45))+
(11*s15*(s34-s45)*s45)/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s45^2)/(s12^2*(-s12+s34+s45)^2)+
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(2*s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(-3*s12+43*s34+6*s45)/(18*s12^2*s23)+(86*s34+19*s45)/
(36*s12^2*(s15-s23))+(s34*s45*(86*s34+25*s45))/
(36*s12^3*s15*s23)+(s15*(29*s34+31*s45))/
(12*s12^3*(s15-s23+s45))+(s34*s45*(67*s34+38*s45))/
(36*s12^3*s15*(s15-s23))-(29*s45)/(12*s12*s15*s23-
12*s12*s15*s45)+(11*(s15^2+s15*(2*s23-s45)+
(s23-3*s45)*s45))/(4*s12^3*(s12-s34-s45))-
(-297*s15*s34+297*s34^2+86*s34*s45+6*s45^2)/(36*s12^3*s23)-
(19*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(18*s12^3*(s15-s23)^2)-(153*s34^2+172*s34*s45+19*s45^2-
105*s15*(2*s34+s45))/(36*s12^3*(s15-s23))+
(11*(-2*s45^3+s23*(s15^2-s15*s45+s45^2)))/
(2*s12^3*(-s12+s34+s45)^2))*tr5,
-7/3+(5*s15*s34)/(8*s12*s23)+(177*s23+185*s34-33*s45)/(24*s12)+
(37*s15+15*s23)/(8*(s12+s23-s45))+(15*s15^2*s34^2)/
(8*s12^2*(-s15+s23)*(-s15+s23-s45))+
(5*s15^2*(3*s15-4*s34)*s34^2)/(8*s12^3*(-s15+s23)*
(-s15+s23-s45))+(11*(s15-2*s23)*s23)/(2*s45^2)+
(33*s23^2*s34)/(2*s12*s45^2)-(11*(s15^2+s15*s23+s23^2)*s34^3)/
(2*s12^3*s45^2)+(-11*s15+23*s23)/(2*s45)-
(33*s23*s34)/(2*s12*s45)+(11*s34^2*(-12*s15^2-12*s15*s23-
12*s23^2+8*s15*s34+11*s23*s34))/(8*s12^3*s45)-
(3*s34*(-44*s23^2+27*s15*s34+27*s23*s34))/(8*s12^2*s45)-
(5*s34^3*s45^2)/(8*s12^3*s23*(-s15+s23))-
(11*s45^2)/(8*s12*(s12+s23-s45))-(33*s15*s45^3)/
(8*s12*(s12+s23-s45)^2*(s12-s34-s45))-
(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(33*(-(s15^2*s23)+s23^3))/(4*(s15+s45)^3)+
(11*s15^4*s23^2*(s15+s23))/(4*s12^3*(s12+s15-s34)*
(s15+s45)^3)-(11*s15^4*s34)/(4*s12*s23*(s15+s45)^3)+
(11*s15^4*s34*(-s15+s34))/(2*s12^2*s23*(s15+s45)^3)-
(11*s15^4*s34*(-s15+s34)^2)/(4*s12^3*s23*(s15+s45)^3)-
(33*(2*s15^3*s34+2*s15^2*s23*s34+s23^3*(s15+3*s34)+
s15*s23^2*(s15+4*s34)))/(4*s12*(s15+s45)^3)+
(33*(3*s15^3*s34*(-s15+2*s34)+s15^2*s23*s34*(-s15+9*s34)+
s23^3*(s15^2+2*s15*s34+3*s34^2)+s15*s23^2*(s15^2+2*s15*s34+
8*s34^2)))/(4*s12^2*(s15+s45)^3)-
(33*(3*s15^2*s23*s34^2*(-s15+2*s34)+s15^3*s34*(s15^2-5*s15*s34+
4*s34^2)+s23^3*(s15^3+s15^2*s34+s15*s34^2+s34^3)+
s15*s23^2*(s15^3+s15^2*s34+s15*s34^2+4*s34^3)))/
(4*s12^3*(s15+s45)^3)-(11*s15^4*s34)/(2*s12*(-s15+s23-s45)*
(s15+s45)^3)+(11*s15^4*s23^2*(s15+s23))/
(2*s12^3*(s12-s34-s45)*(s15+s45)^3)+
(11*(s15^2+9*s15*s23-7*s23^2))/(8*(s15+s45)^2)-
(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^3*s23*(s15+s23))/(4*s12^2*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^3*s34)/(2*s12*s23*(s15+s45)^2)+(33*s15^3*(s15-s34)*s34)/
(2*s12^2*s23*(s15+s45)^2)+(11*s15^3*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^2)+
(11*(5*s23^3+26*s15^2*s34+s15*s23*(5*s15+36*s34)+
s23^2*(16*s15+47*s34)))/(8*s12*(s15+s45)^2)-
(11*(s23^3*(7*s15+10*s34)+3*s15^2*s34*(-16*s15+31*s34)+
s23^2*(18*s15^2+30*s15*s34+73*s34^2)+
s15*s23*(5*s15^2-5*s15*s34+123*s34^2)))/
(8*s12^2*(s15+s45)^2)+(11*(s23^3*(9*s15^2+7*s15*s34+5*s34^2)+
s15^2*s34*(19*s15^2-88*s15*s34+66*s34^2)+
3*s15*s23*(s15^3+s15^2*s34-12*s15*s34^2+26*s34^3)+
s23^2*(18*s15^3+16*s15^2*s34+14*s15*s34^2+33*s34^3)))/
(8*s12^3*(s15+s45)^2)+(99*s15^3*s34)/(8*s12*(-s15+s23-s45)*
(s15+s45)^2)+(11*s15^3*(23*s15-16*s34)*s34)/
(8*s12^2*(-s15+s23-s45)*(s15+s45)^2)+
(77*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(8*s12^3*(-s15+s23-s45)*(s15+s45)^2)-
(11*s15^3*s23*(3*s15^2+18*s15*s23+11*s23^2))/
(8*s12^3*(s12-s34-s45)*(s15+s45)^2)+
(33*s23^3)/(8*s45*(s15+s45)^2)-(99*s23^3*s34)/
(8*s12*s45*(s15+s45)^2)+(99*s23^3*s34^2)/
(8*s12^2*s45*(s15+s45)^2)-(33*s23^3*s34^3)/
(8*s12^3*s45*(s15+s45)^2)-(3*(5*s15+11*s23))/(8*(s15+s45))-
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s15+s45))+
(71*s15^2*s34*(-s15+s34))/(4*s12^2*s23*(s15+s45))-
(137*s15^2*s34*(-s15+s34)^2)/(8*s12^3*s23*(s15+s45))-
(3*(38*s15*s23+38*s23^2+76*s15*s34+125*s23*s34))/
(8*s12*(s15+s45))+(-11*s23^3+s23^2*(158*s15+169*s34)+
s15*s34*(-554*s15+1013*s34)+s23*(147*s15^2+26*s15*s34+
1068*s34^2))/(8*s12^2*(s15+s45))+
(11*(s23^3*(2*s15+s34)-5*s23^2*(s15^2+s15*s34+s34^2)-
s23*s34*(s15^2-28*s15*s34+60*s34^2)+
s15*(s15^3-22*s15^2*s34+100*s15*s34^2-72*s34^3)))/
(8*s12^3*(s15+s45))-(87*s15^2*s34)/(8*s12*(-s15+s23-s45)*
(s15+s45))-(s15^2*s34*(215*s15^2-232*s15*s34+50*s34^2))/
(8*s12^3*(-s15+s23-s45)*(s15+s45))-
(11*s15^2*(-s15+s23)^2*(s15+3*s23))/(8*s12^3*(s12-s34-s45)*
(s15+s45))-(s15^2*(11*s15^2+158*s15*s23+147*s23^2))/
(8*s12^2*(s12-s34-s45)*(s15+s45))+
(11*s23^3)/(2*s45^2*(s15+s45))-(33*s23^3*s34)/
(2*s12*s45^2*(s15+s45))+(33*s23^3*s34^2)/
(2*s12^2*s45^2*(s15+s45))-(11*s23^3*s34^3)/
(2*s12^3*s45^2*(s15+s45))-(37*s23^2)/(8*s45*(s15+s45))-
(345*s23^2*s34^2)/(8*s12^2*s45*(s15+s45))+
(77*s23^2*s34^3)/(4*s12^3*s45*(s15+s45))-
(5*s15^3*s34^3)/(8*s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(11*s15^3*s34^3)/(8*s12^3*s45*(s15-s23+s45)^2)+
(37*s45^2)/(24*(s15-s23+s45)^2)+(11*s15^4*s34)/
(8*s12*(s15+s45)^2*(s15-s23+s45)^2)+(11*s15^4*(s15-s34)*s34)/
(4*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^4*s34*(-s15+s34)^2)/(8*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)-(33*s15^3*s34)/(8*s12*(s15+s45)*
(s15-s23+s45)^2)+(11*s15^3*s34*(-3*s15+2*s34))/
(4*s12^2*(s15+s45)*(s15-s23+s45)^2)-
(11*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/(8*s12^3*(s15+s45)*
(s15-s23+s45)^2)+(11*s15^3*s34^3)/(2*s12^3*s45^2*
(s15-s23+s45))+(81*s15^2*s34^2)/(8*s12^2*s45*
(s15-s23+s45))+(11*s15^2*(12*s15-5*s34)*s34^2)/
(8*s12^3*s45*(s15-s23+s45))-(25*s45)/(24*(s15-s23+s45))-
(11*s15^4*s34*(-s15+s34))/(s12^2*(s15+s45)^3*(s15-s23+s45))+
(11*s15^4*s34*(-s15+s34)^2)/(2*s12^3*(s15+s45)^3*
(s15-s23+s45))-(s15^2*s34*(-302*s15+137*s34))/
(8*s12^2*(s15+s45)*(s15-s23+s45))-(11*s15^2*s45^3)/
(s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(33*s15*s45^3)/(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15*(s15-s45)*s45^3)/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*s45^4)/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^4*s23^2*(s15+s23))/
(4*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23*(s15+s23))/(2*s12^2*(s15+s45)*(-s12+s34+s45)^2)+
(11*s15^3*s23*(2*s15^2+9*s15*s23+6*s23^2))/(4*s12^3*(s15+s45)*
(-s12+s34+s45)^2)-(11*s15*(s15+s45))/
(2*(-s12+s34+s45)^2)+(33*s45*(s15+s45)*(s15-s23+s45))/
(2*s12*(-s12+s34+s45)^2)+(s34*(-s15+s34)*(-27*s15+5*s45))/
(4*s12^2*s23)+(-37*s15+11*s45)/(8*s12-8*s34-8*s45)+
(s45*(129*s15-129*s23+107*s45))/(8*s12*(s12-s34-s45))-
(27*s15^2*s34)/(8*s12*s15*s23+8*s12*s23*s45)+
(59*s15*s34-11*s15*s45-33*s34*s45)/(24*s12*(-s15+s23-s45))-
(s15^2*(12*s15*s34+2*s34^2+39*s15*s45-30*s34*s45-17*s45^2))/
(8*s12^3*(-s15+s23-s45))+
(s15*(66*s15*s34-40*s34*s45-7*s45^2))/
(24*s12*(s15-s23+s45)^2)+
(11*s15*(4*s15*s34+3*s34^2-4*s15*s45-3*s34*s45+3*s45^2))/
(8*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s15^2*(s34^2-2*s34*s45+3*s45^2))/(4*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(s15^3*(22*s15*s34-4*s34^2+7*s34*s45+
6*s45^2))/(8*s12^3*(s15-s23+s45)^2)+
(22*s15^2+4*s15*s34+18*s15*s45-11*s34*s45+11*s45^2)/
(8*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*(66*s15*s34-13*s34^2+7*s34*s45+20*s45^2))/
(12*s12^2*(s15-s23+s45)^2)+
(s15*(69*s15*s34-7*s34^2-144*s15*s45+11*s34*s45+51*s45^2))/
(24*s12^2*(-s15+s23-s45))+(57*s23^2*s34)/
(2*s12*s15*s45+2*s12*s45^2)+(6*s15*s45^2-(11*s45^3)/8)/
(s12*(s12+s23-s45)*(s12-s34-s45))-
(15*s34*(s15*(s15-s45)+s34*(-2*s15+s45)))/
(8*s12^2*(-s15+s23))-
(11*(3*s15*s23+s23^2+s15*(-2*s15-3*s34+3*s45)))/
(8*(s12+s23-s45)^2)+(11*s15*(s34*(s15+2*s45)-
s45*(s15+4*s45)))/(4*(s12+s23-s45)*(-s12+s34+s45)^2)-
(144*s23^2+770*s34^2+12*s23*(23*s15+69*s34-47*s45)+
6*s45*(24*s15+59*s45)-3*s34*(95*s15+79*s45))/(24*s12^2)+
(5*(s15^2*s45*(-s15+s45)-3*s15*s34*(-s15+s45)^2+
s34^3*(-6*s15+4*s45)+3*s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(8*s12^3*(-s15+s23))+(s34*(s34^2*(71*s15-27*s45)+
s15*(71*s15^2-27*s15*s45+5*s45^2)-
2*s34*(71*s15^2-27*s15*s45+5*s45^2)))/(8*s12^3*s23)-
(-11*s15^3+11*s15^2*s45+268*s15*s45^2+426*s45^3+
3*s23^2*(-49*s15+93*s45)-2*s23*(79*s15^2-13*s15*s45+
358*s45^2))/(8*s12^2*(s12-s34-s45))-
(11*(3*s45^2*(s15^2+3*s15*s45+2*s45^2)+
s23^2*(s15^2-s15*s45+4*s45^2)+s23*(s15^3-s15^2*s45-
5*s15*s45^2-10*s45^3)))/(2*s12^2*(-s12+s34+s45)^2)+
(-77*s23^3+221*s34^3-11*s23^2*(7*s15+5*s34-27*s45)-
3*s34^2*(77*s15+31*s45)+11*s23*(-3*s15^2-14*s15*s34+
20*s34^2+6*s15*s45+8*s34*s45-36*s45^2)-
11*s34*(3*s15^2-16*s15*s45+4*s45^2)+
11*(-s15^3-3*s15^2*s45+16*s45^3))/(8*s12^3)+
(11*(s15^4+s23^3*(10*s15-13*s45)-s15^3*s45+s15^2*s45^2+
16*s15*s45^3+28*s45^4+s23^2*(9*s15^2-19*s15*s45+49*s45^2)-
s23*(-4*s15^3+7*s15^2*s45+2*s15*s45^2+64*s45^3)))/
(8*s12^3*(s12-s34-s45))-
(11*(s23^3*(5*s15^2-4*s15*s45+3*s45^2)-
2*s45^3*(s15^2+4*s15*s45+3*s45^2)+
s23^2*(8*s15^3-7*s15^2*s45+6*s15*s45^2-11*s45^3)+
2*s23*(s15^4-s15^3*s45+s15^2*s45^2+2*s15*s45^3+7*s45^4)))/
(4*s12^3*(-s12+s34+s45)^2)+
(-37/(4*s12^2)-(5*s34)/(8*s12^2*s23)+
(5*s34)/(8*s12^2*(-s15+s23))+(92*s15+92*s23+15*s34-103*s45)/
(s12^2*(8*s12-8*s34-8*s45))-
(11*(3*s15+2*s23-4*s34-2*s45))/(4*s12^3)+
(11*s23)/(2*s12*s45^2)-(11*(s15+s23)*s34^2)/(2*s12^3*s45^2)+
(11*s34*(-8*s15-8*s23+7*s34))/(8*s12^3*s45)-
(22*s12-22*s23+13*s34)/(4*s12^2*s45)-(5*s34^2*s45)/
(8*s12^3*(s15-s23)*s23)+(11*s15^3*s23*(s15+s23))/
(4*s12^3*(s12+s15-s34)*(s15+s45)^3)+(11*s15^3*s34)/
(4*s12^2*s23*(s15+s45)^3)+(11*s15^3*(s15-s34)*s34)/
(4*s12^3*s23*(s15+s45)^3)+(33*(-(s12*s23*(s15+s23))+
2*s23^2*s34+s15^2*(s23+3*s34)+s15*s23*(s23+4*s34)))/
(4*s12^2*(s15+s45)^3)-(33*(s15^3*(s23-s34)+s23^2*s34^2+
s15*s23*s34*(s23+3*s34)+s15^2*(s23^2+s23*s34+3*s34^2)))/
(4*s12^3*(s15+s45)^3)+(11*s15^3*s23*(s15+s23))/
(2*s12^3*(s12-s34-s45)*(s15+s45)^3)-(11*s15^3*s23)/
(4*s12^3*(s12+s15-s34)*(s15+s45)^2)-(11*s15^2*s34)/
(2*s12^2*s23*(s15+s45)^2)+(33*s15^2*s34*(-s15+s34))/
(4*s12^3*s23*(s15+s45)^2)-(11*(s15^2+12*s15*s23+5*s23^2-
s12*(s15+10*s23)+35*s15*s34+34*s23*s34))/
(8*s12^2*(s15+s45)^2)+(11*(s15*(s15-6*s34)^2+
s23^2*(7*s15+5*s34)+2*s23*(7*s15^2+6*s15*s34+12*s34^2)))/
(8*s12^3*(s15+s45)^2)-(11*s15^2*(s15^2+14*s15*s23+9*s23^2))/
(8*s12^3*(s12-s34-s45)*(s15+s45)^2)-(33*s23^2*(s12-2*s34))/
(8*s12^2*s45*(s15+s45)^2)-(33*s23^2*s34^2)/
(8*s12^3*s45*(s15+s45)^2)+(27*s15*s34)/(8*s12^2*s23*
(s15+s45))+(71*s15*(s15-s34)*s34)/(8*s12^3*s23*(s15+s45))+
(-15*s12+26*s15+70*s23+272*s34)/(8*s12^2*(s15+s45))+
(11*(s15^2+s23^2+10*s15*s34-26*s34^2-4*s23*(s15+s34)))/
(8*s12^3*(s15+s45))-(11*s15*(s15-s23)^2)/
(4*s12^3*(s12-s34-s45)*(s15+s45))-(6*s15*(s15+s23))/
(s12^2*(s12-s34-s45)*(s15+s45))-(11*s23^2*(s12-2*s34))/
(2*s12^2*s45^2*(s15+s45))-(11*s23^2*s34^2)/
(2*s12^3*s45^2*(s15+s45))+(55*s23*s34^2)/
(4*s12^3*s45*(s15+s45))+(6*s12*s23-(79*s23*s34)/4)/
(s12^2*s45*(s15+s45))+(5*s15^2*s34^2)/(8*s12^3*(s15-s23)*
(s15-s23+s45)^2)+(11*s15^2*s34^2)/(8*s12^3*s45*
(s15-s23+s45)^2)-(11*s15^3*s34)/(8*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)+(11*s15^3*s34*(-s15+s34))/
(8*s12^3*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^2*s34)/(4*s12^2*(s15+s45)*(s15-s23+s45)^2)-
(11*s15^2*s34*(-2*s15+s34))/(8*s12^3*(s15+s45)*
(s15-s23+s45)^2)+(-12*s12+45*s15-4*s34)/
(24*s12^2*(s15-s23+s45))+(5*s15*s34)/(8*s12^2*(s15-s23)*
(s15-s23+s45))+(5*s15*(2*s15-3*s34)*s34)/
(8*s12^3*(s15-s23)*(s15-s23+s45))+
(s15*(39*s15-7*s34-17*s45))/(8*s12^3*(s15-s23+s45))+
(11*s15^2*s34^2)/(2*s12^3*s45^2*(s15-s23+s45))+
(13*s15*s34)/(4*s12^2*s45*(s15-s23+s45))-
(11*s15*s34*(-2*s15+s34))/(2*s12^3*s45*(s15-s23+s45))-
(11*s15^3*s34)/(2*s12^2*(s15+s45)^3*(s15-s23+s45))-
(11*s15^3*(s15-s34)*s34)/(2*s12^3*(s15+s45)^3*
(s15-s23+s45))+(33*s15^2*s34)/(4*s12^2*(s15+s45)^2*
(s15-s23+s45))+(11*s15^2*(5*s15-3*s34)*s34)/
(4*s12^3*(s15+s45)^2*(s15-s23+s45))-
(43*s15*s34)/(8*s12^2*(s15+s45)*(s15-s23+s45))-
(3*s15*(35*s15-13*s34)*s34)/(8*s12^3*(s15+s45)*
(s15-s23+s45))-(11*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15*s45^3)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^3*s23*(s15+s23))/
(4*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(11*s15^2*(s15+s23))/(4*s12^2*(s15+s45)*(-s12+s34+s45)^2)+
(11*s15^2*(s15^2+7*s15*s23+5*s23^2))/(4*s12^3*(s15+s45)*
(-s12+s34+s45)^2)+(11*s34^2*(6*s15+s34+s45))/
(8*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(s34*(-27*s15+27*s34+5*s45))/(8*s12^3*s23)+
(s15^2*(s34+6*s45))/(8*s12^3*(s15-s23+s45)^2)-
(11*s15*(s34-2*s45)+29*s12*s45)/(24*s12^2*(s15-s23+s45)^2)+
(11*(3*s15^2+6*s15*s23+7*s23^2-4*s15*s45-20*s23*s45+
16*s45^2))/(8*s12^3*(s12-s34-s45))-
(11*(s15*s34*s45-s15*s45^2+s34^2*(s15+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(-44*s15+26*s23-15*(s34+s45))/(8*s12^2*(s12+s23-s45))-
(11*(s23^2-s23*(2*s15+s34+s45)+s34*(4*s15+s34+s45)))/
(8*s12^2*(s12+s23-s45)^2)+
(5*(s15^2-s15*(4*s34+s45)+s34*(3*s34+2*s45)))/
(8*s12^3*(s15-s23))-(11*(s15^2+s15*(s23-2*s34+s45)+
s45*(-5*s23-s34+6*s45)))/(4*s12^2*(-s12+s34+s45)^2)-
(11*s15*(2*s34+s45)+s34*(2*s34+13*s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(11*(-s15^3+s15^2*(-6*s23+s45)+s15*(-4*s23^2+5*s23*s45+
s45^2)+s45*(3*s23^2-8*s23*s45+6*s45^2)))/
(4*s12^3*(-s12+s34+s45)^2))*tr5,
-2-(11*s15^2)/(4*(s12+s15-s34)^2)+s15/(s12+s15-s34)-
(11*s15^2)/(4*s12*(s12+s15-s34))+(11*s15*(-2*s15+s23))/s34^2+
(23*s15-11*s23)/s34+(33*s15^3)/(4*s34*(s23+s34)^2)+
(11*s15^3)/(s34^2*(s23+s34))-(37*s15^2)/(4*s34*(s23+s34))-
(7*s34)/(4*(s23+s34))+(37*s34^2)/(12*(-s15+s23+s34)^2)-
(25*s34)/(12*(-s15+s23+s34))+(33*s15*(s15^2-s34^2))/
(2*(s23+s34)^3)+(11*(-7*s15^2+3*s15*s34+s34^2))/
(4*(s23+s34)^2)+(11*s34-255*s45)/(12*s12)-
(33*s15^3*s23)/(4*s12*(s12+s15-s34)^2*(s12-s34-s45))-
(11*s15^2)/(4*(s12+s15-s34)*(s12-s34-s45))-
(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(-11*s15+81*s23))/(4*s12*(s12+s15-s34)*
(s12-s34-s45))+(11*s15*(-s15+s34))/(2*(s12+s23-s45)*
(s12-s34-s45))+(33*s15^2*s45)/(s12*s34^2)-
(33*s15*s45)/(s12*s34)+(33*s15^2*s45)/(s12^2*s34)+
(5*s34*s45)/(4*s12*s15)-(5*s34^2*s45)/(2*s12^2*s15)+
(5*s34^3*s45)/(4*s12^3*s15)-(33*s34^4*s45)/
(2*s12*s15*(s23+s34)^3)-(99*s15^3*s45)/(4*s12*s34*(s23+s34)^2)+
(121*s34^3*s45)/(4*s12*s15*(s23+s34)^2)-
(33*s34^4*s45)/(4*s12*s15^2*(s23+s34)^2)-
(33*s15^3*s45)/(s12*s34^2*(s23+s34))+(33*s34^3*s45)/
(2*s12*s15^2*(s23+s34))-(11*s34^4*s45)/(2*s12*s15^3*(s23+s34))-
(11*s34^3*s45)/(4*s12*s15*(-s15+s23+s34)^2)+
(11*s34^4*s45)/(4*s12*s15^2*(-s15+s23+s34)^2)+
(27*s34^2*s45)/(2*s12*s15*(-s15+s23+s34))-
(33*s34^3*s45)/(2*s12*s15^2*(-s15+s23+s34))+
(11*s34^4*s45)/(2*s12*s15^3*(-s15+s23+s34))-
(81*s34^2*s45)/(4*s12*s15*s23+4*s12*s15*s34)+
(57*s15^2*s45)/(s12*s23*s34+s12*s34^2)+
((-59*s15+63*s34-33*s45)*s45)/(4*s12*(s23+s34))+
(99*s15^3*s45^2)/(4*s12^2*s34*(s23+s34)^2)+
(33*s15^3*s45^2)/(s12^2*s34^2*(s23+s34))-(345*s15^2*s45^2)/
(4*s12^2*s34*(s23+s34))+(15*s15^2*s45^2)/(4*s12^2*(-s15+s23)*
(-s15+s23+s34))+(81*s15^2*s45^2)/(4*s12^2*s34*
(-s15+s23+s34))+(11*s15^2*(6*s15-7*s45)*s45^2)/
(2*s12^3*s34*(-s15+s23+s34))+(5*s15^2*(3*s15-4*s45)*s45^2)/
(4*s12^3*(-s15+s23)*(-s15+s23+s34))-
(33*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(5*s34^2*s45^3)/(4*s12^3*s15*(-s15+s23))-(33*s15^3*s45^3)/
(4*s12^3*s34*(s23+s34)^2)-(11*s15^3*s45^3)/
(s12^3*s34^2*(s23+s34))+(77*s15^2*s45^3)/
(2*s12^3*s34*(s23+s34))+(5*s15^3*s45^3)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(11*s15^3*s45^3)/(4*s12^3*s34*
(-s15+s23+s34)^2)+(11*s15^3*s45^3)/(s12^3*s34^2*
(-s15+s23+s34))+(11*s15*s45^3)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(11*s15^2*s45^4*(s15+s45))/
(2*s12^3*(s23+s34)*(s12-s34-s45)^3)-
(11*s15^2*s45^4*(s15+s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(33*s15^2*s45^4*(s15+s45))/
(2*s12^3*(s23+s34)^3*(s12-s34-s45))+
(7*s34*(-s15+s34)*(s34+s45))/(12*s12*(-s15+s23+s34)^2)+
(33*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)+
(33*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(s23+s34)^2)+
(11*s34^4*s45*(s34+s45))/(s12^2*s15^3*(s23+s34))+
(11*s34^3*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(s12^2*s15^3*(-s15+s23+s34))-
(33*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34)^3)-
(33*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(s23+s34)^2)-
(11*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(s23+s34))-
(33*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(-s15+s23+s34))+
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(s12*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^3*s23*(s15+3*s23))/(s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(11*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(33*s45*(s15+s45))/(-s12+s34+s45)^2-
(11*s15^2*s45^4*(s15+s45))/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)+(11*s15*s45^3*(5*s15+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*s45^2*(9*s15+4*s45))/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(55*s34^3*s45*(5*s34+4*s45))/
(4*s12^2*s15*(s23+s34)^2)+(11*s15^2*s45^2*(3*s15+5*s45))/
(s12*(s23+s34)*(s12-s34-s45)^3)-
(11*s15^2*s45^2*(3*s15+5*s45))/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(33*s15^2*s45^2*(3*s15+5*s45))/
(s12*(s23+s34)^3*(s12-s34-s45))-
(22*s15^2*s45^2*(3*s15+5*s45))/(s12*(s23+s34)^2*
(-s12+s34+s45)^2)-(11*s15^2*s45^3*(4*s15+5*s45))/
(2*s12^2*(s23+s34)*(s12-s34-s45)^3)+
(11*s15^2*s45^3*(4*s15+5*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(33*s15^2*s45^3*(4*s15+5*s45))/
(2*s12^2*(s23+s34)^3*(s12-s34-s45))+
(11*s15^2*s45^3*(4*s15+5*s45))/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)-(11*s34^3*s45*(13*s34+12*s45))/
(4*s12^2*s15^2*(s23+s34))+(11*s34^3*s45*(13*s34+12*s45))/
(4*s12^2*s15^2*(-s15+s23+s34))+(7*s34^2*s45*(32*s34+21*s45))/
(4*s12^2*s15*(s23+s34))+(11*s15+85*s45)/
(4*s12-4*s34-4*s45)-(s34^2*s45*(170*s34+137*s45))/
(4*s12^2*s15*(-s15+s23+s34))+
(33*s45*(s15^2*s34-2*s15*s34^2+2*s34^3+6*s15^2*s45))/
(2*s12*(s23+s34)^3)+(11*s15*s34-18*s34^2+37*s15*s45-
74*s34*s45)/(12*s12*(-s15+s23+s34))+
(11*s15^2-92*s15*s23-371*s15*s45+235*s23*s45-533*s45^2)/
(4*s12^2-4*s12*s34-4*s12*s45)+
(4*s15^2-4*s15*s34+52*s15*s45+11*s34*s45-33*s45^2)/
(4*(s23+s34)*(-s12+s34+s45))+
(11*s15*(s15^2+4*s15*s34-5*s34^2-22*s15*s45+13*s34*s45-
24*s45^2))/(4*(s23+s34)^2*(-s12+s34+s45))+
(3*s45*(65*s15^2+92*s15*s45-22*s45^2))/(4*s12*(s23+s34)*
(s12-s34-s45))+(11*s45^3*(-5*s15^2-4*s15*s45+s45^2))/
(4*s12^3*(s23+s34)*(-s12+s34+s45))+
(11*s15*s45^3*(2*s15^2+5*s15*s45+2*s45^2))/(2*s12^3*(s23+s34)*
(-s12+s34+s45)^2)-(11*s15*s45^3*(3*s15^2+10*s15*s45+
3*s45^2))/(4*s12^3*(s23+s34)^2*(s12-s34-s45))+
(11*s15*(-s15^2+s34^2+2*s15*s45-2*s34*s45+3*s45^2))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/
(2*s12^3*s15*(s23+s34))+(11*s34^3*s45*(7*s34^2+13*s34*s45+
6*s45^2))/(4*s12^3*s15^2*(s23+s34))-
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(4*s12^3*s15^2*(-s15+s23+s34))-
(11*s15*s45^2*(6*s15^2+19*s15*s45+9*s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(11*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(4*s12^3*s15*(s23+s34)^2)-
(s45^2*(-45*s15^2-45*s15*s45+11*s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45))+(11*s15*s45*(6*s15^2+27*s15*s45+16*s45^2))/
(2*s12*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15*s45^2*(9*s15^2+42*s15*s45+17*s45^2))/
(4*s12^2*(s23+s34)^2*(s12-s34-s45))+
(s45*(22*s15*s34-147*s34^2+283*s15*s45-177*s34*s45+33*s45^2))/
(4*s12^2*(s23+s34))-(11*s15*s45*(9*s15^2+66*s15*s45+38*s45^2))/
(4*s12*(s23+s34)^2*(s12-s34-s45))+
(s34^2*s45*(105*s34^2+188*s34*s45+83*s45^2))/
(4*s12^3*s15*(-s15+s23+s34))+(66*s15*s23+144*s15*s34+
210*s23*s34-155*s34^2+288*s15*s45-705*s23*s45-240*s34*s45+
948*s45^2)/(12*s12^2)+(15*s45*(s15*(s15-2*s45)+
s34*(-s15+s45)))/(4*s12^2*(-s15+s23))-
(11*s45*(-7*s34^3-15*s34^2*s45+s34*(6*s15-13*s45)*s45+
s45^2*(18*s15+s45)))/(4*s12^3*(s23+s34))-
(11*s45*(11*s34^4+32*s34^3*s45+3*s15*s34*s45^2+
3*s15*s45^2*(-s15+s45)+3*s34^2*s45*(-5*s15+2*s45)))/
(4*s12^3*(s23+s34)^2)-(11*s15*(s15^2+s34^2+10*s15*s45+
9*s45^2-2*s34*(s15+2*s45)))/(2*(s23+s34)*
(-s12+s34+s45)^2)+(11*s15^2*(s34^2+3*s45*(s15+2*s45)-
s34*(s15+3*s45)))/(2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(2*(s23+s34)*(-s12+s34+s45)^3)+
(11*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
((s23+s34)^2*(-s12+s34+s45)^2)+
(33*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(2*(s23+s34)^3*(-s12+s34+s45))+
(33*s45*(s34^5+5*s34^4*s45+3*s15^2*s34*s45^2-6*s15*s34^2*s45^2+
s15^2*s45^3+s34^3*s45*(-3*s15+4*s45)))/(2*s12^3*(s23+s34)^3)-
(33*s45*(3*s34^4+5*s15^2*s34*s45-9*s15*s34^2*s45+4*s15^2*s45^2+
s34^3*(-s15+6*s45)))/(2*s12^2*(s23+s34)^3)+
(11*s45*(24*s34^3+4*s15*s34*s45+5*s34^2*(-s15+3*s45)+
s15*s45*(-5*s15+14*s45)))/(4*s12^2*(s23+s34)^2)-
(11*s45*(-(s15*s34)+10*s34^2+s15*(-s15+24*s45)))/
(4*s12*(s23+s34)^2)+(20*s34^4+20*s15^2*s45^2-
40*s15*s34*s45*(-s15+s45)+s34^3*(-40*s15+7*s45)+
s34^2*(20*s15^2-80*s15*s45-13*s45^2))/
(6*s12^2*(-s15+s23+s34)^2)+
(-5*s34*(-s15+s45)^2*(-s15+4*s45)+15*s15*s45*
(s15^2-3*s15*s45+2*s45^2)-5*s34^2*(s15^2-3*s15*s45+
3*s45^2))/(4*s12^3*(-s15+s23))+
(-33*s45*(s15^2+4*s15*s45+3*s45^2)+
11*s23*(s15^2-s15*s45+4*s45^2))/(s12*(-s12+s34+s45)^2)+
(44*s34^3+22*s23^2*(s15+3*s34-6*s45)+
8*s34^2*(-11*s15+20*s45)-11*s23*(-4*s15*s34+5*s34^2-
12*s15*s45+15*s34*s45-31*s45^2)-
33*s45*(-4*s15^2+7*s15*s45+7*s45^2)+
11*s34*(4*s15^2-27*s15*s45+9*s45^2))/(4*s12^3)-
(11*(-(s23*s45^2*(24*s15+47*s45))+2*s23^2*(s15^2-2*s15*s45+
9*s45^2)+3*s45^2*(4*s15^2+15*s15*s45+11*s45^2)))/
(4*s12^3*(s12-s34-s45))+
(115*s34^3+114*s15*(3*s15-4*s45)*s45+s34^2*(-259*s15+586*s45)+
s34*(144*s15^2-715*s15*s45+405*s45^2))/
(12*s12^2*(-s15+s23+s34))+(44*s23^2*(-2*s15+3*s45)-
2*s23*(11*s15^2+33*s15*s45+376*s45^2)+
s45*(132*s15^2+855*s15*s45+811*s45^2))/
(4*s12^2*(s12-s34-s45))+(-38*s34^4+s34^3*(115*s15-199*s45)+
s34^2*(-116*s15^2+398*s15*s45-273*s45^2)+
3*s15*s45*(39*s15^2-128*s15*s45+56*s45^2)+
s34*(39*s15^3-366*s15^2*s45+451*s15*s45^2-112*s45^3))/
(4*s12^3*(-s15+s23+s34))-
(11*(6*s45^3*(s15+s45)^2-2*s23*s45^3*(3*s15+4*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+3*s45^3)))/
(2*s12^3*(-s12+s34+s45)^2)+
(11*(s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
6*s45^2*(2*s15^2+5*s15*s45+3*s45^2)-
2*s23*(-s15^3+s15^2*s45+2*s15*s45^2+8*s45^3)))/
(2*s12^2*(-s12+s34+s45)^2)+
(-6*s34^5+18*s15^2*(s15-s45)*s45^2+3*s34^4*(6*s15+5*s45)+
s15*s34*s45*(18*s15^2-54*s15*s45+7*s45^2)+
s34^3*(-18*s15^2+43*s15*s45+48*s45^2)+
s34^2*(6*s15^3-54*s15^2*s45+32*s15*s45^2+27*s45^3))/
(4*s12^3*(-s15+s23+s34)^2)+(-11/s12^2+(11*s15)/(s12*s34^2)-
(11*(s12-s15))/(s12^2*s34)+(11*(4*s15+6*s23-5*s34-9*s45))/
(4*s12^3)-(33*s15^2*(s12-2*s45))/(4*s12^2*s34*(s23+s34)^2)-
(11*s15^2*(s12-2*s45))/(s12^2*s34^2*(s23+s34))+
(11*s15^2*(s15-s34))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+((-37*s15^2)/4+s15*s34)/
(s12^2*(s12+s15-s34)*(s12-s34-s45))+(11*s15*(s15-s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s45)/(4*s12^2*(s15-s23))-(33*s34^3*s45)/
(2*s12^2*s15*(s23+s34)^3)+(22*s34^2*s45)/
(s12^2*s15*(s23+s34)^2)-(33*s34^3*s45)/(4*s12^2*s15^2*
(s23+s34)^2)-(12*s34*s45)/(s12^2*s15*(s23+s34))+
(55*s34^2*s45)/(4*s12^2*s15^2*(s23+s34))-(11*s34^3*s45)/
(2*s12^2*s15^3*(s23+s34))-(11*s34^2*s45)/
(4*s12^2*s15*(-s15+s23+s34)^2)+(11*s34^3*s45)/
(4*s12^2*s15^2*(-s15+s23+s34)^2)+(5*s15*s45)/
(4*s12^2*(-s15+s23)*(-s15+s23+s34))+
(13*s15*s45)/(2*s12^2*s34*(-s15+s23+s34))+
(43*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))-
(55*s34^2*s45)/(4*s12^2*s15^2*(-s15+s23+s34))+
(11*s34^3*s45)/(2*s12^2*s15^3*(-s15+s23+s34))+
(11*s15*(4*s15-5*s45)*s45)/(2*s12^3*s34*(-s15+s23+s34))+
(5*s15*(2*s15-3*s45)*s45)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34))+(5*s34*s45^2)/(4*s12^3*s15*(s15-s23))-
(33*s15^2*s45^2)/(4*s12^3*s34*(s23+s34)^2)-
(11*s15^2*s45^2)/(s12^3*s34^2*(s23+s34))+(55*s15*s45^2)/
(2*s12^3*s34*(s23+s34))+(5*s15^2*s45^2)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(11*s15^2*s45^2)/(4*s12^3*s34*
(-s15+s23+s34)^2)+(11*s15^2*s45^2)/(s12^3*s34^2*
(-s15+s23+s34))+(11*s15*s45^3*(s15+s45))/
(2*s12^3*(s23+s34)*(s12-s34-s45)^3)-
(11*s15*s45^3*(s15+s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(33*s15*s45^3*(s15+s45))/
(2*s12^3*(s23+s34)^3*(s12-s34-s45))+
(33*s34^3*s45*(s34+s45))/(2*s12^3*s15*(s23+s34)^3)+
(33*s34^3*s45*(s34+s45))/(4*s12^3*s15^2*(s23+s34)^2)+
(11*s34*s45*(s34+s45))/(s12^3*s15*(s23+s34))-
(11*s34^2*s45*(s34+s45))/(s12^3*s15^2*(s23+s34))+
(11*s34^3*s45*(s34+s45))/(2*s12^3*s15^3*(s23+s34))+
(11*s34^2*s45*(s34+s45))/(2*s12^3*s15*(-s15+s23+s34)^2)-
(11*s34^3*s45*(s34+s45))/(4*s12^3*s15^2*(-s15+s23+s34)^2)-
(39*s34*s45*(s34+s45))/(4*s12^3*s15*(-s15+s23+s34))+
(11*s34^2*s45*(s34+s45))/(s12^3*s15^2*(-s15+s23+s34))-
(11*s34^3*s45*(s34+s45))/(2*s12^3*s15^3*(-s15+s23+s34))+
(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^2*(5*s23+s34))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15*s45^3*(s15+s45))/
(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(11*s15*(-s15+s34)*(-2*s34+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s45^2*(2*s15+s45))/
(2*s12^3*(s23+s34)*(-s12+s34+s45))-
(11*s34^2*s45*(4*s34+3*s45))/(2*s12^3*s15*(s23+s34)^2)-
(11*s45*(s34+4*s45))/(2*s12^3*(s23+s34))-
(s12-(15*s15)/4+(23*s34)/12+9*s45)/(s12^2*(-s15+s23+s34))+
(-s12+s15-s34+(85*s45)/4)/(s12^2*(s23+s34))+
(70*s15-66*s23-59*s34+99*s45)/(4*s12^2*(s12-s34-s45))+
(12*s12*s15-(79*s15*s45)/2)/(s12^2*s34*(s23+s34))+
(11*s45*(5*s34^2+s34*s45+(2*s15-s45)*s45))/
(4*s12^3*(s23+s34)^2)+(11*s45^2*(2*s15^2+4*s15*s45+s45^2))/
(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(11*s45^2*(3*s15^2+8*s15*s45+s45^2))/(4*s12^3*(s23+s34)^2*
(s12-s34-s45))+(39*s15^2-83*s15*s34+44*s34^2-
178*s15*s45+117*s34*s45+73*s45^2)/
(4*s12^3*(-s15+s23+s34))-(33*s45*(s34^3-2*s15*s34*s45+
3*s34^2*s45-s15*s45^2))/(2*s12^3*(s23+s34)^3)+
((-s15+s34)*(2*s34+11*(s15+s45)))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))+(11*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(2*s12^2*(s23+s34)*(-s12+s34+s45)^3)+
(11*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(33*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(2*s12^2*(s23+s34)^3*(-s12+s34+s45))-
(11*s45*(s15^2+s34^2+3*s15*s45+s45^2-s34*(2*s15+s45)))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(11*(-s15^2+s12*(-4*s15+s34)+10*s15*s45+s34*(s34+s45)))/
(4*s12^2*(s23+s34)^2)-(29*s12*s34+22*(-s15+s34)*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)+
(33*(s15*s34*(s12-s15-4*s45)-s15^2*(s12-2*s45)+
s34^2*(s15+3*s45)))/(2*s12^2*(s23+s34)^3)+
(11*(s15^2*s23+(3*s23-5*s45)*s45^2-s15*s45*(s23+4*s45)))/
(2*s12^3*(-s12+s34+s45)^2)+
(5*(s15^2+s45*(2*s34+3*s45)-s15*(s34+4*s45)))/
(4*s12^3*(-s15+s23))+(11*(s15*(4*s23+s34+4*s45)+
s45*(-3*s23-5*s34+5*s45)))/(2*s12^2*(-s12+s34+s45)^2)-
(11*(2*s23*(s15-6*s45)+s45*(8*s15+19*s45)))/
(4*s12^3*(s12-s34-s45))+(-12*s15*(s34+s45)^2+
6*s15^2*(s34+2*s45)+s34*(6*s34^2+s34*s45-5*s45^2))/
(4*s12^3*(-s15+s23+s34)^2)+
(11*(s34^3-s34^2*s45+s34*s45^2-s45^3+s15^2*(-5*s34+s45)+
4*s15*(s34^2-s45^2)))/(4*s12^2*(s23+s34)^2*
(-s12+s34+s45)))*tr5,-2+((33*s15)/2-11*s23)/s34-
(33*s15*s34*(s15+s34))/(2*(s23+s34)^3)+(11*s34*(7*s15+s34))/
(4*(s23+s34)^2)-(11*s15^2)/(2*s34*(s23+s34))+
(11*s34^2)/(4*(-s15+s23+s34)^2)-(7*s34)/(4*(-s15+s23+s34))-
(18*s15+7*s34)/(4*(s23+s34))+((-23*s34)/12-12*s45)/s12+
(11*s15^2*s23)/(2*s12*(s12+s15-s34)*(s12-s34-s45))+
(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(11*s15*s34)/(2*(s12+s23-s45)*(s12-s34-s45))-
(33*s15*s45)/(s12*s34)-(33*s34^4*s45)/(2*s12*s15*(s23+s34)^3)+
(121*s34^3*s45)/(4*s12*s15*(s23+s34)^2)-
(33*s34^4*s45)/(4*s12*s15^2*(s23+s34)^2)+
(33*s34^3*s45)/(2*s12*s15^2*(s23+s34))-(11*s34^4*s45)/
(2*s12*s15^3*(s23+s34))-(11*s34^3*s45)/
(4*s12*s15*(-s15+s23+s34)^2)+(11*s34^4*s45)/
(4*s12*s15^2*(-s15+s23+s34)^2)+(27*s34^2*s45)/
(2*s12*s15*(-s15+s23+s34))-(33*s34^3*s45)/
(2*s12*s15^2*(-s15+s23+s34))+(11*s34^4*s45)/
(2*s12*s15^3*(-s15+s23+s34))-(81*s34^2*s45)/
(4*s12*s15*s23+4*s12*s15*s34)+(33*s15^2*s45)/
(2*s12*s23*s34+2*s12*s34^2)+((-22*s15+37*s34-33*s45)*s45)/
(4*s12*(s23+s34))+(12*s45)/(s12-s34-s45)-
(s34^2*s45^2)/(3*s12^2*s15*s23)-(33*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))-(59*s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))-(33*s15^2*s45^2)/(2*s12^2*s34*
(-s15+s23+s34))-(s34^2*(s34-2*s45)*s45^2)/(6*s12^3*s15*s23)-
(33*s15*s45^2)/(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(s34*(-s15+2*s34-s45)*s45^2)/(6*s12^3*s23)-
(s34^3*s45^3)/(6*s12^3*s15^2*s23)-(s34^3*s45^3)/
(3*s12^3*s15*(-s15+s23)^2)+(s34^3*s45^3)/
(6*s12^3*s15^2*(-s15+s23))+(11*s15^2*s45^3)/
(2*s12^3*s34*(s23+s34))-(20*s15^3*s45^3)/(3*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(11*s15^3*s45^3)/(2*s12^3*s34*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23+s34))-(11*s15^2*s45^3)/(2*s12^3*s34*
(-s15+s23+s34))+(55*s15^2*s45^3)/(s12*(s23+s34)*
(s12-s34-s45)^3)-(55*s15^2*s45^3)/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(165*s15^2*s45^3)/(s12*(s23+s34)^3*
(s12-s34-s45))+(11*s15*s45^3)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(55*s15^2*s45^4)/(2*s12^2*(s23+s34)*
(s12-s34-s45)^3)+(55*s15^2*s45^4)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)-(165*s15^2*s45^4)/(2*s12^2*(s23+s34)^3*
(s12-s34-s45))+(11*s15^2*s45^5)/(2*s12^3*(s23+s34)*
(s12-s34-s45)^3)-(11*s15^2*s45^5)/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(33*s15^2*s45^5)/(2*s12^3*(s23+s34)^3*
(s12-s34-s45))-(s34*(s15+s45))/(6*s12*s23)+
(s34*s45*(s15-s34+s45))/(3*s12^2*s23)+
(19*s34*(-s15+s34)*(s34+s45))/(12*s12*(-s15+s23+s34)^2)+
(33*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)+
(33*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(s23+s34)^2)+
(11*s34^4*s45*(s34+s45))/(s12^2*s15^3*(s23+s34))+
(11*s34^3*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(s12^2*s15^3*(-s15+s23+s34))-
(33*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34)^3)-
(33*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(s23+s34)^2)-
(11*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(s23+s34))-
(33*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(-s15+s23+s34))-
(11*s15^3*s23^2)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(110*s15^2*s45^3)/(s12*(s23+s34)^2*(-s12+s34+s45)^2)+
(55*s15^2*s45^4)/(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s45^5)/(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(33*s45*(s15+s45))/(2*(-s12+s34+s45)^2)+
(11*s15*s45^4*(s15+s45))/(s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15*s45^3*(4*s15+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15*s45^2*(3*s15+2*s45))/
(s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34*s45*(-2*s23+13*s34+2*s45))/(6*s12^2*s15)-
(11*s15*s45^4*(4*s15+3*s45))/(4*s12^3*(s23+s34)^2*
(s12-s34-s45))+(s34^2*s45^2*(2*s34+3*s45))/
(4*s12^3*s15*(-s15+s23))+(22*s15*s45^2*(3*s15+4*s45))/
(s12*(s23+s34)*(-s12+s34+s45)^2)-
(55*s34^3*s45*(5*s34+4*s45))/(4*s12^2*s15*(s23+s34)^2)+
(s34^2*s45*(-2*s23+13*s34+4*s45))/(12*s12^3*s15)-
(11*s15*s45^3*(8*s15+9*s45))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)-(11*s34^3*s45*(13*s34+12*s45))/
(4*s12^2*s15^2*(s23+s34))+(11*s34^3*s45*(13*s34+12*s45))/
(4*s12^2*s15^2*(-s15+s23+s34))+(11*s15*s45^3*(16*s15+17*s45))/
(4*s12^2*(s23+s34)^2*(s12-s34-s45))+
(5*s15^2*s45^2*(-20*s15+19*s45))/(4*s12^3*(-s15+s23)*
(-s15+s23+s34))-(11*s15*s45^2*(12*s15+19*s45))/
(2*s12*(s23+s34)^2*(s12-s34-s45))+
(7*s34^2*s45*(32*s34+21*s45))/(4*s12^2*s15*(s23+s34))-
(s34^2*s45*(170*s34+137*s45))/(4*s12^2*s15*(-s15+s23+s34))-
(31*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(6*s12^2*(-s15+s23)^3)-
(31*(s34*(s15-s45)+s15*s45)^3)/(18*s12^3*(-s15+s23)^3)-
(11*s45*(-2*s15*s34+5*s34^2+24*s15*s45))/(4*s12*(s23+s34)^2)+
(33*s45*(-(s15*s34^2)+s34^3+6*s15^2*s45))/(2*s12*(s23+s34)^3)+
(2*s15*s34-21*s34^2+16*s15*s45-65*s34*s45)/
(12*s12*(-s15+s23+s34))+(-2*s23*s45+13*s34*s45)/(12*s12*s15)+
(-25*s15*s34-193*s15*s45+25*s34*s45)/(-12*s12*s15+12*s12*s23)+
((-11*s15*s23)/2-33*s15*s45+22*s23*s45-68*s45^2)/
(s12*(s12-s34-s45))+(18*s15*s34+8*s15*s45+11*s34*s45-
33*s45^2)/(4*(s23+s34)*(-s12+s34+s45))+
(3*s45*(11*s15^2+35*s15*s45-11*s45^2))/(2*s12*(s23+s34)*
(s12-s34-s45))+(11*s45^3*(-2*s15^2-4*s15*s45+s45^2))/
(4*s12^3*(s23+s34)*(-s12+s34+s45))+
(11*s15*(s34^2+s34*(s15-2*s45)+3*s45^2))/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s34^2*s45*(6*s34^2+9*s34*s45+
4*s45^2))/(2*s12^3*s15*(s23+s34))+
(11*s15^2*(s34^2-3*s34*s45+6*s45^2))/(2*(s12+s23-s45)*
(s12-s34-s45)^3)+(11*s15^2*(s34^2-3*s34*s45+6*s45^2))/
(2*(s23+s34)*(-s12+s34+s45)^3)+
(11*s15^2*(s34^2-3*s34*s45+6*s45^2))/((s23+s34)^2*
(-s12+s34+s45)^2)+(33*s15^2*(s34^2-3*s34*s45+6*s45^2))/
(2*(s23+s34)^3*(-s12+s34+s45))+
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(4*s12^3*s15^2*(s23+s34))-
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(4*s12^3*s15^2*(-s15+s23+s34))+
(11*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(4*s12^3*s15*(s23+s34)^2)-
(s45^2*(-33*s15^2-79*s15*s45+22*s45^2))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(11*s15*(4*s15*s34+5*s34^2-13*s34*s45+
24*s45^2))/(4*(s23+s34)^2*(-s12+s34+s45))+
(s34^2*s45*(105*s34^2+188*s34*s45+83*s45^2))/
(4*s12^3*s15*(-s15+s23+s34))-
(33*s45^2*(8*s34^3-2*s15*s34*s45+3*s34^2*s45+s15*s45^2))/
(4*s12^3*(s23+s34)^2)+(11*s45*(8*s34^3-10*s15*s34*s45+
13*s34^2*s45+14*s15*s45^2))/(4*s12^2*(s23+s34)^2)+
(33*s45^2*(3*s34^4-3*s15*s34^2*s45+3*s34^3*s45+s15^2*s45^2))/
(2*s12^3*(s23+s34)^3)-(33*s45*(s34^4-5*s15*s34^2*s45+
4*s34^3*s45+4*s15^2*s45^2))/(2*s12^2*(s23+s34)^3)+
(33*s45^2*(s23-3*(s15+s45)))/(2*s12*(-s12+s34+s45)^2)-
(11*s45^2*(-12*s34^2-9*s34*s45+s45*(6*s15+s45)))/
(4*s12^3*(s23+s34))-(11*s15*(s34^2-4*s34*s45+
3*s45*(s15+3*s45)))/(2*(s23+s34)*(-s12+s34+s45)^2)+
(s45*(-44*s34^2-129*s34*s45+11*s45*(10*s15+3*s45)))/
(4*s12^2*(s23+s34))+(-112*s34^2+66*s23*(s15+s34-4*s45)-
131*s34*s45+6*s45*(-33*s15+79*s45))/(12*s12^2)+
(14*s34^4+14*s15^2*s45^2-28*s15*s34*s45*(-s15+s45)-
s34^3*(28*s15+5*s45)+s34^2*(14*s15^2-56*s15*s45-19*s45^2))/
(6*s12^2*(-s15+s23+s34)^2)+
(325*s34^3+198*s23^2*(s15+s34-2*s45)-
198*s45^2*(3*s15+5*s45)+12*s34*s45*(-99*s15+32*s45)+
3*s34^2*(-198*s15+449*s45)-198*s23*(2*s34^2+3*s34*s45-
6*s45^2))/(36*s12^3)+(11*(-6*s23*s45^3+9*s45^3*(s15+s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(2*s12^2*(-s12+s34+s45)^2)-
(11*(-9*s23*s45^3+2*s45^3*(3*s15+4*s45)+
s23^2*(s15^2-2*s15*s45+3*s45^2)))/(2*s12^3*(s12-s34-s45))+
(11*s23^2*(-s15+2*s45)+4*s45^2*(33*s15+50*s45)-
11*s23*(s15^2-s15*s45+13*s45^2))/(2*s12^2*(s12-s34-s45))+
(12*s15*s34*(5*s15-4*s45)*s45+29*s15^2*s45^2+
s34^2*(31*s15^2-112*s15*s45+19*s45^2))/
(12*s12^2*(-s15+s23)^2)+(s34^2*(56*s15-44*s45)+
39*s15*s45*(-12*s15+11*s45)-3*s34*(38*s15^2-81*s15*s45+
25*s45^2))/(12*s12^2*(-s15+s23))+
(109*s34^3+6*s15*(45*s15-64*s45)*s45+s34^2*(-223*s15+550*s45)+
s34*(114*s15^2-607*s15*s45+375*s45^2))/
(12*s12^2*(-s15+s23+s34))+
(-109*s34^4-6*s34^3*(-53*s15+95*s45)+
3*s15*s45*(100*s15^2-337*s15*s45+151*s45^2)-
3*s34^2*(103*s15^2-363*s15*s45+260*s45^2)+
s34*(100*s15^3-969*s15^2*s45+1224*s15*s45^2-319*s45^3))/
(12*s12^3*(-s15+s23+s34))+(2*s15^2*(15*s15-14*s45)*s45^2+
s34^3*(-29*s15^2+56*s15*s45-25*s45^2)+
s15*s34*s45*(30*s15^2-85*s15*s45+24*s45^2)+
s34^2*(10*s15^3-86*s15^2*s45+80*s15*s45^2-4*s45^3))/
(6*s12^3*(-s15+s23)^2)-(11*(-3*s23*s45^4+3*s45^4*(s15+s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(2*s12^3*(-s12+s34+s45)^2)+(s34^3*(-52*s15+44*s45)+
s15*s45*(-300*s15^2+615*s15*s45-257*s45^2)+
s34^2*(45*s15^2-119*s15*s45+3*s45^2)+
s34*(-100*s15^3+375*s15^2*s45-324*s15*s45^2+61*s45^3))/
(12*s12^3*(-s15+s23))+(-14*s34^5+42*s15^2*(s15-s45)*s45^2+
s34^4*(42*s15+57*s45)+3*s15*s34*s45*(14*s15^2-42*s15*s45+
3*s45^2)+3*s34^3*(-14*s15^2+31*s15*s45+52*s45^2)+
s34^2*(14*s15^3-126*s15^2*s45+60*s15*s45^2+85*s45^3))/
(12*s12^3*(-s15+s23+s34)^2)+(-11/s12^2-11/(s12*s34)+
s34/(6*s12^2*s23)+(44*s12+282*s15-25*s34-243*s45)/
(36*s12^2*(s15-s23))-(s12+s34-12*s45)/(s12^2*(s23+s34))+
(11*s15*(s12-2*s45))/(2*s12^2*s34*(s23+s34))-
(11*s15*s34)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
s45/(6*s12^2*s15)-(s34*s45)/(6*s12^3*s15)+(31*s15*s34*s45)/
(18*s12^2*(s15-s23)^3)-(s34*s45)/(6*s12^3*s23)+
(s34*s45)/(6*s12^2*s15*s23)-(33*s34^3*s45)/(2*s12^2*s15*
(s23+s34)^3)+(22*s34^2*s45)/(s12^2*s15*(s23+s34)^2)-
(33*s34^3*s45)/(4*s12^2*s15^2*(s23+s34)^2)-
(12*s34*s45)/(s12^2*s15*(s23+s34))+(55*s34^2*s45)/
(4*s12^2*s15^2*(s23+s34))-(11*s34^3*s45)/(2*s12^2*s15^3*
(s23+s34))-(11*s34^2*s45)/(4*s12^2*s15*(-s15+s23+s34)^2)+
(11*s34^3*s45)/(4*s12^2*s15^2*(-s15+s23+s34)^2)-
(29*s15*s45)/(2*s12^2*(-s15+s23)*(-s15+s23+s34))-
(11*s15*s45)/(s12^2*s34*(-s15+s23+s34))+
(43*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))-
(55*s34^2*s45)/(4*s12^2*s15^2*(-s15+s23+s34))+
(11*s34^3*s45)/(2*s12^2*s15^3*(-s15+s23+s34))+
(s34*(s34-s45)*s45)/(6*s12^3*s15*s23)+(s34^2*s45^2)/
(3*s12^3*s15*(s15-s23)^2)+(s34^2*s45^2)/(6*s12^3*s15^2*
(s15-s23))+(s34^2*s45^2)/(6*s12^3*s15^2*s23)-
(11*s45^2)/(s12^3*(s23+s34))+(11*s15*s45^2)/
(2*s12^3*s34*(s23+s34))+(20*s15^2*s45^2)/(3*s12^3*(s15-s23)*
(-s15+s23+s34)^2)-(11*s15^2*s45^2)/(2*s12^3*s34*
(-s15+s23+s34)^2)+(5*s15^2*s45^2)/(3*s12^3*(s15-s23)^2*
(-s15+s23+s34))-(11*s15*s45^2)/(2*s12^3*s34*
(-s15+s23+s34))+(11*(4*s34-s45)*s45^2)/
(4*s12^3*(s23+s34)^2)+(11*s15*s45^4)/(2*s12^3*(s23+s34)*
(s12-s34-s45)^3)-(11*s15*s45^4)/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(33*s15*s45^4)/(2*s12^3*(s23+s34)^3*
(s12-s34-s45))-(11*s45^3*(4*s15+s45))/
(4*s12^3*(s23+s34)^2*(s12-s34-s45))+
(33*s34^3*s45*(s34+s45))/(2*s12^3*s15*(s23+s34)^3)+
(33*s34^3*s45*(s34+s45))/(4*s12^3*s15^2*(s23+s34)^2)+
(11*s34*s45*(s34+s45))/(s12^3*s15*(s23+s34))-
(11*s34^2*s45*(s34+s45))/(s12^3*s15^2*(s23+s34))+
(11*s34^3*s45*(s34+s45))/(2*s12^3*s15^3*(s23+s34))+
(11*s34^2*s45*(s34+s45))/(2*s12^3*s15*(-s15+s23+s34)^2)-
(11*s34^3*s45*(s34+s45))/(4*s12^3*s15^2*(-s15+s23+s34)^2)-
(39*s34*s45*(s34+s45))/(4*s12^3*s15*(-s15+s23+s34))+
(11*s34^2*s45*(s34+s45))/(s12^3*s15^2*(-s15+s23+s34))-
(11*s34^3*s45*(s34+s45))/(2*s12^3*s15^3*(-s15+s23+s34))-
(11*s15^2*s23)/(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*s45^4)/(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(11*s45^3*(2*s15+s45))/(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15*s34*(-2*s34+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*(s23+s34-2*s45))/
(2*s12^2*(-s12+s34+s45))-(11*s45^2*(s15+s45))/
(2*s12^3*(s23+s34)*(-s12+s34+s45))-
(11*s34*(s12+4*s15+s34+2*s45))/(4*s12^2*(s23+s34)^2)-
(11*s34^2*s45*(4*s34+3*s45))/(2*s12^3*s15*(s23+s34)^2)+
(s34*(2*s34+11*s45))/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(s34*s45*(4*s34+11*s45))/(12*s12^3*s15*(s15-s23))+
(5*s15*s45*(-40*s15+37*s45))/(12*s12^3*(-s15+s23)*
(-s15+s23+s34))-(12*s12-28*s15+14*s34+91*s45)/
(12*s12^2*(-s15+s23+s34))+(33*s45^2*(-2*s34^2+s15*s45))/
(2*s12^3*(s23+s34)^3)+(31*s15*s34+29*s15*s45-19*s34*s45)/
(36*s12^2*(s15-s23)^2)+(33*s34*(s12*s15+s15*(s34-2*s45)+
2*s34*s45))/(2*s12^2*(s23+s34)^3)-
(11*(s15*s23-2*(s23-2*s45)*s45))/(2*s12^3*(s12-s34-s45))+
(100*s15^2-223*s15*s34+123*s34^2-474*s15*s45+325*s34*s45+
202*s45^2)/(12*s12^3*(-s15+s23+s34))-
(11*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^3)-
(11*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(s12^2*(s23+s34)^2*(-s12+s34+s45)^2)-
(33*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(2*s12^2*(s23+s34)^3*(-s12+s34+s45))+
(11*s15*(-s34^3+s34^2*s45-s34*s45^2+s45^3))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*(s34^3+s34^2*(8*s15-s45)-s45^3+s34*s45*(-4*s15+s45)))/
(4*s12^2*(s23+s34)^2*(-s12+s34+s45))-
(11*(-(s34*s45^2)+s34^2*(-s15+s45)+s45^2*(s15+s45)))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(11*(s23-2*(s34+s45)))/(2*s12^3)+
(31*(s34*s45-s15*(s34+s45))^2)/(18*s12^3*(s15-s23)^3)-
(33*s12*s34+14*(-s15+s34)*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)+
(11*(s15*s23+s45*(-s23-2*s34+2*s45)))/
(2*s12^2*(-s12+s34+s45)^2)+(300*s15^2+44*s34^2+
18*s34*s45+216*s45^2-15*s15*(5*s34+42*s45))/
(36*s12^3*(s15-s23))+(-28*s15*(s34+s45)^2+
14*s15^2*(s34+2*s45)+s34*(14*s34^2-5*s34*s45-19*s45^2))/
(12*s12^3*(-s15+s23+s34)^2)+
(11*(-2*s45^3+s23*(s15^2-s15*s45+s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)+(15*s15^2*(s34+2*s45)+
s34*s45*(25*s34+9*s45)-s15*(28*s34^2+55*s34*s45+27*s45^2))/
(9*s12^3*(s15-s23)^2))*tr5,1-(37*s23+96*s34)/(4*s12)+
(59*s15^2*s34^2)/(2*s12^2*(-s15+s23)*(-s15+s23-s45))+
(25*s15^2*(4*s15-3*s34)*s34^2)/(4*s12^3*(-s15+s23)*
(-s15+s23-s45))+(5*s15^3*s34^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23-s45))+(11*s15-(33*s23)/2)/s45+
(33*s23*s34)/(s12*s45)-(33*(s15+s23)*s34^2)/(2*s12^2*s45)+
(11*s15*s34^3)/(2*s12^3*s45)+((s23+s34)*s45)/(6*s12*s15)+
(s34^2*(s23+s34-2*s45)*s45)/(6*s12^3*s15)-
(11*s15*s45)/(2*(s12+s23-s45)*(s12-s34-s45))-
(s34*(s23+s34-s45)*s45)/(3*s12^2*s15)+
(s34^2*s45^2)/(3*s12^2*s15*s23)-(35*s45^2)/
(2*s12*(s12-s34-s45))+(11*s15*s45^2)/(s12*(s12+s23-s45)*
(s12-s34-s45))+(s34^3*s45^3)/(6*s12^3*s15^2*s23)+
(s34^3*s45^3)/(3*s12^3*s15*(-s15+s23)^2)-
(s34^3*s45^3)/(6*s12^3*s15^2*(-s15+s23))-
(11*s15*s45^3)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(33*s15*(s15-s23)*s23)/(2*(s15+s45)^3)-(11*s15^5*s23^2)/
(2*s12^3*(s12+s15-s34)*(s15+s45)^3)+
(11*s15^4*s34)/(2*s12*s23*(s15+s45)^3)+(11*s15^4*(s15-s34)*s34)/
(s12^2*s23*(s15+s45)^3)+(11*s15^4*s34*(-s15+s34)^2)/
(2*s12^3*s23*(s15+s45)^3)+
(33*s15*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(2*s12*(s15+s45)^3)-(33*s15*(5*s15*s23*s34^2+
s15^2*s34*(-s15+4*s34)+s23^2*(s15^2+2*s15*s34+3*s34^2)))/
(2*s12^2*(s15+s45)^3)+
(33*s15*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(2*s12^3*(s15+s45)^3)+(11*s15^4*s34)/(s12*(-s15+s23-s45)*
(s15+s45)^3)+(22*s15^4*(s15-s34)*s34)/(s12^2*(-s15+s23-s45)*
(s15+s45)^3)-(11*s15^5*s23^2)/(s12^3*(s12-s34-s45)*
(s15+s45)^3)-(11*(s15^2+5*s15*s23-6*s23^2))/
(4*(s15+s45)^2)-(11*s15^4*s23)/(2*s12^2*(s12+s15-s34)*
(s15+s45)^2)+(11*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*
(s15+s45)^2)-(11*s15^3*s34)/(s12*s23*(s15+s45)^2)+
(33*s15^3*s34*(-s15+s34))/(s12^2*s23*(s15+s45)^2)-
(22*s15^3*s34*(-s15+s34)^2)/(s12^3*s23*(s15+s45)^2)-
(11*(13*s15^2*s34+2*s23^2*(4*s15+9*s34)+
s15*s23*(5*s15+23*s34)))/(4*s12*(s15+s45)^2)+
(11*(s15^2*s34*(-16*s15+59*s34)+2*s23^2*(5*s15^2+8*s15*s34+
9*s34^2)+s15*s23*(5*s15^2+8*s15*s34+61*s34^2)))/
(4*s12^2*(s15+s45)^2)-(11*(3*s15^2*s34^2*(-16*s15+15*s34)+
2*s23^2*(6*s15^3+5*s15^2*s34+4*s15*s34^2+3*s34^3)+
3*s15*s23*(s15^3+s15^2*s34+s15*s34^2+11*s34^3)))/
(4*s12^3*(s15+s45)^2)-(99*s15^3*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45)^2)-(77*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45)^2)+
(33*s15^4*s23*(s15+4*s23))/(4*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(15*s15+7*s23)/(4*(s15+s45))+
(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45))+
(71*s15^2*(s15-s34)*s34)/(2*s12^2*s23*(s15+s45))+
(137*s15^2*s34*(-s15+s34)^2)/(4*s12^3*s23*(s15+s45))+
(s15*(187*s15-613*s34)*s34-22*s23^2*(s15+2*s34)-
s23*(125*s15^2+114*s15*s34+455*s34^2))/(4*s12^2*(s15+s45))+
(11*(2*s23^2*(s15^2+s15*s34+s34^2)+s23*s34*(s15^2+2*s15*s34+
21*s34^2)-s15*(s15^3+s15^2*s34+49*s15*s34^2-44*s34^3)))/
(4*s12^3*(s15+s45))+(87*s15^2*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45))+(s15^2*(302*s15-137*s34)*s34)/
(4*s12^2*(-s15+s23-s45)*(s15+s45))+
(s15^2*s34*(215*s15^2-232*s15*s34+50*s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45))+
((11*s15^4)/4+34*s15^3*s23)/(s12^2*(s12-s34-s45)*(s15+s45))+
(11*s15^3*(s15^2+s15*s23-2*s23^2))/(4*s12^3*(s12-s34-s45)*
(s15+s45))+(11*s23^2)/(2*s45*(s15+s45))+
(33*s23^2*s34^2)/(2*s12^2*s45*(s15+s45))-(11*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))-(20*s15^3*s34^3)/(3*s12^3*(-s15+s23)*
(s15-s23+s45)^2)+(11*s15^3*s34^3)/(2*s12^3*s45*
(s15-s23+s45)^2)-(11*s45^2)/(4*(s15-s23+s45)^2)-
(11*s15^4*s34)/(4*s12*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^4*s34*(-s15+s34))/(2*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)-(11*s15^4*s34*(-s15+s34)^2)/
(4*s12^3*(s15+s45)^2*(s15-s23+s45)^2)+
(33*s15^3*s34)/(4*s12*(s15+s45)*(s15-s23+s45)^2)+
(11*s15^3*(3*s15-2*s34)*s34)/(2*s12^2*(s15+s45)*
(s15-s23+s45)^2)+(11*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^3*(s15+s45)*(s15-s23+s45)^2)+(33*s15^2*s34^2)/
(2*s12^2*s45*(s15-s23+s45))-(11*s15^2*s34^3)/
(s12^3*s45*(s15-s23+s45))+(7*s45)/(4*(s15-s23+s45))-
(11*s15^4*s34*(-s15+s34)^2)/(s12^3*(s15+s45)^3*(s15-s23+s45))-
(11*s15^3*s34*(-23*s15+16*s34))/(4*s12^2*(s15+s45)^2*
(s15-s23+s45))-(11*s15^2*s45)/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(33*s15^2*s45^2)/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(33*s15^2*s45^3)/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^5*s23^2)/(2*s12^3*(s15+s45)^2*
(-s12+s34+s45)^2)-(11*s15^4*s23)/(s12^2*(s15+s45)*
(-s12+s34+s45)^2)-(11*s15^4*s23*(s15+3*s23))/
(s12^3*(s15+s45)*(-s12+s34+s45)^2)-(33*s45^2*(s15+s45))/
(2*s12*(-s12+s34+s45)^2)+(s34*(-13*s15+2*s45))/(12*s12*s23)+
(s34^2*s45^2*(3*s34+2*s45))/(4*s12^3*s15*(-s15+s23))-
(s34^2*s45^2*(13*s34+4*s45))/(12*s12^3*s15*s23)+
(92*s15*s23+22*s23^2+114*s15*s34+217*s23*s34)/
(4*s12*s15+4*s12*s45)-(31*s15*s34*s45*(s34*(s15-s45)+s15*s45))/
(6*s12^2*(-s15+s23)^3)-(31*(s34*(s15-s45)+s15*s45)^3)/
(18*s12^3*(-s15+s23)^3)+(27*s15^2*s34)/(4*s12*s15*s23+
4*s12*s23*s45)+(-193*s15*s34-25*s15*s45+25*s34*s45)/
(-12*s12*s15+12*s12*s23)+(-80*s15*s34+2*s15*s45+33*s34*s45)/
(-12*s12*s15+12*s12*s23-12*s12*s45)+
(s15^2*(-66*s15*s34+19*s34^2+5*s34*s45-14*s45^2))/
(6*s12^2*(s15-s23+s45)^2)-
(s34*(81*s15^2-81*s15*s34-13*s15*s45+13*s34*s45+2*s45^2))/
(6*s12^2*s23)-(s15^3*(66*s15*s34-24*s34^2+9*s34*s45+14*s45^2))/
(12*s12^3*(s15-s23+s45)^2)+
(s15*(-66*s15*s34+52*s34*s45+19*s45^2))/
(12*s12*(s15-s23+s45)^2)-
(s15^2*(15*s15*s34-30*s34^2-100*s15*s45+78*s34*s45+51*s45^2))/
(12*s12^3*(-s15+s23-s45))+(-66*s23^2-429*s15*s34+828*s34^2+
3*s23*(70*s15+92*s34-37*s45)-124*s34*s45+210*s45^2)/
(12*s12^2)-(33*s23^2*s34)/(2*s12*s15*s45+2*s12*s45^2)+
(s15*(19*s34^2+3*(38*s15-17*s45)*s45+s34*(-141*s15+s45)))/
(12*s12^2*(-s15+s23-s45))+(s34^2*(371*s15-89*s45)-
6*s15*s45*(19*s15+s45)+3*s34*(-156*s15^2+41*s15*s45+2*s45^2))/
(12*s12^2*(-s15+s23))+(s34*(-213*s15^3+81*s15^2*s45-
13*s15*s45^2+2*s45^3+3*s34^2*(-71*s15+27*s45)+
2*s34*(213*s15^2-81*s15*s45+13*s45^2)))/(12*s12^3*s23)+
(-31*s15^2*s45^2-12*s15*s34*s45*(5*s15+s45)+
s34^2*(-29*s15^2-76*s15*s45+43*s45^2))/
(12*s12^2*(-s15+s23)^2)+(-11*s15^3+11*s15^2*s45+55*s15*s45^2+
235*s45^3-2*s23*(68*s15^2-68*s15*s45+101*s45^2))/
(4*s12^2*(s12-s34-s45))-
(11*(s15^4-s15^3*s45+s15^2*s45^2+5*s15*s45^3+15*s45^4+
2*s23^2*(3*s15^2-5*s15*s45+5*s45^2)+
s23*(4*s15^3-7*s15^2*s45+10*s15*s45^2-25*s45^3)))/
(4*s12^3*(s12-s34-s45))+(3*s34^3*(-69*s15+25*s45)+
s34^2*(435*s15^2-170*s15*s45-33*s45^2)+
s15*s45*(-100*s15^2-15*s15*s45+2*s45^2)+
s34*(-300*s15^3+195*s15^2*s45+39*s15*s45^2-6*s45^3))/
(12*s12^3*(-s15+s23))+
(11*(6*s45^3*(s15+s45)+s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-
5*s45^3)))/(2*s12^2*(-s12+s34+s45)^2)+
(-2*s15^2*s45^2*(5*s15+s45)+s34^3*(-3*s15^2+38*s15*s45-
27*s45^2)+s15*s34*s45*(-30*s15^2-7*s15*s45+6*s45^2)-
2*s34^2*(15*s15^3+4*s15^2*s45-22*s15*s45^2+3*s45^3))/
(6*s12^3*(-s15+s23)^2)+
(-1700*s34^3+198*s23^2*(2*s15+s34-3*s45)+
3*s34^2*(627*s15+112*s45)-99*s23*(-3*s15^2-2*s15*s34+
5*s34^2+6*s15*s45+5*s34*s45-15*s45^2)+
s34*(99*s15^2-693*s15*s45+309*s45^2)-
99*(-s15^3+s15^2*s45-s15*s45^2+9*s45^3))/(36*s12^3)-
(11*(3*s45^4*(s15+s45)+s23^2*(-5*s15^3+4*s15^2*s45-
3*s15*s45^2+2*s45^3)+s23*(-2*s15^4+2*s15^3*s45-
2*s15^2*s45^2+2*s15*s45^3-5*s45^4)))/
(2*s12^3*(-s12+s34+s45)^2)+
(37/(4*s12^2)+(13*s34)/(12*s12^2*s23)+(11*(s12-s34))/
(s12^2*s45)-s45/(6*s12^2*s15)+(s34*s45)/(6*s12^3*s15)+
(31*s15*s34*s45)/(18*s12^2*(s15-s23)^3)-
(s34*s45)/(6*s12^2*s15*s23)+(11*s15*s45)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(s34^2*s45^2)/(3*s12^3*s15*(s15-s23)^2)-
(s34^2*s45^2)/(6*s12^3*s15^2*(s15-s23))-(s34^2*s45^2)/
(6*s12^3*s15^2*s23)-(11*s15^4*s23)/(2*s12^3*(s12+s15-s34)*
(s15+s45)^3)-(11*s15^3*s34)/(2*s12^2*s23*(s15+s45)^3)+
(11*s15^3*s34*(-s15+s34))/(2*s12^3*s23*(s15+s45)^3)-
(33*s15*(-(s12*s23)+2*s23*s34+s15*(s23+2*s34)))/
(2*s12^2*(s15+s45)^3)+(33*s15*(s15^2*s23+s23*s34^2+
s15*s34*(s23+2*s34)))/(2*s12^3*(s15+s45)^3)-
(11*s15^4*s23)/(s12^3*(s12-s34-s45)*(s15+s45)^3)+
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^2*s34)/(s12^2*s23*(s15+s45)^2)+(33*s15^2*(s15-s34)*s34)/
(2*s12^3*s23*(s15+s45)^2)+
(11*(s15^2+8*s15*s23-s12*(s15+6*s23)+22*s15*s34+
12*s23*s34))/(4*s12^2*(s15+s45)^2)-
(11*(s15^3+6*s23*s34^2+s15^2*(10*s23+s34)+
s15*s34*(8*s23+21*s34)))/(4*s12^3*(s15+s45)^2)+
(11*s15^3*(s15+10*s23))/(4*s12^3*(s12-s34-s45)*(s15+s45)^2)-
(27*s15*s34)/(4*s12^2*s23*(s15+s45))+(71*s15*s34*(-s15+s34))/
(4*s12^3*s23*(s15+s45))+(11*(-s15^2+13*s34^2+
2*s23*(s15+s34)))/(4*s12^3*(s15+s45))+
(15*s12-2*(13*s15+11*s23+79*s34))/(4*s12^2*(s15+s45))+
(12*s15^2)/(s12^2*(s12-s34-s45)*(s15+s45))+
(11*s15^2*(s15-s23))/(2*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23*(s12-2*s34))/(2*s12^2*s45*(s15+s45))-
(11*s23*s34^2)/(2*s12^3*s45*(s15+s45))+(20*s15^2*s34^2)/
(3*s12^3*(s15-s23)*(s15-s23+s45)^2)+(s15^2*(5*s34-14*s45))/
(12*s12^3*(s15-s23+s45)^2)+(11*s15^2*s34^2)/
(2*s12^3*s45*(s15-s23+s45)^2)+(11*s15^3*s34)/
(4*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^3*(s15-s34)*s34)/(4*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)-(11*s15^2*s34)/(2*s12^2*(s15+s45)*
(s15-s23+s45)^2)+(11*s15^2*s34*(-2*s15+s34))/
(4*s12^3*(s15+s45)*(s15-s23+s45)^2)+(3*s12-7*s15)/
(3*s12^2*(s15-s23+s45))+(29*s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(5*s15*(40*s15-29*s34)*s34)/
(12*s12^3*(s15-s23)*(s15-s23+s45))-(5*s15^2*s34^2)/
(3*s12^3*(s15-s23)^2*(s15-s23+s45))+
(11*s15*s34)/(s12^2*s45*(s15-s23+s45))-(11*s15*s34^2)/
(2*s12^3*s45*(s15-s23+s45))+(11*s15^3*s34)/
(s12^2*(s15+s45)^3*(s15-s23+s45))+(11*s15^3*(s15-s34)*s34)/
(s12^3*(s15+s45)^3*(s15-s23+s45))-(33*s15^2*s34)/
(2*s12^2*(s15+s45)^2*(s15-s23+s45))-
(11*s15^2*(5*s15-3*s34)*s34)/(2*s12^3*(s15+s45)^2*
(s15-s23+s45))+(43*s15*s34)/(4*s12^2*(s15+s45)*
(s15-s23+s45))+(3*s15*(35*s15-13*s34)*s34)/
(4*s12^3*(s15+s45)*(s15-s23+s45))+(11*s15*(s34-s45)*s45)/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^4*s23)/(2*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)-
(11*s15^3)/(2*s12^2*(s15+s45)*(-s12+s34+s45)^2)-
(11*s15^3*(s15+5*s23))/(2*s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(s34*s45*(13*s34+2*s45))/(12*s12^3*s15*s23)+
(22*s12+141*s15-107*s34+3*s45)/(18*s12^2*(s15-s23))+
(s34*s45*(11*s34+4*s45))/(12*s12^3*s15*(s15-s23))-
(s34*(-81*s15+81*s34+13*s45))/(12*s12^3*s23)+
(-24*s15+35*s45)/(s12^2*(2*s12-2*s34-2*s45))+
(s15*(-100*s15+13*s34+51*s45))/(12*s12^3*(s15-s23+s45))+
(19*s15*s34+33*s12*s45-14*s15*s45)/(12*s12^2*(s15-s23+s45)^
2)-(29*s15*s34+31*s15*s45+43*s34*s45)/
(36*s12^2*(s15-s23)^2)+(11*(s15^2-s15*s45+3*s45^2))/
(2*s12^2*(-s12+s34+s45)^2)-
(11*(3*s15^2+4*s15*(s23-s45)-6*s23*s45+9*s45^2))/
(4*s12^3*(s12-s34-s45))+(-300*s15^2-170*s34^2-45*s15*s45+
6*s45^2+78*s34*(5*s15+s45))/(36*s12^3*(-s15+s23))+
(11*(s15^3+s15^2*(4*s23-s45)+(2*s23-3*s45)*s45^2+
s15*s45*(-3*s23+s45)))/(2*s12^3*(-s12+s34+s45)^2)+
(11*(2*s15+2*s23-3*(s34+s45)))/(4*s12^3)+
(31*(s34*s45-s15*(s34+s45))^2)/(18*s12^3*(s15-s23)^3)-
(15*s15^2*(2*s34+s45)-2*s34*s45*(11*s34+3*s45)+
s15*(4*s34^2+7*s34*s45+3*s45^2))/(9*s12^3*(s15-s23)^2))*tr5,
5/6+(21*s15*s34)/(-8*s12*s15+8*s12*s23)+(5*s34-13*s45)/(4*s12)+
(11*s23*(-s15+2*s23))/(2*s45^2)-(33*s23^2*s34)/(2*s12*s45^2)+
(11*(s15^2+s15*s23+s23^2)*s34^3)/(2*s12^3*s45^2)-s23/(2*s45)+
(11*s34^2*(6*s15^2+6*s15*s23+6*s23^2-4*s15*s34-5*s23*s34))/
(4*s12^3*s45)+(3*s34*(-22*s23^2+19*s15*s34+19*s23*s34))/
(4*s12^2*s45)+(33*s15*s23^2*(-s15+s23))/(4*(s15+s45)^4)+
(33*s15^5*s23^3)/(4*s12^3*(s12+s15-s34)*(s15+s45)^4)-
(33*s15*(s15^3*s34+s15^2*s23*s34+s15*s23^2*s34+
s23^3*(s15+3*s34)))/(4*s12*(s15+s45)^4)+
(33*s15*(5*s15*s23^2*s34^2+2*s15^3*s34*(-s15+s34)+
s15^2*s23*s34*(-s15+4*s34)+s23^3*(s15^2+2*s15*s34+3*s34^2)))/
(4*s12^2*(s15+s45)^4)-(33*s15*(3*s15*s23^2*s34^3+
3*s15^2*s23*s34^2*(-s15+s34)+s15^3*s34*(-s15+s34)^2+
s23^3*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(4*s12^3*(s15+s45)^4)+(11*s23*(2*s15^2+s15*s23-3*s23^2))/
(4*(s15+s45)^3)+(11*s15^5*s23^3)/(4*s12^3*(s12+s15-s34)^2*
(s15+s45)^3)+(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)*
(s15+s45)^3)-(11*s15^4*s23^2*(3*s15+7*s23))/
(4*s12^3*(s12+s15-s34)*(s15+s45)^3)+
(11*(8*s15^3*s34+8*s15^2*s23*s34+4*s15*s23^2*(s15+4*s34)+
s23^3*(4*s15+9*s34)))/(4*s12*(s15+s45)^3)-
(11*(s15^3*s34*(-19*s15+20*s34)+s15^2*s23*s34*(-8*s15+37*s34)+
s23^3*(5*s15^2+8*s15*s34+9*s34^2)+s15*s23^2*
(4*s15^2+7*s15*s34+35*s34^2)))/(4*s12^2*(s15+s45)^3)+
(11*(3*s15^2*s23*s34^2*(-8*s15+9*s34)+s15^3*s34*
(11*s15^2-23*s15*s34+12*s34^2)+s23^3*(6*s15^3+5*s15^2*s34+
4*s15*s34^2+3*s34^3)+3*s15*s23^2*(s15^3+s15^2*s34+
s15*s34^2+6*s34^3)))/(4*s12^3*(s15+s45)^3)+
(-6*s15*s23+(13*s23^2)/4)/(s15+s45)^2+(11*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)^2*(s15+s45)^2)+
(33*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(s15+s45)^2)-
(s15^3*s23*(11*s15+79*s23))/(4*s12^2*(s12+s15-s34)*
(s15+s45)^2)-(11*s23^3+90*s15^2*s34+
2*s23^2*(34*s15+79*s34)+s15*s23*(11*s15+112*s34))/
(4*s12*(s15+s45)^2)+(11*s23^3*(s15+2*s34)+
2*s15^2*s34*(-133*s15+144*s34)+s23^2*(90*s15^2+101*s15*s34+
277*s34^2)+s15*s23*(11*s15^2-77*s15*s34+466*s34^2))/
(4*s12^2*(s15+s45)^2)-(11*(6*s15*s23*s34^2*(-4*s15+5*s34)+
s23^3*(s15^2+s15*s34+s34^2)+s15^2*s34*(16*s15^2-35*s15*s34+
19*s34^2)+3*s23^2*(s15^3+s15^2*s34+s15*s34^2+4*s34^3)))/
(4*s12^3*(s15+s45)^2)+(11*s15^3*s23^3)/(4*s12^3*(s12-s34-s45)*
(s15+s45)^2)-(11*s23^3)/(4*s45*(s15+s45)^2)+
(33*s23^3*s34)/(4*s12*s45*(s15+s45)^2)-(33*s23^3*s34^2)/
(4*s12^2*s45*(s15+s45)^2)+(11*s23^3*s34^3)/
(4*s12^3*s45*(s15+s45)^2)+s23/(2*(s15+s45))+
(11*s15^3*s23)/(4*s12*(s12+s15-s34)^2*(s15+s45))-
(6*s15^2*s23)/(s12*(s12+s15-s34)*(s15+s45))+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s15+s45))+
(6*(s23^2+2*s15*s34+s23*(s15+3*s34)))/(s12*(s15+s45))+
(11*s23^3+204*s15*(s15-s34)*s34+3*s23^2*(-8*s15+3*s34)+
s23*(-11*s15^2+55*s15*s34-272*s34^2))/(4*s12^2*(s15+s45))-
(11*(-18*s23*s34^2*(-s15+s34)+s23^3*(2*s15+s34)+
3*s23^2*(s15^2+s15*s34+s34^2)-2*s15*s34*
(7*s15^2-15*s15*s34+8*s34^2)))/(4*s12^3*(s15+s45))+
(57*s15^2*s23^2)/(4*s12^2*(s12-s34-s45)*(s15+s45))+
(33*s15^2*s23^2*(s15+s23))/(4*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23^3)/(2*s45^2*(s15+s45))+(33*s23^3*s34)/
(2*s12*s45^2*(s15+s45))-(33*s23^3*s34^2)/
(2*s12^2*s45^2*(s15+s45))+(11*s23^3*s34^3)/
(2*s12^3*s45^2*(s15+s45))-(9*s23^2)/(4*s45*(s15+s45))+
(123*s23^2*s34^2)/(4*s12^2*s45*(s15+s45))-
(33*s23^2*s34^3)/(2*s12^3*s45*(s15+s45))+(13*(s15+s45))/
(4*(s12-s34-s45))-s45^3/(6*(s15-s23+s45)^3)+
(17*s15^3*s34^3)/(8*s12^3*(-s15+s23)*(s15-s23+s45)^2)-
(11*s15^3*s34^3)/(4*s12^3*s45*(s15-s23+s45)^2)+
s45^2/(4*(s15-s23+s45)^2)+(69*s15^2*s34^2)/
(8*s12^2*(-s15+s23)*(s15-s23+s45))+(5*s15^3*s34^3)/
(8*s12^3*(-s15+s23)^2*(s15-s23+s45))+
(3*s15^2*s34^2*(-22*s15+17*s34))/(8*s12^3*(s15-s23)*
(s15-s23+s45))-(11*s15^3*s34^3)/(2*s12^3*s45^2*
(s15-s23+s45))-(57*s15^2*s34^2)/(4*s12^2*s45*
(s15-s23+s45))+(33*s15^2*s34^2*(-2*s15+s34))/
(4*s12^3*s45*(s15-s23+s45))-s45/(4*(s15-s23+s45))-
(81*s45*(s15-s23+s45))/(4*s12*(s12-s34-s45))-
(s15*s45^2*(s34+s45))/(2*s12*(s15-s23+s45)^3)+
(s15^2*s45*(s34+s45)^2)/(2*s12^2*(-s15+s23-s45)^3)+
(s15^3*(s34+s45)^3)/(6*s12^3*(-s15+s23-s45)^3)-
(11*s15^3*s23^3)/(2*s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(11*(s15+s45)^2)/(2*(-s12+s34+s45)^2)-
(33*s45*(s15+s45)*(s15-s23+s45))/(2*s12*(-s12+s34+s45)^2)+
(33*s45^2*(s15-s23+s45)^2)/(2*s12^2*(-s12+s34+s45)^2)-
(s15*s45*(5*s34+s45))/(8*s12*(s15-s23+s45)^2)-
(5*s15*(3*s34+2*s45))/(8*s12*(s15-s23+s45))+
(15*s15*s34*(s34*(s15-s45)+s15*s45))/(8*s12^2*(-s15+s23)^2)+
(s15*(75*s15*s34-9*s34^2+30*s15*s45-5*s34*s45))/
(8*s12^2*(-s15+s23-s45))+(24*s23^2+48*s23*s34+13*s34^2+
24*s15*s45-81*s23*s45-13*s34*s45+46*s45^2)/(4*s12^2)-
(12*s23^2*s34)/(s12*s15*s45+s12*s45^2)+
(3*(s15*s34*(29*s15-7*s45)+6*s15^2*s45+s34^2*(-19*s15+s45)))/
(8*s12^2*(-s15+s23))+(s15*(s34+s45)*(-2*s15*s45+
s34*(-3*s15+s45)))/(2*s12^2*(s15-s23+s45)^2)+
(s15*(4*s34^3+3*s15*s34*(22*s15-5*s45)+22*s15^2*s45+
s34^2*(-30*s15+4*s45)))/(8*s12^3*(-s15+s23-s45))+
((s15-s34)*(s15*s34*(66*s15-29*s45)+22*s15^2*s45+
s34^2*(-36*s15+7*s45)))/(8*s12^3*(-s15+s23))+
(s15^2*(4*s34^3-5*s15*s45^2+s34*s45*(-15*s15+4*s45)+
s34^2*(-15*s15+8*s45)))/(8*s12^3*(s15-s23+s45)^2)+
(3*(s23-s45)*(-41*s45*(s15+s45)+s23*(-19*s15+41*s45)))/
(4*s12^2*(s12-s34-s45))+
(5*(s15-s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(8*s12^3*(-s15+s23)^2)-
(11*(3*s23^2*s45^3-3*s23*s45^3*(s15+s45)+s45^3*(s15+s45)^2-
s23^3*(s15^2-s15*s45+s45^2)))/(2*s12^3*(-s12+s34+s45)^2)+
(11*(-5*s45^3*(s15+s45)+s23^3*(-4*s15+5*s45)+
3*s23*s45^2*(2*s15+5*s45)-3*s23^2*(s15^2-s15*s45+5*s45^2)))/
(4*s12^3*(s12-s34-s45))+(99*s23^3-79*s34^3+
99*s23^2*(s15+s34-3*s45)+33*s34*s45*(-3*s15+s45)+
33*s34^2*(3*s15+s45)-33*s45*(-2*s15^2+s15*s45+3*s45^2)-
99*s23*(s34^2-3*s45^2+s34*(-2*s15+s45)))/(12*s12^3)+
(((13*s15)/8-s34)/(s12^2*(-s15+s23))+(5*s15*s34)/
(8*s12^2*(s15-s23)^2)+(-11*s15^2+17*s15*s34-6*s34^2)/
(4*s12^3*(s15-s23))-(11*(2*s15*s23+3*(s23-s45)^2))/
(4*s12^3*(s12-s34-s45))-(22*s15+46*s23+13*s34-11*s45)/
(4*s12^2*(s12-s34-s45))+(11*(2*s15+2*s23-s34-s45))/
(4*s12^3)-(11*s23)/(2*s12*s45^2)+(11*(s15+s23)*s34^2)/
(2*s12^3*s45^2)+(11*(4*s15+4*s23-3*s34)*s34)/(4*s12^3*s45)+
((-11*s23)/2+6*s34)/(s12^2*s45)+(33*s15^4*s23^2)/
(4*s12^3*(s12+s15-s34)*(s15+s45)^4)+
(33*s15*(-(s12*s23^2)+s15^2*s34+2*s23^2*s34+
s15*s23*(s23+2*s34)))/(4*s12^2*(s15+s45)^4)-
(33*s15*(2*s15*s23*s34^2+s15^2*s34*(-s15+s34)+
s23^2*(s15^2+s15*s34+s34^2)))/(4*s12^3*(s15+s45)^4)+
(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)^2*(s15+s45)^3)-
(11*s15^3*s23*(s15+3*s23))/(2*s12^3*(s12+s15-s34)*
(s15+s45)^3)+(11*(2*s15^3*(s23-4*s34)+3*s23^2*s34^2+
4*s15*s23*s34*(s23+3*s34)+s15^2*(5*s23^2+2*s23*s34+
9*s34^2)))/(4*s12^3*(s15+s45)^3)+
(11*(s12*s23*(2*s15+3*s23)-2*(3*s23^2*s34+s15^2*(s23+4*s34)+
s15*s23*(2*s23+7*s34))))/(4*s12^2*(s15+s45)^3)+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)^2*(s15+s45)^2)-
(6*s15^2*s23)/(s12^2*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(-24*s12*s23+35*s15*s23+11*s23^2+90*s15*s34+112*s23*s34)/
(4*s12^2*(s15+s45)^2)-(11*(s23^2*(s15+s34)+
2*s15*s34*(-4*s15+5*s34)+2*s23*(s15^2+s15*s34+4*s34^2)))/
(4*s12^3*(s15+s45)^2)+(11*s15^2*s23^2)/
(4*s12^3*(s12-s34-s45)*(s15+s45)^2)+(11*s23^2*(s12-2*s34))/
(4*s12^2*s45*(s15+s45)^2)+(11*s23^2*s34^2)/
(4*s12^3*s45*(s15+s45)^2)-(s23+24*s34)/(2*s12^2*(s15+s45))-
(11*(s23^2+6*(s15-s34)*s34+2*s23*(s15+s34)))/
(4*s12^3*(s15+s45))+(6*s15*s23)/(s12^2*(s12-s34-s45)*
(s15+s45))+(11*s15*s23*(s15+s23))/(2*s12^3*(s12-s34-s45)*
(s15+s45))+(11*s23^2*(s12-2*s34))/(2*s12^2*s45^2*
(s15+s45))+(11*s23^2*s34^2)/(2*s12^3*s45^2*(s15+s45))-
(s23*(s12-23*s34))/(2*s12^2*s45*(s15+s45))-
(11*s23*s34^2)/(s12^3*s45*(s15+s45))+(17*s15^2*s34^2)/
(8*s12^3*(-s15+s23)*(s15-s23+s45)^2)-(11*s15^2*s34^2)/
(4*s12^3*s45*(s15-s23+s45)^2)+(15*s15*s34)/
(4*s12^2*(-s15+s23)*(s15-s23+s45))+(5*s15^2*s34^2)/
(8*s12^3*(s15-s23)^2*(s15-s23+s45))+
(-4*s12-39*s15+2*s34)/(24*s12^2*(s15-s23+s45))+
(s15*s34*(-22*s15+17*s34))/(4*s12^3*(s15-s23)*
(s15-s23+s45))+(-33*s15^2+15*s15*s34-2*s34^2)/
(12*s12^3*(s15-s23+s45))-(11*s15^2*s34^2)/
(2*s12^3*s45^2*(s15-s23+s45))-(6*s15*s34)/
(s12^2*s45*(s15-s23+s45))+(11*s15*s34*(-2*s15+s34))/
(2*s12^3*s45*(s15-s23+s45))-(s15^2*(s34+s45)^2)/
(6*s12^3*(s15-s23+s45)^3)-(11*s15^2*s23^2)/
(2*s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(-17*s15*s34+2*s12*s45-13*s15*s45+4*s34*s45)/
(24*s12^2*(s15-s23+s45)^2)-
(11*(2*s23*s45+(s34-s45)*(s15+s45)))/
(2*s12^2*(-s12+s34+s45)^2)-
(11*(s23-s45)*((s23-s45)*s45-s15*(s23+s45)))/
(2*s12^3*(-s12+s34+s45)^2)-(s45*(s12*s45+2*s15*(s34+s45)))/
(6*s12^2*(s15-s23+s45)^3)+
(s15*(8*s34*(s34+s45)-15*s15*(2*s34+s45)))/
(24*s12^3*(s15-s23+s45)^2)+
(5*(s15-s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(8*s12^3*(s15-s23)^2))*tr5,-571/108-s15/(6*s23)-
(2*s15^2*s23^2)/(9*s12*(s12+s15-s34)^3)+(11*s15)/(4*s34)+
(2*s15*(s15-s23)*s23)/(9*(-s15+s34)^3)+
(2*s15^2*s23^2)/(9*(s12+s15-s34)*(-s15+s34)^3)+
(2*s15*(s15-s23))/(3*(-s15+s34)^2)-(2*s15^2*s23^2)/
(9*(s12+s15-s34)^2*(-s15+s34)^2)-(11*s15)/(4*(-s15+s34))+
(2*s15^2*s23^2)/(9*(s12+s15-s34)^3*(-s15+s34))-
(11*s15)/(4*(s23+s34))-(11*s15^2)/(4*s34*(s23+s34))-
s15^2/(6*s23*(-s15+s23+s34))+(11*s15^2)/(4*(-s15+s34)*
(-s15+s23+s34))+(35*s15+2*s34)/(12*(-s15+s23+s34))+
(s34*(112*s15-5*s45))/(36*s12*s23)+(247*s34-2*s45)/(12*s12)-
(157*s15^2*s34^2)/(12*s12^2*(-s15+s23)*(-s15+s23-s45))+
(s15^3*s34^3)/(3*s12^3*(-s15+s23)^2*(-s15+s23-s45))+
(11*(-2*s15+3*s23))/(4*s45)-(33*s23*s34)/(2*s12*s45)+
(33*(s15+s23)*s34^2)/(4*s12^2*s45)-(11*s15*s34^3)/(4*s12^3*s45)+
(5*s15*s23*s45)/(6*s12^2*(s12+s15-s34))+(11*(-s15+s34)*s45)/
(4*s12*(s23+s34))+(13*(s23+s34)*s45)/(36*s12*s15)+
(11*s34^2*s45)/(4*s12*s15*(-s15+s23+s34))-
(11*s34^2*s45)/(4*s12*s15*s23+4*s12*s15*s34)+
(33*s15^2*s45)/(4*s12*s23*s34+4*s12*s34^2)+
(13*s34^2*(s23+s34-2*s45)*s45)/(36*s12^3*s15)+
(33*s15^2*s45)/(4*s12*(s23+s34)*(s12-s34-s45))-
(13*s34*(s23+s34-s45)*s45)/(18*s12^2*s15)+
(2*s34^2*s45^2)/(9*s12^2*s15*s23)+(s34^2*s45^2)/
(2*s12^2*s15*(-s15+s23))-(33*s15^2*s45^2)/
(4*s12^2*s34*(s23+s34))+(157*s15^2*s45^2)/(12*s12^2*(-s15+s23)*
(-s15+s23+s34))+(33*s15^2*s45^2)/(4*s12^2*s34*
(-s15+s23+s34))+(s15^2*(87*s15-89*s45)*s45^2)/
(12*s12^3*(-s15+s23)*(-s15+s23+s34))+
(7*s34^2*(8*s34-s45)*s45^2)/(18*s12^3*s15*s23)+
(7*s34^3*s45^3)/(36*s12^3*s15^2*s23)+(5*s34^3*s45^3)/
(9*s12^3*s15*(-s15+s23)^2)-(7*s34^3*s45^3)/
(36*s12^3*s15^2*(-s15+s23))+(11*s15^2*s45^3)/
(4*s12^3*s34*(s23+s34))+(11*s15^3*s45^3)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(11*s15^3*s45^3)/(4*s12^3*s34*
(-s15+s23+s34)^2)+(s15^3*s45^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23+s34))-(11*s15^2*s45^3)/(4*s12^3*s34*
(-s15+s23+s34))-(33*s23*(-s15+s23))/(4*(s15+s45)^2)-
(11*s15^4*s23^2)/(2*s12^3*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^3*s34)/(2*s12*s23*(s15+s45)^2)+(11*s15^3*(s15-s34)*s34)/
(s12^2*s23*(s15+s45)^2)+(11*s15^3*s34*(-s15+s34)^2)/
(2*s12^3*s23*(s15+s45)^2)+
(33*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(4*s12*(s15+s45)^2)-
(33*(5*s15*s23*s34^2+s15^2*s34*(-s15+4*s34)+
s23^2*(s15^2+2*s15*s34+3*s34^2)))/(4*s12^2*(s15+s45)^2)+
(33*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(4*s12^3*(s15+s45)^2)+(11*s15^3*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45)^2)+(11*s15^3*(s15-s34)*s34)/
(2*s12^2*(-s15+s23-s45)*(s15+s45)^2)-
(11*s15^4*s23^2)/(4*s12^3*(s12-s34-s45)*(s15+s45)^2)-
(11*s15)/(4*(s15+s45))-(33*s15^3*s23)/(4*s12^2*(s12+s15-s34)*
(s15+s45))+(55*s15^2*s34*(-s15+s34))/
(2*s12^2*s23*(s15+s45))-(77*s15^2*s34*(-s15+s34)^2)/
(4*s12^3*s23*(s15+s45))-(11*(3*s15*s23+2*s23^2+5*s15*s34+
11*s23*s34))/(4*s12*(s15+s45))+
(11*(6*s15*s34*(-s15+4*s34)+s23^2*(3*s15+4*s34)+
s23*(3*s15^2+5*s15*s34+22*s34^2)))/(4*s12^2*(s15+s45))-
(11*(18*s15*s34^2*(-s15+s34)+s23^2*(4*s15^2+3*s15*s34+
2*s34^2)+s23*(2*s15^3+2*s15^2*s34+2*s15*s34^2+11*s34^3)))/
(4*s12^3*(s15+s45))-(11*s15^2*s34)/(2*s12*(-s15+s23-s45)*
(s15+s45))+(11*s15^3*s23)/(2*s12^2*(s12-s34-s45)*
(s15+s45))+(11*s15^3*s23*(2*s15+5*s23))/
(4*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23^2)/(4*s45*(s15+s45))-(33*s23^2*s34^2)/
(4*s12^2*s45*(s15+s45))+(11*s23^2*s34^3)/
(4*s12^3*s45*(s15+s45))-(33*s45*(s15+s45))/
(4*s12*(s12-s34-s45))+(11*s15^3*s34^3)/(4*s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(11*s15^3*s34^3)/(4*s12^3*s45*
(s15-s23+s45)^2)+(s15^2*s34^2*(-29*s15+22*s34))/
(4*s12^3*(s15-s23)*(s15-s23+s45))-(33*s15^2*s34^2)/
(4*s12^2*s45*(s15-s23+s45))+(11*s15^2*s34^3)/
(2*s12^3*s45*(s15-s23+s45))+(11*s45)/(4*(s15-s23+s45))-
(11*s15^3*s34*(-s15+s34)^2)/(4*s12^3*(s15+s45)^2*
(s15-s23+s45))-(11*s15^2*s34*(-2*s15+s34))/
(2*s12^2*(s15+s45)*(s15-s23+s45))-(11*s15^3*s34*(-s15+s34))/
(2*s12^3*(s15+s45)*(s15-s23+s45))-
((-2*s15+3*s34)*(s34+s45))/(6*s12*(-s15+s23+s34))+
(11*s34^2*s45*(s34+s45))/(2*s12^2*s15*(s23+s34))-
(11*s34^2*s45*(s34+s45))/(2*s12^2*s15*(-s15+s23+s34))-
(11*s34^2*s45*(s34+s45)^2)/(4*s12^3*s15*(s23+s34))+
(11*s34^2*s45*(s34+s45)^2)/(4*s12^3*s15*(-s15+s23+s34))+
(11*s15^2)/(4*(s23+s34)*(-s12+s34+s45))+
(33*s15^2*s45^2)/(4*s12^2*(s23+s34)*(-s12+s34+s45))-
(11*s15^2*s45^3)/(4*s12^3*(s23+s34)*(-s12+s34+s45))+
(2*s15*s23*(3*s15+s23+2*s45))/(9*(s12+s15-s34)*
(-s15+s34)^2)-(s15*(37*s34+4*s45))/(12*s12*(s15-s23+s45))+
(s34^2*s45^2*(-46*s34+9*s45))/(12*s12^3*s15*(-s15+s23))+
(s15*s23*(12*s15+4*s23+23*s45))/(18*s12*(s12+s15-s34)^2)-
(s15*s23*(12*s15+4*s23+23*s45))/(18*(s12+s15-s34)^2*
(-s15+s34))+(s15^2*(25*s34+29*s45))/
(6*s12^2*(s15-s23+s45))+(s15^3*(54*s34+29*s45))/
(12*s12^3*(s15-s23+s45))+
(25*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(2*s12^2*(-s15+s23)^3)+
(25*(s34*(s15-s45)+s15*s45)^3)/(6*s12^3*(-s15+s23)^3)-
(4*s15*s23+9*s15*s45+5*s23*s45)/(6*s12*(s12+s15-s34))+
(33*s15^2+8*s15*s23+18*s15*s45+10*s23*s45)/
(12*(s12+s15-s34)*(-s15+s34))-(33*s15^2*s34)/
(4*s12*s15*s23+4*s12*s23*s45)+(171*s15*s34+171*s15*s45-
37*s34*s45)/(12*s12*(-s15+s23))+
(33*s45^2*(s34^2-s15*s45+s34*s45))/(4*s12^3*(s23+s34))-
(11*s45*(s34^2-5*s15*s45+4*s34*s45))/(4*s12^2*(s23+s34))+
(s34*(297*s15^2-297*s15*s34-112*s15*s45+112*s34*s45-4*s45^2))/
(18*s12^2*s23)+(33*s23^2*s34)/(4*s12*s15*s45+4*s12*s45^2)+
(-198*s23^2+594*s15*s34-1602*s34^2+297*s15*s45+19*s34*s45+
327*s45^2-15*s23*(33*s34+2*s45))/(36*s12^2)+
(s34*(495*s15^3-297*s15^2*s45+112*s15*s45^2+7*s45^3-
99*s34^2*(-5*s15+3*s45)+s34*(-990*s15^2+594*s15*s45-
224*s45^2)))/(36*s12^3*s23)+(87*s15^2*s45^2-32*s15*s34*s45^2+
s34^2*(-87*s15^2+292*s15*s45-55*s45^2))/
(12*s12^2*(-s15+s23)^2)+
(11*(6*s45^2*(s15+s45)+s23*(-2*s15^2+2*s15*s45-5*s45^2)))/
(4*s12^2*(s12-s34-s45))+
(1026*s34^3+99*s23^2*(3*s15+2*s34-2*s45)-
297*s45^2*(s15+s45)-2*s34^2*(396*s15+155*s45)+
s34*s45*(297*s15+323*s45)+99*s23*(2*s15^2+2*s15*s34+5*s34^2-
2*s15*s45-5*s34*s45+5*s45^2))/(36*s12^3)+
(3*s34^3+13*s34^2*(2*s15+3*s45)+2*s15*s45*(-29*s15+13*s45)+
s34*(-29*s15^2+52*s15*s45+36*s45^2))/
(6*s12^2*(-s15+s23+s34))+(3*s15*(91*s15-76*s45)*s45+
s34^2*(-277*s15+82*s45)+s34*(273*s15^2-133*s15*s45+65*s45^2))/
(12*s12^2*(-s15+s23))-
(11*(3*s45^3*(s15+s45)+s23^2*(4*s15^2-3*s15*s45+2*s45^2)+
s23*(2*s15^3-2*s15^2*s45+2*s15*s45^2-5*s45^3)))/
(4*s12^3*(s12-s34-s45))+(4*s15^2*(3*s15-7*s45)*s45^2+
3*s15*s34*s45^2*(59*s15+16*s45)+s34^3*(233*s15^2-438*s15*s45+
201*s45^2)-6*s34^2*(2*s15^3-73*s15^2*s45+65*s15*s45^2+
6*s45^3))/(18*s12^3*(-s15+s23)^2)+
(s34^3*(433*s15-177*s45)+3*s34^2*(-89*s15^2+12*s15*s45+
131*s45^2)+s15*s45*(348*s15^2-405*s15*s45+286*s45^2)-
3*s34*(-116*s15^3+69*s15^2*s45+37*s15*s45^2+42*s45^3))/
(36*s12^3*(-s15+s23))-(2*s34^4+s34^3*(25*s15+72*s45)+
s15*s45*(87*s15^2-168*s15*s45-8*s45^2)+
2*s34^2*(-28*s15^2+21*s15*s45+69*s45^2)+
s34*(29*s15^3-168*s15^2*s45+9*s15*s45^2+68*s45^3))/
(12*s12^3*(-s15+s23+s34))+((3*s12-56*s34)/(18*s12^2*s23)+
(2*s15*s23)/(9*s12*(s15-s34)^3)-(2*s15)/(3*s12*(s15-s34)^2)+
s15/(6*s12*s23*(-s15+s23+s34))-(29*s15)/(12*s12*(-s15+s34)*
(-s15+s23+s34))+(11*(s15+2*s23+3*s34-3*s45))/
(4*s12^3)+(11*s15*(s12-2*s45))/(4*s12^2*s34*(s23+s34))-
(11*(s15-3*s45))/(4*s12^2*(s12-s34-s45))-
(11*(s12-s34))/(2*s12^2*s45)-(13*s45)/(36*s12^2*s15)+
(5*s45)/(6*s12^2*(s15-s34))+(13*s34*s45)/(36*s12^3*s15)-
(s34*s45)/(36*s12^2*s15*s23)+(25*s15*s34*s45)/
(6*s12^2*(-s15+s23)^3)+(s34*s45)/(3*s12^2*s15^2-
3*s12^2*s15*s23)-(11*s34*s45)/(4*s12^2*s15*(s23+s34))+
(95*s15*s45)/(12*s12^2*(-s15+s23)*(-s15+s23+s34))+
(11*s15*s45)/(2*s12^2*s34*(-s15+s23+s34))+
(11*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))+
(s15*(29*s15-30*s45)*s45)/(6*s12^3*(-s15+s23)*
(-s15+s23+s34))+(5*s34*(25*s34-4*s45)*s45)/
(36*s12^3*s15*(-s15+s23))-(5*s34^2*s45^2)/
(9*s12^3*s15*(s15-s23)^2)-(7*s34^2*s45^2)/(36*s12^3*s15^2*s23)+
(7*s34^2*s45^2)/(36*s12^3*s15^2*(-s15+s23))-
(11*s45^2)/(2*s12^3*(s23+s34))+(11*s15*s45^2)/
(4*s12^3*s34*(s23+s34))+(11*s15^2*s45^2)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(11*s15^2*s45^2)/(4*s12^3*s34*
(-s15+s23+s34)^2)+(s15^2*s45^2)/(3*s12^3*(s15-s23)^2*
(-s15+s23+s34))-(11*s15*s45^2)/(4*s12^3*s34*
(-s15+s23+s34))-(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*
(s15+s45)^2)-(11*s15^2*s34)/(2*s12^2*s23*(s15+s45)^2)+
(11*s15^2*s34*(-s15+s34))/(2*s12^3*s23*(s15+s45)^2)-
(33*(-(s12*s23)+2*s23*s34+s15*(s23+2*s34)))/
(4*s12^2*(s15+s45)^2)+(33*(s15^2*s23+s23*s34^2+
s15*s34*(s23+2*s34)))/(4*s12^3*(s15+s45)^2)-
(11*s15^3*s23)/(4*s12^3*(s12-s34-s45)*(s15+s45)^2)-
(11*s15^2)/(4*s12^2*(s12+s15-s34)*(s15+s45))+
(33*s15*s34)/(4*s12^2*s23*(s15+s45))+(55*s15*(s15-s34)*s34)/
(4*s12^3*s23*(s15+s45))-(11*(s12-s15-2*(s23+4*s34)))/
(4*s12^2*(s15+s45))-(11*(s15^2+s15*(3*s23+s34)+
s34*(2*s23+7*s34)))/(4*s12^3*(s15+s45))+
(11*s15^2)/(4*s12^2*(s12-s34-s45)*(s15+s45))+
(11*s15^2*(s15+4*s23))/(4*s12^3*(s12-s34-s45)*(s15+s45))+
(11*s23*(s12-2*s34))/(4*s12^2*s45*(s15+s45))+
(11*s23*s34^2)/(4*s12^3*s45*(s15+s45))+(11*s15^2*s34^2)/
(4*s12^3*(-s15+s23)*(s15-s23+s45)^2)-(11*s15^2*s34^2)/
(4*s12^3*s45*(s15-s23+s45)^2)+(29*s15^2)/
(12*s12^3*(s15-s23+s45))+(-33*s12+29*s15)/
(12*s12^2*(s15-s23+s45))-(95*s15*s34)/(12*s12^2*(s15-s23)*
(s15-s23+s45))-(s15^2*s34^2)/(3*s12^3*(s15-s23)^2*
(s15-s23+s45))+(s15*s34*(-58*s15+33*s34))/
(12*s12^3*(s15-s23)*(s15-s23+s45))-
(11*s15*s34)/(2*s12^2*s45*(s15-s23+s45))+
(11*s15*s34^2)/(4*s12^3*s45*(s15-s23+s45))+
(11*s15^2*s34)/(4*s12^2*(s15+s45)^2*(s15-s23+s45))+
(11*s15^2*(s15-s34)*s34)/(4*s12^3*(s15+s45)^2*
(s15-s23+s45))-(11*s15*s34)/(4*s12^2*(s15+s45)*
(s15-s23+s45))-(11*s15^2*s34)/(4*s12^3*(s15+s45)*
(s15-s23+s45))+(7*s34*s45*(-16*s34+s45))/
(36*s12^3*s15*s23)+(11*s34*s45*(s34+s45))/
(4*s12^3*s15*(s23+s34))-(11*s34*s45*(s34+s45))/
(4*s12^3*s15*(-s15+s23+s34))-(11*s15*s45^2)/
(4*s12^3*(s23+s34)*(-s12+s34+s45))+(11*s15*(-s34+s45))/
(4*s12^2*(s23+s34)*(-s12+s34+s45))+(11*(s15+2*s45))/
(4*s12^2*(s23+s34))+(s34*(-297*s15+297*s34+112*s45))/
(36*s12^3*s23)+(-54*s12-372*s15+155*s34+193*s45)/
(36*s12^2*(s15-s23))+(-87*s15*(s34-s45)+55*s34*s45)/
(36*s12^2*(s15-s23)^2)-(11*(s15^2+3*s15*s23-s15*s45-
2*s23*s45+3*s45^2))/(4*s12^3*(s12-s34-s45))-
(174*s15^2+30*s34^2+9*s15*(2*s34-7*s45)-236*s34*s45+
106*s45^2)/(36*s12^3*(s15-s23))-
(-2*s12+29*s15+4*(s34+s45))/(12*s12^2*(-s15+s23+s34))+
(25*(s34*s45-s15*(s34+s45))^2)/(6*s12^3*(-s15+s23)^3)+
(-29*s15^2+2*s34^2+37*s34*s45+35*s45^2+27*s15*(s34+2*s45))/
(12*s12^3*(-s15+s23+s34))+(-3*s15^2*(s34-s45)+
s34*s45*(-68*s34+13*s45)+s15*(76*s34^2+65*s34*s45-
11*s45^2))/(9*s12^3*(s15-s23)^2))*tr5,
-499/108-(11*(-3*s15+2*s23))/(4*s34)-(33*s15*(s15+s34))/
(4*(s23+s34)^2)-(11*s15^2)/(4*s34*(s23+s34))+
(11*(3*s15+s34))/(4*(s23+s34))+(11*s34)/(4*(-s15+s23+s34))+
(157*s15^2*s34^2)/(12*s12^2*(-s15+s23)*(-s15+s23-s45))+
(s15^2*(87*s15-101*s34)*s34^2)/(12*s12^3*(-s15+s23)*
(-s15+s23-s45))-(s15^3*s34^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23-s45))+(11*s23)/(4*s45)-(33*(s15+s23)*s34^2)/
(4*s12^2*s45)+(11*(3*s15+2*s23)*s34^3)/(4*s12^3*s45)+
s45/(6*s15)+(13*(s23-8*s34)*s45)/(36*s12*s15)-
(33*s15*s45)/(2*s12*s34)-(33*s34^3*s45)/(4*s12*s15*(s23+s34)^2)+
(33*s34*(-s15+s34)*s45)/(4*s12*(s23+s34)^2)-
(11*s34*s45)/(4*s12*(s23+s34))+(33*s34^2*s45)/
(4*s12^2*(s23+s34))-(11*s34^3*s45)/(4*s12*s15^2*(s23+s34))-
(11*s34^2*s45)/(4*s12*s15*(-s15+s23+s34))+
(11*s34^3*s45)/(4*s12*s15^2*(-s15+s23+s34))+
(11*s34^2*s45)/(s12*s15*s23+s12*s15*s34)+
(33*s15^2*s45)/(4*s12*s23*s34+4*s12*s34^2)+
(2*s15*(s15-s45)*s45)/(9*(s23-s45)^3)+(5*s15*s34*s45)/
(6*s12^2*(s12+s23-s45))+(13*s34*(-s15+s34-s45)*s45)/
(18*s12^2*s23)+(13*s34^2*s45^2)/(18*s12^2*s15*s23)-
(s34^2*s45^2)/(2*s12^2*s15*(-s15+s23))-(33*s15^2*s45^2)/
(4*s12^2*s34*(s23+s34))-(99*s34^2*s45^2)/(4*s12^3*(s23+s34))-
(157*s15^2*s45^2)/(12*s12^2*(-s15+s23)*(-s15+s23+s34))-
(33*s15^2*s45^2)/(4*s12^2*s34*(-s15+s23+s34))+
(13*s34^2*(s34-2*s45)*s45^2)/(36*s12^3*s15*s23)-
(2*s15^2*s45^2)/(9*s12*(s12+s23-s45)^3)-
(2*s15^2*s45^2)/(9*(s23-s45)*(s12+s23-s45)^3)-
(2*s15^2*s45^2)/(9*(s23-s45)^2*(s12+s23-s45)^2)-
(2*s15^2*s45^2)/(9*(s23-s45)^3*(s12+s23-s45))-
(99*s15^2*s45^2)/(2*s12*(s23+s34)^2*(s12-s34-s45))-
(99*s15*s45^2)/(4*s12*(s12+s23-s45)*(s12-s34-s45))+
(13*s34^3*s45^3)/(36*s12^3*s15^2*s23)+(5*s34^3*s45^3)/
(9*s12^3*s15*(-s15+s23)^2)-(13*s34^3*s45^3)/
(36*s12^3*s15^2*(-s15+s23))+(11*s15^2*s45^3)/
(4*s12^3*s34*(s23+s34))-(11*s15^3*s45^3)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(11*s15^3*s45^3)/(4*s12^3*s34*
(-s15+s23+s34)^2)-(s15^3*s45^3)/(3*s12^3*(-s15+s23)^2*
(-s15+s23+s34))-(11*s15^2*s45^3)/(4*s12^3*s34*
(-s15+s23+s34))+(33*s15^2*s45^3)/(s12^2*(s23+s34)^2*
(s12-s34-s45))+(33*s15*s45^3)/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(33*s15^2*s45^4)/(4*s12^3*(s23+s34)^2*
(s12-s34-s45))-(11*s23)/(4*(s15+s45))-
(11*(s23^2+s15*s34+s23*s34))/(4*s12*(s15+s45))+
(11*(5*s23*s34^2+s23^2*(s15+2*s34)+s15*s34*(-s15+4*s34)))/
(4*s12^2*(s15+s45))-(11*(3*s23*s34^3+3*s15*s34^2*(-s15+s34)+
s23^2*(s15^2+s15*s34+s34^2)))/(4*s12^3*(s15+s45))-
(11*s15^2*s34)/(4*s12*(-s15+s23-s45)*(s15+s45))+
(11*s15^3*s23^2)/(4*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23^2)/(4*s45*(s15+s45))-(33*s23^2*s34^2)/
(4*s12^2*s45*(s15+s45))+(11*s23^2*s34^3)/
(4*s12^3*s45*(s15+s45))+(13*s34*(s15+s45))/(36*s12*s23)-
(33*s45*(s15+s45))/(4*s12*(s12-s34-s45))-
(11*s15^3*s34^3)/(4*s12^3*(-s15+s23)*(s15-s23+s45)^2)+
(11*s15^3*s34^3)/(4*s12^3*s45*(s15-s23+s45)^2)+
(33*s15^2*s34^2)/(4*s12^2*s45*(s15-s23+s45))-
(11*s15^2*s34^3)/(s12^3*s45*(s15-s23+s45))-
(11*s45)/(4*(s15-s23+s45))-(35*s45^2)/
(12*s15*(s15-s23+s45))-(11*s15^2*s34*(-s15+s34))/
(2*s12^2*(s15+s45)*(s15-s23+s45))+
(11*s15^2*s34*(-s15+s34)^2)/(4*s12^3*(s15+s45)*(s15-s23+s45))-
(11*(3*s15+s23+s45))/(4*(s12+s23-s45))+
(-83*s34+s45)/(6*s12)+(13*s34*s45^2*(s15-2*s34+s45))/
(36*s12^3*s23)+((-s15+s34)*(s34+s45))/
(3*s12*(-s15+s23+s34))+(33*s34^3*s45*(s34+s45))/
(2*s12^2*s15*(s23+s34)^2)+(11*s34^3*s45*(s34+s45))/
(2*s12^2*s15^2*(s23+s34))+(11*s34^2*s45*(s34+s45))/
(s12^2*s15*(-s15+s23+s34))-(11*s34^3*s45*(s34+s45))/
(2*s12^2*s15^2*(-s15+s23+s34))-(33*s34^3*s45*(s34+s45)^2)/
(4*s12^3*s15*(s23+s34)^2)-(11*s34^3*s45*(s34+s45)^2)/
(4*s12^3*s15^2*(s23+s34))-(33*s34^2*s45*(s34+s45)^2)/
(4*s12^3*s15*(-s15+s23+s34))+(11*s34^3*s45*(s34+s45)^2)/
(4*s12^3*s15^2*(-s15+s23+s34))+(11*s15^2*(s34-3*s45))/
(2*(s23+s34)*(-s12+s34+s45)^2)-(11*s15^2*(s34-3*s45))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(33*s15^2*s45^2)/(s12*(s23+s34)*(-s12+s34+s45)^2)-
(33*s15^2*s45^2)/(s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(22*s15^2*s45^3)/(s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(22*s15^2*s45^3)/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^2*s45^4)/(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*(s15+3*s34-8*s45))/(4*(s23+s34)*(-s12+s34+s45))+
(33*s15^2*(s34-3*s45))/(4*(s23+s34)^2*(-s12+s34+s45))-
(11*s15*s45^3*(s15+2*s45))/(4*s12^3*(s23+s34)*(-s12+s34+s45))+
(33*s15*s45^2*(s15+3*s45))/(4*s12^2*(s23+s34)*(-s12+s34+s45))+
(2*s15*s45*(-s15+2*s34+3*s45))/(9*(s23-s45)^2*
(s12+s23-s45))-(11*s34^2*s45*(5*s34+3*s45))/
(2*s12^2*s15*(s23+s34))+((-8*s15)/9+(49*s45)/12)/(s23-s45)+
(33*s15*s45*(s15+5*s45))/(4*s12*(s23+s34)*(s12-s34-s45))+
(11*s15*(-2*s15-3*s34+6*s45))/(4*(s12+s23-s45)*
(s12-s34-s45))+(s15*s45*(-4*s15+23*s34+12*s45))/
(18*s12*(s12+s23-s45)^2)+(s15*s45*(-4*s15+23*s34+12*s45))/
(18*(s23-s45)*(s12+s23-s45)^2)+
(s34*s45*(-13*s23+95*s34+13*s45))/(18*s12^2*s15)+
(s15^2*s45^2*(-29*s15+18*s45))/(4*s12^3*(-s15+s23)*
(-s15+s23+s34))-(s34^2*s45*(-13*s23+92*s34+26*s45))/
(36*s12^3*s15)+(s34^2*s45^2*(-9*s34+46*s45))/
(12*s12^3*s15*(-s15+s23))-(11*s45^2)/(4*s15*s23-4*s15*s45)-
(25*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(2*s12^2*(-s15+s23)^3)-
(25*(s34*(s15-s45)+s15*s45)^3)/(6*s12^3*(-s15+s23)^3)+
(-7*s15*s34+12*s15*s45-27*s34*s45)/(18*s12*(s12+s23-s45))+
(99*s34*s45^2*(s34^2-s15*s45+s34*s45))/(4*s12^3*(s23+s34)^2)-
(33*s34*s45*(s34^2-5*s15*s45+4*s34*s45))/(4*s12^2*(s23+s34)^2)+
(-171*s15*s34-171*s15*s45+37*s34*s45)/(-12*s12*s15+12*s12*s23)+
(11*s34^2*s45*(3*s34^2+4*s34*s45+s45^2))/
(2*s12^3*s15*(s23+s34))+(2*(s15^2-5*s15*s45+3*s45^2))/
(9*(s23-s45)^2)+(s15*(91*s15*s34-s34^2+29*s15*s45+
31*s34*s45+32*s45^2))/(6*s12^2*(-s15+s23-s45))+
(33*s23^2*s34)/(4*s12*s15*s45+4*s12*s45^2)+
(s34*(29*s15-31*s45)+2*s45*(-2*s15+s45))/
(12*s12*(-s15+s23-s45))+(33*s45^2*(-s23+2*(s15+s45)))/
(4*s12^2*(s12-s34-s45))+(-99*s23^2-297*s23*s34+423*s34^2+
297*s45*(-s15+s45)+s34*(-198*s15+7*s45))/(36*s12^2)+
(3*(8*s15-33*s45)*s45-2*s34*(7*s15+27*s45))/
(36*(s23-s45)*(s12+s23-s45))+
(s15^2*(27*s34^2+60*s34*(2*s15+s45)+s45*(29*s15+31*s45)))/
(12*s12^3*(-s15+s23-s45))+(29*s34^3+58*s15*(s15-s45)*s45+
s34^2*(-58*s15+25*s45)+s34*(29*s15^2-116*s15*s45-4*s45^2))/
(6*s12^2*(-s15+s23+s34))-
(11*(-3*s23*s45^3+3*s45^3*(s15+s45)+
s23^2*(s15^2-s15*s45+s45^2)))/(4*s12^3*(s12-s34-s45))+
(-213*s34^3+99*s23^2*(s15+s34-s45)+284*s34^2*s45-
297*s45^2*(s15+s45)+s34*s45*(-297*s15+323*s45)+
99*s23*(s34^2-3*s34*s45+3*s45^2))/(36*s12^3)+
(s34^2*(402*s15-247*s45)+s15*s45*(-273*s15+103*s45)+
s34*(-273*s15^2+133*s15*s45+60*s45^2))/(12*s12^2*(-s15+s23))+
(-87*s15^2*s45^2-8*s15*s34*s45^2+s34^2*(87*s15^2-332*s15*s45+
95*s45^2))/(12*s12^2*(-s15+s23)^2)+
(4*s15^2*s45^2*(-3*s15+2*s45)+3*s15*s34*s45^2*(-79*s15+4*s45)+
s34^3*(-253*s15^2+498*s15*s45-261*s45^2)-
6*s34^2*(-2*s15^3+83*s15^2*s45-85*s15*s45^2+4*s45^3))/
(18*s12^3*(-s15+s23)^2)+(-29*s34^4+3*s34^3*(29*s15+4*s45)+
3*s15*s45*(29*s15^2-87*s15*s45+18*s45^2)+
3*s34^2*(-29*s15^2+76*s15*s45+37*s45^2)+
s34*(29*s15^3-261*s15^2*s45+195*s15*s45^2+70*s45^3))/
(12*s12^3*(-s15+s23+s34))+(16*s34^3*(-53*s15+42*s45)+
s15*s45*(-348*s15^2+195*s15*s45+49*s45^2)-
3*s34^2*(-159*s15^2+177*s15*s45+91*s45^2)-
3*s34*(116*s15^3-69*s15^2*s45-122*s15*s45^2+83*s45^3))/
(36*s12^3*(-s15+s23))+(-11/(4*s12^2)-11/(2*s12*s34)-
(13*s34)/(36*s12^2*s23)+(27*s12+186*s15-140*s34-34*s45)/
(18*s12^2*(s15-s23))+(11*s15*(s12-2*s45))/
(4*s12^2*s34*(s23+s34))+(11*(s23-2*s45))/(4*s12^3)-
(11*(s12+s15+s34-2*s45))/(4*s12^2*(s23+s34))+
(2*(s15-3*s45))/(9*s12*(s23-s45)^2)+(-4*s12+5*s34)/
(6*s12^2*(s23-s45))+(11*(2*s15-s23+s34))/
(4*s12^2*(s12+s23-s45))-(11*s34)/(2*s12^2*s45)+
(11*s34^2)/(2*s12^3*s45)-(13*s45)/(36*s12^2*s15)+
(13*s34*s45)/(36*s12^3*s15)+(25*s15*s34*s45)/
(6*s12^2*(s15-s23)^3)+(13*s34*s45)/(36*s12^3*s23)-
(13*s34*s45)/(36*s12^2*s15*s23)+(s34*s45)/
(s12^2*(-3*s15^2+3*s15*s23))-(33*s34^2*s45)/
(4*s12^2*s15*(s23+s34)^2)+(11*s34*s45)/(2*s12^2*s15*
(s23+s34))-(11*s34^2*s45)/(4*s12^2*s15^2*(s23+s34))-
(95*s15*s45)/(12*s12^2*(-s15+s23)*(-s15+s23+s34))-
(11*s15*s45)/(2*s12^2*s34*(-s15+s23+s34))-
(11*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))+
(11*s34^2*s45)/(4*s12^2*s15^2*(-s15+s23+s34))+
(5*s34*(4*s34-25*s45)*s45)/(36*s12^3*s15*(-s15+s23))+
(2*s15*s45)/(9*s12*(s23-s45)^3)+(11*s45)/
(2*s12^2*(s12-s34-s45))-(5*s34^2*s45^2)/
(9*s12^3*s15*(s15-s23)^2)-(13*s34^2*s45^2)/
(36*s12^3*s15^2*s23)+(13*s34^2*s45^2)/(36*s12^3*s15^2*
(-s15+s23))-(33*s34*s45^2)/(2*s12^3*(s23+s34)^2)+
(11*s15*s45^2)/(4*s12^3*s34*(s23+s34))+(11*s15^2*s45^2)/
(4*s12^3*(s15-s23)*(-s15+s23+s34)^2)-(11*s15^2*s45^2)/
(4*s12^3*s34*(-s15+s23+s34)^2)-(s15^2*s45^2)/
(3*s12^3*(s15-s23)^2*(-s15+s23+s34))-
(11*s15*s45^2)/(4*s12^3*s34*(-s15+s23+s34))-
(33*s15*s45^3)/(4*s12^3*(s23+s34)^2*(s12-s34-s45))+
(11*(s23+2*s34))/(4*s12^2*(s15+s45))-
(11*(s15*s23+s34*(s23+2*s34)))/(4*s12^3*(s15+s45))+
(11*s15^2*s23)/(4*s12^3*(s12-s34-s45)*(s15+s45))+
(11*s23*(s12-2*s34))/(4*s12^2*s45*(s15+s45))+
(11*s23*s34^2)/(4*s12^3*s45*(s15+s45))+(11*s15^2*s34^2)/
(4*s12^3*(s15-s23)*(s15-s23+s45)^2)+(11*s15^2*s34^2)/
(4*s12^3*s45*(s15-s23+s45)^2)+(95*s15*s34)/
(12*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(29*s15-34*s34)*s34)/(6*s12^3*(s15-s23)*(s15-s23+s45))+
(s15^2*s34^2)/(3*s12^3*(s15-s23)^2*(s15-s23+s45))+
(33*s12-29*s15-33*s45)/(12*s12^2*(s15-s23+s45))+
(11*s15*s34)/(2*s12^2*s45*(s15-s23+s45))-
(33*s15*s34^2)/(4*s12^3*s45*(s15-s23+s45))+
(31*s45)/(12*s12*s15*(s15-s23+s45))-(11*s15*s34)/
(4*s12^2*(s15+s45)*(s15-s23+s45))-(11*s15*(s15-s34)*s34)/
(4*s12^3*(s15+s45)*(s15-s23+s45))+(13*s34*s45*(-s34+s45))/
(36*s12^3*s15*s23)+(33*s34^2*s45*(s34+s45))/
(4*s12^3*s15*(s23+s34)^2)+(11*s34^2*s45*(s34+s45))/
(4*s12^3*s15^2*(s23+s34))+(11*s34*s45*(s34+s45))/
(2*s12^3*s15*(-s15+s23+s34))-(11*s34^2*s45*(s34+s45))/
(4*s12^3*s15^2*(-s15+s23+s34))+(11*s15*s45^3)/
(2*s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s45^2*(s15+s45))/(4*s12^3*(s23+s34)*(-s12+s34+s45))-
(11*s34*s45*(3*s34+s45))/(4*s12^3*s15*(s23+s34))+
(s15*s45*(-58*s15+25*s45))/(12*s12^3*(-s15+s23)*
(-s15+s23+s34))-(s15*(29*s15+29*s34+31*s45))/
(12*s12^3*(s15-s23+s45))+(11*(4*s15*s34+s34^2-2*s15*s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(29*s45)/(12*s12*s15*s23-12*s12*s15*s45)+
(87*s15*(s34-s45)-95*s34*s45)/(36*s12^2*(s15-s23)^2)+
(33*(s12*s15+s15*(s34-2*s45)+2*s34*s45))/
(4*s12^2*(s23+s34)^2)+(174*s15^2-87*s15*s34+300*s34^2+
42*s15*s45-196*s34*s45-124*s45^2)/(36*s12^3*(s15-s23))-
(11*s15*(s34^2-s34*s45+s45^2))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(11*s15*(s34^2-s34*s45+s45^2))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(33*s15*(s34^2-s34*s45+s45^2))/(4*s12^2*(s23+s34)^2*
(-s12+s34+s45))+(11*(3*s15*s34+s34^2-s15*s45-s34*s45+
s45^2))/(4*s12^2*(s23+s34)*(-s12+s34+s45))+
(25*(s34*s45-s15*(s34+s45))^2)/(6*s12^3*(s15-s23)^3)-
(33*s12+29*(-s15+s34+s45))/(12*s12^2*(-s15+s23+s34))-
(11*(s15*s23+s45*(-s23+2*s45)))/(4*s12^3*(s12-s34-s45))+
(29*s15^2+29*s34^2+25*s34*s45-4*s45^2-58*s15*(s34+2*s45))/
(12*s12^3*(-s15+s23+s34))+(3*s15^2*(s34-s45)+
s34*s45*(88*s34+7*s45)+s15*(-86*s34^2-85*s34*s45+s45^2))/
(9*s12^3*(s15-s23)^2))*tr5,
2/3-(11*(4*s15^2-5*s15*s23+2*s23^2))/s34^2+
(14*s15-13*s23)/s34+(33*s15^2*s34*(s15+s34))/(2*(s23+s34)^4)+
(11*s15^3)/(2*s34*(s23+s34)^2)+(11*s15^3)/(s34^2*(s23+s34))+
(9*s15^2)/(2*s34*(s23+s34))-(11*s15*s34*(5*s15+2*s34))/
(2*(s23+s34)^3)+(s15*(9*s15+20*s34))/(2*(s23+s34)^2)-
(13*s15)/(4*(s12+s23-s45))-(11*s15^5*s23^3)/
(4*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)+
(33*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(11*s15^4*s23^2*(3*s15+7*s23))/(4*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)-(11*s15^3*s23)/(4*s12*(s12+s15-s34)^2*
(s12-s34-s45))+(6*s15^2*s23)/(s12*(s12+s15-s34)*
(s12-s34-s45))-(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(21*s15*s45)/(-4*s12*s15+4*s12*s23)+
(33*s15*(3*s15-2*s23)*s45)/(s12*s34^2)-(81*s15*s45)/(s12*s34)-
(33*s15^3*s45)/(2*s12*s34*(s23+s34)^2)-
(13*s15*s45)/(2*s12*(s23+s34))-(33*s15^3*s45)/
(s12*s34^2*(s23+s34))+(24*s15^2*s45)/(s12*s23*s34+s12*s34^2)+
((-13*s15*s34+24*s34^2+11*s15*(s15-3*s45))*s45)/
(2*s12*(s23+s34)^2)-(66*s15^2*s45^2)/(s12^2*s34^2)-
(66*s15^2*s45^2)/(s12^3*s34)+(33*s15^3*s45^2)/
(2*s12^2*s34*(s23+s34)^2)+(33*s15^3*s45^2)/
(s12^2*s34^2*(s23+s34))-(123*s15^2*s45^2)/
(2*s12^2*s34*(s23+s34))-(69*s15^2*s45^2)/(4*s12^2*(-s15+s23)*
(-s15+s23+s34))-(57*s15^2*s45^2)/(2*s12^2*s34*
(-s15+s23+s34))-(6*s15*s45^2)/(s12*(s12+s23-s45)*
(s12-s34-s45))-(11*s15^3*s45^3)/(2*s12^3*s34*(s23+s34)^2)-
(11*s15^3*s45^3)/(s12^3*s34^2*(s23+s34))+(33*s15^2*s45^3)/
(s12^3*s34*(s23+s34))-(17*s15^3*s45^3)/(4*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)-(11*s15^3*s45^3)/(2*s12^3*s34*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/(4*s12^3*(-s15+s23)^2*
(-s15+s23+s34))-(11*s15^3*s45^3)/(s12^3*s34^2*
(-s15+s23+s34))-(55*s15^3*s45^3)/(s12*(s23+s34)^2*
(s12-s34-s45)^3)+(55*s15^3*s45^3)/(2*s12*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(165*s15^3*s45^3)/(s12*(s23+s34)^4*
(s12-s34-s45))+(11*s15*s45^3)/(4*s12*(s12+s23-s45)^2*
(s12-s34-s45))+(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(55*s15^3*s45^4)/(2*s12^2*(s23+s34)^2*
(s12-s34-s45)^3)-(55*s15^3*s45^4)/(4*s12^2*(s12+s23-s45)^2*
(s12-s34-s45)^3)+(165*s15^3*s45^4)/(2*s12^2*(s23+s34)^4*
(s12-s34-s45))-(11*s15^3*s45^5)/(2*s12^3*(s23+s34)^2*
(s12-s34-s45)^3)+(11*s15^3*s45^5)/(4*s12^3*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(33*s15^3*s45^5)/(2*s12^3*(s23+s34)^4*
(s12-s34-s45))+(33*s15^2*s45^2*(-s15+s45))/
(2*s12^3*(-s15+s23)*(-s15+s23+s34))+
(33*s15^2*s45^2*(-s15+s45))/(s12^3*s34*(-s15+s23+s34))+
(s15*(-12*s15-s34+s45))/(2*(s12+s23-s45)*(s12-s34-s45))+
(11*s15*(-2*s15+s23-s34+s45))/(4*(s12+s23-s45)^2)+
(5*s34*(-s15+s34)*(s34+s45))/(4*s12*(-s15+s23+s34)^2)-
(5*(-s15+s34)^2*(s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^2)+
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(4*s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(33*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(s15^3*s23*(11*s15+79*s23))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(110*s15^3*s45^3)/(s12*(s23+s34)^3*
(-s12+s34+s45)^2)+(22*s15^2*s45^3)/(s12*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(55*s15^3*s45^4)/(s12^2*(s23+s34)^3*
(-s12+s34+s45)^2)-(11*s15^2*s45^4)/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(33*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^3*s45^5)/(s12^3*(s23+s34)^3*
(-s12+s34+s45)^2)-(s15*(42*s15-11*s45)*s45^2)/
(2*s12^2*(s23+s34)*(-s12+s34+s45))+(33*s15^2*s45^3)/
(2*s12^3*(s23+s34)*(-s12+s34+s45))+(s15*(-s34+s45))/
((s23+s34)*(-s12+s34+s45))+(13*(s15+2*s45))/
(4*(s12-s34-s45))-(44*s15^2*s45^3*(s15+2*s45))/
(s12^2*(s23+s34)^3*(s12-s34-s45))+
(33*s15*s45*(s15-2*s23+2*s45))/(s12^2*s34)-
(11*s15^2*s45^3*(s15+3*s45))/(2*s12^3*(s23+s34)^2*
(s12-s34-s45))-(11*s15^2*(s34-3*s45)*(2*s15+3*s45))/
(4*(s12+s23-s45)*(s12-s34-s45)^3)+
(33*s15^2*s45^2*(2*s15+3*s45))/(s12*(s23+s34)*
(s12-s34-s45)^3)-(33*s15^2*s45^2*(2*s15+3*s45))/
(2*s12*(s12+s23-s45)*(s12-s34-s45)^3)-
(22*s15^2*s45^3*(2*s15+3*s45))/(s12^2*(s23+s34)*
(s12-s34-s45)^3)+(11*s15^2*s45^3*(2*s15+3*s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*s45^4*(2*s15+3*s45))/(2*s12^3*(s23+s34)*
(s12-s34-s45)^3)-(11*s15^2*s45^4*(2*s15+3*s45))/
(4*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*s45^4*(2*s15+3*s45))/(2*s12^3*(s23+s34)^3*
(s12-s34-s45))-(11*s15^2*(s34-3*s45)*(2*s15+3*s45))/
(2*(s23+s34)*(-s12+s34+s45)^3)+
(11*s15^2*s45^3*(2*s15+3*s45))/(2*s12^3*(s23+s34)*
(-s12+s34+s45)^2)-(11*s15^2*s45^4*(2*s15+3*s45))/
(2*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(11*s15^2*s45^3*(4*s15+7*s45))/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)+(3*s15*s45*(5*s15+8*s45))/
(2*s12*(s23+s34)*(s12-s34-s45))+
(s15*(s34-2*s45)*(24*s15+11*s45))/(2*(s23+s34)*
(-s12+s34+s45)^2)-(3*s15*s45^2*(57*s15+11*s45))/
(4*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s45^3*(123*s15+11*s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^2*s45^2*(6*s15+13*s45))/
(s12*(s23+s34)^2*(-s12+s34+s45)^2)-(4*s34+13*s45)/(2*s12)+
(11*s15^2*s45^2*(6*s15+17*s45))/(s12*(s23+s34)^3*
(s12-s34-s45))+(15*s15*s45*(s34*(s15-s45)+s15*s45))/
(4*s12^2*(-s15+s23)^2)+(11*s45*(-(s15^2*s34)+s15*s34^2-
4*s34^3+21*s15^2*s45))/(2*s12*(s23+s34)^3)+
(33*s45*(s15^2*s34^2-s15*s34^3+s34^4-6*s15^3*s45))/
(2*s12*(s23+s34)^4)+(s45*(22*s15*s34+81*s15*s45-24*s34*s45))/
(2*s12^2*(s23+s34))+(-8*s15*s34+3*s34^2-13*s15*s45+
8*s34*s45)/(-4*s12*s15+4*s12*s23+4*s12*s34)-
(11*s15*(s15^2+4*s15*s34+s34^2-4*s15*s45-s34*s45+s45^2))/
(4*(s12+s23-s45)^2*(s12-s34-s45))-
(11*s45*(4*s15^2+7*s15*s45+3*s45^2))/(2*(-s12+s34+s45)^3)-
(11*s15^2*(2*s15*s34+2*s34^2-3*s15*s45-4*s34*s45+6*s45^2))/
(4*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^3*(s34^2-3*s34*s45+6*s45^2))/(4*(s12+s23-s45)^2*
(s12-s34-s45)^3)-(11*s15^3*(s34^2-3*s34*s45+6*s45^2))/
(2*(s23+s34)^2*(-s12+s34+s45)^3)-
(11*s15^3*(s34^2-3*s34*s45+6*s45^2))/((s23+s34)^3*
(-s12+s34+s45)^2)-(33*s15^3*(s34^2-3*s34*s45+6*s45^2))/
(2*(s23+s34)^4*(-s12+s34+s45))-
(11*s45^2*(12*s15^2-6*s15*s23+21*s15*s45-7*s23*s45+9*s45^2))/
(2*s12*(s12-s34-s45)^3)+
(3*s15*s45*(22*s15^2+57*s15*s45+11*s45^2))/(2*s12*(s23+s34)*
(-s12+s34+s45)^2)+(s15*s45^2*(33*s15^2+123*s15*s45+
11*s45^2))/(2*s12^2*(s23+s34)^2*(s12-s34-s45))-
(s15*s45^2*(66*s15^2+123*s15*s45+11*s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15^2*(2*s15*s34+4*s34^2-11*s34*s45+21*s45^2))/
(2*(s23+s34)^3*(-s12+s34+s45))+
(s15*(-22*s15^2-24*s15*s34+48*s15*s45-11*s34*s45+22*s45^2))/
(4*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*(20*s15*s34+11*s34^2+4*s15*s45-22*s34*s45+33*s45^2))/
(2*(s23+s34)^2*(-s12+s34+s45))-
(s15*s45*(33*s15^2+171*s15*s45+44*s45^2))/(2*s12*(s23+s34)^2*
(s12-s34-s45))+(22*s15^2+149*s15*s45+92*s45^2)/
(4*(-s12+s34+s45)^2)+(33*s45*(-2*s34^5+s34^4*(s15-2*s45)-
5*s15^2*s34^2*s45+4*s15*s34^3*s45+4*s15^3*s45^2))/
(2*s12^2*(s23+s34)^4)-(11*s45*(7*s34^5-12*s15*s34^3*s45+
7*s34^4*s45+3*s15^2*s34*s45^2-3*s15^2*s45^3))/
(2*s12^3*(s23+s34)^3)+(11*s45*(6*s34^4+3*s34^3*s45+
3*s15^2*s45^2-3*s15*s34*s45^2+s34^2*s45*(-6*s15+s45)))/
(2*s12^3*(s23+s34)^2)+(s45*(-90*s34^3+s34^2*(22*s15-24*s45)+
37*s15*s34*s45+11*s15*s45*(-5*s15+s45)))/
(2*s12^2*(s23+s34)^2)+(11*s45^2*(3*s34^2-6*s15*s45+
2*s34*(-3*s15+s45)))/(2*s12^3*(s23+s34))+
(33*s45*(s34^6+2*s34^5*s45+3*s15^2*s34^2*s45^2-
3*s15*s34^3*s45^2-s15^3*s45^3+s34^4*s45*(-3*s15+s45)))/
(2*s12^3*(s23+s34)^4)+(11*s45*(11*s34^4+5*s15^2*s34*s45+
s15*s34^2*s45-13*s15^2*s45^2+4*s34^3*(-s15+s45)))/
(2*s12^2*(s23+s34)^3)+(5*(s15-s45)*(3*s15*s34*(s15-s45)*s45+
3*s15^2*s45^2+s34^2*(-s15+s45)^2))/(4*s12^3*(-s15+s23)^2)-
(3*(s23*(4*s15-31*s45)+43*s45*(s15+s45)))/
(2*s12*(s12-s34-s45))+(11*s15^2*(2*s34^2-7*s34*s45+
3*s45*(s15+5*s45)))/(2*(s23+s34)^2*(-s12+s34+s45)^2)+
(6*s23^2-12*s15*s34+5*s34^2-57*s15*s45+(83*s34*s45)/2+
35*s45^2-(3*s23*(8*s34+31*s45))/2)/s12^2-
(5*(2*s34^3+15*s15*(s15-s45)*s45+8*s34^2*(-s15+s45)+
s34*(6*s15^2-23*s15*s45+6*s45^2)))/
(4*s12^2*(-s15+s23+s34))-
(3*(29*s15*(s15-s45)*s45+s34*(6*s15^2-17*s15*s45+6*s45^2)))/
(4*s12^2*(-s15+s23))+(11*(3*s23^2*(s15-15*s45)*s45+
s23^3*(-4*s15+9*s45)+4*s23*s45^2*(9*s15+16*s45)-
4*s45^2*(3*s15^2+8*s15*s45+7*s45^2)))/
(4*s12^3*(s12-s34-s45))+
(11*(2*s23*s45^3*(18*s15+25*s45)+s23^2*s45*(-3*s15^2+6*s15*s45-
37*s45^2)+s23^3*(5*s15^2-8*s15*s45+9*s45^2)-
2*s45^3*(10*s15^2+20*s15*s45+11*s45^2)))/
(4*s12^3*(-s12+s34+s45)^2)+(s23^2*(-68*s15+257*s45)-
s23*s45*(253*s15+808*s45)+3*s45*(44*s15^2+199*s15*s45+
180*s45^2))/(4*s12^2*(s12-s34-s45))+
(-6*s45*(44*s15^2+123*s15*s45+71*s45^2)+
s23*(11*s15^2+121*s15*s45+314*s45^2))/
(4*s12*(-s12+s34+s45)^2)+
(5*(s34^5+3*s34^4*(-s15+s45)+3*s15^2*s45^2*(-s15+s45)+
3*s34^3*(s15^2-3*s15*s45+s45^2)-3*s15*s34*s45*
(s15^2-3*s15*s45+s45^2)+s34^2*(-s15^3+9*s15^2*s45-
9*s15*s45^2+s45^3)))/(4*s12^3*(-s15+s23+s34)^2)+
(7*s34^4+36*s34^3*(-s15+s45)+3*s34^2*(17*s15^2-46*s15*s45+
17*s45^2)-3*s15*s45*(22*s15^2-61*s15*s45+22*s45^2)+
2*s34*(-11*s15^3+84*s15^2*s45-84*s15*s45^2+11*s45^3))/
(4*s12^3*(-s15+s23+s34))+
(11*(-4*s23*s45^3*(6*s15+7*s45)+6*s45^3*(4*s15^2+7*s15*s45+
3*s45^2)+s23^2*(-3*s15^3+3*s15^2*s45-3*s15*s45^2+
11*s45^3)))/(4*s12^2*(s12-s34-s45)^3)+
(15*s34^2*(-s15+s45)^2-3*s15*s45*(22*s15^2-49*s15*s45+
22*s45^2)+s34*(-22*s15^3+96*s15^2*s45-96*s15*s45^2+
22*s45^3))/(4*s12^3*(-s15+s23))+
(3*s45^2*(154*s15^2+343*s15*s45+192*s45^2)+
s23^2*(90*s15^2-101*s15*s45+310*s45^2)-
s23*(-11*s15^3+11*s15^2*s45+517*s15*s45^2+864*s45^3))/
(4*s12^2*(-s12+s34+s45)^2)-
(11*(-2*s23*s45^4*(6*s15+7*s45)+2*s45^4*(4*s15^2+7*s15*s45+
3*s45^2)+s23^3*(6*s15^3-5*s15^2*s45+4*s15*s45^2-3*s45^3)+
s23^2*(3*s15^4-3*s15^3*s45+3*s15^2*s45^2-3*s15*s45^3+
11*s45^4)))/(4*s12^3*(s12-s34-s45)^3)+
(33*s23^3-11*s23^2*(4*s34+19*s45)+22*s23*(-2*s15*s34+s34^2-
6*s15*s45+9*s34*s45+14*s45^2)-
2*(6*s34^3+11*s34^2*(-2*s15+5*s45)+
33*s45*(2*s15^2-7*s15*s45+2*s45^2)+
11*s34*(2*s15^2-9*s15*s45+11*s45^2)))/(4*s12^3)+
(-13/s12^2+(11*s34*(2*s15*(s12+s15-s45)+s34*(2*s15-s45)))/
(2*s12^2*(s23+s34)^3)+(s15*(s12-23*s45))/
(s12^2*s34*(s23+s34))-(11*(2*s15+2*s23-s34-7*s45))/
(2*s12^3)-(11*s15^2*(s12-2*s45))/(2*s12^2*s34*(s23+s34)^2)-
(11*s15^2*(s12-2*s45))/(s12^2*s34^2*(s23+s34))+
(13*(s15-s45))/(4*s12^2*(s15-s23))+(11*s15*(s15-s23+2*s34))/
(4*s12^2*(s12+s23-s45)^2)+(6*s15)/(s12^2*(s12+s23-s45))-
(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)^2*(s12-s34-s45)^3)+
(11*s15^3*s23)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)^3)+
(11*s15^3*s23*(s15+3*s23))/(2*s12^3*(s12+s15-s34)*
(s12-s34-s45)^3)+(s15*(11*s15+13*s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15*s45)/(4*s12^2*(s15-s23)^2)-(44*s15*s45)/(s12^3*s34)-
(15*s15*s45)/(2*s12^2*(-s15+s23)*(-s15+s23+s34))-
(12*s15*s45)/(s12^2*s34*(-s15+s23+s34))-(11*s15^2*s45^2)/
(2*s12^3*s34*(s23+s34)^2)-(11*s15^2*s45^2)/
(s12^3*s34^2*(s23+s34))+(22*s15*s45^2)/(s12^3*s34*(s23+s34))+
(17*s15^2*s45^2)/(4*s12^3*(s15-s23)*(-s15+s23+s34)^2)-
(11*s15^2*s45^2)/(2*s12^3*s34*(-s15+s23+s34)^2)+
(5*s15^2*s45^2)/(4*s12^3*(s15-s23)^2*(-s15+s23+s34))-
(11*s15^2*s45^2)/(s12^3*s34^2*(-s15+s23+s34))-
(11*s15^2*s45^4)/(2*s12^3*(s23+s34)^2*(s12-s34-s45)^3)+
(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)^2*(s12-s34-s45)^3)-
(33*s15^2*s45^4)/(2*s12^3*(s23+s34)^4*(s12-s34-s45))+
(11*s15*s45*(-s15+s45))/(s12^3*(-s15+s23)*(-s15+s23+s34))+
(22*s15*s45*(-s15+s45))/(s12^3*s34*(-s15+s23+s34))+
(11*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)*(s12-s34-s45)^3)-
(11*s15*s45^3*(s15+s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(11*s15*s45^3*(s15+s45))/
(s12^3*(s23+s34)^3*(s12-s34-s45))+
(5*(-s15+s34)*(s34+s45))/(4*s12^2*(-s15+s23+s34)^2)-
(11*s45*(s34+s45))/(s12^3*(s23+s34))+(11*s15^3*s23)/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(6*s15^2*s23)/(s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(2*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)-
(11*s15*s45^3)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^2*s45^4)/(s12^3*(s23+s34)^3*(-s12+s34+s45)^2)+
(11*s15*s45^2*(s15+s45))/(s12^3*(s23+s34)*(-s12+s34+s45)^2)-
(11*s15*s45^3*(s15+s45))/(s12^3*(s23+s34)^2*(-s12+s34+s45)^
2)+(s15*s34*(10*s34-11*s45))/(s12^2*(s23+s34)^2*
(-s12+s34+s45))+(s15*(12*s34-11*s45))/(s12^2*(s23+s34)*
(-s12+s34+s45))+(11*s15*s45^2)/(s12^3*(s23+s34)*
(-s12+s34+s45))-(11*s15*s45^2*(s15+2*s45))/
(2*s12^3*(s23+s34)^2*(s12-s34-s45))+
(-34*s23-13*s34+11*s45)/(2*s12^2*(s12-s34-s45))+
(-11*s15+13*s45)/(2*s12^2*(s23+s34))+(-13*s15+8*s34+13*s45)/
(4*s12^2*(-s15+s23+s34))+
(11*(3*s12*s15-2*s12*s23-4*s15*s45))/(s12^2*s34^2)+
(11*s15*(3*s15*s34+3*s34^2-s15*s45))/(4*s12^2*(s12+s23-s45)^2*
(s12-s34-s45))-(11*s45*(2*s34^2-2*s15*s45+s34*s45))/
(2*s12^3*(s23+s34)^2)+(11*s15*(s15+s45)*(s34^2-s34*s45+
s45^2))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15*(s15+s45)*(s34^2-s34*s45+s45^2))/(s12^2*(s23+s34)*
(-s12+s34+s45)^3)+(11*s15^2-5*s15*s34-27*s15*s45+
5*s34*s45+11*s45^2)/(2*s12^3*(s15-s23))+
(11*s45*(2*s34^3-s15*s34*s45+s15*s45^2))/(s12^3*(s23+s34)^3)-
(33*s45*(s34^4-2*s15*s34^2*s45+s34^3*s45+s15^2*s45^2))/
(2*s12^3*(s23+s34)^4)+(11*s15^2*(s34^3-s34^2*s45+s34*s45^2-
s45^3))/(4*s12^2*(s12+s23-s45)^2*(s12-s34-s45)^3)+
(11*s15^2*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(2*s12^2*(s23+s34)^2*(-s12+s34+s45)^3)+
(11*s15^2*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(s12^2*(s23+s34)^3*(-s12+s34+s45)^2)+
(33*s15^2*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(2*s12^2*(s23+s34)^4*(-s12+s34+s45))-
(11*s15^2+6*s34^2-39*s15*s45+11*s45^2+17*s34*(-s15+s45))/
(2*s12^3*(-s15+s23+s34))-
(11*s15*(s34^3+s34^2*(2*s15-s45)-s45^3+s34*s45*(-s15+s45)))/
(s12^2*(s23+s34)^3*(-s12+s34+s45))-
(s15*s34*(13*s34+22*(s15+s45)))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(s15*(13*s34^2-22*s15*s45+
22*s34*(2*s15+s45)))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(33*s34*(s15^2*(s12-2*s45)-s34^2*s45+
s15*s34*(s15+2*s45)))/(2*s12^2*(s23+s34)^4)-
(11*s15*(s34^3+s34^2*(s15-2*s45)+2*s34*s45^2-
s45^2*(s15+2*s45)))/(2*s12^2*(s23+s34)^2*(-s12+s34+s45)^
2)+(-13*s12+11*(s15-2*s23+2*s45))/(s12^2*s34)+
(5*(s15-s45)*(-(s34*s45)+s15*(s34+2*s45)))/
(4*s12^3*(s15-s23)^2)-(5*(-2*s15*(s34+s45)^2+
s34*(s34+s45)^2+s15^2*(s34+2*s45)))/
(4*s12^3*(-s15+s23+s34)^2)-
(11*(3*s23^2-16*s23*s45+4*s45*(2*s15+3*s45)))/
(4*s12^3*(s12-s34-s45))-(11*(s23*(s15-10*s45)*s45+
s23^2*(-2*s15+3*s45)+s45^2*(7*s15+8*s45)))/
(2*s12^3*(-s12+s34+s45)^2)+(2*s12*s15+13*s34*s45-
3*s15*(3*s34+8*s45))/(2*s12^2*(s23+s34)^2)+
(2*s45*(-78*s23-46*s34+55*s45)+s15*(35*s23-44*s34+88*s45))/
(4*s12^2*(-s12+s34+s45)^2)+
(11*s15*(s34^3+s15*(3*s34^2-2*s34*s45+s45^2)))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*(3*(s34-s45)*s45*(s15+s45)+s23*(s15^2-s15*s45+
4*s45^2)))/(2*s12^2*(s12-s34-s45)^3)-
(11*(6*s45^3*(s15+s45)+s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
2*s23*(s15^3-s15^2*s45+s15*s45^2-4*s45^3)))/
(4*s12^3*(s12-s34-s45)^3))*tr5,
7/18+(11*s15^2)/(8*(s12+s15-s34)^2)-s15/(2*(s12+s15-s34))+
(11*s15^2)/(8*s12*(s12+s15-s34))+(11*s15*(2*s15-s23))/
(2*s34^2)+(-23*s15+11*s23)/(2*s34)-
(33*s15^3)/(8*s34*(s23+s34)^2)-(11*s15^3)/(2*s34^2*(s23+s34))+
(37*s15^2)/(8*s34*(s23+s34))+(7*s34)/(8*(s23+s34))-
(37*s34^2)/(24*(-s15+s23+s34)^2)+
(25*s34)/(24*(-s15+s23+s34))+(33*s15*(-s15^2+s34^2))/
(4*(s23+s34)^3)-(11*(-7*s15^2+3*s15*s34+s34^2))/
(8*(s23+s34)^2)-(137*s15^2*s34^2)/(8*s12^2*(-s15+s23)*
(-s15+s23-s45))-(3*s15^3*s34^3)/(4*s12^3*(-s15+s23)^2*
(-s15+s23-s45))+(33*s15^3*s23)/(8*s12*(s12+s15-s34)^2*
(s12-s34-s45))+(11*s15^2)/(8*(s12+s15-s34)*
(s12-s34-s45))+(s15^2*(11*s15-81*s23))/
(8*s12*(s12+s15-s34)*(s12-s34-s45))+
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(11*s15*(s15-s34))/(4*(s12+s23-s45)*(s12-s34-s45))-
(11*(-s15+s23)^2)/(2*s45^2)+(33*s23*(-s15+s23)*s34)/
(2*s12*s45^2)-(33*s23^2*s34^2)/(2*s12^2*s45^2)+
(11*(s15^2+s15*s23+s23^2)*s34^3)/(2*s12^3*s45^2)+
(37*(-s15+s23))/(8*s45)-(195*s23*s34)/(8*s12*s45)+
(3*s34*(-44*s15*s23+49*s15*s34+93*s23*s34))/(8*s12^2*s45)-
(11*s34^2*(2*s15*(-6*s15+5*s34)+s23*(-12*s15+11*s34)))/
(8*s12^3*s45)-(33*s15^2*s45)/(2*s12*s34^2)+
(33*s15*s45)/(2*s12*s34)-(33*s15^2*s45)/(2*s12^2*s34)-
(5*s34*s45)/(8*s12*s15)+(s15*s34*s45)/(6*s12*(-s15+s23)^2)+
(5*s34^2*s45)/(4*s12^2*s15)-(5*s34^3*s45)/(8*s12^3*s15)+
(33*s34^4*s45)/(4*s12*s15*(s23+s34)^3)+(99*s15^3*s45)/
(8*s12*s34*(s23+s34)^2)-(121*s34^3*s45)/
(8*s12*s15*(s23+s34)^2)+(33*s34^4*s45)/
(8*s12*s15^2*(s23+s34)^2)+(33*s15^3*s45)/
(2*s12*s34^2*(s23+s34))-(33*s34^3*s45)/(4*s12*s15^2*(s23+s34))+
(11*s34^4*s45)/(4*s12*s15^3*(s23+s34))+(11*s34^3*s45)/
(8*s12*s15*(-s15+s23+s34)^2)-(11*s34^4*s45)/
(8*s12*s15^2*(-s15+s23+s34)^2)-(27*s34^2*s45)/
(4*s12*s15*(-s15+s23+s34))+(33*s34^3*s45)/
(4*s12*s15^2*(-s15+s23+s34))-(11*s34^4*s45)/
(4*s12*s15^3*(-s15+s23+s34))+(81*s34^2*s45)/
(8*s12*s15*s23+8*s12*s15*s34)-(57*s15^2*s45)/
(2*s12*s23*s34+2*s12*s34^2)-(99*s15^3*s45^2)/
(8*s12^2*s34*(s23+s34)^2)-(33*s15^3*s45^2)/
(2*s12^2*s34^2*(s23+s34))+(345*s15^2*s45^2)/
(8*s12^2*s34*(s23+s34))-(15*s15^2*s45^2)/(8*s12^2*(-s15+s23)*
(-s15+s23+s34))-(81*s15^2*s45^2)/(8*s12^2*s34*
(-s15+s23+s34))+(33*s15*s45^2)/(4*s12*(s12+s23-s45)*
(s12-s34-s45))-(5*s34^2*s45^3)/(8*s12^3*s15*(-s15+s23))+
(33*s15^3*s45^3)/(8*s12^3*s34*(s23+s34)^2)+
(11*s15^3*s45^3)/(2*s12^3*s34^2*(s23+s34))-
(77*s15^2*s45^3)/(4*s12^3*s34*(s23+s34))-
(5*s15^3*s45^3)/(8*s12^3*(-s15+s23)*(-s15+s23+s34)^2)-
(11*s15^3*s45^3)/(8*s12^3*s34*(-s15+s23+s34)^2)-
(11*s15^3*s45^3)/(2*s12^3*s34^2*(-s15+s23+s34))-
(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(11*s15^2*s45^4*(s15+s45))/(4*s12^3*(s23+s34)*
(s12-s34-s45)^3)+(11*s15^2*s45^4*(s15+s45))/
(4*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)-
(33*s15^2*s45^4*(s15+s45))/(4*s12^3*(s23+s34)^3*
(s12-s34-s45))+(33*s15^3*s34^3)/(8*s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(33*s15^3*s34^3)/(8*s12^3*s45*
(s15-s23+s45)^2)+(9*s15^2*s34^2*(-13*s15+11*s34))/
(8*s12^3*(s15-s23)*(s15-s23+s45))-(11*s15^3*s34^3)/
(2*s12^3*s45^2*(s15-s23+s45))-(147*s15^2*s34^2)/
(8*s12^2*s45*(s15-s23+s45))+(33*s15^2*s34^2*(-4*s15+3*s34))/
(8*s12^3*s45*(s15-s23+s45))-(7*s34*(-s15+s34)*(s34+s45))/
(24*s12*(-s15+s23+s34)^2)-(33*s34^4*s45*(s34+s45))/
(2*s12^2*s15*(s23+s34)^3)-(33*s34^4*s45*(s34+s45))/
(4*s12^2*s15^2*(s23+s34)^2)-(11*s34^4*s45*(s34+s45))/
(2*s12^2*s15^3*(s23+s34))-(11*s34^3*s45*(s34+s45))/
(2*s12^2*s15*(-s15+s23+s34)^2)+(11*s34^4*s45*(s34+s45))/
(4*s12^2*s15^2*(-s15+s23+s34)^2)+(11*s34^4*s45*(s34+s45))/
(2*s12^2*s15^3*(-s15+s23+s34))-(5*s15*(s34+s45))/
(8*s12*(s15-s23+s45))+(33*s34^4*s45*(s34+s45)^2)/
(4*s12^3*s15*(s23+s34)^3)+(33*s34^4*s45*(s34+s45)^2)/
(8*s12^3*s15^2*(s23+s34)^2)+(11*s34^4*s45*(s34+s45)^2)/
(4*s12^3*s15^3*(s23+s34))+(33*s34^3*s45*(s34+s45)^2)/
(8*s12^3*s15*(-s15+s23+s34)^2)-(11*s34^4*s45*(s34+s45)^2)/
(8*s12^3*s15^2*(-s15+s23+s34)^2)-(11*s34^4*s45*(s34+s45)^2)/
(4*s12^3*s15^3*(-s15+s23+s34))-(11*s15^4*s23^2)/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(2*s12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^4*s23^2)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^3*s23*(s15+3*s23))/(2*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(11*s15^2*s45^4)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(33*s45*(s15+s45))/
(2*(-s12+s34+s45)^2)+(11*s15^2*s45^4*(s15+s45))/
(2*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15*s45^3*(5*s15+s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*(2*s34+s45))/
(4*s12^2*(s15-s23+s45))-(5*s15^3*(3*s34+s45))/
(8*s12^3*(s15-s23+s45))+(5*s15^2*s45^2*(-3*s15+4*s45))/
(8*s12^3*(-s15+s23)*(-s15+s23+s34))+
(11*s15*s45^2*(9*s15+4*s45))/(4*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(55*s34^3*s45*(5*s34+4*s45))/
(8*s12^2*s15*(s23+s34)^2)-(11*s15^2*s45^2*(3*s15+5*s45))/
(2*s12*(s23+s34)*(s12-s34-s45)^3)+
(11*s15^2*s45^2*(3*s15+5*s45))/(2*s12*(s12+s23-s45)*
(s12-s34-s45)^3)-(33*s15^2*s45^2*(3*s15+5*s45))/
(2*s12*(s23+s34)^3*(s12-s34-s45))+
(11*s15^2*s45^2*(3*s15+5*s45))/(s12*(s23+s34)^2*
(-s12+s34+s45)^2)+(11*s15^2*s45^3*(4*s15+5*s45))/
(4*s12^2*(s23+s34)*(s12-s34-s45)^3)-
(11*s15^2*s45^3*(4*s15+5*s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(33*s15^2*s45^3*(4*s15+5*s45))/
(4*s12^2*(s23+s34)^3*(s12-s34-s45))-
(11*s15^2*s45^3*(4*s15+5*s45))/(2*s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)+(11*s15^2*s45^2*(-6*s15+7*s45))/
(4*s12^3*s34*(-s15+s23+s34))+(11*s34^3*s45*(13*s34+12*s45))/
(8*s12^2*s15^2*(s23+s34))-(11*s34^3*s45*(13*s34+12*s45))/
(8*s12^2*s15^2*(-s15+s23+s34))-(7*s34^2*s45*(32*s34+21*s45))/
(8*s12^2*s15*(s23+s34))+(s45*(59*s15-63*s34+33*s45))/
(8*s12*(s23+s34))-(11*s15+85*s45)/(8*s12-8*s34-8*s45)+
(44*s34+85*s45)/(8*s12)+(s34^2*s45*(170*s34+137*s45))/
(8*s12^2*s15*(-s15+s23+s34))-
(11*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(3*s12^2*(-s15+s23)^3)-
(11*(s34*(s15-s45)+s15*s45)^3)/(9*s12^3*(-s15+s23)^3)-
(33*s45*(s15^2*s34-2*s15*s34^2+2*s34^3+6*s15^2*s45))/
(4*s12*(s23+s34)^3)+(64*s15*s34-21*s15*s45+23*s34*s45)/
(-12*s12*s15+12*s12*s23)+(-11*s15*s34+18*s34^2-37*s15*s45+
74*s34*s45)/(24*s12*(-s15+s23+s34))+
(s45*(-22*s15*s34+147*s34^2-283*s15*s45+177*s34*s45-33*s45^2))/
(8*s12^2*(s23+s34))-(11*s15*(s15^2+4*s15*s34-5*s34^2-
22*s15*s45+13*s34*s45-24*s45^2))/(8*(s23+s34)^2*
(-s12+s34+s45))-(s45^2*(45*s15^2+45*s15*s45-11*s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(11*s15*(s15^2-s34^2-2*s15*s45+2*s34*s45-3*s45^2))/
(4*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s45^3*(-5*s15^2-4*s15*s45+s45^2))/(8*s12^3*(s23+s34)*
(-s12+s34+s45))-(11*s15*s45^3*(2*s15^2+5*s15*s45+2*s45^2))/
(4*s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15*s45^3*(3*s15^2+10*s15*s45+3*s45^2))/(8*s12^3*(s23+s34)^2*
(s12-s34-s45))+(11*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/
(4*s12^3*s15*(s23+s34))-(11*s34^3*s45*(7*s34^2+13*s34*s45+
6*s45^2))/(8*s12^3*s15^2*(s23+s34))+
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(8*s12^3*s15^2*(-s15+s23+s34))+
(11*s15*s45^2*(6*s15^2+19*s15*s45+9*s45^2))/
(4*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(11*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(8*s12^3*s15*(s23+s34)^2)-
(11*s15*s45*(6*s15^2+27*s15*s45+16*s45^2))/(4*s12*(s23+s34)*
(-s12+s34+s45)^2)-(11*s15*s45^2*(9*s15^2+42*s15*s45+
17*s45^2))/(8*s12^2*(s23+s34)^2*(s12-s34-s45))+
(3*s45*(-65*s15^2-92*s15*s45+22*s45^2))/(8*s12*(s23+s34)*
(s12-s34-s45))+(-4*s15^2+4*s15*s34-52*s15*s45-
11*s34*s45+33*s45^2)/(8*(s23+s34)*(-s12+s34+s45))+
(11*s15*s45*(9*s15^2+66*s15*s45+38*s45^2))/(8*s12*(s23+s34)^2*
(s12-s34-s45))-(s34^2*s45*(105*s34^2+188*s34*s45+83*s45^2))/
(8*s12^3*s15*(-s15+s23+s34))-(22*s15*s23-147*s15*s34+
70*s23*s34+100*s34^2+96*s15*s45-235*s23*s45-80*s34*s45+
316*s45^2)/(8*s12^2)+(-11*s15^2+92*s15*s23+371*s15*s45-
235*s23*s45+533*s45^2)/(8*s12*(s12-s34-s45))+
(11*s45*(-7*s34^3-15*s34^2*s45+s34*(6*s15-13*s45)*s45+
s45^2*(18*s15+s45)))/(8*s12^3*(s23+s34))+
(11*s45*(11*s34^4+32*s34^3*s45+3*s15*s34*s45^2+
3*s15*s45^2*(-s15+s45)+3*s34^2*s45*(-5*s15+2*s45)))/
(8*s12^3*(s23+s34)^2)+(11*s15*(s15^2+s34^2+10*s15*s45+
9*s45^2-2*s34*(s15+2*s45)))/(4*(s23+s34)*
(-s12+s34+s45)^2)-(11*s15^2*(s34^2+3*s45*(s15+2*s45)-
s34*(s15+3*s45)))/(4*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(4*(s23+s34)*(-s12+s34+s45)^3)-
(11*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(2*(s23+s34)^2*(-s12+s34+s45)^2)-
(33*s15^2*(s34^2+3*s45*(s15+2*s45)-s34*(s15+3*s45)))/
(4*(s23+s34)^3*(-s12+s34+s45))-
(33*s45*(s34^5+5*s34^4*s45+3*s15^2*s34*s45^2-6*s15*s34^2*s45^2+
s15^2*s45^3+s34^3*s45*(-3*s15+4*s45)))/(4*s12^3*(s23+s34)^3)+
(33*s45*(3*s34^4+5*s15^2*s34*s45-9*s15*s34^2*s45+4*s15^2*s45^2+
s34^3*(-s15+6*s45)))/(4*s12^2*(s23+s34)^3)-
(11*s45*(24*s34^3+4*s15*s34*s45+5*s34^2*(-s15+3*s45)+
s15*s45*(-5*s15+14*s45)))/(8*s12^2*(s23+s34)^2)+
(11*s45*(-(s15*s34)+10*s34^2+s15*(-s15+24*s45)))/
(8*s12*(s23+s34)^2)+(-115*s34^3+s34^2*(259*s15-586*s45)+
114*s15*s45*(-3*s15+4*s45)+s34*(-144*s15^2+715*s15*s45-
405*s45^2))/(24*s12^2*(-s15+s23+s34))+
(33*s45*(s15^2+4*s15*s45+3*s45^2)-11*s23*(s15^2-s15*s45+
4*s45^2))/(2*s12*(-s12+s34+s45)^2)+
(452*s34^3-198*s23^2*(s15+3*s34-6*s45)-
9*s34^2*(143*s15+160*s45)+99*s23*(-4*s15*s34+5*s34^2-
12*s15*s45+15*s34*s45-31*s45^2)+
297*s45*(-4*s15^2+7*s15*s45+7*s45^2)-
99*s34*(-8*s15^2-27*s15*s45+9*s45^2))/(72*s12^3)-
(-3*s15*s45*(23*s15+30*s45)+s34^2*(325*s15+32*s45)+
5*s34*(-105*s15^2+25*s15*s45+9*s45^2))/(24*s12^2*(-s15+s23))+
(11*(-(s23*s45^2*(24*s15+47*s45))+2*s23^2*(s15^2-2*s15*s45+
9*s45^2)+3*s45^2*(4*s15^2+15*s15*s45+11*s45^2)))/
(8*s12^3*(s12-s34-s45))+(-20*s34^4+s34^3*(40*s15-7*s45)-
20*s15^2*s45^2+40*s15*s34*s45*(-s15+s45)+
s34^2*(-20*s15^2+80*s15*s45+13*s45^2))/
(12*s12^2*(-s15+s23+s34)^2)+(s15*s34*(29*s15-2*s45)*s45-
21*s15^2*s45^2+s34^2*(50*s15^2-117*s15*s45+23*s45^2))/
(12*s12^2*(-s15+s23)^2)+(s15^2*s34*(27*s15-71*s45)*s45+
9*s15^3*s45^2+s34^3*(-71*s15^2+115*s15*s45-53*s45^2)+
s15*s34^2*(27*s15^2-142*s15*s45+115*s45^2))/
(12*s12^3*(-s15+s23)^2)+(-44*s23^2*(-2*s15+3*s45)+
s23*(22*s15^2+66*s15*s45+752*s45^2)-
s45*(132*s15^2+855*s15*s45+811*s45^2))/
(8*s12^2*(s12-s34-s45))+
(11*(6*s45^3*(s15+s45)^2-2*s23*s45^3*(3*s15+4*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+3*s45^3)))/
(4*s12^3*(-s12+s34+s45)^2)-
(11*(s23^2*(5*s15^2-4*s15*s45+3*s45^2)+
6*s45^2*(2*s15^2+5*s15*s45+3*s45^2)-
2*s23*(-s15^3+s15^2*s45+2*s15*s45^2+8*s45^3)))/
(4*s12^2*(-s12+s34+s45)^2)+(5*s34^3*(31*s15+5*s45)+
9*s15*s45*(8*s15^2+15*s15*s45-10*s45^2)+
s34^2*(-579*s15^2+110*s15*s45+45*s45^2)+
3*s34*(112*s15^3-69*s15^2*s45-45*s15*s45^2+20*s45^3))/
(24*s12^3*(-s15+s23))+(6*s34^5+18*s15^2*s45^2*(-s15+s45)-
3*s34^4*(6*s15+5*s45)+s34^3*(18*s15^2-43*s15*s45-48*s45^2)+
s15*s34*s45*(-18*s15^2+54*s15*s45-7*s45^2)-
s34^2*(6*s15^3-54*s15^2*s45+32*s15*s45^2+27*s45^3))/
(8*s12^3*(-s15+s23+s34)^2)+
(38*s34^4+s34^3*(-115*s15+199*s45)-3*s15*s45*
(39*s15^2-128*s15*s45+56*s45^2)+
s34^2*(116*s15^2-398*s15*s45+273*s45^2)+
s34*(-39*s15^3+366*s15^2*s45-451*s15*s45^2+112*s45^3))/
(8*s12^3*(-s15+s23+s34))+
(11/(2*s12^2)-(11*s15)/(2*s12*s34^2)+(11*(s12-s15))/
(2*s12^2*s34)+(4*s12-4*s15+4*s34-85*s45)/
(8*s12^2*(s23+s34))-(11*(4*s15+6*s23-5*s34-9*s45))/
(8*s12^3)+(-70*s15+66*s23+59*s34-99*s45)/
(s12^2*(8*s12-8*s34-8*s45))+(33*s15^2*(s12-2*s45))/
(8*s12^2*s34*(s23+s34)^2)+(11*s15^2*(s12-2*s45))/
(2*s12^2*s34^2*(s23+s34))+(s15*(37*s15-4*s34))/
(8*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(11*s15^2*(-s15+s34))/(8*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(11*s15*(-s15+s34))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
((-11*s12)/9+4*s15-(23*s34)/9+(5*s45)/8)/(s12^2*(-s15+s23))+
(11*(s15+s23)*s34^2)/(2*s12^3*s45^2)-
(11*(s12*(s15-s23)+2*s23*s34))/(2*s12^2*s45^2)-
(37*s12+44*s15-114*s34)/(8*s12^2*s45)+(11*(8*s15-7*s34)*s34)/
(8*s12^3*s45)+(11*s15*s34*s45)/(9*s12^2*(s15-s23)^3)+
(33*s34^3*s45)/(4*s12^2*s15*(s23+s34)^3)-(11*s34^2*s45)/
(s12^2*s15*(s23+s34)^2)+(33*s34^3*s45)/(8*s12^2*s15^2*
(s23+s34)^2)+(6*s34*s45)/(s12^2*s15*(s23+s34))-
(55*s34^2*s45)/(8*s12^2*s15^2*(s23+s34))+(11*s34^3*s45)/
(4*s12^2*s15^3*(s23+s34))+(11*s34^2*s45)/
(8*s12^2*s15*(-s15+s23+s34)^2)-(11*s34^3*s45)/
(8*s12^2*s15^2*(-s15+s23+s34)^2)-(5*s15*s45)/
(8*s12^2*(-s15+s23)*(-s15+s23+s34))-
(13*s15*s45)/(4*s12^2*s34*(-s15+s23+s34))-
(43*s34*s45)/(8*s12^2*s15*(-s15+s23+s34))+
(55*s34^2*s45)/(8*s12^2*s15^2*(-s15+s23+s34))-
(11*s34^3*s45)/(4*s12^2*s15^3*(-s15+s23+s34))-
(5*s34*s45^2)/(8*s12^3*s15*(s15-s23))+(33*s15^2*s45^2)/
(8*s12^3*s34*(s23+s34)^2)+(11*s15^2*s45^2)/
(2*s12^3*s34^2*(s23+s34))-(55*s15*s45^2)/
(4*s12^3*s34*(s23+s34))+(5*s15^2*s45^2)/(8*s12^3*(s15-s23)*
(-s15+s23+s34)^2)-(11*s15^2*s45^2)/(8*s12^3*s34*
(-s15+s23+s34)^2)-(11*s15^2*s45^2)/(2*s12^3*s34^2*
(-s15+s23+s34))-(11*s15*s45^3*(s15+s45))/
(4*s12^3*(s23+s34)*(s12-s34-s45)^3)+
(11*s15*s45^3*(s15+s45))/(4*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(33*s15*s45^3*(s15+s45))/
(4*s12^3*(s23+s34)^3*(s12-s34-s45))+(33*s15^2*s34^2)/
(8*s12^3*(-s15+s23)*(s15-s23+s45)^2)-(33*s15^2*s34^2)/
(8*s12^3*s45*(s15-s23+s45)^2)-
(5*s15)/(8*s12^2*(s15-s23+s45))-(5*s15^2)/
(8*s12^3*(s15-s23+s45))-(65*s15*s34)/(8*s12^2*(s15-s23)*
(s15-s23+s45))+(3*s15^2*s34^2)/(4*s12^3*(s15-s23)^2*
(s15-s23+s45))+(3*s15*s34*(-13*s15+11*s34))/
(4*s12^3*(s15-s23)*(s15-s23+s45))-(11*s15^2*s34^2)/
(2*s12^3*s45^2*(s15-s23+s45))-(35*s15*s34)/
(4*s12^2*s45*(s15-s23+s45))+(11*s15*s34*(-4*s15+3*s34))/
(4*s12^3*s45*(s15-s23+s45))-(33*s34^3*s45*(s34+s45))/
(4*s12^3*s15*(s23+s34)^3)-(33*s34^3*s45*(s34+s45))/
(8*s12^3*s15^2*(s23+s34)^2)-(11*s34*s45*(s34+s45))/
(2*s12^3*s15*(s23+s34))+(11*s34^2*s45*(s34+s45))/
(2*s12^3*s15^2*(s23+s34))-(11*s34^3*s45*(s34+s45))/
(4*s12^3*s15^3*(s23+s34))-(11*s34^2*s45*(s34+s45))/
(4*s12^3*s15*(-s15+s23+s34)^2)+(11*s34^3*s45*(s34+s45))/
(8*s12^3*s15^2*(-s15+s23+s34)^2)+(39*s34*s45*(s34+s45))/
(8*s12^3*s15*(-s15+s23+s34))-(11*s34^2*s45*(s34+s45))/
(2*s12^3*s15^2*(-s15+s23+s34))+(11*s34^3*s45*(s34+s45))/
(4*s12^3*s15^3*(-s15+s23+s34))-(11*s15^3*s23)/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(4*s12^3*(s12+s15-s34)*(-s12+s34+s45)^2)+
(11*s15^2*(5*s23+s34))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(11*s15*s45^3)/(4*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15*s45^3*(s15+s45))/
(2*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15*(-s15+s34)*(-2*s34+s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s45^2*(2*s15+s45))/
(4*s12^3*(s23+s34)*(-s12+s34+s45))+
(5*s15*s45*(-2*s15+3*s45))/(8*s12^3*(-s15+s23)*
(-s15+s23+s34))+(11*s34^2*s45*(4*s34+3*s45))/
(4*s12^3*s15*(s23+s34)^2)+(11*s45*(s34+4*s45))/
(4*s12^3*(s23+s34))+(11*s15*s45*(-4*s15+5*s45))/
(4*s12^3*s34*(-s15+s23+s34))+(12*s12-45*s15+23*s34+
108*s45)/(24*s12^2*(-s15+s23+s34))+
(-6*s12*s15+(79*s15*s45)/4)/(s12^2*s34*(s23+s34))+
(52*s15*s34-19*s15*s45-25*s34*s45)/(36*s12^2*(s15-s23)^2)-
(11*s45*(5*s34^2+s34*s45+(2*s15-s45)*s45))/
(8*s12^3*(s23+s34)^2)-(11*s45^2*(2*s15^2+4*s15*s45+s45^2))/
(4*s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(11*s45^2*(3*s15^2+8*s15*s45+s45^2))/(8*s12^3*(s23+s34)^2*
(s12-s34-s45))-(39*s15^2-83*s15*s34+44*s34^2-
178*s15*s45+117*s34*s45+73*s45^2)/
(8*s12^3*(-s15+s23+s34))+(-306*s15^2-155*s34^2+
9*s15*(61*s34-20*s45)+90*s34*s45+135*s45^2)/
(72*s12^3*(s15-s23))+(33*s45*(s34^3-2*s15*s34*s45+
3*s34^2*s45-s15*s45^2))/(4*s12^3*(s23+s34)^3)-
((-s15+s34)*(2*s34+11*(s15+s45)))/(4*s12^2*(s23+s34)*
(-s12+s34+s45))-(11*s15*(-s34^3+s34^2*(s15+s45)-
s34*s45*(s15+s45)+s45^2*(s15+s45)))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(4*s12^2*(s23+s34)*(-s12+s34+s45)^3)-
(11*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(2*s12^2*(s23+s34)^2*(-s12+s34+s45)^2)-
(33*s15*(-s34^3+s34^2*(s15+s45)-s34*s45*(s15+s45)+
s45^2*(s15+s45)))/(4*s12^2*(s23+s34)^3*(-s12+s34+s45))+
(11*s45*(s15^2+s34^2+3*s15*s45+s45^2-s34*(2*s15+s45)))/
(4*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(11*(s34*s45-s15*(s34+s45))^2)/(9*s12^3*(s15-s23)^3)+
(11*(-s15^2+s12*(-4*s15+s34)+10*s15*s45+s34*(s34+s45)))/
(8*s12^2*(s23+s34)^2)+(29*s12*s34+22*(-s15+s34)*(s34+s45))/
(24*s12^2*(-s15+s23+s34)^2)+
(115*s34^2*s45-142*s15*s34*(s34+s45)+27*s15^2*(2*s34+s45))/
(36*s12^3*(s15-s23)^2)-(33*(s15*s34*(s12-s15-4*s45)-
s15^2*(s12-2*s45)+s34^2*(s15+3*s45)))/
(4*s12^2*(s23+s34)^3)+
(11*(-(s15^2*s23)+s15*s45*(s23+4*s45)+s45^2*(-3*s23+5*s45)))/
(4*s12^3*(-s12+s34+s45)^2)-
(11*(s15*(4*s23+s34+4*s45)+s45*(-3*s23-5*s34+5*s45)))/
(4*s12^2*(-s12+s34+s45)^2)+
(11*(2*s23*(s15-6*s45)+s45*(8*s15+19*s45)))/
(8*s12^3*(s12-s34-s45))-(-12*s15*(s34+s45)^2+
6*s15^2*(s34+2*s45)+s34*(6*s34^2+s34*s45-5*s45^2))/
(8*s12^3*(-s15+s23+s34)^2)-
(11*(s34^3-s34^2*s45+s34*s45^2-s45^3+s15^2*(-5*s34+s45)+
4*s15*(s34^2-s45^2)))/(8*s12^2*(s23+s34)^2*
(-s12+s34+s45)))*tr5,1-(11*(3*s15^2-3*s15*s23+s23^2))/
s34^2+(-3*s15+7*s23)/(4*s34)+(5*s15*s34)/(4*s12*s23)+
(33*s15*(s15+s34)^2)/(2*(s23+s34)^3)+
(33*s15^3)/(4*s34*(s23+s34)^2)+(11*s15^3)/(s34^2*(s23+s34))+
(7*s15^2)/(4*s34*(s23+s34))-(29*s34^2)/(12*(-s15+s23+s34)^2)+
(17*s34)/(12*(-s15+s23+s34))+(9*s15+(7*s34)/4)/(s23+s34)-
(11*(7*s15^2+11*s15*s34+s34^2))/(4*(s23+s34)^2)-
(11*s15)/(2*(s12+s23-s45))-(57*s15^2*s34^2)/
(2*s12^2*(-s15+s23)*(-s15+s23-s45))-(11*s15^3*s34^3)/
(6*s12^3*(-s15+s23)^2*(-s15+s23-s45))+
(37*s15-11*s45)/(4*(s12-s34-s45))-(11*s15*(s15+s34-s45))/
((s12+s23-s45)*(s12-s34-s45))+
(11*(s15^2-3*s15*s23+3*s23^2))/s45^2+(33*(s15-2*s23)*s23*s34)/
(s12*s45^2)+(33*s23^2*s34^2)/(s12^2*s45^2)+
(-7*s15+3*s23)/(4*s45)+(63*s23*s34)/(4*s12*s45)-
(33*(-s15+s23)*s34*(2*s23+s34))/(2*s12^2*s45)-
(11*s34^2*(-6*s23^2+s15*s34))/(2*s12^3*s45)+
(33*s15*(2*s15-s23)*s45)/(s12*s34^2)-(63*s15*s45)/(4*s12*s34)-
(5*s34*s45)/(4*s12*s15)+(5*s34^2*s45)/(2*s12^2*s15)-
(5*s34^3*s45)/(4*s12^3*s15)+(33*s34^4*s45)/
(2*s12*s15*(s23+s34)^3)-(99*s15^3*s45)/(4*s12*s34*(s23+s34)^2)-
(121*s34^3*s45)/(4*s12*s15*(s23+s34)^2)+
(33*s34^4*s45)/(4*s12*s15^2*(s23+s34)^2)-
(33*s15^3*s45)/(s12*s34^2*(s23+s34))-(33*s34^3*s45)/
(2*s12*s15^2*(s23+s34))+(11*s34^4*s45)/(2*s12*s15^3*(s23+s34))+
(11*s34^3*s45)/(4*s12*s15*(-s15+s23+s34)^2)-
(11*s34^4*s45)/(4*s12*s15^2*(-s15+s23+s34)^2)-
(27*s34^2*s45)/(2*s12*s15*(-s15+s23+s34))+
(33*s34^3*s45)/(2*s12*s15^2*(-s15+s23+s34))-
(11*s34^4*s45)/(2*s12*s15^3*(-s15+s23+s34))+
(81*s34^2*s45)/(4*s12*s15*s23+4*s12*s15*s34)+
(24*s15^2*s45)/(s12*s23*s34+s12*s34^2)-
((15*s15+11*s34-33*s45)*s45)/(4*s12*(s23+s34))+
(33*s15^2*(s34-6*s45)*s45)/(2*s12*(s23+s34)^3)-
(33*s15^2*s45^2)/(s12^2*s34^2)-(33*s15^2*s45^2)/(s12^3*s34)+
(5*s34^3*s45^2)/(4*s12^3*s15*s23)+(99*s15^3*s45^2)/
(4*s12^2*s34*(s23+s34)^2)+(33*s15^3*s45^2)/
(s12^2*s34^2*(s23+s34))-(213*s15^2*s45^2)/
(4*s12^2*s34*(s23+s34))+(57*s15^2*s45^2)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))+(33*s15^2*s45^2)/(2*s12^2*s34*
(-s15+s23+s34))+(s15^2*(98*s15-93*s45)*s45^2)/
(4*s12^3*(-s15+s23)*(-s15+s23+s34))+
(11*s15^2*(3*s15-5*s45)*s45^2)/(s12*(s23+s34)*
(s12-s34-s45)^3)+(33*s15^2*(3*s15-5*s45)*s45^2)/
(s12*(s23+s34)^3*(s12-s34-s45))-(33*s15^3*s45^3)/
(4*s12^3*s34*(s23+s34)^2)-(11*s15^3*s45^3)/
(s12^3*s34^2*(s23+s34))+(55*s15^2*s45^3)/
(2*s12^3*s34*(s23+s34))+(19*s15^3*s45^3)/(3*s12^3*(-s15+s23)*
(-s15+s23+s34)^2)+(11*s15^3*s45^3)/(2*s12^3*s34*
(-s15+s23+s34)^2)-(11*s15^3*s45^3)/(6*s12^3*(-s15+s23)^2*
(-s15+s23+s34))+(11*s15^2*s45^3)/(2*s12^3*s34*
(-s15+s23+s34))+(11*s15^2*(4*s15-5*s45)*s45^3)/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*(s15-s45)*s45^4)/(2*s12^3*(s23+s34)*
(s12-s34-s45)^3)+(33*s15^2*(s15-s45)*s45^4)/
(2*s12^3*(s23+s34)^3*(s12-s34-s45))+
(11*s15^2*s45^4*(-s15+s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(33*s23*(-s15+s23)^2)/(2*(s15+s45)^3)+
(11*s15^4*(s15-s23)*s23^2)/(2*s12^3*(s12+s15-s34)*
(s15+s45)^3)-(11*s15^4*s34)/(2*s12*s23*(s15+s45)^3)+
(11*s15^4*s34*(-s15+s34))/(s12^2*s23*(s15+s45)^3)-
(11*s15^4*s34*(-s15+s34)^2)/(2*s12^3*s23*(s15+s45)^3)+
(33*s23^2*(-(s15*(s15+2*s34))+s23*(s15+3*s34)))/
(2*s12*(s15+s45)^3)+(33*(s15^2*s23*s34*(s15+s34)+
s15^3*s34*(s15+2*s34)+s15*s23^2*(s15^2+2*s15*s34-2*s34^2)-
s23^3*(s15^2+2*s15*s34+3*s34^2)))/(2*s12^2*(s15+s45)^3)+
(33*(-3*s15^3*s23*s34^2+s15^3*s34*(s15^2+s15*s34-2*s34^2)-
s15*s23^2*(s15^3+s15^2*s34+s15*s34^2-2*s34^3)+
s23^3*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(2*s12^3*(s15+s45)^3)-(11*s15^4*s34)/(s12*(-s15+s23-s45)*
(s15+s45)^3)+(11*s15^4*(s15-s23)*s23^2)/
(s12^3*(s12-s34-s45)*(s15+s45)^3)+
(11*(s15^2+s15*s23-5*s23^2))/(4*(s15+s45)^2)+
(11*s15^3*(s15-s23)*s23)/(2*s12^2*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^3*s34)/(s12*s23*(s15+s45)^2)+(33*s15^3*(s15-s34)*s34)/
(s12^2*s23*(s15+s45)^2)+(22*s15^3*s34*(-s15+s34)^2)/
(s12^3*s23*(s15+s45)^2)+(11*s23*(-5*s23^2-11*s23*s34+
5*s15*(s15+2*s34)))/(4*s12*(s15+s45)^2)+
(11*(s23^3*(7*s15+10*s34)-s15^2*s34*(16*s15+25*s34)+
s15*s23*(-5*s15^2-21*s15*s34+s34^2)+
s23^2*(-2*s15^2-2*s15*s34+37*s34^2)))/(4*s12^2*(s15+s45)^2)+
(11*(-(s23^3*(9*s15^2+7*s15*s34+5*s34^2))+
s15^2*s34*(-19*s15^2-8*s15*s34+24*s34^2)+
s23^2*(6*s15^3+4*s15^2*s34+2*s15*s34^2-21*s34^3)+
3*s15*s23*(s15^3+s15^2*s34+14*s15*s34^2-4*s34^3)))/
(4*s12^3*(s15+s45)^2)+(99*s15^3*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45)^2)+(11*s15^3*(23*s15-16*s34)*s34)/
(4*s12^2*(-s15+s23-s45)*(s15+s45)^2)+
(77*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45)^2)+
(11*s15^3*s23*(-3*s15^2-8*s15*s23+11*s23^2))/
(4*s12^3*(s12-s34-s45)*(s15+s45)^2)-
(33*s23^3)/(4*s45*(s15+s45)^2)+(99*s23^3*s34)/
(4*s12*s45*(s15+s45)^2)-(99*s23^3*s34^2)/
(4*s12^2*s45*(s15+s45)^2)+(33*s23^3*s34^3)/
(4*s12^3*s45*(s15+s45)^2)+(-15*s15+19*s23)/(4*(s15+s45))+
(s23*(-70*s15+70*s23-59*s34))/(4*s12*(s15+s45))+
(71*s15^2*s34*(-s15+s34))/(2*s12^2*s23*(s15+s45))-
(137*s15^2*s34*(-s15+s34)^2)/(4*s12^3*s23*(s15+s45))+
(11*s23^3-3*s23^2*(38*s15+27*s34)+3*s15*s34*(60*s15+71*s34)+
s23*(103*s15^2+202*s15*s34-158*s34^2))/(4*s12^2*(s15+s45))+
(11*(-(s23^3*(2*s15+s34))+s23^2*(s15^2+s15*s34+s34^2)+
s23*s34*(-s15^2-32*s15*s34+18*s34^2)+
s15*(s15^3+24*s15^2*s34-2*s15*s34^2-16*s34^3)))/
(4*s12^3*(s15+s45))-(87*s15^2*s34)/(4*s12*(-s15+s23-s45)*
(s15+s45))-(s15^2*s34*(215*s15^2-232*s15*s34+50*s34^2))/
(4*s12^3*(-s15+s23-s45)*(s15+s45))-
(s15^2*(11*s15^2+136*s15*s23-147*s23^2))/(4*s12^2*(s12-s34-s45)*
(s15+s45))-(11*s15^2*(s15^3+s15^2*s23+s15*s23^2-3*s23^3))/
(4*s12^3*(s12-s34-s45)*(s15+s45))-
(11*s23^3)/(s45^2*(s15+s45))+(33*s23^3*s34)/
(s12*s45^2*(s15+s45))-(33*s23^3*s34^2)/(s12^2*s45^2*(s15+s45))+
(11*s23^3*s34^3)/(s12^3*s45^2*(s15+s45))-
(7*s23^2)/(4*s45*(s15+s45))+(213*s23^2*s34^2)/
(4*s12^2*s45*(s15+s45))-(55*s23^2*s34^3)/
(2*s12^3*s45*(s15+s45))+(19*s15^3*s34^3)/(3*s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(11*s15^3*s34^3)/(2*s12^3*s45*
(s15-s23+s45)^2)+(29*s45^2)/(12*(s15-s23+s45)^2)+
(11*s15^4*s34)/(4*s12*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^4*(s15-s34)*s34)/(2*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)+(11*s15^4*s34*(-s15+s34)^2)/
(4*s12^3*(s15+s45)^2*(s15-s23+s45)^2)-
(33*s15^3*s34)/(4*s12*(s15+s45)*(s15-s23+s45)^2)+
(11*s15^3*s34*(-3*s15+2*s34))/(2*s12^2*(s15+s45)*
(s15-s23+s45)^2)-(11*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^3*(s15+s45)*(s15-s23+s45)^2)+
(s15^2*s34^2*(-98*s15+71*s34))/(4*s12^3*(s15-s23)*
(s15-s23+s45))-(33*s15^2*s34^2)/(2*s12^2*s45*
(s15-s23+s45))+(11*s15^2*s34^3)/(s12^3*s45*(s15-s23+s45))-
(17*s45)/(12*(s15-s23+s45))-(22*s15^4*s34*(-s15+s34))/
(s12^2*(s15+s45)^3*(s15-s23+s45))+
(11*s15^4*s34*(-s15+s34)^2)/(s12^3*(s15+s45)^3*(s15-s23+s45))-
(s15^2*s34*(-302*s15+137*s34))/(4*s12^2*(s15+s45)*
(s15-s23+s45))+(33*s15*s45*(s15-s23+s45))/(s12^2*s34)-
(31*s34*(-s15+s34)*(s34+s45))/(12*s12*(-s15+s23+s34)^2)-
(33*s34^4*s45*(s34+s45))/(s12^2*s15*(s23+s34)^3)-
(33*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(s12^2*s15^3*(s23+s34))-
(11*s34^3*s45*(s34+s45))/(s12^2*s15*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45))/(2*s12^2*s15^2*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45))/(s12^2*s15^3*(-s15+s23+s34))-
(5*s34^2*s45^2*(s34+s45))/(4*s12^3*s15*(-s15+s23))+
(33*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15*(s23+s34)^3)+
(33*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(s23+s34))+
(33*s34^3*s45*(s34+s45)^2)/(4*s12^3*s15*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15^2*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45)^2)/(2*s12^3*s15^3*(-s15+s23+s34))+
(11*s15^2*(4*s15-5*s45)*s45^3)/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)+(11*s15*(s15-s45)*s45^3)/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^2*s45^4*(-s15+s45))/(s12^3*(s23+s34)^2*
(-s12+s34+s45)^2)+(11*s15^4*s23^2*(-s15+s23))/
(2*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(11*s15^3*(s15-s23)*s23)/(s12^2*(s15+s45)*(-s12+s34+s45)^2)+
(11*s15^3*s23*(s15^2+2*s15*s23-3*s23^2))/(s12^3*(s15+s45)*
(-s12+s34+s45)^2)+(11*s15*(s15+s45))/(-s12+s34+s45)^2+
(33*(-2*s15+s23)*s45*(s15+s45))/(s12*(-s12+s34+s45)^2)+
(14*s34+(11*s45)/4)/s12+(11*s15*s45^2*(-3*s15+4*s45))/
(2*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(55*s34^3*s45*(5*s34+4*s45))/(4*s12^2*s15*(s23+s34)^2)+
(s34*(-s15+s34)*(-27*s15+5*s45))/(2*s12^2*s23)+
(11*s15^2*s45^3*(-4*s15+5*s45))/(2*s12^2*(s23+s34)*
(s12-s34-s45)^3)+(33*s15^2*s45^3*(-4*s15+5*s45))/
(2*s12^2*(s23+s34)^3*(s12-s34-s45))+
(11*s15^2*s45^2*(-3*s15+5*s45))/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(22*s15^2*s45^2*(-3*s15+5*s45))/
(s12*(s23+s34)^2*(-s12+s34+s45)^2)+
(3*s45*(-75*s15+43*s23+11*s45))/(4*s12*(s12-s34-s45))+
(11*s34^3*s45*(13*s34+12*s45))/(4*s12^2*s15^2*(s23+s34))-
(11*s34^3*s45*(13*s34+12*s45))/(4*s12^2*s15^2*(-s15+s23+s34))-
(7*s34^2*s45*(32*s34+21*s45))/(4*s12^2*s15*(s23+s34))+
(11*s15*s45*(s15-3*s34+24*s45))/(4*s12*(s23+s34)^2)+
(s34^2*s45*(170*s34+137*s45))/(4*s12^2*s15*(-s15+s23+s34))+
(12*s15*s34*s45*(s34*(s15-s45)+s15*s45))/(s12^2*(-s15+s23)^3)+
(4*(s34*(s15-s45)+s15*s45)^3)/(s12^3*(-s15+s23)^3)-
(27*s15^2*s34)/(4*s12*s15*s23+4*s12*s23*s45)+
(86*s15*s34-8*s15*s45-33*s34*s45)/(12*s12*(-s15+s23-s45))-
(-31*s15*s34-31*s15*s45+4*s34*s45)/(-2*s12*s15+2*s12*s23)+
(-8*s15*s34+39*s34^2-10*s15*s45+71*s34*s45)/
(12*s12*(-s15+s23+s34))+
(s45*(22*s15*s34-59*s34^2+63*s15*s45+81*s34*s45-33*s45^2))/
(4*s12^2*(s23+s34))+(s15*(66*s15*s34-64*s34*s45-31*s45^2))/
(12*s12*(s15-s23+s45)^2)+(-70*s15*s23+70*s23^2-4*s15*s34+
70*s23*s34-78*s34^2+81*s15*s45-129*s23*s45+107*s34*s45-
22*s45^2)/(4*s12^2)+(11*s15*s45^2*(9*s15^2+10*s15*s45-
17*s45^2))/(4*s12^2*(s23+s34)^2*(s12-s34-s45))+
(11*s15*s45*(6*s15^2+3*s15*s45-16*s45^2))/(2*s12*(s23+s34)*
(-s12+s34+s45)^2)-(s45^2*(-12*s15^2+34*s15*s45-11*s45^2))/
(s12^2*(s23+s34)*(-s12+s34+s45))+
(11*s15*s45^3*(2*s15^2+s15*s45-2*s45^2))/(2*s12^3*(s23+s34)*
(-s12+s34+s45)^2)-(11*s45^3*(s15^2-4*s15*s45+s45^2))/
(4*s12^3*(s23+s34)*(-s12+s34+s45))+
(11*s15*s45^3*(-3*s15^2-2*s15*s45+3*s45^2))/(4*s12^3*(s23+s34)^2*
(s12-s34-s45))+(33*s15*s45^2*(-2*s15^2-s15*s45+3*s45^2))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(11*s15*(s15^2+3*s15*s34+s34^2-5*s15*s45-2*s34*s45+3*s45^2))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/
(2*s12^3*s15*(s23+s34))-(11*s15^2*(s15*s34+s34^2-3*s15*s45-
3*s34*s45+6*s45^2))/(2*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
(2*(s23+s34)*(-s12+s34+s45)^3)-
(11*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
((s23+s34)^2*(-s12+s34+s45)^2)-
(33*s15^2*(s15*s34+s34^2-3*s15*s45-3*s34*s45+6*s45^2))/
(2*(s23+s34)^3*(-s12+s34+s45))-
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(4*s12^3*s15^2*(s23+s34))+
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(4*s12^3*s15^2*(-s15+s23+s34))+
(s15^2*(66*s15*s34-25*s34^2-17*s34*s45+8*s45^2))/
(6*s12^2*(s15-s23+s45)^2)+
(11*s15*(-s15^2+2*s15*s34+s34^2-4*s15*s45-4*s34*s45+9*s45^2))/
(2*(s23+s34)*(-s12+s34+s45)^2)-
(11*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(4*s12^3*s15*(s23+s34)^2)+
(s15^3*(66*s15*s34-36*s34^2-3*s34*s45+10*s45^2))/
(12*s12^3*(s15-s23+s45)^2)+
(3*s45*(21*s15^2-48*s15*s45+22*s45^2))/(4*s12*(s23+s34)*
(s12-s34-s45))+(11*s15*(s15^2+12*s15*s34+5*s34^2-
22*s15*s45-13*s34*s45+24*s45^2))/(4*(s23+s34)^2*
(-s12+s34+s45))+(4*s15^2-40*s15*s34+36*s15*s45-
11*s34*s45+33*s45^2)/(4*(s23+s34)*(-s12+s34+s45))+
(11*s15*s45*(-9*s15^2-18*s15*s45+38*s45^2))/
(4*s12*(s23+s34)^2*(s12-s34-s45))+
(s15*(153*s15*s34-31*s34^2-114*s15*s45-13*s34*s45+51*s45^2))/
(12*s12^2*(-s15+s23-s45))+
(s15^2*(21*s15*s34-54*s34^2-98*s15*s45+66*s34*s45+51*s45^2))/
(12*s12^3*(-s15+s23-s45))-
(s34^2*s45*(105*s34^2+188*s34*s45+83*s45^2))/
(4*s12^3*s15*(-s15+s23+s34))-(24*s23^2*s34)/
(s12*s15*s45+s12*s45^2)-(33*s45*(s34^4+5*s15^2*s34*s45+
s15*s34^2*s45-4*s15^2*s45^2-s34^3*(s15+2*s45)))/
(2*s12^2*(s23+s34)^3)-(33*s45*(-s34^5+s34^4*s45-
3*s15^2*s34*s45^2+s15^2*s45^3+s34^3*s45*(3*s15+2*s45)))/
(2*s12^3*(s23+s34)^3)+(11*s45*(-11*s34^4+16*s34^3*s45-
15*s15*s34*s45^2+3*s15*s45^2*(s15+s45)+
3*s34^2*s45*(5*s15+4*s45)))/(4*s12^3*(s23+s34)^2)+
(11*s45*(7*s34^3-9*s34^2*s45+s45^2*(-6*s15+s45)-
s34*s45*(6*s15+5*s45)))/(4*s12^3*(s23+s34))-
(11*s45*(-8*s34^3-24*s15*s34*s45+s34^2*(5*s15+11*s45)+
s15*s45*(5*s15+14*s45)))/(4*s12^2*(s23+s34)^2)+
(-133*s34^3+s34^2*(247*s15-574*s45)+
6*s15*s45*(-43*s15+62*s45)+s34*(-114*s15^2+619*s15*s45-
375*s45^2))/(12*s12^2*(-s15+s23+s34))+
(s34*(s34^2*(71*s15-27*s45)+s15*(71*s15^2-27*s15*s45+5*s45^2)-
2*s34*(71*s15^2-27*s15*s45+5*s45^2)))/(4*s12^3*s23)+
(s15^2*s45^2+11*s15*s34*s45^2-s34^2*(s15^2-37*s15*s45+
12*s45^2))/(2*s12^2*(-s15+s23)^2)+
(s15*(190*s15-137*s45)*s45+s34^2*(-141*s15+49*s45)+
s34*(190*s15^2-122*s15*s45+23*s45^2))/(4*s12^2*(-s15+s23))+
(-8*s34^4-8*s15^2*s45^2+16*s15*s34*s45*(-s15+s45)+
s34^3*(16*s15+17*s45)+s34^2*(-8*s15^2+32*s15*s45+25*s45^2))/
(6*s12^2*(-s15+s23+s34)^2)+(11*s15^3+121*s15^2*s45+
485*s15*s45^2-33*s45^3+3*s23^2*(-49*s15+93*s45)-
4*s23*(-34*s15^2+100*s15*s45+101*s45^2))/
(4*s12^2*(s12-s34-s45))+(s34^3*(261*s15-131*s45)+
3*s34^2*(-154*s15^2+101*s15*s45+8*s45^2)+
s15*s45*(392*s15^2-594*s15*s45+249*s45^2)+
s34*(392*s15^3-564*s15^2*s45+291*s15*s45^2-53*s45^3))/
(12*s12^3*(-s15+s23))+(77*s23^3+8*s34^3-
22*s34^2*(-5*s15+7*s45)-11*s23^2*(3*s15+s34+19*s45)-
11*s23*(3*s15^2-10*s15*s34+6*s34^2-6*s15*s45-11*s34*s45-
13*s45^2)-11*s34*(11*s15^2-10*s15*s45+13*s45^2)+
11*(-s15^3+5*s15^2*s45+13*s15*s45^2+s45^3))/(4*s12^3)+
(11*(9*s15*s45^2*(s15+s45)+s23^2*(s15^2-s15*s45+4*s45^2)-
s23*(s15^3-s15^2*s45+10*s15*s45^2+6*s45^3)))/
(s12^2*(-s12+s34+s45)^2)+(3*s15*s34*(35*s15-11*s45)*s45^2+
11*s15^2*s45^2*(-2*s15+3*s45)+s34^3*(39*s15^2-111*s15*s45+
61*s45^2)+s34^2*(22*s15^3+111*s15^2*s45-144*s15*s45^2+
11*s45^3))/(6*s12^3*(-s15+s23)^2)+
(11*(s15^4-s15^3*s45-11*s15^2*s45^2-27*s15*s45^3+s45^4+
s23^3*(-10*s15+13*s45)-5*s23^2*(-s15^2+s15*s45+7*s45^2)+
s23*(4*s15^3-7*s15^2*s45+46*s15*s45^2+25*s45^3)))/
(4*s12^3*(s12-s34-s45))+
(10*s34^5+30*s15^2*s45^2*(-s15+s45)-3*s34^4*(10*s15+23*s45)+
3*s15*s34*s45*(-10*s15^2+30*s15*s45+s45^2)-
3*s34^3*(-10*s15^2+19*s15*s45+56*s45^2)-
s34^2*(10*s15^3-90*s15^2*s45+24*s15*s45^2+89*s45^3))/
(12*s12^3*(-s15+s23+s34)^2)+
(119*s34^4+84*s34^3*(-4*s15+7*s45)-3*s15*s45*
(98*s15^2-335*s15*s45+149*s45^2)+
3*s34^2*(105*s15^2-373*s15*s45+262*s45^2)+
s34*(-98*s15^3+975*s15^2*s45-1230*s15*s45^2+317*s45^3))/
(12*s12^3*(-s15+s23+s34))+
(11*(-8*s15*s45^3*(s15+s45)+s23^3*(5*s15^2-4*s15*s45+3*s45^2)-
s23^2*(3*s15^3-2*s15^2*s45+s15*s45^2+8*s45^3)+
2*s23*(-s15^4+s15^3*s45-s15^2*s45^2+7*s15*s45^3+3*s45^4)))/
(2*s12^3*(-s12+s34+s45)^2)+
(7/(4*s12^2)-(5*s34)/(4*s12^2*s23)+(s12+s15+s34-(11*s45)/4)/
(s12^2*(s23+s34))-(33*s15^2*(s12-2*s45))/
(4*s12^2*s34*(s23+s34)^2)-(11*s15^2*(s12-2*s45))/
(s12^2*s34^2*(s23+s34))+(11*s15)/(2*s12^2*(s12+s23-s45))+
(11*s15*(s15+3*s34-s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(11*(s12*(s15-2*s23)+2*s23*s34))/
(s12^2*s45^2)+((-7*s12)/4+11*(s15-s23))/(s12^2*s45)+
(22*s23*s34)/(s12^3*s45)-(22*s15*s45)/(s12^3*s34)+
(4*s15*s34*s45)/(s12^2*(-s15+s23)^3)-(5*s34^2*s45)/
(4*s12^3*s15*s23)+(33*s34^3*s45)/(2*s12^2*s15*(s23+s34)^3)-
(22*s34^2*s45)/(s12^2*s15*(s23+s34)^2)+(33*s34^3*s45)/
(4*s12^2*s15^2*(s23+s34)^2)-(11*s34*s45)/(2*s12^3*(s23+s34))+
(12*s34*s45)/(s12^2*s15*(s23+s34))-(55*s34^2*s45)/
(4*s12^2*s15^2*(s23+s34))+(11*s34^3*s45)/(2*s12^2*s15^3*
(s23+s34))+(11*s34^2*s45)/(4*s12^2*s15*(-s15+s23+s34)^2)-
(11*s34^3*s45)/(4*s12^2*s15^2*(-s15+s23+s34)^2)+
(14*s15*s45)/(s12^2*(-s15+s23)*(-s15+s23+s34))+
(11*s15*s45)/(s12^2*s34*(-s15+s23+s34))-
(43*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))+
(55*s34^2*s45)/(4*s12^2*s15^2*(-s15+s23+s34))-
(11*s34^3*s45)/(2*s12^2*s15^3*(-s15+s23+s34))+
(s15*(196*s15-181*s45)*s45)/(12*s12^3*(-s15+s23)*
(-s15+s23+s34))-(33*s15^2*s45^2)/(4*s12^3*s34*
(s23+s34)^2)-(11*s15^2*s45^2)/(s12^3*s34^2*(s23+s34))+
(33*s15*s45^2)/(2*s12^3*s34*(s23+s34))+(19*s15^2*s45^2)/
(3*s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(11*s15^2*s45^2)/(2*s12^3*s34*(-s15+s23+s34)^2)-
(11*s15^2*s45^2)/(6*s12^3*(s15-s23)^2*(-s15+s23+s34))+
(11*s15*s45^2)/(2*s12^3*s34*(-s15+s23+s34))+
(11*s15*(s15-s45)*s45^3)/(2*s12^3*(s23+s34)*(s12-s34-s45)^
3)+(33*s15*(s15-s45)*s45^3)/(2*s12^3*(s23+s34)^3*
(s12-s34-s45))+(11*s15*s45^3*(-s15+s45))/
(2*s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^3*(s15-s23)*s23)/(2*s12^3*(s12+s15-s34)*
(s15+s45)^3)+(11*s15^3*s34)/(2*s12^2*s23*(s15+s45)^3)+
(11*s15^3*(s15-s34)*s34)/(2*s12^3*s23*(s15+s45)^3)+
(33*(-(s15*s23^2)+s12*s23*(-s15+s23)-2*s23^2*s34+
s15^2*(s23+s34)))/(2*s12^2*(s15+s45)^3)+
(33*(s23^2*s34^2-s15^3*(s23+s34)+s15*s23*s34*(s23+s34)+
s15^2*(s23^2-s23*s34-s34^2)))/(2*s12^3*(s15+s45)^3)+
(11*s15^3*(s15-s23)*s23)/(s12^3*(s12-s34-s45)*(s15+s45)^3)-
(11*s15^2*s34)/(s12^2*s23*(s15+s45)^2)+
(33*s15^2*s34*(-s15+s34))/(2*s12^3*s23*(s15+s45)^2)+
(11*(-s15^2+s12*(s15+2*s23)+5*s23*(s23+2*s34)-
s15*(4*s23+9*s34)))/(4*s12^2*(s15+s45)^2)+
(11*(s15^3+2*s15^2*(3*s23+7*s34)-s23*s34*(5*s23+12*s34)+
s15*(-7*s23^2+4*s23*s34+6*s34^2)))/(4*s12^3*(s15+s45)^2)-
(11*s15^2*(s15^2+8*s15*s23-9*s23^2))/(4*s12^3*(s12-s34-s45)*
(s15+s45)^2)+(33*s23^2*(s12-2*s34))/(4*s12^2*s45*
(s15+s45)^2)+(33*s23^2*s34^2)/(4*s12^3*s45*(s15+s45)^2)+
(27*s15*s34)/(4*s12^2*s23*(s15+s45))+(71*s15*(s15-s34)*s34)/
(4*s12^3*s23*(s15+s45))+(-15*s12+26*s15-26*s23+44*s34)/
(4*s12^2*(s15+s45))+(11*(s15^2-s23^2-10*s15*s34))/
(4*s12^3*(s15+s45))+(12*s15*(-s15+s23))/
(s12^2*(s12-s34-s45)*(s15+s45))+(11*s15*(-s15^2+s23^2))/
(2*s12^3*(s12-s34-s45)*(s15+s45))+(11*s23^2*(s12-2*s34))/
(s12^2*s45^2*(s15+s45))+(11*s23^2*s34^2)/
(s12^3*s45^2*(s15+s45))-(33*s23*s34^2)/(2*s12^3*s45*
(s15+s45))+(-(s12*s23)+(35*s23*s34)/2)/
(s12^2*s45*(s15+s45))+(19*s15^2*s34^2)/(3*s12^3*(-s15+s23)*
(s15-s23+s45)^2)-(11*s15^2*s34^2)/(2*s12^3*s45*
(s15-s23+s45)^2)-(11*s15^3*s34)/(4*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)+(11*s15^3*s34*(-s15+s34))/
(4*s12^3*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^2*s34)/(2*s12^2*(s15+s45)*(s15-s23+s45)^2)-
(11*s15^2*s34*(-2*s15+s34))/(4*s12^3*(s15+s45)*
(s15-s23+s45)^2)-(14*s15*s34)/(s12^2*(s15-s23)*
(s15-s23+s45))+(11*s15^2*s34^2)/(6*s12^3*(s15-s23)^2*
(s15-s23+s45))+(-6*s12+13*s15+2*s34)/
(6*s12^2*(s15-s23+s45))+(s15*s34*(-196*s15+137*s34))/
(12*s12^3*(s15-s23)*(s15-s23+s45))+
(s15*(98*s15-5*s34-51*s45))/(12*s12^3*(s15-s23+s45))-
(11*s15*s34)/(s12^2*s45*(s15-s23+s45))+(11*s15*s34^2)/
(2*s12^3*s45*(s15-s23+s45))-(11*s15^3*s34)/
(s12^2*(s15+s45)^3*(s15-s23+s45))-(11*s15^3*(s15-s34)*s34)/
(s12^3*(s15+s45)^3*(s15-s23+s45))+(33*s15^2*s34)/
(2*s12^2*(s15+s45)^2*(s15-s23+s45))+
(11*s15^2*(5*s15-3*s34)*s34)/(2*s12^3*(s15+s45)^2*
(s15-s23+s45))-(43*s15*s34)/(4*s12^2*(s15+s45)*
(s15-s23+s45))-(3*s15*(35*s15-13*s34)*s34)/
(4*s12^3*(s15+s45)*(s15-s23+s45))+(5*s34*s45*(s34+s45))/
(4*s12^3*s15*(-s15+s23))-(33*s34^3*s45*(s34+s45))/
(2*s12^3*s15*(s23+s34)^3)-(33*s34^3*s45*(s34+s45))/
(4*s12^3*s15^2*(s23+s34)^2)-(11*s34*s45*(s34+s45))/
(s12^3*s15*(s23+s34))+(11*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(s23+s34))-(11*s34^3*s45*(s34+s45))/
(2*s12^3*s15^3*(s23+s34))-(11*s34^2*s45*(s34+s45))/
(2*s12^3*s15*(-s15+s23+s34)^2)+(11*s34^3*s45*(s34+s45))/
(4*s12^3*s15^2*(-s15+s23+s34)^2)+(39*s34*s45*(s34+s45))/
(4*s12^3*s15*(-s15+s23+s34))-(11*s34^2*s45*(s34+s45))/
(s12^3*s15^2*(-s15+s23+s34))+(11*s34^3*s45*(s34+s45))/
(2*s12^3*s15^3*(-s15+s23+s34))+(11*s15*s45^3*(-s15+s45))/
(s12^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23*(-s15+s23))/(2*s12^3*(s15+s45)^2*
(-s12+s34+s45)^2)+(11*s15^2*(s15-s23))/
(2*s12^2*(s15+s45)*(-s12+s34+s45)^2)+
(11*s15^2*(s15^2+4*s15*s23-5*s23^2))/(2*s12^3*(s15+s45)*
(-s12+s34+s45)^2)+(11*s45^3)/(2*s12^3*(s23+s34)*
(-s12+s34+s45))+(11*s34^2*s45*(4*s34+3*s45))/
(2*s12^3*s15*(s23+s34)^2)+(s34*(-27*s15+27*s34+5*s45))/
(4*s12^3*s23)+(11*(2*s15-2*s23+2*s34+9*s45))/(4*s12^3)+
(s15^2*(-13*s34+10*s45))/(12*s12^3*(s15-s23+s45)^2)-
(-48*s15+92*s23+15*s34+11*s45)/(4*s12^2*(s12-s34-s45))+
(-184*s15+79*s34+77*s45)/(12*s12^2*(s15-s23))+
(s12*s15-(35*s15*s45)/2)/(s12^2*s34*(s23+s34))-
(11*(s12*(-2*s15+s23)+2*s15*s45))/(s12^2*s34^2)+
(-27*s15*s34-37*s12*s45+6*s15*s45)/(12*s12^2*(s15-s23+s45)^
2)+(11*(s15^2+8*s15*s34+s34^2+s12*(4*s15+s34)-
10*s15*s45+3*s34*s45))/(4*s12^2*(s23+s34)^2)+
(-196*s15^2+151*s15*s34-72*s34^2+195*s15*s45+16*s34*s45-
68*s45^2)/(12*s12^3*(s15-s23))+
(11*s15*(2*s15*s34+3*s34^2-s15*s45-2*s34*s45+s45^2))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(98*s15^2-227*s15*s34+129*s34^2-474*s15*s45+329*s34*s45+
200*s45^2)/(12*s12^3*(-s15+s23+s34))-
(33*s45*(s34^3-2*s15*s34*s45-s34^2*s45+s15*s45^2))/
(2*s12^3*(s23+s34)^3)+(11*(-3*s15^2*s45^2+s45^4))/
(4*s12^3*(s23+s34)^2*(s12-s34-s45))-
(11*(-2*s15^2*s45^2+s45^4))/(2*s12^3*(s23+s34)*
(-s12+s34+s45)^2)+(11*s15*(s34^3+s34^2*(s15-s45)+
(s15-s45)*s45^2+s34*s45*(-s15+s45)))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15*(s34^3+s34^2*(s15-s45)+(s15-s45)*s45^2+
s34*s45*(-s15+s45)))/(2*s12^2*(s23+s34)*(-s12+s34+s45)^
3)+(11*s15*(s34^3+s34^2*(s15-s45)+(s15-s45)*s45^2+
s34*s45*(-s15+s45)))/(s12^2*(s23+s34)^2*(-s12+s34+s45)^
2)+(33*s15*(s34^3+s34^2*(s15-s45)+(s15-s45)*s45^2+
s34*s45*(-s15+s45)))/(2*s12^2*(s23+s34)^3*
(-s12+s34+s45))+(-2*s34^2+s34*(9*s15-11*s45)-
11*s15*(s15+s45))/(2*s12^2*(s23+s34)*(-s12+s34+s45))-
(33*(s15*(s12+s15)*s34+s15^2*(s12-2*s45)+s34^2*(s15+s45)))/
(2*s12^2*(s23+s34)^3)+(11*s45*(5*s34^2-7*s34*s45+
s45*(2*s15+s45)))/(4*s12^3*(s23+s34)^2)+
(7*s12+44*(s15-s23+s45))/(4*s12^2*s34)+
(12*s34*s45+s15*(-s34+s45))/(6*s12^2*(s15-s23)^2)+
(4*(s34*s45-s15*(s34+s45))^2)/(s12^3*(-s15+s23)^3)+
(37*s12*s34+6*(-s15+s34)*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)-
(11*(-3*s15^2+7*s23^2+12*s15*s45+s45^2-4*s23*(s15+3*s45)))/
(4*s12^3*(s12-s34-s45))-(11*(s15^2+(5*s23+s34-s45)*s45-
s15*(s23-2*s34+7*s45)))/(2*s12^2*(-s12+s34+s45)^2)+
(s12+(-26*s15+20*s34+89*s45)/12)/(s12^2*(-s15+s23+s34))-
(11*(s34^3+s34^2*(12*s15-s45)+s34*(5*s15^2-8*s15*s45+
s45^2)-s45*(s15^2-4*s15*s45+s45^2)))/
(4*s12^2*(s23+s34)^2*(-s12+s34+s45))+
(11*(s34^2*(-2*s15+s45)-s34*s45*(-2*s15+s45)+
s45*(-s15^2-s15*s45+s45^2)))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)-(11*(s15^3+s15^2*(3*s23-s45)+
s45*(3*s23^2-5*s23*s45+s45^2)+s15*(-4*s23^2-2*s23*s45+
7*s45^2)))/(2*s12^3*(-s12+s34+s45)^2)+
(11*s15^2*(s34-s45)-s34*s45*(37*s34+11*s45)+
s15*(26*s34^2+48*s34*s45+22*s45^2))/(6*s12^3*(s15-s23)^2)+
(20*s15*(s34+s45)^2-10*s15^2*(s34+2*s45)+
s34*(-10*s34^2+13*s34*s45+23*s45^2))/
(12*s12^3*(-s15+s23+s34)^2))*tr5,
-343/216+(11*s15^2)/(24*(s12+s15-s34)^2)-
s15/(6*(s12+s15-s34))+(11*s15^2)/(24*s12*(s12+s15-s34))+
(11*(-s15+s23)^2)/(6*s34^2)+(29*s15-7*s23)/(24*s34)-
(11*s15*s34*(s15+s34))/(4*(s23+s34)^3)+(11*s34*(7*s15+s34))/
(24*(s23+s34)^2)-(11*s15^2)/(12*s34*(s23+s34))+
(37*s34^2)/(72*(-s15+s23+s34)^2)-
(25*s34)/(72*(-s15+s23+s34))-(18*s15+7*s34)/(24*(s23+s34))+
(5*s34*(s15-2*s45))/(72*s12*s23)-(59*s15+15*s23)/
(24*(s12+s23-s45))+(5*s15^2*s34^2)/(8*s12^2*(-s15+s23)*
(-s15+s23-s45))+(5*s15^2*(3*s15-4*s34)*s34^2)/
(24*s12^3*(-s15+s23)*(-s15+s23-s45))+(11*(-s15+s23)^2)/
(6*s45^2)+(11*(s15-s23)*s23*s34)/(2*s12*s45^2)+
(11*s23^2*s34^2)/(2*s12^2*s45^2)-(11*(s15^2+s15*s23+s23^2)*s34^3)/
(6*s12^3*s45^2)+(-7*s15+29*s23)/(24*s45)+
(21*s23*s34)/(8*s12*s45)+(11*s34^2*(-12*s15^2-12*s15*s23+
8*s15*s34+11*s23*s34))/(24*s12^3*s45)-
(s34*(-44*s15*s23+27*s15*s34+71*s23*s34))/(8*s12^2*s45)+
(11*s15*(-s15+s23)*s45)/(2*s12*s34^2)+(21*s15*s45)/(8*s12*s34)+
(5*(-2*s23+s34)*s45)/(72*s12*s15)-(11*s34^4*s45)/
(4*s12*s15*(s23+s34)^3)+(121*s34^3*s45)/
(24*s12*s15*(s23+s34)^2)-(11*s34^4*s45)/
(8*s12*s15^2*(s23+s34)^2)+(11*s34^3*s45)/
(4*s12*s15^2*(s23+s34))-(11*s34^4*s45)/(12*s12*s15^3*
(s23+s34))-(11*s34^3*s45)/(24*s12*s15*(-s15+s23+s34)^2)+
(11*s34^4*s45)/(24*s12*s15^2*(-s15+s23+s34)^2)+
(9*s34^2*s45)/(4*s12*s15*(-s15+s23+s34))-
(11*s34^3*s45)/(4*s12*s15^2*(-s15+s23+s34))+
(11*s34^4*s45)/(12*s12*s15^3*(-s15+s23+s34))-
(27*s34^2*s45)/(8*s12*s15*s23+8*s12*s15*s34)+
(11*s15^2*s45)/(4*s12*s23*s34+4*s12*s34^2)+
((-22*s15+37*s34-33*s45)*s45)/(24*s12*(s23+s34))+
(11*s15*(s23-s45)*s45)/(2*s12^2*s34)+(11*s15^2*s45^2)/
(2*s12^2*s34^2)+(11*s15^2*s45^2)/(2*s12^3*s34)-
(5*s34^2*s45^2)/(18*s12^2*s15*s23)-(11*s15^2*s45^2)/
(4*s12^2*s34*(s23+s34))+(5*s15^2*s45^2)/(8*s12^2*(-s15+s23)*
(-s15+s23+s34))+(27*s15^2*s45^2)/(8*s12^2*s34*
(-s15+s23+s34))+(11*s15^2*(6*s15-7*s45)*s45^2)/
(12*s12^3*s34*(-s15+s23+s34))+(5*s15^2*(3*s15-4*s45)*s45^2)/
(24*s12^3*(-s15+s23)*(-s15+s23+s34))+
(11*s45^2)/(24*s12*(s12+s23-s45))+(5*s34^2*(s34-s45)*s45^2)/
(24*s12^3*s15*(-s15+s23))-(5*s34^3*s45^3)/(36*s12^3*s15^2*s23)-
(5*s34^3*s45^3)/(18*s12^3*s15*(-s15+s23)^2)+
(5*s34^3*s45^3)/(36*s12^3*s15^2*(-s15+s23))+
(11*s15^2*s45^3)/(12*s12^3*s34*(s23+s34))+
(5*s15^3*s45^3)/(24*s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(11*s15^3*s45^3)/(24*s12^3*s34*(-s15+s23+s34)^2)+
(11*s15^3*s45^3)/(6*s12^3*s34^2*(-s15+s23+s34))+
(55*s15^2*s45^3)/(6*s12*(s23+s34)*(s12-s34-s45)^3)+
(11*(-3*s15+s23-2*s45)*s45^3)/(4*s12*(s12-s34-s45)^3)-
(11*s15^2*s45^3)/(3*s12*(s12+s23-s45)*(s12-s34-s45)^3)+
(55*s15^2*s45^3)/(2*s12*(s23+s34)^3*(s12-s34-s45))+
(11*s15*s45^3)/(8*s12*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s15*s45^3)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(55*s15^2*s45^4)/(12*s12^2*(s23+s34)*(s12-s34-s45)^3)+
(11*s15^2*s45^4)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(55*s15^2*s45^4)/(4*s12^2*(s23+s34)^3*(s12-s34-s45))+
(11*s15^2*s45^5)/(12*s12^3*(s23+s34)*(s12-s34-s45)^3)+
(11*s15^2*s45^5)/(4*s12^3*(s23+s34)^3*(s12-s34-s45))+
(11*s15*s23*(-s15+s23))/(4*(s15+s45)^3)-
(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)*(s15+s45)^3)-
(11*s15^4*s34)/(12*s12*s23*(s15+s45)^3)+(11*s15^4*s34*(-s15+s34))/
(6*s12^2*s23*(s15+s45)^3)-(11*s15^4*s34*(-s15+s34)^2)/
(12*s12^3*s23*(s15+s45)^3)-
(11*s15*(s15^2*s34+s15*s23*s34+s23^2*(s15+3*s34)))/
(4*s12*(s15+s45)^3)+(11*s15*(5*s15*s23*s34^2+
s15^2*s34*(-s15+4*s34)+s23^2*(s15^2+2*s15*s34+3*s34^2)))/
(4*s12^2*(s15+s45)^3)-
(11*s15*(3*s15*s23*s34^3+3*s15^2*s34^2*(-s15+s34)+
s23^2*(s15^3+s15^2*s34+s15*s34^2+s34^3)))/
(4*s12^3*(s15+s45)^3)-(11*s15^4*s34)/(6*s12*(-s15+s23-s45)*
(s15+s45)^3)+(11*s15^4*s23^2)/(4*s12^2*(s12-s34-s45)*
(s15+s45)^3)+(11*s15^5*s23^2)/(4*s12^3*(s12-s34-s45)*
(s15+s45)^3)+(11*(s15^2+5*s15*s23-6*s23^2))/
(24*(s15+s45)^2)-(11*s15^4*s23^2)/(12*s12^2*(s12+s15-s34)^2*
(s15+s45)^2)-(11*s15^3*s23)/(24*s12*(s12+s15-s34)*
(s15+s45)^2)-(11*s15^4*s23^2)/(12*s12^3*(s12+s15-s34)*
(s15+s45)^2)+(11*s15^3*s23*(s15+3*s23))/
(6*s12^2*(s12+s15-s34)*(s15+s45)^2)+
(11*s15^3*s34)/(6*s12*s23*(s15+s45)^2)+(11*s15^3*(s15-s34)*s34)/
(2*s12^2*s23*(s15+s45)^2)+(11*s15^3*s34*(-s15+s34)^2)/
(3*s12^3*s23*(s15+s45)^2)+
(11*(13*s15^2*s34+2*s23^2*(4*s15+9*s34)+
s15*s23*(5*s15+23*s34)))/(24*s12*(s15+s45)^2)-
(11*(s15^2*s34*(-16*s15+59*s34)+2*s23^2*(5*s15^2+8*s15*s34+
9*s34^2)+s15*s23*(5*s15^2+8*s15*s34+61*s34^2)))/
(24*s12^2*(s15+s45)^2)+(11*(3*s15^2*s34^2*(-16*s15+15*s34)+
2*s23^2*(6*s15^3+5*s15^2*s34+4*s15*s34^2+3*s34^3)+
3*s15*s23*(s15^3+s15^2*s34+s15*s34^2+11*s34^3)))/
(24*s12^3*(s15+s45)^2)+(33*s15^3*s34)/(8*s12*(-s15+s23-s45)*
(s15+s45)^2)+(11*s15^3*(23*s15-16*s34)*s34)/
(24*s12^2*(-s15+s23-s45)*(s15+s45)^2)+
(77*s15^3*s34*(2*s15^2-3*s15*s34+s34^2))/
(24*s12^3*(-s15+s23-s45)*(s15+s45)^2)+
(11*s15^3*s23)/(24*s12*(s12-s34-s45)*(s15+s45)^2)-
(11*s15^4*s23*(s15+4*s23))/(8*s12^3*(s12-s34-s45)*
(s15+s45)^2)-(11*s15^3*s23*(s15+6*s23))/
(12*s12^2*(s12-s34-s45)*(s15+s45)^2)-
(15*s15+7*s23)/(24*(s15+s45))-(11*s15^3*s23)/
(8*s12*(s12+s15-s34)^2*(s15+s45))-
(11*s15^2)/(24*(s12+s15-s34)*(s15+s45))-
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s15+s45))+
(s15^2*(-11*s15+81*s23))/(24*s12*(s12+s15-s34)*(s15+s45))+
(71*s15^2*s34*(-s15+s34))/(12*s12^2*s23*(s15+s45))-
(137*s15^2*s34*(-s15+s34)^2)/(24*s12^3*s23*(s15+s45))-
(92*s15*s23+22*s23^2+114*s15*s34+217*s23*s34)/
(24*s12*(s15+s45))+(22*s23^2*(s15+2*s34)+
s15*s34*(-187*s15+613*s34)+s23*(125*s15^2+114*s15*s34+
455*s34^2))/(24*s12^2*(s15+s45))-
(11*(2*s23^2*(s15^2+s15*s34+s34^2)+s23*s34*(s15^2+2*s15*s34+
21*s34^2)-s15*(s15^3+s15^2*s34+49*s15*s34^2-44*s34^3)))/
(24*s12^3*(s15+s45))-(29*s15^2*s34)/(8*s12*(-s15+s23-s45)*
(s15+s45))-(s15^2*s34*(215*s15^2-232*s15*s34+50*s34^2))/
(24*s12^3*(-s15+s23-s45)*(s15+s45))+(11*s15^4*s23^2)/
(12*s12^2*(s12-s34-s45)^3*(s15+s45))+
(11*s15^5*s23^2)/(12*s12^3*(s12-s34-s45)^3*(s15+s45))+
(11*s15^2)/(24*(s12-s34-s45)*(s15+s45))+
(s15^2*(11*s15-81*s23))/(24*s12*(s12-s34-s45)*(s15+s45))-
(s15^3*(11*s15+92*s23))/(24*s12^2*(s12-s34-s45)*(s15+s45))-
(11*s15^3*(s15^2+s15*s23-2*s23^2))/(24*s12^3*(s12-s34-s45)*
(s15+s45))-(11*s23^2)/(12*s45*(s15+s45))-
(11*s23^2*s34^2)/(4*s12^2*s45*(s15+s45))+(11*s23^2*s34^3)/
(12*s12^3*s45*(s15+s45))-(5*s15^3*s34^3)/(24*s12^3*(-s15+s23)*
(s15-s23+s45)^2)+(11*s15^3*s34^3)/(24*s12^3*s45*
(s15-s23+s45)^2)+(37*s45^2)/(72*(s15-s23+s45)^2)+
(11*s15^4*s34)/(24*s12*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^4*(s15-s34)*s34)/(12*s12^2*(s15+s45)^2*
(s15-s23+s45)^2)+(11*s15^4*s34*(-s15+s34)^2)/
(24*s12^3*(s15+s45)^2*(s15-s23+s45)^2)-
(11*s15^3*s34)/(8*s12*(s15+s45)*(s15-s23+s45)^2)+
(11*s15^3*s34*(-3*s15+2*s34))/(12*s12^2*(s15+s45)*
(s15-s23+s45)^2)-(11*s15^3*s34*(3*s15^2-4*s15*s34+s34^2))/
(24*s12^3*(s15+s45)*(s15-s23+s45)^2)+
(11*s15^3*s34^3)/(6*s12^3*s45^2*(s15-s23+s45))+
(27*s15^2*s34^2)/(8*s12^2*s45*(s15-s23+s45))+
(11*s15^2*(12*s15-5*s34)*s34^2)/(24*s12^3*s45*(s15-s23+s45))-
(25*s45)/(72*(s15-s23+s45))-(11*s15^4*s34*(-s15+s34))/
(3*s12^2*(s15+s45)^3*(s15-s23+s45))+
(11*s15^4*s34*(-s15+s34)^2)/(6*s12^3*(s15+s45)^3*
(s15-s23+s45))-(s15^2*s34*(-302*s15+137*s34))/
(24*s12^2*(s15+s45)*(s15-s23+s45))+
(7*s34*(-s15+s34)*(s34+s45))/(72*s12*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45))/(2*s12^2*s15*(s23+s34)^3)+
(11*s34^4*s45*(s34+s45))/(4*s12^2*s15^2*(s23+s34)^2)+
(11*s34^4*s45*(s34+s45))/(6*s12^2*s15^3*(s23+s34))+
(11*s34^3*s45*(s34+s45))/(6*s12^2*s15*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(12*s12^2*s15^2*(-s15+s23+s34)^2)-
(11*s34^4*s45*(s34+s45))/(6*s12^2*s15^3*(-s15+s23+s34))-
(11*s34^4*s45*(s34+s45)^2)/(4*s12^3*s15*(s23+s34)^3)-
(11*s34^4*s45*(s34+s45)^2)/(8*s12^3*s15^2*(s23+s34)^2)-
(11*s34^4*s45*(s34+s45)^2)/(12*s12^3*s15^3*(s23+s34))-
(11*s34^3*s45*(s34+s45)^2)/(8*s12^3*s15*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(24*s12^3*s15^2*(-s15+s23+s34)^2)+
(11*s34^4*s45*(s34+s45)^2)/(12*s12^3*s15^3*(-s15+s23+s34))-
(55*s15^2*s45^3)/(3*s12*(s23+s34)^2*(-s12+s34+s45)^2)+
(11*s15^2*s45^3)/(3*s12*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(55*s15^2*s45^4)/(6*s12^2*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(12*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15^2*s45^4)/(12*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s45^5)/(6*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15^4*s23^2)/(6*s12^2*(s15+s45)^2*(-s12+s34+s45)^2)-
(11*s15^5*s23^2)/(6*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(11*s15^3*s23)/(12*s12*(s15+s45)*(-s12+s34+s45)^2)+
(11*s15^3*s23*(s15+2*s23))/(4*s12^2*(s15+s45)*
(-s12+s34+s45)^2)+(11*s15^4*s23*(s15+3*s23))/
(6*s12^3*(s15+s45)*(-s12+s34+s45)^2)+
(11*s15*s45^4*(s15+s45))/(6*s12^3*(s23+s34)*(-s12+s34+s45)^2)+
(11*s15*s45^3*(3*s15+s45))/(6*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s45^2*(3*s15+2*s45))/
(12*(-s12+s34+s45)^3)-(11*s45*(3*s15+2*s45))/
(12*(-s12+s34+s45)^2)-(5*s34*s45*(-2*s23+s34+2*s45))/
(36*s12^2*s15)-(11*s15*s45^4*(4*s15+3*s45))/
(24*s12^3*(s23+s34)^2*(s12-s34-s45))+
(11*s15*s45^2*(3*s15+4*s45))/(3*s12*(s23+s34)*
(-s12+s34+s45)^2)+(5*s34^2*s45^2*(s34+4*s45))/
(72*s12^3*s15*s23)+(5*s34^2*s45*(-2*s23+s34+4*s45))/
(72*s12^3*s15)-(55*s34^3*s45*(5*s34+4*s45))/
(24*s12^2*s15*(s23+s34)^2)-(11*s15*s45^2*(12*s15+7*s45))/
(12*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*s45^3*(8*s15+9*s45))/(12*s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(s45^2*(-180*s15+11*s45))/
(24*s12*(s12+s23-s45)*(s12-s34-s45))-
(11*s34^3*s45*(13*s34+12*s45))/(24*s12^2*s15^2*(s23+s34))+
(11*s34^3*s45*(13*s34+12*s45))/(24*s12^2*s15^2*(-s15+s23+s34))+
(11*s15*s45^3*(16*s15+17*s45))/(24*s12^2*(s23+s34)^2*
(s12-s34-s45))-(11*s15*s45^2*(12*s15+19*s45))/
(12*s12*(s23+s34)^2*(s12-s34-s45))+
(7*s34^2*s45*(32*s34+21*s45))/(24*s12^2*s15*(s23+s34))-
(11*s15+37*s45)/(24*(s12-s34-s45))+(-66*s23+85*s34+111*s45)/
(72*s12)-(s34^2*s45*(170*s34+137*s45))/(24*s12^2*s15*
(-s15+s23+s34))+(5*s34*s45*(s34*(s15-s45)+s15*s45))/
(6*s12^2*(-s15+s23)^2)-(11*s45*(-2*s15*s34+5*s34^2+
24*s15*s45))/(24*s12*(s23+s34)^2)+
(11*s45*(-(s15*s34^2)+s34^3+6*s15^2*s45))/(4*s12*(s23+s34)^3)-
(9*s15^2*s34)/(8*s12*s15*s23+8*s12*s23*s45)+
(11*s15*s34-18*s34^2+37*s15*s45-74*s34*s45)/
(72*s12*(-s15+s23+s34))+(59*s15*s34-11*s15*s45-33*s34*s45)/
(72*s12*(-s15+s23-s45))+(18*s15*s34+8*s15*s45+11*s34*s45-
33*s45^2)/(24*(s23+s34)*(-s12+s34+s45))-
(s15^2*(12*s15*s34+2*s34^2+39*s15*s45-30*s34*s45-17*s45^2))/
(24*s12^3*(-s15+s23-s45))+
(s45*(11*s15^2+35*s15*s45-11*s45^2))/(4*s12*(s23+s34)*
(s12-s34-s45))+(-44*s15^2-4*s15*s34+48*s15*s45+
11*s34*s45-11*s45^2)/(24*(s12+s23-s45)*(s12-s34-s45))+
(s15*(66*s15*s34-40*s34*s45-7*s45^2))/
(72*s12*(s15-s23+s45)^2)+
(11*s45^3*(-2*s15^2-4*s15*s45+s45^2))/(24*s12^3*(s23+s34)*
(-s12+s34+s45))-(11*s15*(4*s15*s34+3*s34^2-4*s15*s45-
3*s34*s45+3*s45^2))/(24*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s15^2*(s34^2-2*s34*s45+3*s45^2))/(12*(s12+s23-s45)*
(s12-s34-s45)^3)-(11*s15^2*(s34^2-2*s34*s45+3*s45^2))/
(12*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s34^2*s45*(6*s34^2+9*s34*s45+4*s45^2))/
(12*s12^3*s15*(s23+s34))+(11*s15^2*(s34^2-3*s34*s45+6*s45^2))/
(12*(s23+s34)*(-s12+s34+s45)^3)+
(11*s15^2*(s34^2-3*s34*s45+6*s45^2))/(6*(s23+s34)^2*
(-s12+s34+s45)^2)+(11*s15^2*(s34^2-3*s34*s45+6*s45^2))/
(4*(s23+s34)^3*(-s12+s34+s45))+
(s15^3*(22*s15*s34-4*s34^2+7*s34*s45+6*s45^2))/
(24*s12^3*(s15-s23+s45)^2)+
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(24*s12^3*s15^2*(s23+s34))-
(11*s34^3*s45*(7*s34^2+13*s34*s45+6*s45^2))/
(24*s12^3*s15^2*(-s15+s23+s34))+
(11*s34^3*s45*(14*s34^2+23*s34*s45+9*s45^2))/
(24*s12^3*s15*(s23+s34)^2)+
(s34*(81*s15^2-81*s15*s34-5*s15*s45+5*s34*s45+10*s45^2))/
(36*s12^2*s23)+(s15^2*(66*s15*s34-13*s34^2+7*s34*s45+
20*s45^2))/(36*s12^2*(s15-s23+s45)^2)-
(s45^2*(-33*s15^2-79*s15*s45+22*s45^2))/(12*s12^2*(s23+s34)*
(-s12+s34+s45))-(11*s15*(4*s15*s34+5*s34^2-13*s34*s45+
24*s45^2))/(24*(s23+s34)^2*(-s12+s34+s45))+
(s15*(69*s15*s34-7*s34^2-144*s15*s45+11*s34*s45+51*s45^2))/
(72*s12^2*(-s15+s23-s45))-(144*s15*s23+132*s23^2+
12*s15*s34+66*s23*s34+481*s34^2-387*s15*s45-309*s23*s45+
301*s34*s45+66*s45^2)/(72*s12^2)+
(s34^2*s45*(105*s34^2+188*s34*s45+83*s45^2))/
(24*s12^3*s15*(-s15+s23+s34))+
(-11*s15^2+70*s15*s23+11*s15*s45-125*s23*s45+103*s45^2)/
(24*s12*(s12-s34-s45))+(11*s23^2*s34)/(4*s12*s15*s45+
4*s12*s45^2)-(11*s45^2*(8*s34^3-2*s15*s34*s45+3*s34^2*s45+
s15*s45^2))/(8*s12^3*(s23+s34)^2)+
(11*s45*(8*s34^3-10*s15*s34*s45+13*s34^2*s45+14*s15*s45^2))/
(24*s12^2*(s23+s34)^2)+(11*s45^2*(3*s34^4-3*s15*s34^2*s45+
3*s34^3*s45+s15^2*s45^2))/(4*s12^3*(s23+s34)^3)-
(11*s45*(s34^4-5*s15*s34^2*s45+4*s34^3*s45+4*s15^2*s45^2))/
(4*s12^2*(s23+s34)^3)-(11*s45^2*(-12*s34^2-9*s34*s45+
s45*(6*s15+s45)))/(24*s12^3*(s23+s34))+
(11*s15*(s34^2+5*s45*(s15+s45)-s34*(s15+3*s45)))/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*(s34^2-4*s34*s45+3*s45*(s15+3*s45)))/
(12*(s23+s34)*(-s12+s34+s45)^2)+
(s45*(-44*s34^2-129*s34*s45+11*s45*(10*s15+3*s45)))/
(24*s12^2*(s23+s34))+
(11*(3*s15*s23+s23^2+s15*(-2*s15-3*s34+3*s45)))/
(24*(s12+s23-s45)^2)+(20*s34^4+20*s15^2*s45^2-
40*s15*s34*s45*(-s15+s45)+s34^3*(-40*s15+7*s45)+
s34^2*(20*s15^2-80*s15*s45-13*s45^2))/
(36*s12^2*(-s15+s23+s34)^2)+
(5*(s15*(3*s15-4*s45)*s45+s34^2*(4*s15+3*s45)+
s34*(-3*s15^2+s45^2)))/(24*s12^2*(-s15+s23))-
(11*(2*s45^3+s23*(s15^2-s15*s45+s45^2)))/
(12*s12*(-s12+s34+s45)^2)+
(5*(s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(18*s12^3*(-s15+s23)^2)+
(s34*(213*s15^3+s34^2*(213*s15-81*s45)-81*s15^2*s45+
5*s15*s45^2-10*s45^3-2*s34*(213*s15^2-81*s15*s45+5*s45^2)))/
(72*s12^3*s23)+(115*s34^3+114*s15*(3*s15-4*s45)*s45+
s34^2*(-259*s15+586*s45)+s34*(144*s15^2-715*s15*s45+
405*s45^2))/(72*s12^2*(-s15+s23+s34))+
(-38*s34^4+s34^3*(115*s15-199*s45)+
s34^2*(-116*s15^2+398*s15*s45-273*s45^2)+
3*s15*s45*(39*s15^2-128*s15*s45+56*s45^2)+
s34*(39*s15^3-366*s15^2*s45+451*s15*s45^2-112*s45^3))/
(24*s12^3*(-s15+s23+s34))-
(5*(s34^3*(4*s15+3*s45)+s15*s45*(-3*s15^2+12*s15*s45-8*s45^2)+
6*s34^2*(-2*s15^2+s45^2)+3*s34*(s15^3-4*s15*s45^2+s45^3)))/
(36*s12^3*(-s15+s23))+
(11*(-6*s23*s45^4+3*s45^4*(3*s15+2*s45)+
s23^2*(-s15^3+s15^2*s45-s15*s45^2+s45^3)))/
(12*s12^2*(s12-s34-s45)^3)+
(11*(2*s15*s23^2*(-2*s15+s45)+s45^3*(9*s15+10*s45)-
3*s23*(s15^3-s15^2*s45+s15*s45^2+2*s45^3)))/
(12*s12^2*(-s12+s34+s45)^2)+
(396*s34^3+66*s23^2*(-s15+2*s34)+2*s34^2*(-99*s15+221*s45)-
33*s23*(3*s15^2-2*s15*s34-18*s15*s45+13*s34*s45-3*s45^2)+
s34*(-297*s15^2-660*s15*s45+409*s45^2)-
33*(s15^3-13*s15^2*s45+31*s15*s45^2+5*s45^3))/(72*s12^3)+
(-66*s23^2*(-s15+s45)+2*s23*(57*s15^2-68*s15*s45+46*s45^2)+
11*(s15^3-s15^2*s45+13*s15*s45^2+7*s45^3))/
(24*s12^2*(s12-s34-s45))-
(11*(-s15^4+s15^3*s45-s15^2*s45^2+13*s15*s45^3+13*s45^4+
2*s23^2*(-2*s15^2+2*s15*s45+s45^2)-
s23*(4*s15^3-7*s15^2*s45+10*s15*s45^2+11*s45^3)))/
(24*s12^3*(s12-s34-s45))+
(-6*s34^5+18*s15^2*(s15-s45)*s45^2+3*s34^4*(6*s15+5*s45)+
s15*s34*s45*(18*s15^2-54*s15*s45+7*s45^2)+
s34^3*(-18*s15^2+43*s15*s45+48*s45^2)+
s34^2*(6*s15^3-54*s15^2*s45+32*s15*s45^2+27*s45^3))/
(24*s12^3*(-s15+s23+s34)^2)-
(11*(6*s45^4*(s15+s45)+2*s23^2*(2*s15^3-s15^2*s45+s45^3)+
s23*(2*s15^4-2*s15^3*s45+2*s15^2*s45^2-2*s15*s45^3-
7*s45^4)))/(12*s12^3*(-s12+s34+s45)^2)-
(11*(-3*s23*s45^5+s45^5*(3*s15+2*s45)+
s23^2*(s15^4-s15^3*s45+s15^2*s45^2-s15*s45^3+s45^4)))/
(12*s12^3*(s12-s34-s45)^3)+
(5/(4*s12^2)-(5*s34)/(72*s12^2*s23)-(s12+s34-12*s45)/
(6*s12^2*(s23+s34))+(11*(2*s15+4*s23-2*s34-9*s45))/
(24*s12^3)+(11*s15*(s12-2*s45))/(12*s12^2*s34*(s23+s34))-
(11*s15*s34^3)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*(s34-s45))/(72*s12^2*(-s15+s23))-(11*(s15+s23)*s34^2)/
(6*s12^3*s45^2)+(11*(s12*(s15-s23)+2*s23*s34))/
(6*s12^2*s45^2)+(11*s34*(-8*s15+7*s34))/(24*s12^3*s45)-
(7*s12-44*s15+70*s34)/(24*s12^2*s45)+(5*s45)/(36*s12^2*s15)+
(11*s15*s45)/(3*s12^3*s34)-(5*s34*s45)/(36*s12^3*s15)+
(5*s34*s45)/(18*s12^2*(s15-s23)^2)+(5*s34*s45)/
(36*s12^2*s15*s23)-(11*s34^3*s45)/(4*s12^2*s15*(s23+s34)^3)+
(11*s34^2*s45)/(3*s12^2*s15*(s23+s34)^2)-(11*s34^3*s45)/
(8*s12^2*s15^2*(s23+s34)^2)-(2*s34*s45)/
(s12^2*s15*(s23+s34))+(55*s34^2*s45)/(24*s12^2*s15^2*
(s23+s34))-(11*s34^3*s45)/(12*s12^2*s15^3*(s23+s34))-
(11*s34^2*s45)/(24*s12^2*s15*(-s15+s23+s34)^2)+
(11*s34^3*s45)/(24*s12^2*s15^2*(-s15+s23+s34)^2)+
(5*s15*s45)/(24*s12^2*(-s15+s23)*(-s15+s23+s34))+
(13*s15*s45)/(12*s12^2*s34*(-s15+s23+s34))+
(43*s34*s45)/(24*s12^2*s15*(-s15+s23+s34))-
(55*s34^2*s45)/(24*s12^2*s15^2*(-s15+s23+s34))+
(11*s34^3*s45)/(12*s12^2*s15^3*(-s15+s23+s34))+
(11*s15*(4*s15-5*s45)*s45)/(12*s12^3*s34*(-s15+s23+s34))+
(5*s15*(2*s15-3*s45)*s45)/(24*s12^3*(-s15+s23)*
(-s15+s23+s34))+(5*s34*(s34-s45)*s45)/
(72*s12^3*s15*(s15-s23))+(5*s34^2*s45^2)/(18*s12^3*s15*
(s15-s23)^2)+(5*s34^2*s45^2)/(36*s12^3*s15^2*(s15-s23))+
(5*s34^2*s45^2)/(36*s12^3*s15^2*s23)-(11*s45^2)/
(6*s12^3*(s23+s34))+(11*s15*s45^2)/(12*s12^3*s34*(s23+s34))+
(5*s15^2*s45^2)/(24*s12^3*(-s15+s23)*(-s15+s23+s34)^2)+
(11*s15^2*s45^2)/(24*s12^3*s34*(-s15+s23+s34)^2)+
(11*s15^2*s45^2)/(6*s12^3*s34^2*(-s15+s23+s34))+
(11*(4*s34-s45)*s45^2)/(24*s12^3*(s23+s34)^2)+
(11*s15*s45^4)/(12*s12^3*(s23+s34)*(s12-s34-s45)^3)+
(11*s15*s45^4)/(4*s12^3*(s23+s34)^3*(s12-s34-s45))-
(11*s15^3*s23)/(4*s12^2*(s12+s15-s34)*(s15+s45)^3)+
(11*s15^3*s34)/(12*s12^2*s23*(s15+s45)^3)+
(11*s15^3*(s15-s34)*s34)/(12*s12^3*s23*(s15+s45)^3)+
(11*s15*(-(s12*s23)+2*s23*s34+s15*(s23+2*s34)))/
(4*s12^2*(s15+s45)^3)-(11*s15*(s15^2*s23+s23*s34^2+
s15*s34*(s23+2*s34)))/(4*s12^3*(s15+s45)^3)+
(11*s15^3*s23)/(4*s12^2*(s12-s34-s45)*(s15+s45)^3)+
(11*s15^4*s23)/(4*s12^3*(s12-s34-s45)*(s15+s45)^3)-
(11*s15^3*s23)/(12*s12^2*(s12+s15-s34)^2*(s15+s45)^2)-
(11*s15^3*s23)/(12*s12^3*(s12+s15-s34)*(s15+s45)^2)-
(11*s15^2*s34)/(6*s12^2*s23*(s15+s45)^2)+
(11*s15^2*s34*(-s15+s34))/(4*s12^3*s23*(s15+s45)^2)+
(11*s15^2*(s15+10*s23+s34))/(24*s12^2*(s12+s15-s34)*
(s15+s45)^2)-(11*(s15^2+8*s15*s23-s12*(s15+6*s23)+
22*s15*s34+12*s23*s34))/(24*s12^2*(s15+s45)^2)+
(11*(s15^3+6*s23*s34^2+s15^2*(10*s23+s34)+
s15*s34*(8*s23+21*s34)))/(24*s12^3*(s15+s45)^2)-
(11*s15^3*(s15+10*s23))/(24*s12^3*(s12-s34-s45)*
(s15+s45)^2)-(11*s15^2*(s15+10*s23+s34))/
(24*s12^2*(s12-s34-s45)*(s15+s45)^2)+(11*s15^2*(s15-s34))/
(24*s12^2*(s12+s15-s34)^2*(s15+s45))+
(9*s15*s34)/(8*s12^2*s23*(s15+s45))+(71*s15*(s15-s34)*s34)/
(24*s12^3*s23*(s15+s45))+(s15*(-37*s15+4*s34))/
(24*s12^2*(s12+s15-s34)*(s15+s45))+
(-15*s12+26*s15+22*s23+158*s34)/(24*s12^2*(s15+s45))+
(11*(s15^2-13*s34^2-2*s23*(s15+s34)))/(24*s12^3*(s15+s45))+
(11*s15^3*s23)/(12*s12^2*(s12-s34-s45)^3*(s15+s45))+
(11*s15^4*s23)/(12*s12^3*(s12-s34-s45)^3*(s15+s45))+
(11*s15^2*(-s15+s23))/(12*s12^3*(s12-s34-s45)*(s15+s45))-
(s15*(11*s15+4*s34))/(24*s12^2*(s12-s34-s45)*(s15+s45))+
(11*s23*(s12-2*s34))/(12*s12^2*s45*(s15+s45))+
(11*s23*s34^2)/(12*s12^3*s45*(s15+s45))-(11*s45^3*(4*s15+s45))/
(24*s12^3*(s23+s34)^2*(s12-s34-s45))+
(5*s15^2*s34^2)/(24*s12^3*(s15-s23)*(s15-s23+s45)^2)+
(11*s15^2*s34^2)/(24*s12^3*s45*(s15-s23+s45)^2)-
(11*s15^3*s34)/(24*s12^2*(s15+s45)^2*(s15-s23+s45)^2)+
(11*s15^3*s34*(-s15+s34))/(24*s12^3*(s15+s45)^2*
(s15-s23+s45)^2)+(11*s15^2*s34)/(12*s12^2*(s15+s45)*
(s15-s23+s45)^2)-(11*s15^2*s34*(-2*s15+s34))/
(24*s12^3*(s15+s45)*(s15-s23+s45)^2)+
(-12*s12+45*s15-4*s34)/(72*s12^2*(s15-s23+s45))+
(5*s15*s34)/(24*s12^2*(s15-s23)*(s15-s23+s45))+
(5*s15*(2*s15-3*s34)*s34)/(24*s12^3*(s15-s23)*
(s15-s23+s45))+(s15*(39*s15-7*s34-17*s45))/
(24*s12^3*(s15-s23+s45))+(11*s15^2*s34^2)/
(6*s12^3*s45^2*(s15-s23+s45))+(13*s15*s34)/
(12*s12^2*s45*(s15-s23+s45))-(11*s15*s34*(-2*s15+s34))/
(6*s12^3*s45*(s15-s23+s45))-(11*s15^3*s34)/
(6*s12^2*(s15+s45)^3*(s15-s23+s45))-
(11*s15^3*(s15-s34)*s34)/(6*s12^3*(s15+s45)^3*
(s15-s23+s45))+(11*s15^2*s34)/(4*s12^2*(s15+s45)^2*
(s15-s23+s45))+(11*s15^2*(5*s15-3*s34)*s34)/
(12*s12^3*(s15+s45)^2*(s15-s23+s45))-
(43*s15*s34)/(24*s12^2*(s15+s45)*(s15-s23+s45))-
(s15*(35*s15-13*s34)*s34)/(8*s12^3*(s15+s45)*(s15-s23+s45))+
(11*s34^3*s45*(s34+s45))/(4*s12^3*s15*(s23+s34)^3)+
(11*s34^3*s45*(s34+s45))/(8*s12^3*s15^2*(s23+s34)^2)+
(11*s34*s45*(s34+s45))/(6*s12^3*s15*(s23+s34))-
(11*s34^2*s45*(s34+s45))/(6*s12^3*s15^2*(s23+s34))+
(11*s34^3*s45*(s34+s45))/(12*s12^3*s15^3*(s23+s34))+
(11*s34^2*s45*(s34+s45))/(12*s12^3*s15*(-s15+s23+s34)^2)-
(11*s34^3*s45*(s34+s45))/(24*s12^3*s15^2*(-s15+s23+s34)^2)-
(13*s34*s45*(s34+s45))/(8*s12^3*s15*(-s15+s23+s34))+
(11*s34^2*s45*(s34+s45))/(6*s12^3*s15^2*(-s15+s23+s34))-
(11*s34^3*s45*(s34+s45))/(12*s12^3*s15^3*(-s15+s23+s34))+
(11*s15*s34^3)/(12*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(11*s15*s45^3)/(12*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15*s45^4)/(6*s12^3*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s23)/(6*s12^2*(s15+s45)^2*(-s12+s34+s45)^2)-
(11*s15^4*s23)/(6*s12^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(11*s15^3*(s15+5*s23))/(12*s12^3*(s15+s45)*(-s12+s34+s45)^
2)+(11*s15^2*(s15+5*s23+s34))/(12*s12^2*(s15+s45)*
(-s12+s34+s45)^2)+(11*s45^3*(2*s15+s45))/
(12*s12^3*(s23+s34)*(-s12+s34+s45)^2)-(11*s45^2*(s15+s45))/
(12*s12^3*(s23+s34)*(-s12+s34+s45))-
(11*s34^2*(6*s15+s34+s45))/(24*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(5*s34*s45*(s34+2*s45))/
(72*s12^3*s15*s23)-(11*s34*(s12+4*s15+s34+2*s45))/
(24*s12^2*(s23+s34)^2)-(11*s34^2*s45*(4*s34+3*s45))/
(12*s12^3*s15*(s23+s34)^2)+(s34*(-81*s15+81*s34+5*s45))/
(72*s12^3*s23)+(s15^2*(s34+6*s45))/(24*s12^3*
(s15-s23+s45)^2)+(s34*(2*s34+11*s45))/(12*s12^2*(s23+s34)*
(-s12+s34+s45))+(22*s15+44*s23+37*s34+33*s45)/
(24*s12^2*(s12-s34-s45))-(7*s12-44*s23+44*s45)/
(24*s12^2*s34)-(12*s12-45*s15+23*s34+108*s45)/
(72*s12^2*(-s15+s23+s34))-(11*s15*(s34-2*s45)+29*s12*s45)/
(72*s12^2*(s15-s23+s45)^2)+(11*s45^2*(-2*s34^2+s15*s45))/
(4*s12^3*(s23+s34)^3)+(11*(s12*(-s15+s23)+2*s15*s45))/
(6*s12^2*s34^2)+(11*s34*(s12*s15+s15*(s34-2*s45)+2*s34*s45))/
(4*s12^2*(s23+s34)^3)+(33*s15*s34+2*s34^2-11*s15*s45+
13*s34*s45)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(11*(3*s15^2+2*s15*(s23-2*s45)-3*s45^2))/
(24*s12^3*(s12-s34-s45))+(5*(-3*s34^2+9*s15*(s34-s45)+
4*s34*s45+7*s45^2))/(72*s12^3*(-s15+s23))+
(39*s15^2-83*s15*s34+44*s34^2-178*s15*s45+117*s34*s45+
73*s45^2)/(24*s12^3*(-s15+s23+s34))-
(11*(s15^2*s23-s15*s23*s45+(s23+2*s34-2*s45)*s45^2))/
(12*s12^2*(s12-s34-s45)^3)-
(11*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(12*s12^2*(s23+s34)*(-s12+s34+s45)^3)-
(11*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(6*s12^2*(s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15*(s34^3-s34^2*s45+s34*s45^2-s45^3))/
(4*s12^2*(s23+s34)^3*(-s12+s34+s45))+
(11*(s34^3+s34^2*(8*s15-s45)-s45^3+s34*s45*(-4*s15+s45)))/
(24*s12^2*(s23+s34)^2*(-s12+s34+s45))-
(11*(-(s34*s45^2)+s34^2*(-s15+s45)+s45^2*(s15+s45)))/
(12*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(11*s45*(s34^2+s15*(-s34+s45)))/(12*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(66*s15-26*s23+15*(s34+s45))/
(24*s12^2*(s12+s23-s45))+
(5*(s34+s45)*(-2*s34*s45+s15*(s34+s45)))/
(18*s12^3*(s15-s23)^2)-(29*s12*s34+22*(-s15+s34)*
(s34+s45))/(72*s12^2*(-s15+s23+s34)^2)+
(11*(s23^2-s23*(2*s15+s34+s45)+s34*(4*s15+s34+s45)))/
(24*s12^2*(s12+s23-s45)^2)+
(11*(-s15^2+s15*(-3*s23-s34+s45)+s45*(s23+2*s34+s45)))/
(12*s12^2*(-s12+s34+s45)^2)-
(11*(s15^3+s15^2*(3*s23-s45)+s15*s45*(-s23+s45)+
s45^2*(-s23+3*s45)))/(12*s12^3*(-s12+s34+s45)^2)+
(-12*s15*(s34+s45)^2+6*s15^2*(s34+2*s45)+
s34*(6*s34^2+s34*s45-5*s45^2))/(24*s12^3*(-s15+s23+s34)^
2)+(11*(-2*s45^4+s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3)))/(12*s12^3*(s12-s34-s45)^3))*tr5}


projectionMatrix["ggggg","mmppp","Nf1"]=
{{1,-24/7,-24/7,0,0,0,0,0,0,0,0,0,0,0,-72/7,0,0,0,0,
-12/7,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,72/7,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-48/7,0,48/7,12,-48/7,48/7,-48/7,48/7,-48/7,48/7,48/7,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-132/7,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-132/7,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12/7,-36/7,24/7,0,
12/7,-60/7,-24/7,-24/7,24/7,-72/7,-48/7,48/7,48/7,144/7,24/7,
24/7,24/7,0,0,0,6/7,108/7,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,132/7,-220/7,0,0,0,0,0,0,0,0,0,-352/7,60/7,12/7,
-108/7,12,-12,19/7,11/7,0,0,0,0,-132/7,0,0,0,0,0,-3/7,
0,0,3,-132/7,0,96/7,0,8/7,36/7,24/7,-24/7,-12/7,12/7,
-48/7,-24/7,-48/7,-24/7,0,-6/7,12/7,220/3,-814/21,0,-18/7,0,
-670/7,12/7,12/7,-12,-2/7,24/7,-36,-24/7},
{0,0,0,1,1/3,1/9,0,1/3,5/9,-1/9,2/3,0,-2/3,1/3,0,3/2,
-1/3,2/3,1/2,0,-1,-5/3,2/9,-1/3,-2/3,1/18,-5/12,2,1,1/3,
-1/18,2,-1/2,-1/3,-3,4/3,10/3,-2,-1/9,2/3,-1/3,-2/3,-2,
2/3,-1/3,2/3,1/6,5/4,11/3,1/3,-7/6,-13/9,1/3,-2/3,-1/3,
-4/3,-2/3,-2/3,4/3,2/3,1/3,0,-4/3,0,-2/3,1,2,8/3,-6,-2/3,
-2,14/3,-1/3,-4/3,-2/3,2/3,2/3,-2/3,2/3,4/3,0,-1,-2/3,4/3,
-2,-4/3,2,8/3,-1,-2/3,2/3,4/3,2/3,0,-2,16/3,-2/3,-4/3,-2,
-2/3,2,-2/3,2/3,4/3,2/3,0,-2,20/3,-2/3,-4/3,-2,-10/3,2,
-2,-8/3,2,-2/3,-4/3,-2/3,2/3,2/3,-2/3,2/3,10/3,-1/3,1,1/3,
1/9,-8/9,4/9,-4/9,4/9,0,0,4/9,4/9,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1/18,-7/18,-29/18,2/3,-1,0,19/12,5/6,-17/18,-7/9,
-1/12,-1/9,-23/3,77/18,-5/3,6,-43/12,1/6,1/12,0,0,4/3,-1,
-1/3,0,10/3,-16/3,7/3,-2/3,-10/3,1/3,4/3,2,1/3,0,-6,14/3,
-2/3,-8/3,-2/3,-4/3,-6,14/3,-2/3,-8/3,-2/3,2,-2/3,-4/3,-2,
8/3,0,0,-7/3,5/3,2/9,-4/9,-4/9,1/3,1/3,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,487/1440,8/9,-8/9,
-64/3,-10/3,65/72,-22/3,-5/3,2,-1/9,-25/72,0,0,0,-1,4,-3,
8/3,-16/3,8/3,-16/3,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,1,0,0,
0,0,0,0,0,-3,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,2,2,-2,2,-2,2/3,-2/3,0,0,0,0,0,
0,0,0,0,0,-1/3,0,0,1/3,0,0,2,2,-2/3,0,0,0,-2,2,0,
-4,0,-4,0,-2,0,220/9,-220/9,0,0,0,-14,-1,0,-4,2/3,1,
-10,2},{0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,6,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1,-1/2,1,-6,9,0,15/2,-6,-9,4,9/4,
0,0,0,0,0,0,0,0,0,1,-6,6,0,-3,0,0,0,-6,24,-6,12,
-18,-6,0,0,0,-12,24,12,12,0,0,-12,24,12,-12,6,12,0,0,
-6,-12,0,6,-2,0,2,-3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-61/120,-2,2,48,-12,-13/4,42,
8,-15,10,-3,0,0,0,9,-24,15,-12,18,-24,24,-12,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/3,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/6,-1/2,
7/12,-1/4,1/2,-5/8,1/4,-1/16,0,-1/6,0,0,-1/2,-1/2,1/2,-1,
1/2,0,0,0,0,0,0,0,-1,1,0,0,0,0,-1,1,0,0,0,0,0,0,
-1,1,-2,-1,-1/2,0,0,-1/6,0,0,-1/4,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-61/720,-1/3,1/3,8,7,
7/16,-1,-19/12,15/8,-3/4,-1/24,0,0,0,-3/2,2,-1,3,-3,2,
-1,3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,-1,0,1,0,0,0,0,0,-2,2,2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1/2,1/2,-1,0,0,-3/2,1,-1,-1,-1,-2,-2,-2,2,1,1,
-1,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1,1,-1,1,-1,-1/3,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1/3,0,0,-1,-1/2,1/2,1/2,-1,1,0,0,2,0,
2,0,0,0,-1/2,0,0,0,1/2,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,2,-1,2,
-2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-3/2,1,
0,0,-1/2,-1,-1,1,-1,-2,2,2,2,-1,-1,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,-1,-1,1,-1,0,1/3,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,0,
0,0,1,-1/2,-1/6,1/6,1,-1,0,0,-2,0,-2,0,0,0,1/2,0,0,
0,-1/2,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-2,0,0,0,
0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1/3,0,0,1/3,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,1,0,4,0,0,0,-1/3,-2/3,0,-2},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1/2,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/6,0,0,
1/6,0,0,0,-1,1/3,0,0,0,1,-1,0,2,0,2,0,1/2,0,0,0,0,
1/2,0,5,-1,-1,1,1/6,0,3,2},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-3,0,0,-1,0,0,-3,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,0,0,0,0,
0,0,0,1/6,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,5,-1,-1,0,1/3,-1/3,0,2},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,-1,0,0,
0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
5/3,-2/3,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
2/3,-2/3,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,-2,0,0,0,0,0,0,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-2,0,0,-1/3,-2,2,
0,0,4,0,4,0,0,0,-1,0,0,0,2,0,14,-2,-2,2,2/3,-1/3,4,
4},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-1/3,0,0,0,
-1,1,0,-2,0,-2,0,-1,0,0,0,0,-1/2,0,-7,1/2,1,-1,1/6,
1/6,-2,-2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,-2,1,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0}}

ampFunctions["ggggg","mmppp","Nf1"]={Pi^2*f11[s12],f11[s15]*f11[s45]^2,
f11[s34]*f11[s45]^2,bc50e4p4,bc49e4p4,f11[s12]^3*f11[s15],
f11[s12]*f11[s15]^2,f11[s12]^2*f11[s15]^2,f11[s12]*f11[s15]^3,
Pi^2*f11[s12]*f11[s23],f11[s12]^3*f11[s23],Pi^2*f11[s15]*f11[s23],
f11[s12]^2*f11[s15]*f11[s23],f11[s12]*f11[s15]^2*f11[s23],
f11[s12]*f11[s23]^2,f11[s12]^2*f11[s23]^2,f11[s12]*f11[s23]^3,
f11[s34]*Zeta[3],f11[s12]^3*f11[s34],f11[s12]*f11[s15]*f11[s34],
f11[s12]^2*f11[s15]*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
Pi^2*f11[s23]*f11[s34],f11[s12]^2*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s23]*f11[s34],Pi^2*f11[s34]^2,
f11[s12]^2*f11[s34]^2,f11[s12]*f11[s15]*f11[s34]^2,
f11[s12]*f11[s23]*f11[s34]^2,f11[s15]*f11[s23]*f11[s34]^2,
f11[s12]*f11[s34]^3,f11[s45]*Zeta[3],f11[s12]^3*f11[s45],
f11[s12]*f11[s15]^2*f11[s45],f11[s12]^2*f11[s23]*f11[s45],
f11[s12]*f11[s15]*f11[s23]*f11[s45],f11[s15]^2*f11[s23]*f11[s45],
f11[s12]*f11[s23]^2*f11[s45],Pi^2*f11[s34]*f11[s45],
f11[s12]*f11[s15]*f11[s34]*f11[s45],f11[s15]^2*f11[s34]*f11[s45],
f11[s12]*f11[s23]*f11[s34]*f11[s45],f11[s15]*f11[s23]*f11[s34]*
f11[s45],f11[s23]^2*f11[s34]*f11[s45],f11[s12]*f11[s34]^2*f11[s45],
f11[s15]*f11[s34]^2*f11[s45],Pi^2*f11[s45]^2,f11[s12]^2*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s15]*f11[s34]*f11[s45]^2,
f11[s12]*f11[s45]^3,f11[s15]*f11[s45]^3,f11[s12]^2*f21[s12,s34],
f11[s12]*f11[s15]*f21[s12,s34],f11[s15]^2*f21[s12,s34],
f11[s12]*f11[s23]*f21[s12,s34],f11[s15]*f11[s23]*f21[s12,s34],
f11[s12]*f11[s34]*f21[s12,s34],f11[s15]*f11[s34]*f21[s12,s34],
f11[s23]*f11[s34]*f21[s12,s34],f11[s34]^2*f21[s12,s34],
f11[s12]*f21[s15,s23],f11[s15]*f11[s45]*f21[s15,s23],
f11[s23]*f11[s45]*f21[s15,s23],f11[s34]*f11[s45]*f21[s15,s23],
f11[s12]^2*f21[s23,s45],f11[s15]^2*f21[s23,s45],
f11[s12]*f11[s23]*f21[s23,s45],f11[s15]*f11[s23]*f21[s23,s45],
f11[s15]*f11[s34]*f21[s23,s45],f11[s12]*f11[s45]*f21[s23,s45],
f11[s15]*f11[s45]*f21[s23,s45],f11[s12]^2*f21[s34,s15],
f11[s12]*f11[s15]*f21[s34,s15],f11[s12]*f11[s23]*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f11[s15]*f11[s45]*f21[s34,s15],f11[s23]*f11[s45]*f21[s34,s15],
f11[s34]*f11[s45]*f21[s34,s15],f21[s15,s23]*f21[s34,s15],
f11[s12]^2*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s15]*f11[s23]*f21[s45,s12],f11[s23]^2*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s23]*f11[s45]*f21[s45,s12],f11[s45]^2*f21[s45,s12],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s23]*f31[s12,s34],
f11[s34]*f31[s12,s34],f11[s45]*f31[s15,s23],f11[s12]*f31[s23,s45],
f11[s15]*f31[s23,s45],f11[s12]*f31[s34,s15],f11[s45]*f31[s34,s15],
f11[s12]*f31[s45,s12],f11[s23]*f31[s45,s12],f11[s45]*f31[s45,s12],
f11[s12]*f32[s12,s34],f11[s15]*f32[s12,s34],f11[s23]*f32[s12,s34],
f11[s34]*f32[s12,s34],f11[s45]*f32[s15,s23],f11[s12]*f32[s23,s45],
f11[s15]*f32[s23,s45],f11[s12]*f32[s34,s15],f11[s45]*f32[s34,s15],
f11[s12]*f32[s45,s12],f11[s23]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f11[s15]*f33[s15,s12,s34],f11[s23]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f11[s45]*f33[s15,s12,s34],
f11[s45]*f33[s23,s34,s15],f11[s23]*f33[s34,s45,s12],
f11[s15]*f33[s45,s15,s23],f43[s12,s34],f43[s45,s12],
f44[s12,s23,s45],f44[s15,s12,s34],f45[s12,s23,s45],
f45[s45,s15,s23],f46[s12,s34,s15],f46[s15,s23,s45],
f47[s23,s45,s15],f48[s15,s23,s34],f411[s12,s23,s34,s45,s15],
f411[s15,s12,s23,s34,s45],f11[s12]^2*f11[s15],f11[s12]^2*f11[s23],
f11[s23]*f11[s34]^2,f11[s12]^2*f11[s45],f11[s12]*f11[s34]*f11[s45],
f11[s34]^2*f11[s45],f11[s15]*f21[s12,s34],f11[s23]*f21[s12,s34],
f11[s45]*f21[s12,s34],f11[s15]*f21[s45,s12],f11[s23]*f21[s45,s12],
f11[s34]*f21[s45,s12],f11[s12]^2,Pi^2*f11[s15]^2,Pi^2*f11[s23]^2,
f11[s15]^3*f11[s34],f11[s15]^2*f11[s23]*f11[s34],
f11[s15]*f11[s23]^2*f11[s34],f11[s34]^2,f11[s15]^2*f11[s34]^2,
f11[s23]^2*f11[s34]^2,f11[s15]*f11[s34]^3,f11[s23]*f11[s34]^3,
f11[s34]^4,f11[s15]^3*f11[s45],f11[s15]*f11[s23]^2*f11[s45],
f11[s23]^3*f11[s45],f11[s15]^2*f11[s45]^2,f11[s15]*f11[s23]*
f11[s45]^2,f11[s23]^2*f11[s45]^2,f11[s23]*f11[s45]^3,f11[s45]^4,
f21[s12,s34],Pi^2*f21[s15,s23],f11[s15]*f11[s34]*f21[s15,s23],
f11[s34]^2*f21[s15,s23],f11[s45]^2*f21[s15,s23],f21[s15,s23]^2,
f11[s23]^2*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s23]*f21[s34,s15],f11[s23]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s34]^2*f21[s34,s15],f21[s45,s12],f11[s23]*f31[s23,s45],
f11[s45]*f31[s23,s45],f11[s15]*f31[s34,s15],f11[s23]*f31[s34,s15],
f11[s34]*f31[s34,s15],f11[s34]*f32[s15,s23],f11[s23]*f32[s23,s45],
f11[s45]*f32[s23,s45],f11[s15]*f32[s34,s15],f11[s23]*f32[s34,s15],
f11[s34]*f32[s34,s15],f11[s15]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f11[s34]*f33[s23,s34,s15],
f11[s23]*f33[s45,s15,s23],f11[s45]*f33[s45,s15,s23],f41[s15,s23],
f42[s15,s23],f43[s23,s45],f43[s34,s15],f44[s23,s34,s15],
f44[s45,s15,s23],f45[s23,s34,s15],f49[s15,s23,s34],
f49[s23,s45,s15],f11[s12]^3,f11[s12]^2*f11[s34],
f11[s12]*f11[s34]^2,f11[s15]^2*f11[s45],f11[s15]*f11[s23]*f11[s45],
f11[s12]*f11[s45]^2,f11[s12]*f21[s12,s34],f11[s34]*f21[s12,s34],
f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],f31[s12,s34],
f31[s45,s12],f32[s12,s34],f32[s45,s12],f33[s12,s23,s45],
f33[s15,s12,s34],f33[s34,s45,s12],f34[s12,s23,s34,s45,s15],
f11[s12],f11[s15]*f11[s23]*f11[s34],f11[s23]^2*f11[s34],
f11[s12]*f11[s23]*f11[s45],f11[s34]*f21[s15,s23],
f11[s45]*f21[s15,s23],Pi^4,Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],
f11[s15]*Zeta[3],f11[s15]^4,f11[s23]*Zeta[3],f11[s15]^3*f11[s23],
f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,f11[s23]^4,
f11[s12]*f11[s34],f11[s12]*f11[s45],f11[s34]*f11[s45],
f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s15]*f31[s15,s23],
f11[s23]*f31[s15,s23],f11[s15]*f32[s15,s23],f11[s23]*f32[s15,s23],
f43[s15,s23],f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s15]*f11[s23],f11[s12]*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s23]*f11[s34]*f11[s45],Pi^2*f11[s34],Pi^2*f11[s45],1,f11[s34],
f11[s45],f11[s45]^2,f21[s23,s45],f21[s34,s15],f11[s15]*f11[s34],
f11[s23]*f11[s34],f11[s15]*f11[s45],f11[s23]*f11[s45]^2,
Pi^2*f11[s15],f11[s15],f11[s23],Pi^2*f11[s23],f11[s23]*f11[s45],
f33[s23,s34,s15],f33[s45,s15,s23],f11[s15]*f11[s34]^2,f11[s34]^3,
f11[s45]^3,f11[s23]*f21[s23,s45],f11[s45]*f21[s23,s45],
f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],f31[s23,s45],
f31[s34,s15],f32[s23,s45],f32[s34,s15],f11[s15]^2,
f11[s15]^2*f11[s34],f11[s23]^2*f11[s45],f11[s15]*f11[s23],f11[s23]^2,
f21[s15,s23],f11[s15]*f11[s23]^2,Pi^2,Zeta[3],f11[s15]^2*f11[s23],
f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],f11[s15]^3,f11[s23]^3,
f31[s15,s23],f32[s15,s23]}


==> anc/TwoLoopRemainders/ggggg_mmppp_Nf2.txt <==
rationalBasis["ggggg","mmppp","Nf2"]=
{5/108,s34/(6*s12)-s34^2/(6*s12^2)+s34^3/(9*s12^3)+
(s34^2*(-s15+s45))/(3*s12^2*(-s15+s23))+
(s34*(s15-s45)+s15*s45)/(6*s12*(-s15+s23))+
(s34^2*(s34*(s15-s45)+s15*s45))/(3*s12^3*(-s15+s23))+
(s15*s34*s45*(s34*(s15-s45)+s15*s45))/(3*s12^2*(-s15+s23)^3)+
(s34*(s34*(s15-s45)+s15*s45)^2)/(3*s12^3*(-s15+s23)^2)+
(s34*(s15-s45)+s15*s45)^3/(9*s12^3*(-s15+s23)^3)+
(s15^2*s45^2-s34^2*(s15^2-4*s15*s45+s45^2))/
(6*s12^2*(-s15+s23)^2)+(-s34^2/(9*s12^3*(s15-s23))+
(-2*s12+s34)/(18*s12^2*(s15-s23))+(s15*s34*s45)/
(9*s12^2*(-s15+s23)^3)+(s34*s45+s15*(-s34+s45))/
(18*s12^2*(s15-s23)^2)+(s34*s45-s15*(s34+s45))^2/
(9*s12^3*(-s15+s23)^3)+(2*s34*(-(s34*s45)+s15*(s34+s45)))/
(9*s12^3*(s15-s23)^2))*tr5,-((s23+s34)*s45)/(18*s12*s15)-
(s34^2*(s23+s34-2*s45)*s45)/(18*s12^3*s15)+
(s34*(s23+s34-s45)*s45)/(9*s12^2*s15)-
(s34^2*s45^2)/(9*s12^2*s15*s23)-(s34^2*(s34-2*s45)*s45^2)/
(18*s12^3*s15*s23)+(s34^2*(s34-s45)*s45^2)/
(6*s12^3*s15*(-s15+s23))+(s34*(-s15+2*s34-s45)*s45^2)/
(18*s12^3*s23)-(s34^3*s45^3)/(18*s12^3*s15^2*s23)-
(s34^3*s45^3)/(9*s12^3*s15*(-s15+s23)^2)+
(s34^3*s45^3)/(18*s12^3*s15^2*(-s15+s23))-
(s34*(s15+s45))/(18*s12*s23)+(s34*s45*(s15-s34+s45))/
(9*s12^2*s23)-(s34*(3*s34+s45))/(18*s12^2)+
(s34*s45*(s34*(s15-s45)+s15*s45))/(3*s12^2*(-s15+s23)^2)+
(s34*(3*s34^2+s34*s45-2*s45^2))/(18*s12^3)+
(s15*s45^2-s34*s45^2+s34^2*(-s15+3*s45))/(6*s12^2*(-s15+s23))-
((s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(18*s12^3*(-s15+s23))+
((s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(9*s12^3*(-s15+s23)^2)+
(s34/(18*s12^2*s23)+(s34-s45)/(18*s12^2*(s15-s23))+
s45/(18*s12^2*s15)-(s34*s45)/(18*s12^3*s15)+
(s34*s45)/(9*s12^2*(s15-s23)^2)-(s34*s45)/(18*s12^3*s23)+
(s34*s45)/(18*s12^2*s15*s23)+(s34*(s34-s45)*s45)/
(9*s12^3*s15*(s15-s23))+(s34*(s34-s45)*s45)/
(18*s12^3*s15*s23)+(s34^2*s45^2)/(9*s12^3*s15*(s15-s23)^2)+
(s34^2*s45^2)/(18*s12^3*s15^2*(s15-s23))+
(s34^2*s45^2)/(18*s12^3*s15^2*s23)+(-3*s34^2-2*s34*s45+s45^2)/
(18*s12^3*(s15-s23))+((s34+s45)*(-2*s34*s45+
s15*(s34+s45)))/(9*s12^3*(s15-s23)^2))*tr5,
1/12+(s15-2*s23)/(18*s34)-(s15*s23^2)/(9*s12*(-s15+s34)^2)+
(s23*(-s15+s23))/(9*(-s15+s34)^2)-s23^2/(18*s34*(-s15+s34))+
(-3*s15+5*s23)/(-36*s15+36*s34)+(s15*(s15-s45))/
(9*(s23-s45)^2)+(-2*s15+s23)/(18*s45)+
((-s15+s23)*(-s15+s23-2*s34))/(18*s12*s45)+
(s23^2*s34^2)/(18*s12^3*s45)+(s23*s34*(2*s15-2*s23+s34))/
(18*s12^2*s45)-(s15^2*s45)/(9*s12*(s23-s45)^2)+
(s15^2*s45^2)/(18*s12^3*s34)+(-3*s15+s45)/(12*s23-12*s45)+
(s15*s45*(-2*s15+2*s23+s45))/(18*s12^2*s34)-
(-3*s15+s34+s45)/(36*s12)+((-s15+s23)*(-s15+s23+2*s45))/
(18*s12*s34)+(s15*(-2*s15+8*s34+3*s45))/(36*s12*(s23-s45))-
(s23*(3*s15+2*s23+8*s45))/(36*s12*(-s15+s34))+
s15^2/(18*s23*s45-18*s45^2)+(4*s15*s23+2*s15*s34+5*s23*s34-
2*s34^2+5*s15*s45+2*s23*s45-s34*s45-2*s45^2)/(36*s12^2)+
(s23^2*s34-2*s23*(-s15+s34)*(s34+s45)+
s45*(s34^2+s15*(s15-2*s45)+s34*(-2*s15+s45)))/(18*s12^3)+
(1/(36*s12^2)+s23/(9*s12*(s15-s34)^2)-(12*s12*s15-12*s12*s34)^
(-1)+s23/(18*s12*s15*s34-18*s12*s34^2)+
s15/(9*s12*(s23-s45)^2)+(s15+s23-s34-s45)/(18*s12^3)+
(s23*s34)/(18*s12^3*s45)+(-s12+s15-s23+s34)/(18*s12^2*s45)+
(s15*s45)/(18*s12^3*s34)+(-s12-s15+s23+s45)/(18*s12^2*s34)-
(12*s12*s23-12*s12*s45)^(-1)+s15/(18*s12*s23*s45-18*s12*s45^2))*
tr5,(s15^2*s23^2)/(9*s12*(s15-s34)^3)+(s15*s23*(-s15+s23))/
(9*(-s15+s34)^3)+(s15*(-s15+s23))/(12*(-s15+s34)^2)+
(s15*s23*s45)/(6*s12^2*(-s15+s34))-((s23+s34)*s45)/(18*s12*s15)-
(s34^2*(s23+s34-2*s45)*s45)/(18*s12^3*s15)+
(s34*(s23+s34-s45)*s45)/(9*s12^2*s15)-
(s34^2*s45^2)/(9*s12^2*s15*s23)-(s34^2*(s34-2*s45)*s45^2)/
(18*s12^3*s15*s23)+(s34^2*(s34-s45)*s45^2)/
(6*s12^3*s15*(-s15+s23))+(s34*(-s15+2*s34-s45)*s45^2)/
(18*s12^3*s23)-(s34^3*s45^3)/(18*s12^3*s15^2*s23)-
(s34^3*s45^3)/(9*s12^3*s15*(-s15+s23)^2)+
(s34^3*s45^3)/(18*s12^3*s15^2*(-s15+s23))-
(s34*(s15+s45))/(18*s12*s23)+(s34*s45*(s15-s34+s45))/
(9*s12^2*s23)-(s15*s23*(3*s15+4*s23+8*s45))/
(36*s12*(-s15+s34)^2)+(s34*s45*(s34*(s15-s45)+s15*s45))/
(3*s12^2*(-s15+s23)^2)-(s15*s23+3*s15*s45+2*s23*s45)/
(-12*s12*s15+12*s12*s34)+(s34*(3*s34^2+s34*s45-2*s45^2))/
(18*s12^3)-(3*s34^2+s34*s45+3*s45*(-s23+s45))/(18*s12^2)+
(s15*s45^2-s34*s45^2+s34^2*(-s15+3*s45))/(6*s12^2*(-s15+s23))-
((s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(18*s12^3*(-s15+s23))+
((s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(9*s12^3*(-s15+s23)^2)+
(s15/(12*s12*(s15-s34)^2)+s34/(18*s12^2*s23)+
(s15*s23)/(9*s12*(-s15+s34)^3)+(s34-s45)/
(18*s12^2*(s15-s23))+s45/(18*s12^2*s15)-
(s34*s45)/(18*s12^3*s15)+(s34*s45)/(9*s12^2*(s15-s23)^2)-
(s34*s45)/(18*s12^3*s23)+(s34*s45)/(18*s12^2*s15*s23)+
s45/(s12^2*(-6*s15+6*s34))+(s34*(s34-s45)*s45)/
(9*s12^3*s15*(s15-s23))+(s34*(s34-s45)*s45)/
(18*s12^3*s15*s23)+(s34^2*s45^2)/(9*s12^3*s15*(s15-s23)^2)+
(s34^2*s45^2)/(18*s12^3*s15^2*(s15-s23))+
(s34^2*s45^2)/(18*s12^3*s15^2*s23)+(-3*s34^2-2*s34*s45+s45^2)/
(18*s12^3*(s15-s23))+((s34+s45)*(-2*s34*s45+
s15*(s34+s45)))/(9*s12^3*(s15-s23)^2))*tr5,
-1/12+s34/(4*s12)+(7*s15-6*s45)/(36*(s23-s45))-
((s23+s34)*s45)/(18*s12*s15)-(s34^2*(s23+s34-2*s45)*s45)/
(18*s12^3*s15)-(s15*s34*s45)/(6*s12^2*(s23-s45))+
(s34*(s23+s34-s45)*s45)/(9*s12^2*s15)-
(s34^2*s45^2)/(9*s12^2*s15*s23)-(s34^2*(s34-2*s45)*s45^2)/
(18*s12^3*s15*s23)+(s15^2*s45^2)/(9*s12*(s23-s45)^3)+
(s34^2*(s34-s45)*s45^2)/(6*s12^3*s15*(-s15+s23))+
(s34*(-s15+2*s34-s45)*s45^2)/(18*s12^3*s23)-
(s34^3*s45^3)/(18*s12^3*s15^2*s23)-(s34^3*s45^3)/
(9*s12^3*s15*(-s15+s23)^2)+(s34^3*s45^3)/(18*s12^3*s15^2*
(-s15+s23))+(s15*s45*(-s15+s45))/(9*(s23-s45)^3)-
(s34*(s15+s45))/(18*s12*s23)+(s34*s45*(s15-s34+s45))/
(9*s12^2*s23)-(s34*(6*s34+s45))/(18*s12^2)-
(s15*s45*(-4*s15+8*s34+3*s45))/(36*s12*(s23-s45)^2)+
(s34*s45*(s34*(s15-s45)+s15*s45))/(3*s12^2*(-s15+s23)^2)+
(-2*s15*s34-3*s15*s45+9*s34*s45)/(36*s12*s23-36*s12*s45)+
(-4*s15^2+11*s15*s45-3*s45^2)/(36*(s23-s45)^2)+
(s34*(3*s34^2+s34*s45-2*s45^2))/(18*s12^3)+
(s15*s45^2-s34*s45^2+s34^2*(-s15+3*s45))/(6*s12^2*(-s15+s23))-
((s34+s45)*(s15*s45^2-s34*s45*(4*s15+3*s45)+
s34^2*(-5*s15+9*s45)))/(18*s12^3*(-s15+s23))+
((s34+s45)*(s15*s34*(2*s15-3*s45)*s45+s15^2*s45^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(9*s12^3*(-s15+s23)^2)+
(s34/(18*s12^2*s23)+(s12-2*s34)/(12*s12^2*(s23-s45))+
(s34-s45)/(18*s12^2*(s15-s23))+s45/(18*s12^2*s15)-
(s34*s45)/(18*s12^3*s15)+(s34*s45)/(9*s12^2*(s15-s23)^2)-
(s34*s45)/(18*s12^3*s23)+(s34*s45)/(18*s12^2*s15*s23)+
(s34*(s34-s45)*s45)/(9*s12^3*s15*(s15-s23))+
(s34*(s34-s45)*s45)/(18*s12^3*s15*s23)+(s34^2*s45^2)/
(9*s12^3*s15*(s15-s23)^2)+(s34^2*s45^2)/(18*s12^3*s15^2*
(s15-s23))+(s34^2*s45^2)/(18*s12^3*s15^2*s23)+
(s15*s45)/(9*s12*(-s23+s45)^3)+(-4*s15+3*s45)/
(36*s12*(s23-s45)^2)+(-3*s34^2-2*s34*s45+s45^2)/
(18*s12^3*(s15-s23))+((s34+s45)*(-2*s34*s45+
s15*(s34+s45)))/(9*s12^3*(s15-s23)^2))*tr5}


projectionMatrix["ggggg","mmppp","Nf2"]=
{{1,18/5,-12/5,12/5,18/5,12/5,12/5,18/5,0,6/5,0,6/5,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,1,1,-1,-1,1,-1,1,
-1,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,2,2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,-1,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,-1}}

ampFunctions["ggggg","mmppp","Nf2"]={Pi^2,f11[s12]^2,f11[s15]*f11[s23],
f11[s12]*f11[s34],f11[s34]^2,f11[s12]*f11[s45],f11[s34]*f11[s45],
f11[s45]^2,f11[s12]*f11[s15],f11[s15]^2,f11[s12]*f11[s23],
f11[s23]^2,f11[s15]*f11[s34],f11[s23]*f11[s34],f11[s15]*f11[s45],
f11[s23]*f11[s45],f11[s12],1,f11[s15],f11[s23],f11[s34],f11[s45]}


==> anc/TwoLoopRemainders/ggggg_mpmpp_Nf2.txt <==
rationalBasis["ggggg","mpmpp","Nf2"]=
{5/108-((s15+s23)*s34)/(36*(s12+s23-s45)^2)+
(s23^2*(-s15+2*s34)-s34*(s15+s34)*s45+
s23*(s15^2+2*s15*s34+s34^2-2*s34*s45))/
(36*(s12+s23-s45)^3)+(s23^3*(s15-s34)+
s23*s34*(2*s15+2*s34-s45)*s45-s34^2*s45^2-
s23^2*(s34^2-2*s34*(-s15+s45)+s15*(s15+s45)))/
(36*(s12+s23-s45)^4)+(s34/(36*s12^2*(s12+s23-s45))+
((s23-s45)^2*(s15*s23+s34*(-s23+s45)))/
(36*s12^2*(s12+s23-s45)^4)+(s15*s23+3*s34*(-s23+s45))/
(36*s12^2*(s12+s23-s45)^2)-
((s23-s45)*(2*s15*s23+3*s34*(-s23+s45)))/
(36*s12^2*(s12+s23-s45)^3))*tr5,
1/6+((s15+s23)*s34)/(12*(s12+s23-s45)^2)+
(s23^2*(s15-2*s34)+s34*(s15+s34)*s45-
s23*(s15^2+2*s15*s34+s34^2-2*s34*s45))/
(12*(s12+s23-s45)^3)+(s23^3*(-s15+s34)+s34^2*s45^2+
s23*s34*s45*(-2*s15-2*s34+s45)+
s23^2*(s34^2-2*s34*(-s15+s45)+s15*(s15+s45)))/
(12*(s12+s23-s45)^4)+(-s34/(12*s12^2*(s12+s23-s45))-
((s23-s45)^2*(s15*s23+s34*(-s23+s45)))/
(12*s12^2*(s12+s23-s45)^4)-(s15*s23+3*s34*(-s23+s45))/
(12*s12^2*(s12+s23-s45)^2)+
((s23-s45)*(2*s15*s23+3*s34*(-s23+s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
1/12+(s15*(s15-s45))/(9*(s23-s45)^2)+(s34*(s34-s45))/
(9*(s12-s45)^2)+(-2*s15+s23)/(18*s45)-
(-s15+s23+s34)^2/(18*(s12+s23-s45)*s45)-
(s34^2*s45)/(9*(s12-s45)^2*(s12+s23-s45))-
(s15^2*s45)/(9*(s23-s45)^2*(s12+s23-s45))+
(-3*s15+s45)/(12*s23-12*s45)+(-3*s34+s45)/(12*(s12-s45))-
(-7*s15+s23-8*s34+3*s45)/(36*(s12+s23-s45))+
(s34*(8*s15-6*s34+7*s45))/(36*(s12-s45)*(s12+s23-s45))+
(s15*(-6*s15+8*s34+7*s45))/(36*(s23-s45)*(s12+s23-s45))+
s34^2/(18*s12*s45-18*s45^2)+s15^2/(18*s23*s45-18*s45^2)+
(s23^2+s23*(-s15+s34-s45)-s34*(4*s15+s45))/
(12*(s12+s23-s45)^2)+(1/(36*s12^2)+s15/(9*s12*(s23-s45)^2)+
(s23-s45)^2/(12*s12^2*(s12+s23-s45)^2)+
(-s12-s15+s23+s34)/(18*s12^2*s45)-(s23*(-s15+s23+s34))/
(18*s12^2*(s12+s23-s45)*s45)+((10*s34-3*s45)*s45)/
(36*s12^2*(s12-s45)*(s12+s23-s45))+
(s34*s45^2)/(9*s12^2*(s12-s45)^2*(s12+s23-s45))+
(3*s12+4*s15)/(36*s12^2*(-s23+s45))+
(2*s15-2*s23+8*s34+s45)/(36*s12^2*(s12+s23-s45))+
s15/(18*s12*s23*s45-18*s12*s45^2))*tr5,
s15^4/(3*(s12+s15-s34)^4)-(2*s15^3)/(3*(s12+s15-s34)^3)+
s15^2/(2*(s12+s15-s34)^2)-s15/(6*(s12+s15-s34))-
s23/(6*(s12+s23-s45))+(4*s15^3*s34*s45)/(3*(s12+s15-s34)^4*
(s12+s23-s45))-(2*s15^2*s34*s45)/(3*(s12+s15-s34)^3*
(s12+s23-s45))+(s15*s34*s45)/(3*(s12+s15-s34)^2*
(s12+s23-s45))+(s34*s45)/(6*(s12+s15-s34)*
(s12+s23-s45))+(2*s15^2*s34^2*s45^2)/((s12+s15-s34)^4*
(s12+s23-s45)^2)+(4*s15*s34^3*s45^3)/(3*(s12+s15-s34)^4*
(s12+s23-s45)^3)+(s34^4*s45^4)/(3*(s12+s15-s34)^4*
(s12+s23-s45)^4)+(4*s34^3*s45^3*(s15-s34+s45))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^4)+
(s34*s45*(s15-3*s34+3*s45))/(3*(s12+s15-s34)*
(s12+s23-s45)^2)+(3*s23^2-2*s34*s45)/
(6*(s12+s23-s45)^2)+
(2*(-s23^3+s23*s34*s45+s34*(s15+s34-s45)*s45))/
(3*(s12+s23-s45)^3)+(2*s34*s45*(-s15^2-2*s15*s34+3*s34^2+
2*s15*s45-9*s34*s45+3*s45^2))/(3*(s12+s15-s34)*
(s12+s23-s45)^3)+(2*s15*s34*s45*(s34*(-2*s15+s45)+
2*s15*(s15+s45)))/(3*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(2*s34^2*s45^2*(s34*(-4*s15+s45)+4*s15*(s15+s45)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34*s45*(4*s15*(-s15+s45)+s34*(-4*s15+3*s45)))/
(6*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(2*s34^2*s45^2*(3*s34^2+3*(s15+s45)^2-2*s34*(3*s15+4*s45)))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(4*s34*s45*(-s34^3+(s15+s45)^3+3*s34^2*(s15+2*s45)-
3*s34*(s15^2+3*s15*s45+2*s45^2)))/(3*(s12+s15-s34)*
(s12+s23-s45)^4)+(2*s34*s45*(s34^2*(2*s15-3*s45)+
2*s15*(s15+s45)^2+s34*(-4*s15^2-5*s15*s45+3*s45^2)))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s23^4-4*s23^2*s34*s45+4*s23*s34*(-s15+s34-s45)*s45-
2*s34*s45*(2*s34^2+2*(s15+s45)^2-s34*(4*s15+7*s45)))/
(3*(s12+s23-s45)^4)+(1/(6*s12^2)-(s15^3*(s15-s34)^2)/
(3*s12^2*(s12+s15-s34)^4*(s12+s23-s45))+
(s15*(2*s15-s34))/(3*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s15*(7*s15^2-6*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s15^2*(3*s15^2-4*s15*s34+s34^2))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(s15^2*(s15-s34)^2*s34*s45)/(s12^2*(s12+s15-s34)^4*
(s12+s23-s45)^2)-(s15*(s15-s34)^2*s34^2*s45^2)/
(s12^2*(s12+s15-s34)^4*(s12+s23-s45)^3)-
((s15-s34)^2*s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^4*
(s12+s23-s45)^4)+(-4*s15-4*s23+s34+s45)/
(6*s12^2*(s12+s23-s45))+
(6*s15^4+s15^2*s34*(6*s34-11*s45)+2*s15*s34^2*s45-s34^3*s45+
4*s15^3*(-3*s34+s45))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15^2*(-s15+s34)*
(s15^2+s34*(s34-7*s45)+s15*(-2*s34+s45)))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(7*s15^2+7*s23^2+s15*(7*s23-6*s34)+s34*(s34-3*s45)-
3*s23*(s34+s45))/(6*s12^2*(s12+s23-s45)^2)+
(s34^3-3*s34^2*(s15+s45)-s15^2*(7*s15+3*s45)+
s15*s34*(9*s15+4*s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s34^2*(-s15+s34)*s45^2*
(3*s34^2+3*s15*(s15+s45)-s34*(6*s15+5*s45)))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^4)-
(s34*(-s15+s34)*s45*(s34^2*(-4*s15+s45)-4*s15^2*(s15+s45)+
s15*s34*(8*s15+9*s45)))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s34^4*(s15-2*s45)+s15^3*(s15+s45)^2-
4*s34^3*(s15^2+2*s15*s45-s45^2)+6*s15*s34^2*
(s15^2+4*s15*s45+s45^2)-4*s15^2*s34*(s15^2+4*s15*s45+
2*s45^2))/(3*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s34*s45*(3*s34^4+3*s15^2*(s15+s45)^2-3*s34^3*(4*s15+5*s45)-
3*s15*s34*(4*s15^2+9*s15*s45+4*s45^2)+
2*s34^2*(9*s15^2+18*s15*s45+5*s45^2)))/
(3*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(3*s15^4+s15^3*(-8*s34+4*s45)+s15^2*(6*s34^2-12*s34*s45+
s45^2)-s34^2*(s34^2-8*s34*s45+6*s45^2))/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34^5-s15^2*(s15+s45)^3-5*s34^4*(s15+3*s45)+
2*s34^3*(5*s15^2+24*s15*s45+15*s45^2)-
2*s34^2*(5*s15^3+27*s15^2*s45+27*s15*s45^2+5*s45^3)+
s15*s34*(5*s15^3+24*s15^2*s45+27*s15*s45^2+8*s45^3))/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45)^4)+
(s23^4+s34^4+s23^2*(s15^2-2*s15*s34+s34*(s34-3*s45))+
s15^2*(s15+s45)^2-s23^3*(-s15+s34+s45)-
s34^3*(4*s15+11*s45)+2*s34^2*(3*s15^2+12*s15*s45+5*s45^2)-
s15*s34*(4*s15^2+15*s15*s45+8*s45^2)+s23*(s15-s34)*
(s15^2+s34*(s34-7*s45)+s15*(-2*s34+s45)))/
(3*s12^2*(s12+s23-s45)^4)-(3*s23^3+s15^2*(3*s15+2*s45)+
s34^2*(3*s15+2*s45)-2*s15*s34*(3*s15+4*s45)+
s23*(3*s15^2+s34^2-4*s34*(s15+s45))+
s23^2*(3*s15-2*(s34+s45)))/(3*s12^2*(s12+s23-s45)^3))*tr5,
-s34^4/(6*(-s15+s23+s34)^4)+s34^3/(3*(-s15+s23+s34)^3)-
s34^2/(4*(-s15+s23+s34)^2)+s34/(12*(-s15+s23+s34))+
(s23-s45)/(12*(s12+s23-s45))-(2*s15*s34^3*s45)/
(3*(-s15+s23+s34)^4*(s12+s23-s45))+
(s15*s34^2*s45)/(3*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15*s34*s45)/(6*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45)/(12*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s34^2*s45^2)/((-s15+s23+s34)^4*(s12+s23-s45)^2)-
(2*s15^3*s34*s45^3)/(3*(-s15+s23+s34)^4*(s12+s23-s45)^3)-
(s15^4*s45^4)/(6*(-s15+s23+s34)^4*(s12+s23-s45)^4)-
(2*s15^3*s45^3*(-s15+s34+s45))/(3*(-s15+s23+s34)^3*
(s12+s23-s45)^4)-(s15*s45*(-3*s15+s34+3*s45))/
(6*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45*(4*s15*s34+4*s34^2-3*s15*s45-4*s34*s45))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s23^2-2*s23*s45+s45*(-2*s15+s45))/(4*(s12+s23-s45)^2)-
(s15*s34*s45*(2*s34^2+s15*s45+2*s34*(-s15+s45)))/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s15^2*s45^2*(4*s34^2+s15*s45+4*s34*(-s15+s45)))/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(s15^2*s45^2*(3*s15^2+3*s34^2-8*s15*s45+3*s45^2+
6*s34*(-s15+s45)))/(3*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)+
s45*(s15*(-3*s15+s34)+6*s15*s45-s45^2))/
(3*(s12+s23-s45)^3)+(s15*s45*(s34^2-2*s34*(-s15+s45)-
3*(s15^2-3*s15*s45+s45^2)))/(3*(-s15+s23+s34)*
(s12+s23-s45)^3)-(2*s15*s45*(-s15^3+s34^3+6*s15^2*s45-
6*s15*s45^2+s45^3+3*s34^2*(-s15+s45)+
3*s34*(s15^2-3*s15*s45+s45^2)))/(3*(-s15+s23+s34)*
(s12+s23-s45)^4)-(s15*s45*(2*s34^3+4*s34^2*(-s15+s45)+
3*s15*s45*(-s15+s45)+s34*(2*s15^2-5*s15*s45+2*s45^2)))/
(3*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(-s23^4+4*s23^3*s45+s23^2*(4*s15*s45-6*s45^2)+
4*s23*s45*(s15*(s15-s34)-3*s15*s45+s45^2)+
s45*(4*s15*(-s15+s34)^2+6*s15*(-3*s15+2*s34)*s45+
12*s15*s45^2-s45^3))/(6*(s12+s23-s45)^4)+
(-1/(12*s12^2)-(s34^2*(s12+s34))/(6*s12^2*(-s15+s23+s34)^3)+
(-s15+s45)/(12*s12^2*(-s15+s23+s34))+
(s15^3*s45^3*(-s15+s34+s45)^2)/(6*s12^2*(-s15+s23+s34)^4*
(s12+s23-s45)^4)-(-4*s15-4*s23+s34+8*s45)/
(12*s12^2*(s12+s23-s45))+(s34^2*(s12*s34-s15*(s34-3*s45)+
s34*(s34+s45)))/(6*s12^2*(-s15+s23+s34)^4)+
(s12*s34+s15*(-s34+s45)+s34*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)+(2*s15^2+s45*(s34+2*s45)-
s15*(s34+7*s45))/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(7*s15^2+7*s15*s23+7*s23^2+s34^2+9*s34*s45+21*s45^2-
6*s15*(s34+6*s45)-3*s23*(s34+7*s45))/
(12*s12^2*(s12+s23-s45)^2)+(-s34^4+s34^2*s45^2+
4*s15*s34*s45*(-s34+s45)+s15^2*(s34^2-4*s34*s45+s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^2*s45^2*(s15^2*(3*s34-2*s45)+3*s34*(s34+s45)^2+
s15*(-6*s34^2-4*s34*s45+2*s45^2)))/
(6*s12^2*(-s15+s23+s34)^4*(s12+s23-s45)^3)+
(s34^3+2*s34^2*(-s15+s45)+6*s15*s45*(-s15+s45)+
s34*(3*s15^2-8*s15*s45+3*s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34*(s34^2*(s34+s45)^2-
2*s15*s34*(s34^2-2*s34*s45-3*s45^2)+
s15^2*(s34^2-6*s34*s45+3*s45^2)))/
(6*s12^2*(-s15+s23+s34)^4*(s12+s23-s45))+
(s15^2*s45^2*(3*s15^3-3*(s34+s45)^3-s15^2*(9*s34+11*s45)+
s15*(9*s34^2+20*s34*s45+11*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^4)+
(-2*s34*(s34-2*s45)*(s34+s45)^2+s15^3*(-4*s34+15*s45)+
2*s15^2*(3*s34^2+7*s34*s45-20*s45^2)+
s15*s45*(-23*s34^2-14*s34*s45+15*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45*(3*s15^4+3*(s34+s45)^4-3*s15^3*(4*s34+7*s45)-
3*s15*(s34+s45)^2*(4*s34+7*s45)+
s15^2*(18*s34^2+54*s34*s45+37*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(-7*s15^3+s34^3+3*s34^2*s45+9*s34*s45^2+7*s45^3+
s15^2*(9*s34+51*s45)-s15*(3*s34^2+32*s34*s45+51*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-3*s15^4+(s34-3*s45)*(s34+s45)^3+4*s15^3*(2*s34+9*s45)+
12*s15*s45*(2*s34^2+5*s34*s45+3*s45^2)-
s15^2*(6*s34^2+60*s34*s45+73*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^3)+(s15*s45*(3*s34^2*(s34+s45)^2+
s15^2*(3*s34^2-6*s34*s45+s45^2)-6*s15*(s34^3-s34*s45^2)))/
(6*s12^2*(-s15+s23+s34)^4*(s12+s23-s45)^2)+
(s15^4*(s34-8*s45)+s34*(s34+s45)^4-4*s15*(s34+s45)^2*
(s34^2+2*s34*s45-2*s45^2)+s15^3*(-4*s34^2+8*s34*s45+
38*s45^2)+s15^2*(6*s34^3+12*s34^2*s45-29*s34*s45^2-
38*s45^3))/(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(s15*s45*(4*s34*(s34+s45)^3+s15^3*(-4*s34+7*s45)+
4*s15^2*(3*s34^2+s34*s45-4*s45^2)-
s15*(12*s34^3+23*s34^2*s45+4*s34*s45^2-7*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^3)+
(-(s34^2*(s34+s45)^3)+s15^3*(s34^2-8*s34*s45+5*s45^2)+
s15*s34*(3*s34^3+4*s34^2*s45-7*s34*s45^2-8*s45^3)+
s15^2*(-3*s34^3+7*s34^2*s45+17*s34*s45^2-5*s45^3))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s15^5-(s34+s45)^5-s15^4*(5*s34+17*s45)+
s15*(s34+s45)^3*(5*s34+17*s45)+s15^3*(10*s34^2+56*s34*s45+
55*s45^2)-s15^2*(10*s34^3+66*s34^2*s45+111*s34*s45^2+
55*s45^3))/(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^4)+
(3*s15^3+3*s23^3+s15^2*(3*s23-6*s34-28*s45)-
2*s23^2*(s34+6*s45)-4*s45*(s34^2+3*s34*s45+3*s45^2)+
s23*(s34^2+8*s34*s45+18*s45^2)+s15*(3*s23^2+3*s34^2+
28*s34*s45+42*s45^2-4*s23*(s34+5*s45)))/
(6*s12^2*(s12+s23-s45)^3)-(s15^4+s23^4+s34^4+
s15^3*(s23-4*s34-14*s45)+5*s34^3*s45+10*s34^2*s45^2+
10*s34*s45^3+5*s45^4-s23^3*(s34+5*s45)+
s23^2*(s34^2+5*s34*s45+10*s45^2)+s15^2*(s23^2-3*s23*s34+
6*s34^2-11*s23*s45+33*s34*s45+37*s45^2)-
s23*(s34^3+5*s34^2*s45+10*s34*s45^2+10*s45^3)+
s15*(s23^3-2*s23^2*(s34+4*s45)+s23*(3*s34^2+16*s34*s45+
22*s45^2)-4*(s34^3+6*s34^2*s45+11*s34*s45^2+7*s45^3)))/
(6*s12^2*(s12+s23-s45)^4))*tr5,
1/6-s15^3/(3*(s12+s15-s34)^3)+s15^2/(2*(s12+s15-s34)^2)-
(5*s15)/(18*(s12+s15-s34))-(5*s23)/(18*(s12+s23-s45))-
(4*s15^2*s34*s45)/(3*(s12+s15-s34)^3*(s12+s23-s45))-
(4*s34*s45)/(9*(s12+s15-s34)*(s12+s23-s45))+
(4*s34*(s34-s45)*s45)/(3*(s12+s15-s34)*(s12+s23-s45)^2)+
(2*s34^2*(-s15+2*s34-2*s45)*s45^2)/((s12+s15-s34)*
(s12+s23-s45)^4)-(2*s15*s34^2*s45^2)/((s12+s15-s34)^3*
(s12+s23-s45)^2)+(3*s34^2*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)-(4*s34^3*s45^3)/
(3*(s12+s15-s34)^2*(s12+s23-s45)^4)-
(4*s34^3*s45^3)/(3*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(4*s34^3*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(5*s34^3*s45^3)/(9*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s34^4*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^4)+
(s34^4*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^4)+(s34^4*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^4)+
(10*s34^2*s45^2*(-s34+s45))/(3*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(4*s34^3*s45^3*(-s34+s45))/
(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(2*s34^3*s45^3*(-s34+s45))/(3*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^4)-(8*s34^2*s45^2*(s15-s34+s45))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(36*s23^2+3*s15*s34-3*s23*(6*s15+s34)-6*s15*s45-16*s34*s45)/
(36*(s12+s23-s45)^2)+(s15*s34*s45*(-3*s15*s34+3*s15*s45+
5*s34*s45))/(9*(s12-s34)^3*(s12+s23-s45)^2)+
(-3*s15*s34+3*s15*s45+11*s34*s45)/(18*(s12-s34)*
(s12+s23-s45))+(2*s34^2*s45^2*(3*s34^2-7*s34*s45+3*s45^2))/
(3*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
((-(s15*s34)+s15*s45+5*s34*s45)*(s15*s45+s34*(-s15+s45))^2)/
(9*(s12-s34)^3*(s12+s23-s45)^3)-
(2*s34*s45*(2*s34^2+2*(s15+s45)^2-s34*(4*s15+3*s45)))/
(3*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34*s45*(4*s15*(s15+s45)+s34*(-4*s15+5*s45)))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-48*s23^3+s23^2*(45*s15+6*s34)+12*s15*(s15-2*s45)*s45+
s34^2*(-24*s15+29*s45)+s23*(-9*s15^2-6*s15*s34+3*s34^2+
12*s15*s45+50*s34*s45)+s34*(-12*s15^2+137*s15*s45-
32*s45^2))/(36*(s12+s23-s45)^3)+
(3*s15^2*s45^2+2*s15*s34*s45*(-6*s15+11*s45)+
s34^2*(3*s15^2-22*s15*s45+15*s45^2))/(18*(s12-s34)^2*
(s12+s23-s45)^2)+(s34^2*(15*s15-48*s45)+
3*s15*s45*(-2*s15+5*s45)+s34*(6*s15^2-52*s15*s45+48*s45^2))/
(18*(s12-s34)*(s12+s23-s45)^2)-
((s34-s45)*(s15^3*s45^3+s15^2*s34*s45^2*(-3*s15+4*s45)+
s15*s34^2*s45*(3*s15^2-8*s15*s45+6*s45^2)+
s34^3*(-s15^3+4*s15^2*s45-6*s15*s45^2+4*s45^3)))/
(9*(s12-s34)^3*(s12+s23-s45)^4)+
(s15^2*s45^3*(-8*s15+9*s45)+4*s15*s34*s45^2*(6*s15^2-15*s15*s45+
7*s45^2)+s34^4*(9*s15^2-28*s15*s45+30*s45^2)+
s34^3*(8*s15^3-60*s15^2*s45+108*s15*s45^2-68*s45^3)+
6*s34^2*s45*(-4*s15^3+17*s15^2*s45-18*s15*s45^2+5*s45^3))/
(18*(s12-s34)^2*(s12+s23-s45)^4)+
(s34^4*(9*s15-22*s45)+3*s15*s45^2*(2*s15^2-6*s15*s45+3*s45^2)+
6*s34^3*(3*s15^2-13*s15*s45+16*s45^2)+
6*s34^2*(s15^3-11*s15^2*s45+24*s15*s45^2-16*s45^3)+
2*s34*s45*(-6*s15^3+33*s15^2*s45-39*s15*s45^2+11*s45^3))/
(9*(s12-s34)*(s12+s23-s45)^4)+
(3*s15^2*s45^2*(-s15+2*s45)+s34^3*(-6*s15^2+25*s15*s45-
24*s45^2)+s15*s34*s45*(6*s15^2-32*s15*s45+25*s45^2)+
s34^2*(-3*s15^3+32*s15^2*s45-61*s15*s45^2+24*s45^3))/
(9*(s12-s34)^2*(s12+s23-s45)^3)+
(3*s34^3*(-5*s15+14*s45)+s34^2*(-18*s15^2+95*s15*s45-
108*s45^2)+3*s15*s45*(s15^2-6*s15*s45+5*s45^2)+
s34*(-3*s15^3+43*s15^2*s45-95*s15*s45^2+42*s45^3))/
(9*(s12-s34)*(s12+s23-s45)^3)+
(22*s23^4-3*s23^3*(11*s15+s34)+s34^3*(36*s15-88*s45)+
s23^2*(15*s15^2+30*s15*s34-3*s34^2-39*s15*s45-82*s34*s45)-
6*s15*s45*(2*s15^2-9*s15*s45+6*s45^2)+
s34^2*(54*s15^2-220*s15*s45+305*s45^2)-
4*s34*(-3*s15^3+31*s15^2*s45-55*s15*s45^2+22*s45^3)+
s23*(s34^2*(-36*s15+94*s45)+s34*(-36*s15^2+134*s15*s45-
91*s45^2)-4*s15*(s15^2-9*s15*s45+9*s45^2)))/
(36*(s12+s23-s45)^4)+
(5/(18*s12^2)+(s34*(s15*(3*s34-4*s45)+6*s34*(s34-2*s45)))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^2)+(s15^2*(s15-s34)^2)/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
s34^2/(9*s12^2*(s12-s34)*(s12+s23-s45))-
(s15*(5*s15^2-6*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(7*s15^2-5*s15*s34+s34^2)/
(9*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s34^3*(2*s34-3*s45)*s45)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*(s15-s34)^2*s34*s45)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15*s34^3*s45)/(9*s12^2*(-s12+s34)^3*
(s12+s23-s45)^2)+(s34^4*(9*s34-13*s45)*s45^2)/
(18*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^4)+
(s34^4*(3*s34-4*s45)*s45^2)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^4)+
((s15-s34)^2*s34^2*s45^2)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(5*s34^4*s45^2)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s34^4*s45^2)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+((s15-2*s34)*s34^3*s45^3)/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^4)-
(s34^5*s45^3)/(3*s12^2*(s12-s34)*(s12+s15-s34)^3*
(s12+s23-s45)^4)-(s34^5*s45^3)/(6*s12^2*(s12-s34)^2*
(s12+s15-s34)^2*(s12+s23-s45)^4)-
(s34^5*s45^3)/(9*s12^2*(s12-s34)^3*(s12+s15-s34)*
(s12+s23-s45)^4)+(-28*s15-46*s23+13*s34+10*s45)/
(36*s12^2*(s12+s23-s45))+
(s34^2*(s15*(s34-5*s45)-3*s34*s45))/(18*s12^2*(s12-s34)^2*
(s12+s23-s45)^2)-(s34^3*s45*(18*s34^2-63*s34*s45+
38*s45^2))/(18*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^4)+(s34^2*(s34-s45)*(s15^2*(s34-s45)^2+
3*s34^2*s45^2+3*s15*s34*s45*(-s34+s45)))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45)^4)-
(s34^2*(s15^2*(s34-s45)^2+3*s34^2*s45^2+4*s15*s34*s45*
(-s34+s45)))/(9*s12^2*(s12-s34)^3*(s12+s23-s45)^3)+
(30*s15^2+21*s15*s23+84*s23^2+10*s34^2-
9*s34*(4*s15+3*s45)-9*s23*(5*s34+4*s45))/
(36*s12^2*(s12+s23-s45)^2)+
(s34^2*s45^2*(6*s34^2+2*s15*(s15+s45)-s34*(6*s15+5*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(-5*s15^3+s15^2*(9*s34-3*s45)+s34^2*(-s34+s45)+
s15*s34*(-3*s34+5*s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+((-s15+s34)*(-2*s15^2*(s15+s45)+
s34^2*(-2*s15+3*s45)+s15*s34*(4*s15+11*s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*s45*(-8*s34^3+8*s15^2*(s15+s45)+2*s34^2*(12*s15+5*s45)-
s15*s34*(24*s15+23*s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(2*s34^4+2*s15^2*(s15+s45)^2-
4*s34^3*(2*s15+s45)+s34^2*(12*s15^2+36*s15*s45+s45^2)-
4*s15*s34*(2*s15^2+7*s15*s45+3*s45^2))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34*(3*s34^2*s45*(-3*s34+5*s45)+2*s15^2*(2*s34^2-3*s34*s45+
s45^2)+4*s15*s34*(s34^2-5*s34*s45+3*s45^2)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(s34*s45*(-8*s34^3+2*s15*(s15+s45)^2+3*s34^2*(4*s15+7*s45)-
s34*(8*s15^2+17*s15*s45+7*s45^2)))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^4)+(-70*s23^3+4*s34^3-
12*s15^2*(s15+s45)-2*s34^2*(21*s15+32*s45)+
s23^2*(8*s15+57*s34+48*s45)+s23*(-16*s15^2-
26*s34*(s34-3*s45)+6*s15*s45)+s34*(36*s15^2+116*s15*s45+
9*s45^2))/(36*s12^2*(s12+s23-s45)^3)-
(2*s15^2*(6*s34^2-6*s34*s45+s45^2)+8*s15*s34*
(4*s34^2-9*s34*s45+3*s45^2)+3*s34^2*(5*s34^2-28*s34*s45+
19*s45^2))/(18*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(11*s34^5+s34^4*(35*s15-93*s45)+2*s15*s34*(9*s15-10*s45)*
s45^2-2*s15^2*s45^3+s34^2*s45*(-36*s15^2+99*s15*s45-
47*s45^2)+s34^3*(20*s15^2-120*s15*s45+141*s45^2))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^4)+
(s34*(2*s15^2*(5*s34-2*s45)*(s34-s45)^2-3*s34^2*s45*
(5*s34^2-16*s34*s45+9*s45^2)+s15*s34*(7*s34^3-
45*s34^2*s45+57*s34*s45^2-19*s45^3)))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45)^4)+
(22*s23^4+s23^2*s34*(22*s34-57*s45)-s23^3*(25*s34+22*s45)+
s23*s34*(-22*s34^2+154*s34*s45-9*s45^2)+
s34*(22*s34^3-242*s34^2*s45+220*s34*s45^2+3*s45^3)+
4*s15^2*(s23^2+6*s34^2-15*s34*s45+s45^2+
s23*(-3*s34+s45))+s15*(-11*s23^3+s23^2*(28*s34-6*s45)+
4*s34*(14*s34^2-3*s34*s45+s45^2)+
s23*(-42*s34^2+4*s34*s45+3*s45^2)))/
(36*s12^2*(s12+s23-s45)^4))*tr5,
1/6-s34^3/(3*(-s15+s23+s34)^3)+s34^2/(2*(-s15+s23+s34)^2)-
(5*s34)/(18*(-s15+s23+s34))-(s23+s34-s45)/
(6*(s12+s23-s45))+(4*s15*(s15-s45)*s45)/
(3*(-s15+s23+s34)*(s12+s23-s45)^2)-
(4*s15*s34^2*s45)/(3*(-s15+s23+s34)^3*(s12+s23-s45))-
(4*s15*s45)/(9*(-s15+s23+s34)*(s12+s23-s45))-
(2*s15^2*s34*s45^2)/((-s15+s23+s34)^3*(s12+s23-s45)^2)+
(3*s15^2*s45^2)/(2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^2)-(4*s15^3*s45^3)/(3*(-s15+s23+s34)^2*
(s12+s23-s45)^4)-(4*s15^3*s45^3)/(3*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(4*s15^3*s45^3)/(3*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(5*s15^3*s45^3)/(9*(-s15+s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^4*s45^4)/(3*(-s15+s23)*
(-s15+s23+s34)^3*(s12+s23-s45)^4)+
(s15^4*s45^4)/(6*(-s15+s23)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(s15^4*s45^4)/(9*(-s15+s23)^3*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(10*s15^2*s45^2*(-s15+s45))/(3*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(4*s15^3*s45^3*(-s15+s45))/
(3*(-s15+s23)*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(2*s15^3*s45^3*(-s15+s45))/(3*(-s15+s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)-(8*s15^2*s45^2*(-s15+s34+s45))/
(3*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(2*s15^2*s45^2*(-2*s15+s34+2*s45))/((-s15+s23+s34)*
(s12+s23-s45)^4)+(2*s15^2*s45^2*(3*s15^2-7*s15*s45+
3*s45^2))/(3*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^4)+
(4*s23^2+s34^2+s23*(5*s34-8*s45)+5*s34*(s15-2*s45)+
4*s45*(-2*s15+s45))/(6*(s12+s23-s45)^2)+
((s15*s45+s34*(-s15+s45))^2*(5*s15*s45+s34*(-s15+s45)))/
(9*(-s15+s23)^3*(s12+s23-s45)^3)+
(s15*s34*s45*(5*s15*s45+3*s34*(-s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^2)+(11*s15*s45+3*s34*(-s15+s45))/
(18*(-s15+s23)*(s12+s23-s45))-
(s15*s45*(4*s34^2+5*s15*s45+4*s34*(-s15+s45)))/
(3*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15*s45*(2*s15^2+2*s34^2-3*s15*s45+2*s45^2+
4*s34*(-s15+s45)))/(3*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-s15+s45)*(4*s15^3*s45^3+6*s15^2*s34*s45^2*(-s15+s45)+
4*s15*s34^2*s45*(-s15+s45)^2+s34^3*(-s15+s45)^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^4)+
(15*s15^2*s45^2+22*s15*s34*s45*(-s15+s45)+
3*s34^2*(s15^2-4*s15*s45+s45^2))/(18*(-s15+s23)^2*
(s12+s23-s45)^2)+(-6*s34^2*(-s15+s45)+
48*s15*s45*(-s15+s45)+s34*(15*s15^2-52*s15*s45+15*s45^2))/
(18*(-s15+s23)*(s12+s23-s45)^2)+
(3*s34^3*(-s15+s45)+s34^2*(-18*s15^2+43*s15*s45-18*s45^2)+
6*s15*s45*(7*s15^2-18*s15*s45+7*s45^2)+
5*s34*(-3*s15^3+19*s15^2*s45-19*s15*s45^2+3*s45^3))/
(9*(-s15+s23)*(s12+s23-s45)^3)+
(24*s15^2*s45^2*(-s15+s45)-3*s34^3*(-s15+s45)^2+
s15*s34*s45*(25*s15^2-61*s15*s45+25*s45^2)+
s34^2*(-6*s15^3+32*s15^2*s45-32*s15*s45^2+6*s45^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)+
(-8*s34^3*(-s15+s45)^3+3*s34^2*(-s15+s45)^2*
(3*s15^2-14*s15*s45+3*s45^2)+2*s15^2*s45^2*
(15*s15^2-34*s15*s45+15*s45^2)+4*s15*s34*s45*
(-7*s15^3+27*s15^2*s45-27*s15*s45^2+7*s45^3))/
(18*(-s15+s23)^2*(s12+s23-s45)^4)+
(6*s34^3*(-s15+s45)^2-6*s34^2*(-3*s15^3+11*s15^2*s45-
11*s15*s45^2+3*s45^3)+2*s15*s45*(-11*s15^3+48*s15^2*s45-
48*s15*s45^2+11*s45^3)+3*s34*(3*s15^4-26*s15^3*s45+
48*s15^2*s45^2-26*s15*s45^3+3*s45^4))/(9*(-s15+s23)*
(s12+s23-s45)^4)-(10*s23^3+s34^3+15*s23^2*(s34-2*s45)-
6*s34^2*(-2*s15+3*s45)-10*s45*(3*s15^2-6*s15*s45+s45^2)+
s34*(15*s15^2-82*s15*s45+45*s45^2)+
3*s23*(2*s34^2+5*s34*(s15-3*s45)+10*s45*(-s15+s45)))/
(9*(s12+s23-s45)^3)+(11*s23^4+2*s23^3*(9*s34-22*s45)+
s34^3*(6*s15-8*s45)+s34^2*(27*s15^2-80*s15*s45+54*s45^2)+
11*s45*(-4*s15^3+18*s15^2*s45-12*s15*s45^2+s45^3)-
2*s34*(-9*s15^3+64*s15^2*s45-96*s15*s45^2+36*s45^3)+
s23^2*(9*s34^2+18*s34*(s15-4*s45)+22*s45*(-2*s15+3*s45))+
2*s23*(s34^3+9*s34^2*(s15-2*s45)-22*s45*(s15^2-3*s15*s45+
s45^2)+s34*(9*s15^2-50*s15*s45+54*s45^2)))/
(18*(s12+s23-s45)^4)+
(1/(6*s12^2)-(s12*s34+s15*(s34-3*s45)+s34*(s34-s45))/
(6*s12^2*(-s15+s23+s34)^2)+(-2*s12+8*s15+s34-8*s45)/
(18*s12^2*(-s15+s23))-(5*(s15+s23+s34-2*s45))/
(6*s12^2*(s12+s23-s45))+(s15*s34*s45)/
(9*s12^2*(s15-s23)^3)-(s15*s45)/(2*s12^2*(-s15+s23)*
(-s15+s23+s34))+(7*s15*(s15-s45)*s45)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45))+(8*s15^2*(s15-s45)*s45^2)/
(3*s12^2*(-s15+s23)*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(7*s15^2*(s15-s45)*s45^2)/(6*s12^2*(s15-s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*s15^2*s45^2)/(6*s12^2*(s15-s23)*
(-s15+s23+s34)^2*(s12+s23-s45))-(s15^2*s45^2)/
(3*s12^2*(s15-s23)^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^3*(s15-s45)^2*s45^3)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)^3*(s12+s23-s45)^4)-
(s15^3*(s15-s45)^2*s45^3)/(6*s12^2*(s15-s23)^2*
(-s15+s23+s34)^2*(s12+s23-s45)^4)-
(s15^3*(s15-s45)^2*s45^3)/(9*s12^2*(-s15+s23)^3*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(2*s15^3*(s15-s45)*s45^3)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15^3*(s15-s45)*s45^3)/(3*s12^2*(s15-s23)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s15^3*(s15-s45)*s45^3)/
(9*s12^2*(-s15+s23)^3*(-s15+s23+s34)*(s12+s23-s45)^3)-
(s15^3*s45^3)/(3*s12^2*(-s15+s23)*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15^3*s45^3)/(6*s12^2*(s15-s23)^2*
(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^3)/(9*s12^2*(-s15+s23)^3*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15^3*s45^3*(-2*s15+s34+2*s45))/
(3*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^4)+
(2*s12-5*s15+2*s34+5*s45)/(18*s12^2*(-s15+s23+s34))+
(s15*(s34-3*s45)-s34*s45)/(18*s12^2*(s15-s23)^2)-
(2*s15^2*s45^2*(6*s15^2-13*s15*s45+6*s45^2))/
(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^2*s45^2*(6*s15^2-6*s15*s34+2*s34^2-13*s15*s45+
6*s34*s45+6*s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(s15^2*s45^2*(17*s15^2-36*s15*s45+
17*s45^2))/(6*s12^2*(s15-s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15*s45*(25*s15^2-57*s15*s45+25*s45^2))/
(6*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(29*s15^2+20*s15*s34+2*s34^2-82*s15*s45-20*s34*s45+
29*s45^2)/(18*s12^2*(s15-s23)*(s12+s23-s45))+
(32*s15^2+32*s23^2+66*s15*s34+33*s23*s34+3*s34^2+
32*s23*(s15-3*s45)-168*s15*s45-99*s34*s45+96*s45^2)/
(18*s12^2*(s12+s23-s45)^2)+
(s15^2*s45^2*(9*s15^3-31*s15^2*s45+31*s15*s45^2-9*s45^3))/
(18*s12^2*(s15-s23)^2*(-s15+s23+s34)*(s12+s23-s45)^4)+
(2*s15*s45*(5*s15^3-19*s15^2*s45+19*s15*s45^2-5*s45^3))/
(3*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^2*s45^2*(3*s15^3-10*s15^2*s45+10*s15*s45^2-3*s45^3))/
(3*s12^2*(-s15+s23)*(-s15+s23+s34)^2*(s12+s23-s45)^4)-
(s15*s45*(18*s15^4-99*s15^3*s45+164*s15^2*s45^2-99*s15*s45^3+
18*s45^4))/(18*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^2+7*(s15-s45)^2+
5*s34*(-s15+s45))/(9*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-((-s15+s45)^3*(s34^2*(s15-s45)^2+
3*s15^2*s45^2+3*s15*s34*s45*(-s15+s45)))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^4)-
((-s15+s45)*(s34^2*(s15-s45)^2+3*s15^2*s45^2+
4*s15*s34*s45*(-s15+s45)))/(3*s12^2*(-s15+s23)^3*
(s12+s23-s45)^2)-(s34^2*(s15-s45)^2+3*s15^2*s45^2+
6*s15*s34*s45*(-s15+s45))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45))-((s15-s45)^2*(3*s34^2*(s15-s45)^2+
9*s15^2*s45^2+10*s15*s34*s45*(-s15+s45)))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^3)+
(s34*(s12*s34-s15*(s34-3*s45)+s34*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^3)-
(s15^2*s45^2*(3*s15^2+3*(s34+s45)^2-2*s15*(3*s34+2*s45)))/
(3*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^3)+
(s15*s45*(s15^2*(s34-2*s45)+s34*(s34+s45)^2-
2*s15*(s34^2-s45^2)))/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15*s45*(8*s15^3-8*(s34+s45)^3-
2*s15^2*(12*s34+s45)+s15*(24*s34^2+43*s34*s45+2*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(47*s15^3+18*s34^2*(s15-s45)-249*s15^2*s45+249*s15*s45^2-
47*s45^3+24*s34*(3*s15^2-7*s15*s45+3*s45^2))/
(18*s12^2*(-s15+s23)*(s12+s23-s45)^2)+
(-s34^3+2*s34^2*(-s15+s45)+14*s15*s45*(-s15+s45)+
s34*(3*s15^2-4*s15*s45+3*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34^2*(s34+s45)^2-
2*s15*s34*(s34^2-2*s34*s45-3*s45^2)+
s15^2*(s34^2-6*s34*s45+3*s45^2))/(3*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(5*s15^3+(s34-5*s45)*(s34+s45)^2-
3*s15^2*(3*s34+s45)+s15*(3*s34^2+25*s34*s45+3*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s34*(2*s34-5*s45)*s45+s15^2*(-5*s34+12*s45)-
2*s15*(s34^2-8*s34*s45+6*s45^2))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45))+(-31*s15^3-31*s23^3-
4*s23^2*(7*s34-31*s45)+2*s23*(56*s34-93*s45)*s45+
s15^2*(-31*s23-84*s34+292*s45)+s15*(-31*s23^2-56*s23*s34+
208*s23*s45+232*s34*s45-438*s45^2)-
2*(3*s34^3+84*s34*s45^2-62*s45^3))/(18*s12^2*
(s12+s23-s45)^3)-((-s15+s45)*(11*s15^4+
20*s34^2*(s15-s45)^2-104*s15^3*s45+204*s15^2*s45^2-
104*s15*s45^3+11*s45^4+s34*(35*s15^3-141*s15^2*s45+
141*s15*s45^2-35*s45^3)))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^4)+((-s15+s45)*(12*s34^2*(s15-s45)^2-
6*s15*s45*(4*s15^2-11*s15*s45+4*s45^2)+
s34*(11*s15^3-63*s15^2*s45+63*s15*s45^2-11*s45^3)))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
((s15-s45)^2*(10*s34^2*(s15-s45)^2-3*s15*s45*
(5*s15^2-16*s15*s45+5*s45^2)+s34*(7*s15^3-45*s15^2*s45+
45*s15*s45^2-7*s45^3)))/(18*s12^2*(s15-s23)^2*
(s12+s23-s45)^4)+(-2*s15^4+4*s15^3*(2*s34-7*s45)-
2*(s34+s45)^4+s15^2*(-12*s34^2-12*s34*s45+79*s45^2)+
4*s15*(2*s34^3+7*s34^2*s45+3*s34*s45^2-7*s45^3))/
(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(3*s34^2*(s15-s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)+
4*s34*(s15^3-5*s15^2*s45+5*s15*s45^2-s45^3))/
(3*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(s15*s45*(-8*s15^3+3*s15^2*(4*s34+11*s45)-
s15*(8*s34^2+29*s34*s45+33*s45^2)+
2*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3)))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^4)+
(2*s34*(s34+s45)^3+s15^3*(-2*s34+19*s45)+
s15^2*(6*s34^2-20*s34*s45-34*s45^2)+
s15*(-6*s34^3-5*s34^2*s45+20*s34*s45^2+19*s45^3))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-37*s15^4-36*s34^2*(s15-s45)^2+292*s15^3*s45-
528*s15^2*s45^2+292*s15*s45^3-37*s45^4+
4*s34*(-22*s15^3+81*s15^2*s45-81*s15*s45^2+22*s45^3))/
(18*s12^2*(-s15+s23)*(s12+s23-s45)^3)+
(11*s23^4+s23^3*(11*s15+7*s34-55*s45)+
4*s34^2*(3*s15^2-12*s15*s45+5*s45^2)+
s23^2*(11*s15^2+14*s15*s34+2*s34^2-88*s15*s45-35*s34*s45+
110*s45^2)+s34*(28*s15^3-69*s15^2*s45+92*s15*s45^2-
70*s45^3)+11*(s15^4-14*s15^3*s45+37*s15^2*s45^2-
28*s15*s45^3+5*s45^4)+s23*(11*s15^3+
s15^2*(21*s34-121*s45)-10*s45*(s34^2-7*s34*s45+
11*s45^2)+s15*(6*s34^2-58*s34*s45+242*s45^2)))/
(18*s12^2*(s12+s23-s45)^4))*tr5,
s15^4/(9*(s15-s34)^3*(s12+s15-s34))+s15^3/(9*(-s15+s34)^3)+
s15^2/(6*(-s15+s34)^2)+s15^4/(6*(s12+s15-s34)^2*
(-s15+s34)^2)-s15^3/(3*(s12+s15-s34)*(-s15+s34)^2)-
s15^4/(3*(s12+s15-s34)^3*(-s15+s34))+
(2*s15^3)/(3*(s12+s15-s34)^2*(-s15+s34))-
s15^2/(2*(s12+s15-s34)*(-s15+s34))-
s15^4/(3*(-s15+s34)*(-s15+s23+s34)^3)-
s15^4/(6*(-s15+s34)^2*(-s15+s23+s34)^2)-
s15^4/(9*(-s15+s34)^3*(-s15+s23+s34))-
s15^3/(9*(-s15+s34)^2*(-s15+s23+s34))-
s15^2/(6*(-s15+s34)*(-s15+s23+s34))-(3*s15+5*s34)/
(18*(-s15+s23+s34))+s15/(-6*s15+6*s34)+
(s15^2+2*s15*s34+3*s34^2)/(6*(-s15+s23+s34)^2)-
(s15^3+s15^2*s34+s15*s34^2+s34^3)/(3*(-s15+s23+s34)^3)+
(5*(s23-s45))/(18*(s12+s23-s45))+
((13*s23^2+s23*(8*s15-11*s45)+4*s15*(s15-5*s45))*s45)/
(6*(-s15+s34)*(s12+s23-s45)^2)+(s15^2*(4*s15-21*s45)*s45)/
(6*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*(4*s15-3*s45)*s45)/(6*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^2)+(2*s15*(s15-2*s45)*s45)/
(3*(-s15+s23+s34)*(s12+s23-s45)^2)-
(4*s15^3*s45)/(3*(s12+s15-s34)^3*(s12+s23-s45))+
(2*s15^2*s45)/(3*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*s45)/(3*(s12+s15-s34)*(s12+s23-s45))+
(4*s15^4*s45)/(9*(s15-s34)^3*(s12+s15-s34)*(s12+s23-s45))-
((s15^3+s15^2*s23+s15*s23^2+s23^3)*s45)/(9*(-s15+s34)^3*
(s12+s23-s45))-((s15^2+s15*s23+s23^2)*s45)/
(3*(-s15+s34)^2*(s12+s23-s45))+(2*s15^4*s45)/
(3*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))-
(7*s15^3*s45)/(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
((s15+s23)*s45)/(2*(-s15+s34)*(s12+s23-s45))-
(4*s15^4*s45)/(3*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))+
(4*s15^3*s45)/(3*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))-
(2*s15^2*s45)/(3*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(4*s15^4*s45)/(3*(-s15+s34)*(-s15+s23+s34)^3*(s12+s23-s45))-
(2*s15^2*s45)/(3*(-s15+s23+s34)^2*(s12+s23-s45))-
(2*s15^4*s45)/(3*(-s15+s34)^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(4*s15^3*s45)/(3*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45))-
(4*s15*s45)/(9*(-s15+s23+s34)*(s12+s23-s45))-
(4*s15^4*s45)/(9*(-s15+s34)^3*(-s15+s23+s34)*(s12+s23-s45))-
(s15^3*s45)/((-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45)/((-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))-
(4*s15*(s15^2+s15*s34+s34^2)*s45)/(3*(-s15+s23+s34)^3*
(s12+s23-s45))+(2*s15^2*(2*s15-7*s45)*s45^2)/
(3*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^2*(4*s15-3*s45)*s45^2)/(3*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)-(2*s15^4*s45^2)/(3*(s12+s15-s34)*
(-s15+s34)^3*(s12+s23-s45)^2)+(s15^4*s45^2)/
((s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^2)/(3*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^2)-(2*s15^4*s45^2)/((s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45)^2)-(2*s15^2*(s15+s34)*s45^2)/
((s12+s15-s34)^3*(s12+s23-s45)^2)-
(2*s15^4*s45^2)/((-s15+s34)*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(2*s15^2*(s15+s34)*s45^2)/
((-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s15^4*s45^2)/((-s15+s34)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(4*s15^3*s45^2)/((-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15^4*s45^2)/(3*(-s15+s34)^3*(-s15+s23+s34)*
(s12+s23-s45)^2)-(7*s15^3*s45^2)/(3*(-s15+s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^2)-(4*s15^3*s45^3)/
(3*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(2*s15^2*(s15-3*s45)*s45^3)/(3*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(2*s15^2*(s15-s45)*s45^3)/
(3*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^4)-
(4*s15^4*s45^3)/(9*(s12+s15-s34)*(-s15+s34)^3*
(s12+s23-s45)^3)+(2*s15^4*s45^3)/(3*(s12+s15-s34)^2*
(-s15+s34)^2*(s12+s23-s45)^3)+(s15^3*s45^3)/
(3*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^3)-
(4*s15^4*s45^3)/(3*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^3)-(4*s15^3*s45^3)/(3*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^3)-(4*s15^3*s45^3)/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(4*s15^4*s45^3)/(3*(-s15+s34)*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(2*s15^4*s45^3)/(3*(-s15+s34)^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(4*s15^3*s45^3)/((-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(4*s15^4*s45^3)/(9*(-s15+s34)^3*
(-s15+s23+s34)*(s12+s23-s45)^3)-(19*s15^3*s45^3)/
(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45)^3)-
(4*s15*(s15^2+s15*s34+s34^2)*s45^3)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^4*s45^4)/(9*(s15-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^4)+
(s15^4*s45^4)/(6*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^4)+(2*s15^3*s45^4)/(9*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^4)-(s15^4*s45^4)/
(3*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^4)-
(2*s15^3*s45^4)/(3*(s12+s15-s34)^2*(-s15+s34)*
(s12+s23-s45)^4)-(s15^4*s45^4)/(3*(-s15+s34)*
(-s15+s23+s34)^3*(s12+s23-s45)^4)-
(s15^4*s45^4)/(6*(-s15+s34)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^4)-(4*s15^3*s45^4)/(3*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)-
(s15^4*s45^4)/(9*(-s15+s34)^3*(-s15+s23+s34)*
(s12+s23-s45)^4)-(2*s15^3*s45^4)/(3*(-s15+s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)-
((s15^3+s15^2*s34+s15*s34^2+s34^3)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^4)-(8*s15^2*s45^2*(s34+s45))/
(3*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(2*s15^2*s45^2*(-s15+s34+2*s45))/((-s15+s23+s34)*
(s12+s23-s45)^4)+(s45*(3*s23^4+s15*s23^2*(s15-6*s45)+
s23^3*(2*s15-3*s45)-9*s15^3*s45-8*s15^2*s23*s45))/
(9*(-s15+s34)^3*(s12+s23-s45)^2)+
(s45*(4*s15^2+4*s15*s34-5*s15*s45-3*s34*s45))/
(6*(s12+s15-s34)*(s12+s23-s45)^2)-
(s15*s45*(4*s34^2+9*s15*s45+4*s34*s45))/(3*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s45^3*(-8*s34^3+5*s15^2*s45+
6*s15*s34*s45+7*s34^2*s45))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^4)+(-3*s23^2+4*s15*s45+6*s23*s45-6*s45^2)/
(6*(s12+s23-s45)^2)-(2*s45^2*(3*s15^2*s45+4*s15*s34*s45+
s34^2*(-4*s15+s45)))/(3*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s15*s45*(3*s15*s45+2*s34*(-2*s15+s45)))/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s23^3-3*s23^2*s45+9*s23*s45^2-
4*s45^2*(-2*s15+s45))/(3*(s12+s23-s45)^3)+
(s45^2*(36*s15^2-36*s23^2-36*s34^2+12*s15*s45+24*s34*s45-
11*s45^2+36*s23*(s15+s34+s45)))/(18*(s12+s23-s45)^4)+
(s45*(s23^6-3*s23^5*s45+2*s15*s23^2*(3*s15-2*s45)*s45^2-
4*s15^3*s45^3-6*s15^2*s23*s45^3-s23^3*s45^2*(-8*s15+s45)+
s23^4*s45*(-4*s15+3*s45)))/(9*(-s15+s34)^3*
(s12+s23-s45)^4)-(2*s15*s45*(2*s34^2+s45*(s15+2*s45)+
s34*(-2*s15+4*s45)))/(3*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s45*(13*s23^4-34*s23^3*s45+2*s15*(18*s15-11*s45)*s45^2-
9*s23*s45^2*(-6*s15+s45)+6*s23^2*s45*(-6*s15+5*s45)))/
(9*(-s15+s34)*(s12+s23-s45)^4)+
(s45^2*(-18*s34^3+s34*(6*s15-13*s45)*s45+3*s15*(2*s15-3*s45)*
s45+6*s34^2*(3*s15+7*s45)))/(9*(s12+s15-s34)*
(s12+s23-s45)^4)-(s45*(3*s23^5+s23^4*(s15-6*s45)+
11*s15^3*s45^2+13*s15^2*s23*s45^2+s23^3*s45*(-10*s15+3*s45)+
s15*s23^2*s45*(-7*s15+9*s45)))/(9*(-s15+s34)^3*
(s12+s23-s45)^3)-(s45*(13*s23^4+s23^3*(4*s15-25*s45)+
36*s15^2*s45^2+s23^2*s45*(-37*s15+12*s45)+
s15*s23*s45*(-21*s15+31*s45)))/(9*(-s15+s34)^2*
(s12+s23-s45)^3)+(s45*(-28*s23^3+2*s15*(21*s15-23*s45)*
s45+3*s23*(22*s15-7*s45)*s45+s23^2*(-9*s15+48*s45)))/
(9*(-s15+s34)*(s12+s23-s45)^3)+
(s45*(22*s23^3-51*s15^2*s45-7*s23^2*(-2*s15+3*s45)+
s23*(6*s15^2-40*s15*s45)))/(18*(-s15+s34)^2*
(s12+s23-s45)^2)+(s45*(4*s15*(3*s15-4*s45)*s45+
6*s34^2*(-2*s15+3*s45)+s34*(12*s15^2+36*s15*s45-15*s45^2)))/
(9*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(10*s23^5-29*s23^4*s45-30*s15^2*s45^3-4*s15*s23*s45^2*
(-9*s15+7*s45)+4*s23^3*s45*(-8*s15+7*s45)+
s23^2*(60*s15*s45^2-9*s45^3)))/(18*(-s15+s34)^2*
(s12+s23-s45)^4)+(-5/(18*s12^2)-
(s15^2+s15*(s34-5*s45)+s34*(s12+s34-s45))/
(6*s12^2*(-s15+s23+s34)^2)-(s15^2*(-3*s12+s15-18*s45))/
(18*s12^2*(s15-s34)^2*(-s15+s23+s34))+
(s15^2*(5*s15-2*s34))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s15*(-4*s15+s34))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45))+
s15^3/(9*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
(s15^3*(-s15+s34))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(14*s15+14*s23-5*s34-19*s45)/
(18*s12^2*(s12+s23-s45))+((2*s15+s23)*s45)/
(3*s12^2*(s15-s34)^2)+((3*s15^2+2*s15*s23+s23^2)*s45)/
(9*s12^2*(-s15+s34)^3)+s45/(s12^2*(-2*s15+2*s34))+
(s15^3*s45)/(3*s12^2*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^2)+(s15^2*s34*(-s15+s34)*s45)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
((4*s15^3+3*s15*s23*(2*s23-3*s45)+6*s15^2*(s23-2*s45)+
4*s23^2*(s23-s45))*s45)/(9*s12^2*(s15-s34)^3*
(s12+s23-s45))+((9*s15+7*s23-6*s45)*s45)/
(3*s12^2*(s15-s34)*(s12+s23-s45))+(s15^3*s45^2)/
(3*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(s15*s34^2*(-s15+s34)*s45^2)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(10*s15^3*s45^2)/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)^3*(s12+s23-s45))+(5*s15^3*s45^2)/
(3*s12^2*(s15-s34)^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(10*s15^3*s45^2)/(9*s12^2*(-s15+s34)^3*(-s15+s23+s34)*
(s12+s23-s45))+(s15^3*s45^3)/(9*s12^2*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45)^4)+(s34^3*(-s15+s34)*s45^3)/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^4)+
(10*s15^3*s45^3)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(5*s15^3*s45^3)/(3*s12^2*(s15-s34)^2*
(-s15+s23+s34)^2*(s12+s23-s45)^2)+(10*s15^3*s45^3)/
(9*s12^2*(-s15+s34)^3*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*(s15-3*s45)*s45^4)/(3*s12^2*(s15-s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(5*s15^3*s45^4)/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(5*s15^3*s45^4)/(6*s12^2*(s15-s34)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s15^3*s45^4)/(9*s12^2*(-s15+s34)^3*
(-s15+s23+s34)*(s12+s23-s45)^3)+(s15^3*s45^5)/
(3*s12^2*(-s15+s34)*(-s15+s23+s34)^3*(s12+s23-s45)^4)+
(s15^3*s45^5)/(6*s12^2*(s15-s34)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(s15^3*s45^5)/(9*s12^2*(-s15+s34)^3*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15^3*s45^3*(-s15+s34+2*s45))/(3*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^4)+(s15^3*(s12+4*s45))/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)^3)+(s15^3*(s12+4*s45))/
(6*s12^2*(s15-s34)^2*(-s15+s23+s34)^2)+
(s15^3*(s12+4*s45))/(9*s12^2*(-s15+s34)^3*(-s15+s23+s34))+
(2*s12-2*s15+2*s34+5*s45)/(18*s12^2*(-s15+s23+s34))+
(s15*(s12-s15+6*s45))/(6*s12^2*(-s15+s34)*(-s15+s23+s34))+
(s15^2*s45^4*(-2*s15+9*s45))/(18*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15^2*(s12-s15+9*s45))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34)^2)+(2*s15^2*s45^2*(-3*s15+10*s45))/
(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^2*s45^2*(-2*s15+11*s45))/(3*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(-4*s15+15*s45))/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45^3*(-8*s15+25*s45))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^2*s45*(-4*s15+27*s45))/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^3*(-8*s15+39*s45))/(18*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^3)-
(s45*(30*s15^2+36*s15*s23+26*s23^2-51*s15*s45-25*s23*s45))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45))+
(s34^3+s12*(s15^2+s15*s34+s34^2)+4*s15^2*s45+
4*s15*s34*s45+s34^2*s45)/(3*s12^2*(-s15+s23+s34)^3)+
(s15^2*s45^2*(2*s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+
6*s45^2))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15*s45^2*(s15^2-14*s15*s45+11*s45^2))/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*s45^3*(2*s15^2-27*s15*s45+18*s45^2))/(18*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15*s45*(2*s15^2-30*s15*s45+31*s45^2))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s45*(24*s15^2+60*s15*s23+75*s23^2-165*s15*s45-129*s23*s45+
56*s45^2))/(18*s12^2*(-s15+s34)*(s12+s23-s45)^2)+
(s15^3/9-2*s15^2*s45+(7*s15*s45^2)/2)/(s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+
(s34^2*s45+5*s15^2*(s15+s45)-s15*s34*(5*s15+s45))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*s45*(s34+s45)*(-(s15*(s34-3*s45))+s34*(s34+s45)))/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s15^2*s45^2*(3*(s34+s45)^2+s15*(-3*s34+2*s45)))/
(3*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^3)+
(s34^2*s45^2*(-2*s34^2-2*s15*(s15+s45)+s34*(4*s15+3*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^4)-
(5*s15^2+5*s23^2-3*s23*s34+s34^2-4*s23*s45+6*s34*s45+
10*s45^2+s15*(5*s23-6*s34+7*s45))/
(6*s12^2*(s12+s23-s45)^2)+(-s34^3+3*s34*s45^2+
2*s34^2*(-s15+s45)+2*s15*s45*(-4*s15+9*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*(-2*s34^2-2*s15*(s15+s45)+s34*(4*s15+11*s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*s45*(2*s34^2*(-4*s15+s45)-8*s15^2*(s15+s45)+
s15*s34*(16*s15+15*s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(2*s45*(-15*s23^3+12*s15^2*s45+
39*s23^2*s45-34*s23*s45^2+10*s45^3+
s15*(-6*s23^2+36*s23*s45-45*s45^2)))/(9*s12^2*(-s15+s34)*
(s12+s23-s45)^3)+((s34-5*s45)*(s34+s45)^2+
s15^2*(-4*s34+13*s45)+s15*(3*s34^2+19*s34*s45-9*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s45*(s23^6-4*s23^5*s45-3*s23^4*(s15-2*s45)*s45+
s23^3*(9*s15-4*s45)*s45^2-s15^2*(s15-3*s45)*s45^3+
3*s15*s23*s45^3*(-2*s15+s45)+s23^2*s45^2*(3*s15^2-
9*s15*s45+s45^2)))/(9*s12^2*(-s15+s34)^3*
(s12+s23-s45)^4)+(s45*(s15*s23*(2*s23-11*s45)*
(s23-s45)^2+4*s23^2*(s23-s45)^3+4*s15^3*s45^2-
6*s15^2*s45*(s23^2-3*s23*s45+2*s45^2)))/(9*s12^2*(s15-s34)^3*
(s12+s23-s45)^3)-(s45*(2*s23^2*(s23-s45)^2-2*s15^3*s45+
s15*s23*(2*s23^2-7*s23*s45+5*s45^2)+
s15^2*(s23^2-6*s23*s45+6*s45^2)))/(3*s12^2*(s15-s34)^3*
(s12+s23-s45)^2)+(s45*(8*s23^5-31*s23^4*s45+
s23^2*(51*s15-29*s45)*s45^2+3*s15*s45^3*(-7*s15+5*s45)+
9*s23^3*s45*(-2*s15+5*s45)+s23*s45^2*(12*s15^2-48*s15*s45+
7*s45^2)))/(18*s12^2*(s15-s34)^2*(s12+s23-s45)^4)+
(2*s34^3*(s15-2*s45)-2*s15^3*(s15+2*s45)+
6*s15*s34*(s15^2+4*s15*s45+2*s45^2)+
s34^2*(-6*s15^2-16*s15*s45+7*s45^2))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(2*s15^2-s15*(7*s34+10*s45)+
2*(s34^2+5*s34*s45+7*s45^2))/(18*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(10*s15^2*s45^2+s34^2*(s34+s45)^2+
s15*s34*(-s34^2+6*s34*s45+7*s45^2))/
(3*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(18*s23^4-63*s23^3*s45+7*s23*(12*s15-7*s45)*s45^2+
s23^2*s45*(-36*s15+83*s45)+s45^2*(24*s15^2-66*s15*s45+
11*s45^2)))/(18*s12^2*(-s15+s34)*(s12+s23-s45)^4)+
(s45*(14*s23^3+3*s23^2*(4*s15-9*s45)+3*s15*s45*
(-8*s15+9*s45)+s23*(4*s15^2-40*s15*s45+13*s45^2)))/
(6*s12^2*(s15-s34)^2*(s12+s23-s45)^2)+
(s15*s45*(2*s15^2*(4*s34-7*s45)+8*(s34+s45)^3+
s15*(-16*s34^2-19*s34*s45+22*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s45*(18*s34^4+2*s15^2*s45^2-27*s34^3*(2*s15+3*s45)-
2*s15*s34*(9*s15^2+18*s15*s45+8*s45^2)+
s34^2*(54*s15^2+117*s15*s45+47*s45^2)))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^4)+
(2*s15^3*(s34-8*s45)-2*(s34+s45)^4+
s15^2*(-6*s34^2+4*s34*s45+67*s45^2)+
s15*(6*s34^3+20*s34^2*s45-36*s45^3))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^3)+(s15*s45*(-2*s15^3+
s15^2*(6*s34+13*s45)-3*s15*(2*s34^2+7*s34*s45+7*s45^2)+
2*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3)))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^4)+
(6*s15^3+6*s23^3-6*s23^2*(s34-3*s45)+
6*s15^2*(s23-3*s34+9*s45)+3*s15*(2*s23^2+6*s34^2-
4*s23*(s34-4*s45)-12*s34*s45-39*s45^2)+
s23*(6*s34^2-3*s45^2)-2*(3*s34^3+9*s34^2*s45+21*s34*s45^2+
8*s45^3))/(18*s12^2*(s12+s23-s45)^3)+
(s45*(-(s23*(10*s23-9*s45)*(s23-s45)^2)+
2*s15^2*(4*s23-11*s45)*s45+s15*(-4*s23^3+29*s23^2*s45-
44*s23*s45^2+19*s45^3)))/(6*s12^2*(s15-s34)^2*
(s12+s23-s45)^3)+(2*s34*(s34+s45)^3+
2*s15^2*(s34^2-8*s34*s45-s45^2)+s15*(-4*s34^3+s34^2*s45+
26*s34*s45^2+21*s45^3))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s45*(18*s15^3+18*s23^3-18*s34^3+
9*s23^2*(2*s15-2*s34-3*s45)-99*s15^2*s45+110*s15*s45^2-
2*s45^3+9*s34^2*(6*s15+5*s45)+s34*(-54*s15^2+54*s15*s45+
s45^2)+s23*(18*s15^2+18*s34^2-81*s15*s45+11*s45^2-
9*s34*(4*s15+s45))))/(18*s12^2*(s12+s23-s45)^4))*tr5,
s15^2/(9*(-s15+s34)^2)-s15^3/(9*(s12+s15-s34)*(-s15+s34)^2)+
s15^3/(6*(s12+s15-s34)^2*(-s15+s34))-
(5*s15^2)/(18*(s12+s15-s34)*(-s15+s34))-
s15^3/(6*(-s15+s34)*(-s15+s23+s34)^2)-
s15^3/(9*(-s15+s34)^2*(-s15+s23+s34))-
s15^2/(18*(-s15+s34)*(-s15+s23+s34))+
(s15+3*s34)/(18*(-s15+s23+s34))+s15/(-9*s15+9*s34)-
(s15^2+s15*s34+s34^2)/(6*(-s15+s23+s34)^2)+
(s23-s45)/(6*(s12+s23-s45))-(5*s23^3*(s23-s45)^2*s45)/
(18*s15*s34*(s12+s23-s45)^4)+(s23^3*(s23-s45)^3*s45)/
(18*s15^2*s34*(s12+s23-s45)^4)+(s23^3*(s23-s45)^3*s45)/
(9*s15*(-s15+s34)^2*(s12+s23-s45)^4)-(s23^3*(s23-s45)^3*s45)/
(18*s15^2*(-s15+s34)*(s12+s23-s45)^4)-
(s23^3*(s23-s45)^2*s45)/(6*s15^2*s34*(s12+s23-s45)^3)-
(s23^3*(s23-s45)^2*s45)/(3*s15*(-s15+s34)^2*(s12+s23-s45)^3)+
(s23^3*(s23-s45)^2*s45)/(6*s15^2*(-s15+s34)*(s12+s23-s45)^3)+
(5*s23^2*(4*s23-3*s45)*s45)/(18*s15*(-s15+s34)*
(s12+s23-s45)^2)+(s23^3*(s23-s45)*s45)/
(6*s15^2*s34*(s12+s23-s45)^2)+(s23^3*(s23-s45)*s45)/
(3*s15*(-s15+s34)^2*(s12+s23-s45)^2)+
(2*s15^2*s45)/(3*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*s45)/(9*(s12+s15-s34)*(s12+s23-s45))-
(s23*s45)/(18*s34*(s12+s23-s45))-(s23^3*s45)/
(18*s15^2*s34*(s12+s23-s45))-(s23^3*s45)/(9*s15*(-s15+s34)^2*
(s12+s23-s45))-((s15^2+s15*s23+s23^2)*s45)/
(9*(-s15+s34)^2*(s12+s23-s45))-(4*s15^3*s45)/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
(5*s23^2*s45)/(18*s15*(-s15+s34)*(s12+s23-s45))+
(s23^3*s45)/(18*s15^2*(-s15+s34)*(s12+s23-s45))-
(5*(s15+s23)*s45)/(18*(-s15+s34)*(s12+s23-s45))+
(2*s15^3*s45)/(3*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))-
(5*s15^2*s45)/(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(2*s15^3*s45)/(3*(-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45))-
(2*s15*(s15+s34)*s45)/(3*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45)/(3*(-s15+s23+s34)*(s12+s23-s45))-
(4*s15^3*s45)/(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45))-
(7*s15^2*s45)/(9*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))-
((3*s23+s34)*s45)/(18*s15*(s12+s23-s45))+
(5*s23^2*(s23-s45)^2*(2*s23-s45)*s45)/(18*s15*(-s15+s34)*
(s12+s23-s45)^4)+(s23*(-3*s15+9*s23-s45)*s45)/
(18*s34*(s12+s23-s45)^2)-(s15^2*s45^2)/
(9*s12*(s12+s23-s45)^3)-(s34^2*s45^2)/
(9*s23*(s12+s23-s45)^3)-(4*s15^2*s45^2)/(3*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^2*(3*s15-5*s45)*s45^2)/
(18*(s12-s34)*s34*(s12+s23-s45)^3)+
(s34^2*(3*s34-5*s45)*s45^2)/(18*s15*(-s15+s23)*
(s12+s23-s45)^3)-(s15^2*s45^2)/(9*s12*s34*
(s12+s23-s45)^2)-(s34^2*s45^2)/(9*s15*s23*
(s12+s23-s45)^2)-(2*s15^3*s45^2)/(3*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)+(s15^3*s45^2)/
((s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)+
(s15*(s15+s34)*s45^2)/((s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^2)/((-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15^3*s45^2)/(3*(-s15+s34)^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(2*s15^2*s45^2)/((-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(18*s12*s34*(s12+s23-s45)^4)-
(s34^3*s45^3)/(18*s15*s23*(s12+s23-s45)^4)+
(s15^2*(12*s15-11*s45)*s45^3)/(18*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^2*(12*s34-11*s45)*s45^3)/
(18*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
(s15^2*(4*s15-5*s45)*s45^3)/(18*(s12-s34)*s34*
(s12+s23-s45)^4)+(s34^2*(4*s34-5*s45)*s45^3)/
(18*s15*(-s15+s23)*(s12+s23-s45)^4)-
(s15^3*s45^3)/(18*s12*s34^2*(s12+s23-s45)^3)+
(s15^3*s45^3)/(18*(s12-s34)*s34^2*(s12+s23-s45)^3)-
(s15^3*s45^3)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)-
(5*s34^2*s45^3)/(9*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34^3*s45^3)/(18*s15^2*s23*(s12+s23-s45)^3)-
(s34^3*s45^3)/(9*s15*(-s15+s23)^2*(s12+s23-s45)^3)+
(s34^3*s45^3)/(18*s15^2*(-s15+s23)*(s12+s23-s45)^3)-
(4*s15^3*s45^3)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)+(2*s15^3*s45^3)/(3*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^3)+(5*s15^2*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)-
(2*s15^3*s45^3)/(3*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(5*s15^2*s45^3)/(9*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^3)-(4*s15^3*s45^3)/
(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45)^3)-
(17*s15^2*s45^3)/(9*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(2*(s15^2+s15*s34+s34^2)*s45^3)/
(3*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s15^3*s45^4)/(18*s12*s34^2*(s12+s23-s45)^4)+
(s15^3*s45^4)/(18*(s12-s34)*s34^2*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^4)-
(s34^3*s45^4)/(18*s15^2*s23*(s12+s23-s45)^4)-
(s34^3*s45^4)/(9*s15*(-s15+s23)^2*(s12+s23-s45)^4)+
(s34^3*s45^4)/(18*s15^2*(-s15+s23)*(s12+s23-s45)^4)-
(s34^3*s45^4)/(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^4)-
(s34^3*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^4)+(s15^3*s45^4)/(6*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^4)+(5*s15^2*s45^4)/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^4)-
(s15^3*s45^4)/(6*(-s15+s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)-(s15^3*s45^4)/(6*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(-s15+s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)-(s15^3*s45^4)/(9*(-s15+s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)-(11*s15^2*s45^4)/
(18*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^4)+
((7*s15+9*s34)*s45^4)/(18*(s12+s15-s34)*(s12+s23-s45)^4)+
((s15^2+s15*s34+s34^2)*s45^4)/(6*(s12+s15-s34)^2*
(s12+s23-s45)^4)-(s34*(s15+s45))/(18*s23*(s12+s23-s45))+
(s23^3*s45*(-s23+s45))/(6*s15^2*(-s15+s34)*(s12+s23-s45)^2)-
(s15*(s34+s45))/(18*s12*(s12+s23-s45))-
(2*s15*s45*(s34+s45))/(3*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*s45*(2*s15+s34+s45))/(18*s12*(s12+s23-s45)^2)-
(s34*s45*(s15+2*s34+s45))/(18*s23*(s12+s23-s45)^2)-
(s15^2*s45^2*(s15+2*s45))/(18*s12*s34*(s12+s23-s45)^3)-
(s34^2*s45^2*(s34+2*s45))/(18*s15*s23*(s12+s23-s45)^3)+
(s23^2*s45*(-9*s23+4*s45))/(18*s15*s34*(s12+s23-s45)^2)+
(s45*(6*s15*s23+13*s23^2-42*s15*s45-32*s23*s45))/
(18*(-s15+s34)*(s12+s23-s45)^2)+
(s45*(2*s23^3+s23^2*(s15-6*s45)-9*s15^2*s45-8*s15*s23*s45))/
(9*(-s15+s34)^2*(s12+s23-s45)^2)+
(s45*(15*s23^2+9*s23*s34+2*s34^2-15*s23*s45-9*s34*s45))/
(18*s15*(s12+s23-s45)^2)-
(s15*s45*(-3*s15*s34+3*s15*s45+5*s34*s45))/
(9*(s12-s34)^2*(s12+s23-s45)^2)+
(s45^2*(-12*s34^2+9*s15*s45+13*s34*s45))/(9*(s12+s15-s34)*
(s12+s23-s45)^3)+(s23^2*s45)/(9*s12*s15*s34+9*s15*s23*s34-
9*s15*s34*s45)+(s23^2*s45*(6*s23^2-7*s23*s45+s45^2))/
(9*s15*s34*(s12+s23-s45)^3)-
(5*s23^2*s45*(5*s23^2-8*s23*s45+3*s45^2))/(18*s15*(-s15+s34)*
(s12+s23-s45)^3)+(s45^2*(-16*s23^3+27*s23^2*s45+
s23*(18*s15-11*s45)*s45-13*s15*s45^2))/(9*(-s15+s34)*
(s12+s23-s45)^4)+(2*s45*(s15*s45+s34*(-s15+s45)))/
(3*(s12+s15-s34)*(s12+s23-s45)^2)-
(s34*s45*(5*s15*s45+3*s34*(-s15+s45)))/(9*(-s15+s23)^2*
(s12+s23-s45)^2)-(2*s45^2*(2*s23^4-4*s23^3*s45+
2*s15^2*s45^2+3*s15*s23*s45^2+s23^2*s45*(-3*s15+2*s45)))/
(9*(-s15+s34)^2*(s12+s23-s45)^4)+
(s45*(-3*s15^2*s23-18*s23^3+2*s15^2*s45+4*s23^2*(3*s15+2*s45)))/
(18*s34*(s12+s23-s45)^3)+
(s45*(5*s15^2*s23^2+10*s23^4-10*s23^3*(s15+s45)+
s15^2*s45*(-2*s15+5*s45)+s15^2*s23*(-s15+5*s45)))/
(18*s34*(s12+s23-s45)^4)-
(s45*(8*s23^3-67*s23^2*s45+61*s15*s45^2+
7*s23*s45*(-6*s15+7*s45)))/(18*(-s15+s34)*(s12+s23-s45)^3)-
(s45*(s23^4-10*s23^3*s45+11*s15^2*s45^2+13*s15*s23*s45^2+
s23^2*s45*(-7*s15+9*s45)))/(9*(-s15+s34)^2*
(s12+s23-s45)^3)+(s34*(22*s15-17*s45)*s45-15*s15*s45^2+
s34^2*(-3*s15+9*s45))/(18*(-s15+s23)*(s12+s23-s45)^2)+
(-15*s23^2-3*s34^2+18*s34*s45+(s15-27*s45)*s45+
s23*(12*s15-10*s34+15*s45))/(18*(s12+s23-s45)^2)+
(s15*(9*s15-17*s45)*s45+s34*(-3*s15^2+22*s15*s45-15*s45^2))/
(18*(s12-s34)*(s12+s23-s45)^2)+
(s15^2*(3*s15-7*s45)*s45^2-s34^2*(-s15+s45)^2*(-s15+5*s45)+
s15*s34*s45*(-3*s15^2+14*s15*s45-11*s45^2))/
(9*(s12-s34)^2*(s12+s23-s45)^3)+
(-5*s15^2*s45^3-11*s15*s34*s45^2*(-s15+s45)-
7*s34^2*s45*(-s15+s45)^2+s34^3*(s15^2-3*s15*s45+3*s45^2))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)-
(s45*(22*s23^3+2*s23^2*(9*s34-22*s45)+
s34*(s34^2-14*s34*s45+18*s45^2)+s23*(7*s34^2-36*s34*s45+
22*s45^2)))/(18*s15*(s12+s23-s45)^3)+
(s34^3*(5*s15-9*s45)+s15*(48*s15-43*s45)*s45^2+
s34*s45*(-50*s15^2+111*s15*s45-39*s45^2)+
s34^2*(12*s15^2-57*s15*s45+50*s45^2))/(18*(-s15+s23)*
(s12+s23-s45)^3)+(24*s23^3+3*s34^3+
s34^2*(12*s15-45*s45)+s23^2*(-34*s15+32*s34-33*s45)+
s45*(-7*s15^2+41*s15*s45-48*s45^2)+
s23*(10*s15^2-6*s15*s34+16*s34^2+s15*s45-77*s34*s45+
72*s45^2)+s34*(3*s15^2-74*s15*s45+78*s45^2))/
(18*(s12+s23-s45)^3)+
(s15*s45*(-9*s15^2+50*s15*s45-39*s45^2)+
2*s34^2*(6*s15^2-25*s15*s45+24*s45^2)+
s34*(5*s15^3-57*s15^2*s45+111*s15*s45^2-43*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^3)+
(s45*(10*s23^4+10*s23^3*(s34-3*s45)+
s34*s45*(-3*s34^2+15*s34*s45-10*s45^2)+
5*s23^2*(s34^2-6*s34*s45+6*s45^2)+
s23*(s34^3-15*s34^2*s45+30*s34*s45^2-10*s45^3)))/
(18*s15*(s12+s23-s45)^4)+(4*s15^2*(s15-s45)*s45^3-
6*s15*s34*s45^2*(-s15+s45)^2-4*s34^2*s45*(-s15+s45)^3+
s34^3*(-s15^3+4*s15^2*s45-6*s15*s45^2+4*s45^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^4)+
(4*s15^2*(s15-s45)*s45^3-6*s15*s34*s45^2*(-s15+s45)^2-
4*s34^2*s45*(-s15+s45)^3+s34^3*(-s15^3+4*s15^2*s45-
6*s15*s45^2+4*s45^3))/(9*(s12-s34)^2*(s12+s23-s45)^4)+
(s34^3*(-7*s15^2+20*s15*s45-18*s45^2)-2*s15*s45^2*
(15*s15^2-32*s15*s45+13*s45^2)+2*s34*s45*
(14*s15^3-51*s15^2*s45+48*s15*s45^2-11*s45^3)+
s34^2*(-9*s15^3+56*s15^2*s45-90*s15*s45^2+48*s45^3))/
(18*(-s15+s23)*(s12+s23-s45)^4)+
(s34^3*(-9*s15^2+28*s15*s45-30*s45^2)-2*s15*s45^2*
(9*s15^2-24*s15*s45+11*s45^2)+s34^2*(-7*s15^3+56*s15^2*s45-
102*s15*s45^2+64*s45^3)+s34*(20*s15^3*s45-90*s15^2*s45^2+
96*s15*s45^3-26*s45^4))/(18*(s12-s34)*(s12+s23-s45)^4)+
(-12*s23^4+s34^3*(-5*s15+12*s45)+s23^3*(22*s15-22*s34+
24*s45)-2*s34^2*(9*s15^2-38*s15*s45+50*s45^2)+
s45*(9*s15^3-65*s15^2*s45+66*s15*s45^2-24*s45^3)+
s34*(-5*s15^3+67*s15^2*s45-152*s15*s45^2+86*s45^3)+
s23^2*(-13*s15^2-13*s34^2+6*s15*s45-54*s45^2+
6*s34*(s15+12*s45))-s23*(-3*s15^3+3*s34^3+
s34^2*(9*s15-48*s45)+22*s15^2*s45+8*s15*s45^2-60*s45^3+
s34*(-9*s15^2+6*s15*s45+70*s45^2)))/(18*(s12+s23-s45)^4)+
(-1/(6*s12^2)+s34/(18*s12^2*s23)-(s15*(-2*s12+s15-14*s45))/
(18*s12^2*(-s15+s34)*(-s15+s23+s34))-
(s15-3*s45)/(18*s12^2*(-s15+s23+s34))+
(s34-3*s45)/(18*s12^2*(s15-s23))+(s15^2*(s15-s34))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(-3*s15+s34))/(9*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15/3+s23+(7*s34)/18-(3*s45)/2)/(s12^2*(s12+s23-s45))+
s45/(6*s12^2*s15)+(s23^2*s45)/(9*s12^2*s15*(s15-s34)^2)+
((3*s15+2*s23)*s45)/(9*s12^2*(s15-s34)^2)+
(s23^2*s45)/(18*s12^2*s15^2*(s15-s34))-
(s23*s45)/(18*s12^2*s15*s34)+(s23^2*s45)/(18*s12^2*s15^2*s34)+
(s34*s45)/(9*s12^2*(s15-s23)^2)+(s34*s45)/(18*s12^2*s15*s23)+
s45/(s12^2*(-2*s15+2*s34))+(2*s23*s45)/
(s12^2*(-9*s15^2+9*s15*s34))+
(s23^2*(s15^2-4*s15*(s23-s45)+6*(s23-s45)^2)*s45)/
(18*s12^2*s34*(s12+s23-s45)^4)-(2*s23^2*(s23-s45)^3*s45)/
(9*s12^2*s15*s34*(s12+s23-s45)^4)+(s23^2*(s23-s45)^4*s45)/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45)^4)+
(s23^2*(s23-s45)^4*s45)/(18*s12^2*s15^2*(s15-s34)*
(s12+s23-s45)^4)+(s23^2*(s23-s45)^4*s45)/
(18*s12^2*s15^2*s34*(s12+s23-s45)^4)+
(2*s23*(7*s23-4*s45)*(s23-s45)^2*s45)/(9*s12^2*s15*(s15-s34)*
(s12+s23-s45)^3)-(4*s23^2*(s23-s45)^3*s45)/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45)^3)-
(2*s23^2*(s23-s45)^3*s45)/(9*s12^2*s15^2*s34*(s12+s23-s45)^3)+
(2*s23^2*(s23-s45)^3*s45)/(9*s12^2*s15^2*(-s15+s34)*
(s12+s23-s45)^3)+(s15*(s15-s34)*s34*s45)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s34^2*s45)/(9*s12^2*(s12-s34)^2*(s12+s23-s45)^2)+
(s23*(-s15+4*s23-2*s45)*s45)/(6*s12^2*s34*(s12+s23-s45)^2)+
(2*s23^2*(s23-s45)^2*s45)/(3*s12^2*s15*(s15-s34)^2*
(s12+s23-s45)^2)+(s23^2*(s23-s45)^2*s45)/
(3*s12^2*s15^2*(s15-s34)*(s12+s23-s45)^2)+
(s23^2*(s23-s45)^2*s45)/(3*s12^2*s15^2*s34*(s12+s23-s45)^2)-
(s23*s45)/(6*s12^2*s34*(s12+s23-s45))+
(s34*s45)/(6*s12^2*s23*(s12+s23-s45))-
((6*s23^2+s23*(6*s15-9*s45)+4*s15*(s15-3*s45))*s45)/
(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
((26*s15+30*s23-39*s45)*s45)/(18*s12^2*(s15-s34)*
(s12+s23-s45))-((15*s23+7*s34-15*s45)*s45)/
(18*s12^2*s15*(s12+s23-s45))+(2*s23*(5*s23-4*s45)*s45)/
(9*s12^2*s15*(s15-s34)*(s12+s23-s45))+
(s23*(7*s23-3*s45)*s45)/(18*s12^2*s15*s34*(s12+s23-s45))+
(s34*(s34-2*s45)*s45)/(9*s12^2*s15*(s15-s23)*(s12+s23-s45))+
(2*s23^2*(s23-s45)*s45)/(9*s12^2*s15^2*(-s15+s34)*
(s12+s23-s45))+(2*s23*(s23-s45)^3*(2*s23-s45)*s45)/
(9*s12^2*s15*(-s15+s34)*(s12+s23-s45)^4)+
(s23*(s23-s45)^2*(13*s23-s45)*s45)/(18*s12^2*s15*s34*
(s12+s23-s45)^3)+((s15-s34)*s34^2*s45^2)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34^3*s45^2)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34*s45^2)/(6*s12^2*s23*
(s12+s23-s45)^2)+(s34*(3*s34-4*s45)*s45^2)/
(6*s12^2*s15*(s15-s23)*(s12+s23-s45)^2)+
(s34^2*s45^2)/(9*s12^2*s15*(s15-s23)^2*(s12+s23-s45))+
(s34^2*s45^2)/(18*s12^2*s15^2*(s15-s23)*(s12+s23-s45))+
(s34^2*s45^2)/(18*s12^2*s15^2*s23*(s12+s23-s45))+
(5*s15^2*s45^2)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45^2)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45))+(10*s15^2*s45^2)/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34^3*s45^3)/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(s34^4*s45^3)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^4)+(s34^4*s45^3)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^4)+(s15^3*s45^3)/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15^2*(s15-s45)^2*s45^3)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15^2*(s15-s45)^2*s45^3)/(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34*s45^3)/(18*s12^2*s23*
(s12+s23-s45)^3)+(s34^2*s45^3)/(3*s12^2*s15*(s15-s23)^2*
(s12+s23-s45)^2)+(s34^2*s45^3)/(6*s12^2*s15^2*(s15-s23)*
(s12+s23-s45)^2)+(s34^2*s45^3)/(6*s12^2*s15^2*s23*
(s12+s23-s45)^2)+(s15^2*s45^3)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^2*s45^3)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^3)/(9*s12^2*(s15-s23)^2*
(-s15+s23+s34)*(s12+s23-s45)^2)+(10*s15^2*s45^3)/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(2*s34*(s34-s45)*s45^3)/(3*s12^2*s15*(s15-s23)*
(s12+s23-s45)^3)+(s34^2*s45^4)/(18*s12^2*s15*s23*
(s12+s23-s45)^4)+(s34*(5*s34-4*s45)*s45^4)/
(18*s12^2*s15*(s15-s23)*(s12+s23-s45)^4)+
(s34^2*s45^4)/(3*s12^2*s15*(s15-s23)^2*(s12+s23-s45)^3)+
(s34^2*s45^4)/(6*s12^2*s15^2*(s15-s23)*(s12+s23-s45)^3)+
(s34^2*s45^4)/(6*s12^2*s15^2*s23*(s12+s23-s45)^3)+
(5*s15^2*s45^4)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s15^2*s45^4)/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^3)+(s34^2*s45^5)/
(9*s12^2*s15*(s15-s23)^2*(s12+s23-s45)^4)+
(s34^2*s45^5)/(18*s12^2*s15^2*(s15-s23)*(s12+s23-s45)^4)+
(s34^2*s45^5)/(18*s12^2*s15^2*s23*(s12+s23-s45)^4)+
(s15^2*s45^5)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(s15^2*s45^5)/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15^2*s45^3*(-s15+s45))/(3*s12^2*(-s15+s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s15^2*s45^3*(-s15+s45))/
(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*(s12+s23-s45)^3)+
(4*s23^2*s45*(-s23+s45))/(9*s12^2*s15*(s15-s34)^2*
(s12+s23-s45))+(2*s23^2*s45*(-s23+s45))/
(9*s12^2*s15^2*s34*(s12+s23-s45))+
(s34^2*s45^2*(s15-2*s34+s45))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^4)+(s34*s45^2*(s34+s45))/
(6*s12^2*s15*s23*(s12+s23-s45)^2)+(s34*s45^3*(3*s34+s45))/
(18*s12^2*s15*s23*(s12+s23-s45)^3)+
(s15^2*s45^2*(-s15+s34+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s34*s45*(s34+3*s45))/
(18*s12^2*s15*s23*(s12+s23-s45))+
(s15^2*s45^2*(-2*s15+s34+3*s45))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s15^2*(s12+4*s45))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34)^2)+(s15^2*(s12+4*s45))/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34))+
(s15*s45^4*(-s15+4*s45))/(9*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^3*s45^2*(-3*s34+4*s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
(2*s15*s45*(-2*s15+11*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+
(2*s15*s45^2*(-3*s15+14*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45^3*(-4*s15+17*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*s45^2*(-21*s15+20*s45))/(18*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34^2+s12*(s15+s34)+4*s15*s45+s34*s45)/
(6*s12^2*(-s15+s23+s34)^2)+
(s34*(-(s15*s34)+4*s15*s45+3*s34*s45))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^2)-(s23*s45*(5*s23^2-6*s23*s45+s45^2))/
(6*s12^2*s15*s34*(s12+s23-s45)^2)+
(2*s23*s45*(3*s23^2-5*s23*s45+2*s45^2))/(3*s12^2*s15*(-s15+s34)*
(s12+s23-s45)^2)+(s45*(9*s23^2+5*s23*s34+s34^2-
18*s23*s45-10*s34*s45+9*s45^2))/(6*s12^2*s15*
(s12+s23-s45)^2)+(s15*s45^2*(12*s15^2-25*s15*s45+
11*s45^2))/(9*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s45*(4*s15*s23+11*s23^2-22*s15*s45-
34*s23*s45+21*s45^2))/(6*s12^2*(-s15+s34)*(s12+s23-s45)^
2)+(10*s15*s34+3*s34^2-24*s15*s45-26*s34*s45+21*s45^2)/
(18*s12^2*(-s15+s23)*(s12+s23-s45))+
(s15*s45^2*(-9*s15^3+30*s15^2*s45-29*s15*s45^2+8*s45^3))/
(18*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^4)+
(s45^2*(-3*s23^4+9*s23^3*s45+3*s23^2*(s15-3*s45)*s45-
s15*(s15-3*s45)*s45^2+3*s23*s45^2*(-2*s15+s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^4)+
(s34^2*(s15-2*s45)+3*s15*s45^2+6*s34*s45*(-s15+s45))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45))-
(s34*(s34-s45)*(s15^2*(s34-s45)^2+3*s34^2*s45^2+
3*s15*s34*s45*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^4)+(s34*(s15^2*(s34-s45)^2+3*s34^2*s45^2+
4*s15*s34*s45*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^3)+(2*s15*s45*(s15^2+s34^2+3*s34*s45+
3*s45^2-2*s15*(s34+s45)))/(3*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^3)+((s34+s45)*(-(s15*(s34-7*s45))+
s34*(s34+s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45*(-(s15*(s34-2*s45))+
(s34+s45)^2))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^
2)+(s34^2*(s15-s45)+s15^2*(s15+s45)-
2*s15*s34*(s15+2*s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(-9*s23^3+24*s23^2*s45+
3*s23*(2*s15-7*s45)*s45+2*s45^2*(-5*s15+3*s45)))/
(9*s12^2*(-s15+s34)*(s12+s23-s45)^4)+
(s34*s45*(2*s34^2+2*s15*(s15+s45)-s34*(4*s15+3*s45)))/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(2*s23^3+s23^2*(s15-7*s45)-2*s15*(s15-3*s45)*s45+
s23*s45*(-6*s15+5*s45)))/(3*s12^2*(s15-s34)^2*
(s12+s23-s45)^2)+(3*s45*(s34+s45)+s15*(-2*s34+5*s45))/
(9*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(-2*s23^4+15*s23^3*s45+6*s23^2*(s15-4*s45)*s45-
4*s15*(s15-3*s45)*s45^2+s23*s45^2*(-18*s15+11*s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s45*(-12*s23^3+81*s23^2*s45+6*s23*(4*s15-19*s45)*s45+
s45^2*(-62*s15+45*s45)))/(18*s12^2*(-s15+s34)*
(s12+s23-s45)^3)-(s15^2*(s34-9*s45)+(s34+s45)^3-
2*s15*(s34^2-s34*s45-8*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(s23*s45*(s15^2+s15*(-7*s23+3*s45)+
3*(5*s23^2-6*s23*s45+s45^2)))/(18*s12^2*s34*
(s12+s23-s45)^3)+(4*s34*(s15-s45)^2*s45+
3*s15*s45^2*(-s15+s45)-s34^2*(s15^2-3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(9*s34^2*s45*(-2*s34+3*s45)+s15^2*(7*s34^2-10*s34*s45+
3*s45^2)+4*s15*s34*(2*s34^2-9*s34*s45+5*s45^2))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(s34^2*(-5*s15+9*s45)+3*s45*(6*s15^2-13*s15*s45+5*s45^2)-
4*s34*(2*s15^2-9*s15*s45+8*s45^2))/(6*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(s45*(-21*s23^3+s23^2*(-13*s34+63*s45)+
3*s45*(3*s34^2-13*s34*s45+7*s45^2)-
3*s23*(s34^2-13*s34*s45+21*s45^2)))/(18*s12^2*s15*
(s12+s23-s45)^3)+(-39*s23^2+s23*(7*s15-27*s34+66*s45)-
3*(s15^2+6*s15*s34+4*s34^2-9*s15*s45-29*s34*s45+
30*s45^2))/(18*s12^2*(s12+s23-s45)^2)+
(s45*(6*s23^4+4*s23^3*(s34-6*s45)+2*s45^2*(3*s34^2-
8*s34*s45+3*s45^2)-4*s23*s45*(s34^2-6*s34*s45+6*s45^2)+
s23^2*(s34^2-16*s34*s45+36*s45^2)))/(18*s12^2*s15*
(s12+s23-s45)^4)+(s15^3*(-22*s34+48*s45)+
s45^2*(-54*s34^2+118*s34*s45-39*s45^2)+
6*s15*s45*(10*s34^2-37*s34*s45+27*s45^2)-
3*s15^2*(7*s34^2-46*s34*s45+57*s45^2))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^3)+(36*s23^3+s23^2*(30*s34-81*s45)+
s15^2*(3*s23+22*s34-36*s45)-3*s45*(9*s34^2-55*s34*s45+
38*s45^2)+s15*(-20*s23^2+28*s23*s34+16*s34^2-31*s23*s45-
146*s34*s45+114*s45^2)+s23*(9*s34^2-137*s34*s45+
126*s45^2))/(18*s12^2*(s12+s23-s45)^3)+
(9*s15*(s15-s45)^2*s45^2+10*s34*s45*(-s15+s45)^3+
3*s34^2*(s15^3-4*s15^2*s45+6*s15*s45^2-4*s45^3))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(-3*s15^2*(s34-s45)^2*(3*s34-s45)+3*s34^2*s45*
(5*s34^2-15*s34*s45+8*s45^2)+s15*s34*(-7*s34^3+
42*s34^2*s45-51*s34*s45^2+16*s45^3))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^4)+(3*(s15-s45)^2*s45*(5*s15^2-15*s15*s45+
4*s45^2)+s34^2*(-9*s15^3+35*s15^2*s45-50*s15*s45^2+
30*s45^3)+s34*(-7*s15^4+56*s15^3*s45-130*s15^2*s45^2+
124*s15*s45^3-47*s45^4))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^4)+(3*s34*(s15-s45)^4*s45+
3*s15*s45^2*(-s15+s45)^3-s34^2*(s15^4-5*s15^3*s45+
10*s15^2*s45^2-10*s15*s45^3+5*s45^4))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^4)+(-12*s23^4+s34^3*(-7*s15+15*s45)+
2*s23^3*(5*s15-5*s34+18*s45)+s34^2*(-14*s15^2+54*s15*s45-
63*s45^2)-s23^2*(3*s15^2+3*s34^2+2*s15*(7*s34-6*s45)-
62*s34*s45+66*s45^2)+s45*(15*s15^3-81*s15^2*s45+
98*s15*s45^2-48*s45^3)+s34*(-7*s15^3+60*s15^2*s45-
122*s15*s45^2+90*s45^3)+2*s23*(-(s15^2*(s34-6*s45))+
s45^2*(-44*s34+39*s45)+s15*(s34^2+14*s34*s45-30*s45^2)))/
(18*s12^2*(s12+s23-s45)^4))*tr5,s15^2/(9*(-s15+s34)^2)-
s15^3/(9*(s12+s15-s34)*(-s15+s34)^2)+
s15^3/(6*(s12+s15-s34)^2*(-s15+s34))-
(5*s15^2)/(18*(s12+s15-s34)*(-s15+s34))-
s15^3/(6*(-s15+s34)*(-s15+s23+s34)^2)-
s15^3/(9*(-s15+s34)^2*(-s15+s23+s34))-
s15^2/(18*(-s15+s34)*(-s15+s23+s34))+
(s15+3*s34)/(18*(-s15+s23+s34))+s15/(-9*s15+9*s34)-
(s15^2+s15*s34+s34^2)/(6*(-s15+s23+s34)^2)+
(7*s34-6*s45)/(36*s12-36*s45)+(6*s23-7*s34)/
(36*(s12+s23-s45))-(5*s23^3*(s23-s45)^2*s45)/
(18*s15*s34*(s12+s23-s45)^4)+(s23^3*(s23-s45)^3*s45)/
(18*s15^2*s34*(s12+s23-s45)^4)+(s23^3*(s23-s45)^3*s45)/
(9*s15*(-s15+s34)^2*(s12+s23-s45)^4)-(s23^3*(s23-s45)^3*s45)/
(18*s15^2*(-s15+s34)*(s12+s23-s45)^4)-
(s23^3*(s23-s45)^2*s45)/(6*s15^2*s34*(s12+s23-s45)^3)-
(s23^3*(s23-s45)^2*s45)/(3*s15*(-s15+s34)^2*(s12+s23-s45)^3)+
(s23^3*(s23-s45)^2*s45)/(6*s15^2*(-s15+s34)*(s12+s23-s45)^3)+
(5*s23^2*(4*s23-3*s45)*s45)/(18*s15*(-s15+s34)*
(s12+s23-s45)^2)+(s23^3*(s23-s45)*s45)/
(6*s15^2*s34*(s12+s23-s45)^2)+(s23^3*(s23-s45)*s45)/
(3*s15*(-s15+s34)^2*(s12+s23-s45)^2)+
(2*s15^2*s45)/(3*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*s45)/(9*(s12+s15-s34)*(s12+s23-s45))-
(s23*s45)/(18*s34*(s12+s23-s45))-(s23^3*s45)/
(18*s15^2*s34*(s12+s23-s45))-(s23^3*s45)/(9*s15*(-s15+s34)^2*
(s12+s23-s45))-((s15^2+s15*s23+s23^2)*s45)/
(9*(-s15+s34)^2*(s12+s23-s45))-(4*s15^3*s45)/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
(5*s23^2*s45)/(18*s15*(-s15+s34)*(s12+s23-s45))+
(s23^3*s45)/(18*s15^2*(-s15+s34)*(s12+s23-s45))-
(5*(s15+s23)*s45)/(18*(-s15+s34)*(s12+s23-s45))+
(2*s15^3*s45)/(3*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))-
(5*s15^2*s45)/(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(2*s15^3*s45)/(3*(-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45))-
(2*s15*(s15+s34)*s45)/(3*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45)/(3*(-s15+s23+s34)*(s12+s23-s45))-
(4*s15^3*s45)/(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45))-
(7*s15^2*s45)/(9*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))-
((3*s23+s34)*s45)/(18*s15*(s12+s23-s45))+
(s34*(-8*s15+8*s34-7*s45)*s45)/(36*(s12-s45)^2*
(s12+s23-s45))+(5*s23^2*(s23-s45)^2*(2*s23-s45)*s45)/
(18*s15*(-s15+s34)*(s12+s23-s45)^4)+
(s23*(-3*s15+9*s23-s45)*s45)/(18*s34*(s12+s23-s45)^2)-
(s15^2*s45^2)/(9*s12*(s12+s23-s45)^3)-
(s34^2*s45^2)/(9*s23*(s12+s23-s45)^3)-(4*s15^2*s45^2)/
(3*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^2*(3*s15-5*s45)*s45^2)/(18*(s12-s34)*s34*
(s12+s23-s45)^3)+(s34^2*(3*s34-5*s45)*s45^2)/
(18*s15*(-s15+s23)*(s12+s23-s45)^3)+
(s34^2*s45^2)/(6*(s12-s45)*(s12+s23-s45)^3)-
(s15^2*s45^2)/(9*s12*s34*(s12+s23-s45)^2)-
(s34^2*s45^2)/(9*s15*s23*(s12+s23-s45)^2)-
(2*s15^3*s45^2)/(3*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^2)+(s15^3*s45^2)/((s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^2)+(s15*(s15+s34)*s45^2)/
((s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^2)/((-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15^3*s45^2)/(3*(-s15+s34)^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(2*s15^2*s45^2)/((-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34^2*s45^2)/(9*(s12-s45)^3*(s12+s23-s45))-
(s15^3*s45^3)/(18*s12*s34*(s12+s23-s45)^4)-
(s34^3*s45^3)/(18*s15*s23*(s12+s23-s45)^4)+
(s15^2*(12*s15-11*s45)*s45^3)/(18*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^2*(12*s34-11*s45)*s45^3)/
(18*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
(s15^2*(4*s15-5*s45)*s45^3)/(18*(s12-s34)*s34*
(s12+s23-s45)^4)+(s34^2*(4*s34-5*s45)*s45^3)/
(18*s15*(-s15+s23)*(s12+s23-s45)^4)-
(s15^3*s45^3)/(18*s12*s34^2*(s12+s23-s45)^3)+
(s15^3*s45^3)/(18*(s12-s34)*s34^2*(s12+s23-s45)^3)-
(s15^3*s45^3)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)-
(5*s34^2*s45^3)/(9*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34^3*s45^3)/(18*s15^2*s23*(s12+s23-s45)^3)-
(s34^3*s45^3)/(9*s15*(-s15+s23)^2*(s12+s23-s45)^3)+
(s34^3*s45^3)/(18*s15^2*(-s15+s23)*(s12+s23-s45)^3)-
(4*s15^3*s45^3)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)+(2*s15^3*s45^3)/(3*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^3)+(5*s15^2*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)-
(2*s15^3*s45^3)/(3*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(5*s15^2*s45^3)/(9*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^3)-(4*s15^3*s45^3)/
(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45)^3)-
(17*s15^2*s45^3)/(9*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(2*(s15^2+s15*s34+s34^2)*s45^3)/
(3*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s15^3*s45^4)/(18*s12*s34^2*(s12+s23-s45)^4)+
(s15^3*s45^4)/(18*(s12-s34)*s34^2*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^4)-
(s34^3*s45^4)/(18*s15^2*s23*(s12+s23-s45)^4)-
(s34^3*s45^4)/(9*s15*(-s15+s23)^2*(s12+s23-s45)^4)+
(s34^3*s45^4)/(18*s15^2*(-s15+s23)*(s12+s23-s45)^4)-
(s34^3*s45^4)/(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^4)-
(s34^3*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^4)+(s15^3*s45^4)/(6*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^4)+(5*s15^2*s45^4)/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^4)-
(s15^3*s45^4)/(6*(-s15+s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)-(s15^3*s45^4)/(6*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(-s15+s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)-(s15^3*s45^4)/(9*(-s15+s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)-(11*s15^2*s45^4)/
(18*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^4)+
((7*s15+9*s34)*s45^4)/(18*(s12+s15-s34)*(s12+s23-s45)^4)+
((s15^2+s15*s34+s34^2)*s45^4)/(6*(s12+s15-s34)^2*
(s12+s23-s45)^4)-(s34*(s15+s45))/(18*s23*(s12+s23-s45))+
(s23^3*s45*(-s23+s45))/(6*s15^2*(-s15+s34)*(s12+s23-s45)^2)+
(s34*s45*(-s34+s45))/(9*(s12-s45)^3)-(s15*(s34+s45))/
(18*s12*(s12+s23-s45))-(2*s15*s45*(s34+s45))/
(3*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*s45*(2*s15+s34+s45))/(18*s12*(s12+s23-s45)^2)-
(s34*s45*(s15+2*s34+s45))/(18*s23*(s12+s23-s45)^2)-
(s15^2*s45^2*(s15+2*s45))/(18*s12*s34*(s12+s23-s45)^3)-
(s34^2*s45^2*(s34+2*s45))/(18*s15*s23*(s12+s23-s45)^3)+
(s34*s45*(2*s15-2*s34+3*s45))/(12*(s12-s45)*
(s12+s23-s45)^2)+(s23^2*s45*(-9*s23+4*s45))/
(18*s15*s34*(s12+s23-s45)^2)+
(s45*(6*s15*s23+13*s23^2-42*s15*s45-32*s23*s45))/
(18*(-s15+s34)*(s12+s23-s45)^2)+
(s45*(2*s23^3+s23^2*(s15-6*s45)-9*s15^2*s45-8*s15*s23*s45))/
(9*(-s15+s34)^2*(s12+s23-s45)^2)+
(s45*(15*s23^2+9*s23*s34+2*s34^2-15*s23*s45-9*s34*s45))/
(18*s15*(s12+s23-s45)^2)-
(s15*s45*(-3*s15*s34+3*s15*s45+5*s34*s45))/
(9*(s12-s34)^2*(s12+s23-s45)^2)+
(s45^2*(-12*s34^2+9*s15*s45+13*s34*s45))/(9*(s12+s15-s34)*
(s12+s23-s45)^3)+(s23^2*s45)/(9*s12*s15*s34+9*s15*s23*s34-
9*s15*s34*s45)+(-4*s34^2+11*s34*s45-3*s45^2)/
(36*(s12-s45)^2)+(s23^2*s45*(6*s23^2-7*s23*s45+s45^2))/
(9*s15*s34*(s12+s23-s45)^3)-
(5*s23^2*s45*(5*s23^2-8*s23*s45+3*s45^2))/(18*s15*(-s15+s34)*
(s12+s23-s45)^3)+(-2*s15*s34+4*s34^2+9*s15*s45-
17*s34*s45+6*s45^2)/(36*(s12-s45)*(s12+s23-s45))+
(s45^2*(-16*s23^3+27*s23^2*s45+s23*(18*s15-11*s45)*s45-
13*s15*s45^2))/(9*(-s15+s34)*(s12+s23-s45)^4)+
(2*s45*(s15*s45+s34*(-s15+s45)))/(3*(s12+s15-s34)*
(s12+s23-s45)^2)-(s34*s45*(5*s15*s45+3*s34*(-s15+s45)))/
(9*(-s15+s23)^2*(s12+s23-s45)^2)-
(2*s45^2*(2*s23^4-4*s23^3*s45+2*s15^2*s45^2+3*s15*s23*s45^2+
s23^2*s45*(-3*s15+2*s45)))/(9*(-s15+s34)^2*
(s12+s23-s45)^4)+(s45*(-3*s15^2*s23-18*s23^3+2*s15^2*s45+
4*s23^2*(3*s15+2*s45)))/(18*s34*(s12+s23-s45)^3)+
(s45*(5*s15^2*s23^2+10*s23^4-10*s23^3*(s15+s45)+
s15^2*s45*(-2*s15+5*s45)+s15^2*s23*(-s15+5*s45)))/
(18*s34*(s12+s23-s45)^4)-
(s45*(8*s23^3-67*s23^2*s45+61*s15*s45^2+
7*s23*s45*(-6*s15+7*s45)))/(18*(-s15+s34)*(s12+s23-s45)^3)-
(s45*(s23^4-10*s23^3*s45+11*s15^2*s45^2+13*s15*s23*s45^2+
s23^2*s45*(-7*s15+9*s45)))/(9*(-s15+s34)^2*
(s12+s23-s45)^3)+(s34*(22*s15-17*s45)*s45-15*s15*s45^2+
s34^2*(-3*s15+9*s45))/(18*(-s15+s23)*(s12+s23-s45)^2)+
(-33*s23^2-6*s34^2+6*s34*(2*s15+7*s45)+
s23*(27*s15-17*s34+36*s45)-s45*(7*s15+57*s45))/
(36*(s12+s23-s45)^2)+(s15*(9*s15-17*s45)*s45+
s34*(-3*s15^2+22*s15*s45-15*s45^2))/(18*(s12-s34)*
(s12+s23-s45)^2)+(s15^2*(3*s15-7*s45)*s45^2-
s34^2*(-s15+s45)^2*(-s15+5*s45)+s15*s34*s45*
(-3*s15^2+14*s15*s45-11*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45)^3)+(-5*s15^2*s45^3-11*s15*s34*s45^2*
(-s15+s45)-7*s34^2*s45*(-s15+s45)^2+
s34^3*(s15^2-3*s15*s45+3*s45^2))/(9*(-s15+s23)^2*
(s12+s23-s45)^3)-(s45*(22*s23^3+2*s23^2*(9*s34-22*s45)+
s34*(s34^2-14*s34*s45+18*s45^2)+s23*(7*s34^2-36*s34*s45+
22*s45^2)))/(18*s15*(s12+s23-s45)^3)+
(s34^3*(5*s15-9*s45)+s15*(48*s15-43*s45)*s45^2+
s34*s45*(-50*s15^2+111*s15*s45-39*s45^2)+
s34^2*(12*s15^2-57*s15*s45+50*s45^2))/(18*(-s15+s23)*
(s12+s23-s45)^3)+(24*s23^3+3*s34^3+
s34^2*(12*s15-39*s45)+s23^2*(-31*s15+29*s34-33*s45)+
s45*(-7*s15^2+41*s15*s45-48*s45^2)+
s23*(7*s15^2-12*s15*s34+13*s34^2-2*s15*s45-71*s34*s45+
72*s45^2)+s34*(3*s15^2-68*s15*s45+75*s45^2))/
(18*(s12+s23-s45)^3)+
(s15*s45*(-9*s15^2+50*s15*s45-39*s45^2)+
2*s34^2*(6*s15^2-25*s15*s45+24*s45^2)+
s34*(5*s15^3-57*s15^2*s45+111*s15*s45^2-43*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^3)+
(s45*(10*s23^4+10*s23^3*(s34-3*s45)+
s34*s45*(-3*s34^2+15*s34*s45-10*s45^2)+
5*s23^2*(s34^2-6*s34*s45+6*s45^2)+
s23*(s34^3-15*s34^2*s45+30*s34*s45^2-10*s45^3)))/
(18*s15*(s12+s23-s45)^4)+(4*s15^2*(s15-s45)*s45^3-
6*s15*s34*s45^2*(-s15+s45)^2-4*s34^2*s45*(-s15+s45)^3+
s34^3*(-s15^3+4*s15^2*s45-6*s15*s45^2+4*s45^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^4)+
(4*s15^2*(s15-s45)*s45^3-6*s15*s34*s45^2*(-s15+s45)^2-
4*s34^2*s45*(-s15+s45)^3+s34^3*(-s15^3+4*s15^2*s45-
6*s15*s45^2+4*s45^3))/(9*(s12-s34)^2*(s12+s23-s45)^4)+
(s34^3*(-7*s15^2+20*s15*s45-18*s45^2)-2*s15*s45^2*
(15*s15^2-32*s15*s45+13*s45^2)+2*s34*s45*
(14*s15^3-51*s15^2*s45+48*s15*s45^2-11*s45^3)+
s34^2*(-9*s15^3+56*s15^2*s45-90*s15*s45^2+48*s45^3))/
(18*(-s15+s23)*(s12+s23-s45)^4)+
(s34^3*(-9*s15^2+28*s15*s45-30*s45^2)-2*s15*s45^2*
(9*s15^2-24*s15*s45+11*s45^2)+s34^2*(-7*s15^3+56*s15^2*s45-
102*s15*s45^2+64*s45^3)+s34*(20*s15^3*s45-90*s15^2*s45^2+
96*s15*s45^3-26*s45^4))/(18*(s12-s34)*(s12+s23-s45)^4)+
(-12*s23^4+s34^3*(-5*s15+12*s45)+s23^3*(22*s15-22*s34+
24*s45)-2*s34^2*(9*s15^2-38*s15*s45+50*s45^2)+
s45*(9*s15^3-65*s15^2*s45+66*s15*s45^2-24*s45^3)+
s34*(-5*s15^3+67*s15^2*s45-152*s15*s45^2+86*s45^3)+
s23^2*(-13*s15^2-13*s34^2+6*s15*s45-54*s45^2+
6*s34*(s15+12*s45))-s23*(-3*s15^3+3*s34^3+
s34^2*(9*s15-48*s45)+22*s15^2*s45+8*s15*s45^2-60*s45^3+
s34*(-9*s15^2+6*s15*s45+70*s45^2)))/(18*(s12+s23-s45)^4)+
(-1/(6*s12^2)+s34/(18*s12^2*s23)-(s15*(-2*s12+s15-14*s45))/
(18*s12^2*(-s15+s34)*(-s15+s23+s34))-
(s15-3*s45)/(18*s12^2*(-s15+s23+s34))+
(s34-3*s45)/(18*s12^2*(s15-s23))+(s15^2*(s15-s34))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(-3*s15+s34))/(9*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(12*s15+39*s23+4*s34-54*s45)/(36*s12^2*(s12+s23-s45))+
s45/(6*s12^2*s15)+(s23^2*s45)/(9*s12^2*s15*(s15-s34)^2)+
((3*s15+2*s23)*s45)/(9*s12^2*(s15-s34)^2)+
(s23^2*s45)/(18*s12^2*s15^2*(s15-s34))-
(s23*s45)/(18*s12^2*s15*s34)+(s23^2*s45)/(18*s12^2*s15^2*s34)+
(s34*s45)/(9*s12^2*(s15-s23)^2)+(s34*s45)/(18*s12^2*s15*s23)+
s45/(s12^2*(-2*s15+2*s34))+(2*s23*s45)/
(s12^2*(-9*s15^2+9*s15*s34))+
(s23^2*(s15^2-4*s15*(s23-s45)+6*(s23-s45)^2)*s45)/
(18*s12^2*s34*(s12+s23-s45)^4)-(2*s23^2*(s23-s45)^3*s45)/
(9*s12^2*s15*s34*(s12+s23-s45)^4)+(s23^2*(s23-s45)^4*s45)/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45)^4)+
(s23^2*(s23-s45)^4*s45)/(18*s12^2*s15^2*(s15-s34)*
(s12+s23-s45)^4)+(s23^2*(s23-s45)^4*s45)/
(18*s12^2*s15^2*s34*(s12+s23-s45)^4)+
(2*s23*(7*s23-4*s45)*(s23-s45)^2*s45)/(9*s12^2*s15*(s15-s34)*
(s12+s23-s45)^3)-(4*s23^2*(s23-s45)^3*s45)/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45)^3)-
(2*s23^2*(s23-s45)^3*s45)/(9*s12^2*s15^2*s34*(s12+s23-s45)^3)+
(2*s23^2*(s23-s45)^3*s45)/(9*s12^2*s15^2*(-s15+s34)*
(s12+s23-s45)^3)+(s15*(s15-s34)*s34*s45)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s34^2*s45)/(9*s12^2*(s12-s34)^2*(s12+s23-s45)^2)+
(s23*(-s15+4*s23-2*s45)*s45)/(6*s12^2*s34*(s12+s23-s45)^2)+
(2*s23^2*(s23-s45)^2*s45)/(3*s12^2*s15*(s15-s34)^2*
(s12+s23-s45)^2)+(s23^2*(s23-s45)^2*s45)/
(3*s12^2*s15^2*(s15-s34)*(s12+s23-s45)^2)+
(s23^2*(s23-s45)^2*s45)/(3*s12^2*s15^2*s34*(s12+s23-s45)^2)-
(s23*s45)/(6*s12^2*s34*(s12+s23-s45))+
(s34*s45)/(6*s12^2*s23*(s12+s23-s45))-
((6*s23^2+s23*(6*s15-9*s45)+4*s15*(s15-3*s45))*s45)/
(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
((26*s15+30*s23-39*s45)*s45)/(18*s12^2*(s15-s34)*
(s12+s23-s45))-((15*s23+7*s34-15*s45)*s45)/
(18*s12^2*s15*(s12+s23-s45))+(2*s23*(5*s23-4*s45)*s45)/
(9*s12^2*s15*(s15-s34)*(s12+s23-s45))+
(s23*(7*s23-3*s45)*s45)/(18*s12^2*s15*s34*(s12+s23-s45))+
(s34*(s34-2*s45)*s45)/(9*s12^2*s15*(s15-s23)*(s12+s23-s45))+
(2*s23^2*(s23-s45)*s45)/(9*s12^2*s15^2*(-s15+s34)*
(s12+s23-s45))+(2*s23*(s23-s45)^3*(2*s23-s45)*s45)/
(9*s12^2*s15*(-s15+s34)*(s12+s23-s45)^4)+
(s23*(s23-s45)^2*(13*s23-s45)*s45)/(18*s12^2*s15*s34*
(s12+s23-s45)^3)+((s15-s34)*s34^2*s45^2)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34^3*s45^2)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34*s45^2)/(6*s12^2*s23*
(s12+s23-s45)^2)+(s34*(3*s34-4*s45)*s45^2)/
(6*s12^2*s15*(s15-s23)*(s12+s23-s45)^2)+
(s34^2*s45^2)/(9*s12^2*s15*(s15-s23)^2*(s12+s23-s45))+
(s34^2*s45^2)/(18*s12^2*s15^2*(s15-s23)*(s12+s23-s45))+
(s34^2*s45^2)/(18*s12^2*s15^2*s23*(s12+s23-s45))+
(5*s15^2*s45^2)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45^2)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45))+(10*s15^2*s45^2)/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34^3*s45^3)/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(s34^4*s45^3)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^4)+(s34^4*s45^3)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^4)+(s15^3*s45^3)/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15^2*(s15-s45)^2*s45^3)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15^2*(s15-s45)^2*s45^3)/(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34*s45^3)/(18*s12^2*s23*
(s12+s23-s45)^3)-(s34*s45^3)/(6*s12^2*(s12-s45)*
(s12+s23-s45)^3)+(s34^2*s45^3)/(3*s12^2*s15*(s15-s23)^2*
(s12+s23-s45)^2)+(s34^2*s45^3)/(6*s12^2*s15^2*(s15-s23)*
(s12+s23-s45)^2)+(s34^2*s45^3)/(6*s12^2*s15^2*s23*
(s12+s23-s45)^2)+(s15^2*s45^3)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^2*s45^3)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^3)/(9*s12^2*(s15-s23)^2*
(-s15+s23+s34)*(s12+s23-s45)^2)+(10*s15^2*s45^3)/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s34*s45^3)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))+
(2*s34*(s34-s45)*s45^3)/(3*s12^2*s15*(s15-s23)*
(s12+s23-s45)^3)+(s34^2*s45^4)/(18*s12^2*s15*s23*
(s12+s23-s45)^4)+(s34*(5*s34-4*s45)*s45^4)/
(18*s12^2*s15*(s15-s23)*(s12+s23-s45)^4)+
(s34^2*s45^4)/(3*s12^2*s15*(s15-s23)^2*(s12+s23-s45)^3)+
(s34^2*s45^4)/(6*s12^2*s15^2*(s15-s23)*(s12+s23-s45)^3)+
(s34^2*s45^4)/(6*s12^2*s15^2*s23*(s12+s23-s45)^3)+
(5*s15^2*s45^4)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s15^2*s45^4)/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^3)+(s34^2*s45^5)/
(9*s12^2*s15*(s15-s23)^2*(s12+s23-s45)^4)+
(s34^2*s45^5)/(18*s12^2*s15^2*(s15-s23)*(s12+s23-s45)^4)+
(s34^2*s45^5)/(18*s12^2*s15^2*s23*(s12+s23-s45)^4)+
(s15^2*s45^5)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(s15^2*s45^5)/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15^2*s45^3*(-s15+s45))/(3*s12^2*(-s15+s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s15^2*s45^3*(-s15+s45))/
(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*(s12+s23-s45)^3)-
(s45^2*(2*s15+s45))/(12*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(4*s23^2*s45*(-s23+s45))/(9*s12^2*s15*(s15-s34)^2*
(s12+s23-s45))+(2*s23^2*s45*(-s23+s45))/
(9*s12^2*s15^2*s34*(s12+s23-s45))+(s45^2*(-4*s34+s45))/
(12*s12^2*(s12-s45)^2*(s12+s23-s45))+
(s34^2*s45^2*(s15-2*s34+s45))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^4)+(s34*s45^2*(s34+s45))/
(6*s12^2*s15*s23*(s12+s23-s45)^2)+(s34*s45^3*(3*s34+s45))/
(18*s12^2*s15*s23*(s12+s23-s45)^3)+
(s15^2*s45^2*(-s15+s34+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s45*(-4*s34+3*s45))/(12*s12^2*(s12-s45)*
(s12+s23-s45))+(s34*s45*(s34+3*s45))/(18*s12^2*s15*s23*
(s12+s23-s45))+(s15^2*s45^2*(-2*s15+s34+3*s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15^2*(s12+4*s45))/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2)+
(s15^2*(s12+4*s45))/(9*s12^2*(s15-s34)^2*(-s15+s23+s34))+
(s15*s45^4*(-s15+4*s45))/(9*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^3*s45^2*(-3*s34+4*s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
(2*s15*s45*(-2*s15+11*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+
(2*s15*s45^2*(-3*s15+14*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45^3*(-4*s15+17*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*s45^2*(-21*s15+20*s45))/(18*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34^2+s12*(s15+s34)+4*s15*s45+s34*s45)/
(6*s12^2*(-s15+s23+s34)^2)+
(s34*(-(s15*s34)+4*s15*s45+3*s34*s45))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^2)-(s23*s45*(5*s23^2-6*s23*s45+s45^2))/
(6*s12^2*s15*s34*(s12+s23-s45)^2)+
(2*s23*s45*(3*s23^2-5*s23*s45+2*s45^2))/(3*s12^2*s15*(-s15+s34)*
(s12+s23-s45)^2)+(s45*(9*s23^2+5*s23*s34+s34^2-
18*s23*s45-10*s34*s45+9*s45^2))/(6*s12^2*s15*
(s12+s23-s45)^2)+(s15*s45^2*(12*s15^2-25*s15*s45+
11*s45^2))/(9*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s45*(4*s15*s23+11*s23^2-22*s15*s45-
34*s23*s45+21*s45^2))/(6*s12^2*(-s15+s34)*(s12+s23-s45)^
2)+(10*s15*s34+3*s34^2-24*s15*s45-26*s34*s45+21*s45^2)/
(18*s12^2*(-s15+s23)*(s12+s23-s45))+
(s15*s45^2*(-9*s15^3+30*s15^2*s45-29*s15*s45^2+8*s45^3))/
(18*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^4)+
(s45^2*(-3*s23^4+9*s23^3*s45+3*s23^2*(s15-3*s45)*s45-
s15*(s15-3*s45)*s45^2+3*s23*s45^2*(-2*s15+s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^4)+
(s34^2*(s15-2*s45)+3*s15*s45^2+6*s34*s45*(-s15+s45))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45))-
(s34*(s34-s45)*(s15^2*(s34-s45)^2+3*s34^2*s45^2+
3*s15*s34*s45*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^4)+(s34*(s15^2*(s34-s45)^2+3*s34^2*s45^2+
4*s15*s34*s45*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^3)+(2*s15*s45*(s15^2+s34^2+3*s34*s45+
3*s45^2-2*s15*(s34+s45)))/(3*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^3)+((s34+s45)*(-(s15*(s34-7*s45))+
s34*(s34+s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45*(-(s15*(s34-2*s45))+
(s34+s45)^2))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^
2)+(s34^2*(s15-s45)+s15^2*(s15+s45)-
2*s15*s34*(s15+2*s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(-9*s23^3+24*s23^2*s45+
3*s23*(2*s15-7*s45)*s45+2*s45^2*(-5*s15+3*s45)))/
(9*s12^2*(-s15+s34)*(s12+s23-s45)^4)+
(s34*s45*(2*s34^2+2*s15*(s15+s45)-s34*(4*s15+3*s45)))/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(2*s23^3+s23^2*(s15-7*s45)-2*s15*(s15-3*s45)*s45+
s23*s45*(-6*s15+5*s45)))/(3*s12^2*(s15-s34)^2*
(s12+s23-s45)^2)+(3*s45*(s34+s45)+s15*(-2*s34+5*s45))/
(9*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(-2*s23^4+15*s23^3*s45+6*s23^2*(s15-4*s45)*s45-
4*s15*(s15-3*s45)*s45^2+s23*s45^2*(-18*s15+11*s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s45*(-12*s23^3+81*s23^2*s45+6*s23*(4*s15-19*s45)*s45+
s45^2*(-62*s15+45*s45)))/(18*s12^2*(-s15+s34)*
(s12+s23-s45)^3)-(s15^2*(s34-9*s45)+(s34+s45)^3-
2*s15*(s34^2-s34*s45-8*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(s23*s45*(s15^2+s15*(-7*s23+3*s45)+
3*(5*s23^2-6*s23*s45+s45^2)))/(18*s12^2*s34*
(s12+s23-s45)^3)+(4*s34*(s15-s45)^2*s45+
3*s15*s45^2*(-s15+s45)-s34^2*(s15^2-3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(9*s34^2*s45*(-2*s34+3*s45)+s15^2*(7*s34^2-10*s34*s45+
3*s45^2)+4*s15*s34*(2*s34^2-9*s34*s45+5*s45^2))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(s34^2*(-5*s15+9*s45)+3*s45*(6*s15^2-13*s15*s45+5*s45^2)-
4*s34*(2*s15^2-9*s15*s45+8*s45^2))/(6*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(s45*(-21*s23^3+s23^2*(-13*s34+63*s45)+
3*s45*(3*s34^2-13*s34*s45+7*s45^2)-
3*s23*(s34^2-13*s34*s45+21*s45^2)))/(18*s12^2*s15*
(s12+s23-s45)^3)+(s45*(6*s23^4+4*s23^3*(s34-6*s45)+
2*s45^2*(3*s34^2-8*s34*s45+3*s45^2)-4*s23*s45*
(s34^2-6*s34*s45+6*s45^2)+s23^2*(s34^2-16*s34*s45+
36*s45^2)))/(18*s12^2*s15*(s12+s23-s45)^4)+
(s15^3*(-22*s34+48*s45)+s45^2*(-54*s34^2+118*s34*s45-
39*s45^2)+6*s15*s45*(10*s34^2-37*s34*s45+27*s45^2)-
3*s15^2*(7*s34^2-46*s34*s45+57*s45^2))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^3)+(-6*s15^2+s15*(8*s23-36*s34+54*s45)-
3*(27*s23^2+14*s23*s34+8*s34^2-47*s23*s45-52*s34*s45+
63*s45^2))/(36*s12^2*(s12+s23-s45)^2)+
(36*s23^3+s15^2*(3*s23+22*s34-36*s45)+
27*s23^2*(s34-3*s45)-3*s45*(9*s34^2-52*s34*s45+38*s45^2)+
s15*(-17*s23^2+28*s23*s34+16*s34^2-37*s23*s45-146*s34*s45+
117*s45^2)+s23*(9*s34^2-128*s34*s45+126*s45^2))/
(18*s12^2*(s12+s23-s45)^3)+(9*s15*(s15-s45)^2*s45^2+
10*s34*s45*(-s15+s45)^3+3*s34^2*(s15^3-4*s15^2*s45+
6*s15*s45^2-4*s45^3))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^3)+(-3*s15^2*(s34-s45)^2*(3*s34-s45)+
3*s34^2*s45*(5*s34^2-15*s34*s45+8*s45^2)+
s15*s34*(-7*s34^3+42*s34^2*s45-51*s34*s45^2+16*s45^3))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^4)+
(3*(s15-s45)^2*s45*(5*s15^2-15*s15*s45+4*s45^2)+
s34^2*(-9*s15^3+35*s15^2*s45-50*s15*s45^2+30*s45^3)+
s34*(-7*s15^4+56*s15^3*s45-130*s15^2*s45^2+124*s15*s45^3-
47*s45^4))/(18*s12^2*(-s15+s23)*(s12+s23-s45)^4)+
(3*s34*(s15-s45)^4*s45+3*s15*s45^2*(-s15+s45)^3-
s34^2*(s15^4-5*s15^3*s45+10*s15^2*s45^2-10*s15*s45^3+
5*s45^4))/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^4)+
(-12*s23^4+s34^3*(-7*s15+15*s45)+2*s23^3*(5*s15-5*s34+
18*s45)+s34^2*(-14*s15^2+54*s15*s45-63*s45^2)-
s23^2*(3*s15^2+3*s34^2+2*s15*(7*s34-6*s45)-62*s34*s45+
66*s45^2)+s45*(15*s15^3-81*s15^2*s45+98*s15*s45^2-
48*s45^3)+s34*(-7*s15^3+60*s15^2*s45-122*s15*s45^2+
90*s45^3)+2*s23*(-(s15^2*(s34-6*s45))+
s45^2*(-44*s34+39*s45)+s15*(s34^2+14*s34*s45-30*s45^2)))/
(18*s12^2*(s12+s23-s45)^4))*tr5,
-1/12+s15^2/(9*(-s15+s34)^2)-s15^3/(9*(s12+s15-s34)*
(-s15+s34)^2)+s15^3/(6*(s12+s15-s34)^2*(-s15+s34))-
(5*s15^2)/(18*(s12+s15-s34)*(-s15+s34))-
s15^3/(6*(-s15+s34)*(-s15+s23+s34)^2)-
s15^3/(9*(-s15+s34)^2*(-s15+s23+s34))-
s15^2/(18*(-s15+s34)*(-s15+s23+s34))+
(s15+3*s34)/(18*(-s15+s23+s34))+s15/(-9*s15+9*s34)-
(s15^2+s15*s34+s34^2)/(6*(-s15+s23+s34)^2)+
(7*s15-6*s45)/(36*(s23-s45))+(-10*s15+12*s23+9*s34)/
(36*(s12+s23-s45))-(5*s23^3*(s23-s45)^2*s45)/
(18*s15*s34*(s12+s23-s45)^4)+(s23^3*(s23-s45)^3*s45)/
(18*s15^2*s34*(s12+s23-s45)^4)+(s23^3*(s23-s45)^3*s45)/
(9*s15*(-s15+s34)^2*(s12+s23-s45)^4)-(s23^3*(s23-s45)^3*s45)/
(18*s15^2*(-s15+s34)*(s12+s23-s45)^4)-
(s23^3*(s23-s45)^2*s45)/(6*s15^2*s34*(s12+s23-s45)^3)-
(s23^3*(s23-s45)^2*s45)/(3*s15*(-s15+s34)^2*(s12+s23-s45)^3)+
(s23^3*(s23-s45)^2*s45)/(6*s15^2*(-s15+s34)*(s12+s23-s45)^3)+
(5*s23^2*(4*s23-3*s45)*s45)/(18*s15*(-s15+s34)*
(s12+s23-s45)^2)+(s23^3*(s23-s45)*s45)/
(6*s15^2*s34*(s12+s23-s45)^2)+(s23^3*(s23-s45)*s45)/
(3*s15*(-s15+s34)^2*(s12+s23-s45)^2)+
(2*s15^2*s45)/(3*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*s45)/(9*(s12+s15-s34)*(s12+s23-s45))-
(s23*s45)/(18*s34*(s12+s23-s45))-(s23^3*s45)/
(18*s15^2*s34*(s12+s23-s45))-(s23^3*s45)/(9*s15*(-s15+s34)^2*
(s12+s23-s45))-((s15^2+s15*s23+s23^2)*s45)/
(9*(-s15+s34)^2*(s12+s23-s45))-(4*s15^3*s45)/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
(5*s23^2*s45)/(18*s15*(-s15+s34)*(s12+s23-s45))+
(s23^3*s45)/(18*s15^2*(-s15+s34)*(s12+s23-s45))-
(5*(s15+s23)*s45)/(18*(-s15+s34)*(s12+s23-s45))+
(2*s15^3*s45)/(3*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))-
(5*s15^2*s45)/(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(2*s15^3*s45)/(3*(-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45))-
(2*s15*(s15+s34)*s45)/(3*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45)/(3*(-s15+s23+s34)*(s12+s23-s45))-
(4*s15^3*s45)/(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45))-
(7*s15^2*s45)/(9*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))-
((3*s23+s34)*s45)/(18*s15*(s12+s23-s45))+
(5*s23^2*(s23-s45)^2*(2*s23-s45)*s45)/(18*s15*(-s15+s34)*
(s12+s23-s45)^4)+(s23*(-3*s15+9*s23-s45)*s45)/
(18*s34*(s12+s23-s45)^2)-(s15^2*s45^2)/
(9*s12*(s12+s23-s45)^3)-(s34^2*s45^2)/
(9*s23*(s12+s23-s45)^3)-(4*s15^2*s45^2)/(3*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^2*(3*s15-5*s45)*s45^2)/
(18*(s12-s34)*s34*(s12+s23-s45)^3)+
(s34^2*(3*s34-5*s45)*s45^2)/(18*s15*(-s15+s23)*
(s12+s23-s45)^3)+(s15^2*s45^2)/(6*(s23-s45)*
(s12+s23-s45)^3)-(s15^2*s45^2)/(9*s12*s34*
(s12+s23-s45)^2)-(s34^2*s45^2)/(9*s15*s23*
(s12+s23-s45)^2)-(2*s15^3*s45^2)/(3*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)+(s15^3*s45^2)/
((s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)+
(s15*(s15+s34)*s45^2)/((s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^2)/((-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15^3*s45^2)/(3*(-s15+s34)^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(2*s15^2*s45^2)/((-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45^2)/(9*(s23-s45)^3*(s12+s23-s45))-
(s15^3*s45^3)/(18*s12*s34*(s12+s23-s45)^4)-
(s34^3*s45^3)/(18*s15*s23*(s12+s23-s45)^4)+
(s15^2*(12*s15-11*s45)*s45^3)/(18*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^2*(12*s34-11*s45)*s45^3)/
(18*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
(s15^2*(4*s15-5*s45)*s45^3)/(18*(s12-s34)*s34*
(s12+s23-s45)^4)+(s34^2*(4*s34-5*s45)*s45^3)/
(18*s15*(-s15+s23)*(s12+s23-s45)^4)-
(s15^3*s45^3)/(18*s12*s34^2*(s12+s23-s45)^3)+
(s15^3*s45^3)/(18*(s12-s34)*s34^2*(s12+s23-s45)^3)-
(s15^3*s45^3)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)-
(5*s34^2*s45^3)/(9*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34^3*s45^3)/(18*s15^2*s23*(s12+s23-s45)^3)-
(s34^3*s45^3)/(9*s15*(-s15+s23)^2*(s12+s23-s45)^3)+
(s34^3*s45^3)/(18*s15^2*(-s15+s23)*(s12+s23-s45)^3)-
(4*s15^3*s45^3)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)+(2*s15^3*s45^3)/(3*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^3)+(5*s15^2*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)-
(2*s15^3*s45^3)/(3*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(5*s15^2*s45^3)/(9*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^3)-(4*s15^3*s45^3)/
(9*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45)^3)-
(17*s15^2*s45^3)/(9*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(2*(s15^2+s15*s34+s34^2)*s45^3)/
(3*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s15^3*s45^4)/(18*s12*s34^2*(s12+s23-s45)^4)+
(s15^3*s45^4)/(18*(s12-s34)*s34^2*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^4)-
(s34^3*s45^4)/(18*s15^2*s23*(s12+s23-s45)^4)-
(s34^3*s45^4)/(9*s15*(-s15+s23)^2*(s12+s23-s45)^4)+
(s34^3*s45^4)/(18*s15^2*(-s15+s23)*(s12+s23-s45)^4)-
(s34^3*s45^4)/(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^4)-
(s34^3*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^4)+(s15^3*s45^4)/(6*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^4)+(5*s15^2*s45^4)/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^4)-
(s15^3*s45^4)/(6*(-s15+s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)-(s15^3*s45^4)/(6*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)-
(s15^3*s45^4)/(9*(-s15+s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)-(s15^3*s45^4)/(9*(-s15+s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)-(11*s15^2*s45^4)/
(18*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^4)+
((7*s15+9*s34)*s45^4)/(18*(s12+s15-s34)*(s12+s23-s45)^4)+
((s15^2+s15*s34+s34^2)*s45^4)/(6*(s12+s15-s34)^2*
(s12+s23-s45)^4)+(s15*s45*(-s15+s45))/(9*(s23-s45)^3)-
(s34*(s15+s45))/(18*s23*(s12+s23-s45))+(s23^3*s45*(-s23+s45))/
(6*s15^2*(-s15+s34)*(s12+s23-s45)^2)-
(s15*(s34+s45))/(18*s12*(s12+s23-s45))-
(2*s15*s45*(s34+s45))/(3*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*s45*(2*s15+s34+s45))/(18*s12*(s12+s23-s45)^2)-
(s34*s45*(s15+2*s34+s45))/(18*s23*(s12+s23-s45)^2)-
(s15^2*s45^2*(s15+2*s45))/(18*s12*s34*(s12+s23-s45)^3)-
(s34^2*s45^2*(s34+2*s45))/(18*s15*s23*(s12+s23-s45)^3)+
(s15*s45*(-2*s15+2*s34+3*s45))/(12*(s23-s45)*
(s12+s23-s45)^2)+(s23^2*s45*(-9*s23+4*s45))/
(18*s15*s34*(s12+s23-s45)^2)-(s15*s45*(-8*s15+8*s34+7*s45))/
(36*(s23-s45)^2*(s12+s23-s45))+
(s45*(6*s15*s23+13*s23^2-42*s15*s45-32*s23*s45))/
(18*(-s15+s34)*(s12+s23-s45)^2)+
(s45*(2*s23^3+s23^2*(s15-6*s45)-9*s15^2*s45-8*s15*s23*s45))/
(9*(-s15+s34)^2*(s12+s23-s45)^2)+
(s45*(15*s23^2+9*s23*s34+2*s34^2-15*s23*s45-9*s34*s45))/
(18*s15*(s12+s23-s45)^2)-
(s15*s45*(-3*s15*s34+3*s15*s45+5*s34*s45))/
(9*(s12-s34)^2*(s12+s23-s45)^2)+
(s45^2*(-12*s34^2+9*s15*s45+13*s34*s45))/(9*(s12+s15-s34)*
(s12+s23-s45)^3)+(s23^2*s45)/(9*s12*s15*s34+9*s15*s23*s34-
9*s15*s34*s45)+(-4*s15^2+11*s15*s45-3*s45^2)/
(36*(s23-s45)^2)+(s23^2*s45*(6*s23^2-7*s23*s45+s45^2))/
(9*s15*s34*(s12+s23-s45)^3)-
(5*s23^2*s45*(5*s23^2-8*s23*s45+3*s45^2))/(18*s15*(-s15+s34)*
(s12+s23-s45)^3)+(4*s15^2-2*s15*s34-17*s15*s45+
9*s34*s45+6*s45^2)/(36*(s23-s45)*(s12+s23-s45))+
(s45^2*(-16*s23^3+27*s23^2*s45+s23*(18*s15-11*s45)*s45-
13*s15*s45^2))/(9*(-s15+s34)*(s12+s23-s45)^4)+
(2*s45*(s15*s45+s34*(-s15+s45)))/(3*(s12+s15-s34)*
(s12+s23-s45)^2)-(s34*s45*(5*s15*s45+3*s34*(-s15+s45)))/
(9*(-s15+s23)^2*(s12+s23-s45)^2)-
(2*s45^2*(2*s23^4-4*s23^3*s45+2*s15^2*s45^2+3*s15*s23*s45^2+
s23^2*s45*(-3*s15+2*s45)))/(9*(-s15+s34)^2*
(s12+s23-s45)^4)+(s45*(-3*s15^2*s23-18*s23^3+2*s15^2*s45+
4*s23^2*(3*s15+2*s45)))/(18*s34*(s12+s23-s45)^3)+
(s45*(5*s15^2*s23^2+10*s23^4-10*s23^3*(s15+s45)+
s15^2*s45*(-2*s15+5*s45)+s15^2*s23*(-s15+5*s45)))/
(18*s34*(s12+s23-s45)^4)-
(s45*(8*s23^3-67*s23^2*s45+61*s15*s45^2+
7*s23*s45*(-6*s15+7*s45)))/(18*(-s15+s34)*(s12+s23-s45)^3)-
(s45*(s23^4-10*s23^3*s45+11*s15^2*s45^2+13*s15*s23*s45^2+
s23^2*s45*(-7*s15+9*s45)))/(9*(-s15+s34)^2*
(s12+s23-s45)^3)+(s34*(22*s15-17*s45)*s45-15*s15*s45^2+
s34^2*(-3*s15+9*s45))/(18*(-s15+s23)*(s12+s23-s45)^2)+
(-6*s15^2-33*s23^2-12*s34^2+11*s15*s45+36*s34*s45-54*s45^2+
s23*(33*s15-35*s34+30*s45))/(36*(s12+s23-s45)^2)+
(s15*(9*s15-17*s45)*s45+s34*(-3*s15^2+22*s15*s45-15*s45^2))/
(18*(s12-s34)*(s12+s23-s45)^2)+
(s15^2*(3*s15-7*s45)*s45^2-s34^2*(-s15+s45)^2*(-s15+5*s45)+
s15*s34*s45*(-3*s15^2+14*s15*s45-11*s45^2))/
(9*(s12-s34)^2*(s12+s23-s45)^3)+
(-5*s15^2*s45^3-11*s15*s34*s45^2*(-s15+s45)-
7*s34^2*s45*(-s15+s45)^2+s34^3*(s15^2-3*s15*s45+3*s45^2))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)-
(s45*(22*s23^3+2*s23^2*(9*s34-22*s45)+
s34*(s34^2-14*s34*s45+18*s45^2)+s23*(7*s34^2-36*s34*s45+
22*s45^2)))/(18*s15*(s12+s23-s45)^3)+
(s34^3*(5*s15-9*s45)+s15*(48*s15-43*s45)*s45^2+
s34*s45*(-50*s15^2+111*s15*s45-39*s45^2)+
s34^2*(12*s15^2-57*s15*s45+50*s45^2))/(18*(-s15+s23)*
(s12+s23-s45)^3)+(24*s23^3+3*s34^3+
s23^2*(-37*s15+35*s34-33*s45)+12*s34^2*(s15-4*s45)+
s45*(-4*s15^2+41*s15*s45-48*s45^2)+
s23*(13*s15^2+19*s34^2+s15*s45-80*s34*s45+72*s45^2)+
s34*(3*s15^2-74*s15*s45+78*s45^2))/(18*(s12+s23-s45)^3)+
(s15*s45*(-9*s15^2+50*s15*s45-39*s45^2)+
2*s34^2*(6*s15^2-25*s15*s45+24*s45^2)+
s34*(5*s15^3-57*s15^2*s45+111*s15*s45^2-43*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^3)+
(s45*(10*s23^4+10*s23^3*(s34-3*s45)+
s34*s45*(-3*s34^2+15*s34*s45-10*s45^2)+
5*s23^2*(s34^2-6*s34*s45+6*s45^2)+
s23*(s34^3-15*s34^2*s45+30*s34*s45^2-10*s45^3)))/
(18*s15*(s12+s23-s45)^4)+(4*s15^2*(s15-s45)*s45^3-
6*s15*s34*s45^2*(-s15+s45)^2-4*s34^2*s45*(-s15+s45)^3+
s34^3*(-s15^3+4*s15^2*s45-6*s15*s45^2+4*s45^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^4)+
(4*s15^2*(s15-s45)*s45^3-6*s15*s34*s45^2*(-s15+s45)^2-
4*s34^2*s45*(-s15+s45)^3+s34^3*(-s15^3+4*s15^2*s45-
6*s15*s45^2+4*s45^3))/(9*(s12-s34)^2*(s12+s23-s45)^4)+
(s34^3*(-7*s15^2+20*s15*s45-18*s45^2)-2*s15*s45^2*
(15*s15^2-32*s15*s45+13*s45^2)+2*s34*s45*
(14*s15^3-51*s15^2*s45+48*s15*s45^2-11*s45^3)+
s34^2*(-9*s15^3+56*s15^2*s45-90*s15*s45^2+48*s45^3))/
(18*(-s15+s23)*(s12+s23-s45)^4)+
(s34^3*(-9*s15^2+28*s15*s45-30*s45^2)-2*s15*s45^2*
(9*s15^2-24*s15*s45+11*s45^2)+s34^2*(-7*s15^3+56*s15^2*s45-
102*s15*s45^2+64*s45^3)+s34*(20*s15^3*s45-90*s15^2*s45^2+
96*s15*s45^3-26*s45^4))/(18*(s12-s34)*(s12+s23-s45)^4)+
(-12*s23^4+s34^3*(-5*s15+12*s45)+s23^3*(22*s15-22*s34+
24*s45)-2*s34^2*(9*s15^2-38*s15*s45+50*s45^2)+
s45*(9*s15^3-65*s15^2*s45+66*s15*s45^2-24*s45^3)+
s34*(-5*s15^3+67*s15^2*s45-152*s15*s45^2+86*s45^3)+
s23^2*(-13*s15^2-13*s34^2+6*s15*s45-54*s45^2+
6*s34*(s15+12*s45))-s23*(-3*s15^3+3*s34^3+
s34^2*(9*s15-48*s45)+22*s15^2*s45+8*s15*s45^2-60*s45^3+
s34*(-9*s15^2+6*s15*s45+70*s45^2)))/(18*(s12+s23-s45)^4)+
(-1/(3*s12^2)+s34/(18*s12^2*s23)-(s15*(-2*s12+s15-14*s45))/
(18*s12^2*(-s15+s34)*(-s15+s23+s34))-
(s15-3*s45)/(18*s12^2*(-s15+s23+s34))+
(s34-3*s45)/(18*s12^2*(s15-s23))+(s15^2*(s15-s34))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(-3*s15+s34))/(9*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s15+45*s23+32*s34-54*s45)/(36*s12^2*(s12+s23-s45))+
s45/(6*s12^2*s15)+(s23^2*s45)/(9*s12^2*s15*(s15-s34)^2)+
((3*s15+2*s23)*s45)/(9*s12^2*(s15-s34)^2)+
(s23^2*s45)/(18*s12^2*s15^2*(s15-s34))-
(s23*s45)/(18*s12^2*s15*s34)+(s23^2*s45)/(18*s12^2*s15^2*s34)+
(s34*s45)/(9*s12^2*(s15-s23)^2)+(s34*s45)/(18*s12^2*s15*s23)+
s45/(s12^2*(-2*s15+2*s34))+(2*s23*s45)/
(s12^2*(-9*s15^2+9*s15*s34))+
(s23^2*(s15^2-4*s15*(s23-s45)+6*(s23-s45)^2)*s45)/
(18*s12^2*s34*(s12+s23-s45)^4)-(2*s23^2*(s23-s45)^3*s45)/
(9*s12^2*s15*s34*(s12+s23-s45)^4)+(s23^2*(s23-s45)^4*s45)/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45)^4)+
(s23^2*(s23-s45)^4*s45)/(18*s12^2*s15^2*(s15-s34)*
(s12+s23-s45)^4)+(s23^2*(s23-s45)^4*s45)/
(18*s12^2*s15^2*s34*(s12+s23-s45)^4)+
(2*s23*(7*s23-4*s45)*(s23-s45)^2*s45)/(9*s12^2*s15*(s15-s34)*
(s12+s23-s45)^3)-(4*s23^2*(s23-s45)^3*s45)/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45)^3)-
(2*s23^2*(s23-s45)^3*s45)/(9*s12^2*s15^2*s34*(s12+s23-s45)^3)+
(2*s23^2*(s23-s45)^3*s45)/(9*s12^2*s15^2*(-s15+s34)*
(s12+s23-s45)^3)+(s15*(s15-s34)*s34*s45)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s34^2*s45)/(9*s12^2*(s12-s34)^2*(s12+s23-s45)^2)+
(s23*(-s15+4*s23-2*s45)*s45)/(6*s12^2*s34*(s12+s23-s45)^2)+
(2*s23^2*(s23-s45)^2*s45)/(3*s12^2*s15*(s15-s34)^2*
(s12+s23-s45)^2)+(s23^2*(s23-s45)^2*s45)/
(3*s12^2*s15^2*(s15-s34)*(s12+s23-s45)^2)+
(s23^2*(s23-s45)^2*s45)/(3*s12^2*s15^2*s34*(s12+s23-s45)^2)-
(s23*s45)/(6*s12^2*s34*(s12+s23-s45))+
(s34*s45)/(6*s12^2*s23*(s12+s23-s45))-
((6*s23^2+s23*(6*s15-9*s45)+4*s15*(s15-3*s45))*s45)/
(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
((26*s15+30*s23-39*s45)*s45)/(18*s12^2*(s15-s34)*
(s12+s23-s45))-((15*s23+7*s34-15*s45)*s45)/
(18*s12^2*s15*(s12+s23-s45))+(2*s23*(5*s23-4*s45)*s45)/
(9*s12^2*s15*(s15-s34)*(s12+s23-s45))+
(s23*(7*s23-3*s45)*s45)/(18*s12^2*s15*s34*(s12+s23-s45))+
(s34*(s34-2*s45)*s45)/(9*s12^2*s15*(s15-s23)*(s12+s23-s45))-
(5*s15*s45)/(18*s12^2*(s23-s45)*(s12+s23-s45))+
(2*s23^2*(s23-s45)*s45)/(9*s12^2*s15^2*(-s15+s34)*
(s12+s23-s45))+(2*s23*(s23-s45)^3*(2*s23-s45)*s45)/
(9*s12^2*s15*(-s15+s34)*(s12+s23-s45)^4)+
(s23*(s23-s45)^2*(13*s23-s45)*s45)/(18*s12^2*s15*s34*
(s12+s23-s45)^3)+((s15-s34)*s34^2*s45^2)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34^3*s45^2)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34*s45^2)/(6*s12^2*s23*
(s12+s23-s45)^2)+(s34*(3*s34-4*s45)*s45^2)/
(6*s12^2*s15*(s15-s23)*(s12+s23-s45)^2)+
(s34^2*s45^2)/(9*s12^2*s15*(s15-s23)^2*(s12+s23-s45))+
(s34^2*s45^2)/(18*s12^2*s15^2*(s15-s23)*(s12+s23-s45))+
(s34^2*s45^2)/(18*s12^2*s15^2*s23*(s12+s23-s45))+
(5*s15^2*s45^2)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45^2)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45))+(10*s15^2*s45^2)/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34^3*s45^3)/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^4)+
(s34^4*s45^3)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^4)+(s34^4*s45^3)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^4)+(s15^3*s45^3)/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15^2*(s15-s45)^2*s45^3)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^4)+
(s15^2*(s15-s45)^2*s45^3)/(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34*s45^3)/(18*s12^2*s23*
(s12+s23-s45)^3)+(s34^2*s45^3)/(3*s12^2*s15*(s15-s23)^2*
(s12+s23-s45)^2)+(s34^2*s45^3)/(6*s12^2*s15^2*(s15-s23)*
(s12+s23-s45)^2)+(s34^2*s45^3)/(6*s12^2*s15^2*s23*
(s12+s23-s45)^2)+(s15^2*s45^3)/(6*s12^2*(-s15+s23)*
(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^2*s45^3)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^3)/(9*s12^2*(s15-s23)^2*
(-s15+s23+s34)*(s12+s23-s45)^2)+(10*s15^2*s45^3)/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(2*s34*(s34-s45)*s45^3)/(3*s12^2*s15*(s15-s23)*
(s12+s23-s45)^3)+(s34^2*s45^4)/(18*s12^2*s15*s23*
(s12+s23-s45)^4)+(s34*(5*s34-4*s45)*s45^4)/
(18*s12^2*s15*(s15-s23)*(s12+s23-s45)^4)+
(s34^2*s45^4)/(3*s12^2*s15*(s15-s23)^2*(s12+s23-s45)^3)+
(s34^2*s45^4)/(6*s12^2*s15^2*(s15-s23)*(s12+s23-s45)^3)+
(s34^2*s45^4)/(6*s12^2*s15^2*s23*(s12+s23-s45)^3)+
(5*s15^2*s45^4)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s15^2*s45^4)/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^3)+(s34^2*s45^5)/
(9*s12^2*s15*(s15-s23)^2*(s12+s23-s45)^4)+
(s34^2*s45^5)/(18*s12^2*s15^2*(s15-s23)*(s12+s23-s45)^4)+
(s34^2*s45^5)/(18*s12^2*s15^2*s23*(s12+s23-s45)^4)+
(s15^2*s45^5)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)^2*
(s12+s23-s45)^4)+(s15^2*s45^5)/(9*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45)^4)+
(s15^2*s45^3*(-s15+s45))/(3*s12^2*(-s15+s23)*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s15^2*s45^3*(-s15+s45))/
(9*s12^2*(s15-s23)^2*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*s45)/(9*s12*(-s23+s45)^3)+(4*s23^2*s45*(-s23+s45))/
(9*s12^2*s15*(s15-s34)^2*(s12+s23-s45))+
(2*s23^2*s45*(-s23+s45))/(9*s12^2*s15^2*s34*(s12+s23-s45))+
(s34^2*s45^2*(s15-2*s34+s45))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^4)+(s34*s45^2*(s34+s45))/
(6*s12^2*s15*s23*(s12+s23-s45)^2)+(s34*s45^3*(3*s34+s45))/
(18*s12^2*s15*s23*(s12+s23-s45)^3)+
(s15^2*s45^2*(-s15+s34+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s34*s45*(s34+3*s45))/
(18*s12^2*s15*s23*(s12+s23-s45))+
(s15^2*s45^2*(-2*s15+s34+3*s45))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s15^2*(s12+4*s45))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34)^2)+(s15^2*(s12+4*s45))/
(9*s12^2*(s15-s34)^2*(-s15+s23+s34))+
(s15*s45^4*(-s15+4*s45))/(9*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^4)+(s34^3*s45^2*(-3*s34+4*s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^4)+
(2*s15*s45*(-2*s15+11*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+
(2*s15*s45^2*(-3*s15+14*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45^3*(-4*s15+17*s45))/(9*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*s45^2*(-21*s15+20*s45))/(18*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^2)+
(-4*s12*s15+3*s12*s45+4*s15*s45)/(36*s12^2*(s23-s45)^2)+
(s34^2+s12*(s15+s34)+4*s15*s45+s34*s45)/
(6*s12^2*(-s15+s23+s34)^2)+
(s34*(-(s15*s34)+4*s15*s45+3*s34*s45))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^2)-(s23*s45*(5*s23^2-6*s23*s45+s45^2))/
(6*s12^2*s15*s34*(s12+s23-s45)^2)+
(2*s23*s45*(3*s23^2-5*s23*s45+2*s45^2))/(3*s12^2*s15*(-s15+s34)*
(s12+s23-s45)^2)+(s45*(9*s23^2+5*s23*s34+s34^2-
18*s23*s45-10*s34*s45+9*s45^2))/(6*s12^2*s15*
(s12+s23-s45)^2)+(s15*s45^2*(12*s15^2-25*s15*s45+
11*s45^2))/(9*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s45*(4*s15*s23+11*s23^2-22*s15*s45-
34*s23*s45+21*s45^2))/(6*s12^2*(-s15+s34)*(s12+s23-s45)^
2)+(10*s15*s34+3*s34^2-24*s15*s45-26*s34*s45+21*s45^2)/
(18*s12^2*(-s15+s23)*(s12+s23-s45))+
(s15*s45^2*(-9*s15^3+30*s15^2*s45-29*s15*s45^2+8*s45^3))/
(18*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^4)+
(s45^2*(-3*s23^4+9*s23^3*s45+3*s23^2*(s15-3*s45)*s45-
s15*(s15-3*s45)*s45^2+3*s23*s45^2*(-2*s15+s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^4)+
(s34^2*(s15-2*s45)+3*s15*s45^2+6*s34*s45*(-s15+s45))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45))-
(s34*(s34-s45)*(s15^2*(s34-s45)^2+3*s34^2*s45^2+
3*s15*s34*s45*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^4)+(s34*(s15^2*(s34-s45)^2+3*s34^2*s45^2+
4*s15*s34*s45*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^3)+(3*s12+4*s15-6*(s34+s45))/
(36*s12^2*(s23-s45))+(2*s15*s45*(s15^2+s34^2+3*s34*s45+
3*s45^2-2*s15*(s34+s45)))/(3*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^3)+((s34+s45)*(-(s15*(s34-7*s45))+
s34*(s34+s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45*(-(s15*(s34-2*s45))+
(s34+s45)^2))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^
2)+(s34^2*(s15-s45)+s15^2*(s15+s45)-
2*s15*s34*(s15+2*s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(-9*s23^3+24*s23^2*s45+
3*s23*(2*s15-7*s45)*s45+2*s45^2*(-5*s15+3*s45)))/
(9*s12^2*(-s15+s34)*(s12+s23-s45)^4)+
(s34*s45*(2*s34^2+2*s15*(s15+s45)-s34*(4*s15+3*s45)))/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(2*s23^3+s23^2*(s15-7*s45)-2*s15*(s15-3*s45)*s45+
s23*s45*(-6*s15+5*s45)))/(3*s12^2*(s15-s34)^2*
(s12+s23-s45)^2)+(3*s45*(s34+s45)+s15*(-2*s34+5*s45))/
(9*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(-2*s23^4+15*s23^3*s45+6*s23^2*(s15-4*s45)*s45-
4*s15*(s15-3*s45)*s45^2+s23*s45^2*(-18*s15+11*s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s45*(-12*s23^3+81*s23^2*s45+6*s23*(4*s15-19*s45)*s45+
s45^2*(-62*s15+45*s45)))/(18*s12^2*(-s15+s34)*
(s12+s23-s45)^3)-(s15^2*(s34-9*s45)+(s34+s45)^3-
2*s15*(s34^2-s34*s45-8*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(s23*s45*(s15^2+s15*(-7*s23+3*s45)+
3*(5*s23^2-6*s23*s45+s45^2)))/(18*s12^2*s34*
(s12+s23-s45)^3)+(4*s34*(s15-s45)^2*s45+
3*s15*s45^2*(-s15+s45)-s34^2*(s15^2-3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(9*s34^2*s45*(-2*s34+3*s45)+s15^2*(7*s34^2-10*s34*s45+
3*s45^2)+4*s15*s34*(2*s34^2-9*s34*s45+5*s45^2))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(s34^2*(-5*s15+9*s45)+3*s45*(6*s15^2-13*s15*s45+5*s45^2)-
4*s34*(2*s15^2-9*s15*s45+8*s45^2))/(6*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(s45*(-21*s23^3+s23^2*(-13*s34+63*s45)+
3*s45*(3*s34^2-13*s34*s45+7*s45^2)-
3*s23*(s34^2-13*s34*s45+21*s45^2)))/(18*s12^2*s15*
(s12+s23-s45)^3)+(-81*s23^2+s23*(26*s15-72*s34+
135*s45)-6*(s15^2+6*s15*s34+4*s34^2-9*s15*s45-
32*s34*s45+30*s45^2))/(36*s12^2*(s12+s23-s45)^2)+
(s45*(6*s23^4+4*s23^3*(s34-6*s45)+2*s45^2*(3*s34^2-
8*s34*s45+3*s45^2)-4*s23*s45*(s34^2-6*s34*s45+6*s45^2)+
s23^2*(s34^2-16*s34*s45+36*s45^2)))/(18*s12^2*s15*
(s12+s23-s45)^4)+(s15^3*(-22*s34+48*s45)+
s45^2*(-54*s34^2+118*s34*s45-39*s45^2)+
6*s15*s45*(10*s34^2-37*s34*s45+27*s45^2)-
3*s15^2*(7*s34^2-46*s34*s45+57*s45^2))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^3)+(36*s23^3+s23^2*(-23*s15+33*s34-
81*s45)+s34^2*(16*s15-27*s45)-6*s45*(6*s15^2-19*s15*s45+
19*s45^2)+2*s34*(11*s15^2-73*s15*s45+84*s45^2)+
s23*(3*s15^2+9*s34^2+28*s15*(s34-s45)-143*s34*s45+
126*s45^2))/(18*s12^2*(s12+s23-s45)^3)+
(9*s15*(s15-s45)^2*s45^2+10*s34*s45*(-s15+s45)^3+
3*s34^2*(s15^3-4*s15^2*s45+6*s15*s45^2-4*s45^3))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(-3*s15^2*(s34-s45)^2*(3*s34-s45)+3*s34^2*s45*
(5*s34^2-15*s34*s45+8*s45^2)+s15*s34*(-7*s34^3+
42*s34^2*s45-51*s34*s45^2+16*s45^3))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^4)+(3*(s15-s45)^2*s45*(5*s15^2-15*s15*s45+
4*s45^2)+s34^2*(-9*s15^3+35*s15^2*s45-50*s15*s45^2+
30*s45^3)+s34*(-7*s15^4+56*s15^3*s45-130*s15^2*s45^2+
124*s15*s45^3-47*s45^4))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^4)+(3*s34*(s15-s45)^4*s45+
3*s15*s45^2*(-s15+s45)^3-s34^2*(s15^4-5*s15^3*s45+
10*s15^2*s45^2-10*s15*s45^3+5*s45^4))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^4)+(-12*s23^4+s34^3*(-7*s15+15*s45)+
2*s23^3*(5*s15-5*s34+18*s45)+s34^2*(-14*s15^2+54*s15*s45-
63*s45^2)-s23^2*(3*s15^2+3*s34^2+2*s15*(7*s34-6*s45)-
62*s34*s45+66*s45^2)+s45*(15*s15^3-81*s15^2*s45+
98*s15*s45^2-48*s45^3)+s34*(-7*s15^3+60*s15^2*s45-
122*s15*s45^2+90*s45^3)+2*s23*(-(s15^2*(s34-6*s45))+
s45^2*(-44*s34+39*s45)+s15*(s34^2+14*s34*s45-30*s45^2)))/
(18*s12^2*(s12+s23-s45)^4))*tr5}


projectionMatrix["ggggg","mpmpp","Nf2"]=
{{1,0,36/11,-36/11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-24/11,30/11,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,24/11,-78/11,42/11,42/11,
18/11,36/11,0,0,-18/11,18/11,0,0,0},{0,1,-10/11,10/11,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,3/11,-12/11,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,8/11,7/11,3/11,3/11,6/11,1/11,0,0,5/11,-5/11,
0,0,0},{0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,1,1,0,0,0,-1,0,0,-1/2,1/2,1,0,-1,0,0,
1/2,-1,-1,-1,-1,-1,0,0,0,0,0,0,0,0,0,-1/6,-1/6,1/2,
-1/2,-1/6,-1/2,-1/6,-1/2,-1,1/2,1/2,-1/6,-1/2,1,1,1,1,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,1,1,1,0,2,-1,0,0,0,1,0,2,-2,0,0,0,
0,0,0,-2,-2,-2,-2,-2,0,0,0,0,1/3,1/3,-1,-1,1/3,-1,
1/3,1,-2,2,-2,1/3,-1,2,2,2,2,2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,-1,0,-1,0,0,1,
-1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1,1,-1,0,-1,0,0,0,-1,1,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,-1,1,0,0,-1,1,-1,0,0,1,-1,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,3},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1}}

ampFunctions["ggggg","mpmpp","Nf2"]={Pi^2,f11[s45]^2,f21[s23,s45],
f21[s45,s12],1,f11[s12]^2*f11[s15],f11[s12]*f11[s15]*f11[s23],
f11[s12]*f11[s23]^2,f11[s15]*f11[s23]^2,f11[s23]^3,
f11[s12]^2*f11[s34],f11[s12]*f11[s15]*f11[s34],f11[s23]^2*f11[s34],
f11[s12]*f11[s34]^2,f11[s34]^3,f11[s12]*f11[s15]*f11[s45],
f11[s23]^2*f11[s45],f11[s12]*f11[s34]*f11[s45],
f11[s15]*f11[s34]*f11[s45],f11[s23]*f11[s34]*f11[s45],
f11[s34]^2*f11[s45],f11[s12]*f21[s12,s34],f11[s15]*f21[s12,s34],
f11[s23]*f21[s12,s34],f11[s34]*f21[s12,s34],f11[s45]*f21[s12,s34],
f11[s12]*f21[s15,s23],f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],
f11[s34]*f21[s15,s23],f11[s45]*f21[s15,s23],f11[s12]^2,f11[s23]^2,
f11[s12]*f11[s45],f11[s23]*f11[s45],Pi^2*f11[s12],Pi^2*f11[s15],
f11[s12]*f11[s15]^2,f11[s15]^3,Pi^2*f11[s23],f11[s15]^2*f11[s23],
Pi^2*f11[s34],f11[s15]^2*f11[s34],f11[s12]*f11[s23]*f11[s34],
f11[s15]*f11[s34]^2,f11[s23]*f11[s34]^2,Pi^2*f11[s45],
f11[s15]^2*f11[s45],f11[s12]*f21[s34,s15],f11[s15]*f21[s34,s15],
f11[s23]*f21[s34,s15],f11[s34]*f21[s34,s15],f11[s45]*f21[s34,s15],
f11[s15]*f11[s23],f11[s12]*f11[s34],f11[s15]^2,f11[s12]*f11[s23],
f11[s15]*f11[s34],f11[s34]^2,f11[s15]*f11[s45],f11[s34]*f11[s45],
f11[s15],f11[s34],f11[s12]*f11[s15],f11[s23]*f11[s34],f11[s12],
f11[s23],f11[s45]}


==> anc/TwoLoopRemainders/ggggg_mpppp_Nf0.txt <==
rationalBasis["ggggg","mpppp","Nf0"]=
{(s34*(s23^2+3*s23*s34+2*s34^2))/(4*s12^2*s15)-
(s34^2*(s23+s34)*(s23-s45))/(4*s12^3*s15)+
(s34^3*(s23-s45)^2)/(12*s12^4*s15)+((s23+s34)^3*(s23-s45))/
(12*s15*(s12+s23-s45)^3)+((s23+s34)^2*(s23+4*s34))/
(12*s15*(s12+s23-s45)^2)+(s15*s34^3)/(12*(s12+s23-s45)^3*
(-s15+s23-s45))+(s23^4*s34^2)/(12*s12^4*s45^2)-
(s23^3*s34*(-2*s15+2*s23+3*s34))/(12*s12^3*s45^2)+
(s23^2*(s15^2-2*s15*s23+s23^2-6*s15*s34+6*s23*s34+6*s34^2))/
(12*s12^2*s45^2)-(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+
12*s23*s34+10*s34^2))/(12*s12*s45^2)+
(s23^3*(-s15+s23+s34)^2)/(12*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+2*s34^2))/
(6*(s12+s23-s45)^2*s45^2)+
(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+12*s23*s34+
10*s34^2))/(12*(s12+s23-s45)*s45^2)-
(s15*s23^2*s34)/(6*s12^3*s45)-(s23^3*s34*(-2*s15+s34))/
(12*s12^4*s45)+(s23*(3*s15^2-4*s15*s23+s23^2-6*s15*s34+
6*s23*s34+6*s34^2))/(12*s12^2*s45)-
(6*s15^2-9*s15*s23+3*s23^2-14*s15*s34+12*s23*s34+10*s34^2)/
(6*s12*s45)-(s15*s23^2*(-s15+s23+s34))/(6*(s12+s23-s45)^3*
s45)+(s23*(3*s15^2-4*s15*s23+s23^2-5*s15*s34+3*s23*s34+
2*s34^2))/(6*(s12+s23-s45)^2*s45)+
(6*s15^2-9*s15*s23+3*s23^2-14*s15*s34+12*s23*s34+10*s34^2)/
(6*(s12+s23-s45)*s45)-(s15*(3*s15+2*s34)*s45^2)/
(12*s12^3*(s12+s23-s45))+(s15^2*s45^3)/
(12*s12^2*(s12+s23-s45)^3)+(s15^2*s45^3)/
(12*s12^4*(s12+s23-s45))-(s15*s34*(s34+s45)^2)/
(4*s12^3*(-s15+s23-s45))+(s15^2*(s34+s45)^3)/
(12*s12^4*(-s15+s23-s45))+(s15*s45^2*(-5*s15+2*s34+s45))/
(12*s12*(s12+s23-s45)^3)-(s15*s45^2*(-5*s15+2*s34+2*s45))/
(12*s12^2*(s12+s23-s45)^2)+(s34^2*(4*s34+3*s45))/
(12*(s12+s23-s45)^2*(-s15+s23-s45))-
(-35*s15+7*s23+27*s34+8*s45)/(12*s12)+
(-35*s15+7*s23+27*s34+8*s45)/(12*(s12+s23-s45))-
(s34*(2*s34^2+3*s34*s45+s45^2))/(4*s12^2*(s15-s23+s45))-
(s45*(6*s34^2+6*s34*s45+s45^2))/(12*s12*s15*(s12+s23-s45))-
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(12*s12*s15)+(s34*(10*s34^2+12*s34*s45+3*s45^2))/
(12*s12*s15*(s15-s23+s45))-(31*s15^2-48*s15*s34+30*s34^2-
57*s15*s45+39*s34*s45+9*s45^2)/(12*s12*(s12+s23-s45))+
((5*s34^3)/6+s34^2*s45+(s34*s45^2)/4)/(s15*(s12+s23-s45)*
(-s15+s23-s45))-(s45*(4*s34^2+s15*(20*s15-17*s45)+
3*s34*(-6*s15+s45)))/(12*s12*(s12+s23-s45)^2)+
(s45*(13*s15^2+6*s34^2-10*s15*s45+s45^2+6*s34*(-s15+s45)))/
(12*s12^2*(s12+s23-s45))-
(2*s23^3-s34^3+s23^2*(s15+3*s34)+2*s15*s34*s45+
s15*s45*(-4*s15+s45)+s15*s23*(-3*s15+2*s34+s45))/
(12*(s12+s23-s45)^3)+(7*s15^2+s23^2-6*s15*s34+6*s34^2-
8*s15*s45+9*s34*s45+s45^2+s23*(-6*s15+3*s34+s45))/
(12*s12^2)+(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45))/(12*s15*(s12+s23-s45))+
(4*s34^2+s15*(12*s15-11*s23-14*s45)+s34*(-14*s15+3*s45))/
(12*(s12+s23-s45)^2)-(3*s34^3+6*s34^2*s45+
s15^2*(s23+2*s45)+s34*(2*s15*s23+2*s15*s45+3*s23*s45))/
(12*s12^3)+(s15^2*s23^2+s34^3*(s15-s45)+s15^2*s45^2+
3*s15*s34*s45^2-3*s34^2*s45*(-s15+s45)+
s23*(s34^3+s15^2*s45+3*s34^2*s45))/(12*s12^4)+
(-(s34*(2*s23+3*s34))/(12*s12^3*s15)+(s34^2*(s23-s45))/
(12*s12^4*s15)+((s23+s34)^2*(s23-s45)^2)/
(12*s12^2*s15*(s12+s23-s45)^3)+(s34*(s23+s34)*(s23-s45))/
(6*s12^2*s15*(s12+s23-s45)^2)+(s34*(2*s23+3*s34))/
(12*s12^2*s15*(s12+s23-s45))+(s23^3*s34)/(12*s12^4*s45^2)-
(s23^2*(-s15+s23+3*s34))/(12*s12^3*s45^2)+
(s23^4*(-s15+s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^3*(-s15+s23+2*s34))/(12*s12^2*(s12+s23-s45)^2*s45^2)+
(s23^2*(-s15+s23+3*s34))/(12*s12^2*(s12+s23-s45)*s45^2)+
(s15*s23^2)/(12*s12^4*s45)-(s23*(s23+3*s34))/(12*s12^3*s45)-
(s23^3*(s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45)+
(s23*(s23+3*s34))/(12*s12^2*(s12+s23-s45)*s45)+
(s15*s45^2)/(12*s12^4*(s12+s23-s45))-(s15^2*s34^2)/
(12*s12^2*(s12+s23-s45)^3*(s15-s23+s45))-
(s15*s34*(s34+s45))/(6*s12^2*(s12+s23-s45)^2*
(s15-s23+s45))-(s15*(s34+s45)^2)/
(12*s12^4*(s15-s23+s45))-(s45*(2*s15+3*s34+s45))/
(12*s12^3*(s12+s23-s45))-(s15+s23+3*s34+2*s45)/
(12*s12^3)+(s15+s23+3*s34+2*s45)/
(12*s12^2*(s12+s23-s45))+(-s23^3+s23*s34^2+
s34^2*(s15-s45)+s23^2*s45)/(12*s12^2*(s12+s23-s45)^3)+
(2*s34^2+s23*s45+2*s34*s45)/(12*s12^2*(s12+s23-s45)^2)+
(3*s34^2+4*s34*s45+s45^2)/(12*s12^2*(s12+s23-s45)*
(-s15+s23-s45))+(3*s34^2+4*s34*s45+s45^2)/
(12*s12^3*(s15-s23+s45))+(s15*(s23+s45)+s34*(s34+2*s45))/
(12*s12^4))*tr5,-(s15*s23*(-s15+s23)^2)/(6*s12^2*s34^2)+
(s15*(s15-s23)*s23)/(6*s12^2*s34)-(s23^4*s34^3)/(6*s12^5*s45^2)+
(s23^3*s34^2*(-3*s15+4*s23+3*s34))/(6*s12^4*s45^2)-
(s23^2*s34*(3*s15^2-8*s15*s23+5*s23^2-9*s15*s34+12*s23*s34+
6*s34^2))/(6*s12^3*s45^2)+
(s23*(-s15^3+2*s23^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
5*s23^2*(-s15+3*s34)+4*s23*(s15^2-6*s15*s34+6*s34^2)))/
(6*s12^2*s45^2)+(-6*s23^3+15*s23^2*(s15-2*s34)-
4*s23*(3*s15^2-12*s15*s34+10*s34^2)+
3*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/(6*s12*s45^2)+
(s23^2*(-s15+s23+s34)^2*(-s15+2*s23+s34))/
(6*(s12+s23-s45)^3*s45^2)+
(s23*(4*s23^3+5*s23^2*(-2*s15+3*s34)+(-s15+s34)^2*
(-2*s15+5*s34)+8*s23*(s15^2-3*s15*s34+2*s34^2)))/
(6*(s12+s23-s45)^2*s45^2)+(-s15^3/2+s23^3+3*s15^2*s34-
5*s15*s34^2+(5*s34^3)/2+s23^2*((-5*s15)/2+5*s34)+
s23*(2*s15^2-8*s15*s34+(20*s34^2)/3))/((s12+s23-s45)*s45^2)-
(s23^3*(4*s15+s23-4*s34)*s34^2)/(6*s12^5*s45)+
(s23^2*s34*(-5*s15^2+5*s15*s23+s23^2+14*s15*s34-8*s23*s34-
9*s34^2))/(6*s12^4*s45)-(27*s15^2-30*s15*s23+9*s23^2-
52*s15*s34+32*s23*s34+25*s34^2)/(6*s12*s45)+
(2*s23^3+3*s23^2*(-2*s15+s34)+s23*(4*s15^2+3*s15*s34-
8*s34^2)-2*s34*(3*s15^2-8*s15*s34+5*s34^2))/(6*s12^2*s45)+
(s23*(-s15^3+10*s15^2*s34+2*s23^2*s34-21*s15*s34^2+12*s34^3+
s23*(s15^2-14*s15*s34+15*s34^2)))/(6*s12^3*s45)-
(s23*(2*s23^3+(-s15+s34)^2*(s15+2*s34)+s23^2*(-s15+6*s34)+
s23*(-2*s15^2-4*s15*s34+6*s34^2)))/(6*(s12+s23-s45)^3*s45)+
(-3*s15^3+s23^3+4*s15^2*s34+4*s15*s34^2-5*s34^3-
s23^2*(9*s15+s34)+s23*(11*s15^2-7*s15*s34-7*s34^2))/
(6*(s12+s23-s45)^2*s45)+(s15*(3*s15^2-8*s15*s34+5*s34^2))/
(3*s12*(s12+s23-s45)*s45)+(27*s15^2-30*s15*s23+9*s23^2-
52*s15*s34+32*s23*s34+25*s34^2)/(6*(s12+s23-s45)*s45)-
(s15^2*(s15^2-4*s15*s23+3*s23^2)*s45)/(6*s12^3*s34^2)+
(s15^3*(2*s15-3*s23)*s45^2)/(6*s12^4*s34^2)-
(s15*(3*s15+2*s34)*s45^2)/(6*s12^3*(s12+s23-s45))-
(s15^4*s45^3)/(6*s12^5*s34^2)+(s15^2*s45^3)/
(6*s12^2*(s12+s23-s45)^3)+(s15^2*s45^3)/
(6*s12^4*(s12+s23-s45))-(s15*s45^2*(-5*s15+2*s34+2*s45))/
(6*s12^2*(s12+s23-s45)^2)+((-23*s15)/3+(3*s23)/2+6*s34+
2*s45)/(s12+s23-s45)+(s15^3*s45^2*(-s15-4*s23+4*s45))/
(6*s12^5*s34)-(-46*s15+9*s23+36*s34+12*s45)/(6*s12)+
(s15*s45*(s15^2-5*s15*s45+2*s34*s45+2*s45^2))/
(6*s12*(s12+s23-s45)^3)-(51*s15^2-68*s15*s34+30*s34^2-
70*s15*s45+48*s34*s45+15*s45^2)/(6*s12*(s12+s23-s45))+
(7*s15^2-s23^2-2*s15*s34+2*s34^2-8*s15*s45+6*s34*s45+
s45^2+s23*(-4*s15+s45))/(6*s12^2)+
(s45*(13*s15^2+6*s34^2-10*s15*s45+s45^2+6*s34*(-s15+s45)))/
(6*s12^2*(s12+s23-s45))-
(s15*s23*(s23^2+4*s15*s45-s23*(s15+s45)))/(6*s12^3*s34)+
(17*s15^2+s23^2-14*s15*s34+3*s34^2-16*s15*s45+6*s34*s45+
2*s45^2+2*s23*(-6*s15+2*s34+s45))/(6*(s12+s23-s45)^2)+
(s15^2*s45*(-5*s23^2+s15*(s15-4*s45)+s23*(s15+5*s45)))/
(6*s12^4*s34)+(-6*s34^3+s23^2*(-4*s15+5*s34)-2*s15^2*s45-
3*s34^2*(-4*s15+s45)+2*s15*s34*(-3*s15+s45)+
s23*(-3*s34^2+4*s15*s45-4*s34*s45))/(6*s12^3)+
(s23^3+s34^3+s23^2*(-2*s15+3*s34)+
s23*(-2*s15*s34+3*s34^2+s15*(3*s15-2*s45))-2*s15*s34*s45-
s15*(s15^2-4*s15*s45+2*s45^2))/(6*(s12+s23-s45)^3)-
(-4*s15^3+25*s15^2*s45+4*s34^2*s45-20*s15*s45^2+2*s45^3+
2*s34*(2*s15^2-9*s15*s45+3*s45^2))/(6*s12*(s12+s23-s45)^2)+
(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(s34+s45)+
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^5)+
(-(s23^3*(s15+3*s34))+s23^2*(-2*s15*s34+3*s34^2+2*s15*s45+
3*s34*s45)+s45*(-3*s34^3+s15^2*s45-2*s34^2*(-4*s15+s45)+
2*s15*s34*(-3*s15+2*s45))+s23*(9*s34^3-s15*(-s15+s45)^2+
s34^2*(-19*s15+3*s45)-s34*(-11*s15^2+5*s15*s45+s45^2)))/
(6*s12^4)+((s15*(s15-s23)*s23)/(6*s12^3*s34^2)-
(s15*s23)/(6*s12^3*s34)+((s23+s34)*(-2*s15*s23+
(s23+s34)*(3*s23-s45)))/(6*s12^2*(s12+s23-s45)^3)-
(s15*(s23+3*s34)+(s23+s34)*(s23-3*s34-s45))/
(6*s12^2*(s12+s23-s45)^2)-(s23^3*s34^2)/(6*s12^5*s45^2)+
(s23^2*s34*(-2*s15+3*(s23+s34)))/(6*s12^4*s45^2)-
(s23*(s15^2+2*s23^2+9*s23*s34+6*s34^2-3*s15*(s23+2*s34)))/
(6*s12^3*s45^2)+(s23^3*(2*s23^2+(s15-s34)^2+
3*s23*(-s15+s34)))/(6*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2-3*s15*s23+2*s23^2-4*s15*s34+6*s23*s34+
3*s34^2))/(6*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+2*s23^2+9*s23*s34+6*s34^2-3*s15*(s23+2*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(6*s12^5*s45)+(s23*(s15-s34)*(-s15+s23+3*s34))/
(3*s12^4*s45)+(3*s15^2-2*s15*s23-2*s23^2-9*s15*s34+
6*s34^2)/(6*s12^3*s45)-(s23^2*(s15^2+4*s23^2+7*s23*s34+
3*s34^2-4*s15*(s23+s34)))/(6*s12^2*(s12+s23-s45)^3*s45)-
(s23*(2*s15^2-3*s15*s23+s23^2-7*s15*s34+7*s23*s34+6*s34^2))/
(6*s12^2*(s12+s23-s45)^2*s45)+(-3*s15^2+2*s15*s23+
2*s23^2+9*s15*s34-6*s34^2)/(6*s12^2*(s12+s23-s45)*s45)+
(s15^2*(s15-2*s23)*s45)/(6*s12^4*s34^2)-
(s15^2*(s15+3*s23-3*s45)*s45)/(6*s12^5*s34)-
(s15^3*s45^2)/(6*s12^5*s34^2)+(s15*s45^2)/
(6*s12^4*(s12+s23-s45))+(s15*s23*(-s23+s45))/(3*s12^4*s34)-
(4*s15-s23+s45)/(6*s12^3)+(4*s15-s23+s45)/
(6*s12^2*(s12+s23-s45))-(s45*(2*s15+3*s34+s45))/
(6*s12^3*(s12+s23-s45))+(s23*(3*s15-2*s34)+
(-s15+s34)*(-3*s15+3*s34+2*s45))/(6*s12^4)+
(-3*s15^2*(s23-s45)+s34*(3*s23^2-3*s23*(s34+s45)+
s45*(s34+s45))-3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(6*s12^5))*tr5,
(s15^2*(-s15+s23)^2)/(12*s12^2*s34^2)-
(5*s15)/(2*(s12-s34-s45))-(5*s15*s23^2)/
(2*s12^2*(s12-s34-s45))+(s15^2*(s34-s45))/
(2*(s12+s23-s45)^2*(s12-s34-s45))+
(s15^2*s23^2)/(2*s12*s34*s45^2)-(s23^4*s34^2)/(12*s12^4*s45^2)+
(s23^3*s34*(-2*s15+2*s23+3*s34))/(12*s12^3*s45^2)-
(s23^2*(s15^2-2*s15*s23+s23^2-6*s15*s34+6*s23*s34+6*s34^2))/
(12*s12^2*s45^2)+(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+
12*s23*s34+10*s34^2))/(12*s12*s45^2)-
(s23^3*(-s15+s23+s34)^2)/(12*(s12+s23-s45)^3*s45^2)-
(s23^2*(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+2*s34^2))/
(6*(s12+s23-s45)^2*s45^2)-
(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+12*s23*s34+
10*s34^2))/(12*(s12+s23-s45)*s45^2)+
(s15^2*s23^2)/(2*s12*(s12-s34-s45)*s45^2)+
(s15^2*s23^2)/(2*s12^2*s34*s45)+(s23^4*s34^2)/(2*s12^5*s45)-
(s23^3*s34*(-10*s15+6*s23+11*s34))/(12*s12^4*s45)+
(s23^2*(3*s15^2-11*s15*s34+6*s23*s34+9*s34^2))/(6*s12^3*s45)+
(15*s15^2-9*s15*s23+3*s23^2-38*s15*s34+24*s23*s34+25*s34^2)/
(6*s12*s45)-(s23*(15*s15^2-4*s15*s23+s23^2-42*s15*s34+
24*s23*s34+30*s34^2))/(12*s12^2*s45)+
(s15*s23^2*(-s15+s23+s34))/(6*(s12+s23-s45)^3*s45)+
(-s23^3+s23^2*(4*s15-6*s34)-3*s15^2*s34+
s23*(-3*s15^2+11*s15*s34-5*s34^2))/(6*(s12+s23-s45)^2*s45)-
(6*s15^2-9*s15*s23+3*s23^2-38*s15*s34+24*s23*s34+25*s34^2)/
(6*(s12+s23-s45)*s45)-(3*s15^2)/(2*(s12-s34-s45)*s45)+
(s15^2*s23)/(s12*(s12-s34-s45)*s45)+(2*s15^2*s34)/
((s12+s23-s45)*(s12-s34-s45)*s45)+(s15^3*(-s15+s23)*s45)/
(6*s12^3*s34^2)+(s15^4*s45^2)/(12*s12^4*s34^2)+
(s15^4*s45^2)/(2*s12^5*s34)+(s15*(3*s15+2*s34)*s45^2)/
(12*s12^3*(s12+s23-s45))+(s15^2*s45^2)/
(2*s12*(s12+s23-s45)^2*(s12-s34-s45))-
(s15^2*s45^3)/(12*s12^2*(s12+s23-s45)^3)-
(s15^2*s45^3)/(12*s12^4*(s12+s23-s45))-
(5*s45*(s15+s45)^2*(s15-s23+s45)^2)/
(2*s12^2*(s12-s34-s45)^3)+(5*s45^4*(s15-s23+s45)^4)/
(2*s12^5*(s12-s34-s45)^3)+((-3*s15)/4+s23+s34/4+s45)/s12-
((s15+s45)^2*(s15-s23+s45)^2)/(12*s12^2*(-s12+s34+s45)^2)-
(10*(s23-s45)*s45^3*(s15-s23+s45)^3)/
(s12^5*(-s12+s34+s45)^2)+(s15^2*s23^2)/
(2*s34*s45^2*(-s12+s34+s45))+(s15^2*s34^2)/
(2*(s12+s23-s45)^2*s45*(-s12+s34+s45))-
(s15*s45^2*(-5*s15+2*s34+2*s45))/(12*s12*(s12+s23-s45)^3)+
(s15*s45^2*(-5*s15+2*s34+2*s45))/(12*s12^2*(s12+s23-s45)^2)-
(-13*s15+4*s23+s34+4*s45)/(4*(s12+s23-s45))+
(s15*s45*(4*s15+5*s45))/(2*s12*(s12+s23-s45)*(s12-s34-s45))-
(s15^3*s45*(6*s15-14*s23+5*s45))/(12*s12^4*s34)+
(s15*(3*s15+5*s23+5*s45))/(2*s12*(s12-s34-s45))-
(s15*(4*s15-5*s34+5*s45))/(2*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*(6*s23^2+5*s15*s45-3*s23*s45))/(12*s12^3*s34)-
(7*s15^2+21*s15*s23+4*s23^2+18*s15*s34-45*s23*s34-18*s34^2-
8*s15*s45-2*s23*s45+39*s34*s45+s45^2)/(12*s12^2)+
(55*s15^2-72*s15*s34+30*s34^2-33*s15*s45+48*s34*s45+15*s45^2)/
(12*s12*(s12+s23-s45))-(6*s15^2+s23^2-7*s15*s34-s34^2-
8*s15*s45+3*s34*s45+s45^2+s23*(-6*s15+s45))/
(6*(s12+s23-s45)^2)+(s45*(13*s15^2+2*s34^2-10*s15*s45+
s45^2+3*s34*(-3*s15+s45)))/(6*s12*(s12+s23-s45)^2)-
(s45*(13*s15^2+6*s34^2-10*s15*s45+s45^2+6*s34*(-s15+s45)))/
(12*s12^2*(s12+s23-s45))+(5*s45^2*(s15+s45)*
(s15-s23+s45)^2*(-2*s23+3*(s15+s45)))/
(2*s12^3*(s12-s34-s45)^3)-(5*s45^3*(s15-s23+s45)^3*
(-s23+3*(s15+s45)))/(2*s12^4*(s12-s34-s45)^3)+
(s15*(2*s23^2+2*s45*(-2*s15+s34+s45)+
s23*(-3*s15+2*s34+2*s45)))/(12*(s12+s23-s45)^3)+
(-2*s23^3*(-15*s15+s45)-12*s23*s45*(s15+s45)^2+
5*s45*(s15+s45)^3+3*s23^2*s45*(-7*s15+3*s45))/
(12*s12^3*(s12-s34-s45))+(s45*(s15-s23+s45)^2*
(s15^2+62*s15*s45+61*s45^2-2*s23*(8*s15+23*s45)))/
(6*s12^3*(-s12+s34+s45)^2)+(s45^2*(s15-s23+s45)^2*
(s15^2+31*s23^2+2*s15*s45+31*s45^2-2*s23*(s15+31*s45)))/
(2*s12^5*(s12-s34-s45))-(s45^2*(s15-s23+s45)^2*
(s15^2+91*s23^2+242*s15*s45+241*s45^2-
4*s23*(38*s15+83*s45)))/(12*s12^4*(-s12+s34+s45)^2)-
(s45*(98*s23^4-5*s23^3*(30*s15+97*s45)+(s15+s45)^2*
(6*s15^2+17*s15*s45+191*s45^2)+
s23^2*(72*s15^2+699*s15*s45+867*s45^2)-
s23*(26*s15^3+303*s15^2*s45+948*s15*s45^2+671*s45^3)))/
(12*s12^4*(s12-s34-s45))+
(3*s23^3-3*s23^2*(-9*s15+19*s34+2*s45)+
s23*(-11*s15^2+50*s15*s34-36*s34^2-27*s15*s45+78*s34*s45+
3*s45^2)+s45*(2*s15^2+18*s34^2-11*s34*(2*s15+3*s45)))/
(12*s12^3)+(s23^4*(-6*s34+16*s45)+
s45^3*(6*s15^2-4*s15*s34+s34^2+24*s15*s45-6*s34*s45+
16*s45^2)-4*s23*s45^2*(3*s15^2+s34^2+18*s15*s45+16*s45^2-
3*s34*(s15+2*s45))+6*s23^2*s45*(s15^2+s34^2+12*s15*s45+
16*s45^2-2*s34*(s15+3*s45))-
4*s23^3*(s34^2-s34*(s15+6*s45)+2*s45*(3*s15+8*s45)))/
(2*s12^5)+(-s23^4-s45^2*(s15^2+24*s15*s34-12*s34^2+
11*s15*s45+33*s34*s45+4*s45^2)+
s23^3*(51*s34+7*(-4*s15+s45))+s23*s45*(-13*s15^2-36*s34^2-
6*s15*s45+13*s45^2+15*s34*(4*s15+7*s45))+
s23^2*(11*s15^2+36*s34^2+45*s15*s45-15*s45^2-
3*s34*(16*s15+39*s45)))/(12*s12^4)+
((s15^2*(-s15+s23))/(12*s12^3*s34^2)+(s15^2*(7*s23-4*s45))/
(12*s12^4*s34)-(s15+4*s23-51*s34-2*s45)/
(12*s12^2*(s12+s23-s45))-(s23^3*s34)/(12*s12^4*s45^2)+
(s23^2*(-s15+s23+3*s34))/(12*s12^3*s45^2)-
(s23^4*(-s15+s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45^2)-
(s23^3*(-s15+s23+2*s34))/(12*s12^2*(s12+s23-s45)^2*s45^2)-
(s23^2*(-s15+s23+3*s34))/(12*s12^2*(s12+s23-s45)*s45^2)+
(s23^2*(5*s15-12*s34))/(12*s12^4*s45)+(s15^2*s23)/
(2*s12^3*s34*s45)+(s23^3*s34)/(2*s12^5*s45)+
(s23*(-12*s15+s23+21*s34))/(12*s12^3*s45)+
(s23^3*(s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45)-
(s34*(s23^2+s15*(-s23+s34)))/(2*s12^2*(s12+s23-s45)^2*s45)-
(s23^2-18*s15*s34+21*s23*s34)/(12*s12^2*(s12+s23-s45)*s45)+
(s15*(s15-s23)*s23)/(2*s12^3*(s12-s34-s45)*s45)+
(s15*(s23-(3*s34)/2))/(s12^2*(s12-s34-s45)*s45)+
(2*s15*s34^2)/(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(s15^3*s45)/(12*s12^4*s34^2)+(s15^3*s45)/(2*s12^5*s34)+
((s15^3-3*s15^2*(s23-s45)+18*s15*(s23-s45)^2-
16*(s23-s45)^3)*s45)/(2*s12^5*(s12-s34-s45))-
(s15*s45^2)/(12*s12^4*(s12+s23-s45))-(s34*(s15-2*s23+s45))/
(2*s12^2*(s12+s23-s45)^2)+(5*s45*(s15+s45)*
(s15-s23+s45)^2)/(2*s12^3*(s12-s34-s45)^3)+
(5*s45^3*(s15-s23+s45)^3)/(2*s12^5*(s12-s34-s45)^3)-
(15*(s23-s45)*s45^2*(s15-s23+s45)^2)/
(2*s12^5*(-s12+s34+s45)^2)+((s15+s45)*(s15-s23+s45)^2)/
(12*s12^3*(-s12+s34+s45)^2)+(s15*s34^2)/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(s15^2*s23)/(2*s12^2*s34*s45*(-s12+s34+s45))+
(s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*s45*(-s12+s34+s45))+
(s45*(2*s15+3*s34+s45))/(12*s12^3*(s12+s23-s45))+
(s23*(s15-3*s23+3*s45))/(s12^3*(s12-s34-s45))+
(19*s15-32*s23-15*s34+34*s45)/(12*s12^3)-
(s45*(s15-s23+s45)^2*(s15-61*s23+91*s45))/
(12*s12^4*(-s12+s34+s45)^2)+(5*s45^2*(s15-s23+s45)^2*
(s23-2*(s15+s45)))/(2*s12^4*(s12-s34-s45)^3)+
(s34*(2*s15+3*(s34+s45)))/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-(3*(s15+2*(-s23+s34+s45)))/
(2*s12^2*(s12-s34-s45))+
(-6*s23^3+3*s23*(-2*s15+s34-6*s45)*s45+
3*s23^2*(s15-s34+6*s45)+s45^2*(3*s15-s34+6*s45))/
(2*s12^5)+(33*s23^2+s23*(-25*s15+24*s34-66*s45)+
s45*(17*s15-12*s34+33*s45))/(12*s12^4)+
(37*s23^3-4*s45*(s15+s45)^2-2*s23^2*(7*s15+39*s45)+
s23*(7*s15^2+22*s15*s45+45*s45^2))/(12*s12^4*
(s12-s34-s45)))*tr5,(4*s15)/(3*s12)+
(s15*(-s15+s23)^3)/(6*s12^2*s34^2)+(5*s15*(s15-s23)*s23)/
(6*s12^2*s34)-(10*s34*(-s15+s34)^2)/(s12^2*(-s15+s23+s34))+
(s15^2+37*s15*s23-52*s15*s34+30*s23*s34+52*s34^2)/(6*s12^2)+
(3*s15^2-3*s15*s23-3*s23^2+148*s15*s34+50*s23*s34+23*s34^2)/
(6*(s12+s23-s45)^2)-(4*s15)/(3*(s12+s23-s45))+
(s23^4*s34^3)/(6*s12^5*s45^2)-(s23^3*s34^2*(-3*s15+2*s23+3*s34))/
(6*s12^4*s45^2)+(s23^2*s34*(3*s15^2-4*s15*s23+s23^2-
9*s15*s34+6*s23*s34+6*s34^2))/(6*s12^3*s45^2)+
(-s15^3/2+3*s15^2*s34-5*s15*s34^2+(5*s34^3)/2+
s23^2*(-s15/2+s34)+s23*(s15^2-4*s15*s34+(10*s34^2)/3))/
(s12*s45^2)+(s23*(s15^3+s23^2*(s15-3*s34)-9*s15^2*s34+
18*s15*s34^2-10*s34^3-2*s23*(s15^2-6*s15*s34+6*s34^2)))/
(6*s12^2*s45^2)-(s23^2*(-s15+s34)*(-s15+s23+s34)^2)/
(6*(s12+s23-s45)^3*s45^2)-
(s23*(s23^2*(-2*s15+3*s34)+(-s15+s34)^2*(-2*s15+5*s34)+
4*s23*(s15^2-3*s15*s34+2*s34^2)))/(6*(s12+s23-s45)^2*
s45^2)+(s23^2*(3*s15-6*s34)+s23*(-6*s15^2+24*s15*s34-
20*s34^2)+3*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/
(6*(s12+s23-s45)*s45^2)+(s23^3*(4*s15+s23-4*s34)*s34^2)/
(6*s12^5*s45)-(15*s34^2*(-s15+s34))/(s12*(-s15+s23+s34)*s45)-
(10*s34^2*(-s15+s34)^2)/(s12^2*(-s15+s23+s34)*s45)-
(5*s34^2*(-s15+s34)^3)/(s12^3*(-s15+s23+s34)*s45)-
(s34^2*(-s15+s34)^4)/(s12^4*(-s15+s23+s34)*s45)+
(3*s15^2+6*s15*s23-3*s23^2+4*s15*s34+80*s23*s34+75*s34^2)/
(6*s12*s45)-(-2*s15^2*s23+2*s15*s23^2-6*s15^2*s34+
15*s15*s23*s34+27*s23^2*s34+76*s15*s34^2+40*s23*s34^2-
70*s34^3)/(6*s12^2*s45)+(s34*(-(s15*s23^3)-s23^4-
6*s23*s34*(-s15+s34)^2+6*s34*(-s15+s34)^3+
5*s23^2*(s15^2-4*s15*s34+3*s34^2)))/(6*s12^4*s45)+
(4*s23^3*s34+30*s34^2*(-s15+s34)^2+
s23^2*(-s15^2+10*s15*s34+15*s34^2)+
s23*(s15^3-10*s15^2*s34+51*s15*s34^2-42*s34^3))/(6*s12^3*s45)+
(s23*(2*s23^3+(-s15+s34)^2*(s15+2*s34)-s23^2*(5*s15+24*s34)+
2*s23*(s15^2-4*s15*s34+3*s34^2)))/(6*(s12+s23-s45)^3*s45)-
(5*s34^2*(-s15+s34)^2)/((-s15+s23+s34)*(s12+s23-s45)^2*s45)+
(3*s15^3+3*s23^3-4*s15^2*s34-34*s15*s34^2+35*s34^3-
s23^2*(7*s15+47*s34)+s23*(s15^2-13*s15*s34-15*s34^2))/
(6*(s12+s23-s45)^2*s45)+(15*s34^2*(-s15+s34))/
((-s15+s23+s34)*(s12+s23-s45)*s45)-
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(3*s12*(s12+s23-s45)*s45)-
(3*s15^2+6*s15*s23-3*s23^2+4*s15*s34+80*s23*s34+75*s34^2)/
(6*(s12+s23-s45)*s45)+(s15^2*(-s15+s23)^2*s45)/
(2*s12^3*s34^2)-(s15^3*s45)/(6*s12*(s12+s23-s45)^3)+
(15*s15^2*s34*(-s15+s34)*s45)/((-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^3*(s15-16*s45)*s45)/
(3*s12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^3*(-s15+s23)*s45^2)/(2*s12^4*s34^2)-
(s15^4*s45^2)/(s12^4*s34*(-s15+s23+s34))+
(s15^3*(s15+4*s23-4*s45)*s45^2)/(6*s12^5*s34)+
(s15^3*s45^2)/(2*s12*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^3*(s15-30*s45)*s45^2)/(6*s12*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s15^3*(s34-s45)*s45^2)/
((-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15^4*s45^3)/(6*s12^5*s34^2)+(5*s15^3*s45^3*(-s15+s45))/
(s12*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(2*s15^2*(s15-s34+s45))/(3*s12*(s12+s23-s45)^2)-
(5*(-s15+s34)^3*(2*s34+s45))/(s12^3*(-s15+s23+s34))+
(s15*s45*(7*s15+12*s45))/(2*s12*(-s15+s23+s34)*
(s12+s23-s45))+(s15^2*s45*(s15+19*s45))/
(2*s12*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*(s15+2*s34+88*s45))/(6*s12*(s12+s23-s45))+
(s15*(s15-186*s34+96*s45))/(6*s12*(-s15+s23+s34))-
(s15*(s15-186*s34+96*s45))/(6*(-s15+s23+s34)*
(s12+s23-s45))+(25*s15^2*s34-25*s15*s34^2-5*s34^3+
(s15^2*s45)/2)/((-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(-s15^2-3*s15*s23+5*s23^2+3*s15*s45-5*s23*s45))/
(6*s12^4*s34)-(5*s15^2*s45^2*(3*s15^2-6*s15*s45+2*s45^2))/
(s12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s15*s45*(-3*s15^3+12*s15^2*s45-9*s15*s45^2+s45^3))/
(s12*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(s15^3+26*s15^2*s45-59*s15*s45^2+30*s45^3))/
(6*s12*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(45*s34^3+45*s15*s34*(s15-2*s45)+s15^2*s45+
45*s34^2*(-2*s15+s45)))/(3*(-s15+s23+s34)*
(s12+s23-s45)^3)-(s15*(-s23^3+5*s15^2*s45+5*s15*s23*s45+
s23^2*(s15+s45)))/(6*s12^3*s34)+
(5*s15^2*s45*(2*s34^2-2*s34*s45+s45*(-3*s15+2*s45)))/
((-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15*(-15*s15*s34^2+15*s34^3-60*s15*s34*s45+
s15*s45*(s15+30*s45)))/(3*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15*(s15^2-120*s34^2+119*s15*s45-
60*s45^2+s34*(s15+90*s45)))/(6*s12*(-s15+s23+s34)^2)+
(s15*(s15^2-120*s34^2+119*s15*s45-60*s45^2+s34*(s15+90*s45)))/
(6*(-s15+s23+s34)^2*(s12+s23-s45))+
(-4*s23^3-s34^3+2*s34^2*(-45*s15+s45)+
s23^2*(s15+51*s34+2*s45)+s15^2*(s15+4*s45)+
s34*(90*s15^2-87*s15*s45)+s23*(2*s15^2+91*s15*s34-6*s34^2+
3*s15*s45-26*s34*s45))/(6*(s12+s23-s45)^3)+
(66*s34^3-s23^2*(5*s15+11*s34)+s15*s34*(66*s15-53*s45)+
28*s15^2*s45+3*s34^2*(-44*s15+9*s45)+
s23*(s15^2+47*s15*s34-48*s34^2+5*s15*s45+6*s34*s45))/
(6*s12^3)-(5*s15*(s34^3-s34^2*s45+s34*s45*(-3*s15+s45)-
s45*(3*s15^2-6*s15*s45+s45^2)))/(s12*(-s15+s23+s34)^3)+
(5*s15*(s34^3-s34^2*s45+s34*s45*(-3*s15+s45)-
s45*(3*s15^2-6*s15*s45+s45^2)))/((-s15+s23+s34)^3*
(s12+s23-s45))+(-3*s34^5-3*s34^4*(-4*s15+s45)+
s15^3*s45*(-3*s15+4*s45)-s34^3*(18*s15^2-12*s15*s45+s45^2)+
2*s15*s34^2*(6*s15^2-9*s15*s45+2*s45^2)-
3*s15^2*s34*(s15^2-4*s15*s45+2*s45^2))/
(s12^4*(-s15+s23+s34))+(-4*s23^3*s34*(-s15+s34)+
6*s23^2*(-s15+s34)^2*(s34+s45)-4*s23*s45*
(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))+s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^5)+
(18*s34^4+s23^3*(s15+3*s34)+9*s15^2*s45*(-2*s15+s45)+
3*s34^3*(-18*s15+7*s45)+s23^2*(s15^2-13*s15*s34+12*s34^2-
2*s15*s45-3*s34*s45)-3*s15*s34*(6*s15^2-20*s15*s45+
5*s45^2)+s34^2*(54*s15^2-62*s15*s45+6*s45^2)+
s23*(-27*s34^3+s34^2*(55*s15-16*s45)+
s15*(s15^2-10*s15*s45+s45^2)+s34*(-29*s15^2+29*s15*s45+
s45^2)))/(6*s12^4)+((32*s15-33*s34)/(6*s12^3)+
(s15*(s15-s23)^2)/(6*s12^3*s34^2)-(5*s15*s23)/(6*s12^3*s34)+
(6*(s15-s34)^2)/(s12^3*(-s15+s23+s34))+
(-15*s15^2+s34*(11*s23-15*s34-6*s45)-
10*s15*(s23-3*s34-s45))/(6*s12^4)+(5*s15*(s15-s34)*s34^2)/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(4*s15+33*s34)/(6*s12^2*(s12+s23-s45))+
(s15*s34*(-61*s15+90*s34))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^2/6-4*s15*s34-6*s34^2)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s23^3*s34^2)/(6*s12^5*s45^2)-(s23^2*s34*(-2*s15+s23+3*s34))/
(6*s12^4*s45^2)+(s23*(s15^2+3*s34*(s23+2*s34)-
s15*(s23+6*s34)))/(6*s12^3*s45^2)+
(s23^3*(s15-s34)*(-s15+s23+s34))/(6*s12^2*(s12+s23-s45)^3*
s45^2)-(s23^2*(s15^2+s34*(2*s23+3*s34)-s15*(s23+4*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(-s15^2-3*s34*(s23+2*s34)+s15*(s23+6*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)+(s23^2*(3*s15+s23-3*s34)*
s34)/(6*s12^5*s45)+(6*(s15-s34)^2*s34)/
(s12^3*(-s15+s23+s34)*s45)+(s34*(-s15+s34)^3)/
(s12^4*(-s15+s23+s34)*s45)+(-3*s15^2+6*(5*s23-7*s34)*s34+
s15*(2*s23+45*s34))/(6*s12^3*s45)+
(-2*s23^2*s34-3*(s15-s34)^2*s34+s23*(s15^2-7*s15*s34+
6*s34^2))/(3*s12^4*s45)-(5*(s15-s34)^4*s34)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45)^3*s45)+
(2*s23^4-30*s23*(s15-s34)^2*s34+30*s34*(-s15+s34)^3-
s23^3*(4*s15+25*s34)+s23^2*(s15^2-34*s15*s34+33*s34^2))/
(6*s12^2*(s12+s23-s45)^3*s45)+(5*s34*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45)^2*s45)+
(s23^3-30*(s15-s34)^2*s34-s23^2*(3*s15+23*s34)+
s23*(2*s15^2-37*s15*s34+36*s34^2))/(6*s12^2*(s12+s23-s45)^2*
s45)-(6*(s15-s34)^2*s34)/(s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)+(3*s15^2+6*s34*(-5*s23+7*s34)-
s15*(2*s23+45*s34))/(6*s12^2*(s12+s23-s45)*s45)+
(s15^2*(-s15+s23)*s45)/(3*s12^4*s34^2)-
(s15^3*s45)/(s12^4*s34*(-s15+s23+s34))+
(s15^2*(s15+3*s23-3*s45)*s45)/(6*s12^5*s34)+
(s15^3*s45^2)/(6*s12^5*s34^2)-(5*s15^2*s34*(-s15+s34)*s45*
(-s15+s34+s45))/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(5*s15*s34*(-s15+s34)*(s15*(-s34+s45)+
s34*(s34+s45)))/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^
2)+(-2*s15^3+3*s15^2*(2*s34+s45)-3*s15*s34*(2*s34+s45)+
s34^2*(2*s34+s45))/(s12^4*(-s15+s23+s34))+
(s15^2*(61*s34-3*s45)+30*s34^2*(2*s34+s45)-
30*s15*s34*(5*s34+s45))/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15*(2*s23*(-s23+s45)+
s15*(s23+2*s45)))/(6*s12^4*s34)+
(-2*s23^2+s15*(4*s23+63*s34-2*s45)+s23*(52*s34+s45)-
9*s34*(7*s34+3*s45))/(6*s12^2*(s12+s23-s45)^2)+
(s15*(s15^2*(s34-s45)+30*s34^2*(2*s34+s45)+
s15*s34*(-61*s34+29*s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*(-60*s34^2*(s34+s45)^2+
s15^3*(60*s34+s45)-s15^2*(180*s34^2+181*s34*s45+s45^2)+
30*s15*s34*(6*s34^2+10*s34*s45+3*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^4-2*s15^3*(136*s34+3*s45)+30*s34^2*(3*s34^2+3*s34*s45+
s45^2)-30*s15*s34*(15*s34^2+14*s34*s45+3*s45^2)+
s15^2*(631*s34^2+365*s34*s45+4*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(3*s15^2*(s23-s45)+s34*(-3*s23^2+3*s23*(s34+s45)-
s45*(s34+s45))+3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(6*s12^5)+(-s15^3-6*s23^3+
s15^2*(-s23+211*s34+5*s45)+s23^2*(81*s34+6*s45)-
s23*(93*s34^2+83*s34*s45+2*s45^2)+
s34*(90*s34^2+91*s34*s45+28*s45^2)+
s15*(2*s23^2+4*s23*(38*s34+s45)-3*(100*s34^2+70*s34*s45+
s45^2)))/(6*s12^2*(s12+s23-s45)^3))*tr5,
-(s34*(s23^2+3*s23*s34+2*s34^2))/(2*s12^2*s15)+
(s34^2*(s23+s34)*(s23-s45))/(2*s12^3*s15)-
(s34^3*(s23-s45)^2)/(6*s12^4*s15)-((s23+s34)^3*(s23-s45))/
(6*s15*(s12+s23-s45)^3)-((s23+s34)^2*(s23+4*s34))/
(6*s15*(s12+s23-s45)^2)-(s15^3*(-s15+s23-s45)^3)/
(3*(s12+s15-s34)^4*s34^2)-(s23^4*s34^3)/(6*s12^5*s45^2)+
(s23^3*s34^2*(-3*s15+2*s23+3*s34))/(6*s12^4*s45^2)-
(s23^2*s34*(3*s15^2-4*s15*s23+s23^2-9*s15*s34+6*s23*s34+
6*s34^2))/(6*s12^3*s45^2)+
(s23*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-s15+3*s34)+2*s23*(s15^2-6*s15*s34+6*s34^2)))/
(6*s12^2*s45^2)+(s23^2*(3*s15-6*s34)+
s23*(-6*s15^2+24*s15*s34-20*s34^2)+
3*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/(6*s12*s45^2)+
(s23^2*(-s15+s34)*(-s15+s23+s34)^2)/(6*(s12+s23-s45)^3*
s45^2)+(s23*(s23^2*(-2*s15+3*s34)+(-s15+s34)^2*
(-2*s15+5*s34)+4*s23*(s15^2-3*s15*s34+2*s34^2)))/
(6*(s12+s23-s45)^2*s45^2)+(-s15^3/2+3*s15^2*s34-
5*s15*s34^2+(5*s34^3)/2+s23^2*(-s15/2+s34)+
s23*(s15^2-4*s15*s34+(10*s34^2)/3))/((s12+s23-s45)*s45^2)-
(15*s15^2)/((s12+s15-s34)*s45)+(10*s15^2*s23)/
(s12*(s12+s15-s34)*s45)-(5*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s45)-(s23^3*(4*s15+s23-4*s34)*s34^2)/(6*s12^5*s45)+
(s23^2*s34*(-5*s15^2+s15*s23+s23^2+14*s15*s34-9*s34^2))/
(6*s12^4*s45)-(21*s15^2+72*s15*s23+3*s23^2-68*s15*s34+
38*s23*s34+45*s34^2)/(6*s12*s45)+
(s23*(-s15^3+10*s15^2*s34-4*s23^2*s34-21*s15*s34^2+12*s34^3+
s23*(s15^2+2*s15*s34-3*s34^2)))/(6*s12^3*s45)+
(s23^2*(26*s15+15*s34)-2*s34*(3*s15^2-8*s15*s34+5*s34^2)+
s23*(4*s15^2-21*s15*s34+16*s34^2))/(6*s12^2*s45)+
(s23*(4*s23^3+4*s15*s23*(s15-s34)-(-s15+s34)^2*(s15+2*s34)+
s23^2*(23*s15+6*s34)))/(6*(s12+s23-s45)^3*s45)-
(5*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(s12+s23-s45)^2*s45)+
(27*s15^3+3*s23^3-26*s15^2*s34+4*s15*s34^2-5*s34^3+
s23^2*(49*s15+17*s34)+s23*(41*s15^2-23*s15*s34+9*s34^2))/
(6*(s12+s23-s45)^2*s45)+(20*s15^2*(-s15+s34))/
((s12+s15-s34)*(s12+s23-s45)*s45)+
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(3*s12*(s12+s23-s45)*s45)+
(111*s15^2+72*s15*s23+3*s23^2-68*s15*s34+38*s23*s34+45*s34^2)/
(6*(s12+s23-s45)*s45)-(s15^3*s45^2)/(2*s12*(s12+s15-s34)*
(s12+s23-s45)^3)-(37*s15*s45^2)/(6*s12*(s12+s15-s34)*
(s12+s23-s45))-(s15^4*s45^3)/(6*s12^5*s34^2)+
(s15^2*s45^3)/(6*s12^2*(s12+s23-s45)^3)+
(s15^4*s45^4)/(3*s12*(s12+s15-s34)^4*(s12+s23-s45)^3)+
((s15^3+s15^2*s34+s15*s34^2+s34^3)*s45^4)/(3*(s12+s15-s34)^4*
(s12+s23-s45)^3)-(2*s15^3*s45^3*(-2*s15+s45))/
(3*s12*(s12+s15-s34)^4*(s12+s23-s45)^2)-
(2*(s15^2+s15*s34+s34^2)*s45^3*(-2*s15+s45))/
(3*(s12+s15-s34)^4*(s12+s23-s45)^2)-
(s15^3*s45^3*(2*s15+s45))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^2*s45*(s15-s23+s45)^2)/
((s12+s15-s34)^3*s34^2)+(2*s15*s45^2*(-3*s15+2*s45))/
(3*(s12+s15-s34)^4)-(s15*s45^2*(-5*s15+2*s34+2*s45))/
(6*s12^2*(s12+s23-s45)^2)-(s15^2*(s15-s23+s45)^2*
(s23+3*s45))/(3*(s12+s15-s34)^4*s34)+
(s15^3*s45^2*(-s15+4*s45))/(6*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^3*s45^2*(-s15-4*s23+4*s45))/
(6*s12^5*s34)+(s15^2*s45*(-s15+6*s45))/(2*s12*(s12+s15-s34)*
(s12+s23-s45)^2)+(-46*s15+(41*s45)/3)/(s12+s15-s34)+
(135*s15+13*s23+103*s34+18*s45)/(6*(s12+s23-s45))-
(-141*s15+13*s23+103*s34+100*s45)/(6*s12)+
(-18*s15^2+106*s15*s23-38*s23^2-37*s15*s45+70*s23*s45)/
(6*s12*(s12+s15-s34))+(5*s15^2-76*s15*s23+3*s23^2+
10*s15*s34+39*s23*s34-10*s34^2+31*s15*s45+41*s23*s45-
35*s34*s45-39*s45^2)/(6*s12^2)+
(-59*s15^2+126*s15*s45-38*s45^2)/(6*(s12+s15-s34)^2)+
(s15^2*s45*(s15^2+5*s15*s23-5*s23^2-8*s15*s45+17*s23*s45-
12*s45^2))/(6*s12^4*s34)+(s15^2*s45^2*(6*s15^2-8*s15*s45+
s45^2))/(3*s12*(s12+s15-s34)^4*(s12+s23-s45))+
((s15+s34)*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(3*(s12+s15-s34)^4*(s12+s23-s45))+
(2*s15^2*s45^2*(-3*s15^2+s15*s45+s45^2))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s45*(10*s15^2-10*s15*s34+3*s34^2-
10*s15*s45+4*s34*s45+s45^2))/(6*s12^2*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(6*s12*s15)+(5*s23*(s23^2-3*s23*s45+2*s45^2))/
(3*s12*(s12+s15-s34)*s34)+
(s15*s45*(s15^2-3*s15*s45+3*s34*s45+3*s45^2))/
(6*s12*(s12+s23-s45)^3)-(361*s15^2-546*s15*s34+290*s15*s45+
136*s34*s45+4*s45^2)/(6*(s12+s15-s34)*(s12+s23-s45))-
(s15^2*s45*(s15^2-s15*s45+6*s45^2))/(3*s12*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(45*s15^2-68*s15*s34+30*s34^2-
95*s15*s45+51*s34*s45+19*s45^2)/(6*s12*(s12+s23-s45))-
(s15*(s15^3+8*s15^2*s45+3*s15*s45^2-12*s45^3))/
(6*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(-5*s15^3+(37*s15^2*s45)/3-(16*s15*s45^2)/3+s45^3)/
(s12+s15-s34)^3-(s15*s45*(6*s15^3-12*s15^2*s45-2*s15*s45^2+
s45^3))/(3*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3)/
(6*s12^2*s15+6*s12*s15*s23-6*s12*s15*s45)+
(s45^2*(-2*s15^3*s45-5*s34^3*(-3*s15+s45)+
s15*s34*s45*(-2*s15+s45)+2*s34^2*s45*(-s15+s45)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s15^3*s45^2*(-3*s23+4*(s15+s45)))/(6*s12^4*s34^2)-
(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45))/
(6*s15*(s12+s23-s45))-(s15^2*s45*(5*s15^2+3*s23^2+
12*s15*s45+10*s45^2-4*s23*(2*s15+3*s45)))/(6*s12^3*s34^2)+
(109*s15^2+7*s23^2-280*s15*s34-5*s34^2+38*s15*s45+
37*s34*s45+4*s45^2+s23*(43*s15+26*s34+4*s45))/
(6*(s12+s23-s45)^2)+(-9*s15^2+19*s23^2-8*s15*s45+
39*s45^2-5*s23*(s15+11*s45))/(3*(s12+s15-s34)*s34)+
(9*s15^2-19*s23^2+8*s15*s45-39*s45^2+5*s23*(s15+11*s45))/
(3*s12*s34)+(4*s15^3-24*s15^2*s45-7*s34^2*s45+19*s15*s45^2-
4*s45^3+s34*(-4*s15^2+17*s15*s45-11*s45^2))/
(6*s12*(s12+s23-s45)^2)-
(s15*(13*s15^3+s23^3+11*s15^2*s45+4*s15*s45^2+6*s45^3-
s23^2*(4*s15+s45)+s23*(-10*s15^2+5*s15*s45-6*s45^2)))/
(3*(s12+s15-s34)^3*s34)+
(s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/
(3*s12*(s12+s15-s34)^4)-
(s15*(2*s15^3-s23^3-9*s15^2*s45+s45^3+s23^2*(4*s15+s45)+
s23*(-5*s15^2+2*s15*s45+s45^2)))/(3*s12*(s12+s15-s34)^3)+
(s45*(-(s15^3*s45)+s34^3*(-90*s15+17*s45)+
s34^2*(90*s15^2+83*s15*s45-20*s45^2)+
s34*s45*(-s15^2-4*s15*s45+2*s45^2)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(6*s23^3-10*s23^2*(2*s15+s45)+
3*s15*s23*(7*s15+4*s45)+3*s15*(-2*s15^2+3*s15*s45+4*s45^2))/
(6*s12*(s12+s15-s34)^2)+(-11*s15^3-3*s23^3-17*s15^2*s45+
4*s15*s45^2-8*s45^3+5*s23^2*(2*s15+s45)+
s23*(4*s15^2-18*s15*s45+5*s45^2))/(3*(s12+s15-s34)^2*s34)-
(2*s15^3-2*s23^3+15*s15^2*s45+30*s15*s45^2+18*s45^3+
3*s23^2*(2*s15+5*s45)-6*s23*(s15^2+5*s15*s45+5*s45^2))/
(3*s12*s34^2)+((2*s15^3)/3-(2*s23^3)/3+5*s15^2*s45+
10*s15*s45^2+6*s45^3+s23^2*(2*s15+5*s45)-
2*s23*(s15^2+5*s15*s45+5*s45^2))/((s12+s15-s34)*s34^2)+
(s15*(2*s15^3-2*s23^3+9*s15^2*s45+15*s15*s45^2+8*s45^3+
s23^2*(6*s15+9*s45)-3*s23*(2*s15^2+6*s15*s45+5*s45^2)))/
(3*(s12+s15-s34)^2*s34^2)+
(-s23^3+s34^3-s23^2*(3*s15+2*s34)+s34^2*(90*s15-8*s45)+
s23*(5*s15^2-88*s15*s34-3*s34^2-3*s15*s45+6*s34*s45)-
s15*(s15^2-6*s15*s45+3*s45^2)+s34*(-90*s15^2-86*s15*s45+
8*s45^2))/(6*(s12+s23-s45)^3)+
(s15*(-s23^3+s23^2*(s15+13*s45)-2*s23*s45*(5*s15+16*s45)+
2*s45*(2*s15^2+3*s15*s45+10*s45^2)))/(6*s12^3*s34)+
(s45*(6*s15^2*s45*(-s15+s45)-2*s34*s45*(3*s15^2-5*s15*s45+
s45^2)+s34^2*(30*s15^2-41*s15*s45+13*s45^2)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-6*s34^3+s23^2*(8*s15-13*s34-10*s45)+s34^2*(12*s15-5*s45)+
s34*(-6*s15^2+13*s15*s45-18*s45^2)-
2*s45*(2*s15^2-12*s15*s45+5*s45^2)+
s23*(2*s15^2-20*s15*s34+15*s34^2-32*s15*s45+37*s34*s45+
20*s45^2))/(6*s12^3)+(5*s23^2*(s15-2*s45)-
2*s45*(6*s15^2-5*s15*s45+10*s45^2)+
s23*(-5*s15^2-14*s15*s45+30*s45^2))/(6*s12^2*s34)+
(6*s34^2*(-60*s15+11*s45)+s34*(450*s15^2+517*s15*s45-
54*s45^2)-s15*(120*s15^2+155*s15*s45+52*s45^2))/
(6*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*(-s15^2+10*s15*s45+63*s45^2)+s34*(89*s15^2-318*s15*s45+
83*s45^2))/(6*(s12+s15-s34)^2*(s12+s23-s45))+
(-6*s15*s45*(s15^2-3*s15*s45+s45^2)+
s34*(15*s15^3-67*s15^2*s45+42*s15*s45^2-11*s45^3))/
(3*(s12+s15-s34)^3*(s12+s23-s45))+
(s34^3*(90*s15-12*s45)-4*s15^2*s45^2+
2*s34^2*(-90*s15^2-127*s15*s45+15*s45^2)+
s34*(90*s15^3+178*s15^2*s45+79*s15*s45^2-10*s45^3))/
(6*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*(-s23^3+4*s23^2*(s15+3*s45)-s23*(5*s15^2+24*s15*s45+
30*s45^2)+2*(s15^3+6*s15^2*s45+15*s15*s45^2+10*s45^3)))/
(6*s12^2*s34^2)+(-(s15^2*s45*(s15+5*s45))+
s34^2*(-15*s15^2+141*s15*s45-31*s45^2)+
s34*(15*s15^3-47*s15^2*s45-71*s15*s45^2+13*s45^3))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(s34+s45)+
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^5)+
(s23^3*(-s15+s34)+s23^2*(10*s15*s34-9*s34^2+14*s15*s45-
9*s34*s45)+s45*(-3*s34^3-s34^2*(-8*s15+s45)+
s15*s45*(s15+12*s45)+s34*(-6*s15^2+5*s15*s45-4*s45^2))+
s23*(9*s34^3+s34^2*(-19*s15+8*s45)+s34*(11*s15^2-17*s15*s45+
11*s45^2)-s15*(s15^2-2*s15*s45+25*s45^2)))/(6*s12^4)+
((s34*(2*s23+3*s34))/(6*s12^3*s15)-((s23+s34)^2*(s23-s45)^2)/
(6*s12^2*s15*(s12+s23-s45)^3)-(s34*(s23+s34)*(s23-s45))/
(3*s12^2*s15*(s12+s23-s45)^2)-(s34*(2*s23+3*s34))/
(6*s12^2*s15*(s12+s23-s45))+(26*s15+3*s23+28*s34)/
(6*s12^2*(s12+s23-s45))+(-287*s15^2+s34*(55*s34-43*s45)+
34*s15*(9*s34-s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45))-(s23^3*s34^2)/(6*s12^5*s45^2)+
(s23^2*s34*(-2*s15+s23+3*s34))/(6*s12^4*s45^2)+
(s23*(-s15^2-3*s34*(s23+2*s34)+s15*(s23+6*s34)))/
(6*s12^3*s45^2)+(s23^3*(-s15+s34)*(-s15+s23+s34))/
(6*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s34*(2*s23+3*s34)-s15*(s23+4*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+3*s34*(s23+2*s34)-s15*(s23+6*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)-(5*s15*(3*s15+s23-3*s34))/
(s12^2*(s12+s15-s34)*s45)-(s23^2*(3*s15+s23-3*s34)*s34)/
(6*s12^5*s45)+(s23*(-s15^2+4*s15*s34+(2*s23-3*s34)*s34))/
(3*s12^4*s45)+(3*s15^2+s15*(4*s23-9*s34)+
6*s34*(-2*s23+s34))/(6*s12^3*s45)-(5*s15*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s12+s23-s45)^3*s45)+
(4*s23^4+30*s15*s23*(s15-s34)^2+30*s15*(s15-s34)^3+
s23^3*(28*s15+s34)+s23^2*(29*s15^2-26*s15*s34-3*s34^2))/
(6*s12^2*(s12+s23-s45)^3*s45)+(20*s15*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(s12+s23-s45)^2*s45)+
(-s23^3+90*s15*(s15-s34)^2+s23^2*(27*s15+5*s34)+
s23*(58*s15^2-53*s15*s34-6*s34^2))/(6*s12^2*(s12+s23-s45)^2*
s45)-(30*s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)+(87*s15^2+26*s15*s23-81*s15*s34+
12*s23*s34-6*s34^2)/(6*s12^2*(s12+s23-s45)*s45)-
(s15^2*(s15+3*s23-3*s45)*s45)/(6*s12^5*s34)-
(s15^3*s45^2)/(6*s12^5*s34^2)+((s15-s34)*s34^2*(3*s15-2*s45)*
s45^2)/(3*s12^2*(s12+s15-s34)^4*(s12+s23-s45)^2)+
((s15-s34)*s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^4*
(s12+s23-s45)^3)+(s34^2*(-s23+s45))/(6*s12^4*s15)+
(s15^4*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^4*s34^2)+
(s15^2*s45*(3*s15-2*s23+4*s45))/(6*s12^4*s34^2)+
(s15*(s23-s45)*(s15-s23+4*s45))/(3*s12^4*s34)+
(s15*s45*(4*s15-4*s23+5*s45))/(3*s12^2*(s12+s15-s34)*s34^2)+
(-8*s15-21*s23+7*s34+18*s45)/(6*s12^3)+
(120*s15^2+5*s23^2+5*s15*(s23-33*s34)+6*s23*s34-17*s34^2-
4*s23*s45+9*s34*s45)/(6*s12^2*(s12+s23-s45)^2)-
(s15^3*(s15^2-2*s15*s23+s23^2-s45^2))/
(3*s12^2*(s12+s15-s34)^3*s34^2)+
((s15-s34)*s34*s45*(3*s15^2-6*s15*s45+s45^2))/
(3*s12^2*(s12+s15-s34)^4*(s12+s23-s45))-
(s15^3*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+4*s45^2))/
(3*s12^2*(s12+s15-s34)^4*s34)-(2*s23^2+s15*(s23-5*s45)-
7*s23*s45+5*s45^2)/(3*s12^2*(s12+s15-s34)*s34)-
(s15*(2*s15^2-3*s15*s23+s23^2+8*s15*s45-8*s23*s45+
10*s45^2))/(6*s12^3*s34^2)+(4*s23^2+s23*(s15-14*s45)+
10*s45*(-s15+s45))/(6*s12^3*s34)+
(3*s23-(35*s34)/6-3*(s15+s45))/(s12^2*(s12+s15-s34))+
(s15^2*(2*s15^2+2*s23^2+4*s15*s45+3*s45^2-4*s23*(s15+s45)))/
(3*s12^2*(s12+s15-s34)^2*s34^2)+
(3*s15^2+4*s23^2+3*s34^2+s15*(7*s23-6*s34-4*s45)+
2*s34*s45+4*s45^2-8*s23*(s34+s45))/(6*s12^4)+
(s15*s45*(-(s34*s45)+s15*(-s23+s34+2*s45)))/
(s12^2*(s12+s15-s34)^4)-(s15^2*(13*s15^2+2*s15*(s23-s45)+
s45*(-s23+3*s45)))/(3*s12^2*(s12+s15-s34)^3*s34)+
(30*s15^3+s15^2*(2*s23-17*s34-6*s45)-2*s34*s45^2+
s15*s45*(-2*s23+8*s34+3*s45))/(3*s12^2*(s12+s15-s34)^3)+
(59*s15^2+s15*(8*s23-71*s34-16*s45)+
2*s45*(-3*s23+11*s34+3*s45))/(6*s12^2*(s12+s15-s34)^2)+
(s15*(-2*s23^2-2*s45*(s15+3*s45)+s23*(2*s15+7*s45)))/
(3*s12^2*(s12+s15-s34)^2*s34)+
(30*s15^4+s34*(8*s34-s45)*s45^2-s15*s34*s45*(29*s34+2*s45)-
s15^3*(62*s34+15*s45)+s15^2*s34*(32*s34+41*s45))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(-23*s34^3-60*s15^2*(5*s15+2*s45)+6*s34^2*(-83*s15+10*s45)+
2*s34*(396*s15^2+73*s15*s45-10*s45^2))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(30*s15^3-6*s23^3+3*s34^3+s34^2*(143*s15-12*s45)+
s23^2*(-28*s15-4*s34+2*s45)+s23*s34*(-58*s15+8*s45)+
2*s34*(-88*s15^2+4*s15*s45+s45^2))/
(6*s12^2*(s12+s23-s45)^3)-
(s34*(15*s15^4+2*s34*(5*s34-2*s45)*s45^2-
2*s15^3*(15*s34+16*s45)+s15^2*s34*(15*s34+68*s45)+
s15*s45*(-36*s34^2-7*s34*s45+2*s45^2)))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^2*s45*(-15*s15^3+s34*(4*s34-3*s45)*s45+
2*s15^2*(15*s34+s45)+s15*(-15*s34^2-6*s34*s45+2*s45^2)))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^2*(194*s15-47*s45)+60*s15^2*(s15+s45)+
s34*(-250*s15^2-41*s15*s45+16*s45^2))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*(s34^3*(60*s15-9*s45)-3*s34^2*(60*s15^2+33*s15*s45-
8*s45^2)+2*s34*(90*s15^3+83*s15^2*s45-12*s15*s45^2-
3*s45^3)+2*s15*(-30*s15^3-29*s15^2*s45+2*s15*s45^2+
s45^3)))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(60*s15^3*(s15+s45)+s34^3*(-183*s15+34*s45)+
s34^2*(367*s15^2+150*s15*s45-40*s45^2)+
4*s34*(-61*s15^3-59*s15^2*s45+5*s15*s45^2+s45^3))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(3*s34^4-23*s34^3*(-10*s15+s45)-30*s15^3*(2*s15+s45)+
s34^2*(-529*s15^2-142*s15*s45+24*s45^2)-
2*s34*(-178*s15^3-83*s15^2*s45+6*s15*s45^2+s45^3))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(-3*s15^2*(s23-s45)+s34*(3*s23^2-3*s23*(s34+s45)+
s45*(s34+s45))-3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(6*s12^5))*tr5,
-(s15*(-s15+s23)^2*(-5*s15+11*s23))/(36*s12^2*s34^2)-
(s15*(6*s15^2+73*s15*s23-79*s23^2))/(36*s12^2*s34)+
(2*s15*s34^4)/(3*s12^2*(s15-s23)^3)-
(11*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)-
(s34^2*(s15^2+51*s15*s34+12*s34^2))/(18*s12^2*(-s15+s23)^2)-
(s34*(7*s15^2+292*s15*s34+21*s34^2))/(18*s12^2*(-s15+s23))+
(s15*(-s15+105*s34-75*s45))/(6*s12*(-s15+s23+s34))+
(11*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)-
(11*s34^3*(s23-s45)^2)/(36*s12^4*s15)+
(s15^6*s34)/(9*s12*(-s15+s23)^3*(s12+s23-s45)^3)+
(7*s15^6)/(3*s12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^4*(5*s15+2*s34))/(6*s12*(-s15+s23)*(s12+s23-s45)^3)+
(s15^5*(5*s15+6*s34))/(18*s12*(-s15+s23)^2*(s12+s23-s45)^3)-
(11*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)-
(7*s15^4)/(3*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^2)-
(14*s15^5)/(3*s12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^4*s34*(2*s15+3*s34))/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^2)-
(11*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)-
(s15^2*(25*s15^2+8*s15*s34+s34^2))/(3*s12*(-s15+s23)*
(s12+s23-s45)^2)-(s15^3*(5*s15^2+15*s15*s34+6*s34^2))/
(9*s12*(-s15+s23)^2*(s12+s23-s45)^2)-
(s15*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^2)-
(135*s15^3+299*s15^2*s34+245*s15*s34^2+24*s34^3)/
(18*(-s15+s23)*(s12+s23-s45)^2)-
(5*s15^4+24*s15^3*s34+56*s15^2*s34^2+51*s15*s34^3+8*s34^4)/
(18*(-s15+s23)^2*(s12+s23-s45)^2)+
(7*s15^4)/(3*s12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^3*
(s12+s23-s45))+(s15*(45*s15^2+102*s15*s34+17*s34^2))/
(6*s12*(-s15+s23)*(s12+s23-s45))+
(s15*(5*s15^3+24*s15^2*s34+57*s15*s34^2+12*s34^3))/
(18*s12*(-s15+s23)^2*(s12+s23-s45))-
(5*s15*s34^3)/(2*s12*(-s15+s23)*s45^2)+(5*s15^2*s34^3)/
(3*s12^2*(-s15+s23)*s45^2)-(s15^3*s34^3)/(s12^3*(-s15+s23)*
s45^2)+(s15^4*s34^3)/(2*s12^4*(-s15+s23)*s45^2)-
(s15^5*s34^3)/(6*s12^5*(-s15+s23)*s45^2)-
((6*s15^4+6*s15^3*s23+6*s15^2*s23^2+6*s15*s23^3+17*s23^4)*
s34^3)/(36*s12^5*s45^2)+(s34^2*(17*s23^4+6*s15^3*s34+
6*s15^2*s23*s34+6*s15*s23^2*s34+s23^3*(-11*s15+17*s34)))/
(12*s12^4*s45^2)-(s34*(17*s23^4+12*s15^2*s34^2+
12*s15*s23*s34^2+s23^3*(-28*s15+51*s34)+
s23^2*(11*s15^2-33*s15*s34+34*s34^2)))/(12*s12^3*s45^2)-
(-11*s15^3+17*s23^3+66*s15^2*s34-110*s15*s34^2+85*s34^3+
3*s23^2*(-15*s15+34*s34)+s23*(39*s15^2-168*s15*s34+
170*s34^2))/(12*s12*s45^2)+(17*s23^4+60*s15*s34^3+
9*s23^3*(-5*s15+17*s34)+3*s23^2*(13*s15^2-84*s15*s34+
102*s34^2)+s23*(-11*s15^3+99*s15^2*s34-198*s15*s34^2+
170*s34^3))/(36*s12^2*s45^2)+(s15^3*s34^3)/
(6*(-s15+s23)*(s12+s23-s45)^3*s45^2)+
(17*s23^5+6*s15^2*s34^3+6*s15*s23*s34^3+
s23^4*(-45*s15+51*s34)+s23^3*(39*s15^2-84*s15*s34+51*s34^2)+
s23^2*(-11*s15^3+33*s15^2*s34-33*s15*s34^2+17*s34^3))/
(36*(s12+s23-s45)^3*s45^2)+(5*s15^2*s34^3)/
(6*(-s15+s23)*(s12+s23-s45)^2*s45^2)+
(34*s23^4+30*s15*s34^3+9*s23^3*(-10*s15+17*s34)+
6*s23^2*(13*s15^2-42*s15*s34+34*s34^2)+
s23*(-22*s15^3+99*s15^2*s34-132*s15*s34^2+85*s34^3))/
(36*(s12+s23-s45)^2*s45^2)+(5*s15*s34^3)/
(2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(-11*s15^3+17*s23^3+66*s15^2*s34-110*s15*s34^2+85*s34^3+
3*s23^2*(-15*s15+34*s34)+s23*(39*s15^2-168*s15*s34+
170*s34^2))/(12*(s12+s23-s45)*s45^2)+
(10*s15*s34^4)/(9*s12*(s15-s23)^3*s45)+
(s15^3*s34^4)/(3*s12^3*(s15-s23)^3*s45)+(2*s15^2*s34^4)/
(3*s12^2*(-s15+s23)^3*s45)+(s15^4*s34^4)/(9*s12^4*(-s15+s23)^3*
s45)+(5*s15^4*s34^2*(-s15+s34))/(6*s12^5*(-s15+s23)*s45)-
(5*s34^3*(9*s15+2*s34))/(9*s12*(-s15+s23)^2*s45)+
(s15^3*s34^3*(3*s15+4*s34))/(9*s12^4*(-s15+s23)^2*s45)+
(s15*s34^3*(17*s15+8*s34))/(6*s12^2*(-s15+s23)^2*s45)-
(s15^2*s34^3*(23*s15+18*s34))/(18*s12^3*(-s15+s23)^2*s45)+
(-201*s15^2+48*s15*s23+87*s23^2+300*s15*s34-260*s23*s34-
937*s34^2)/(36*s12*s45)+(s15^2*s34^2*(21*s15^2-4*s15*s34+
4*s34^2))/(6*s12^4*(-s15+s23)*s45)+
(s34^2*(97*s15^2+14*s15*s34+4*s34^2))/(6*s12^2*(-s15+s23)*s45)-
(s15*s34^2*(50*s15^2+5*s15*s34+6*s34^2))/(6*s12^3*(-s15+s23)*
s45)+(s34^2*(-11*s23^4+30*s15^3*(-s15+s34)+
30*s15^2*s23*(-s15+s34)+30*s15*s23^2*(-s15+s34)+
74*s23^3*(-s15+s34)))/(36*s12^5*s45)+
(s34*(11*s23^4+s23^3*(69*s15-59*s34)+
s23^2*(-55*s15^2+280*s15*s34-159*s34^2)+
2*s23*s34*(63*s15^2-24*s15*s34+2*s34^2)+
6*s15*s34*(21*s15^2-6*s15*s34+2*s34^2)))/(36*s12^4*s45)+
(-s23^3+s23^2*(-10*s15+27*s34)-2*s34*(33*s15^2-379*s15*s34+
64*s34^2)+s23*(11*s15^2+171*s15*s34+236*s34^2))/
(36*s12^2*s45)+(-2*s23^3*(3*s15+7*s34)-
4*s34^2*(75*s15^2-4*s15*s34+3*s34^2)+
s23^2*(17*s15^2-210*s15*s34+45*s34^2)+
s23*(-11*s15^3+110*s15^2*s34-531*s15*s34^2+194*s34^3))/
(36*s12^3*s45)+(s15^3*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^3*
s45)+(s15^2*s34^3*(11*s15+6*s34))/(18*(-s15+s23)^2*
(s12+s23-s45)^3*s45)+(s15*s34^2*(9*s15^2+4*s15*s34+s34^2))/
(3*(-s15+s23)*(s12+s23-s45)^3*s45)+
(-120*s23^4+s23^3*(125*s15-86*s34)+
6*s23^2*(s15^2+12*s15*s34+2*s34^2)+
2*s34^2*(54*s15^2+13*s15*s34+2*s34^2)+
s23*(-11*s15^3+141*s15*s34^2-18*s34^3))/(36*(s12+s23-s45)^3*
s45)+(4*s15^2*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^2*s45)+
(s15*s34^3*(39*s15+16*s34))/(18*(-s15+s23)^2*(s12+s23-s45)^2*
s45)+(s34^2*(195*s15^2+48*s15*s34+8*s34^2))/
(18*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-33*s15^3-137*s23^3+s23^2*(97*s15-73*s34)+44*s15^2*s34+
434*s15*s34^2-37*s34^3+s23*(73*s15^2+33*s15*s34+191*s34^2))/
(36*(s12+s23-s45)^2*s45)+(10*s15*s34^4)/(9*(-s15+s23)^3*
(s12+s23-s45)*s45)+(5*s34^3*(9*s15+2*s34))/
(9*(-s15+s23)^2*(s12+s23-s45)*s45)+(s34^2*(54*s15+5*s34))/
(2*(-s15+s23)*(s12+s23-s45)*s45)+
(11*s15*(3*s15^2-8*s15*s34+5*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(201*s15^2-48*s15*s23-87*s23^2-300*s15*s34+
260*s23*s34+937*s34^2)/(36*(s12+s23-s45)*s45)-
(s15^2*(5*s15^2-16*s15*s23+11*s23^2)*s45)/(12*s12^3*s34^2)+
(15*s15^2*(-s15+s34)*s45)/((-s15+s23+s34)*(s12+s23-s45)^3)+
(10*s15^2*(s34-s45)*s45)/((-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^3*(5*s15-11*s23)*s45^2)/(12*s12^4*s34^2)+
(2*s15^4*s45^2)/(s12^4*(-s15+s23)*(-s15+s23+s34))+
(2*s15^4*s45^2)/(s12^4*s34*(-s15+s23+s34))+
(5*s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^3)-
(11*s15^4*s45^3)/(36*s12^5*s34^2)-(s15^5*s45^3)/
(6*s12^5*(-s15+s23)*(-s15+s23+s34)^2)-
(s15^5*s45^3)/(6*s12^5*s34*(-s15+s23+s34)^2)-
(s15^5*s45^3)/(6*s12^5*s34^2*(-s15+s23+s34))+
(11*s15^2*s45^3)/(36*s12^2*(s12+s23-s45)^3)-
(5*s15^3*s45^3)/(s12*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(5*s15^4*s45^2*(-s15+s45))/(6*s12^5*(-s15+s23)*
(-s15+s23+s34))+(5*s15^4*s45^2*(-s15+s45))/
(6*s12^5*s34*(-s15+s23+s34))+(7*s15^4*(s15+s45))/
(3*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^3)+
(5*s15^2*s45^2*(-3*s15+2*s45))/(s12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(11*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)+
(s15^3*s45^2*(-41*s15-44*s23+44*s45))/(36*s12^5*s34)+
(s15*(s15-105*s34+75*s45))/(6*(-s15+s23+s34)*
(s12+s23-s45))-(-24*s15+99*s23+396*s34+154*s45)/
(36*s12)+(-24*s15+99*s23+396*s34+154*s45)/
(36*(s12+s23-s45))+(5*s15*(-(s15*s34)+s34^2-3*s15*s45))/
((-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(11*s15^2-3*s15*s23-55*s23^2+27*s15*s45+55*s23*s45))/
(36*s12^4*s34)-(54*s15*s34^2+5*s34^3)/(-2*s12*s15*s45+
2*s12*s23*s45)+(s15*(s15^2+74*s15*s45-45*s45^2))/
(6*s12*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15*s45*(3*s15^2-6*s15*s45+s45^2))/(s12*(-s15+s23+s34)^2*
(s12+s23-s45))+(11*s45*(10*s15^2-10*s15*s34+3*s34^2-
10*s15*s45+4*s34*s45+s45^2))/(36*s12^2*(s12+s23-s45))+
(60*s15^2-347*s15*s23+17*s23^2-174*s15*s34+18*s23*s34-
344*s34^2-88*s15*s45+11*s23*s45+44*s34*s45+11*s45^2)/
(36*s12^2)+(s15^2*(-7*s15^2+s15*s45+15*s45^2))/
(3*s12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*(14*s15^2+14*s15*s45+15*s45^2))/(6*s12*(-s15+s23+s34)*
(s12+s23-s45)^3)-(384*s15^2-1154*s15*s34+330*s34^2-
716*s15*s45+561*s34*s45+209*s45^2)/(36*s12*(s12+s23-s45))+
(11*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+
(s15*(20*s15^3+4*s15^2*s34+21*s15^2*s45-33*s15*s45^2+
33*s34*s45^2+33*s45^3))/(36*s12*(s12+s23-s45)^3)-
(5*s15*(s34^2-s34*s45+s45*(-3*s15+s45)))/
(s12*(-s15+s23+s34)^2)+
(5*s15*(s34^2-s34*s45+s45*(-3*s15+s45)))/((-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s34^3*(-(s34*(-2*s15+s45))+
s15*(-s15+s45)))/(3*s12^3*(-s15+s23)^3)+
(s34*(s15^3*s45-6*s34^3*(-4*s15+s45)-17*s15*s34^2*
(-2*s15+s45)+22*s15^2*s34*(-s15+s45)))/
(18*s12^3*(-s15+s23)^2)+(s15*s34*(s15+s34)^2*
(s34*(-2*s15+s45)+s15*(s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^3)+(11*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s12*s15)-
(11*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s15*(s12+s23-s45))+((s15+s34)*(2*s34^3*(-4*s15+s45)+
5*s15^3*(s15+s45)+s15*s34^2*(-26*s15+15*s45)+
s15^2*s34*(-s15+18*s45)))/(18*(-s15+s23)^2*
(s12+s23-s45)^3)+(123*s15^2+169*s23^2-860*s15*s34-
263*s34^2-154*s15*s45+121*s34*s45+44*s45^2+
s23*(101*s15+118*s34+44*s45))/(36*(s12+s23-s45)^2)+
(s15*(-11*s23^3+37*s15^2*s45+s23^2*(5*s15+11*s45)+
s15*s23*(6*s15+109*s45)))/(36*s12^3*s34)+
(12*s34^4+s34^3*(32*s15-5*s45)+15*s15^3*s45-
128*s15*s34^2*(-2*s15+s45)+s15^2*s34*(-117*s15+118*s45))/
(18*s12^3*(-s15+s23))+(-4*s34^4+81*s15*s34^2*(-2*s15+s45)+
s34^3*(-41*s15+8*s45)+s15^3*(10*s15+143*s45)+
s15^2*s34*(-151*s15+174*s45))/(18*(-s15+s23)*
(s12+s23-s45)^3)+(-82*s34^3+s23^2*(91*s15+115*s34)+
s34^2*(688*s15-151*s45)+12*s15^2*s45+
150*s15*s34*(-2*s15+s45)+s23*(-16*s15^2-35*s15*s34+
270*s34^2-85*s15*s45-39*s34*s45))/(36*s12^3)-
(s15*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^3)+
((s15-s34)*(s15^2*s34*(9*s15-5*s45)*s45+3*s15^3*s45^2+
s34^3*(-3*s15+s45)^2+s15*s34^2*(9*s15^2-3*s15*s45+s45^2)))/
(9*s12^4*(-s15+s23)^2)-(226*s15^3+443*s15^2*s45+77*s34^2*s45-
209*s15*s45^2+44*s45^3+11*s34*(8*s15^2-17*s15*s45+11*s45^2))/
(36*s12*(s12+s23-s45)^2)+(s15^3*(39*s15-37*s45)*s45+
2*s34^4*(-3*s15+s45)+s15*s34^2*(-45*s15^2+41*s15*s45-
15*s45^2)+s34^3*(6*s15^2-4*s15*s45+s45^2)+
3*s15^2*s34*(15*s15^2-26*s15*s45+13*s45^2))/
(6*s12^4*(-s15+s23))+(222*s23^3-15*s34^3+
s23^2*(59*s15+85*s34-86*s45)+6*s34^2*(-45*s15+19*s45)+
9*s15*s34*(-34*s15+31*s45)+s23*(17*s15^2-333*s15*s34-
144*s34^2-205*s15*s45+16*s34*s45)-
s15*(11*s15^2+236*s15*s45+33*s45^2))/(36*(s12+s23-s45)^3)+
(-10*s15^3*s45*(-s15+s45)^2+10*s15^2*s34*(-s15+s45)^3+
s34^3*(-10*s15^3+10*s15^2*s45-5*s15*s45^2+s45^3)-
5*s15*s34^2*(-4*s15^3+6*s15^2*s45-4*s15*s45^2+s45^3))/
(6*s12^5*(-s15+s23))+(-12*s34^4-11*s23^3*(s15+3*s34)+
s34^3*(48*s15-69*s45)+2*s15^2*(117*s15-80*s45)*s45+
s23^2*(107*s15*s34-96*s34^2+22*s15*s45+33*s34*s45)+
s34^2*(-306*s15^2+394*s15*s45-39*s45^2)+
6*s15*s34*(45*s15^2-95*s15*s45+28*s45^2)+
s23*(171*s34^3+s34^2*(-551*s15+143*s45)+
s34*(391*s15^2-355*s15*s45-11*s45^2)+
s15*(-11*s15^2+193*s15*s45-11*s45^2)))/(36*s12^4)+
(44*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(21*s34+11*s45)+
s34^3*(-60*s15^2+60*s15*s45-41*s45^2)-
2*s15^2*s45*(30*s15^2-82*s15*s45+33*s45^2)+
s34^2*(120*s15^3-180*s15^2*s45+164*s15*s45^2-11*s45^3)+
2*s15*s34*(-30*s15^3+90*s15^2*s45-123*s15*s45^2+22*s45^3)+
4*s23*(s34^3*(-15*s15+26*s45)+s15^2*s45*(-26*s15+33*s45)+
s34^2*(30*s15^2-78*s15*s45+11*s45^2)-
3*s15*s34*(5*s15^2-26*s15*s45+11*s45^2)))/(36*s12^5)+
(-(123*s15+17*s23-179*s34)/(36*s12^3)-
(s15*(5*s15^2-16*s15*s23+11*s23^2))/(36*s12^3*s34^2)+
(s15*(6*s15+79*s23))/(36*s12^3*s34)+(s15*(2*s15-3*s34)*s34^2)/
(9*s12^3*(s15-s23)^3)+(11*s34*(2*s23+3*s34))/(36*s12^3*s15)+
(81*s15^2-131*s15*s34-3*s34^2)/(18*s12^3*(s15-s23))+
(s34*(-13*s15^2+17*s15*s34+6*s34^2))/(18*s12^3*(s15-s23)^2)-
(s15*(s15*(s23-58*s45)+22*s23*(s23-s45)))/(36*s12^4*s34)-
(11*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)-
(11*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)+
(-147*s15+17*s23-179*s34)/(36*s12^2*(s12+s23-s45))+
(s15*(2*s15-3*s34)*s34^2)/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45))+(5*s15*(s15-s34)*s34)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(11*s34*(2*s23+3*s34))/(36*s12^2*s15*(s12+s23-s45))+
(s15*(-46*s15+75*s34))/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s34*(13*s15^2-17*s15*s34-6*s34^2))/
(18*s12^2*(s15-s23)^2*(s12+s23-s45))+
(-81*s15^2+131*s15*s34+3*s34^2)/(18*s12^2*(s15-s23)*
(s12+s23-s45))+(s15^2*s34^2)/(s12^3*(s15-s23)*s45^2)+
(s15^4*s34^2)/(6*s12^5*(s15-s23)*s45^2)+(s15^3*s34^2)/
(2*s12^4*(-s15+s23)*s45^2)-
((6*s15^3+6*s15^2*s23+6*s15*s23^2+17*s23^3)*s34^2)/
(36*s12^5*s45^2)+(s34*(18*s15^2*s34+17*s23^2*(2*s23+3*s34)+
2*s15*s23*(-11*s23+9*s34)))/(36*s12^4*s45^2)+
(-11*s15^2*s23+s15*(28*s23^2+66*s23*s34-36*s34^2)-
17*s23*(s23^2+6*s23*s34+6*s34^2))/(36*s12^3*s45^2)+
(s15^4*s34^2)/(6*s12^2*(-s15+s23)*(s12+s23-s45)^3*s45^2)+
(6*s15^3*s34^2+17*s23^3*(s23+s34)^2-2*s15*s23^2*
(14*s23^2+11*s23*s34-3*s34^2)+
s15^2*(11*s23^3+6*s23*s34^2))/(36*s12^2*(s12+s23-s45)^3*
s45^2)+(s15^3*s34^2)/(2*s12^2*(-s15+s23)*(s12+s23-s45)^2*
s45^2)+(-2*s15*s23*(14*s23^2+22*s23*s34-9*s34^2)+
17*s23^2*(s23^2+4*s23*s34+3*s34^2)+
s15^2*(11*s23^2+18*s34^2))/(36*s12^2*(s12+s23-s45)^2*s45^2)+
(s15^2*s34^2)/(s12^2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(11*s15^2*s23+17*s23*(s23^2+6*s23*s34+6*s34^2)+
s15*(-28*s23^2-66*s23*s34+36*s34^2))/
(36*s12^2*(s12+s23-s45)*s45^2)+(2*s15^3*(s15-s34)*s34)/
(3*s12^5*(s15-s23)*s45)+(s15^2*s34^3)/(3*s12^3*(s15-s23)^3*
s45)+(s15^3*s34^3)/(9*s12^4*(-s15+s23)^3*s45)+
(s15^2*s34^2*(s15+s34))/(3*s12^4*(s15-s23)^2*s45)-
(s15*s34^2*(7*s15+4*s34))/(6*s12^3*(s15-s23)^2*s45)+
(s34*(24*s15^2+s15*s34+s34^2))/(3*s12^3*(s15-s23)*s45)+
(s15*s34*(20*s15^2-3*s15*s34+2*s34^2))/(6*s12^4*(-s15+s23)*
s45)+(s34*(-11*s23^3+24*s15^2*(-s15+s34)+
24*s15*s23*(-s15+s34)+57*s23^2*(-s15+s34)))/(36*s12^5*s45)+
(33*s15^2+s23^2-387*s15*s34+96*s34^2-5*s23*(8*s15+33*s34))/
(36*s12^3*s45)+(s15^2*(-22*s23+120*s34)+
s15*(23*s23^2+208*s23*s34-30*s34^2)+
4*s34*(8*s23^2-27*s23*s34+s34^2))/(36*s12^4*s45)+
(s15^4*s34^3)/(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^3*s45)+
(s15^3*s34^2*(9*s15+8*s34))/(18*s12^2*(s15-s23)^2*
(s12+s23-s45)^3*s45)+(2*s15^2*s34*(4*s15^2+2*s15*s34+
s34^2))/(3*s12^2*(-s15+s23)*(s12+s23-s45)^3*s45)+
(50*s15*s23^3-137*s23^4+s23^2*(-11*s15^2+140*s15*s34-
39*s34^2)+4*s23*s34*(24*s15^2+3*s15*s34+s34^2)+
6*s15*s34*(16*s15^2+5*s15*s34+2*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(2*s15^3*s34^3)/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2*s45)+
(s15^2*s34^2*(5*s15+4*s34))/(6*s12^2*(s15-s23)^2*
(s12+s23-s45)^2*s45)+(s15*s34*(14*s15^2+3*s15*s34+
2*s34^2))/(3*s12^2*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-51*s23^3+31*s23^2*s34-90*s23*s34^2+8*s34^3+
s15^2*(-22*s23+168*s34)+s15*(45*s23^2+245*s23*s34+6*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(s15^2*s34^3)/
(3*s12^2*(-s15+s23)^3*(s12+s23-s45)*s45)+
(s15*s34^2*(7*s15+4*s34))/(6*s12^2*(s15-s23)^2*(s12+s23-s45)*
s45)+(s34*(24*s15^2+s15*s34+s34^2))/(3*s12^2*(-s15+s23)*
(s12+s23-s45)*s45)-(33*s15^2+s23^2-387*s15*s34+
96*s34^2-5*s23*(8*s15+33*s34))/(36*s12^2*(s12+s23-s45)*
s45)+(s15^2*(5*s15-11*s23)*s45)/(18*s12^4*s34^2)+
(7*s15^3*s45)/(3*s12^4*(-s15+s23)*(-s15+s23+s34))+
(7*s15^3*s45)/(3*s12^4*s34*(-s15+s23+s34))-
(s15^2*(35*s15+33*(s23-s45))*s45)/(36*s12^5*s34)+
(7*s15^3*(s15-s45)*s45)/(3*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)-(7*s15^3*s45)/(3*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^2)-(11*s15^3*s45^2)/
(36*s12^5*s34^2)+(s15^4*s45^2)/(6*s12^5*(s15-s23)*
(-s15+s23+s34)^2)-(s15^4*s45^2)/(6*s12^5*s34*
(-s15+s23+s34)^2)-(s15^4*s45^2)/(6*s12^5*s34^2*
(-s15+s23+s34))+(2*s15^3*s45*(-s15+s45))/
(3*s12^5*(-s15+s23)*(-s15+s23+s34))+
(2*s15^3*s45*(-s15+s45))/(3*s12^5*s34*(-s15+s23+s34))+
(11*s34^2*(-s23+s45))/(36*s12^4*s15)-
(5*s15^2*(-s15+s34)*s45*(-s15+s34+s45))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(93*s15^3-4*s34^3+s34^2*(7*s15-3*s45)-87*s15^2*s45+
48*s15*s34*(-2*s15+s45))/(18*s12^4*(-s15+s23))+
(s15^2*s34*(s15-3*s45)-5*s15^3*s45+4*s34^3*(-4*s15+s45)+
15*s15*s34^2*(-2*s15+s45))/(18*s12^2*(s15-s23)^2*
(s12+s23-s45)^2)+(-(s15^3*s34*s45)+2*s15*s34^3*
(-2*s15+s45))/(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2)-
(5*s15*(-s15+s34)*(s15*(-s34+s45)+s34*(s34+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(6*s15^4+s34^2*s45^2-12*s15^3*(s34+s45)-
4*s15*s34*s45*(s34+s45)+6*s15^2*(s34+s45)^2)/
(6*s12^5*(s15-s23))+(s15*s34*(-s15+s34)*(-(s34*s45)+
s15*(2*s34+s45)))/(9*s12^4*(s15-s23)^3)+
((-s15+s34)*(s34^2*s45+2*s15*s34*(-2*s34+s45)-
3*s15^2*(2*s34+s45)))/(9*s12^4*(s15-s23)^2)+
(-8*s34^3+5*s15^2*(2*s15-3*s45)+83*s15*s34*(-2*s15+s45)+
s34^2*(-33*s15+6*s45))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(s15*(-14*s15^2+15*s34*(3*s34+s45)+
s15*(-31*s34+29*s45)))/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(219*s15^2+145*s15*s23+
7*s34*(-19*s23+9*s34+8*s45)-3*s15*(94*s34+45*s45))/
(36*s12^4)+(-64*s15^2+84*s23^2-457*s15*s34+27*s34^2+
58*s15*s45+123*s34*s45-s23*(108*s15+211*s34+50*s45))/
(36*s12^2*(s12+s23-s45)^2)-
(s15*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45)^3)+(s15*(-60*s15^3+60*s34*(s34+s45)^2+
s15^2*(180*s34+151*s45)-15*s15*(12*s34^2+19*s34*s45+
5*s45^2)))/(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(5*s15^3*(s15-s45)*s45-2*s34^3*(-3*s15+s45)^2+
s15*s34^2*(-39*s15^2+43*s15*s45-13*s45^2)-
2*s15^2*s34*(7*s15^2-16*s15*s45+8*s45^2))/
(18*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(-36*s15^3+s15^2*(-69*s23+72*s34+105*s45)+
s34*(33*s23^2-69*s23*s34-33*s23*s45+35*s34*s45+11*s45^2)-
3*s15*(11*s23^2-46*s23*s34+12*s34^2-22*s23*s45+35*s34*s45+
11*s45^2))/(36*s12^5)+(331*s23^3-12*s34^3+
s23^2*(145*s15-182*s34-297*s45)+s34^2*(280*s15+19*s45)-
2*s34*(532*s15^2-532*s15*s45+51*s45^2)+
2*s15*(89*s15^2-218*s15*s45+86*s45^2)+
s23*(178*s15^2-698*s15*s34+15*s34^2-350*s15*s45+
250*s34*s45+86*s45^2))/(36*s12^2*(s12+s23-s45)^3)+
(91*s15^4+6*s15^3*(31*s34-32*s45)+6*s34^2*s45*(-s34+s45)+
2*s15*s34*(9*s34^2-25*s34*s45+31*s45^2)+
s15^2*(75*s34^2-202*s34*s45+96*s45^2))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^3))*tr5,
(s15*(5*s15^3-15*s15^2*s23+15*s15*s23^2-11*s23^3))/
(36*s12^2*s34^2)+(11*s15*(s15-s23)*s23)/(36*s12^2*s34)-
(11*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(534*s15+249*s23-132*s34-154*s45)/(36*s12)-
(35*s23+33*s34)/(6*s12-6*s45)-(s34*(s23+s34)^2)/
(9*(s12-s45)^3)+(5*s23^2+13*s23*s34+11*s34^2)/
(18*(s12-s45)^2)+(11*s34^2*(s23+s34)*(s23-s45))/
(12*s12^3*s15)-(11*s34^3*(s23-s45)^2)/(36*s12^4*s15)-
(11*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)-
(11*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)-
(2*s34^3)/(3*(s12-s45)*(s12+s23-s45)^2)+
s34^3/(6*(s12-s45)^2*(s12+s23-s45))-
(17*s34^2)/(6*(s12-s45)*(s12+s23-s45))-
(7*s23^2)/(3*s12*(s12-s34-s45))+
(7*s23^2)/(3*(s12-s45)*(s12-s34-s45))+
(3*s23^4*s34^3)/(2*s12*s45^6)-(3*s23^4*s34^3)/(2*(s12-s45)*s45^6)+
(10*s23^4*s34^3)/(9*s12^2*s45^5)-
(2*s23^3*s34^2*(3*s23+10*(-s15+s34)))/(3*s12*s45^5)+
(7*s23^4*s34^3)/(18*(s12-s45)^2*s45^5)+
(2*s23^3*s34^2*(3*s23+10*(-s15+s34)))/(3*(s12-s45)*s45^5)+
(5*s23^4*s34^3)/(6*s12^3*s45^4)+
(s23^2*s34*(130*s15^2-60*s15*s23+59*s23^2-355*s15*s34+
155*s23*s34+225*s34^2))/(18*s12*s45^4)-
(s23^3*s34^2*(31*s23+95*(-s15+s34)))/(18*s12^2*s45^4)-
(5*s23^3*s34^2*(-5*s15+s23+5*s34))/(18*(s12-s45)^2*s45^4)-
(s23^2*s34*(130*s15^2-60*s15*s23+59*s23^2-355*s15*s34+
155*s23*s34+225*s34^2))/(18*(s12-s45)*s45^4)+
(2*s23^4*s34^3)/(3*s12^4*s45^3)-
(s23^3*s34^2*(5*s23+13*(-s15+s34)))/(3*s12^3*s45^3)+
(s23^2*s34*(66*s23^2+s23*(-73*s15+151*s34)+
39*(3*s15^2-8*s15*s34+5*s34^2)))/(18*s12^2*s45^3)-
(s23*(-23*s15^3+90*s23^3+208*s15^2*s34-425*s15*s34^2+
240*s34^3+4*s23^2*(-47*s15+66*s34)+
2*s23*(5*s15^2-116*s15*s34+150*s34^2)))/(18*s12*s45^3)+
(2*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*(s12-s45)^3*s45^3)+
(s23^2*s34*(13*s15^2+13*s15*s23-7*s23^2-43*s15*s34+4*s23*s34+
30*s34^2))/(18*(s12-s45)^2*s45^3)+
(s23*(-23*s15^3+90*s23^3+208*s15^2*s34-425*s15*s34^2+
240*s34^3+4*s23^2*(-47*s15+66*s34)+
2*s23*(5*s15^2-116*s15*s34+150*s34^2)))/(18*(s12-s45)*s45^3)+
(2*s15^2*s23^2)/(s12*s34*s45^2)+(s23^3*(11*s23+13*(s15-s34))*
s34^2)/(12*s12^4*s45^2)-(11*s23^4*s34^3)/(36*s12^5*s45^2)+
(s23^2*s34*(39*s15^2+6*s15*s23+17*s23^2-91*s15*s34+7*s23*s34+
52*s34^2))/(12*s12^3*s45^2)+(99*s15^3+471*s23^3-
390*s15^2*s34+460*s15*s34^2-165*s34^3+
s23^2*(-515*s15+306*s34)+s23*(-211*s15^2+572*s15*s34-
330*s34^2))/(36*s12*s45^2)-
(s23*(157*s23^3+3*s23^2*(-99*s15+95*s34)+
s23*(-57*s15^2+54*s15*s34+42*s34^2)+
13*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3)))/
(36*s12^2*s45^2)+(s23*(5*s23^3+s23^2*(-10*s15+27*s34)-
s34*(s15^2-11*s15*s34+10*s34^2)+s23*(11*s15^2-38*s15*s34+
18*s34^2)))/(18*(s12-s45)^2*s45^2)+
(-285*s23^3+s23^2*(406*s15-450*s34)+
s23*(-43*s15^2+308*s15*s34-330*s34^2)+
s34*(-102*s15^2+265*s15*s34-165*s34^2))/(18*(s12-s45)*s45^2)+
(11*s23^2*(-s15+s23+s34)^3)/(12*(s12+s23-s45)^3*s45^2)+
(11*s23*(-s15+s23+s34)^2*(-2*s15+2*s23+5*s34))/
(12*(s12+s23-s45)^2*s45^2)+
(11*(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2)))/
(4*(s12+s23-s45)*s45^2)-(7*s23^2*(-s15+s23)^2)/
(3*s12*(s12-s34-s45)*s45^2)+
(s23^2*(13*s15^2-14*s15*s23+7*s23^2))/(3*(s12-s45)*
(s12-s34-s45)*s45^2)-(s15*s23^3)/(6*s12*s34^2*s45)+
(2*s15^2*s23^2)/(s12^2*s34*s45)-(s23^3*(101*s23+44*(s15-s34))*
s34^2)/(36*s12^5*s45)+(s23^2*s34*(17*s15^2-147*s15*s23+
275*s23^2+10*s15*s34+103*s23*s34-27*s34^2))/(36*s12^4*s45)-
(603*s15^2-1048*s15*s23+807*s23^2-1160*s15*s34+1144*s23*s34+
505*s34^2)/(36*s12*s45)-(s23*(-13*s15^3+258*s23^3+
34*s15^2*s34+15*s15*s34^2-36*s34^3+
s23^2*(-510*s15+674*s34)+s23*(67*s15^2-276*s15*s34+
165*s34^2)))/(36*s12^3*s45)+
(695*s23^3+s23^2*(-1042*s15+1011*s34)-
22*s34*(3*s15^2-8*s15*s34+5*s34^2)+
s23*(191*s15^2-441*s15*s34+206*s34^2))/(36*s12^2*s45)+
(2*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*(s12-s45)^3*s45)+
(-10*s23^3+s23^2*(10*s15-33*s34)+s23*(25*s15-28*s34)*s34+
(7*s15-5*s34)*s34^2)/(18*(s12-s45)^2*s45)-
(11*s23*(-s15+s23+s34)^2*(s15+2*s23+2*s34))/
(12*(s12+s23-s45)^3*s45)+(-33*s15^3+s23^3+36*s15^2*s34+
60*s15*s34^2-63*s34^3-s23^2*(35*s15+61*s34)+
s23*(67*s15^2+25*s15*s34-125*s34^2))/(12*(s12+s23-s45)^2*
s45)+(s15*(33*s15^2-72*s15*s34+40*s34^2))/
(6*s12*(s12+s23-s45)*s45)+(201*s15^2+69*s23^2-296*s15*s34+
35*s34^2+4*s23*(-51*s15+38*s34))/(12*(s12+s23-s45)*s45)+
((-25*s15*s34^2)/6+4*s34^3)/((s12-s45)*(s12+s23-s45)*s45)+
(14*s23^2*(-s15+s23))/(3*s12*(s12-s34-s45)*s45)-
(7*s23^2*(-s15+s23)^2)/(3*s12^2*(s12-s34-s45)*s45)-
(14*s23^2*(-s15+s23))/(3*(s12-s45)*(s12-s34-s45)*s45)-
(s15^2*(7*s15^2-16*s15*s23+11*s23^2)*s45)/(12*s12^3*s34^2)+
(s15^3*(9*s15-11*s23)*s45^2)/(12*s12^4*s34^2)-
(11*s15^4*s45^3)/(36*s12^5*s34^2)+(11*s15^2*s45^3)/
(36*s12^2*(s12+s23-s45)^3)+(s23^4*s34^3)/
(9*s45^4*(-s12+s45)^3)+(s23^2*s34*(2*s15^2-2*s15*s23+s23^2-
8*s15*s34+6*s23*s34+6*s34^2))/(9*s45^2*(-s12+s45)^3)-
(7*s23^2*(2*s15-2*s23+s45))/(3*s12^2*(s12-s34-s45))-
(s15*s23^3)/(6*s34*s45*(-s12+s34+s45)^2)+
(s15*s23^3)/(6*(s12-s45)*s45*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)^2*(s15-s23+s45)^2)/
(s12^3*(-s12+s34+s45)^2)+(10*s45^2*(s15+s45)*
(s15-s23+s45)^3)/(s12^4*(-s12+s34+s45)^2)-
(5*s45^3*(s15-s23+s45)^4)/(s12^5*(-s12+s34+s45)^2)+
(2*s15^2*s23^2)/(s34*s45^2*(-s12+s34+s45))-
(s15*s23^3)/(6*s34^2*s45*(-s12+s34+s45))-
(11*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)-(5*s45^2*(s15-s23+s45)^3*
(-s15-7*s23+7*s45))/(2*s12^5*(s12-s34-s45))+
(s15^3*s45^2*(79*s15-44*s23+44*s45))/(36*s12^5*s34)+
(-534*s15-39*s23+330*s34+154*s45)/(36*(s12+s23-s45))-
(s15^2*s45*(73*s15^2-189*s15*s23+55*s23^2+75*s15*s45-
55*s23*s45))/(36*s12^4*s34)+(-109*s15*s23+150*s23^2-
68*s15*s34+172*s23*s34+100*s34^2)/(9*s12*s45-9*s45^2)+
(11*s15*s45*(s15^2-s15*s45+s34*s45+s45^2))/
(12*s12*(s12+s23-s45)^3)+
(11*s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(36*s12^2*(s12+s23-s45))-
(914*s15^2-1086*s15*s34+330*s34^2-776*s15*s45+561*s34*s45+
209*s45^2)/(36*s12*(s12+s23-s45))+
(11*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))-
((s15-s23+s45)^2*(14*s23^2+(s15+s45)^2))/
(6*s12^3*(s12-s34-s45))+
(11*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)-(11*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(s45*(s15-s23+s45)^2*(-7*s15^2-7*s23^2+46*s15*s45+53*s45^2-
2*s23*(8*s15+23*s45)))/(3*s12^4*(s12-s34-s45))+
(s15*(-11*s23^3+s15*s23*(12*s15-53*s45)+11*s23^2*(7*s15+s45)+
s15^2*(-6*s15+31*s45)))/(36*s12^3*s34)+
(245*s15^2-3*s23^2-132*s15*s34+111*s34^2-154*s15*s45+
121*s34*s45+44*s45^2+s23*(-99*s15+84*s34+44*s45))/
(36*(s12+s23-s45)^2)+(132*s15^3-311*s15^2*s45-77*s34^2*s45+
209*s15*s45^2-44*s45^3+s34*(-108*s15^2+187*s15*s45-
121*s45^2))/(36*s12*(s12+s23-s45)^2)+
(11*(6*s23^3+3*s34^3+3*s23^2*(-s15+5*s34)+
s23*(-3*s15*s34+12*s34^2+s15*(s15-3*s45))-3*s15*s34*s45+
s15*(-3*s15^2+2*s15*s45-3*s45^2)))/(36*(s12+s23-s45)^3)+
(-853*s23^2-206*s34^2+s34*(206*s15+308*s45)+
s23*(613*s15-924*s34+359*s45)+11*(6*s15^2-8*s15*s45+s45^2))/
(36*s12^2)+(864*s23^3+s23^2*(-1211*s15+1393*s34-954*s45)+
s34*(-66*s15^2+132*s15*s34-66*s34^2+294*s15*s45-193*s34*s45+
264*s45^2)+s23*(158*s15^2-599*s15*s34+408*s34^2+
701*s15*s45-1023*s34*s45+348*s45^2))/(36*s12^3)+
(90*s23^4*(3*s34-5*s45)+4*s23^3*(101*s34^2+
90*s45*(3*s15+5*s45)-s34*(101*s15+270*s45))-
s45^2*(-44*s15^3+11*s34^3+606*s15^2*s45+1080*s15*s45^2+
450*s45^3+s34^2*(-44*s15+101*s45)+
s34*(66*s15^2-404*s15*s45-270*s45^2))+
4*s23*s45*(-11*s15^3+11*s34^3+303*s15^2*s45+810*s15*s45^2+
450*s45^3+s34^2*(-33*s15+101*s45)-
3*s34*(-11*s15^2+101*s15*s45+90*s45^2))-
6*s23^2*(11*s34^3+s34^2*(-22*s15+101*s45)+
s34*(11*s15^2-202*s15*s45-270*s45^2)+
s45*(101*s15^2+540*s15*s45+450*s45^2)))/(36*s12^5)+
(-354*s23^4+s23^3*(685*s15-1089*s34+1056*s45)+
s23*(13*s15^3+75*s34^3+103*s15^2*s45+637*s15*s45^2+
336*s45^3+s34^2*(-137*s15+485*s45)+
s34*(49*s15^2-823*s15*s45-1067*s45^2))+
s45*(-33*s34^3+s34^2*(88*s15-147*s45)+
2*s45*(55*s15^2+12*s15*s45+3*s45^2)+
6*s34*(-11*s15^2+49*s15*s45+44*s45^2))-
s23^2*(474*s34^2-7*s34*(95*s15+231*s45)+
2*(90*s15^2+673*s15*s45+522*s45^2)))/(36*s12^4)+
(-(s15*(5*s15^2-10*s15*s23+11*s23^2))/(36*s12^3*s34^2)-
(5*s15*s23)/(36*s12^3*s34)+(11*s34*(2*s23+3*s34))/
(36*s12^3*s15)+(-237*s15+601*s23+215*s34-264*s45)/
(36*s12^3)-(11*(s23+s34)^2*(s23-s45)^2)/
(36*s12^2*s15*(s12+s23-s45)^3)-
(11*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)-
(11*s34*(2*s23+3*s34))/(36*s12^2*s15*(s12+s23-s45))+
(s23*(-27*s15+28*s23-14*s45))/(6*s12^2*(s12-s45)*
(s12-s34-s45))+(5*s23^3*s34^2)/(6*s12^3*s45^4)-
(5*s23^3*s34^2)/(6*s12^2*(s12-s45)*s45^4)+
(2*s23^3*s34^2)/(3*s12^4*s45^3)-
(s23^2*s34*(-17*s15+6*s23+21*s34))/(6*s12^3*s45^3)+
(s23^3*s34^2)/(6*s12^2*(s12-s45)^2*s45^3)+
(s23^2*s34*(-17*s15+6*s23+21*s34))/(6*s12^2*(s12-s45)*s45^3)+
(s23^2*(26*s15+22*s23-15*s34)*s34)/(36*s12^4*s45^2)-
(11*s23^3*s34^2)/(36*s12^5*s45^2)+
(s23*(37*s15^2+73*s23^2+10*s23*(s15-3*s34)-78*s15*s34+
30*s34^2))/(36*s12^3*s45^2)+(s23^2*(5*s15+4*s23-6*s34)*s34)/
(18*s12^2*(s12-s45)^2*s45^2)-
(s23*(35*s15^2+53*s23^2+84*s23*s34+114*s34^2-
2*s15*(14*s23+69*s34)))/(18*s12^2*(s12-s45)*s45^2)+
(11*s23^3*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)^3*
s45^2)+(11*s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-
2*s15*(s23+2*s34)))/(12*s12^2*(s12+s23-s45)^2*s45^2)+
(11*s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)*s45^2)-(s15*s23*(-14*s15+s23))/
(6*s12^3*s34*s45)-(s23^2*(33*s15+101*s23-33*s34)*s34)/
(36*s12^5*s45)+(s23*(2*s15^2-79*s15*s23+174*s23^2+
40*s15*s34+158*s23*s34-42*s34^2))/(36*s12^4*s45)+
(-443*s23^2+79*s23*(2*s15-3*s34)+33*(s15^2-3*s15*s34+
2*s34^2))/(36*s12^3*s45)+(s23^2*s34*(-2*s15+s23+3*s34))/
(9*s12^2*(s12-s45)^3*s45)+(s23*(s15^2+10*s15*s23-5*s23^2-
2*s15*s34-16*s23*s34))/(18*s12^2*(s12-s45)^2*s45)-
(11*s23^2*(s15^2-4*s15*(s23+s34)+3*(s23+s34)^2))/
(12*s12^2*(s12+s23-s45)^3*s45)+
(s23*(-22*s15^2+21*s15*s23+s23^2+85*s15*s34-73*s23*s34-
74*s34^2))/(12*s12^2*(s12+s23-s45)^2*s45)-
(33*s15^2+2*s15*s23-35*s23^2-123*s15*s34+21*s23*s34+
98*s34^2)/(12*s12^2*(s12+s23-s45)*s45)+(7*(s15-s23)^2*s23)/
(3*s12^3*(s12-s34-s45)*s45)+((27*s15-14*s23)*s23^2)/
(6*s12^2*(s12-s45)*(s12-s34-s45)*s45)+
(s15^2*(8*s15-11*s23)*s45)/(18*s12^4*s34^2)+
(2*s34^2*s45)/(3*s12^2*(s12-s45)*(s12+s23-s45)^2)-
(s34^2*s45)/(6*s12^2*(s12-s45)^2*(s12+s23-s45))-
(11*s15^3*s45^2)/(36*s12^5*s34^2)+(s23^3*s34^2)/
(9*s12^2*s45^2*(-s12+s45)^3)+(7*s23*(2*s15-2*s23+s45))/
(3*s12^3*(s12-s34-s45))+(11*s34^2*(-s23+s45))/
(36*s12^4*s15)+(5*(s15+5*s23-5*s45)*s45*(s15-s23+s45)^2)/
(2*s12^5*(s12-s34-s45))+((s15-s23+s45)^2*
(s15+14*s23+s45))/(6*s12^4*(s12-s34-s45))-
(s15*s23^2)/(6*s12^2*s34*(-s12+s34+s45)^2)+
(s15*s23^2)/(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(5*s45*(s15+s45)*(s15-s23+s45)^2)/
(s12^4*(-s12+s34+s45)^2)-(5*s45^2*(s15-s23+s45)^3)/
(s12^5*(-s12+s34+s45)^2)-(s15*s23^2)/(6*s12^2*s34^2*
(-s12+s34+s45))+(s15*s23)/(6*s12^2*s34*(-s12+s34+s45))-
(s15*s23*(-14*s15+s23))/(6*s12^2*s34*s45*(-s12+s34+s45))+
(s34*(16*s15-21*s34+12*s45))/(6*s12^2*(s12-s45)*
(s12+s23-s45))+(48*s15-179*s23-120*s34+63*s45)/
(18*s12^2*(s12-s45))+(141*s15-243*s23+25*s34+138*s45)/
(36*s12^2*(s12+s23-s45))+(33*s15^2+349*s15*s23-612*s23^2-
66*s15*s34-349*s23*s34+33*s34^2-237*s15*s45+702*s23*s45+
158*s34*s45-264*s45^2)/(36*s12^4)+
(33*s15^2-76*s15*s23+169*s23^2-135*s15*s34+150*s23*s34+
114*s34^2)/(s12^2*(18*s12*s45-18*s45^2))+
(s15^2*s45*(79*s15+33*(-s23+s45)))/(36*s12^5*s34)+
(s15*(6*s15^2+s15*(83*s23-26*s45)+22*s23*(-s23+s45)))/
(36*s12^4*s34)+(10*s23^2+s34*(-3*s15+6*s34-8*s45)-
5*s23*(2*s15-4*s34+s45))/(18*s12^2*(s12-s45)^2)+
(s34*(-2*s23^2+s34*s45+s23*(2*s15-3*s34+s45)))/
(9*s12^2*(s12-s45)^3)+(-72*s23^2+s34*(-123*s15+147*s34+
s45)+s23*(-30*s15+97*s34+36*s45))/
(36*s12^2*(s12+s23-s45)^2)+(-11*s15*s23*(7*s23+6*s34)+
11*(s23+s34)*(11*s23^2+9*s23*s34-5*s23*s45-3*s34*s45))/
(36*s12^2*(s12+s23-s45)^3)+
(270*s23^3+s23^2*(-303*s15+303*s34-810*s45)+
s45*(33*s15^2-33*s15*s34+11*s34^2-303*s15*s45+101*s34*s45-
270*s45^2)+s23*(-33*s15^2+66*s15*s34-33*s34^2+
606*s15*s45-303*s34*s45+810*s45^2))/(36*s12^5))*tr5,
(-11*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(74*s15-163*s45)/(6*(s12+s15-s34))+(35*s23+33*s34)/
(6*s12-6*s45)+(s34*(s23+s34)^2)/(9*(s12-s45)^3)-
(5*s23^2+13*s23*s34+11*s34^2)/(18*(s12-s45)^2)+
(11*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)-
(11*s34^3*(s23-s45)^2)/(36*s12^4*s15)-
(11*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)-
(11*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)+
(2*s34^3)/(3*(s12-s45)*(s12+s23-s45)^2)-
s34^3/(6*(s12-s45)^2*(s12+s23-s45))+
(17*s34^2)/(6*(s12-s45)*(s12+s23-s45))+
(s15^2*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34^2)+
(7*s23^2)/(3*s12*(s12-s34-s45))-
(7*s23^2)/(3*(s12-s45)*(s12-s34-s45))-
(3*s23^4*s34^3)/(2*s12*s45^6)+(3*s23^4*s34^3)/(2*(s12-s45)*s45^6)-
(10*s23^4*s34^3)/(9*s12^2*s45^5)+
(2*s23^3*s34^2*(3*s23+10*(-s15+s34)))/(3*s12*s45^5)-
(7*s23^4*s34^3)/(18*(s12-s45)^2*s45^5)-
(2*s23^3*s34^2*(3*s23+10*(-s15+s34)))/(3*(s12-s45)*s45^5)-
(5*s23^4*s34^3)/(6*s12^3*s45^4)-
(s23^2*s34*(130*s15^2-60*s15*s23+59*s23^2-355*s15*s34+
155*s23*s34+225*s34^2))/(18*s12*s45^4)+
(s23^3*s34^2*(31*s23+95*(-s15+s34)))/(18*s12^2*s45^4)+
(s23^4*s34^3)/(9*(s12-s45)^3*s45^4)+
(5*s23^3*s34^2*(-5*s15+s23+5*s34))/(18*(s12-s45)^2*s45^4)+
(s23^2*s34*(130*s15^2-60*s15*s23+59*s23^2-355*s15*s34+
155*s23*s34+225*s34^2))/(18*(s12-s45)*s45^4)-
(2*s23^4*s34^3)/(3*s12^4*s45^3)+
(s23^3*s34^2*(5*s23+13*(-s15+s34)))/(3*s12^3*s45^3)-
(s23^2*s34*(66*s23^2+s23*(-73*s15+151*s34)+
39*(3*s15^2-8*s15*s34+5*s34^2)))/(18*s12^2*s45^3)+
(s23*(-23*s15^3+90*s23^3+208*s15^2*s34-425*s15*s34^2+
240*s34^3+4*s23^2*(-47*s15+66*s34)+
2*s23*(5*s15^2-116*s15*s34+150*s34^2)))/(18*s12*s45^3)+
(s23^2*s34*(-13*s15^2-13*s15*s23+7*s23^2+43*s15*s34-4*s23*s34-
30*s34^2))/(18*(s12-s45)^2*s45^3)-
(s23*(-23*s15^3+90*s23^3+208*s15^2*s34-425*s15*s34^2+
240*s34^3+4*s23^2*(-47*s15+66*s34)+
2*s23*(5*s15^2-116*s15*s34+150*s34^2)))/(18*(s12-s45)*s45^3)+
s15^3/(2*(s12-s34)*s45^2)+(s15^2*(s15-12*s23)*s23)/
(6*s12*s34*s45^2)-(s15^3*s23)/(6*(s12-s34)*s34*s45^2)-
(11*s23^4*s34^3)/(36*s12^5*s45^2)-
(s23^2*s34*(61*s15^2-44*s15*s23+43*s23^2-157*s15*s34+
79*s23*s34+96*s34^2))/(12*s12^3*s45^2)+
(s23^3*s34^2*(13*s23+35*(-s15+s34)))/(12*s12^4*s45^2)-
(33*s15^3+555*s23^3+6*s15^2*s34-200*s15*s34^2+165*s34^3+
s23^2*(-767*s15+774*s34)+s23*(41*s15^2-328*s15*s34+
390*s34^2))/(36*s12*s45^2)+
(s23*(185*s23^3+s23^2*(-381*s15+519*s34)+
3*s23*(9*s15^2-132*s15*s34+158*s34^2)+
35*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3)))/
(36*s12^2*s45^2)+(s23^2*s34*(2*s15^2-2*s15*s23+s23^2-
8*s15*s34+6*s23*s34+6*s34^2))/(9*(s12-s45)^3*s45^2)+
(s23*(-5*s23^3+s23^2*(10*s15-27*s34)+
s23*(-11*s15^2+38*s15*s34-18*s34^2)+
s34*(s15^2-11*s15*s34+10*s34^2)))/(18*(s12-s45)^2*s45^2)+
(285*s23^3+s23^2*(-406*s15+450*s34)+
s34*(102*s15^2-265*s15*s34+165*s34^2)+
s23*(43*s15^2-308*s15*s34+330*s34^2))/(18*(s12-s45)*s45^2)-
(s15^3*s34^3)/(6*(s12-s34)*(s12+s23-s45)^3*s45^2)+
(-5*s23^5+6*s15^3*s23*s34-6*s15^3*s34^2-
3*s23^4*(-5*s15+7*s34)-3*s23^3*(5*s15^2-16*s15*s34+9*s34^2)+
s23^2*(5*s15^3-33*s15^2*s34+33*s15*s34^2-11*s34^3))/
(36*(s12+s23-s45)^3*s45^2)+(2*s15^3*s34^2)/
(3*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(-10*s23^4+s23^3*(30*s15-63*s34)+18*s15^3*s34-
6*s23^2*(5*s15^2-24*s15*s34+18*s34^2)+
s23*(10*s15^3-99*s15^2*s34+132*s15*s34^2-55*s34^3))/
(36*(s12+s23-s45)^2*s45^2)-(s15^3*s34)/
((s12-s34)*(s12+s23-s45)*s45^2)+
(5*s15^3-5*s23^3+s23^2*(15*s15-42*s34)-66*s15^2*s34+
110*s15*s34^2-55*s34^3-3*s23*(5*s15^2-32*s15*s34+30*s34^2))/
(12*(s12+s23-s45)*s45^2)+(7*s23^2*(-s15+s23)^2)/
(3*s12*(s12-s34-s45)*s45^2)-
(s23^2*(13*s15^2-14*s15*s23+7*s23^2))/(3*(s12-s45)*
(s12-s34-s45)*s45^2)+(s15*(-14*s15^3+28*s15^2*s23-
26*s15*s23^2+s23^3))/(6*s12*s34^2*s45)+(s15^2*(3*s15+35*s23))/
(6*s12*s34*s45)-(s15^2*(7*s15^2-14*s15*s23+19*s23^2))/
(3*s12^2*s34*s45)-(11*s23^3*(4*s15+s23-4*s34)*s34^2)/
(36*s12^5*s45)+(-15*s15^2-892*s15*s23+651*s23^2+28*s15*s34+
362*s23*s34+5*s34^2)/(36*s12*s45)-
(s23^2*s34*(127*s15^2-57*s15*s23+169*s23^2-298*s15*s34+
101*s23*s34+171*s34^2))/(36*s12^4*s45)+
(-685*s23^3+s23^2*(1094*s15-771*s34)+
s23*(-25*s15^2+207*s15*s34-226*s34^2)-
22*s34*(3*s15^2-8*s15*s34+5*s34^2))/(36*s12^2*s45)+
(s23*(-35*s15^3+264*s23^3+254*s15^2*s34-447*s15*s34^2+
228*s34^3+s23^2*(-522*s15+574*s34)+
s23*(23*s15^2-258*s15*s34+279*s34^2)))/(36*s12^3*s45)+
(10*s23^3+s34^2*(-7*s15+5*s34)+s23*s34*(-25*s15+28*s34)+
s23^2*(-10*s15+33*s34))/(18*(s12-s45)^2*s45)+
(s15^2*(4*s15-11*s34)*s34^2)/(6*(s12-s34)*(s12+s23-s45)^3*
s45)+(106*s23^4+6*s15^2*(3*s15-11*s34)*s34+
33*s23^3*(-s15+4*s34)+12*s23^2*(-6*s15^2-3*s15*s34+4*s34^2)+
s23*(-s15^3+66*s15^2*s34-33*s15*s34^2+22*s34^3))/
(36*(s12+s23-s45)^3*s45)+(2*s15^2*s34*(-3*s15+14*s34))/
(3*(s12-s34)*(s12+s23-s45)^2*s45)+
(-3*s15^3+59*s23^3+250*s15^2*s34-92*s15*s34^2+79*s34^3+
s23^2*(149*s15+257*s34)+s23*(-205*s15^2-129*s15*s34+
175*s34^2))/(36*(s12+s23-s45)^2*s45)+(s15^2*(2*s15-19*s34))/
((s12-s34)*(s12+s23-s45)*s45)-
(s15*(33*s15^2-40*s15*s34+10*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(-399*s15^2+456*s15*s23-51*s23^2-300*s15*s34+
326*s23*s34+395*s34^2)/(36*(s12+s23-s45)*s45)+
((25*s15*s34^2)/6-4*s34^3)/((s12-s45)*(s12+s23-s45)*s45)-
(14*s23^2*(-s15+s23))/(3*s12*(s12-s34-s45)*s45)+
(7*(-s15+s23)^3*(s15+s23))/(3*s12^2*(s12-s34-s45)*s45)+
(14*s23^2*(-s15+s23))/(3*(s12-s45)*(s12-s34-s45)*s45)-
(29*s45^2)/(3*(s12-s34)*(s12+s15-s34))+
((57*s23-73*s45)*s45^2)/(18*(s12-s34)*(s12+s15-s34)*s34)-
(11*s15^3*(s15+4*s23-4*s45)*s45^2)/(36*s12^5*s34)+
((387*s34-34*s45)*s45^2)/(18*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))+(5*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2)+
(13*s45^3)/(18*(s12-s34)^2*(s12+s15-s34))-
(3*s15^4*s45^3)/(2*s12*s34^6)+(3*s15^4*s45^3)/(2*(s12-s34)*s34^6)-
(10*s15^4*s45^3)/(9*s12^2*s34^5)-(7*s15^4*s45^3)/
(18*(s12-s34)^2*s34^5)-(5*s15^4*s45^3)/(6*s12^3*s34^4)+
(s15^4*s45^3)/(9*(s12-s34)^3*s34^4)-(2*s15^4*s45^3)/
(3*s12^4*s34^3)-(11*s15^4*s45^3)/(36*s12^5*s34^2)+
(11*s15^2*s45^3)/(36*s12^2*(s12+s23-s45)^3)+
(s34*(43*s34-8*s45)*s45^3)/(18*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15*(5*s15-2*s45)*s45^3)/
(9*(s12-s34)*s34^2*(s12+s23-s45)^2)+(s34*(5*s34-s45)*s45^3)/
((s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^4)/(3*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s15^2*s45^4)/(9*s12*s34^2*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*(s12-s34)*s34^2*(s12+s23-s45)^3)-
(s15^2*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)+
(s34^3*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^3*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s34^3*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)-
((s15^2+s15*s34+s34^2)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(2*s34^2*s45^4)/(3*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^2*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(2*s34^2*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)+
s45^4/(18*s12*(s12+s15-s34)*s34*(s12+s23-s45))-
s45^4/(18*(s12-s34)*(s12+s15-s34)*s34*(s12+s23-s45))+
(s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(2*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*s45^3*(-s12+s45)^3)+
(2*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*s45*(-s12+s45)^3)+
(2*s15^2*s45^3*(-2*s15+s45))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s15^2*s45^3*(4*s15+s45))/
(6*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15*(-s15+s23-7*s45)*(s15-s23+s45)^2)/(6*(s12+s15-s34)^2*
s34^2)+(s45^3*(-41*s34+s45))/(18*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45))+(s45^3*(-30*s34+s45))/
(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s34^2*s45^3*(-2*s34+s45))/(6*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15*s23^3)/(6*s34*s45*(-s12+s34+s45)^2)-
(s15*s23^3)/(6*(s12-s45)*s45*(-s12+s34+s45)^2)+
(5*(s15+s45)^2*(s15-s23+s45)^2)/(s12^2*(-s12+s34+s45)^2)-
(10*s45*(s15+s45)*(s15-s23+s45)^3)/(s12^3*(-s12+s34+s45)^2)+
(5*s45^2*(s15-s23+s45)^4)/(s12^4*(-s12+s34+s45)^2)-
(2*s15^2*s23^2)/(s34*s45^2*(-s12+s34+s45))+
(s15*s23^3)/(6*s34^2*s45*(-s12+s34+s45))+
(s15*s45^3*(-5*s15+2*s45))/(9*s12*s34^2*(s12+s23-s45)^2)+
(s15*s45^3*(-5*s15+2*s45))/(9*(s12-s34)^2*s34*
(s12+s23-s45)^2)-(11*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)+(5*s45*(s15-s23+s45)^3*
(-s15-3*s23+3*s45))/(s12^4*(s12-s34-s45))+
(s15*(s15-s23+s45)^2*(s23+3*s45))/(3*(s12+s15-s34)^3*s34)+
(s15^3*s45^2*(2*s15-4*s23+5*s45))/(9*s34^3*(-s12+s34)^3)+
(s34^2*s45^3*(-15*s34+7*s45))/(18*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15^3*s45^2*(5*s15-13*s23+13*s45))/
(3*s12^3*s34^3)+(s15^3*s45^2*(13*s15-35*s23+32*s45))/
(12*s12^4*s34^2)+(2*s15^3*s45^2*(9*s15-30*s23+35*s45))/
(9*s12*s34^5)-(2*s15^3*s45^2*(9*s15-30*s23+35*s45))/
(9*(s12-s34)*s34^5)+(s15^3*s45^2*(5*s15-25*s23+36*s45))/
(18*(s12-s34)^2*s34^4)+(s15^3*s45^2*(31*s15-95*s23+104*s45))/
(18*s12^2*s34^4)+(-305*s15+226*s45)/(6*s12-6*s34)+
(356*s15+333*s23+636*s34+250*s45)/(36*(s12+s23-s45))-
(-1030*s15+543*s23+834*s34+628*s45)/(36*s12)+
(23*s15^2)/(2*s12*s45-2*s34*s45)-(3*s15^3+35*s15^2*s23)/
(6*s12*s34*s45-6*s34^2*s45)+(7*s15^4-14*s15^3*s23+
13*s15^2*s23^2)/(3*s12*s34^2*s45-3*s34^3*s45)+
(-159*s15^2-422*s15*s23+76*s23^2+496*s15*s45+109*s23*s45-
324*s45^2)/(18*s12*s34)+(72*s15^2-1277*s15*s23+881*s23^2-
208*s15*s34+1008*s23*s34+190*s34^2+356*s15*s45-75*s23*s45-
382*s34*s45-251*s45^2)/(36*s12^2)+
(s15^2-104*s15*s34-4*s15*s45+385*s34*s45-85*s45^2)/
(6*(s12+s15-s34)*(s12+s23-s45))-
(-109*s15*s23+150*s23^2-68*s15*s34+172*s23*s34+100*s34^2)/
(9*s12*s45-9*s45^2)+(-2*s15^2+(77*s15*s45)/9-(109*s45^2)/18)/
(s12-s34)^2-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*s12*s34^2*(s12+s23-s45))+
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)*s34^2*
(s12+s23-s45))-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)^2*s34*(s12+s23-s45))-
(s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45))+(s15*s45^2*(3*s15^2-6*s15*s45+s45^2))/
(18*s12*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*s45^2*(3*s15^2-6*s15*s45+s45^2))/(18*s12*s34*
(s12+s23-s45)^3)-(s15*s45^2*(3*s15^2-6*s15*s45+s45^2))/
(18*(s12-s34)*s34*(s12+s23-s45)^3)+
(2*s45*(s15^2-3*s15*s45+s45^2))/(3*(s12-s34)^3)-
(s15*s45^2*(-6*s15^2+4*s15*s45+s45^2))/(3*s12*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s45^2*(6*s15^2+6*s15*s34-8*s15*s45-
8*s34*s45+s45^2))/(3*(s12+s15-s34)^3*(s12+s23-s45))+
(11*s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(36*s12^2*(s12+s23-s45))+
(11*s15*s45*(-s15^2-3*s15*s45+3*s34*s45+3*s45^2))/
(36*s12*(s12+s23-s45)^3)-
(s45^2*(309*s34^2-116*s34*s45+4*s45^2))/(18*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*(s12-s34)^3*s34^2)+
(s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*s34*(-s12+s34)^3)+
(s34*s45^2*(96*s34^2-66*s34*s45+11*s45^2))/
(18*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(-12*s15^2+40*s15*s23-38*s23^2+30*s15*s45+11*s23*s45+
12*s45^2)/(9*s12*(s12+s15-s34))+
(15*s15^2-37*s15*s45+19*s45^2)/(3*(s12+s15-s34)^2)+
(106*s15^2+499*s15*s34-184*s15*s45-440*s34*s45+69*s45^2)/
(6*(s12-s34)*(s12+s23-s45))-
(s15^2*s45*(-7*s15^2+13*s15*s23+13*s23^2+2*s15*s45-79*s23*s45+
75*s45^2))/(18*(s12-s34)^2*s34^3)-
(s15^2*s45*(169*s15^2-57*s15*s23+127*s23^2+123*s15*s45-
271*s23*s45+144*s45^2))/(36*s12^4*s34)-
(s15^2*s45*(66*s15^2-73*s15*s23+117*s23^2+82*s15*s45-
321*s23*s45+222*s45^2))/(18*s12^2*s34^3)+
(54*s15^2+474*s15*s23-637*s15*s45-224*s23*s45+324*s45^2)/
(18*(s12-s34)*s34)+(3*s15^3+42*s15^2*s45-39*s15*s45^2-
26*s45^3)/(18*s12*(s12+s15-s34)*(s12+s23-s45))+
(9*s15^3-42*s15^2*s45+49*s15*s45^2-13*s45^3)/
(9*s12*s34*(s12+s23-s45))+(2*s15*s45^2-(4*s45^3)/3)/
(s12+s15-s34)^3+(s45*(3*s15^3+6*s15^2*s45+11*s15*s45^2-
s45^3))/(9*s12*(s12+s15-s34)*(s12+s23-s45)^2)-
(s45*(-6*s15^3+18*s15^2*s45-11*s15*s45^2+s45^3))/
(9*s12*s34*(s12+s23-s45)^2)+
(s45*(-6*s15^3+18*s15^2*s45-11*s15*s45^2+s45^3))/
(9*(s12-s34)*s34*(s12+s23-s45)^2)+
(s45*(12*s15^3-30*s15^2*s45+4*s15*s45^2+s45^3))/
(6*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(-23*s23^3+31*s23^2*s45+s23*s45^2+s45^3)/
(18*s12*(s12+s15-s34)*s34)+
(11*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+(-9*s15^3+42*s15^2*s45-
49*s15*s45^2+13*s45^3)/(9*(s12-s34)*s34*(s12+s23-s45))-
(330*s15^3-863*s15^2*s23-85*s15*s23^2+534*s15^2*s45+
546*s15*s23*s45+66*s23^2*s45-484*s15*s45^2-214*s23*s45^2+
148*s45^3)/(36*s12^2*s34)+(2*s45^3*(-2*s34^2+s15*(-2*s15+s45)+
s34*(-2*s15+s45)))/(3*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(11*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)-(11*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))-
(s45^2*(30*s34^3-4*s34^2*s45+s15*s45*(-4*s15+s45)+
s34*s45*(-4*s15+3*s45)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(124*s15^2+330*s34^2-684*s15*s45+
209*s45^2+187*s34*(-2*s15+3*s45))/(36*s12*(s12+s23-s45))-
(s15^2*s45*(59*s15^2+130*s23^2+84*s15*s45+297*s45^2-
20*s23*(3*s15+20*s45)))/(18*s12*s34^4)+
(s15^2*s45*(59*s15^2+130*s23^2+84*s15*s45+297*s45^2-
20*s23*(3*s15+20*s45)))/(18*(s12-s34)*s34^4)+
((s15-s23+s45)^2*(22*s15^2+7*s23^2-16*s15*s45-38*s45^2+
s23*(s15+31*s45)))/(3*s12^3*(s12-s34-s45))-
(s15^2*s45*(43*s15^2+61*s23^2+32*s15*s45+96*s45^2-
4*s23*(11*s15+37*s45)))/(12*s12^3*s34^2)+
(-221*s15^2+113*s23^2-1122*s15*s34+65*s34^2+2*s15*s45+
61*s34*s45+44*s45^2+s23*(57*s15+16*s34+44*s45))/
(36*(s12+s23-s45)^2)+(76*s23^2+s23*(52*s15-115*s45)-
3*s15*(35*s15+47*s45))/(18*s34*(-s12-s15+s34))+
(206*s15^3+414*s15^2*s45-286*s15*s45^2+207*s45^3+
s23^2*(-52*s15+74*s45)+s23*(-481*s15^2+310*s15*s45-
260*s45^2))/(18*(s12-s34)*s34^2)-
(192*s15^3+14*s23^3+345*s15^2*s45-400*s15*s45^2+148*s45^3+
s23^2*(-94*s15+5*s45)+s23*(-439*s15^2+448*s15*s45-146*s45^2))/
(18*s12*s34^2)+(-44*s15^3-109*s15^2*s45-77*s34^2*s45+
209*s15*s45^2-44*s45^3+s34*(20*s15^2+187*s15*s45-121*s45^2))/
(36*s12*(s12+s23-s45)^2)+
(s15*(-5*s15^3-24*s15^2*s45-45*s15*s45^2+80*s45^3+
s23^2*(-11*s15+13*s45)+s23*(10*s15^2+68*s15*s45-86*s45^2)))/
(18*(s12-s34)^2*s34^2)+(26*s15^3+3*s23^3+25*s15^2*s45+
14*s15*s45^2+15*s45^3-s23^2*(10*s15+s45)+
s23*(-19*s15^2+6*s15*s45-17*s45^2))/(6*(s12+s15-s34)^2*s34)+
(2*s15^2*s45-7*s15*s45^2+(10*s45^3)/3+
s34*(-5*s15^2+(67*s15*s45)/3-15*s45^2))/((s12+s15-s34)^2*
(s12+s23-s45))+(s45*(270*s34^3+3*s34*s45*(s15+6*s45)-
3*s34^2*(90*s15+83*s45)+s45*(3*s15^2+6*s15*s45-2*s45^2)))/
(18*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(6*s34*(s15-2*s45)*s45+s34^2*(-30*s15+41*s45)+
s45*(6*s15^2-8*s15*s45+s45^2)))/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(3*s12*(s12+s15-s34)^3)-
(7*(4*s15^3+2*s23^3+6*s15^2*s45+4*s15*s45^2+s45^3-
2*s23*(3*s15^2+3*s15*s45+s45^2)))/(3*s12^2*(s12-s34-s45))+
(4*s15^3-3*s23^3-21*s15^2*s45+6*s15*s45^2+s45^3+
s23^2*(10*s15+s45)+s23*(-11*s15^2+8*s15*s45+s45^2))/
(6*s12*(s12+s15-s34)^2)+
(s45*(s45*(10*s15^2-10*s15*s45+s45^2)-
5*s34*(2*s15^2-6*s15*s45+3*s45^2)))/(9*(s12-s34)^3*
(s12+s23-s45))-((s34-s45)*s45*(s15^2*s45^2+
s15*s34*s45*(-2*s15+3*s45)+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^3)+
(s45*(s15*(5*s15-2*s45)*s45^2+s34*s45*(-10*s15^2+17*s15*s45-
4*s45^2)+s34^2*(5*s15^2-15*s15*s45+12*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^2)+
(s45*(-12*s15^2+116*s15*s45-47*s45^2)+
2*s23*(9*s15^2-39*s15*s45+16*s45^2))/(18*(s12-s34)^2*s34)+
(14*s15^3-14*s23^3+69*s15^2*s45+114*s15*s45^2+59*s45^3+
s23^2*(42*s15+69*s45)-6*s23*(7*s15^2+23*s15*s45+19*s45^2))/
(18*s34^2*(-s12-s15+s34))+(s15*s45^3*(-6*s15+s45)+
s34^2*s45*(-22*s15^2+63*s15*s45-48*s45^2)+
3*s34*s45^2*(8*s15^2-13*s15*s45+3*s45^2)+
s34^3*(6*s15^2-25*s15*s45+33*s45^2))/(18*(s12-s34)^2*
(s12+s23-s45)^3)+(s45*(-60*s15^2+95*s15*s45-26*s45^2)+
3*s34*(20*s15^2-85*s15*s45+73*s45^2))/(18*(s12-s34)^2*
(s12+s23-s45))+(-9*s34^2*(-5*s15+52*s45)+
s45*(3*s15^2+24*s15*s45-13*s45^2)+
3*s34*(-15*s15^2+47*s15*s45+74*s45^2))/(9*(s12+s15-s34)*
(s12+s23-s45)^2)+(-68*s23^3-11*s34^3-
3*s23^2*(11*s15+67*s34)+2*s34^2*(141*s15+79*s45)+
s23*(-61*s15^2-321*s15*s34+18*s34^2-33*s15*s45+58*s34*s45)-
s15*(7*s15^2+50*s15*s45+33*s45^2)+
s34*(144*s15^2-383*s15*s45+80*s45^2))/(36*(s12+s23-s45)^3)+
(s34^2*(-30*s15^2+126*s15*s45-143*s45^2)-
2*s45^2*(15*s15^2-11*s15*s45+s45^2)+
s34*s45*(70*s15^2-178*s15*s45+89*s45^2))/(18*(s12-s34)^2*
(s12+s23-s45)^2)+(s15*(185*s15^3-35*s23^3+384*s15^2*s45-
120*s15*s45^2+424*s45^3+9*s23^2*(3*s15+32*s45)-
3*s23*(127*s15^2-46*s15*s45+222*s45^2)))/(36*s12^2*s34^2)+
(-876*s23^3-66*s34^3+s34^2*(132*s15+95*s45)+
s23^2*(1465*s15-1175*s34+978*s45)+
6*s45*(3*s15^2+88*s15*s45+3*s45^2)-
6*s34*(11*s15^2+18*s15*s45+58*s45^2)-
s23*(64*s15^2-223*s15*s34+186*s34^2+1471*s15*s45-
1089*s34*s45+384*s45^2))/(36*s12^3)+
(s15*(264*s15^3-35*s23^3+409*s15^2*s45-72*s15*s45^2+228*s45^3+
s23^2*(23*s15+227*s45)-s23*(522*s15^2+29*s15*s45+
420*s45^2)))/(36*s12^3*s34)+(s34^2*(-723*s15+830*s45)+
s34*(-360*s15^2+975*s15*s45-554*s45^2)+
2*(18*s15^3+78*s15^2*s45-63*s15*s45^2+13*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^2)+
(s15*(-23*s23^3+s23^2*(10*s15+199*s45)+
s23*(-188*s15^2+53*s15*s45-488*s45^2)+
6*(15*s15^3+35*s15^2*s45-6*s15*s45^2+55*s45^3)))/
(18*s12*s34^3)-(s15*(-23*s23^3+s23^2*(10*s15+199*s45)+
s23*(-188*s15^2+53*s15*s45-488*s45^2)+
6*(15*s15^3+35*s15^2*s45-6*s15*s45^2+55*s45^3)))/
(18*(s12-s34)*s34^3)+(-47*s34^3*(-3*s15+4*s45)+
s34^2*(111*s15^2-338*s15*s45+279*s45^2)+
s45*(12*s15^3+33*s15^2*s45-6*s15*s45^2+2*s45^3)-
s34*(18*s15^3+119*s15^2*s45-210*s15*s45^2+69*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^3)+
(11*(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(s34+s45)+
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45))))/
(36*s12^5)+(360*s23^4+s23^3*(-755*s15+711*s34-1440*s45)+
s23^2*(36*s15^2-127*s15*s34+102*s34^2+2326*s15*s45-
1119*s34*s45+2160*s45^2)+s45*(-33*s34^3+
s34^2*(88*s15+39*s45)-6*s34*(11*s15^2+15*s15*s45+
34*s45^2)+2*s45*(73*s15^2+408*s15*s45+180*s45^2))+
s23*(-35*s15^3+123*s34^3-149*s15^2*s45-2387*s15*s45^2-
1440*s45^3-s34^2*(281*s15+79*s45)+
s34*(193*s15^2+149*s15*s45+781*s45^2)))/(36*s12^4)+
((11*s34*(2*s23+3*s34))/(36*s12^3*s15)+
(14*s15+4*s23-(33*s34)/2-6*s45)/(s12^2*(s12-s34))+
(-48*s15+179*s23+120*s34-63*s45)/(18*s12^2*(s12-s45))-
(11*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)-
(11*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)-
(11*s34*(2*s23+3*s34))/(36*s12^2*s15*(s12+s23-s45))+
(63*s15+271*s23-101*s34-138*s45)/(36*s12^2*(s12+s23-s45))+
(s34*(12*s15+207*s34-34*s45))/(6*s12^2*(s12-s34)*
(s12+s23-s45))+(s34*(-16*s15+21*s34-12*s45))/
(6*s12^2*(s12-s45)*(s12+s23-s45))-(5*s23^3*s34^2)/
(6*s12^3*s45^4)+(5*s23^3*s34^2)/(6*s12^2*(s12-s45)*s45^4)-
(2*s23^3*s34^2)/(3*s12^4*s45^3)+
(s23^2*s34*(-17*s15+6*s23+21*s34))/(6*s12^3*s45^3)-
(s23^3*s34^2)/(6*s12^2*(s12-s45)^2*s45^3)-
(s23^2*s34*(-17*s15+6*s23+21*s34))/(6*s12^2*(s12-s45)*s45^3)-
(11*s23^3*s34^2)/(36*s12^5*s45^2)+(s15^2*(s23-3*s34))/
(6*s12^2*(-s12+s34)*s45^2)+
(s23^2*s34*(-70*s15+28*s23+81*s34))/(36*s12^4*s45^2)-
(s23*(59*s15^2-46*s15*s23+101*s23^2-210*s15*s34+120*s23*s34+
162*s34^2))/(36*s12^3*s45^2)+(s23^3*s34^2)/
(9*s12^2*(s12-s45)^3*s45^2)-(s23^2*(5*s15+4*s23-6*s34)*s34)/
(18*s12^2*(s12-s45)^2*s45^2)+
(s23*(35*s15^2+53*s23^2+84*s23*s34+114*s34^2-
2*s15*(14*s23+69*s34)))/(18*s12^2*(s12-s45)*s45^2)-
(s15^2*s34^4)/(6*s12^2*(s12-s34)*(s12+s23-s45)^3*s45^2)-
(-2*s15*s23^3*(5*s23+11*s34)+s23^3*(5*s23^2+16*s23*s34+
11*s34^2)+s15^2*(5*s23^3+6*s23^2*s34-6*s23*s34^2+
6*s34^3))/(36*s12^2*(s12+s23-s45)^3*s45^2)+
(2*s15^2*s34^3)/(3*s12^2*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(2*s15*s23^2*(5*s23+22*s34)+s15^2*(-5*s23^2-12*s23*s34+
18*s34^2)-s23^2*(5*s23^2+32*s23*s34+33*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45^2)-(s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(s15^2*(5*s23+18*s34)-2*s15*s23*(5*s23+33*s34)+
s23*(5*s23^2+48*s23*s34+66*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+(s15*(14*s15^2-41*s15*s23+s23^2))/(6*s12^3*s34*s45)-
(11*s23^2*(3*s15+s23-3*s34)*s34)/(36*s12^5*s45)+
(33*s15^2-64*s15*s23+433*s23^2-99*s15*s34+69*s23*s34+
66*s34^2)/(36*s12^3*s45)-(s23*(46*s15^2-29*s15*s23+
180*s23^2-136*s15*s34+40*s23*s34+90*s34^2))/(36*s12^4*s45)+
(s23*(-s15^2+2*s15*(-5*s23+s34)+s23*(5*s23+16*s34)))/
(18*s12^2*(s12-s45)^2*s45)-(33*s15^2-76*s15*s23+169*s23^2-
135*s15*s34+150*s23*s34+114*s34^2)/(18*s12^2*(s12-s45)*s45)+
(s15*(s15-4*s34)*s34^3)/(2*s12^2*(s12-s34)*(s12+s23-s45)^3*
s45)+(111*s23^4-6*s15*s23*(s15-12*s34)*s34+
12*s15*(s15-6*s34)*s34^2+s23^3*(58*s15+42*s34)+
s23^2*(11*s15^2-116*s15*s34+33*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(s15*s34^2*(-4*s15+31*s34))/
(3*s12^2*(s12-s34)*(s12+s23-s45)^2*s45)+
(-37*s23^3+7*s23^2*(15*s15+17*s34)+6*s15*s34*
(-3*s15+50*s34)+s23*(22*s15^2-329*s15*s34+90*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(s15*(3*s15-64*s34)*s34)/
(3*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(33*s15^2+152*s15*s23-95*s23^2-639*s15*s34+231*s23*s34+
162*s34^2)/(36*s12^2*(s12+s23-s45)*s45)+
(7*(s15-s23)^3)/(3*s12^3*(s12-s34-s45)*s45)+
(s23^2*(-27*s15+14*s23))/(6*s12^2*(s12-s45)*(s12-s34-s45)*
s45)-(s15^2*(4*s15+5*s23-13*s45)*s45)/(18*s12^2*(s12-s34)^2*
s34^2)-(11*s15^2*(s15+3*s23-3*s45)*s45)/(36*s12^5*s34)-
(2*s34^2*s45)/(3*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s34^2*s45)/(6*s12^2*(s12-s45)^2*(s12+s23-s45))-
(5*s15^3*s45^2)/(6*s12^3*s34^4)+(5*s15^3*s45^2)/
(6*s12^2*(s12-s34)*s34^4)-(2*s15^3*s45^2)/(3*s12^4*s34^3)-
(s15^3*s45^2)/(6*s12^2*(s12-s34)^2*s34^3)-(11*s15^3*s45^2)/
(36*s12^5*s34^2)+(s15^3*s45^2)/(9*s12^2*(s12-s34)^3*s34^2)-
(7*s34*s45^2)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2)-
(s34*s45^2)/(2*s12^2*(s12-s34)^2*(s12+s15-s34))+
(s34^3*(8*s34-5*s45)*s45^2)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)+
(2*s34^3*(3*s34-2*s45)*s45^2)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^3)+(s34*(15*s34-s45)*s45^2)/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))+
(s34*(22*s34-s45)*s45^2)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))-(s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s34^4*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s34^4*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34^4*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)+(2*s34^3*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^3*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(2*s34^3*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)-(s34^2*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))-
(s34^2*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45))-(s34^2*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45))+
(s23^2*s34*(-2*s15+s23+3*s34))/(9*s12^2*s45*(-s12+s45)^3)+
(10*s34^2*s45*(-s15+s45))/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(11*s34^2*(-s23+s45))/(36*s12^4*s15)-
(s15^3*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34^2)-
(5*(s15+2*s23-2*s45)*(s15-s23+s45)^2)/
(s12^4*(s12-s34-s45))+(s15*s23^2)/(6*s12^2*s34*
(-s12+s34+s45)^2)-(s15*s23^2)/(6*s12^2*(s12-s45)*
(-s12+s34+s45)^2)-(5*(s15+s45)*(s15-s23+s45)^2)/
(s12^3*(-s12+s34+s45)^2)+(5*s45*(s15-s23+s45)^3)/
(s12^4*(-s12+s34+s45)^2)+(s15*s23^2)/(6*s12^2*s34^2*
(-s12+s34+s45))-(s15*s23)/(6*s12^2*s34*(-s12+s34+s45))+
(s15*s23*(-14*s15+s23))/(6*s12^2*s34*s45*(-s12+s34+s45))+
(s34^2*s45^2*(-3*s15+3*s34+2*s45))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s15^2*s45*(s15-2*s23+4*s45))/
(9*s12^2*s34*(-s12+s34)^3)+(s34*s45*(-39*s34+5*s45))/
(3*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(s34^2*s45^2*(-23*s34+6*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34^2*s45^2*(-33*s34+10*s45))/(18*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s45*(-10*s23+32*s34+13*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34))+(s15^2*s45*(6*s15-17*s23+21*s45))/
(6*s12^3*s34^3)-(s15^2*s45*(6*s15-17*s23+21*s45))/
(6*s12^2*(s12-s34)*s34^3)+(s15^2*s45*(14*s15-35*s23+36*s45))/
(18*s12^4*s34^2)+(63*s15-713*s23-73*s34+348*s45)/
(36*s12^3)-(20*s15*s23-39*s15*s34)/
(s12^2*(3*s12*s45-3*s34*s45))+
(s45*(s15*(s23-s34-2*s45)+s34*s45))/
(s12^2*(s12+s15-s34)^3)+(360*s15^2+122*s15*s23+122*s23^2-
993*s15*s34-105*s23*s34+99*s34^2-80*s23*s45+67*s34*s45)/
(36*s12^2*(s12+s23-s45)^2)+(-14*s15^3+27*s15^2*s23)/
(s12^2*(6*s12*s34*s45-6*s34^2*s45))+
(s15*(-101*s15^2+46*s15*s23-59*s23^2+12*s15*s45+192*s23*s45-
162*s45^2))/(36*s12^3*s34^2)+
(s34*(12*s15^2-240*s15*s34-423*s34^2+34*s15*s45+282*s34*s45-
40*s45^2))/(18*s12^2*(s12-s34)*(s12+s23-s45)^2)+
(s15*(5*s15^2-10*s15*s23-s23^2+19*s15*s45+14*s23*s45-
22*s45^2))/(18*s12^2*(s12-s34)^2*s34)+
(s34*s45*(70*s34^2-31*s34*s45+2*s45^2))/(6*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)-
(s34^2*s45*(12*s34^2-9*s34*s45+2*s45^2))/(3*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+4*s45^2))/
(3*s12^2*(s12+s15-s34)^3*s34)-
(s15*(11*s15^2-22*s15*s23+11*s23^2+28*s15*s45-28*s23*s45+
23*s45^2))/(18*s12^2*(s12+s15-s34)*s34^2)-
(82*s15^2+13*s15*s23+13*s23^2-25*s15*s45-50*s23*s45+
43*s45^2)/(s12^2*(9*s12*s34-9*s34^2))+
(41*s15^2-10*s15*s23+14*s23^2+16*s15*s45-55*s23*s45+
53*s45^2)/(18*s12^2*(s12+s15-s34)*s34)+
(246*s15^2+55*s15*s23+24*s23^2-132*s15*s45-90*s23*s45+
66*s45^2)/(36*s12^3*s34)-(s15*(180*s15^2-29*s15*s23+
46*s23^2+62*s15*s45-118*s23*s45+72*s45^2))/(36*s12^4*s34)+
(33*s15^2-47*s15*s23+564*s23^2-66*s15*s34+29*s23*s34+
33*s34^2+51*s15*s45-588*s23*s45-28*s34*s45+204*s45^2)/
(36*s12^4)-(226*s34^2+2*s34*(-156*s15+s45)+
45*s15*(2*s15+s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(7*(3*s15^2+3*s23^2+3*s15*s45+s45^2-
3*s23*(2*s15+s45)))/(3*s12^3*(s12-s34-s45))+
(s23*(27*s15+14*(-2*s23+s45)))/(6*s12^2*(s12-s45)*
(s12-s34-s45))+(s15^2*(s15^2+s23^2+2*s23*s45-3*s45^2-
2*s15*(s23+s45)))/(6*s12^2*(s12+s15-s34)^2*s34^2)+
(s15*(27*s15^2+s23^2-7*s23*s45+10*s45^2+s15*(2*s23+s45)))/
(6*s12^2*(s12+s15-s34)^2*s34)+
(s34^2*s45*(5*s15*(s34-s45)+2*s45*(-4*s34+s45)))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45)^2)-
(5*s34*((21*s34-4*s45)*s45+4*s15*(-3*s34+s45)))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45))-
(s34*(-2*s23^2+s34*s45+s23*(2*s15-3*s34+s45)))/
(9*s12^2*(s12-s45)^3)+(s34^2*(s34-s45)*s45*
(2*s34*s45+s15*(-s34+s45)))/(9*s12^2*(s12-s34)^3*
(s12+s23-s45)^3)+(s45*(-3*s15*s23-4*s34*s45+
6*s15*(s34+s45)))/(9*s12^2*(s12-s34)^3)+
(-89*s15-10*s23+22*(4*s34+s45))/(6*s12^2*(s12+s15-s34))+
(s34^2*s45*(15*s15^2+15*s34^2+6*s34*s45-2*s45^2-
2*s15*(15*s34+s45)))/(3*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34*s45*(3*s15^2+s45*(6*s34+s45)-
3*s15*(s34+2*s45)))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s34*(s34^3*(6*s15-17*s45)+
s34*(14*s15-9*s45)*s45^2-2*s15*s45^3+6*s34^2*s45*
(-3*s15+5*s45)))/(18*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(-10*s23^2+5*s23*(2*s15-4*s34+s45)+
s34*(3*s15-6*s34+8*s45))/(18*s12^2*(s12-s45)^2)+
(-60*s15^2+(7*s23-19*s34-12*s45)*s45+
s15*(-4*s23+34*s34+12*s45))/(6*s12^2*(s12+s15-s34)^2)+
(s15*(53*s15^2+35*s23^2+22*s15*s45+104*s45^2-
4*s23*(7*s15+31*s45)))/(18*s12^2*(s12-s34)*s34^2)+
(-60*s15^3+s34*s45*(61*s34+10*s45)+2*s15^2*(62*s34+15*s45)-
s15*s34*(64*s34+85*s45))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(198*s34^3-60*s15^2*(s15+s45)-
s34^2*(397*s15+82*s45)+s34*(259*s15^2+204*s15*s45-
20*s45^2))/(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(60*s15^3-60*s34^3+69*s34^2*s45+22*s34*s45^2-2*s45^3+
s15^2*(-180*s34+58*s45)+s15*(180*s34^2-151*s34*s45-
4*s45^2)))/(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(2*s45*(18*s34^2-14*s34*s45+s45^2)-
5*s15*(3*s34^2-5*s34*s45+s45^2)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^2)+(s34*(30*s15^3-4*s15^2*(15*s34+16*s45)+
2*s15*s34*(15*s34+68*s45)+s45*(-72*s34^2-17*s34*s45+
4*s45^2)))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*(99*s34^3-156*s34^2*s45+54*s34*s45^2-5*s45^3+
s15^2*(-9*s34+3*s45)+2*s15*(45*s34^2-33*s34*s45+5*s45^2)))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(-185*s23^3+s23^2*(-79*s15-170*s34+79*s45)+
s23*s34*(-350*s15+129*s34+202*s45)-
s34*(366*s15^2+162*s34^2+4*s15*s45-22*s45^2+
51*s34*(-16*s15+s45)))/(36*s12^2*(s12+s23-s45)^3)+
(s45*(-6*s23+25*s34+9*s45)+9*s15*(s23-2*(s34+s45)))/
(9*s12^2*(s12-s34)^2)-(11*(3*s15^2*(s23-s45)+
s34*(-3*s23^2+3*s23*(s34+s45)-s45*(s34+s45))+
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45))))/(36*s12^5))*
tr5,(4*s15*s23^3)/(3*s12^2*(s12+s15-s34)^2)+
(s15*s23^3)/(s12^3*(s12+s15-s34))+(2*s15*s34^4)/
(3*s12^2*(-s15+s23)^3)+(15*s15^2)/(s12*(-s15+s23+s34))-
(11*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(s34^2*(s15^2+51*s15*s34+12*s34^2))/(18*s12^2*(-s15+s23)^2)+
(s34*(7*s15^2+292*s15*s34+21*s34^2))/(18*s12^2*(-s15+s23))-
(s23^2*(11*s15+s23-2*s45))/(3*s12^2*(s12+s15-s34))+
(11*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)-
(11*s34^3*(s23-s45)^2)/(36*s12^4*s15)-
(s15^6*s34)/(9*s12*(-s15+s23)^3*(s12+s23-s45)^3)-
(7*s15^5)/(3*s12*(-s15+s23+s34)*(s12+s23-s45)^3)-
(7*s15^6)/(3*s12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^3)-
(s15^4*(5*s15+2*s34))/(6*s12*(-s15+s23)*(s12+s23-s45)^3)-
(s15^5*(5*s15+6*s34))/(18*s12*(-s15+s23)^2*(s12+s23-s45)^3)-
(11*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)+
(7*s15^4)/(3*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(14*s15^5)/(3*s12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*s15^2*s34)/((-s15+s23+s34)*
(s12+s23-s45)^2)-(7*s15^4)/(3*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15^4*s34*(2*s15+3*s34))/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^2)-
(11*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)+
(s15^2*(25*s15^2+8*s15*s34+s34^2))/(3*s12*(-s15+s23)*
(s12+s23-s45)^2)+(s15^3*(5*s15^2+15*s15*s34+6*s34^2))/
(9*s12*(-s15+s23)^2*(s12+s23-s45)^2)+
(s15*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^2)+
(135*s15^3+299*s15^2*s34+245*s15*s34^2+24*s34^3)/
(18*(-s15+s23)*(s12+s23-s45)^2)+
(5*s15^4+24*s15^3*s34+56*s15^2*s34^2+51*s15*s34^3+8*s34^4)/
(18*(-s15+s23)^2*(s12+s23-s45)^2)+(2*s15^3*(7*s15-15*s45))/
(3*s12*(-s15+s23+s34)*(s12+s23-s45)^2)-
(15*s15^2)/((-s15+s23+s34)*(s12+s23-s45))-
(7*s15^4)/(3*s12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^3*
(s12+s23-s45))-(s15*(45*s15^2+102*s15*s34+17*s34^2))/
(6*s12*(-s15+s23)*(s12+s23-s45))-
(s15*(5*s15^3+24*s15^2*s34+57*s15*s34^2+12*s34^3))/
(18*s12*(-s15+s23)^2*(s12+s23-s45))-
(s15^2*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34^2)-
(5*s15^2*(s15+s34-s45))/(s12*(-s15+s23+s34)^2)+
(5*s15^2*(s15+s34-s45))/((-s15+s23+s34)^2*(s12+s23-s45))+
(5*s15*s34^3)/(2*s12*(-s15+s23)*s45^2)-(5*s15^2*s34^3)/
(3*s12^2*(-s15+s23)*s45^2)+(s15^3*s34^3)/(s12^3*(-s15+s23)*
s45^2)-(s15^4*s34^3)/(2*s12^4*(-s15+s23)*s45^2)+
(s15^5*s34^3)/(6*s12^5*(-s15+s23)*s45^2)+
((6*s15^4+6*s15^3*s23+6*s15^2*s23^2+6*s15*s23^3-5*s23^4)*s34^3)/
(36*s12^5*s45^2)+(s34^2*(5*s23^4-6*s15^3*s34-6*s15^2*s23*s34-
6*s15*s23^2*s34+s23^3*(-11*s15+5*s34)))/(12*s12^4*s45^2)+
(s34*(-5*s23^4+s23^3*(16*s15-15*s34)+12*s15^2*s34^2+
12*s15*s23*s34^2+s23^2*(-11*s15^2+33*s15*s34-10*s34^2)))/
(12*s12^3*s45^2)-(-11*s15^3+5*s23^3+66*s15^2*s34-
110*s15*s34^2+25*s34^3+3*s23^2*(-7*s15+10*s34)+
s23*(27*s15^2-96*s15*s34+50*s34^2))/(12*s12*s45^2)+
(5*s23^4-60*s15*s34^3+3*s23^3*(-7*s15+15*s34)+
9*s23^2*(3*s15^2-16*s15*s34+10*s34^2)+
s23*(-11*s15^3+99*s15^2*s34-198*s15*s34^2+50*s34^3))/
(36*s12^2*s45^2)-(s15^3*s34^3)/(6*(-s15+s23)*(s12+s23-s45)^3*
s45^2)+(5*s23^5-6*s15^2*s34^3-6*s15*s23*s34^3+
3*s23^4*(-7*s15+5*s34)+3*s23^3*(9*s15^2-16*s15*s34+5*s34^2)+
s23^2*(-11*s15^3+33*s15^2*s34-33*s15*s34^2+5*s34^3))/
(36*(s12+s23-s45)^3*s45^2)-(5*s15^2*s34^3)/
(6*(-s15+s23)*(s12+s23-s45)^2*s45^2)+
(10*s23^4-30*s15*s34^3+s23^3*(-42*s15+45*s34)+
6*s23^2*(9*s15^2-24*s15*s34+10*s34^2)+
s23*(-22*s15^3+99*s15^2*s34-132*s15*s34^2+25*s34^3))/
(36*(s12+s23-s45)^2*s45^2)-(5*s15*s34^3)/
(2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(-11*s15^3+5*s23^3+66*s15^2*s34-110*s15*s34^2+25*s34^3+
3*s23^2*(-7*s15+10*s34)+s23*(27*s15^2-96*s15*s34+50*s34^2))/
(12*(s12+s23-s45)*s45^2)-(s15^2*s23^2)/
(6*s12*(s12+s15-s34)^2*s45)-(s15^2*s23^2)/
(6*s12^2*(s12+s15-s34)*s45)+(s15*s23*(s15+2*s23))/
(6*s12*(s12+s15-s34)*s45)+(5*s15^4*(s15-s34)*s34^2)/
(6*s12^5*(-s15+s23)*s45)+(2*s15^2*s34^4)/(3*s12^2*(s15-s23)^3*
s45)+(s15^4*s34^4)/(9*s12^4*(s15-s23)^3*s45)+
(10*s15*s34^4)/(9*s12*(-s15+s23)^3*s45)+
(s15^3*s34^4)/(3*s12^3*(-s15+s23)^3*s45)+
(s15^2*s23^2)/(6*(s12+s15-s34)^2*(-s15+s34)*s45)+
(s15*s23*(s15+2*s23))/(6*(-s15+s34)*(-s12-s15+s34)*s45)+
(5*s34^3*(9*s15+2*s34))/(9*s12*(-s15+s23)^2*s45)-
(s15^3*s34^3*(3*s15+4*s34))/(9*s12^4*(-s15+s23)^2*s45)-
(s15*s34^3*(17*s15+8*s34))/(6*s12^2*(-s15+s23)^2*s45)+
(s15^2*s34^3*(23*s15+18*s34))/(18*s12^3*(-s15+s23)^2*s45)-
(s15^2*s34^2*(21*s15^2-4*s15*s34+4*s34^2))/(6*s12^4*(-s15+s23)*
s45)-(s34^2*(97*s15^2+14*s15*s34+4*s34^2))/
(6*s12^2*(-s15+s23)*s45)+(s15*s34^2*(50*s15^2+5*s15*s34+
6*s34^2))/(6*s12^3*(-s15+s23)*s45)-
(399*s15^2-390*s15*s23+75*s23^2-1308*s15*s34+204*s23*s34+
73*s34^2)/(36*s12*s45)+(s34^2*(-11*s23^4+30*s15^3*(s15-s34)-
30*s15^2*s23*(-s15+s34)-30*s15*s23^2*(-s15+s34)+
14*s23^3*(-s15+s34)))/(36*s12^5*s45)-
(s34*(-11*s23^4+s23^3*(3*s15+5*s34)+2*s23*s34*
(63*s15^2-24*s15*s34+2*s34^2)+6*s15*s34*
(21*s15^2-6*s15*s34+2*s34^2)+s23^2*(55*s15^2-28*s15*s34+
39*s34^2)))/(36*s12^4*s45)+
(23*s23^3+s23^2*(-118*s15+93*s34)+s23*(101*s15^2-513*s15*s34-
4*s34^2)-2*s34*(33*s15^2+203*s15*s34+46*s34^2))/
(36*s12^2*s45)+(s23^3*(6*s15-32*s34)+
4*s34^2*(75*s15^2-4*s15*s34+3*s34^2)+
s23^2*(5*s15^2+126*s15*s34+15*s34^2)+
s23*(-11*s15^3+110*s15^2*s34+69*s15*s34^2+70*s34^3))/
(36*s12^3*s45)-(s15^3*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^3*
s45)+s23^5/(6*(-s15+s34)*(s12+s23-s45)^3*s45)-
(s15^2*s34^3*(11*s15+6*s34))/(18*(-s15+s23)^2*(s12+s23-s45)^3*
s45)-(s15*s34^2*(9*s15^2+4*s15*s34+s34^2))/
(3*(-s15+s23)*(s12+s23-s45)^3*s45)-
(2*s23^4+5*s23^3*(13*s15+8*s34)+2*s34^2*(54*s15^2+13*s15*s34+
2*s34^2)+6*s23^2*(-14*s15^2+20*s15*s34+9*s34^2)+
s23*(11*s15^3+75*s15*s34^2+26*s34^3))/(36*(s12+s23-s45)^3*
s45)-(4*s15^2*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^2*s45)+
(s15*s23^3)/(3*(-s15+s34)*(s12+s23-s45)^2*s45)-
(s15*s34^3*(39*s15+16*s34))/(18*(-s15+s23)^2*(s12+s23-s45)^2*
s45)-(s34^2*(195*s15^2+48*s15*s34+8*s34^2))/
(18*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-33*s15^3+37*s23^3+44*s15^2*s34-346*s15*s34^2-73*s34^3+
s23^2*(-209*s15+21*s34)+s23*(217*s15^2-507*s15*s34-73*s34^2))/
(36*(s12+s23-s45)^2*s45)-(10*s15*s34^4)/(9*(-s15+s23)^3*
(s12+s23-s45)*s45)+(s15*s23*(s15+2*s23))/
(6*(-s15+s34)*(s12+s23-s45)*s45)-(5*s34^3*(9*s15+2*s34))/
(9*(-s15+s23)^2*(s12+s23-s45)*s45)-(s34^2*(54*s15+5*s34))/
(2*(-s15+s23)*(s12+s23-s45)*s45)+
(11*s15*(3*s15^2-8*s15*s34+5*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(399*s15^2+75*s23^2-1308*s15*s34+73*s34^2+
6*s23*(-65*s15+34*s34))/(36*(s12+s23-s45)*s45)+
(7*s15^4*s45)/(3*s12*(s12+s15-s34)*(s12+s23-s45)^3)+
(15*s15^3*s45)/((-s15+s23+s34)*(s12+s23-s45)^3)-
(7*s15^4*s45)/(3*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^3)+
(10*s15^3*s45)/((-s15+s23+s34)^2*(s12+s23-s45)^2)+
(10*s15^3*(s15-s45)*s45)/(s12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(2*s15^4*s45^2)/(s12^4*(-s15+s23)*
(-s15+s23+s34))-(2*s15^4*s45^2)/(s12^4*s34*
(-s15+s23+s34))+(5*s15^4*(s15-s45)*s45^2)/
(6*s12^5*(-s15+s23)*(-s15+s23+s34))+
(5*s15^4*(s15-s45)*s45^2)/(6*s12^5*s34*(-s15+s23+s34))+
(5*s15^4*s45^2)/(s12*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(11*s15^4*s45^3)/(36*s12^5*s34^2)+(s15^5*s45^3)/
(6*s12^5*(-s15+s23)*(-s15+s23+s34)^2)+
(s15^5*s45^3)/(6*s12^5*s34*(-s15+s23+s34)^2)+
(s15^5*s45^3)/(6*s12^5*s34^2*(-s15+s23+s34))+
(11*s15^2*s45^3)/(36*s12^2*(s12+s23-s45)^3)+
(s15^3*(20*s15-13*s45)*s45^3)/(18*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^3)+(s15^3*(s15-3*s45)*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^3)+
(11*s15^4*s45^4)/(18*s12*(s12+s15-s34)^4*(s12+s23-s45)^3)-
(s15^4*s45^4)/(9*(s12+s15-s34)^2*(-s15+s34)^3*
(s12+s23-s45)^3)+(5*s15^4*s45^4)/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45)^3)-(11*s15^4*s45^4)/
(18*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^3)-
((3*s15^2+2*s15*s34+s34^2)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(11*s15^3*s45^3*(-2*s15+s45))/
(9*s12*(s12+s15-s34)^4*(s12+s23-s45)^2)+
(2*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^2*(-s15+s34)^3*
(s12+s23-s45)^2)-(5*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^3*(-s15+s34)^2*(s12+s23-s45)^2)+
(11*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^4*(-s15+s34)*
(s12+s23-s45)^2)+(2*(2*s15+s34)*s45^3*(-2*s15+s45))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(7*s15^4*(s15+s45))/(3*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)-(s15*(-s15+s23-7*s45)*(s15-s23+s45)^2)/
(6*(s12+s15-s34)^2*s34^2)-(s15*(s15-s23+s45)^2*
(-s15+2*s23+2*s45))/(3*(s12+s15-s34)^3*s34)-
(11*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)-(s15^2*s45^3*(25*s15+3*s45))/
(18*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^3)+
(2*s15^3*s45^2*(-12*s15+5*s45))/(9*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^3*s45^3*(-8*s15+7*s45))/
(18*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^3)-
(s15^3*s45^3*(20*s15+11*s45))/(18*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^3*s45^2*(-21*s15+23*s45))/
(9*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(s15^3*s45^2*(51*s15-33*s23+28*s45))/(36*s12^4*s34^2)+
(s15^2*(-37*s15+30*s45))/(3*s12*(-s15+s23+s34)*
(s12+s23-s45))+(s15^3*s45^2*(19*s15-44*s23+44*s45))/
(36*s12^5*s34)-(-1138*s15+381*s23+730*s34+532*s45)/(36*s12)+
(-1138*s15+381*s23+730*s34+532*s45)/(36*(s12+s23-s45))+
(54*s15*s34^2+5*s34^3)/(-2*s12*s15*s45+2*s12*s23*s45)+
(72*s15^2-257*s15*s23+137*s23^2+406*s15*s34+258*s23*s34+
112*s34^2+188*s15*s45+53*s23*s45-154*s34*s45-163*s45^2)/
(36*s12^2)+(87*s15^2+2*s15*s23-130*s23^2+51*s15*s45+
295*s23*s45-144*s45^2)/(18*s12*s34)+
(87*s15^2+2*s15*s23-130*s23^2+51*s15*s45+295*s23*s45-
144*s45^2)/(18*s34*(-s12-s15+s34))+
(s15^2*s45*(11*s15^2+69*s15*s23-55*s23^2-135*s15*s45+
139*s23*s45-84*s45^2))/(36*s12^4*s34)+
(-89*s15^2+318*s15*s45-83*s45^2)/(6*(s12+s15-s34)*
(s12+s23-s45))+(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(18*s12*(s12+s15-s34)^4*(s12+s23-s45))-
(s45^2*(6*s15^2-8*s15*s45+s45^2))/(3*(s12+s15-s34)^3*
(s12+s23-s45))+(s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*(s15-s34)^3*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45))-
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45))+
(5*s15^2*(s15^2-4*s15*s45+s45^2))/(s12*(-s15+s23+s34)^2*
(s12+s23-s45))+(11*s45*(10*s15^2-10*s15*s34+3*s34^2-
10*s15*s45+4*s34*s45+s45^2))/(36*s12^2*(s12+s23-s45))-
(2*s15^2*s45^2*(6*s15^2-11*s15*s45+2*s45^2))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)+
(s15^2*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/(9*(s12+s15-s34)*
(-s15+s34)^3*(s12+s23-s45)^2)+
(s15*s45^2*(-63*s15^2+35*s15*s45+6*s45^2))/(18*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)+
(s15^2*s45^2*(30*s15^2-46*s15*s45+7*s45^2))/(9*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45)^2)+
(61*s15*s23+8*s23^2+56*s15*s45+9*s23*s45+10*s45^2)/
(6*(-s15+s34)*(-s12-s15+s34))+
(61*s15*s23+8*s23^2+56*s15*s45+9*s23*s45+10*s45^2)/
(6*(-s15+s34)*(s12+s23-s45))+
(s15^2*s45^2*(-30*s15^2+10*s15*s45+11*s45^2))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s45*(-135*s15^2+51*s15*s45+11*s45^2))/(6*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))+
(s15^2*(14*s15^2-73*s15*s45+18*s45^2))/(6*s12*(s12+s15-s34)*
(s12+s23-s45)^2)-(s15^2*s45*(48*s15^2-51*s15*s45+32*s45^2))/
(9*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15*(73*s15^2-106*s15*s45+53*s45^2))/(6*s12*(s12+s15-s34)*
(s12+s23-s45))+(s23*(41*s23^2-121*s23*s45+86*s45^2))/
(18*s12*(s12+s15-s34)*s34)-(816*s15^2-486*s15*s34+
330*s34^2-768*s15*s45+561*s34*s45+209*s45^2)/
(36*s12*(s12+s23-s45))+(314*s15^3-157*s15^2*s45-
77*s34^2*s45+11*s34*(17*s15-11*s45)*s45+209*s15*s45^2-
44*s45^3)/(36*s12*(s12+s23-s45)^2)+
(s15*s45*(-60*s15^3+126*s15^2*s45+20*s15*s45^2-11*s45^3))/
(18*s12*(s12+s15-s34)^3*(s12+s23-s45))-
(s15*s45*(-60*s15^3+198*s15^2*s45-76*s15*s45^2+s45^3))/
(18*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))+
(s15*s45*(-24*s15^3+90*s15^2*s45-40*s15*s45^2+s45^3))/
(18*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(s15*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s15-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(s15*s45*(-42*s15^3-159*s15^2*s45+9*s15*s45^2+s45^3))/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(11*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))-
(s45*(51*s15^3-96*s15^2*s45+3*s15*s45^2+2*s45^3))/
(18*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
(s15*s45*(42*s15^3-108*s15^2*s45+37*s15*s45^2+3*s45^3))/
(9*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)+
(-15*s15^3+67*s15^2*s45-42*s15*s45^2+11*s45^3)/
(3*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(-20*s15^3-4*s15^2*s34+s15^2*s45-33*s15*s45^2+
33*s34*s45^2+33*s45^3))/(36*s12*(s12+s23-s45)^3)+
((-8*s15^4)/3+8*s15^3*s45-(9*s15^2*s45^2)/2+(34*s15*s45^3)/9)/
(s12*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(-s15+s34)^3*(s12+s23-s45)^3)+
(-42*s15^4-159*s15^3*s45+324*s15^2*s45^2+22*s15*s45^3-2*s45^4)/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)+
(-42*s15^4+294*s15^3*s45-261*s15^2*s45^2+10*s15*s45^3+3*s45^4)/
(18*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(s15*s34^3*(s15*(s15-s45)+s34*(-2*s15+s45)))/
(3*s12^3*(-s15+s23)^3)+(s15*(s23^4-4*s15*s23^2*s45+
s15*s23*(3*s15-4*s45)*s45-4*s15*s45^2*(-2*s15+s45)))/
(9*(-s15+s34)^3*(s12+s23-s45)^2)+
(s34*(-(s15^3*s45)+6*s34^3*(-4*s15+s45)+17*s15*s34^2*
(-2*s15+s45)-22*s15^2*s34*(-s15+s45)))/
(18*s12^3*(-s15+s23)^2)-(s15*s34*(s15+s34)^2*
(s34*(-2*s15+s45)+s15*(s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^3)+((s15+s34)*(s15^2*s34*(s15-18*s45)+
s15*s34^2*(26*s15-15*s45)-2*s34^3*(-4*s15+s45)-
5*s15^3*(s15+s45)))/(18*(-s15+s23)^2*(s12+s23-s45)^3)-
(s15^2*s45*(51*s15^2+33*s23^2+84*s15*s45+46*s45^2-
84*s23*(s15+s45)))/(36*s12^3*s34^2)+
(2*s23^5-30*s15^2*s23^2*s45-17*s15*s23^3*s45+3*s15^2*s23*s45^2-
2*s23^4*(-6*s15+s45)+3*s15^2*s45^2*(8*s15+s45))/
(18*(-s15+s34)^2*(s12+s23-s45)^3)+
(11*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)-(11*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(-12*s34^4+s15^2*s34*(117*s15-118*s45)-15*s15^3*s45+
128*s15*s34^2*(-2*s15+s45)+s34^3*(-32*s15+5*s45))/
(18*s12^3*(-s15+s23))-(-6*s23^4+82*s15*s23^2*s45+
s15*s45^2*(6*s15+s45)+s15*s23*s45*(177*s15+s45)+
s23^3*(-63*s15+8*s45))/(18*(-s15+s34)*(s12+s23-s45)^3)+
(345*s15^2+169*s23^2+416*s15*s34+145*s34^2-970*s15*s45-
15*s34*s45+110*s45^2+s23*(-491*s15+268*s34+98*s45))/
(36*(s12+s23-s45)^2)+(4*s34^4+s15^2*s34*(151*s15-174*s45)+
s34^3*(41*s15-8*s45)-81*s15*s34^2*(-2*s15+s45)-
s15^3*(10*s15+143*s45))/(18*(-s15+s23)*(s12+s23-s45)^3)+
(-106*s23^2+3*s15*(88*s15-53*s45)+s23*(185*s15+322*s45))/
(18*s12*(s12+s15-s34))+
(s45*(-30*s15^3+47*s15^2*s45-21*s15*s45^2+s45^3+
s34*(-30*s15^2+41*s15*s45-13*s45^2)))/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s45*(s34^2*(270*s15-51*s45)+
15*s34*s45*(-17*s15+3*s45)+s45*(-207*s15^2+36*s15*s45-
2*s45^2)))/(18*(s12+s15-s34)*(s12+s23-s45)^3)-
(s15*(-14*s15^3+33*s23^3+95*s15^2*s45-56*s15*s45^2+s45^3+
s23^2*(-16*s15+s45)+s23*(29*s15^2-36*s15*s45+s45^2)))/
(18*(s12+s15-s34)^3*(-s15+s34))+
(s15*(-5*s15^3+9*s23^3+41*s15^2*s45-29*s15*s45^2+s45^3+
s23^2*(-7*s15+s45)+s23*(11*s15^2-18*s15*s45+s45^2)))/
(18*(s12+s15-s34)^2*(-s15+s34)^2)+
(s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(-s15+s34)^3*
(-s12-s15+s34))+(s15*(s23^3+s23^2*s45+
s23*s45*(-5*s15+s45)+s45*(7*s15^2-10*s15*s45+s45^2)))/
(9*(-s15+s34)^3*(s12+s23-s45))+
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*s12*(s12+s15-s34)^4)-
(s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^3)+(5*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^3*(-s15+s34)^2)-
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^4*(-s15+s34))+
(s15*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^3)+
((-s15+s34)*(s15^2*s34*(9*s15-5*s45)*s45+3*s15^3*s45^2+
s34^3*(-3*s15+s45)^2+s15*s34^2*(9*s15^2-3*s15*s45+s45^2)))/
(9*s12^4*(-s15+s23)^2)-(24*s15^3+5*s23^3+13*s15^2*s45-
4*s15*s45^2+7*s45^3-s23^2*(16*s15+13*s45)+
s23*(-13*s15^2+30*s15*s45+s45^2))/(6*(s12+s15-s34)^2*s34)+
(18*s23^3+s23^2*(111*s15+2*s45)+s45*(-288*s15^2-21*s15*s45+
2*s45^2)+s23*(-3*s15^2-20*s15*s45+2*s45^2))/
(18*(-s15+s34)*(s12+s23-s45)^2)+
(2*s23^3+2*s23^2*(12*s15+s45)+s23*s45*(17*s15+2*s45)+
s45*(-49*s15^2+10*s15*s45+2*s45^2))/(18*(-s15+s34)^2*
(-s12-s15+s34))+(2*s23^3+2*s23^2*(12*s15+s45)+
s23*s45*(17*s15+2*s45)+s45*(-49*s15^2+10*s15*s45+2*s45^2))/
(18*(-s15+s34)^2*(s12+s23-s45))-
(s45^2*(-10*s34^2*(-3*s15+s45)+3*s15*(10*s15^2-6*s15*s45+
s45^2)+s34*(30*s15^2-14*s15*s45+3*s45^2)))/
(6*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(-18*s15*s23^3-2*s23^4+6*s15*s23^2*s45+
s15*s23*s45*(41*s15+6*s45)+2*s15*s45*(-12*s15^2+19*s15*s45+
3*s45^2))/(18*(-s15+s34)^2*(s12+s23-s45)^2)+
(100*s15^3-4*s23^3-166*s15^2*s45+16*s15*s45^2+3*s45^3+
s23^2*(130*s15+3*s45)+s23*(-86*s15^2+22*s15*s45+3*s45^2))/
(18*(s12+s15-s34)^2*(-s15+s34))+
(-11*s15^3+76*s23^3+37*s34^3+s23^2*(-131*s15+135*s34-
24*s45)+370*s15^2*s45-93*s15*s45^2+4*s45^3-
6*s34^2*(-45*s15+4*s45)+s34*(306*s15^2+285*s15*s45-
68*s45^2)+s23*(95*s15^2+357*s15*s34+96*s34^2-221*s15*s45-
78*s34*s45+4*s45^2))/(36*(s12+s23-s45)^3)-
(s15*(20*s15^3-45*s23^3-95*s15^2*s45+2*s15*s45^2+11*s45^3+
s23^2*(46*s15+11*s45)+s23*(-53*s15^2+24*s15*s45+11*s45^2)))/
(18*s12*(s12+s15-s34)^3)+(-2*s34^4*(-3*s15+s45)+
s15^3*s45*(-39*s15+37*s45)-s34^3*(6*s15^2-4*s15*s45+s45^2)-
3*s15^2*s34*(15*s15^2-26*s15*s45+13*s45^2)+
s15*s34^2*(45*s15^2-41*s15*s45+15*s45^2))/
(6*s12^4*(-s15+s23))-(14*s15^3-14*s23^3+69*s15^2*s45+
114*s15*s45^2+59*s45^3+s23^2*(42*s15+69*s45)-
6*s23*(7*s15^2+23*s15*s45+19*s45^2))/(18*s12*s34^2)-
(14*s15^3-14*s23^3+69*s15^2*s45+114*s15*s45^2+59*s45^3+
s23^2*(42*s15+69*s45)-6*s23*(7*s15^2+23*s15*s45+19*s45^2))/
(18*s34^2*(-s12-s15+s34))+
(s15*(17*s15^3-11*s23^3+84*s15^2*s45+138*s15*s45^2+76*s45^3+
s23^2*(39*s15+84*s45)-3*s23*(15*s15^2+56*s15*s45+46*s45^2)))/
(36*s12^2*s34^2)+(-36*s23^3-50*s34^3+
s23^2*(-23*s15-53*s34+26*s45)+s34^2*(-424*s15+35*s45)-
24*s34*(-7*s15^2-7*s15*s45+4*s45^2)-
2*s45*(51*s15^2-54*s15*s45+23*s45^2)+
s23*(62*s15^2-353*s15*s34+6*s34^2-91*s15*s45+207*s34*s45+
56*s45^2))/(36*s12^3)+
(s45*(-158*s15^2+163*s15*s45-13*s45^2)+
s34*(30*s15^2-282*s15*s45+62*s45^2))/(6*(s12+s15-s34)*
(s12+s23-s45)^2)+(6*s15^3-162*s15^2*s45+36*s15*s45^2-
76*s45^3+s23^2*(-11*s15+26*s45)+s23*(5*s15^2-134*s15*s45+
62*s45^2))/(36*s12^2*s34)+(19*s23^3-2*s23^2*(89*s15+21*s45)+
s15*s23*(47*s15+68*s45)+s15*(62*s15^2-17*s15*s45+68*s45^2))/
(18*s12*(s12+s15-s34)^2)+
(s15*(-11*s23^3+s23^2*(17*s15+95*s45)+
s45*(-17*s15^2+72*s15*s45+92*s45^2)-
s23*(6*s15^2+167*s15*s45+140*s45^2)))/(36*s12^3*s34)+
(10*s15^3*s45*(-s15+s45)^2-10*s15^2*s34*(-s15+s45)^3-
s34^3*(-10*s15^3+10*s15^2*s45-5*s15*s45^2+s45^3)+
5*s15*s34^2*(-4*s15^3+6*s15^2*s45-4*s15*s45^2+s45^3))/
(6*s12^5*(-s15+s23))+(44*s23^3*s34*(-s15+s34)-
6*s23^2*(-s15+s34)^2*(s34+11*s45)+
s34^3*(60*s15^2-60*s15*s45+19*s45^2)-
2*s15^2*s45*(-30*s15^2+38*s15*s45+33*s45^2)-
s34^2*(120*s15^3-180*s15^2*s45+76*s15*s45^2+11*s45^3)+
2*s15*s34*(30*s15^3-90*s15^2*s45+57*s15*s45^2+22*s45^3)-
4*s23*(s34^3*(-15*s15+4*s45)-s15^2*s45*(4*s15+33*s45)+
s34^2*(30*s15^2-12*s15*s45-11*s45^2)+
3*s15*s34*(-5*s15^2+4*s15*s45+11*s45^2)))/(36*s12^5)+
(12*s34^4-s23^3*(11*s15+5*s34)+3*s34^3*(-16*s15+s45)+
s23^2*(53*s15*s34-42*s34^2+106*s15*s45-51*s34*s45)+
s34^2*(306*s15^2-218*s15*s45+15*s45^2)+
2*s15*s45*(-117*s15^2+55*s15*s45+42*s45^2)-
2*s34*(135*s15^3-219*s15^2*s45+15*s15*s45^2+14*s45^3)+
s23*(27*s34^3+s34^2*(133*s15+17*s45)+
s34*(-149*s15^2-31*s15*s45+73*s45^2)-
s15*(11*s15^2+77*s15*s45+179*s45^2)))/(36*s12^4)+
(s23^2/(s12^3*(s12+s15-s34))+(s15*(2*s15-3*s34)*s34^2)/
(9*s12^3*(-s15+s23)^3)+(11*s34*(2*s23+3*s34))/(36*s12^3*s15)+
(s34*(13*s15^2-17*s15*s34-6*s34^2))/(18*s12^3*(s15-s23)^2)+
(-81*s15^2+131*s15*s34+3*s34^2)/(18*s12^3*(s15-s23))-
(81*s15+101*s23+19*s34-96*s45)/(36*s12^3)+
(71*s15-22*s45)/(6*s12^2*(s12+s15-s34))-
(11*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)+
((7*s15^3)/3+5*s15^2*s34)/(s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(11*s34*(s23+s34)*(s23-s45))/
(18*s12^2*s15*(s12+s23-s45)^2)+(s15*(2*s15-3*s34)*s34^2)/
(9*s12^2*(s15-s23)^3*(s12+s23-s45))+(s15^2*(s15-s23)*s23)/
(9*s12^2*(-s15+s34)^3*(s12+s23-s45))-
(5*s15^2*s34)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(10*s15^2)/(s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(7*s15^3)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45))-(11*s34*(2*s23+3*s34))/
(36*s12^2*s15*(s12+s23-s45))+(-81*s15^2+131*s15*s34+
3*s34^2)/(18*s12^2*(-s15+s23)*(s12+s23-s45))+
(s34*(-13*s15^2+17*s15*s34+6*s34^2))/(18*s12^2*(s15-s23)^2*
(s12+s23-s45))+(s15^3*s34^2)/(2*s12^4*(s15-s23)*s45^2)+
(s15^2*s34^2)/(s12^3*(-s15+s23)*s45^2)+(s15^4*s34^2)/
(6*s12^5*(-s15+s23)*s45^2)+
((6*s15^3+6*s15^2*s23+6*s15*s23^2-5*s23^3)*s34^2)/
(36*s12^5*s45^2)+(s34*(-18*s15^2*s34+5*s23^2*(2*s23+3*s34)-
2*s15*s23*(11*s23+9*s34)))/(36*s12^4*s45^2)+
(-11*s15^2*s23-5*s23*(s23^2+6*s23*s34+6*s34^2)+
2*s15*(8*s23^2+33*s23*s34+18*s34^2))/(36*s12^3*s45^2)+
(s15^4*s34^2)/(6*s12^2*(s15-s23)*(s12+s23-s45)^3*s45^2)+
(-6*s15^3*s34^2+5*s23^3*(s23+s34)^2-2*s15*s23^2*
(8*s23^2+11*s23*s34+3*s34^2)+s15^2*(11*s23^3-6*s23*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45^2)+(s15^3*s34^2)/
(2*s12^2*(s15-s23)*(s12+s23-s45)^2*s45^2)+
(s15^2*(11*s23^2-18*s34^2)+5*s23^2*(s23^2+4*s23*s34+
3*s34^2)-2*s15*s23*(8*s23^2+22*s23*s34+9*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(s12^2*(s15-s23)*(s12+s23-s45)*s45^2)+
(11*s15^2*s23+5*s23*(s23^2+6*s23*s34+6*s34^2)-
2*s15*(8*s23^2+33*s23*s34+18*s34^2))/
(36*s12^2*(s12+s23-s45)*s45^2)+(2*s15^3*(s15-s34)*s34)/
(3*s12^5*(-s15+s23)*s45)+(s15^3*s34^3)/(9*s12^4*(s15-s23)^3*
s45)+(s15^2*s34^3)/(3*s12^3*(-s15+s23)^3*s45)-
(s15^2*s34^2*(s15+s34))/(3*s12^4*(s15-s23)^2*s45)+
(s15*s34^2*(7*s15+4*s34))/(6*s12^3*(s15-s23)^2*s45)+
(s34*(24*s15^2+s15*s34+s34^2))/(3*s12^3*(-s15+s23)*s45)+
(s15*s34*(20*s15^2-3*s15*s34+2*s34^2))/(6*s12^4*(s15-s23)*
s45)+(33*s15^2+86*s15*s23-23*s23^2+189*s15*s34-
39*s23*s34+36*s34^2)/(36*s12^3*s45)+
(s34*(-11*s23^3+24*s15^2*(s15-s34)+24*s15*s23*(s15-s34)+
9*s23^2*(-s15+s34)))/(36*s12^5*s45)-
(2*s15^2*(11*s23+60*s34)+s15*(s23^2+32*s23*s34-30*s34^2)+
2*s34*(-7*s23^2+12*s23*s34+2*s34^2))/(36*s12^4*s45)+
(s15^4*s34^3)/(9*s12^2*(s15-s23)^3*(s12+s23-s45)^3*s45)+
s23^5/(6*s12^2*(-s15+s34)*(s12+s23-s45)^3*s45)-
(s15^3*s34^2*(9*s15+8*s34))/(18*s12^2*(s15-s23)^2*
(s12+s23-s45)^3*s45)+(2*s15^2*s34*(4*s15^2+2*s15*s34+
s34^2))/(3*s12^2*(s15-s23)*(s12+s23-s45)^3*s45)-
(13*s23^4+s23^3*(52*s15+42*s34)+4*s23*s34*
(24*s15^2+3*s15*s34+s34^2)+6*s15*s34*(16*s15^2+5*s15*s34+
2*s34^2)+s23^2*(11*s15^2+52*s15*s34+27*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(2*s15^3*s34^3)/
(9*s12^2*(s15-s23)^3*(s12+s23-s45)^2*s45)+
((s15-s23)*s23^3)/(6*s12^2*(-s15+s34)*(s12+s23-s45)^2*s45)-
(s15^2*s34^2*(5*s15+4*s34))/(6*s12^2*(s15-s23)^2*
(s12+s23-s45)^2*s45)+(s15*s34*(14*s15^2+3*s15*s34+
2*s34^2))/(3*s12^2*(s15-s23)*(s12+s23-s45)^2*s45)-
(-29*s23^3+5*s23^2*s34+42*s23*s34^2+8*s34^3+
2*s15^2*(11*s23+84*s34)+s15*(69*s23^2+91*s23*s34+6*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(s15^2*s34^3)/
(3*s12^2*(s15-s23)^3*(s12+s23-s45)*s45)-
(s15*s34^2*(7*s15+4*s34))/(6*s12^2*(s15-s23)^2*(s12+s23-s45)*
s45)+(s34*(24*s15^2+s15*s34+s34^2))/(3*s12^2*(s15-s23)*
(s12+s23-s45)*s45)-(33*s15^2+86*s15*s23-23*s23^2+
189*s15*s34-39*s23*s34+36*s34^2)/(36*s12^2*(s12+s23-s45)*
s45)-(7*s15^3*s45)/(3*s12^4*(-s15+s23)*(-s15+s23+s34))-
(7*s15^3*s45)/(3*s12^4*s34*(-s15+s23+s34))+
(2*s15^3*(s15-s45)*s45)/(3*s12^5*(-s15+s23)*(-s15+s23+s34))+
(2*s15^3*(s15-s45)*s45)/(3*s12^5*s34*(-s15+s23+s34))+
(7*s15^3*s45)/(3*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^2)+(14*s15^3*s45)/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^2)-(11*s15^3*s45^2)/
(36*s12^5*s34^2)+(s15^4*s45^2)/(6*s12^5*(-s15+s23)*
(-s15+s23+s34)^2)+(s15^4*s45^2)/(6*s12^5*s34*
(-s15+s23+s34)^2)+(s15^4*s45^2)/(6*s12^5*s34^2*
(-s15+s23+s34))+(7*s15^3*s45^2)/(3*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45)^3)+
(s34^2*(3*s15-2*s45)*s45^2)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s15^2*(3*s15-2*s45)*s45^2)/
(6*s12^2*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(18*s12^2*(s15-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^3*s45^3)/(6*s12^2*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^3)+(s15^2*s45^2*(-2*s15+s45))/
(6*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(s15*s45*(-s15+s45))/(s12^2*(s12+s15-s34)^3)+
(7*s15^3*s45*(-s15+s45))/(3*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(11*s34^2*(-s23+s45))/(36*s12^4*s15)-
(s15^2*s45*(s15-s23+s45))/(s12^2*(s12+s15-s34)^3*s34)+
(s15^3*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34^2)-
(5*s15^3*s45*(-s15+s34+s45))/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^2*s45^2*(-3*s15+2*s45))/
(18*s12^2*(s15-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(17*s15-11*s23+14*s45))/(18*s12^4*s34^2)+
(-345*s15+101*s23+19*s34+36*s45)/(36*s12^2*(s12+s23-s45))+
(s15*s23*(-s23^2+s15*s45+s23*s45)^2)/(9*s12^2*(-s15+s34)^3*
(s12+s23-s45)^3)+(s15^2*s23*(-s23^2+2*s15*s45+s23*s45))/
(9*s12^2*(-s15+s34)^3*(s12+s23-s45)^2)-
(6*s15^2+39*s15*s23-28*s23^2+40*s15*s45+38*s23*s45-
46*s45^2)/(36*s12^3*s34)+(88*s15^2-194*s15*s34+59*s15*s45+
47*s34*s45-8*s45^2)/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(s15*s45*(6*s15^2-12*s15*s45+s45^2))/
(9*s12^2*(s15-s34)*(s12+s15-s34)*(s12+s23-s45)^2)-
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+
(s34*s45*(3*s15^2-6*s15*s45+s45^2))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s15*s45*(3*s15^2-6*s15*s45+s45^2))/
(6*s12^2*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(-72*s15^2+38*s15*s23+4*s23^2+14*s15*s45+s23*s45+s45^2)/
(18*s12^2*(-s15+s34)*(s12+s23-s45))+
(17*s15^2-8*s15*s45+2*s45^2)/(3*s12^2*(s12+s15-s34)^2)-
(s15*(27*s15^2+2*s15*s23+s23^2-3*s15*s45-3*s23*s45+
6*s45^2))/(6*s12^2*(s12+s15-s34)^2*s34)+
(-296*s15^2+28*s23^2+5*s23*s34+39*s34^2+
s15*(-268*s23+1039*s34-34*s45)-34*s23*s45-159*s34*s45+
8*s45^2)/(36*s12^2*(s12+s23-s45)^2)+
(s15*(11*s15^2-22*s15*s23+11*s23^2+28*s15*s45-28*s23*s45+
23*s45^2))/(18*s12^2*(s12+s15-s34)*s34^2)-
(29*s15^2+14*s15*s23+2*s23^2-20*s15*s45-19*s23*s45+
23*s45^2)/(18*s12^2*(s12+s15-s34)*s34)+
(6*s15^3-39*s15^2*s45+18*s15*s45^2+s45^3)/(18*s12^2*(s15-s34)*
(s12+s15-s34)*(s12+s23-s45))-
(s15^2*s34*(s15-3*s45)-5*s15^3*s45+4*s34^3*(-4*s15+s45)+
15*s15*s34^2*(-2*s15+s45))/(18*s12^2*(s15-s23)^2*
(s12+s23-s45)^2)+(s15^3*s34*s45-2*s15*s34^3*(-2*s15+s45))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2)+
(s15*(s23^2*(2*s23-s45)+12*s15^2*s45-2*s15*(-2*s23+s45)^2))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*s45*(13*s15+33*(-s23+s45)))/(36*s12^5*s34)-
(s15^2*(s15^2+s23^2+2*s23*s45-3*s45^2-2*s15*(s23+s45)))/
(6*s12^2*(s12+s15-s34)^2*s34^2)+
(s15*(6*s15^2+2*s23^2+s23*s45+s45^2-4*s15*(2*s23+s45)))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45))-
(5*s15^2*(s15*(-s34+s45)+s34*(s34+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(6*s15^4+s34^2*s45^2-12*s15^3*(s34+s45)-
4*s15*s34*s45*(s34+s45)+6*s15^2*(s34+s45)^2)/
(6*s12^5*(s15-s23))+(s15*(s15-s34)*s34*(-(s34*s45)+
s15*(2*s34+s45)))/(9*s12^4*(s15-s23)^3)+
((-s15+s34)*(2*s15*s34*(2*s34-s45)-s34^2*s45+
3*s15^2*(2*s34+s45)))/(9*s12^4*(s15-s23)^2)-
(s15*(17*s15^2+11*s23^2+56*s15*s45+46*s45^2-
28*s23*(s15+2*s45)))/(36*s12^3*s34^2)-
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(18*s12^2*(s15-s34)^2*(s12+s15-s34))+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(6*s12^2*(s12+s15-s34)^2*(-s15+s34))+
(8*s34^3+s34^2*(33*s15-6*s45)-83*s15*s34*(-2*s15+s45)+
5*s15^2*(-2*s15+3*s45))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(5*s15^2*(2*s15^2+2*(s34+s45)^2-
s15*(4*s34+5*s45)))/(s12^2*(s15-s23-s34)*
(s12+s23-s45)^3)+(-14*s15^2+16*s23^2+s23*s45+s45^2+
2*s15*(5*s23+7*s45))/(18*s12^2*(s15-s34)*(s12+s15-s34))+
(10*s23^3+s23^2*(26*s15-6*s45)+s15*s45*(21*s15+2*s45)-
s15*s23*(54*s15+19*s45))/(18*s12^2*(-s15+s34)*
(s12+s23-s45)^2)+(-153*s15^2+28*s23^2-25*s23*s34+
3*s34^2-56*s23*s45-10*s34*s45+28*s45^2+
s15*(13*s23+150*s34+21*s45))/(36*s12^4)+
(60*s15^3+2*s15*(29*s34-3*s45)*s45+s45^2*(-16*s34+s45)-
s15^2*(64*s34+27*s45))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s23^4+2*s23^3*(28*s15-5*s45)+
93*s15^2*s45^2+2*s23^2*s45*(-59*s15+3*s45)+
s15*s23*s45*(-105*s15+62*s45))/(18*s12^2*(-s15+s34)*
(s12+s23-s45)^3)+(s15*(-22*s23^2-56*s45*(s15+s45)+
s23*(23*s15+78*s45)))/(36*s12^4*s34)+
(-93*s15^3+s34^2*(4*s34+3*s45)-s15*s34*(7*s34+48*s45)+
s15^2*(96*s34+87*s45))/(18*s12^4*(-s15+s23))+
(s15*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45)^3)+(s45*(s34^2*s45*(-8*s34+5*s45)+
s15^2*(-30*s34^2+s45^2)+s15*s34*(30*s34^2+4*s34*s45+
s45^2)))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(-30*s15^3*s34+2*s34*(10*s34-3*s45)*s45^2+
s15*s45*(-72*s34^2+3*s34*s45-2*s45^2)+
s15^2*(30*s34^2+64*s34*s45+3*s45^2))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(180*s15^3+s15^2*(-597*s34+168*s45)-
2*s45*(51*s34^2-45*s34*s45+2*s45^2)+
3*s15*(183*s34^2-148*s34*s45+9*s45^2))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(2*s34^3*(-3*s15+s45)^2+5*s15^3*s45*(-s15+s45)+
2*s15^2*s34*(7*s15^2-16*s15*s45+8*s45^2)+
s15*s34^2*(39*s15^2-43*s15*s45+13*s45^2))/
(18*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(2*s23^3*(s23-s45)^2-16*s15^2*s23*(s23-s45)*s45+
6*s15^3*s45^2+s15*s23^2*(10*s23^2-23*s23*s45+13*s45^2))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(91*s15^4+6*s15^3*(31*s34-32*s45)+6*s34^2*s45*(-s34+s45)+
2*s15*s34*(9*s34^2-25*s34*s45+31*s45^2)+
s15^2*(75*s34^2-202*s34*s45+96*s45^2))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^3)+(-180*s15^3*s34+
6*s15^2*(60*s34^2-29*s34*s45-s45^2)+
s34*s45*(27*s34^2-60*s34*s45+11*s45^2)+
s15*(-180*s34^3+279*s34^2*s45+6*s34*s45^2+4*s45^3))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(36*s15^3+3*s15^2*(s23-24*s34-13*s45)+
s15*(-33*s23^2-6*s23*s34+36*s34^2+66*s23*s45+39*s34*s45-
33*s45^2)+s34*(33*s23^2+3*s23*(s34-11*s45)+
s45*(-13*s34+11*s45)))/(36*s12^5)+
(-178*s15^3+65*s23^3+s23^2*(88*s34-69*s45)+
s15^2*(-178*s23+1064*s34+430*s45)+
s34*(12*s34^2+13*s34*s45-6*s45^2)+
s23*(51*s34^2-122*s34*s45+16*s45^2)+
s15*(-121*s23^2+2*s23*(327*s34+67*s45)+
8*(-35*s34^2-34*s34*s45+s45^2)))/(36*s12^2*
(s12+s23-s45)^3))*tr5,-s23^3/(3*s12^2*(s12+s15-s34))+
(2*s34^4)/(3*s12^2*(-s15+s23)^2)+s34^4/(3*s12^2*s15*(-s15+s23))+
(s34^2*(s15+51*s34))/(18*s12^2*(-s15+s23))+
(s23^3+13*s23^2*s34+33*s23*s34^2+23*s34^3)/(6*s12^2*s15)-
(s34*(s23^3+s34^2*(s34-11*s45)+11*s23*s34*(s34-s45)+
s23^2*(11*s34-s45)))/(6*s12^3*s15)-
(s15^5*s34)/(9*s12*(-s15+s23)^2*(s12+s23-s45)^3)-
(5*s15^4*(s15+s34))/(18*s12*(-s15+s23)*(s12+s23-s45)^3)+
(13*s23^4+s23*s34^2*(13*s34-34*s45)+s34^3*(s34-13*s45)+
s23^3*(34*s34-13*s45)+34*s23^2*s34*(s34-s45))/
(18*s15*(s12+s23-s45)^3)+(s23^4*(s23-s45))/
(18*s15*(-s15+s34)*(s12+s23-s45)^3)+
(2*s34^4)/(9*s15*(-s15+s23)*(s12+s23-s45)^2)+
s23^4/(18*s15*(-s15+s34)*(s12+s23-s45)^2)+
(s15^3*s34*(2*s15+3*s34))/(9*s12*(-s15+s23)^2*
(s12+s23-s45)^2)+(s15^2*(10*s15^2+28*s15*s34+9*s34^2))/
(18*s12*(-s15+s23)*(s12+s23-s45)^2)+
(s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^2)+
(5*s15^3+23*s15^2*s34+53*s15*s34^2+45*s34^3)/
(18*(-s15+s23)*(s12+s23-s45)^2)+
(16*s23^3+70*s23^2*s34+100*s23*s34^2+49*s34^3)/
(18*s15*(s12+s23-s45)^2)-(s15*s34*(s15^2+3*s15*s34+6*s34^2))/
(9*s12*(-s15+s23)^2*(s12+s23-s45))-
(5*s15^3+23*s15^2*s34+54*s15*s34^2+6*s34^3)/
(18*s12*(-s15+s23)*(s12+s23-s45))+(s15*(-s15+s23-s45)^3)/
(6*(s12+s15-s34)^2*s34^2)-(5*s15*(s15+s34-s45))/
(2*s12*(-s15+s23+s34))+(5*s15*(s15+s34-s45))/
(2*(-s15+s23+s34)*(s12+s23-s45))-(4*s23^4*s34^3)/
(9*s12*s45^6)+(4*s23^4*s34^3)/(9*(s12-s45)*s45^6)-
(s23^4*s34^3)/(3*s12^2*s45^5)+(s23^3*s34^2*(7*s23+29*(-s15+s34)))/
(18*s12*s45^5)-(s23^4*s34^3)/(9*(s12-s45)^2*s45^5)-
(s23^3*s34^2*(7*s23+29*(-s15+s34)))/(18*(s12-s45)*s45^5)-
(2*s23^4*s34^3)/(9*s12^3*s45^4)+(s23^3*s34^2*(-7*s15+s23+7*s34))/
(6*s12^2*s45^4)+(s23^2*s34*(-15*s15^2-11*s15*s23+6*s23^2+
51*s15*s34-10*s23*s34-36*s34^2))/(18*s12*s45^4)+
(2*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*(s12-s45)^2*s45^4)+
(s23^2*s34*(15*s15^2+11*s15*s23-6*s23^2-51*s15*s34+10*s23*s34+
36*s34^2))/(18*(s12-s45)*s45^4)-
(s23^3*(s23+13*(s15-s34))*s34^2)/(18*s12^3*s45^3)-
(s23^4*s34^3)/(9*s12^4*s45^3)+
(s23^2*s34*(-11*s15^2-15*s15*s23+8*s23^2+35*s15*s34+2*s23*s34-
24*s34^2))/(18*s12^2*s45^3)+
(s23*(-5*s23^3-5*s23^2*(-2*s15+5*s34)+
s23*(-11*s15^2+36*s15*s34-12*s34^2)+
s34*(s15^2-15*s15*s34+14*s34^2)))/(18*s12*s45^3)-
(s23^2*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^2*s45^3)+
(s23*(5*s23^3+5*s23^2*(-2*s15+5*s34)+
s23*(11*s15^2-36*s15*s34+12*s34^2)-
s34*(s15^2-15*s15*s34+14*s34^2)))/(18*(s12-s45)*s45^3)+
(5*s23^4*s34^3)/(2*s12^5*s45^2)+
(s23^2*s34*(128*s15^2-289*s15*s23+145*s23^2-386*s15*s34+
419*s23*s34+258*s34^2))/(18*s12^3*s45^2)-
(5*s23^3*s34^2*(14*s23+13*(-s15+s34)))/(9*s12^4*s45^2)-
(s23*(-45*s15^3+50*s23^3+404*s15^2*s34-803*s15*s34^2+
444*s34^3+s23^2*(-145*s15+434*s34)+
2*s23*(73*s15^2-425*s15*s34+417*s34^2)))/(18*s12^2*s45^2)+
(-135*s15^3+145*s23^3+810*s15^2*s34-1357*s15*s34^2+679*s34^3+
s23^2*(-415*s15+842*s34)+s23*(405*s15^2-1645*s15*s34+
1376*s34^2))/(18*s12*s45^2)+(2*s23*s34*(-s15+s23+s34)*
(s23+2*s34))/(9*(s12-s45)^2*s45^2)+
(-10*s23^3+s23^2*(10*s15-32*s34)+s23*(25*s15-26*s34)*s34+
(7*s15-4*s34)*s34^2)/(18*(s12-s45)*s45^2)-
(5*s23^2*(-s15+s23+s34)^3)/(2*(s12+s23-s45)^3*s45^2)-
(5*s23*(-s15+s23+s34)^2*(-2*s15+2*s23+5*s34))/
(2*(s12+s23-s45)^2*s45^2)-
(15*(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2)))/
(2*(s12+s23-s45)*s45^2)+(10*s23^3*(s15-s34)*s34^2)/
(s12^5*s45)+(10*s34^4)/(9*s12*(-s15+s23)^2*s45)-
(2*s15*s34^4)/(3*s12^2*(-s15+s23)^2*s45)+
(s15^2*s34^4)/(3*s12^3*(-s15+s23)^2*s45)-
(s15^3*s34^4)/(9*s12^4*(-s15+s23)^2*s45)-(s34^3*(17*s15+6*s34))/
(6*s12^2*(-s15+s23)*s45)-(s15^2*s34^3*(6*s15+7*s34))/
(18*s12^4*(-s15+s23)*s45)+(s15*s34^3*(23*s15+15*s34))/
(18*s12^3*(-s15+s23)*s45)-(-570*s15^2+240*s15*s23+65*s23^2+
859*s15*s34+19*s23*s34-181*s34^2)/(18*s12*s45)+
(30*s15^2*s23-115*s15*s23^2+85*s23^3+264*s15^2*s34-
622*s15*s23*s34+457*s23^2*s34-706*s15*s34^2+729*s23*s34^2+
384*s34^3)/(18*s12^2*s45)-
(s34*(-45*s23^4+3*s23*s34^2*(2*s15+s34)+
s15*s34^2*(6*s15+5*s34)-5*s23^3*(-47*s15+82*s34)+
s23^2*(-221*s15^2+621*s15*s34-393*s34^2)))/(18*s12^4*s45)+
(-45*s23^4-45*s23^3*(-2*s15+7*s34)+s34^3*(23*s15+9*s34)-
8*s23^2*(12*s15^2-91*s15*s34+99*s34^2)+
s23*(45*s15^3-446*s15^2*s34+934*s15*s34^2-507*s34^3))/
(18*s12^3*s45)-(s34*(s23+s34)^2)/(9*(s12-s45)^2*s45)-
(s15^2*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)^3*s45)-
(s15*s34^3*(11*s15+5*s34))/(18*(-s15+s23)*(s12+s23-s45)^3*
s45)+(85*s23^4-s34^3*(11*s15+3*s34)+
s23^3*(-125*s15+252*s34)+s23^2*(-5*s15^2-251*s15*s34+
246*s34^2)+s23*(45*s15^3-s15^2*s34-132*s15*s34^2+76*s34^3))/
(18*(s12+s23-s45)^3*s45)-(4*s15*s34^4)/(9*(-s15+s23)^2*
(s12+s23-s45)^2*s45)-(s34^3*(13*s15+4*s34))/
(6*(-s15+s23)*(s12+s23-s45)^2*s45)+
(135*s15^3+120*s23^3-184*s15^2*s34-168*s15*s34^2+174*s34^3+
s23^2*(-60*s15+393*s34)+s23*(-195*s15^2-164*s15*s34+
459*s34^2))/(18*(s12+s23-s45)^2*s45)-
(5*s34^3)/((-s15+s23)*(s12+s23-s45)*s45)-
(5*s34^4)/(9*s12*s15*(s12+s23-s45)*s45)-
(10*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)*s45)-
(5*s34^4)/(9*s15*(-s15+s23)*(s12+s23-s45)*s45)+
(-270*s15^3+730*s15^2*s34-483*s15*s34^2+30*s34^3)/
(18*s12*(s12+s23-s45)*s45)+(-570*s15^2+60*s23^2+
859*s15*s34-192*s34^2+6*s23*(40*s15+s34))/
(18*(s12+s23-s45)*s45)+s34^3/(6*(s12-s45)*(s12+s23-s45)*
s45)+(s34^4*s45)/(6*s12^3*s15*(-s15+s23))-
(s34^4*s45)/(18*s15*(-s15+s23)*(s12+s23-s45)^3)+
(5*s15^2*s45)/((-s15+s23+s34)*(s12+s23-s45)^2)+
(5*s15^2*(s15-s45)*s45)/(s12*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s34^4*s45^2)/(18*s12^4*s15*(-s15+s23))+
(10*s15^3*(s23-s45)*s45^2)/(s12^5*s34)+(5*s15^3*s45^2)/
(2*s12*(-s15+s23+s34)*(s12+s23-s45)^3)-
(4*s15^4*s45^3)/(9*s12*s34^6)+(4*s15^4*s45^3)/(9*(s12-s34)*s34^6)-
(s15^4*s45^3)/(3*s12^2*s34^5)-(s15^4*s45^3)/(9*(s12-s34)^2*s34^5)-
(2*s15^4*s45^3)/(9*s12^3*s34^4)-(s15^4*s45^3)/(9*s12^4*s34^3)+
(5*s15^4*s45^3)/(2*s12^5*s34^2)-(13*s45^3)/(18*(s12-s34)*
(s12+s15-s34)*s34)-(13*s15^2*s45^3)/(9*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45)^3)+(s15^2*(s15-3*s45)*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^3)+
(s34*(5*s34-2*s45)*s45^3)/(6*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*(5*s15-2*s45)*s45^3)/
(6*(s12-s34)*s34^2*(s12+s23-s45)^2)+
(41*s45^3)/(18*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(2*(2*s15+s34-s45)*s45^3)/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(5*s15^3*s45^4)/(18*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s15^2*s45^4)/(6*s12*s34^2*
(s12+s23-s45)^3)+(s15^2*s45^4)/(6*(s12-s34)*s34^2*
(s12+s23-s45)^3)-(s15^2*s45^4)/(18*s12^2*s34*
(s12+s23-s45)^3)-(s15^2*s45^4)/(9*(s12-s34)^2*s34*
(s12+s23-s45)^3)-(s34^2*s45^4)/(6*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s34^2*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(s15^3*s45^4)/(9*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^3)+(5*s15^3*s45^4)/(18*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45)^3)+((3*s15+2*s34)*s45^4)/
(6*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(2*s34*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)-
s45^4/(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))+
s45^4/(18*s12*s15*(s12+s15-s34)*(s12+s23-s45))-
s45^4/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))-
s45^4/(18*s15*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
(5*s15^2*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(2*s15^2*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)-
(5*s15^2*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^2)+(4*s15^2*s45^3*(-s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(2*s15^2*s45^3*(2*s15+s45))/(9*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(5*(s15+s45)^2*(s15-s23+s45)^2)/
(2*s12^3*(s12-s34-s45))+(5*s45*(s15+s45)*(s15-s23+s45)^3)/
(s12^4*(s12-s34-s45))-(5*s45^2*(s15-s23+s45)^4)/
(2*s12^5*(s12-s34-s45))+(s15*s45^3*(-5*s15+2*s45))/
(6*s12*s34^2*(s12+s23-s45)^2)+(s15*s45^3*(-5*s15+2*s45))/
(18*s12^2*s34*(s12+s23-s45)^2)+(s15*s45^3*(-5*s15+2*s45))/
(9*(s12-s34)^2*s34*(s12+s23-s45)^2)-
(s15*s45^3*(3*s15+2*s45))/(18*s12*s34*(s12+s23-s45)^3)+
(s15*s45^3*(3*s15+2*s45))/(18*(s12-s34)*s34*(s12+s23-s45)^3)+
((s15-s23+s45)^2*(-s15+2*s23+2*s45))/(6*(s12+s15-s34)^2*
s34)+((s15-s23+s45)^2*(s15-s23+4*s45))/
(6*s34^2*(-s12-s15+s34))+
(s15^3*s45^2*(-70*s15+65*s23+4*s45))/(9*s12^4*s34^2)+
(s15^3*s45^2*(2*s15-4*s23+5*s45))/(9*(s12-s34)^2*s34^4)+
(s45^3*(-43*s34+6*s45))/(18*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^2)-(s15^2*s45^2*(s34+10*s45))/
(18*s12^2*(s12+s23-s45)^3)+
(s15^3*s45^2*(-s15-13*s23+21*s45))/(18*s12^3*s34^3)+
(s23^2*(-11*s23+24*s45))/(18*s12*(s12+s15-s34)*s34)+
(s15^3*s45^2*(3*s15-21*s23+31*s45))/(18*s12^2*s34^4)+
(s15^3*s45^2*(7*s15-29*s23+41*s45))/(18*s12*s34^5)-
(s15^3*s45^2*(7*s15-29*s23+41*s45))/(18*(s12-s34)*s34^5)+
(-382*s15+63*s23+434*s34+113*s45)/(18*s12)-
(-382*s15+63*s23+434*s34+113*s45)/(18*(s12+s23-s45))+
(5*s34^3)/(-(s12*s15*s45)+s12*s23*s45)+
(5*s34^4)/(-9*s12*s15^2*s45+9*s12*s15*s23*s45)+
(-70*s15^2+12*s15*s23+33*s23^2+136*s15*s45-51*s23*s45-
106*s45^2)/(18*s12*s34)+(-20*s15^2+85*s15*s45-73*s45^2)/
(6*(s12-s34)*(s12+s23-s45))+
(s15^2*s45*(8*s15^2-15*s15*s23-11*s23^2+3*s15*s45+68*s23*s45-
65*s45^2))/(18*s12^2*s34^3)+(-216*s15^2-90*s23^2+152*s15*s34-
59*s34^2+s23*(82*s15-229*s34-43*s45)+148*s15*s45-
78*s34*s45-43*s45^2)/(18*(s12+s23-s45)^2)+
(s15^2*s45*(145*s15^2-289*s15*s23+128*s23^2+22*s15*s45+
37*s23*s45-39*s45^2))/(18*s12^3*s34^2)+
(-79*s15^2+12*s15*s23+57*s23^2+37*s15*s45-29*s23*s45-
31*s45^2)/(18*s12*(s12+s15-s34))+
(5*s23^2+13*s23*s34+11*s34^2)/(18*s12*s45-18*s45^2)+
(s15^2*s45*(45*s15^2-235*s15*s23+221*s23^2+385*s15*s45-
211*s23*s45-12*s45^2))/(18*s12^4*s34)-
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(6*s12*s34^2*
(s12+s23-s45))+(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(6*(s12-s34)*s34^2*(s12+s23-s45))-
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(18*s12^2*s34*
(s12+s23-s45))-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)^2*s34*(s12+s23-s45))-
(5*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*s12*(s12+s15-s34)^3*
(s12+s23-s45))-(s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(5*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45))+
(s15*s45^2*(45*s15^2-7*s15*s45+s45^2))/(18*s12*(s12+s15-s34)*
(s12+s23-s45)^3)+(5*s15*(s15^2-4*s15*s45+s45^2))/
(2*s12*(-s15+s23+s34)*(s12+s23-s45))-
(2*s45*(s15^2-3*s15*s45+s45^2))/(3*(s12-s34)^2*s34)+
(s45^2*(-33*s15^2+24*s15*s45+s45^2))/(9*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45)^2)-
(s45*(6*s15^2-13*s15*s45+2*s45^2))/(2*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))-
(2*s15*s45^2*(-6*s15^2+3*s15*s45+2*s45^2))/
(9*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s45^2*(-20*s15^2+5*s15*s45+2*s45^2))/(18*s12*s34*
(s12+s23-s45)^2)-(s45^2*(-20*s15^2+5*s15*s45+2*s45^2))/
(18*(s12-s34)*s34*(s12+s23-s45)^2)+
(s45^2*(15*s15^2+15*s15*s34+15*s34^2-9*s15*s45-7*s34*s45+
2*s45^2))/(6*(s12+s15-s34)*(s12+s23-s45)^3)+
(5*s45*(2*s15^2-6*s15*s45+3*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45))+(-34*s15^2+12*s15*s23+33*s23^2-
18*s15*s45-51*s23*s45+3*s45^2)/(18*s34*(-s12-s15+s34))+
(s15*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/(9*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)-
(s15*s45^2*(12*s15^2-24*s15*s45+5*s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^2)-
(s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*(s12-s34)^2*s34^3)+
(s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*(s12-s34)^2*s34^2)-
(s45*(50*s15^2-65*s15*s45+11*s45^2))/(18*s12*s34*
(s12+s23-s45))+(s45*(50*s15^2-65*s15*s45+11*s45^2))/
(18*(s12-s34)*s34*(s12+s23-s45))-
(19*s23^2+109*s23*s34+199*s34^2+19*s23*s45+109*s34*s45+
19*s45^2)/(18*s12*s15)+(19*s23^2+109*s23*s34+199*s34^2+
19*s23*s45+109*s34*s45+19*s45^2)/(18*s15*(s12+s23-s45))+
(s15*s45*(-5*s15*s34+2*s34^2-50*s15*s45+22*s34*s45+22*s45^2))/
(18*s12^2*(s12+s23-s45)^2)+
(s45*(30*s15^2+30*s15*s34-47*s15*s45-41*s34*s45+23*s45^2))/
(6*(s12+s15-s34)*(s12+s23-s45)^2)+
(15*s15^2-67*s15*s45+44*s45^2)/(6*(s12+s15-s34)*
(s12+s23-s45))-(s15^2*s45*(-6*s15^2+11*s15*s23+15*s23^2+
7*s15*s45-90*s23*s45+85*s45^2))/(18*s12*s34^4)+
(s15^2*s45*(-6*s15^2+11*s15*s23+15*s23^2+7*s15*s45-90*s23*s45+
85*s45^2))/(18*(s12-s34)*s34^4)+
(36*s15^2-154*s15*s45+109*s45^2)/(18*s12*s34-18*s34^2)+
(870*s15^2-1149*s15*s34+342*s34^2-669*s15*s45+562*s34*s45+
250*s45^2)/(18*s12*(s12+s23-s45))+
(6*s23^4-15*s15*s23^2*s45-7*s23^3*s45+12*s15^2*s45^2)/
(9*(-s15+s34)*(s12+s23-s45)^3)+
(18*s15^2*s23+30*s15^2*s45-69*s15*s23*s45+113*s15*s45^2+
11*s23*s45^2-22*s45^3)/(18*s12^2*s34)+
(15*s15^3-55*s15^2*s45+21*s15*s45^2-11*s45^3)/
(6*s12*(s12+s15-s34)*(s12+s23-s45))+
(s45*(90*s15^3-93*s15^2*s45+27*s15*s45^2-2*s45^3))/
(18*s12*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*s45^2-(4*s45^3)/3)/((s12+s15-s34)^2*(s12+s23-s45))+
(2*s45*(6*s15^3-15*s15^2*s45+s45^3))/(9*s12*(s12+s15-s34)^2*
(s12+s23-s45))+(s45*(-12*s15^3+48*s15^2*s45-24*s15*s45^2+
s45^3))/(9*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))-
(s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))+
(s23^3+s23^2*s45+s23*s45^2+s45^3)/(18*s12*s15*
(s12+s15-s34))+(s23^3+s23^2*s45+s23*s45^2+s45^3)/
(18*s15*(-s15+s34)*(-s12-s15+s34))+
(s23^3+s23^2*s45+s23*s45^2+s45^3)/(18*s15*(-s15+s34)*
(s12+s23-s45))-(118*s34^3+199*s34^2*s45+109*s34*s45^2+
19*s45^3)/(18*s12*s15*(s12+s23-s45))+
(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3)/(9*(-s15+s34)^2*(s12+s23-s45)^3)+
(s34^3*(s15*(s15-s45)+s34*(-2*s15+s45)))/
(3*s12^3*(-s15+s23)^2)+(s23^4-4*s15*s23^2*s45+
s15*s23*(3*s15-4*s45)*s45-4*s15*s45^2*(-2*s15+s45))/
(9*(-s15+s34)^2*(s12+s23-s45)^2)-
(s34*(18*s34^3+s34^2*(37*s15-20*s45)+s15^2*s45+
22*s15*s34*(-s15+s45)))/(18*s12^3*(-s15+s23))-
(s34*(s15+s34)^2*(s34*(-2*s15+s45)+s15*(s15+s45)))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)-
(60*s15^2+38*s23^2-138*s15*s34+102*s34^2-83*s15*s45+
50*s34*s45+62*s45^2+7*s23*(-15*s15+32*s34+s45))/(18*s12^2)+
(12*s23^2+11*s23*s45+2*s45*(-14*s15+5*s45))/
(9*(-s15+s34)*(-s12-s15+s34))+
(12*s23^2+11*s23*s45+2*s45*(-14*s15+5*s45))/
(9*(-s15+s34)*(s12+s23-s45))+
(6*s34^4+s34^3*(31*s15-14*s45)+3*s15*s34^2*(9*s15-10*s45)-
5*s15^3*(s15+s45)-s15^2*s34*(3*s15+22*s45))/
(18*(-s15+s23)*(s12+s23-s45)^3)+
(s15*(-5*s15^3-24*s15^2*s45-45*s15*s45^2+90*s45^3+
s23^2*(-11*s15+13*s45)+s23*(10*s15^2+71*s15*s45-95*s45^2)))/
(18*s12*s34^3)+(s15*(-50*s15^3+45*s23^3-33*s15^2*s45-
63*s15*s45^2+61*s45^3+2*s23^2*(-73*s15+2*s45)+
s23*(145*s15^2+83*s15*s45-59*s45^2)))/(18*s12^2*s34^2)+
(-5*s15^3+10*s23^3+44*s15^2*s45-35*s15*s45^2+2*s45^3+
s23^2*(-9*s15+2*s45)+2*s23*(6*s15^2-11*s15*s45+s45^2))/
(18*(s12+s15-s34)^2*(-s15+s34))+
(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2))/(9*(-s15+s34)^2*
(-s12-s15+s34))+(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2))/(9*(-s15+s34)^2*
(s12+s23-s45))-(5*s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*s12*(s12+s15-s34)^3)-
(s15*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^2)+(5*s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^3*(-s15+s34))+
(s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^2)+
(2*(2*s15^3-4*s23^3-11*s15^2*s45+2*s15*s45^2+s45^3+
s23^2*(6*s15+s45)+s23*(-6*s15^2+4*s15*s45+s45^2)))/
(9*s12*(s12+s15-s34)^2)-(-9*s23^3+s23^2*s45+
s23*s45*(22*s15+s45)+s45*(-12*s15^2+23*s15*s45+s45^2))/
(9*(-s15+s34)*(s12+s23-s45)^2)+
(s34^2*(s23^3+2*s23^2*(5*s34-s45)-2*s34*(s34-5*s45)*s45+
s23*(s34^2-20*s34*s45+s45^2)))/(18*s12^4*s15)+
(s45*(3*s15*(s15-s45)*s45^2-3*s34*s45*(-s15+s45)^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(9*(s12-s34)^2*
(s12+s23-s45)^3)+(s45*(s34*(-5*s15^2+15*s15*s45-12*s45^2)+
s45*(10*s15^2-17*s15*s45+4*s45^2)))/(9*(s12-s34)^2*
(s12+s23-s45)^2)+(3*s15^3-3*s23^3+161*s15*s45^2-
41*s45^3+9*s23^2*(s15+2*s45)+s23*(9*s15^2-114*s15*s45+
5*s45^2))/(18*s12*s34^2)+(s34^4*(15*s15-9*s45)-
6*s15^3*s45^2+s15^2*s34*s45*(-18*s15+17*s45)+
3*s34^3*(s15^2+s45^2)-3*s15*s34^2*(6*s15^2-9*s15*s45+
5*s45^2))/(18*s12^4*(-s15+s23))+
(-89*s23^3-20*s34^3-6*s34^2*(-5*s15+4*s45)+
s23^2*(51*s15-195*s34+16*s45)+s23*(-9*s15^2+34*s15*s34-
123*s34^2+47*s15*s45+42*s34*s45)-
2*s34*(4*s15^2-19*s15*s45+9*s45^2)+
3*s15*(15*s15^2-4*s15*s45+9*s45^2))/(18*(s12+s23-s45)^3)+
(-s15^3+87*s23^3+219*s34^3+3*s23^2*(-28*s15+81*s34-15*s45)-
s15^2*s45+58*s15*s45^2-9*s45^3-2*s34^2*(256*s15+33*s45)+
s34*(270*s15^2+49*s15*s45-19*s45^2)+
s23*(61*s15^2-478*s15*s34+429*s34^2-63*s15*s45-65*s34*s45+
11*s45^2))/(18*s12^3)+(s34^2*(-6*s15^2+25*s15*s45-33*s45^2)-
3*s45^2*(7*s15^2-11*s15*s45+2*s45^2)+
3*s34*s45*(7*s15^2-20*s15*s45+15*s45^2))/
(18*(s12-s34)*(s12+s23-s45)^3)+
(-3*s34^3+s34^2*(10*s15-34*s45)-2*s45*(50*s15^2-55*s15*s45+
7*s45^2)-2*s34*(5*s15^2-55*s15*s45+22*s45^2))/
(18*s12^2*(s12+s23-s45))-
(s15*(5*s15^3+50*s15^2*s45+3*s34^2*s45-30*s15*s45^2+33*s45^3+
s34*(3*s15^2-2*s15*s45+33*s45^2)))/
(18*s12*(s12+s23-s45)^3)-
(s15*(45*s15^3-45*s23^3+205*s15^2*s45+60*s15*s45^2-31*s45^3+
s23^2*(96*s15+41*s45)+s23*(-90*s15^2-294*s15*s45+35*s45^2)))/
(18*s12^3*s34)+(-2*s23*(9*s15^2-39*s15*s45+16*s45^2)+
s45*(18*s15^2-134*s15*s45+53*s45^2))/(18*(s12-s34)*s34^2)+
(s15*(5*s15^3+s23^2*(11*s15-13*s45)+24*s15^2*s45+45*s15*s45^2-
90*s45^3+s23*(-10*s15^2-71*s15*s45+95*s45^2)))/
(18*(s12-s34)*s34^3)+(-175*s15^3+7*s34^3+305*s15^2*s45-
210*s15*s45^2+51*s45^3+s34^2*(-14*s15+81*s45)+
s34*(213*s15^2-186*s15*s45+121*s45^2))/
(18*s12*(s12+s23-s45)^2)+
(s45*(-65*s15^2+163*s15*s45-77*s45^2)+
s34*(30*s15^2-126*s15*s45+143*s45^2))/(18*(s12-s34)*
(s12+s23-s45)^2)+
(5*(s23^4*(s34-s45)+4*s23^3*s45*(s15-s34+s45)+
6*s23^2*(-2*s15*s34^2+s34^3-s45^2*(2*s15+s45)+
s34*(s15^2+s45^2))+4*s23*s45*(s15^3+3*s15*s34^2-s34^3+
3*s15*s45^2+s45^3-s34*(3*s15^2+s45^2))+
s45^2*(-4*s15^3-4*s15*s34^2+s34^3-4*s15*s45^2-s45^3+
s34*(6*s15^2+s45^2))))/(2*s12^5)+
(-45*s23^4+9*s34^4+s23^3*(134*s15-135*s34+90*s45)+
s34^3*(9*s15+119*s45)+s34*s45*(248*s15^2+65*s15*s45-
2*s45^2)-s34^2*(18*s15^2+321*s15*s45+40*s45^2)+
s45*(s15^3-55*s15^2*s45+188*s15*s45^2+45*s45^3)+
s23^2*(-420*s34^2+15*s34*(31*s15+9*s45)-
s15*(55*s15+84*s45))-s23*(-44*s15^3+383*s34^3-
80*s15^2*s45+237*s15*s45^2+90*s45^3-
2*s34^2*(414*s15+95*s45)+s34*(490*s15^2+285*s15*s45+
43*s45^2)))/(18*s12^4)+
(((13*s15-19*s34)*s34)/(18*s12^3*(-s15+s23))+
((2*s15-3*s34)*s34^2)/(9*s12^3*(s15-s23)^2)+
s34^3/(6*s12^3*s15^2-6*s12^3*s15*s23)-
(2*s23^2+23*s23*s34+32*s34^2)/(18*s12^3*s15)+
(2*s15-(25*s45)/9)/(s12^2*(s12-s34))+(s34*(s23+s34))/
(9*s12^2*(s12-s45)^2)-(5*s23+8*s34)/(18*s12^2*(s12-s45))+
(s23^3*(s23-s45)^2)/(18*s12^2*s15*(-s15+s34)*(s12+s23-s45)^
3)+(s23^3+s34^2*(s34-11*s45)+11*s23*s34*(s34-s45)+
s23^2*(11*s34-s45))/(9*s12^2*s15*(s12+s23-s45)^2)+
(s15*(s15-s23)*s23)/(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
((13*s15-19*s34)*s34)/(18*s12^2*(s15-s23)*(s12+s23-s45))+
s34^3/(6*s12^2*s15*(-s15+s23)*(s12+s23-s45))-
(5*s15*s34)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34^2*(-2*s15+3*s34))/(9*s12^2*(s15-s23)^2*(s12+s23-s45))+
(2*s23^2+23*s23*s34+32*s34^2)/(18*s12^2*s15*(s12+s23-s45))-
s34^2/(6*s12^2*(s12-s45)*(s12+s23-s45))-
(2*s23^3*s34^2)/(9*s12^3*s45^4)+(2*s23^3*s34^2)/
(9*s12^2*(s12-s45)*s45^4)-(s23^2*(7*s15+3*s23-9*s34)*s34)/
(18*s12^3*s45^3)-(s23^3*s34^2)/(9*s12^4*s45^3)-
(s23^3*s34^2)/(9*s12^2*(s12-s45)^2*s45^3)+
(s23^2*(7*s15+3*s23-9*s34)*s34)/(18*s12^2*(s12-s45)*s45^3)+
(5*s23^3*s34^2)/(2*s12^5*s45^2)-
(s23^2*s34*(-87*s15+95*s23+132*s34))/(18*s12^4*s45^2)+
(s23*(44*s15^2+50*s23^2+284*s23*s34+267*s34^2-
2*s15*(50*s23+133*s34)))/(18*s12^3*s45^2)+
(s23^2*s34*(-2*s15+s23+3*s34))/(9*s12^2*(s12-s45)^2*s45^2)+
(s23*(s15^2+10*s15*s23-5*s23^2-4*s15*s34-14*s23*s34+
3*s34^2))/(18*s12^2*(s12-s45)*s45^2)-
(5*s23^3*(-s15+s23+s34)^2)/(2*s12^2*(s12+s23-s45)^3*s45^2)-
(5*s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(2*s12^2*(s12+s23-s45)^2*s45^2)-
(5*s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(2*s12^2*(s12+s23-s45)*s45^2)+(15*s23^2*(s15-s34)*s34)/
(2*s12^5*s45)+(s15*s34^3)/(3*s12^3*(s15-s23)^2*s45)-
(s15^2*s34^3)/(9*s12^4*(s15-s23)^2*s45)+(s34^2*(7*s15+3*s34))/
(6*s12^3*(-s15+s23)*s45)+(s15*s34^2*(6*s15+5*s34))/
(18*s12^4*(s15-s23)*s45)-(135*s15^2-175*s15*s23+85*s23^2-
402*s15*s34+247*s23*s34+243*s34^2)/(18*s12^3*s45)+
(45*s23^3-3*s34^2*(2*s15+s34)+5*s23^2*(-19*s15+36*s34)+
s23*(89*s15^2-357*s15*s34+261*s34^2))/(18*s12^4*s45)-
(s23*s34*(-2*s15+2*s23+3*s34))/(9*s12^2*(s12-s45)^2*s45)-
(s15^3*s34^3)/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3*s45)+
(s15^2*s34^2*(9*s15+7*s34))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^3*s45)+(s23*(130*s23-3*s34)*(s23+s34)^2+
9*s15^2*(5*s23^2-s34^2)-s15*(175*s23^3+179*s23^2*s34+
9*s23*s34^2+5*s34^3))/(18*s12^2*(s12+s23-s45)^3*s45)-
(2*s15^2*s34^3)/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^2*s45)+
(5*s15*s34^2*(3*s15+2*s34))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^2*s45)+(125*s23^3-3*s34^2*(5*s15+2*s34)+
2*s23^2*(-85*s15+168*s34)+s23*(90*s15^2-312*s15*s34+
250*s34^2))/(18*s12^2*(s12+s23-s45)^2*s45)-
(s15*s34^3)/(3*s12^2*(s15-s23)^2*(s12+s23-s45)*s45)+
(s34^2*(7*s15+3*s34))/(6*s12^2*(s15-s23)*(s12+s23-s45)*s45)+
(135*s15^2+75*s23^2+228*s23*s34+238*s34^2-
3*s15*(55*s23+133*s34))/(18*s12^2*(s12+s23-s45)*s45)+
(s34^3*s45)/(18*s12^4*s15*(s15-s23))-
(s15^2*(3*s15+7*s23-17*s45)*s45)/(18*s12^3*s34^3)+
(s15^2*(3*s15+7*s23-17*s45)*s45)/(18*s12^2*(s12-s34)*s34^3)+
(s15*(s23-2*s45)*s45)/(3*s12^2*(s12-s34)^2*s34)+
((s15-s45)*s45)/(2*s12^2*(s12+s15-s34)^2)+
(15*s15^2*(s23-s45)*s45)/(2*s12^5*s34)+
(s34^3*s45)/(9*s12^2*s15*(s15-s23)*(s12+s23-s45)^2)-
(s34*(s15-2*s45)*s45)/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(10*s34*(s15-s45)*s45)/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
s45^2/(2*s12^2*(s12-s34)*(s12+s15-s34))-
(2*s15^3*s45^2)/(9*s12^3*s34^4)+(2*s15^3*s45^2)/
(9*s12^2*(s12-s34)*s34^4)-(s15^3*s45^2)/(9*s12^4*s34^3)-
(s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^3)+
(5*s15^3*s45^2)/(2*s12^5*s34^2)+(s34^3*s45^2)/
(18*s12^2*s15*(-s15+s23)*(s12+s23-s45)^3)-
(s34^2*s45^2)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*(33*s34-8*s45)*s45^2)/(18*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15*(3*s15-2*s45)*s45^2)/
(18*s12^2*(s15-s34)*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45^3)/(18*s12^2*(s15-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^3*s45^3)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34^3*s45^3)/(9*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(s34^2*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)-(2*s34^2*s45^3)/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*s45^3)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))+(s34*s45^3)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45))-(s15*s45*(s15-s23+s45))/
(3*s12^2*(s12+s15-s34)*s34^2)+(s15*s45*(s15-s23+s45))/
(2*s12^2*(s12+s15-s34)^2*s34)-(s15^2*(s15-s23+s45)^2)/
(6*s12^2*(s12+s15-s34)^2*s34^2)+
(5*(s15+s45)*(s15-s23+s45)^2)/(2*s12^4*(s12-s34-s45))-
(5*s45*(s15-s23+s45)^3)/(2*s12^5*(s12-s34-s45))+
(s45^2*(-30*s34+s45))/(18*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))-(5*s15^2*s45*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^3)+
(2*s45*(-3*s15+2*s45))/(9*s12^2*(s12-s34)^2)+
(s15^2*s45*(s15-2*s23+4*s45))/(9*s12^2*(s12-s34)^2*s34^2)+
(90*s15-47*s23-42*s34+4*s45)/(18*s12^2*(s12+s23-s45))+
(s15^2*s45*(-95*s15+87*s23+6*s45))/(18*s12^4*s34^2)+
(s34^2*s45^2*(-12*s34+7*s45))/(18*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)+(-17*s15+9*s45)/
(6*s12^2*(s12+s15-s34))+(-30*s15+52*s23+50*s34+19*s45)/
(18*s12^3)+(s23*(-s23^2+s15*s45+s23*s45)^2)/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s15*s23*(-s23^2+2*s15*s45+s23*s45))/(9*s12^2*(s15-s34)^2*
(s12+s23-s45)^2)+(s34*(s23^2+10*s23*s34+s34^2-s23*s45-
10*s34*s45))/(18*s12^4*s15)+(-132*s23^2-186*s23*s34-
101*s34^2+s15*(87*s23+158*s34-32*s45)+54*s23*s45+
28*s34*s45)/(18*s12^2*(s12+s23-s45)^2)+
(s15*(50*s15^2-100*s15*s23+44*s23^2+25*s15*s45+11*s23*s45-
22*s45^2))/(18*s12^3*s34^2)+(-10*s15*s23+10*s23^2-
3*s15*s34+19*s23*s34+5*s34^2)/(s12^2*(18*s12*s45-18*s45^2))+
(-9*s15*s23+21*s15*s45+6*s23*s45-11*s45^2)/
(s12^2*(9*s12*s34-9*s34^2))+
(s15*(45*s15^2-95*s15*s23+89*s23^2+155*s15*s45-85*s23*s45-
6*s45^2))/(18*s12^4*s34)+(s34*s45*(-5*s15*s34+5*s15*s45+
8*s34*s45-2*s45^2))/(9*s12^2*(s12-s34)^2*(s12+s23-s45)^
2)+(s45*(3*s15^2-6*s15*s45+s45^2))/(18*s12^2*(s15-s34)*
(s12+s15-s34)*(s12+s23-s45))+
(6*s15^2-9*s15*s23+3*s23^2-4*s15*s45+s23*s45+s45^2)/
(18*s12^2*(-s15+s34)*(s12+s23-s45))+
(-15*s15^2+16*s15*s34+7*s15*s45-15*s34*s45+s45^2)/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-134*s15^2-90*s23^2-105*s23*s34-122*s34^2+
5*s15*(20*s23+51*s34-7*s45)+44*s23*s45+30*s34*s45+
2*s45^2)/(18*s12^4)+(21*s15*s23-3*s23^2-41*s15*s45-
4*s23*s45+9*s45^2)/(18*s12^3*s34)+
(40*s15^2+4*s15*s23+s23^2-s15*s45-8*s23*s45+13*s45^2)/
(18*s12^2*(s12+s15-s34)*s34)+
(s15*(-5*s15^2+10*s15*s23+s23^2-19*s15*s45-17*s23*s45+
28*s45^2))/(18*s12^2*(s12-s34)*s34^2)+
(s15^2*s34*s45-2*s34^3*(-2*s15+s45))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^2)+(3*s23^3+6*s15*s23*s45-
2*s15*s45*(-6*s15+s45)-2*s23^2*(4*s15+s45))/
(18*s12^2*(-s15+s34)*(s12+s23-s45)^2)+
(5*((21*s34-2*s45)*s45+2*s15*(-6*s34+s45)))/
(18*s12^2*(s12-s34)*(s12+s23-s45))-
(s34*(s34-s45)*s45*(2*s34*s45+s15*(-s34+s45)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^3)-
(5*s15*(s15*(-s34+s45)+s34*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^4*(s15-s23)^2)+(s15^2+s23^2+s23*s45+s45^2-
2*s15*(s23+2*s45))/(18*s12^2*(s15-s34)*(s12+s15-s34))+
(s15^2*(s34-5*s45)-2*s15*s34*(15*s34+s45)+
3*s34^2*(-4*s34+5*s45))/(18*s12^2*(s15-s23)*
(s12+s23-s45)^2)+(10*s23^4-21*s23^3*s45+6*s15^2*s45^2+
15*s15*s23*s45^2+s23^2*s45*(-16*s15+11*s45))/
(18*s12^2*(-s15+s34)*(s12+s23-s45)^3)+
(-6*s34^3+4*s34^2*s45+6*s15^2*(2*s34+s45)-
s15*s34*(6*s34+11*s45))/(18*s12^4*(s15-s23))+
(s34^2*(17*s15-28*s45)*s45+s15*s45^3+s34*s45^2*
(-12*s15+7*s45)+s34^3*(-6*s15+17*s45))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^3)+(-172*s23^3+9*s34^3+
s34^2*(27*s15-14*s45)+5*s15*(8*s15-7*s45)*s45+
s23^2*(89*s15-253*s34+114*s45)+s34*(14*s15^2-20*s15*s45-
33*s45^2)+s23*(110*s15*s34-104*s34^2+39*s15*s45+
101*s34*s45-27*s45^2))/(18*s12^2*(s12+s23-s45)^3)+
(5*(s23^3-3*s23^2*s45-s45*(3*s15^2-3*s15*s34+s34^2+s45^2)+
3*s23*(s15^2-2*s15*s34+s34^2+s45^2)))/(2*s12^5)+
(s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^3)+(-2*s45*(36*s34^2-24*s34*s45+s45^2)+
5*s15*(6*s34^2-9*s34*s45+s45^2))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^2)-(s45*(s15*(-45*s34^2+s45^2)+
s34*(45*s34^2+6*s34*s45+s45^2)))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(45*s15^2*s34-
3*s15*(15*s34^2+32*s34*s45+s45^2)+
s45*(108*s34^2-3*s34*s45+2*s45^2))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15^3*(14*s34-5*s45)+
s34^2*s45*(-9*s34+11*s45)+s15^2*(37*s34^2-31*s34*s45+
5*s45^2)+3*s15*s34*(5*s34^2-13*s34*s45+5*s45^2))/
(18*s12^2*(-s15+s23)*(s12+s23-s45)^3)+
(12*s23^4+s23^3*(22*s34-24*s45)-2*s34^2*(s34-6*s45)*s45+
4*s23^2*(3*s34^2-11*s34*s45+3*s45^2)+
s23*s34*(s34^2-24*s34*s45+22*s45^2))/(18*s12^2*s15*
(s12+s23-s45)^3))*tr5,
(-4*s15*s23^3)/(3*s12^2*(s12+s15-s34)^2)-
(s15*s23^3)/(s12^3*(s12+s15-s34))-
(11*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(305*s15-226*s45)/(6*(s12-s34))-(s15*(89*s15+105*s34-75*s45))/
(6*s12*(-s15+s23+s34))+(s23^2*(11*s15+s23-2*s45))/
(3*s12^2*(s12+s15-s34))+(11*s34^2*(s23+s34)*(s23-s45))/
(12*s12^3*s15)-(11*s34^3*(s23-s45)^2)/(36*s12^4*s15)-
(11*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)+
(7*s15^4)/(3*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^2)-
(11*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)+
(s15*(89*s15+105*s34-75*s45))/(6*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(-s15+s23-s45)^3)/
(3*(s12+s15-s34)^3*s34)-s15^3/(2*(s12-s34)*s45^2)-
(s15^3*s23)/(6*s12*s34*s45^2)+(s15^3*s23)/(6*(s12-s34)*s34*s45^2)-
(11*s23^4*s34^3)/(36*s12^5*s45^2)+
(s23^3*s34^2*(9*s23+11*(-s15+s34)))/(12*s12^4*s45^2)-
(s23^2*s34*(7*s23^2+s23*(-16*s15+27*s34)+
11*(s15^2-3*s15*s34+2*s34^2)))/(12*s12^3*s45^2)+
(-5*s23^3+s23^2*(15*s15-42*s34)-3*s23*(5*s15^2-32*s15*s34+
30*s34^2)+11*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/
(12*s12*s45^2)+(s23*(5*s23^3+3*s23^2*(-5*s15+21*s34)+
3*s23*(5*s15^2-48*s15*s34+54*s34^2)+
11*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3)))/
(36*s12^2*s45^2)+(s15^3*s34^3)/(6*(s12-s34)*(s12+s23-s45)^3*
s45^2)+(5*s23^5-6*s15^3*s23*s34+6*s15^3*s34^2+
3*s23^4*(-5*s15+7*s34)+3*s23^3*(5*s15^2-16*s15*s34+9*s34^2)+
s23^2*(-5*s15^3+33*s15^2*s34-33*s15*s34^2+11*s34^3))/
(36*(s12+s23-s45)^3*s45^2)-(2*s15^3*s34^2)/
(3*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(10*s23^4-18*s15^3*s34+s23^3*(-30*s15+63*s34)+
6*s23^2*(5*s15^2-24*s15*s34+18*s34^2)+
s23*(-10*s15^3+99*s15^2*s34-132*s15*s34^2+55*s34^3))/
(36*(s12+s23-s45)^2*s45^2)+(s15^3*s34)/
((s12-s34)*(s12+s23-s45)*s45^2)+
(-5*s15^3+5*s23^3+66*s15^2*s34-110*s15*s34^2+55*s34^3+
3*s23^2*(-5*s15+14*s34)+3*s23*(5*s15^2-32*s15*s34+30*s34^2))/
(12*(s12+s23-s45)*s45^2)+(s15^2*s23^2)/
(6*s12*(s12+s15-s34)^2*s45)+(s15^2*s23^2)/
(6*s12^2*(s12+s15-s34)*s45)-(s15*s23*(s15+2*s23))/
(6*s12*(s12+s15-s34)*s45)+
(s15^2*(7*s15^2-14*s15*s23+13*s23^2))/(3*s12*s34^2*s45)-
(s15^2*(7*s15^2-14*s15*s23+13*s23^2))/(3*(s12-s34)*s34^2*s45)-
(s15^2*(3*s15+35*s23))/(6*s12*s34*s45)+
(s15^2*(7*s15^2-14*s15*s23+13*s23^2))/(3*s12^2*s34*s45)-
(s15^2*s23^2)/(6*(s12+s15-s34)^2*(-s15+s34)*s45)-
(s15*s23*(s15+2*s23))/(6*(-s15+s34)*(-s12-s15+s34)*s45)-
(s23^2*s34*(55*s15^2-189*s15*s23+73*s23^2-154*s15*s34+
323*s23*s34+99*s34^2))/(36*s12^4*s45)+
(393*s15^2+66*s15*s23-21*s23^2-1476*s15*s34+806*s23*s34+
1235*s34^2)/(36*s12*s45)+(s23^3*s34^2*(79*s23+44*(-s15+s34)))/
(36*s12^5*s45)+(23*s23^3-s23^2*(34*s15+525*s34)+
s23*(-223*s15^2+1071*s15*s34-982*s34^2)-
22*s34*(3*s15^2-8*s15*s34+5*s34^2))/(36*s12^2*s45)+
(s23*(-6*s23^3+4*s23^2*(3*s15+64*s34)+
s23*(77*s15^2-594*s15*s34+651*s34^2)+
11*(-s15^3+10*s15^2*s34-21*s15*s34^2+12*s34^3)))/
(36*s12^3*s45)-s23^5/(6*(-s15+s34)*(s12+s23-s45)^3*s45)+
(s15^2*s34^2*(-4*s15+11*s34))/(6*(s12-s34)*(s12+s23-s45)^3*
s45)+(-28*s23^4+s23^3*(39*s15-138*s34)+
6*s15^2*s34*(-3*s15+11*s34)-6*s23^2*(3*s15^2-36*s15*s34+
23*s34^2)+s23*(s15^3-66*s15^2*s34+33*s15*s34^2-22*s34^3))/
(36*(s12+s23-s45)^3*s45)+(2*s15^2*(3*s15-14*s34)*s34)/
(3*(s12-s34)*(s12+s23-s45)^2*s45)-
(s15*s23^3)/(3*(-s15+s34)*(s12+s23-s45)^2*s45)+
(3*s15^3-17*s23^3+s23^2*(13*s15-407*s34)-226*s15^2*s34+
44*s15*s34^2-55*s34^3+s23*(-11*s15^2+693*s15*s34-523*s34^2))/
(36*(s12+s23-s45)^2*s45)-(s15*s23*(s15+2*s23))/
(6*(-s15+s34)*(s12+s23-s45)*s45)+(s15^2*(-2*s15+19*s34))/
((s12-s34)*(s12+s23-s45)*s45)+
(21*s15^2-66*s15*s23+21*s23^2+1476*s15*s34-806*s23*s34-
1235*s34^2)/(36*(s12+s23-s45)*s45)+
(11*s15*(3*s15^2-8*s15*s34+5*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(7*s15^2*(-s15+s23)^2)/(3*s12^2*(s12-s34-s45)*s45)-
(15*s15^2*s34*s45)/((-s15+s23+s34)*(s12+s23-s45)^3)+
(7*s15^4*s45)/(3*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^3)-
(10*s15^2*(s15+s34-s45)*s45)/((-s15+s23+s34)^2*
(s12+s23-s45)^2)+(29*s45^2)/(3*(s12-s34)*(s12+s15-s34))+
(s15^3*(33*s15+39*s23-124*s45)*s45^2)/(36*s12^4*s34^2)-
(5*s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^3*(21*s15-23*s45)*s45^2)/(9*(s12+s15-s34)^2*(-s15+s34)*
(s12+s23-s45)^3)-(5*s45^3)/(3*(s12-s34)*
(s12+s15-s34)^2)-(13*s45^3)/(18*(s12-s34)^2*
(s12+s15-s34))+(3*s15^4*s45^3)/(2*s12*s34^6)-
(3*s15^4*s45^3)/(2*(s12-s34)*s34^6)+(10*s15^4*s45^3)/
(9*s12^2*s34^5)+(7*s15^4*s45^3)/(18*(s12-s34)^2*s34^5)+
(5*s15^4*s45^3)/(6*s12^3*s34^4)+(2*s15^4*s45^3)/(3*s12^4*s34^3)-
(11*s15^4*s45^3)/(36*s12^5*s34^2)+(s15^4*s45^3)/
(9*s34^4*(-s12+s34)^3)+(11*s15^2*s45^3)/
(36*s12^2*(s12+s23-s45)^3)+(s15^3*(8*s15-7*s45)*s45^3)/
(18*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^3)+
(s34^2*(15*s34-7*s45)*s45^3)/(18*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*(5*s15-2*s45)*s45^3)/
(9*s12*s34^2*(s12+s23-s45)^2)+(s15*(5*s15-2*s45)*s45^3)/
(9*(s12-s34)^2*s34*(s12+s23-s45)^2)+
(5*s34^2*(2*s34-s45)*s45^3)/(6*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+((41*s34-s45)*s45^3)/
(18*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))-
(11*s15^4*s45^4)/(18*s12*(s12+s15-s34)^4*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*s12*s34^2*(s12+s23-s45)^3)-
(s15^2*s45^4)/(9*(s12-s34)*s34^2*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)-
(s34^3*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s34^3*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34^3*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^4*s45^4)/(9*(s12+s15-s34)^2*(-s15+s34)^3*
(s12+s23-s45)^3)-(5*s15^4*s45^4)/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45)^3)+(11*s15^4*s45^4)/
(18*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^3)+
((4*s15^2+3*s15*s34+2*s34^2)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(2*s34^2*s45^4)/(3*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^2*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(2*s34^2*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)-
s45^4/(18*s12*(s12+s15-s34)*s34*(s12+s23-s45))+
s45^4/(18*(s12-s34)*(s12+s15-s34)*s34*(s12+s23-s45))-
(s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))-
(s34*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s34*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(11*s15^3*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^2)-(2*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45)^2)+
(5*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)^2*
(s12+s23-s45)^2)-(11*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^2)+
(5*s15^3*s45^2*(-s15+s45))/(s12*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+((-s15+s23-4*s45)*(s15-s23+s45)^2)/
(3*(s12+s15-s34)^2*s34)+(s34*s45^3*(-5*s34+s45))/
((s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(5*(s15+s45)^2*(s15-s23+s45)^2)/(s12^2*(-s12+s34+s45)^2)+
(5*s45^3*(s15-s23+s45)^4)/(s12^5*(-s12+s34+s45)^2)+
(s15*s45^3*(-5*s15+2*s45))/(9*(s12-s34)*s34^2*
(s12+s23-s45)^2)+(2*s45^2*(-3*s15+2*s45))/
(3*(s12+s15-s34)^3)-(11*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)+(s15^3*s45^3*(-s15+3*s45))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^3)+
(s15^2*s45^3*(25*s15+3*s45))/(18*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)+(s15^3*s45^2*(2*s15-4*s23+5*s45))/
(9*(s12-s34)^3*s34^3)+(5*s45^2*(s15-s23+s45)^3*
(-s15-7*s23+7*s45))/(2*s12^5*(s12-s34-s45))+
(s34*s45^3*(-43*s34+8*s45))/(18*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15^3*s45^3*(-20*s15+13*s45))/
(18*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^3)-
(s15^3*s45^2*(5*s15-13*s23+13*s45))/(3*s12^3*s34^3)-
(s15^3*s45*(14*s15+15*s45))/(6*s12*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^3*s45^3*(20*s15+17*s45))/
(18*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s45^2*(-387*s34+34*s45))/(18*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))-(2*s15^3*s45^2*(9*s15-30*s23+35*s45))/
(9*s12*s34^5)+(2*s15^3*s45^2*(9*s15-30*s23+35*s45))/
(9*(s12-s34)*s34^5)-(s15^3*s45^2*(5*s15-25*s23+36*s45))/
(18*(s12-s34)^2*s34^4)+(s15^3*s45^2*(-101*s15-44*s23+44*s45))/
(36*s12^5*s34)+(s45^2*(-57*s23+73*s45))/(18*(s12-s34)*
(s12+s15-s34)*s34)-(s15^3*s45^2*(31*s15-95*s23+104*s45))/
(18*s12^2*s34^4)+(-74*s15+163*s45)/(6*(s12+s15-s34))+
(-1186*s15+279*s23+112*s34+698*s45)/(36*s12)+
(5*s15*(-s34^2+3*s15*s45))/((-s15+s23+s34)*(s12+s23-s45)^2)-
(23*s15^2)/(2*s12*s45-2*s34*s45)+
(2*s45^3*(6*s15^2+4*s15*s34+2*s34^2-3*s15*s45-2*s34*s45))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)+(3*s15^3+35*s15^2*s23)/
(6*s12*s34*s45-6*s34^2*s45)+(-54*s15^2-474*s15*s23+
637*s15*s45+224*s23*s45-324*s45^2)/(18*s12*s34-18*s34^2)+
(-106*s15^2-499*s15*s34+184*s15*s45+440*s34*s45-69*s45^2)/
(6*(s12-s34)*(s12+s23-s45))+
(3*s15^2-173*s23^2+1038*s15*s34+547*s34^2+
s23*(-63*s15+394*s34-10*s45)+506*s15*s45+317*s34*s45-
22*s45^2)/(36*(s12+s23-s45)^2)+
(-15*s15^2+37*s15*s45-19*s45^2)/(3*(s12+s15-s34)^2)+
(s15^2*s45^2*(30*s15^2+2*s15*s45-17*s45^2))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*s12*s34^2*
(s12+s23-s45))-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)*s34^2*(s12+s23-s45))+
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s12+s23-s45))-(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(18*s12*(s12+s15-s34)^4*(s12+s23-s45))+
(s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34)^3*(s12+s23-s45))-
(5*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45))+
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45))-
(s15*s45^2*(3*s15^2-6*s15*s45+s45^2))/(18*s12*s34*
(s12+s23-s45)^3)+(s15*s45^2*(3*s15^2-6*s15*s45+s45^2))/
(18*(s12-s34)*s34*(s12+s23-s45)^3)+
(5*s15*(s15^2+s34^2+s34*(s15-s45)-4*s15*s45+s45^2))/
(s12*(-s15+s23+s34)^2)-(5*s15*(s15^2+s34^2+s34*(s15-s45)-
4*s15*s45+s45^2))/((-s15+s23+s34)^2*(s12+s23-s45))-
(2*s45*(s15^2-3*s15*s45+s45^2))/(3*(s12-s34)^3)+
(2*s45^2*(6*s15^2+3*s15*s34-8*s15*s45-4*s34*s45+s45^2))/
(3*(s12+s15-s34)^3*(s12+s23-s45))+
(11*s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(36*s12^2*(s12+s23-s45))+
(2*s15^2*s45^2*(6*s15^2-11*s15*s45+2*s45^2))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)-
(5*s15^2*s45*(2*s15^2-5*s15*s45+2*s45^2))/(s12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^2*s45^2*(-48*s15^2+32*s15*s45+
3*s45^2))/(18*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(11*s15*s45*(s15^2-3*s15*s45+3*s34*s45+3*s45^2))/
(36*s12*(s12+s23-s45)^3)-
(s15^2*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/(9*(s12+s15-s34)*
(-s15+s34)^3*(s12+s23-s45)^2)+
(s45^2*(309*s34^2-116*s34*s45+4*s45^2))/(18*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)-
(s15*s45^2*(-63*s15^2+35*s15*s45+6*s45^2))/(18*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)+
(2*s15^2-(77*s15*s45)/9+(109*s45^2)/18)/(s12-s34)^2-
(s15^2*s45^2*(30*s15^2-46*s15*s45+7*s45^2))/(9*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45)^2)+
(s15^2-3*s15*s23+3*s23^2+5*s15*s45-10*s23*s45+8*s45^2)/
(s34*(-s12-s15+s34))+(s15^2*s45*(s15^2-2*s15*s23+2*s23^2+
5*s15*s45-11*s23*s45+10*s45^2))/(9*s34^2*(-s12+s34)^3)+
(s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*(s12-s34)^3*s34)+
(61*s15*s23+8*s23^2+56*s15*s45+9*s23*s45+10*s45^2)/
(6*(s12+s15-s34)*(-s15+s34))-
(61*s15*s23+8*s23^2+56*s15*s45+9*s23*s45+10*s45^2)/
(6*(-s15+s34)*(s12+s23-s45))+
(s45*(-135*s15^2+51*s15*s45+11*s45^2))/(6*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))-
(s34*s45^2*(96*s34^2-66*s34*s45+11*s45^2))/
(18*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(s15^2*(7*s15^2-29*s15*s45+15*s45^2))/(3*s12*(-s15+s23+s34)*
(s12+s23-s45)^2)+(4*s15^2+(70*s15*s23)/3+3*s23^2-
(547*s15*s45)/18-(202*s23*s45)/9+26*s45^2)/(s12*s34)+
(s15*(73*s15^2-134*s15*s45+45*s45^2))/(6*s12*(-s15+s23+s34)*
(s12+s23-s45))-(2*s45*(s15-s23+s45)^2*
(-11*s15^2-23*s15*s23+19*s23^2+38*s15*s45-68*s23*s45+
49*s45^2))/(3*s12^4*(s12-s34-s45))+
(s15^2*s45*(-7*s15^2+13*s15*s23+13*s23^2+2*s15*s45-79*s23*s45+
75*s45^2))/(18*(s12-s34)^2*s34^3)+
(88*s15^2+104*s15*s34-314*s15*s45-385*s34*s45+168*s45^2)/
(6*(s12+s15-s34)*(s12+s23-s45))-
(-588*s15^2+350*s15*s34+330*s34^2+194*s15*s45+561*s34*s45+
209*s45^2)/(36*s12*(s12+s23-s45))+
(s15^2*s45*(66*s15^2-73*s15*s23+117*s23^2+82*s15*s45-
321*s23*s45+222*s45^2))/(18*s12^2*s34^3)+
(s15^2*s45*(51*s15^2+18*s15*s23+117*s23^2+180*s15*s45-
528*s23*s45+334*s45^2))/(36*s12^3*s34^2)+
(60*s15^2-127*s23^2-1000*s15*s34+1018*s34^2+
s23*(883*s15+300*s34-293*s45)-808*s15*s45+404*s34*s45+
447*s45^2)/(36*s12^2)+(9*s15^3-42*s15^2*s45+49*s15*s45^2-
13*s45^3)/(9*(s12-s34)*s34*(s12+s23-s45))-
(s23^3-5*s23^2*s45+(29*s23*s45^2)/6+s45^3/18)/
(s12*(s12+s15-s34)*s34)+
(s15*s45*(-60*s15^3+198*s15^2*s45-76*s15*s45^2+s45^3))/
(18*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))-
(s15*s45*(-24*s15^3+90*s15^2*s45-40*s15*s45^2+s45^3))/
(18*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(s15*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45))+
(s45*(-6*s15^3+18*s15^2*s45-11*s15*s45^2+s45^3))/
(9*s12*s34*(s12+s23-s45)^2)-
(s45*(-6*s15^3+18*s15^2*s45-11*s15*s45^2+s45^3))/
(9*(s12-s34)*s34*(s12+s23-s45)^2)+
(5*s15*(-s15^3+7*s15^2*s45-7*s15*s45^2+s45^3))/
(s12*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45*(42*s15^3+3*s15^2*s45-6*s15*s45^2+s45^3))/
(18*s12*(s12+s15-s34)*(s12+s23-s45)^3)-
(s15*s45*(-42*s15^3-159*s15^2*s45+9*s15*s45^2+s45^3))/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(11*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+(12*s15^3-20*s15^2*s45+
11*s15*s45^2+(13*s45^3)/9)/(s12*(s12+s15-s34)*
(s12+s23-s45))+(s45*(51*s15^3-96*s15^2*s45+3*s15*s45^2+
2*s45^3))/(18*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))+
(s15*s45*(42*s15^3-108*s15^2*s45+37*s15*s45^2+3*s45^3))/
(9*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)+
(s15*s45*(48*s15^3-69*s15^2*s45+44*s15*s45^2+3*s45^3))/
(9*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-9*s15^3+42*s15^2*s45-49*s15*s45^2+13*s45^3)/
(9*s12^2*s34+9*s12*s23*s34-9*s12*s34*s45)+
(s15*s45*(60*s15^3-90*s15^2*s45-68*s15*s45^2+17*s45^3))/
(18*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(s15*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(s15-s34)^3*(s12+s23-s45)^3)+
(48*s15^4-180*s15^3*s45+171*s15^2*s45^2-80*s15*s45^3-3*s45^4)/
(18*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(42*s15^4-294*s15^3*s45+261*s15^2*s45^2-10*s15*s45^3-3*s45^4)/
(18*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(5*s34*s45^3-s45^4/6)/((s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))+(42*s15^4+159*s15^3*s45-324*s15^2*s45^2-
22*s15*s45^3+2*s45^4)/(18*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^2)+(-42*s15^4+213*s15^3*s45-66*s15^2*s45^2-
22*s15*s45^3+2*s45^4)/(18*s12*(s12+s15-s34)*
(s12+s23-s45)^2)-(s15*(s23^4-4*s15*s23^2*s45+
s15*s23*(3*s15-4*s45)*s45-4*s15*s45^2*(-2*s15+s45)))/
(9*(-s15+s34)^3*(s12+s23-s45)^2)+
(5*s45*(s15+s45)*(s15-s23+s45)^2*(-2*s23+3*(s15+s45)))/
(s12^3*(-s12+s34+s45)^2)-(5*s45^2*(s15-s23+s45)^3*
(-s23+3*(s15+s45)))/(s12^4*(-s12+s34+s45)^2)+
(-2*s23^5+30*s15^2*s23^2*s45+17*s15*s23^3*s45-3*s15^2*s23*s45^2+
2*s23^4*(-6*s15+s45)-3*s15^2*s45^2*(8*s15+s45))/
(18*(-s15+s34)^2*(s12+s23-s45)^3)+
(11*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)-(11*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(s15^2*s45*(275*s15^2+17*s23^2-189*s15*s45+228*s45^2-
49*s23*(3*s15+5*s45)))/(36*s12^4*s34)+
(-6*s23^4+82*s15*s23^2*s45+s15*s45^2*(6*s15+s45)+
s15*s23*s45*(177*s15+s45)+s23^3*(-63*s15+8*s45))/
(18*(-s15+s34)*(s12+s23-s45)^3)+
(s15^2*s45*(59*s15^2+130*s23^2+84*s15*s45+297*s45^2-
20*s23*(3*s15+20*s45)))/(18*s12*s34^4)-
(s15^2*s45*(59*s15^2+130*s23^2+84*s15*s45+297*s45^2-
20*s23*(3*s15+20*s45)))/(18*(s12-s34)*s34^4)+
(-96*s15^2+10*s23^2+73*s15*s45+8*s45^2-5*s23*(7*s15+20*s45))/
(6*s12*(s12+s15-s34))+((s15-s23+s45)^2*
(-43*s15^2+34*s15*s45+77*s45^2-2*s23*(s15+31*s45)))/
(6*s12^3*(s12-s34-s45))-(279*s23+8*(25*s15+14*s34+40*s45))/
(36*(s12+s23-s45))+(330*s15^3+696*s15^2*s45-520*s15*s45^2+
224*s45^3+s23^2*(-197*s15+40*s45)+
s23*(-751*s15^2+680*s15*s45-276*s45^2))/(36*s12^2*s34)+
(206*s15^3+414*s15^2*s45-286*s15*s45^2+207*s45^3+
s23^2*(-52*s15+74*s45)+s23*(-481*s15^2+310*s15*s45-
260*s45^2))/(18*s12*s34^2)+(-100*s15^3+4*s23^3+
166*s15^2*s45-16*s15*s45^2-3*s45^3-s23^2*(130*s15+3*s45)+
s23*(86*s15^2-22*s15*s45-3*s45^2))/(18*(s12+s15-s34)^2*
(-s15+s34))+(-18*s23^3-s23^2*(111*s15+2*s45)+
s23*(3*s15^2+20*s15*s45-2*s45^2)+
s45*(288*s15^2+21*s15*s45-2*s45^2))/(18*(-s15+s34)*
(s12+s23-s45)^2)-(s15*(14*s15^3-33*s23^3-95*s15^2*s45+
56*s15*s45^2-s45^3-s23^2*(-16*s15+s45)-
s23*(29*s15^2-36*s15*s45+s45^2)))/(18*(s12+s15-s34)^3*
(-s15+s34))+(s15*(5*s15^3-9*s23^3-41*s15^2*s45+
29*s15*s45^2-s45^3-s23^2*(-7*s15+s45)-
s23*(11*s15^2-18*s15*s45+s45^2)))/(18*(s12+s15-s34)^2*
(-s15+s34)^2)+(s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(s12+s15-s34)*
(-s15+s34)^3)-(s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(-s15+s34)^3*
(s12+s23-s45))-(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*s12*(s12+s15-s34)^4)+
(s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^3)-(5*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^3*(-s15+s34)^2)+
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^4*(-s15+s34))+
(7*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+s23^2*(2*s15+s45)-
2*s23*(3*s15^2+3*s15*s45+s45^2)))/(3*s12^2*(s12-s34-s45))+
(s45*(-270*s34^3+300*s34^2*s45-63*s34*s45*(-4*s15+s45)+
2*s45*(102*s15^2-21*s15*s45+2*s45^2)))/(18*(s12+s15-s34)*
(s12+s23-s45)^3)+(s45^2*(15*s34^3+s34^2*(15*s15-7*s45)+
3*s34*(5*s15^2-3*s15*s45+s45^2)+s15*(15*s15^2-11*s15*s45+
2*s45^2)))/(3*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(2*s23^3+2*s23^2*(12*s15+s45)+s23*s45*(17*s15+2*s45)+
s45*(-49*s15^2+10*s15*s45+2*s45^2))/(18*(s12+s15-s34)*
(-s15+s34)^2)-(2*s23^3+2*s23^2*(12*s15+s45)+
s23*s45*(17*s15+2*s45)+s45*(-49*s15^2+10*s15*s45+2*s45^2))/
(18*(-s15+s34)^2*(s12+s23-s45))-
(s45*(s45*(10*s15^2-10*s15*s45+s45^2)-
5*s34*(2*s15^2-6*s15*s45+3*s45^2)))/(9*(s12-s34)^3*
(s12+s23-s45))+((s34-s45)*s45*(s15^2*s45^2+
s15*s34*s45*(-2*s15+3*s45)+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^3)+
(-18*s15*s23^3-2*s23^4+6*s15*s23^2*s45+
s15*s23*s45*(41*s15+6*s45)+2*s15*s45*(-12*s15^2+19*s15*s45+
3*s45^2))/(18*(-s15+s34)^2*(s12+s23-s45)^2)-
(74*s15^3+10*s23^3-80*s15^2*s45+86*s15*s45^2+3*s45^3-
s23^2*(148*s15+39*s45)+s23*(14*s15^2+92*s15*s45+3*s45^2))/
(18*s12*(s12+s15-s34)^2)+
(s45*(s15*s45^2*(-5*s15+2*s45)+s34^2*(-5*s15^2+15*s15*s45-
12*s45^2)+s34*s45*(10*s15^2-17*s15*s45+4*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^2)+
(44*s15^3+195*s15^2*s45-77*s34^2*s45+209*s15*s45^2-44*s45^3-
11*s34*(4*s15^2-17*s15*s45+11*s45^2))/
(36*s12*(s12+s23-s45)^2)+(7*s15^3-76*s23^3+11*s34^3+
4*s15^2*s45+27*s15*s45^2-4*s45^3+
s23^2*(-27*s15+311*s34+110*s45)-2*s34^2*(141*s15+124*s45)+
s23*(-7*s15^2+165*s15*s34+228*s34^2+327*s15*s45+4*s34*s45-
4*s45^2)-s34*(144*s15^2+313*s15*s45+12*s45^2))/
(36*(s12+s23-s45)^3)+(5*s15^3-(73*s15^2*s45)/3+
21*s15*s45^2-7*s45^3+s34*(5*s15^2-(67*s15*s45)/3+15*s45^2))/
((s12+s15-s34)^2*(s12+s23-s45))+
(s15*(20*s15^3-39*s23^3-77*s15^2*s45-34*s15*s45^2+17*s45^3+
17*s23^2*(2*s15+s45)+s23*(-47*s15^2+17*s45^2)))/
(18*s12*(s12+s15-s34)^3)+
(s45*(30*s15^3+s34^2*(30*s15-41*s45)-53*s15^2*s45+
29*s15*s45^2-2*s45^3+s34*(30*s15^2-47*s15*s45+25*s45^2)))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(48*s23^3-66*s34^3-s23^2*(377*s15+335*s34+50*s45)+
s34^2*(132*s15+599*s45)+4*s45*(18*s15^2-159*s15*s45+
7*s45^2)-s23*(250*s15^2-1369*s15*s34+1158*s34^2-
1001*s15*s45+69*s34*s45+20*s45^2)+
6*s34*(-11*s15^2-139*s15*s45+30*s45^2))/(36*s12^3)+
(s15*(5*s15^3+s23^2*(11*s15-13*s45)+24*s15^2*s45+45*s15*s45^2-
80*s45^3+2*s23*(-5*s15^2-34*s15*s45+43*s45^2)))/
(18*(s12-s34)^2*s34^2)+(-2*s23*(9*s15^2-39*s15*s45+16*s45^2)+
s45*(12*s15^2-116*s15*s45+47*s45^2))/(18*(s12-s34)^2*s34)+
(-(s15*s45^3*(-6*s15+s45))+s34^3*(-6*s15^2+25*s15*s45-
33*s45^2)-3*s34*s45^2*(8*s15^2-13*s15*s45+3*s45^2)+
s34^2*s45*(22*s15^2-63*s15*s45+48*s45^2))/
(18*(s12-s34)^2*(s12+s23-s45)^3)+
(s34^2*(-5*s15+52*s45)+s34*((94*s15*s45)/3-35*s45^2)+
(s45*(468*s15^2-537*s15*s45+65*s45^2))/18)/
((s12+s15-s34)*(s12+s23-s45)^2)+
(s45*(60*s15^2-95*s15*s45+26*s45^2)-
3*s34*(20*s15^2-85*s15*s45+73*s45^2))/(18*(s12-s34)^2*
(s12+s23-s45))-(s15*(258*s15^3-13*s23^3+185*s15^2*s45+
320*s45^3+s23^2*(67*s15+289*s45)-
5*s23*(102*s15^2-49*s15*s45+112*s45^2)))/(36*s12^3*s34)+
(s34*s45*(-70*s15^2+178*s15*s45-89*s45^2)+
2*s45^2*(15*s15^2-11*s15*s45+s45^2)+
s34^2*(30*s15^2-126*s15*s45+143*s45^2))/(18*(s12-s34)^2*
(s12+s23-s45)^2)+(-206*s15^3+s23^2*(52*s15-74*s45)-
414*s15^2*s45+286*s15*s45^2-207*s45^3+
s23*(481*s15^2-310*s15*s45+260*s45^2))/(18*(s12-s34)*s34^2)-
(s15*(157*s15^3-13*s23^3+468*s15^2*s45+18*s15*s45^2+500*s45^3+
s23^2*(-57*s15+372*s45)-3*s23*(99*s15^2+10*s15*s45+
268*s45^2)))/(36*s12^2*s34^2)+
(s34^2*(723*s15-830*s45)+s34*(360*s15^2-975*s15*s45+
554*s45^2)-2*(18*s15^3+78*s15^2*s45-63*s15*s45^2+13*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^2)-
(s15*(-23*s23^3+s23^2*(10*s15+199*s45)+
s23*(-188*s15^2+53*s15*s45-488*s45^2)+
6*(15*s15^3+35*s15^2*s45-6*s15*s45^2+55*s45^3)))/
(18*s12*s34^3)+(s15*(-23*s23^3+s23^2*(10*s15+199*s45)+
s23*(-188*s15^2+53*s15*s45-488*s45^2)+
6*(15*s15^3+35*s15^2*s45-6*s15*s45^2+55*s45^3)))/
(18*(s12-s34)*s34^3)+(47*s34^3*(-3*s15+4*s45)+
s34^2*(-111*s15^2+338*s15*s45-279*s45^2)-
s45*(12*s15^3+33*s15^2*s45-6*s15*s45^2+2*s45^3)+
s34*(18*s15^3+119*s15^2*s45-210*s15*s45^2+69*s45^3))/
(18*(s12-s34)*(s12+s23-s45)^3)+
(-6*s23^4+s23^3*(37*s15+251*s34+384*s45)+
s23^2*(144*s15^2-973*s15*s34+840*s34^2-998*s15*s45-
315*s34*s45-1116*s45^2)+s23*(-11*s15^3+99*s34^3-
455*s15^2*s45+1885*s15*s45^2+1104*s45^3-
s34^2*(209*s15+841*s45)+s34*(121*s15^2+1445*s15*s45+
169*s45^2))-s45*(33*s34^3-11*s34^2*(8*s15+27*s45)+
s34*(66*s15^2+672*s15*s45+32*s45^2)+
2*s45*(-172*s15^2+462*s15*s45+183*s45^2)))/(36*s12^4)-
(90*s23^4*(3*s34-5*s45)+4*s23^3*(79*s34^2+
90*s45*(3*s15+5*s45)-s34*(79*s15+270*s45))+
4*s23*s45*(11*s15^3-11*s34^3+237*s15^2*s45+810*s15*s45^2+
450*s45^3+s34^2*(33*s15+79*s45)-
3*s34*(11*s15^2+79*s15*s45+90*s45^2))-
s45^2*(44*s15^3-11*s34^3+474*s15^2*s45+1080*s15*s45^2+
450*s45^3+s34^2*(44*s15+79*s45)-
2*s34*(33*s15^2+158*s15*s45+135*s45^2))+
6*s23^2*(11*s34^3-s34^2*(22*s15+79*s45)+
s34*(11*s15^2+158*s15*s45+270*s45^2)-
s45*(79*s15^2+540*s15*s45+450*s45^2)))/(36*s12^5)+
(-(s23^2/(s12^3*(s12+s15-s34)))+(9*s15+5*s23-44*s34)/
(3*s12^2*(s12+s15-s34))+(11*s34*(2*s23+3*s34))/
(36*s12^3*s15)+(543*s15+175*s23-577*s34-180*s45)/
(36*s12^3)-(11*(s23+s34)^2*(s23-s45)^2)/
(36*s12^2*s15*(s12+s23-s45)^3)-
(11*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)+
(s15^2*(s15-s23)*s23)/(9*s12^2*(s15-s34)^3*(s12+s23-s45))+
(5*s15*s34^2)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(7*s15^3)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45))-(11*s34*(2*s23+3*s34))/
(36*s12^2*s15*(s12+s23-s45))-(s15*(14*s15+75*s34))/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(123*s15-91*s23+511*s34-36*s45)/(36*s12^2*(s12+s23-s45))-
(s34*(12*s15+207*s34-34*s45))/(6*s12^2*(s12-s34)*
(s12+s23-s45))+(s15^2*(s23-3*s34))/(6*s12^2*(s12-s34)*
s45^2)-(11*s23^3*s34^2)/(36*s12^5*s45^2)+
(s23^2*s34*(-22*s15+16*s23+33*s34))/(36*s12^4*s45^2)-
(s23*(11*s15^2+5*s23^2+48*s23*s34+66*s34^2-
2*s15*(5*s23+33*s34)))/(36*s12^3*s45^2)+
(s15^2*s34^4)/(6*s12^2*(s12-s34)*(s12+s23-s45)^3*s45^2)+
(-2*s15*s23^3*(5*s23+11*s34)+s23^3*(5*s23^2+16*s23*s34+
11*s34^2)+s15^2*(5*s23^3+6*s23^2*s34-6*s23*s34^2+
6*s34^3))/(36*s12^2*(s12+s23-s45)^3*s45^2)-
(2*s15^2*s34^3)/(3*s12^2*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(-2*s15*s23^2*(5*s23+22*s34)+s15^2*(5*s23^2+12*s23*s34-
18*s34^2)+s23^2*(5*s23^2+32*s23*s34+33*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(s15^2*(5*s23+18*s34)-2*s15*s23*(5*s23+33*s34)+
s23*(5*s23^2+48*s23*s34+66*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+(s15^2*(-14*s15+27*s23))/(6*s12^3*s34*s45)+
(s23^2*s34*(-33*s15+79*s23+33*s34))/(36*s12^5*s45)+
(s23*(-22*s15^2+83*s15*s23+6*s23^2+88*s15*s34-274*s23*s34-
66*s34^2))/(36*s12^4*s45)+(33*s15^2-250*s15*s23-23*s23^2-
99*s15*s34+537*s23*s34+66*s34^2)/(36*s12^3*s45)+
s23^5/(6*s12^2*(s15-s34)*(s12+s23-s45)^3*s45)-
(s15*(s15-4*s34)*s34^3)/(2*s12^2*(s12-s34)*(s12+s23-s45)^3*
s45)+(-27*s23^4+4*s23^3*(8*s15-33*s34)+
6*s15*s23*(s15-12*s34)*s34-12*s15*(s15-6*s34)*s34^2+
s23^2*(-11*s15^2+116*s15*s34-33*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(s15*(4*s15-31*s34)*s34^2)/
(3*s12^2*(s12-s34)*(s12+s23-s45)^2*s45)+
(s23^3*(-s15+s23))/(6*s12^2*(-s15+s34)*(s12+s23-s45)^2*s45)+
(s23^3+s23^2*(21*s15-311*s34)+6*s15*(3*s15-50*s34)*s34+
s23*(-22*s15^2+305*s15*s34-66*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(s15*s34*(-3*s15+64*s34))/
(3*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(-33*s15^2+10*s15*s23+23*s23^2+567*s15*s34-537*s23*s34-
66*s34^2)/(36*s12^2*(s12+s23-s45)*s45)-(7*s15*(s15-s23)^2)/
(3*s12^3*(s12-s34-s45)*s45)-(s15^2*(101*s15+33*(s23-s45))*
s45)/(36*s12^5*s34)+(s15^2*(11*s15+13*s23-50*s45)*s45)/
(18*s12^4*s34^2)+(s15^2*(4*s15+5*s23-13*s45)*s45)/
(18*s12^2*(s12-s34)^2*s34^2)-(14*s15^3*s45)/
(3*s12^2*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34*(39*s34-5*s45)*s45)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))-(s34^2*(s15-2*s45)*s45)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(10*s34^2*(s15-s45)*s45)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(5*s15^3*s45^2)/(6*s12^3*s34^4)-
(5*s15^3*s45^2)/(6*s12^2*(s12-s34)*s34^4)+
(2*s15^3*s45^2)/(3*s12^4*s34^3)+(s15^3*s45^2)/
(6*s12^2*(s12-s34)^2*s34^3)-(11*s15^3*s45^2)/(36*s12^5*s34^2)+
(7*s34*s45^2)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2)+
(s34*s45^2)/(2*s12^2*(s12-s34)^2*(s12+s15-s34))+
(s15^3*s45^2)/(9*s12^2*s34^2*(-s12+s34)^3)-
(7*s15^3*s45^2)/(3*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)-(s34^3*s45^2)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34^2*(33*s34-10*s45)*s45^2)/
(18*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34^2*(23*s34-6*s45)*s45^2)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*(3*s15-2*s45)*s45^2)/(6*s12^2*(s15-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*(3*s15-2*s45)*s45^2)/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+(s15^3*s45^3)/
(6*s12^2*(s15-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15^3*s45^3)/(18*s12^2*(s15-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^4*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^4*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s34^4*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)-(2*s34^3*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^3*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(2*s34^3*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)+(s34^2*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))+
(s34^2*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^2*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45))-(s15^2*s45^2*(-2*s15+s45))/
(6*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(11*s34^2*(-s23+s45))/(36*s12^4*s15)-
(2*s15*s45*(s15-s23+s45))/(3*s12^2*(s12+s15-s34)^2*s34)-
(s15^2*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34)+
((29*s15+46*s23-61*s45)*(s15-s23+s45)^2)/
(6*s12^4*(s12-s34-s45))-(5*(s15+5*s23-5*s45)*s45*
(s15-s23+s45)^2)/(2*s12^5*(s12-s34-s45))+
(s34*s45^2*(-22*s34+s45))/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))+(s34*s45^2*(-15*s34+s45))/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))+
(5*(s15+s45)*(s15-s23+s45)^2)/(s12^3*(-s12+s34+s45)^2)+
(5*s45^2*(s15-s23+s45)^3)/(s12^5*(-s12+s34+s45)^2)+
(5*s15^2*s34*s45*(-s15+s34+s45))/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s34^3*s45^2*(-3*s34+2*s45))/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*s45*(s15-2*s23+4*s45))/(9*s12^2*(s12-s34)^3*s34)+
(s34^3*s45^2*(-8*s34+5*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)+
(-14*s15-4*s23+(33*s34)/2+6*s45)/(s12^2*(s12-s34))-
(s45*(-10*s23+32*s34+13*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34))-(s15^2*s45*(6*s15-17*s23+21*s45))/
(6*s12^3*s34^3)+(s15^2*s45*(6*s15-17*s23+21*s45))/
(6*s12^2*(s12-s34)*s34^3)+(s15*s23*(-s23^2+s15*s45+s23*s45)^
2)/(9*s12^2*(s15-s34)^3*(s12+s23-s45)^3)+
(s15^2*s23*(-s23^2+2*s15*s45+s23*s45))/(9*s12^2*(s15-s34)^3*
(s12+s23-s45)^2)+(20*s15*s23-39*s15*s34)/
(s12^2*(3*s12*s45-3*s34*s45))+(14*s15^3-27*s15^2*s23)/
(6*s12^3*s34*s45-6*s12^2*s34^2*s45)+
(s34^2*s45*(-5*s15*s34+5*s15*s45+8*s34*s45-2*s45^2))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45)^2)+
(s15*s45*(6*s15^2-12*s15*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45)^2)+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(6*s12^2*(s15-s34)*
(s12+s15-s34)^2*(s12+s23-s45))+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+
(-72*s15^2+38*s15*s23+4*s23^2+14*s15*s45+s23*s45+s45^2)/
(18*s12^2*(s15-s34)*(s12+s23-s45))-
(s34*s45*(70*s34^2-31*s34*s45+2*s45^2))/(6*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s34^2*s45*(12*s34^2-9*s34*s45+2*s45^2))/(3*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)-
(2*s15^2-4*s15*s23+2*s23^2+6*s15*s45-6*s23*s45+5*s45^2)/
(3*s12^2*(s12+s15-s34)*s34)+
(s15*(-5*s15^2+10*s15*s23+s23^2-19*s15*s45-14*s23*s45+
22*s45^2))/(18*s12^2*(s12-s34)^2*s34)+
(33*s15^2-515*s15*s23+20*s23^2-66*s15*s34+533*s23*s34+
33*s34^2+465*s15*s45-58*s23*s45-286*s34*s45+32*s45^2)/
(36*s12^4)+(s34*(-12*s15^2+240*s15*s34+423*s34^2-
34*s15*s45-282*s34*s45+40*s45^2))/(18*s12^2*(s12-s34)*
(s12+s23-s45)^2)+(82*s15^2+13*s15*s23+13*s23^2-
25*s15*s45-50*s23*s45+43*s45^2)/(s12^2*(9*s12*s34-9*s34^2))-
(246*s15^2+145*s15*s23+52*s23^2-172*s15*s45-128*s23*s45+
112*s45^2)/(36*s12^3*s34)+(s15*(73*s15^2+10*s15*s23+
37*s23^2+44*s15*s45-248*s23*s45+208*s45^2))/
(36*s12^3*s34^2)+(6*s15^3-39*s15^2*s45+18*s15*s45^2+s45^3)/
(18*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
(5*s45*(s15-s23+s45)^2*(s23-2*(s15+s45)))/
(s12^4*(-s12+s34+s45)^2)+
(s15*(-12*s15^2*s45+s23^2*(-2*s23+s45)+2*s15*(-2*s23+s45)^2))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45)^2)-
(s15*(6*s15^2+2*s23^2+s23*s45+s45^2-4*s15*(2*s23+s45)))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45))+
(5*s34*((21*s34-4*s45)*s45+4*s15*(-3*s34+s45)))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s34^2*(s34-s45)*s45*(2*s34*s45+s15*(-s34+s45)))/
(9*s12^2*(-s12+s34)^3*(s12+s23-s45)^3)+
(5*s15*s34*(s15*(-s34+s45)+s34*(s34+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45*(s15^2-s34*s45+s15*(-s23+s34+s45)))/
(s12^2*(s12+s15-s34)^3)-(s15*(-(s15*(s34-29*s45))+
15*s34*(3*s34+s45)))/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15*(s15^2+s23^2+s23*s45+s45^2-
2*s15*(s23+2*s45)))/(6*s12^2*(s15-s34)*(s12+s15-s34)^2)+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(18*s12^2*(s15-s34)^2*(s12+s15-s34))-
(7*(3*s15^2+(s23-s45)^2+s15*(-4*s23+3*s45)))/
(3*s12^3*(s12-s34-s45))-(s45*(30*s34^4+s15^2*s45^2+
s15*s34*s45^2+s34^2*s45^2+s34^3*(-30*s15+4*s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(-14*s15^2+16*s23^2+s23*s45+s45^2+2*s15*(5*s23+7*s45))/
(18*s12^2*(s12+s15-s34)*(-s15+s34))+
(2*s15^2+226*s34^2-45*s34*s45+8*s45^2-2*s15*(59*s34+7*s45))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(26*s15^2+s15*(4*s23-34*s34+4*s45)+
s45*(-7*s23+19*s34+8*s45))/(6*s12^2*(s12+s15-s34)^2)+
(s34*(2*s15*s45^3-6*s34^2*s45*(-3*s15+5*s45)+
s34*s45^2*(-14*s15+9*s45)+s34^3*(-6*s15+17*s45)))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(-52*s23^2-147*s34^2+s34*(369*s15-197*s45)-
8*s45*(3*s15+s45)+s23*(64*s15+599*s34+18*s45))/
(36*s12^2*(s12+s23-s45)^2)+
(-10*s23^3-s15*s45*(21*s15+2*s45)+s23^2*(-26*s15+6*s45)+
s15*s23*(54*s15+19*s45))/(18*s12^2*(-s15+s34)*
(s12+s23-s45)^2)-(s15*(53*s15^2+35*s23^2+22*s15*s45+
104*s45^2-4*s23*(7*s15+31*s45)))/(18*s12^2*(s12-s34)*
s34^2)+(-2*s23^3*(s23-s45)^2+16*s15^2*s23*(s23-s45)*s45-
6*s15^3*s45^2+s15*s23^2*(-10*s23^2+23*s23*s45-13*s45^2))/
(18*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s15*s45^2*(-3*s15+2*s45)+s34*s45^2*(-3*s15+2*s45)+
6*s34^3*(-5*s15+12*s45)+s34^2*(30*s15^2-64*s15*s45-
3*s45^2))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(180*s34^4+s34*(6*s15-5*s45)*s45^2+2*s15*(3*s15-2*s45)*
s45^2-18*s34^3*(20*s15+13*s45)+
6*s34^2*(30*s15^2+29*s15*s45-s45^2))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(-2*s45*(18*s34^2-14*s34*s45+s45^2)+
5*s15*(3*s34^2-5*s34*s45+s45^2)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^2)-(s15*(60*s34*(s34+s45)^2+
s15^2*(60*s34+s45)-15*s15*(8*s34^2+11*s34*s45+s45^2)))/
(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(-594*s34^3+6*s34^2*(107*s15+58*s45)+
s45*(12*s15^2-27*s15*s45+4*s45^2)-
6*s34*(30*s15^2+28*s15*s45+5*s45^2))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(-99*s34^3+s15^2*(9*s34-3*s45)+156*s34^2*s45-
54*s34*s45^2+5*s45^3-2*s15*(45*s34^2-33*s34*s45+5*s45^2)))/
(18*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(-3*s15^2*(20*s34+s45)-s45*(61*s34^2-6*s34*s45+s45^2)+
s15*(64*s34^2+27*s34*s45+6*s45^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(3*s15^2*s45*(-35*s23+31*s45)+
s23^2*(s23^2-10*s23*s45+6*s45^2)+2*s15*s23*
(28*s23^2-59*s23*s45+31*s45^2))/(18*s12^2*(s15-s34)*
(s12+s23-s45)^3)+(s15*(174*s15^2-s15*(79*s23+134*s45)+
2*(s23^2-65*s23*s45+64*s45^2)))/(36*s12^4*s34)+
(-57*s23^3+162*s34^3+6*s15*(s15-30*s45)*s45-
3*s34^2*(272*s15+s45)+s23^2*(-33*s15+484*s34+177*s45)+
s15*s23*(350*s34+216*s45)-3*s23*(43*s34^2+154*s34*s45+
34*s45^2)+s34*(366*s15^2-788*s15*s45+86*s45^2))/
(36*s12^2*(s12+s23-s45)^3)+
(-270*s23^3+3*s23^2*(79*s15-79*s34+270*s45)-
3*s23*(11*s15^2-22*s15*s34+11*s34^2+158*s15*s45-
79*s34*s45+270*s45^2)+s45*(33*s15^2-33*s15*s34+11*s34^2+
237*s15*s45-79*s34*s45+270*s45^2))/(36*s12^5)+
((6*s23-25*s34-9*s45)*s45-9*s15*(s23-2*(s34+s45)))/
(9*s12^2*(s12-s34)^2)+
(s45*(4*s34*s45+3*s15*(s23-2*(s34+s45))))/
(9*s12^2*(s12-s34)^3))*tr5}


projectionMatrix["ggggg","mpppp","Nf0"]=
{{1,-2,0,0,2,-2,0,0,0,0,0,0,-1,2,0,0,0,0,0,0,0,0,
1/3,0,0,0,0},{0,0,1,-1,-1,1,0,0,0,-1,1,0,1/2,-1,0,
0,0,0,0,0,-1/2,1,-1/2,0,0,0,0},{0,0,0,0,0,0,1,0,0,
-2,2,-2,0,0,0,0,0,0,0,0,-1,2,-1/3,0,0,0,0},
{0,0,0,0,0,0,0,1,-1,0,0,0,1/2,-1,0,0,-1/2,0,0,1,0,
0,1/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,
-1/2,0,0,1,1/2,-1,-1/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1}}

ampFunctions["ggggg","mpppp","Nf0"]={f11[s45]^2,f21[s23,s45],
f11[s12]*f11[s23],f11[s23]*f11[s45],f11[s15]*f11[s23],
f11[s15]*f11[s45],f11[s12]^2,f11[s15]*f11[s34],f11[s23]*f11[s34],
f11[s12]*f11[s45],f11[s34]*f11[s45],f21[s45,s12],f11[s23]^2,
f21[s15,s23],f11[s12]*f11[s15],f11[s12]*f11[s34],f11[s15]^2,
f11[s23],f11[s45],f21[s34,s15],f11[s34]^2,f21[s12,s34],Pi^2,
f11[s12],f11[s15],1,f11[s34]}


==> anc/TwoLoopRemainders/ggggg_mpppp_Nf1.txt <==
rationalBasis["ggggg","mpppp","Nf1"]=
{-(s34*(s23^2+3*s23*s34+2*s34^2))/(4*s12^2*s15)+
(s34^2*(s23+s34)*(s23-s45))/(4*s12^3*s15)-
(s34^3*(s23-s45)^2)/(12*s12^4*s15)-((s23+s34)^3*(s23-s45))/
(12*s15*(s12+s23-s45)^3)-((s23+s34)^2*(s23+4*s34))/
(12*s15*(s12+s23-s45)^2)-(s15*s34^3)/(12*(s12+s23-s45)^3*
(-s15+s23-s45))-(s23^4*s34^2)/(12*s12^4*s45^2)+
(s23^3*s34*(-2*s15+2*s23+3*s34))/(12*s12^3*s45^2)-
(s23^2*(s15^2-2*s15*s23+s23^2-6*s15*s34+6*s23*s34+6*s34^2))/
(12*s12^2*s45^2)+(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+
12*s23*s34+10*s34^2))/(12*s12*s45^2)-
(s23^3*(-s15+s23+s34)^2)/(12*(s12+s23-s45)^3*s45^2)-
(s23^2*(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+2*s34^2))/
(6*(s12+s23-s45)^2*s45^2)-
(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+12*s23*s34+
10*s34^2))/(12*(s12+s23-s45)*s45^2)+
(s15*s23^2*s34)/(6*s12^3*s45)+(s23^3*s34*(-2*s15+s34))/
(12*s12^4*s45)-(s23*(3*s15^2-4*s15*s23+s23^2-6*s15*s34+
6*s23*s34+6*s34^2))/(12*s12^2*s45)+
(6*s15^2-9*s15*s23+3*s23^2-14*s15*s34+12*s23*s34+10*s34^2)/
(6*s12*s45)+(s15*s23^2*(-s15+s23+s34))/(6*(s12+s23-s45)^3*
s45)-(s23*(3*s15^2-4*s15*s23+s23^2-5*s15*s34+3*s23*s34+
2*s34^2))/(6*(s12+s23-s45)^2*s45)-
(6*s15^2-9*s15*s23+3*s23^2-14*s15*s34+12*s23*s34+10*s34^2)/
(6*(s12+s23-s45)*s45)+(s15*(3*s15+2*s34)*s45^2)/
(12*s12^3*(s12+s23-s45))-(s15^2*s45^3)/
(12*s12^2*(s12+s23-s45)^3)-(s15^2*s45^3)/
(12*s12^4*(s12+s23-s45))+(s15*s34*(s34+s45)^2)/
(4*s12^3*(-s15+s23-s45))-(s15^2*(s34+s45)^3)/
(12*s12^4*(-s15+s23-s45))-(s15*s45^2*(-5*s15+2*s34+s45))/
(12*s12*(s12+s23-s45)^3)+(s15*s45^2*(-5*s15+2*s34+2*s45))/
(12*s12^2*(s12+s23-s45)^2)+(s34^2*(4*s34+3*s45))/
(12*(s12+s23-s45)^2*(s15-s23+s45))+
(-35*s15+7*s23+27*s34+8*s45)/(12*s12)-
(-35*s15+7*s23+27*s34+8*s45)/(12*(s12+s23-s45))+
(s34*(2*s34^2+3*s34*s45+s45^2))/(4*s12^2*(s15-s23+s45))+
(s45*(6*s34^2+6*s34*s45+s45^2))/(12*s12*s15*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(12*s12*s15)-(s34*(10*s34^2+12*s34*s45+3*s45^2))/
(12*s15*(s12+s23-s45)*(-s15+s23-s45))-
(s34*(10*s34^2+12*s34*s45+3*s45^2))/(12*s12*s15*
(s15-s23+s45))+(31*s15^2-48*s15*s34+30*s34^2-57*s15*s45+
39*s34*s45+9*s45^2)/(12*s12*(s12+s23-s45))+
(s45*(4*s34^2+s15*(20*s15-17*s45)+3*s34*(-6*s15+s45)))/
(12*s12*(s12+s23-s45)^2)-
(s45*(13*s15^2+6*s34^2-10*s15*s45+s45^2+6*s34*(-s15+s45)))/
(12*s12^2*(s12+s23-s45))+
(2*s23^3-s34^3+s23^2*(s15+3*s34)+2*s15*s34*s45+
s15*s45*(-4*s15+s45)+s15*s23*(-3*s15+2*s34+s45))/
(12*(s12+s23-s45)^3)-(7*s15^2+s23^2-6*s15*s34+6*s34^2-
8*s15*s45+9*s34*s45+s45^2+s23*(-6*s15+3*s34+s45))/
(12*s12^2)-(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45))/(12*s15*(s12+s23-s45))+
(-4*s34^2+s34*(14*s15-3*s45)+s15*(-12*s15+11*s23+14*s45))/
(12*(s12+s23-s45)^2)+(3*s34^3+6*s34^2*s45+
s15^2*(s23+2*s45)+s34*(2*s15*s23+2*s15*s45+3*s23*s45))/
(12*s12^3)-(s15^2*s23^2+s34^3*(s15-s45)+s15^2*s45^2+
3*s15*s34*s45^2-3*s34^2*s45*(-s15+s45)+
s23*(s34^3+s15^2*s45+3*s34^2*s45))/(12*s12^4)+
((s34*(2*s23+3*s34))/(12*s12^3*s15)-((s23+s34)^2*(s23-s45)^2)/
(12*s12^2*s15*(s12+s23-s45)^3)-(s34*(s23+s34)*(s23-s45))/
(6*s12^2*s15*(s12+s23-s45)^2)-(s34*(2*s23+3*s34))/
(12*s12^2*s15*(s12+s23-s45))-(s23^3*s34)/(12*s12^4*s45^2)+
(s23^2*(-s15+s23+3*s34))/(12*s12^3*s45^2)-
(s23^4*(-s15+s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45^2)-
(s23^3*(-s15+s23+2*s34))/(12*s12^2*(s12+s23-s45)^2*s45^2)-
(s23^2*(-s15+s23+3*s34))/(12*s12^2*(s12+s23-s45)*s45^2)-
(s15*s23^2)/(12*s12^4*s45)+(s23*(s23+3*s34))/(12*s12^3*s45)+
(s23^3*(s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45)-
(s23*(s23+3*s34))/(12*s12^2*(s12+s23-s45)*s45)-
(s15*s45^2)/(12*s12^4*(s12+s23-s45))+(s34^2*(-s23+s45))/
(12*s12^4*s15)+(s15^2*s34^2)/(12*s12^2*(s12+s23-s45)^3*
(s15-s23+s45))+(s15*s34*(s34+s45))/
(6*s12^2*(s12+s23-s45)^2*(s15-s23+s45))+
(s15*(s34+s45)^2)/(12*s12^4*(s15-s23+s45))+
(s45*(2*s15+3*s34+s45))/(12*s12^3*(s12+s23-s45))+
(s15+s23+3*s34+2*s45)/(12*s12^3)-(s15+s23+3*s34+2*s45)/
(12*s12^2*(s12+s23-s45))-(2*s34^2+s23*s45+2*s34*s45)/
(12*s12^2*(s12+s23-s45)^2)-(3*s34^2+4*s34*s45+s45^2)/
(12*s12^2*(s12+s23-s45)*(-s15+s23-s45))-
(3*s34^2+4*s34*s45+s45^2)/(12*s12^3*(s15-s23+s45))+
(s23^3-s23*s34^2-s23^2*s45+s34^2*(-s15+s45))/
(12*s12^2*(s12+s23-s45)^3)-(s15*(s23+s45)+
s34*(s34+2*s45))/(12*s12^4))*tr5,
(s15*s23*(-s15+s23)^2)/(6*s12^2*s34^2)+(s15*s23*(-s15+s23))/
(6*s12^2*s34)+((23*s15)/3-(3*s23)/2-6*s34-2*s45)/
(s12+s23-s45)+(s23^4*s34^3)/(6*s12^5*s45^2)-
(s23^3*s34^2*(-3*s15+4*s23+3*s34))/(6*s12^4*s45^2)+
(s23^2*s34*(3*s15^2-8*s15*s23+5*s23^2-9*s15*s34+12*s23*s34+
6*s34^2))/(6*s12^3*s45^2)+
(s23*(s15^3-2*s23^3+5*s23^2*(s15-3*s34)-9*s15^2*s34+
18*s15*s34^2-10*s34^3-4*s23*(s15^2-6*s15*s34+6*s34^2)))/
(6*s12^2*s45^2)+(-s15^3/2+s23^3+3*s15^2*s34-5*s15*s34^2+
(5*s34^3)/2+s23^2*((-5*s15)/2+5*s34)+
s23*(2*s15^2-8*s15*s34+(20*s34^2)/3))/(s12*s45^2)-
(s23^2*(-s15+s23+s34)^2*(-s15+2*s23+s34))/
(6*(s12+s23-s45)^3*s45^2)-
(s23*(4*s23^3+5*s23^2*(-2*s15+3*s34)+(-s15+s34)^2*
(-2*s15+5*s34)+8*s23*(s15^2-3*s15*s34+2*s34^2)))/
(6*(s12+s23-s45)^2*s45^2)+(-6*s23^3+15*s23^2*(s15-2*s34)-
4*s23*(3*s15^2-12*s15*s34+10*s34^2)+
3*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/
(6*(s12+s23-s45)*s45^2)+(s23^3*(4*s15+s23-4*s34)*s34^2)/
(6*s12^5*s45)-(s23^2*s34*(-5*s15^2+5*s15*s23+s23^2+
14*s15*s34-8*s23*s34-9*s34^2))/(6*s12^4*s45)+
(27*s15^2-30*s15*s23+9*s23^2-52*s15*s34+32*s23*s34+25*s34^2)/
(6*s12*s45)+(-2*s23^3-3*s23^2*(-2*s15+s34)+
2*s34*(3*s15^2-8*s15*s34+5*s34^2)+
s23*(-4*s15^2-3*s15*s34+8*s34^2))/(6*s12^2*s45)+
(s23*(s15^3-10*s15^2*s34-2*s23^2*s34+21*s15*s34^2-12*s34^3-
s23*(s15^2-14*s15*s34+15*s34^2)))/(6*s12^3*s45)+
(s23*(2*s23^3+(-s15+s34)^2*(s15+2*s34)+s23^2*(-s15+6*s34)+
s23*(-2*s15^2-4*s15*s34+6*s34^2)))/(6*(s12+s23-s45)^3*s45)+
(3*s15^3-s23^3-4*s15^2*s34-4*s15*s34^2+5*s34^3+
s23^2*(9*s15+s34)+s23*(-11*s15^2+7*s15*s34+7*s34^2))/
(6*(s12+s23-s45)^2*s45)-(s15*(3*s15^2-8*s15*s34+5*s34^2))/
(3*s12*(s12+s23-s45)*s45)-(27*s15^2-30*s15*s23+9*s23^2-
52*s15*s34+32*s23*s34+25*s34^2)/(6*(s12+s23-s45)*s45)+
(s15^2*(s15^2-4*s15*s23+3*s23^2)*s45)/(6*s12^3*s34^2)+
(s15^3*(-2*s15+3*s23)*s45^2)/(6*s12^4*s34^2)+
(s15^3*(s15+4*s23-4*s45)*s45^2)/(6*s12^5*s34)+
(s15*(3*s15+2*s34)*s45^2)/(6*s12^3*(s12+s23-s45))+
(s15^4*s45^3)/(6*s12^5*s34^2)-(s15^2*s45^3)/
(6*s12^2*(s12+s23-s45)^3)-(s15^2*s45^3)/
(6*s12^4*(s12+s23-s45))+(s15*s45^2*(-5*s15+2*s34+2*s45))/
(6*s12^2*(s12+s23-s45)^2)+((-23*s15)/3+(3*s23)/2+6*s34+
2*s45)/s12-(s15*s45*(s15^2-5*s15*s45+2*s34*s45+2*s45^2))/
(6*s12*(s12+s23-s45)^3)+(51*s15^2-68*s15*s34+30*s34^2-
70*s15*s45+48*s34*s45+15*s45^2)/(6*s12*(s12+s23-s45))-
(7*s15^2-s23^2-2*s15*s34+2*s34^2-8*s15*s45+6*s34*s45+
s45^2+s23*(-4*s15+s45))/(6*s12^2)-
(s45*(13*s15^2+6*s34^2-10*s15*s45+s45^2+6*s34*(-s15+s45)))/
(6*s12^2*(s12+s23-s45))+
(s15*s23*(s23^2+4*s15*s45-s23*(s15+s45)))/(6*s12^3*s34)-
(17*s15^2+s23^2-14*s15*s34+3*s34^2-16*s15*s45+6*s34*s45+
2*s45^2+2*s23*(-6*s15+2*s34+s45))/(6*(s12+s23-s45)^2)+
(s15^2*s45*(5*s23^2+s15*(-s15+4*s45)-s23*(s15+5*s45)))/
(6*s12^4*s34)+(s23^2*(4*s15-5*s34)+6*s34^3+2*s15^2*s45+
3*s34^2*(-4*s15+s45)-2*s15*s34*(-3*s15+s45)+
s23*(3*s34^2-4*s15*s45+4*s34*s45))/(6*s12^3)+
(-4*s15^3+25*s15^2*s45+4*s34^2*s45-20*s15*s45^2+2*s45^3+
2*s34*(2*s15^2-9*s15*s45+3*s45^2))/(6*s12*(s12+s23-s45)^2)+
(-s23^3+s23^2*(2*s15-3*s34)-s34^3+2*s15*s34*s45+
s15*(s15^2-4*s15*s45+2*s45^2)+s23*(2*s15*s34-3*s34^2+
s15*(-3*s15+2*s45)))/(6*(s12+s23-s45)^3)+
(-4*s23^3*s34*(-s15+s34)+6*s23^2*(-s15+s34)^2*(s34+s45)-
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))+s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^5)+
(s23^3*(s15+3*s34)-s23^2*(-2*s15*s34+3*s34^2+2*s15*s45+
3*s34*s45)+s45*(3*s34^3-s15^2*s45+2*s34^2*(-4*s15+s45)+
s34*(6*s15^2-4*s15*s45))+s23*(-9*s34^3+
s34^2*(19*s15-3*s45)+s15*(-s15+s45)^2+
s34*(-11*s15^2+5*s15*s45+s45^2)))/(6*s12^4)+
((s15*s23*(-s15+s23))/(6*s12^3*s34^2)+(s15*s23)/(6*s12^3*s34)+
(s15*s23*(s23-s45))/(3*s12^4*s34)-
((s23+s34)*(-2*s15*s23+(s23+s34)*(3*s23-s45)))/
(6*s12^2*(s12+s23-s45)^3)+(s15*(s23+3*s34)+
(s23+s34)*(s23-3*s34-s45))/(6*s12^2*(s12+s23-s45)^2)+
(-4*s15+s23-s45)/(6*s12^2*(s12+s23-s45))+
(s23^3*s34^2)/(6*s12^5*s45^2)-(s23^2*s34*(-2*s15+3*(s23+s34)))/
(6*s12^4*s45^2)+(s23*(s15^2+2*s23^2+9*s23*s34+6*s34^2-
3*s15*(s23+2*s34)))/(6*s12^3*s45^2)-
(s23^3*(2*s23^2+(s15-s34)^2+3*s23*(-s15+s34)))/
(6*s12^2*(s12+s23-s45)^3*s45^2)-
(s23^2*(s15^2-3*s15*s23+2*s23^2-4*s15*s34+6*s23*s34+
3*s34^2))/(6*s12^2*(s12+s23-s45)^2*s45^2)-
(s23*(s15^2+2*s23^2+9*s23*s34+6*s34^2-3*s15*(s23+2*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)+(s23^2*(3*s15+s23-3*s34)*
s34)/(6*s12^5*s45)+(s23*(-s15+s34)*(-s15+s23+3*s34))/
(3*s12^4*s45)+(-3*s15^2+2*s15*s23+2*s23^2+9*s15*s34-
6*s34^2)/(6*s12^3*s45)+(s23^2*(s15^2+4*s23^2+7*s23*s34+
3*s34^2-4*s15*(s23+s34)))/(6*s12^2*(s12+s23-s45)^3*s45)+
(s23*(2*s15^2-3*s15*s23+s23^2-7*s15*s34+7*s23*s34+6*s34^2))/
(6*s12^2*(s12+s23-s45)^2*s45)+(3*s15^2-2*s15*s23-2*s23^2-
9*s15*s34+6*s34^2)/(6*s12^2*(s12+s23-s45)*s45)-
(s15^2*(s15-2*s23)*s45)/(6*s12^4*s34^2)+
(s15^2*(s15+3*s23-3*s45)*s45)/(6*s12^5*s34)+
(s15^3*s45^2)/(6*s12^5*s34^2)-(s15*s45^2)/
(6*s12^4*(s12+s23-s45))+(4*s15-s23+s45)/(6*s12^3)+
(s45*(2*s15+3*s34+s45))/(6*s12^3*(s12+s23-s45))+
(s23*(-3*s15+2*s34)-(-s15+s34)*(-3*s15+3*s34+2*s45))/
(6*s12^4)+(3*s15^2*(s23-s45)+s34*(-3*s23^2+
3*s23*(s34+s45)-s45*(s34+s45))+
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(6*s12^5))*
tr5,-(s15^2*(-s15+s23)^2)/(12*s12^2*s34^2)+
(4*s15-8*s23+s34-8*s45)/(8*s12)+
(11*s15)/(4*(s12-s34-s45))+(11*s15*s23^2)/
(4*s12^2*(s12-s34-s45))-(5*s15^2*s23^2)/(8*s12*s34*s45^2)+
(s23^4*s34^2)/(12*s12^4*s45^2)-(s23^3*s34*(-2*s15+2*s23+3*s34))/
(12*s12^3*s45^2)+(s23^2*(s15^2-2*s15*s23+s23^2-6*s15*s34+
6*s23*s34+6*s34^2))/(12*s12^2*s45^2)-
(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+12*s23*s34+
10*s34^2))/(12*s12*s45^2)+(s23^3*(-s15+s23+s34)^2)/
(12*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+2*s34^2))/
(6*(s12+s23-s45)^2*s45^2)+
(s23*(3*s15^2-6*s15*s23+3*s23^2-12*s15*s34+12*s23*s34+
10*s34^2))/(12*(s12+s23-s45)*s45^2)-
(5*s15^2*s23^2)/(8*s12*(s12-s34-s45)*s45^2)-
(5*s15^2*s23^2)/(8*s12^2*s34*s45)-(5*s23^4*s34^2)/(8*s12^5*s45)+
(s23^3*s34*(-26*s15+15*s23+28*s34))/(24*s12^4*s45)-
(s23^2*(15*s15^2-56*s15*s34+30*s23*s34+45*s34^2))/
(24*s12^3*s45)+(s23*(36*s15^2-8*s15*s23+2*s23^2-102*s15*s34+
57*s23*s34+72*s34^2))/(24*s12^2*s45)-
(69*s15^2-36*s15*s23+12*s23^2-176*s15*s34+108*s23*s34+
115*s34^2)/(24*s12*s45)-(s15*s23^2*(-s15+s23+s34))/
(6*(s12+s23-s45)^3*s45)+(4*s23^3+15*s15^2*s34+
s23^2*(-16*s15+27*s34)+s23*(12*s15^2-50*s15*s34+23*s34^2))/
(24*(s12+s23-s45)^2*s45)+(s15^2+s23^2/2-(22*s15*s34)/3+
(115*s34^2)/24+(3*s23*(-s15+3*s34))/2)/((s12+s23-s45)*s45)+
(15*s15^2)/(8*(s12-s34-s45)*s45)-(5*s15^2*s23)/
(4*s12*(s12-s34-s45)*s45)+(5*s15^2*s34^2)/
(8*(s12+s23-s45)^2*(s12-s34-s45)*s45)-
(5*s15^2*s34)/(2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(s15^3*(s15-s23)*s45)/(6*s12^3*s34^2)-(s15^4*s45^2)/
(12*s12^4*s34^2)-(5*s15^4*s45^2)/(8*s12^5*s34)-
(s15*(3*s15+2*s34)*s45^2)/(12*s12^3*(s12+s23-s45))-
(5*s15^2*s45^2)/(8*s12*(s12+s23-s45)^2*(s12-s34-s45))+
(s15^2*s45^3)/(12*s12^2*(s12+s23-s45)^3)+
(s15^2*s45^3)/(12*s12^4*(s12+s23-s45))+
(11*s45*(s15+s45)^2*(s15-s23+s45)^2)/
(4*s12^2*(s12-s34-s45)^3)-(11*s45^4*(s15-s23+s45)^4)/
(4*s12^5*(s12-s34-s45)^3)+(5*s15^2*(-s34+s45))/
(8*(s12+s23-s45)^2*(s12-s34-s45))+
((-13*s15)/4+s23-s34/8+s45)/(s12+s23-s45)+
((s15+s45)^2*(s15-s23+s45)^2)/(12*s12^2*(-s12+s34+s45)^2)+
(11*(s23-s45)*s45^3*(s15-s23+s45)^3)/
(s12^5*(-s12+s34+s45)^2)-(5*s15^2*s23^2)/
(8*s34*s45^2*(-s12+s34+s45))+
(s15*s45^2*(-5*s15+2*s34+2*s45))/(12*s12*(s12+s23-s45)^3)-
(s15*s45^2*(-5*s15+2*s34+2*s45))/(12*s12^2*(s12+s23-s45)^2)+
(s15^3*s45*(15*s15-34*s23+10*s45))/(24*s12^4*s34)-
(s15*s45*(10*s15+11*s45))/(4*s12*(s12+s23-s45)*
(s12-s34-s45))+(s15*(10*s15-11*s34+11*s45))/
(4*(s12+s23-s45)*(s12-s34-s45))-
(s15*(15*s15+22*s23+22*s45))/(8*s12*(s12-s34-s45))-
(s15^2*(15*s23^2+10*s15*s45-6*s23*s45))/(24*s12^3*s34)-
(61*s15^2-78*s15*s34+30*s34^2-30*s15*s45+48*s34*s45+15*s45^2)/
(12*s12*(s12+s23-s45))+(s45^2*(s15-s23+s45)^2*
(s15^2-167*s15*s23+100*s23^2+266*s15*s45-365*s23*s45+
265*s45^2))/(12*s12^4*(-s12+s34+s45)^2)-
(s45*(55*s15^2+8*s34^2-40*s15*s45+4*s45^2+
12*s34*(-3*s15+s45)))/(24*s12*(s12+s23-s45)^2)+
(s45*(13*s15^2+6*s34^2-10*s15*s45+s45^2+6*s34*(-s15+s45)))/
(12*s12^2*(s12+s23-s45))-(11*s45^2*(s15+s45)*
(s15-s23+s45)^2*(-2*s23+3*(s15+s45)))/
(4*s12^3*(s12-s34-s45)^3)+(11*s45^3*(s15-s23+s45)^3*
(-s23+3*(s15+s45)))/(4*s12^4*(s12-s34-s45)^3)+
(3*s23^2*(8*s15-3*s45)*s45+12*s23*s45*(s15+s45)^2-
5*s45*(s15+s45)^3+s23^3*(-33*s15+2*s45))/
(12*s12^3*(s12-s34-s45))-
(s15*(2*s23^2+2*s45*(-2*s15+s34+s45)+
s23*(-3*s15+2*s34+2*s45)))/(12*(s12+s23-s45)^3)-
(s45^2*(s15-s23+s45)^2*(5*s15^2+137*s23^2+10*s15*s45+
137*s45^2-2*s23*(5*s15+137*s45)))/(8*s12^5*(s12-s34-s45))+
(4*s23^2-3*s23*s34-7*s34^2+4*s23*(-6*s15+s45)+
4*s34*(-7*s15+3*s45)+4*(6*s15^2-8*s15*s45+s45^2))/
(24*(s12+s23-s45)^2)+(8*s23^2-48*s34^2-
4*s23*(-12*s15+27*s34+s45)+s34*(48*s15+87*s45)+
2*(7*s15^2-8*s15*s45+s45^2))/(24*s12^2)+
(s45*(s15-s23+s45)^2*(s23*(35*s15+101*s45)-
2*(s15^2+68*s15*s45+67*s45^2)))/
(12*s12^3*(-s12+s34+s45)^2)+
(s45*(217*s23^4-16*s23^3*(21*s15+67*s45)+
6*s23^2*(28*s15^2+259*s15*s45+319*s45^2)+
(s15+s45)^2*(15*s15^2+40*s15*s45+421*s45^2)-
4*s23*(16*s15^3+171*s15^2*s45+525*s15*s45^2+370*s45^3)))/
(24*s12^4*(s12-s34-s45))+
(-6*s23^3+s45*(-4*s15^2+56*s15*s34-45*s34^2+75*s34*s45)+
2*s23*(14*s15^2-62*s15*s34+45*s34^2+30*s15*s45-90*s34*s45-
3*s45^2)+3*s23^2*(45*s34+4*(-5*s15+s45)))/(24*s12^3)+
(2*s23^4-2*s23^3*(-31*s15+60*s34+7*s45)+
s45^2*(2*s15^2+60*s15*s34-30*s34^2+22*s15*s45+75*s34*s45+
8*s45^2)+2*s23*s45*(16*s15^2+45*s34^2+9*s15*s45-13*s45^2-
15*s34*(5*s15+8*s45))-2*s23^2*(14*s15^2+45*s34^2+
51*s15*s45-15*s45^2-15*s34*(4*s15+9*s45)))/(24*s12^4)+
(s23^4*(27*s34-71*s45)+4*s23^3*(-5*s15*s34+5*s34^2+27*s15*s45-
27*s34*s45+71*s45^2)-6*s23^2*s45*(5*s15^2-10*s15*s34+
5*s34^2+54*s15*s45-27*s34*s45+71*s45^2)-
s45^3*(30*s15^2-20*s15*s34+5*s34^2+108*s15*s45-27*s34*s45+
71*s45^2)+4*s23*s45^2*(15*s15^2+5*s34^2+81*s15*s45+
71*s45^2-3*s34*(5*s15+9*s45)))/(8*s12^5)+
((s15^2*(s15-s23))/(12*s12^3*s34^2)+(-47*s15+73*s23+39*s34-
77*s45)/(24*s12^3)+(s23*(-10*s15+27*(s23-s45)))/
(8*s12^3*(s12-s34-s45))+(s23^3*s34)/(12*s12^4*s45^2)-
(s23^2*(-s15+s23+3*s34))/(12*s12^3*s45^2)+
(s23^4*(-s15+s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^3*(-s15+s23+2*s34))/(12*s12^2*(s12+s23-s45)^2*s45^2)+
(s23^2*(-s15+s23+3*s34))/(12*s12^2*(s12+s23-s45)*s45^2)-
(5*s15^2*s23)/(8*s12^3*s34*s45)-(5*s23^3*s34)/(8*s12^5*s45)+
(s23^2*(-13*s15+30*s34))/(24*s12^4*s45)-
(s23*(-30*s15+2*s23+51*s34))/(24*s12^3*s45)-
(s23^3*(s23+s34))/(12*s12^2*(s12+s23-s45)^3*s45)+
(5*s34*(s23^2+s15*(-s23+s34)))/(8*s12^2*(s12+s23-s45)^2*
s45)+(2*s23^2-45*s15*s34+51*s23*s34)/
(24*s12^2*(s12+s23-s45)*s45)+(5*s15*s23*(-s15+s23))/
(8*s12^3*(s12-s34-s45)*s45)+(5*s15*(-2*s23+3*s34))/
(8*s12^2*(s12-s34-s45)*s45)+(5*s15*s34^3)/
(8*s12^2*(s12+s23-s45)^2*(s12-s34-s45)*s45)-
(5*s15*s34^2)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(s15^3*s45)/(12*s12^4*s34^2)-(5*s15^3*s45)/(8*s12^5*s34)-
((5*s15^3-15*s15^2*(s23-s45)+81*s15*(s23-s45)^2-
71*(s23-s45)^3)*s45)/(8*s12^5*(s12-s34-s45))+
(s15*s45^2)/(12*s12^4*(s12+s23-s45))+
(5*s34*(s15-2*s23+s45))/(8*s12^2*(s12+s23-s45)^2)-
(11*s45*(s15+s45)*(s15-s23+s45)^2)/
(4*s12^3*(s12-s34-s45)^3)-(11*s45^3*(s15-s23+s45)^3)/
(4*s12^5*(s12-s34-s45)^3)+(33*(s23-s45)*s45^2*
(s15-s23+s45)^2)/(4*s12^5*(-s12+s34+s45)^2)-
((s15+s45)*(s15-s23+s45)^2)/(12*s12^3*(-s12+s34+s45)^2)-
(5*s15*s34^2)/(8*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))-
(5*s15^2*s23)/(8*s12^2*s34*s45*(-s12+s34+s45))-
(s45*(2*s15+3*s34+s45))/(12*s12^3*(s12+s23-s45))+
(s15^2*(-17*s23+8*s45))/(24*s12^4*s34)+
(s45*(s15-s23+s45)^2*(s15-67*s23+100*s45))/
(12*s12^4*(-s12+s34+s45)^2)-(11*s45^2*(s15-s23+s45)^2*
(s23-2*(s15+s45)))/(4*s12^4*(s12-s34-s45)^3)-
(s34*(20*s15+27*(s34+s45)))/(8*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(3*(5*s15+9*(-s23+s34+s45)))/
(8*s12^2*(s12-s34-s45))+(s15+4*s23-2*(30*s34+s45))/
(12*s12^2*(s12+s23-s45))+
(27*s23^3+3*s23^2*(5*s34-27*s45)-15*s15*(s23-s45)^2+
(5*s34-27*s45)*s45^2+3*s23*s45*(-5*s34+27*s45))/(8*s12^5)+
(-75*s23^2+(-43*s15+30*s34-75*s45)*s45+
2*s23*(31*s15-30*s34+75*s45))/(24*s12^4)+
(-83*s23^3+8*s45*(s15+s45)^2+2*s23^2*(17*s15+87*s45)-
s23*(17*s15^2+50*s15*s45+99*s45^2))/
(24*s12^4*(s12-s34-s45)))*tr5,(-4*s15)/(3*s12)-
(s15*(-s15+s23)^3)/(6*s12^2*s34^2)+(13*s15*s23*(-s15+s23))/
(12*s12^2*s34)+(11*s34*(-s15+s34)^2)/(s12^2*(-s15+s23+s34))-
(2*s15^2+83*s15*s23-116*s15*s34+69*s23*s34+116*s34^2)/
(12*s12^2)+(s15*(-2*s15+411*s34-213*s45))/
(12*s12*(-s15+s23+s34))-(3*s15^2-3*s15*s23-3*s23^2+
163*s15*s34+56*s23*s34+26*s34^2)/(6*(s12+s23-s45)^2)+
(4*s15)/(3*(s12+s23-s45))-(s23^4*s34^3)/(6*s12^5*s45^2)+
(s23^3*s34^2*(-3*s15+2*s23+3*s34))/(6*s12^4*s45^2)-
(s23^2*s34*(3*s15^2-4*s15*s23+s23^2-9*s15*s34+6*s23*s34+
6*s34^2))/(6*s12^3*s45^2)+
(s23*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-s15+3*s34)+2*s23*(s15^2-6*s15*s34+6*s34^2)))/
(6*s12^2*s45^2)+(s23^2*(3*s15-6*s34)+
s23*(-6*s15^2+24*s15*s34-20*s34^2)+
3*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/(6*s12*s45^2)+
(s23^2*(-s15+s34)*(-s15+s23+s34)^2)/(6*(s12+s23-s45)^3*
s45^2)+(s23*(s23^2*(-2*s15+3*s34)+(-s15+s34)^2*
(-2*s15+5*s34)+4*s23*(s15^2-3*s15*s34+2*s34^2)))/
(6*(s12+s23-s45)^2*s45^2)+(-s15^3/2+3*s15^2*s34-
5*s15*s34^2+(5*s34^3)/2+s23^2*(-s15/2+s34)+
s23*(s15^2-4*s15*s34+(10*s34^2)/3))/((s12+s23-s45)*s45^2)-
(s23^3*(4*s15+s23-4*s34)*s34^2)/(6*s12^5*s45)+
(33*s34^2*(-s15+s34))/(2*s12*(-s15+s23+s34)*s45)+
(11*s34^2*(-s15+s34)^2)/(s12^2*(-s15+s23+s34)*s45)+
(11*s34^2*(-s15+s34)^3)/(2*s12^3*(-s15+s23+s34)*s45)+
(5*s34^2*(-s15+s34)^4)/(4*s12^4*(-s15+s23+s34)*s45)-
(6*s15^2+12*s15*s23-6*s23^2+8*s15*s34+181*s23*s34+168*s34^2)/
(12*s12*s45)+(s34*(2*s23^4+15*s23*s34*(-s15+s34)^2-
15*s34*(-s15+s34)^3+s23^3*(2*s15+3*s34)+
s23^2*(-10*s15^2+43*s15*s34-33*s34^2)))/(12*s12^4*s45)+
(s23^2*(4*s15+63*s34)-4*s34*(3*s15^2-41*s15*s34+38*s34^2)+
s23*(-4*s15^2+30*s15*s34+92*s34^2))/(12*s12^2*s45)+
(-11*s23^3*s34-66*s34^2*(-s15+s34)^2+
s23^2*(2*s15^2-20*s15*s34-36*s34^2)+
2*s23*(-s15^3+10*s15^2*s34-54*s15*s34^2+45*s34^3))/
(12*s12^3*s45)-(s23*(2*s23^3+(-s15+s34)^2*(s15+2*s34)-
s23^2*(5*s15+27*s34)+2*s23*(s15^2-4*s15*s34+3*s34^2)))/
(6*(s12+s23-s45)^3*s45)+(11*s34^2*(-s15+s34)^2)/
(2*(-s15+s23+s34)*(s12+s23-s45)^2*s45)+
(-3*s15^3-3*s23^3+4*s15^2*s34+37*s15*s34^2-38*s34^3+
s23^2*(7*s15+53*s34)+s23*(-s15^2+13*s15*s34+18*s34^2))/
(6*(s12+s23-s45)^2*s45)-(33*s34^2*(-s15+s34))/
(2*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(3*s12*(s12+s23-s45)*s45)+
(6*s15^2+12*s15*s23-6*s23^2+8*s15*s34+181*s23*s34+168*s34^2)/
(12*(s12+s23-s45)*s45)-(s15^2*(-s15+s23)^2*s45)/
(2*s12^3*s34^2)+(s15^3*s45)/(6*s12*(s12+s23-s45)^3)+
(33*s15^2*(s15-s34)*s34*s45)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^3*(s15-s23)*s45^2)/(2*s12^4*s34^2)+
(5*s15^4*s45^2)/(4*s12^4*s34*(-s15+s23+s34))-
(s15^3*s45^2)/(2*s12*(-s15+s23+s34)*(s12+s23-s45)^3)-
(s15^4*s45^3)/(6*s12^5*s34^2)+(11*s15^3*(s15-s45)*s45^3)/
(2*s12*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(11*s15^3*s45^2*(-s34+s45))/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(2*s15^2*(s15-s34+s45))/
(3*s12*(s12+s23-s45)^2)+(11*(-s15+s34)^3*(2*s34+s45))/
(2*s12^3*(-s15+s23+s34))+(s15^3*s45^2*(-s15-4*s23+4*s45))/
(6*s12^5*s34)-(3*s15*s45*(5*s15+9*s45))/(4*s12*(-s15+s23+s34)*
(s12+s23-s45))-(s15^2*s45*(s15+21*s45))/
(2*s12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*s45^2*(-s15+33*s45))/(6*s12*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^3*s45*(-2*s15+35*s45))/
(6*s12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(2*s15+4*s34+197*s45))/(12*s12*(s12+s23-s45))+
(s15*(2*s15-411*s34+213*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45))+(-55*s15^2*s34+55*s15*s34^2+11*s34^3-
s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(2*s15^2+6*s15*s23-10*s23^2-3*s15*s45+10*s23*s45))/
(12*s12^4*s34)+(11*s15^2*s45^2*(3*s15^2-6*s15*s45+2*s45^2))/
(2*s12*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(11*s15*s45*(-3*s15^3+12*s15^2*s45-9*s15*s45^2+s45^3))/
(2*s12*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15*(s15^3+29*s15^2*s45-65*s15*s45^2+33*s45^3))/
(6*s12*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-s23^3+5*s15^2*s45+8*s15*s23*s45+s23^2*(s15+s45)))/
(6*s12^3*s34)-(11*s15^2*s45*(2*s34^2-2*s34*s45+
s45*(-3*s15+2*s45)))/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15*(99*s34^3+2*s15^2*s45+
99*s34^2*(-2*s15+s45)-99*s15*s34*(-s15+2*s45)))/
(6*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*(33*s15*s34^2-33*s34^3+132*s15*s34*s45-
2*s15*s45*(s15+33*s45)))/(6*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*(s15^2-132*s34^2+131*s15*s45-
66*s45^2+s34*(s15+99*s45)))/(6*s12*(-s15+s23+s34)^2)-
(s15*(s15^2-132*s34^2+131*s15*s45-66*s45^2+s34*(s15+99*s45)))/
(6*(-s15+s23+s34)^2*(s12+s23-s45))+
(4*s23^3+s34^3+s34^2*(99*s15-2*s45)-
s23^2*(s15+57*s34+2*s45)-s15^2*(s15+4*s45)+
3*s15*s34*(-33*s15+32*s45)+s23*(-2*s15^2-100*s15*s34+
6*s34^2-3*s15*s45+29*s34*s45))/(6*(s12+s23-s45)^3)+
(11*s15*(s34^3-s34^2*s45+s34*s45*(-3*s15+s45)-
s45*(3*s15^2-6*s15*s45+s45^2)))/(2*s12*(-s15+s23+s34)^3)+
(11*s15*(-s34^3+s34^2*s45-s34*s45*(-3*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)))/(2*(-s15+s23+s34)^3*
(s12+s23-s45))+(5*(3*s34^5+s15^3*(3*s15-4*s45)*s45+
3*s34^4*(-4*s15+s45)+s34^3*(18*s15^2-12*s15*s45+s45^2)-
2*s15*s34^2*(6*s15^2-9*s15*s45+2*s45^2)+
3*s15^2*s34*(s15^2-4*s15*s45+2*s45^2)))/
(4*s12^4*(-s15+s23+s34))+(s23^2*(13*s15+28*s34)+
s23*(-2*s15^2-106*s15*s34+108*s34^2-13*s15*s45-15*s34*s45)-
2*(72*s34^3+s15*s34*(72*s15-59*s45)+31*s15^2*s45+
6*s34^2*(-24*s15+5*s45)))/(12*s12^3)+
(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(s34+s45)+
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^5)+
(-45*s34^4-2*s23^3*(s15+3*s34)+s34^3*(135*s15-51*s45)+
9*s15^2*(5*s15-3*s45)*s45+s23^2*(-2*s15^2+35*s15*s34-
33*s34^2+4*s15*s45+6*s34*s45)+
s34^2*(-135*s15^2+151*s15*s45-15*s45^2)+
3*s15*s34*(15*s15^2-49*s15*s45+13*s45^2)+
s23*(63*s34^3+s34^2*(-128*s15+41*s45)+
s34*(67*s15^2-76*s15*s45-2*s45^2)+
s15*(-2*s15^2+29*s15*s45-2*s45^2)))/(12*s12^4)+
(-(s15*(s15-s23)^2)/(6*s12^3*s34^2)+(13*s15*s23)/(12*s12^3*s34)-
(27*(s15-s34)^2)/(4*s12^3*(-s15+s23+s34))+
(-73*s15+75*s34)/(12*s12^3)+(11*s15*s34^2*(-s15+s34))/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(67*s15-99*s34)*s34)/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(8*s15+75*s34)/(12*s12^2*
(s12+s23-s45))+(-2*s15^2+51*s15*s34+81*s34^2)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s23^3*s34^2)/(6*s12^5*s45^2)+(s23^2*s34*(-2*s15+s23+3*s34))/
(6*s12^4*s45^2)+(s23*(-s15^2-3*s34*(s23+2*s34)+
s15*(s23+6*s34)))/(6*s12^3*s45^2)+
(s23^3*(-s15+s34)*(-s15+s23+s34))/(6*s12^2*(s12+s23-s45)^3*
s45^2)+(s23^2*(s15^2+s34*(2*s23+3*s34)-s15*(s23+4*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+3*s34*(s23+2*s34)-s15*(s23+6*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(6*s12^5*s45)-(27*(s15-s34)^2*s34)/
(4*s12^3*(-s15+s23+s34)*s45)-(5*s34*(-s15+s34)^3)/
(4*s12^4*(-s15+s23+s34)*s45)+(6*s15^2-4*s15*s23-
99*s15*s34-69*s23*s34+93*s34^2)/(12*s12^3*s45)+
(11*s23^2*s34+15*(s15-s34)^2*s34+s23*(-4*s15^2+31*s15*s34-
27*s34^2))/(12*s12^4*s45)+(11*(s15-s34)^4*s34)/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^3*s45)-
(2*s23^4-33*s23*(s15-s34)^2*s34+33*s34*(-s15+s34)^3-
4*s23^3*(s15+7*s34)+s23^2*(s15^2-37*s15*s34+36*s34^2))/
(6*s12^2*(s12+s23-s45)^3*s45)-(11*s34*(-s15+s34)^3)/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2*s45)+
(-s23^3+33*(s15-s34)^2*s34+s23^2*(3*s15+26*s34)+
s23*(-2*s15^2+40*s15*s34-39*s34^2))/
(6*s12^2*(s12+s23-s45)^2*s45)+(27*(s15-s34)^2*s34)/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(-6*s15^2+4*s15*s23+99*s15*s34+69*s23*s34-93*s34^2)/
(12*s12^2*(s12+s23-s45)*s45)+(s15^2*(s15-s23)*s45)/
(3*s12^4*s34^2)+(5*s15^3*s45)/(4*s12^4*s34*(-s15+s23+s34))-
(s15^2*(s15+3*s23-3*s45)*s45)/(6*s12^5*s34)-
(s15^3*s45^2)/(6*s12^5*s34^2)+(11*s15^2*s34*(-s15+s34)*s45*
(-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(3*s15^2-(7*s23*s34)/3+3*s34^2+
(s15*(13*s23-36*s34-13*s45))/6+(5*s34*s45)/4)/s12^4+
(11*s15*s34*(-s15+s34)*(s15*(-s34+s45)+s34*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(5*(-2*s15^3+3*s15^2*(2*s34+s45)-3*s15*s34*(2*s34+s45)+
s34^2*(2*s34+s45)))/(4*s12^4*(-s15+s23+s34))+
(s15^2*(67*s34-3*s45)+33*s34^2*(2*s34+s45)-
33*s15*s34*(5*s34+s45))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(2*s23^2-69*s15*s34+69*s34^2+
2*s15*s45+30*s34*s45-s23*(4*s15+58*s34+s45))/
(6*s12^2*(s12+s23-s45)^2)+
(s15*(4*s23*(-s23+s45)+s15*(2*s23+7*s45)))/(12*s12^4*s34)-
(s15*(s15^2*(s34-s45)+33*s34^2*(2*s34+s45)+
s15*s34*(-67*s34+32*s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*(66*s34^2*(s34+s45)^2-
s15^3*(66*s34+s45)+s15^2*(198*s34^2+199*s34*s45+s45^2)-
33*s15*s34*(6*s34^2+10*s34*s45+3*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^4-s15^3*(299*s34+6*s45)+33*s34^2*(3*s34^2+3*s34*s45+
s45^2)-33*s15*s34*(15*s34^2+14*s34*s45+3*s45^2)+
s15^2*(694*s34^2+401*s34*s45+4*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15^3+6*s23^3+s15^2*(s23-232*s34-5*s45)-
6*s23^2*(15*s34+s45)+2*s23*(51*s34^2+46*s34*s45+s45^2)+
s15*(-2*s23^2-167*s23*s34+330*s34^2-4*s23*s45+231*s34*s45+
3*s45^2)-s34*(99*s34^2+100*s34*s45+31*s45^2))/
(6*s12^2*(s12+s23-s45)^3)+(-3*s15^2*(s23-s45)+
s34*(3*s23^2-3*s23*(s34+s45)+s45*(s34+s45))-
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(6*s12^5))*
tr5,(s34*(s23^2+3*s23*s34+2*s34^2))/(2*s12^2*s15)+
(609*s15-278*s45)/(12*(s12+s15-s34))-
(s34^2*(s23+s34)*(s23-s45))/(2*s12^3*s15)+
(s34^3*(s23-s45)^2)/(6*s12^4*s15)+((s23+s34)^3*(s23-s45))/
(6*s15*(s12+s23-s45)^3)+((s23+s34)^2*(s23+4*s34))/
(6*s15*(s12+s23-s45)^2)+(2*s15^3*(-s15+s23-s45)^3)/
(3*(s12+s15-s34)^4*s34^2)+(s23^4*s34^3)/(6*s12^5*s45^2)-
(s23^3*s34^2*(-3*s15+2*s23+3*s34))/(6*s12^4*s45^2)+
(s23^2*s34*(3*s15^2-4*s15*s23+s23^2-9*s15*s34+6*s23*s34+
6*s34^2))/(6*s12^3*s45^2)+(-s15^3/2+3*s15^2*s34-5*s15*s34^2+
(5*s34^3)/2+s23^2*(-s15/2+s34)+s23*(s15^2-4*s15*s34+
(10*s34^2)/3))/(s12*s45^2)+
(s23*(s15^3+s23^2*(s15-3*s34)-9*s15^2*s34+18*s15*s34^2-
10*s34^3-2*s23*(s15^2-6*s15*s34+6*s34^2)))/(6*s12^2*s45^2)-
(s23^2*(-s15+s34)*(-s15+s23+s34)^2)/(6*(s12+s23-s45)^3*
s45^2)-(s23*(s23^2*(-2*s15+3*s34)+(-s15+s34)^2*
(-2*s15+5*s34)+4*s23*(s15^2-3*s15*s34+2*s34^2)))/
(6*(s12+s23-s45)^2*s45^2)+(s23^2*(3*s15-6*s34)+
s23*(-6*s15^2+24*s15*s34-20*s34^2)+
3*(s15^3-6*s15^2*s34+10*s15*s34^2-5*s34^3))/
(6*(s12+s23-s45)*s45^2)+(33*s15^2)/(2*(s12+s15-s34)*s45)-
(11*s15^2*s23)/(s12*(s12+s15-s34)*s45)+(11*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*s45)+(s23^3*(4*s15+s23-4*s34)*s34^2)/
(6*s12^5*s45)-(s23^2*s34*(-10*s15^2+2*s15*s23+2*s23^2+
28*s15*s34+3*s23*s34-18*s34^2))/(12*s12^4*s45)+
(51*s15^2+150*s15*s23+9*s23^2-172*s15*s34+103*s23*s34+
120*s34^2)/(12*s12*s45)+(-(s23^2*(55*s15+42*s34))+
s23*(-11*s15^2+60*s15*s34-50*s34^2)+
4*s34*(3*s15^2-8*s15*s34+5*s34^2))/(12*s12^2*s45)+
(s23*(2*s15^3-20*s15^2*s34+11*s23^2*s34+42*s15*s34^2-24*s34^3+
s23*(-2*s15^2-10*s15*s34+15*s34^2)))/(12*s12^3*s45)-
(s23*(11*s23^3-2*(-s15+s34)^2*(s15+2*s34)+
2*s23^2*(23*s15+9*s34)+s23*(11*s15^2-14*s15*s34+3*s34^2)))/
(12*(s12+s23-s45)^3*s45)+(11*s15^2*(-s15+s34)^2)/
(2*(s12+s15-s34)*(s12+s23-s45)^2*s45)+
(-60*s15^3-9*s23^3+58*s15^2*s34-8*s15*s34^2+10*s34^3-
s23^2*(101*s15+49*s34)+s23*(-94*s15^2+64*s15*s34-30*s34^2))/
(12*(s12+s23-s45)^2*s45)+(22*s15^2*(s15-s34))/
((s12+s15-s34)*(s12+s23-s45)*s45)-
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(3*s12*(s12+s23-s45)*s45)-
(249*s15^2+150*s15*s23+9*s23^2-172*s15*s34+103*s23*s34+
120*s34^2)/(12*(s12+s23-s45)*s45)+(s15^2*(3*s15-20*s45)*s45)/
(4*s12*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^3*(s15+4*s23-4*s45)*s45^2)/(6*s12^5*s34)+
(4*s15*(3*s15-2*s45)*s45^2)/(3*(s12+s15-s34)^4)+
(3*s15^3*s45^2)/(4*s12*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^3*(s15-8*s45)*s45^2)/(6*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^4*s45^3)/(6*s12^5*s34^2)-
(s15^2*s45^3)/(6*s12^2*(s12+s23-s45)^3)-
(2*s15^4*s45^4)/(3*s12*(s12+s15-s34)^4*(s12+s23-s45)^3)-
(2*(s15^3+s15^2*s34+s15*s34^2+s34^3)*s45^4)/
(3*(s12+s15-s34)^4*(s12+s23-s45)^3)+
(4*s15^3*s45^3*(-2*s15+s45))/(3*s12*(s12+s15-s34)^4*
(s12+s23-s45)^2)+(4*(s15^2+s15*s34+s34^2)*s45^3*
(-2*s15+s45))/(3*(s12+s15-s34)^4*(s12+s23-s45)^2)+
(2*s15^3*s45^3*(2*s15+s45))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(2*s15^2*s45*(s15-s23+s45)^2)/
((s12+s15-s34)^3*s34^2)+(s15*s45^2*(-5*s15+2*s34+2*s45))/
(6*s12^2*(s12+s23-s45)^2)+(2*s15^2*(s15-s23+s45)^2*
(s23+3*s45))/(3*(s12+s15-s34)^4*s34)-
(s15^3*s45^2*(4*s15-3*s23+5*s45))/(6*s12^4*s34^2)-
(288*s15+29*s23+280*s34+39*s45)/(12*(s12+s23-s45))+
(s15*s45*(-9*s15+127*s45))/(12*s12*(s12+s15-s34)*
(s12+s23-s45))+(-321*s15+29*s23+280*s34+317*s45)/
(12*s12)+(51*s15^2-262*s15*s23+107*s23^2+127*s15*s45-
217*s23*s45)/(12*s12*(s12+s15-s34))-
(10*s15^2-167*s15*s23+6*s23^2+38*s15*s34+105*s23*s34-
38*s34^2+80*s15*s45+129*s23*s45-109*s34*s45-125*s45^2)/
(12*s12^2)-(2*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(3*s12*(s12+s15-s34)^4*(s12+s23-s45))-
(2*(s15+s34)*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(3*(s12+s15-s34)^4*(s12+s23-s45))-
(4*s15^2*s45^2*(-3*s15^2+s15*s45+s45^2))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(s45*(10*s15^2-10*s15*s34+3*s34^2-
10*s15*s45+4*s34*s45+s45^2))/(6*s12^2*(s12+s23-s45))-
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(6*s12*s15)+(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+
s45^2)/(6*s12*s15+6*s15*s23-6*s15*s45)-
(s15*s45*(s15^2-3*s15*s45+3*s34*s45+3*s45^2))/
(6*s12*(s12+s23-s45)^3)+(794*s15^2-1203*s15*s34+
661*s15*s45+481*s34*s45+11*s45^2)/(12*(s12+s15-s34)*
(s12+s23-s45))+(s15^2*s45*(5*s15^2-8*s15*s23+3*s23^2+
15*s15*s45-15*s23*s45+14*s45^2))/(6*s12^3*s34^2)+
(s15^2*s45*(2*s15^2-5*s15*s45+24*s45^2))/(6*s12*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s23*(14*s23^2-45*s23*s45+31*s45^2))/
(6*s12*(s12+s15-s34)*s34)+(65*s15^2-167*s15*s45+70*s45^2)/
(6*(s12+s15-s34)^2)+(-30*s15^2-49*s15*s23+107*s23^2+
41*s15*s45-344*s23*s45+267*s45^2)/(12*s12*s34)+
(-30*s15^2-49*s15*s23+107*s23^2+41*s15*s45-344*s23*s45+
267*s45^2)/(12*s34*(-s12-s15+s34))+
(s15*(s15^3+14*s15^2*s45+14*s15*s45^2-24*s45^3))/
(6*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(33*s15^3-94*s15^2*s45+64*s15*s45^2-12*s45^3)/
(6*(s12+s15-s34)^3)+(2*s15*s45*(6*s15^3-12*s15^2*s45-
2*s15*s45^2+s45^3))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45))-(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3)/
(6*s12*s15*(s12+s23-s45))+
(s15^2*s45*(-2*s15^2+10*s23^2+13*s15*s45+30*s45^2-
10*s23*(s15+4*s45)))/(12*s12^4*s34)-
(245*s15^2+14*s23^2-614*s15*s34-22*s34^2+82*s15*s45+
134*s34*s45+8*s45^2+s23*(92*s15+72*s34+8*s45))/
(12*(s12+s23-s45)^2)+
(s45^2*(8*s15^3*s45-4*s15*s34*s45*(-2*s15+s45)-
8*s34^2*s45*(-s15+s45)+s34^3*(-33*s15+20*s45)))/
(6*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(108*s15^2+60*s34^2-241*s15*s45+38*s45^2+
2*s34*(-77*s15+51*s45))/(12*s12*(s12+s23-s45))+
(s34*(-98*s15^2+391*s15*s45-158*s45^2)+
s15*(s15^2+5*s15*s45-91*s45^2))/(6*(s12+s15-s34)^2*
(s12+s23-s45))+(-9*s23^3-2*s15*s23*(17*s15+12*s45)+
s23^2*(31*s15+17*s45)+s15*(11*s15^2-10*s15*s45-24*s45^2))/
(6*s12*(s12+s15-s34)^2)+
(s15*(25*s15^3+4*s23^3+17*s15^2*s45+16*s15*s45^2+24*s45^3-
4*s23^2*(4*s15+s45)+s23*(-13*s15^2+20*s15*s45-24*s45^2)))/
(6*(s12+s15-s34)^3*s34)+(20*s15^3+9*s23^3+17*s15^2*s45-
19*s15*s45^2+29*s45^3-s23^2*(31*s15+17*s45)+
s23*(2*s15^2+66*s15*s45-17*s45^2))/(6*(s12+s15-s34)^2*s34)+
(s45*(12*s15^2*(s15-s45)*s45+s34^2*(-33*s15^2+55*s15*s45-
26*s45^2)+4*s34*s45*(3*s15^2-5*s15*s45+s45^2)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(2*s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/
(3*s12*(s12+s15-s34)^4)+
(2*s15*(2*s15^3-s23^3-9*s15^2*s45+s45^3+s23^2*(4*s15+s45)+
s23*(-5*s15^2+2*s15*s45+s45^2)))/(3*s12*(s12+s15-s34)^3)+
(5*s23^3-2*s34^3+s23^2*(6*s15+5*s34)+
s34^2*(-198*s15+41*s45)+s23*(-13*s15^2+191*s15*s34+12*s34^2+
6*s15*s45-24*s34*s45)+s34*(198*s15^2+183*s15*s45-
32*s45^2)+s15*(2*s15^2-15*s15*s45+6*s45^2))/
(12*(s12+s23-s45)^3)-(s15*(5*s15^3-5*s23^3+27*s15^2*s45+
51*s15*s45^2+29*s45^3+3*s23^2*(5*s15+9*s45)-
3*s23*(5*s15^2+18*s15*s45+17*s45^2)))/(6*(s12+s15-s34)^2*
s34^2)+(-8*s15^3+57*s15^2*s45+14*s34^2*s45-38*s15*s45^2+
8*s45^3+s34*(8*s15^2-34*s15*s45+22*s45^2))/
(12*s12*(s12+s23-s45)^2)+(5*s15^3-5*s23^3+42*s15^2*s45+
93*s15*s45^2+60*s45^3+3*s23^2*(5*s15+14*s45)-
3*s23*(5*s15^2+28*s15*s45+31*s45^2))/(6*s12*s34^2)+
(5*s15^3-5*s23^3+42*s15^2*s45+93*s15*s45^2+60*s45^3+
3*s23^2*(5*s15+14*s45)-3*s23*(5*s15^2+28*s15*s45+31*s45^2))/
(6*s34^2*(-s12-s15+s34))+
(s45*(s34^3*(99*s15-35*s45)+s15^3*s45+
s34*s45*(s15^2+8*s15*s45-4*s45^2)+
s34^2*(-99*s15^2-86*s15*s45+40*s45^2)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15*(-2*s15^3+s23^3-15*s15^2*s45-
42*s15*s45^2-31*s45^3-s23^2*(4*s15+15*s45)+
s23*(5*s15^2+30*s15*s45+42*s45^2)))/(6*s12^2*s34^2)-
(s15*(-2*s23^3+2*s23^2*(s15+16*s45)-2*s23*s45*(10*s15+43*s45)+
s45*(5*s15^2+9*s15*s45+56*s45^2)))/(12*s12^3*s34)+
(12*s34^3+s34^2*(-24*s15+19*s45)+s23^2*(-19*s15+35*s34+
28*s45)+s45*(11*s15^2-72*s15*s45+28*s45^2)+
s34*(12*s15^2-41*s15*s45+51*s45^2)-
s23*(7*s15^2-61*s15*s34+48*s34^2-91*s15*s45+101*s34*s45+
56*s45^2))/(12*s12^3)+(s23^2*(-13*s15+28*s45)+
s23*(13*s15^2+44*s15*s45-90*s45^2)+
s45*(9*s15^2-43*s15*s45+62*s45^2))/(12*s12^2*s34)+
(s34^2*(792*s15-255*s45)+s15*(264*s15^2+343*s15*s45+
110*s45^2)+s34*(-990*s15^2-1107*s15*s45+224*s45^2))/
(12*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(2*s15+19*s45)+s34^2*(33*s15^2-323*s15*s45+
123*s45^2)+s34*(-33*s15^3+105*s15^2*s45+175*s15*s45^2-
52*s45^3))/(6*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(11*s15^2*s45^2+2*s34^3*(-99*s15+26*s45)+
s34^2*(396*s15^2+530*s15*s45-129*s45^2)+
s34*(-198*s15^3-388*s15^2*s45-161*s15*s45^2+40*s45^3))/
(12*(s12+s15-s34)*(s12+s23-s45)^3)+
(24*s15*s45*(s15^2-3*s15*s45+s45^2)+
s34*(-33*s15^3+160*s15^2*s45-141*s15*s45^2+44*s45^3))/
(6*(s12+s15-s34)^3*(s12+s23-s45))+
(-4*s23^3*s34*(-s15+s34)+6*s23^2*(-s15+s34)^2*(s34+s45)-
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))+s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^5)+
(s23^3*(2*s15-4*s34)+s23^2*(-29*s15*s34+27*s34^2-34*s15*s45+
24*s34*s45)+s45*(6*s34^3+s15*(7*s15-30*s45)*s45+
s34^2*(-16*s15+5*s45)+s34*(12*s15^2-19*s15*s45+10*s45^2))+
s23*(-18*s34^3+s34^2*(38*s15-25*s45)+
s34*(-22*s15^2+52*s15*s45-28*s45^2)+
s15*(2*s15^2-13*s15*s45+62*s45^2)))/(12*s12^4)+
(-(s34*(2*s23+3*s34))/(6*s12^3*s15)+(25*s15+57*s23-23*s34-
51*s45)/(12*s12^3)+(s34^2*(s23-s45))/(6*s12^4*s15)+
((s23+s34)^2*(s23-s45)^2)/(6*s12^2*s15*(s12+s23-s45)^3)+
(s34*(s23+s34)*(s23-s45))/(3*s12^2*s15*(s12+s23-s45)^2)+
(s34*(2*s23+3*s34))/(6*s12^2*s15*(s12+s23-s45))-
(61*s15+6*s23+83*s34)/(12*s12^2*(s12+s23-s45))+
(s23^3*s34^2)/(6*s12^5*s45^2)-(s23^2*s34*(-2*s15+s23+3*s34))/
(6*s12^4*s45^2)+(s23*(s15^2+3*s34*(s23+2*s34)-
s15*(s23+6*s34)))/(6*s12^3*s45^2)+
(s23^3*(s15-s34)*(-s15+s23+s34))/(6*s12^2*(s12+s23-s45)^3*
s45^2)-(s23^2*(s15^2+s34*(2*s23+3*s34)-s15*(s23+4*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(-s15^2-3*s34*(s23+2*s34)+s15*(s23+6*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)+(11*s15*(3*s15+s23-3*s34))/
(2*s12^2*(s12+s15-s34)*s45)+(s23^2*(3*s15+s23-3*s34)*s34)/
(6*s12^5*s45)-(6*s15^2+11*s15*s23-18*s15*s34-33*s23*s34+
12*s34^2)/(12*s12^3*s45)+
(s23*(-11*s23*s34+4*(s15^2-4*s15*s34+3*s34^2)))/
(12*s12^4*s45)+(11*s15*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3*s45)+(-11*s23^4-66*s15*s23*(s15-s34)^2+
66*s15*(-s15+s34)^3-s23^3*(59*s15+5*s34)+
s23^2*(-64*s15^2+58*s15*s34+6*s34^2))/
(12*s12^2*(s12+s23-s45)^3*s45)+(22*s15*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(s12+s23-s45)^2*s45)+
(2*s23^3-198*s15*(s15-s34)^2-s23^2*(57*s15+16*s34)+
2*s23*(-64*s15^2+59*s15*s34+6*s34^2))/
(12*s12^2*(s12+s23-s45)^2*s45)+(33*s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(-16*s15^2+15*s15*s34+s34^2-(11*s23*(5*s15+3*s34))/12)/
(s12^2*(s12+s23-s45)*s45)+(s15^2*(s15+3*s23-3*s45)*s45)/
(6*s12^5*s34)+(s15^3*s45^2)/(6*s12^5*s34^2)+
(2*s34^3*(-s15+s34)*s45^3)/(3*s12^2*(s12+s15-s34)^4*
(s12+s23-s45)^3)-(2*s15^4*(s15-s23+s45)^2)/
(3*s12^2*(s12+s15-s34)^4*s34^2)+
(2*(s15-s34)*s34^2*s45^2*(-3*s15+2*s45))/
(3*s12^2*(s12+s15-s34)^4*(s12+s23-s45)^2)-
(s15^2*s45*(3*s15-2*s23+5*s45))/(6*s12^4*s34^2)-
(s15*s45*(5*s15-5*s23+7*s45))/(3*s12^2*(s12+s15-s34)*s34^2)+
(36*s15-51*s23+106*s34+51*s45)/(12*s12^2*(s12+s15-s34))+
(2*s15*s45*(s15*(s23-s34-2*s45)+s34*s45))/
(s12^2*(s12+s15-s34)^4)+(2*s15^3*(s15^2-2*s15*s23+s23^2-
s45^2))/(3*s12^2*(s12+s15-s34)^3*s34^2)+
(2*s34*(-s15+s34)*s45*(3*s15^2-6*s15*s45+s45^2))/
(3*s12^2*(s12+s15-s34)^4*(s12+s23-s45))+
(2*s15^3*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+
4*s45^2))/(3*s12^2*(s12+s15-s34)^4*s34)-
(6*s15^2+10*s23^2-22*s23*s34+6*s34^2+
2*s15*(10*s23-6*s34-7*s45)-20*s23*s45+7*s34*s45+10*s45^2)/
(12*s12^4)+(s15*(2*s15^2-3*s15*s23+s23^2+10*s15*s45-
10*s23*s45+14*s45^2))/(6*s12^3*s34^2)-
(3*s15*s23+10*s23^2-31*s15*s45-38*s23*s45+28*s45^2)/
(12*s12^3*s34)+(5*s15*s23+10*s23^2-31*s15*s45-38*s23*s45+
28*s45^2)/(12*s12^2*(s12+s15-s34)*s34)+
(-264*s15^2-10*s23^2+345*s15*s34-21*s23*s34+63*s34^2-
46*s34*s45+8*s23*(-2*s15+s45))/(12*s12^2*(s12+s23-s45)^2)-
(s15^2*(5*s15^2+5*s23^2+10*s15*s45+9*s45^2-
10*s23*(s15+s45)))/(6*s12^2*(s12+s15-s34)^2*s34^2)+
(s15^2*(25*s15^2+8*s15*(s23-s45)+4*s45*(-s23+3*s45)))/
(6*s12^2*(s12+s15-s34)^3*s34)+
(s15*(5*s23^2+2*s45*(s15+9*s45)-s23*(5*s15+19*s45)))/
(6*s12^2*(s12+s15-s34)^2*s34)+
(s15*(4*s23^2-4*s23*(s15+6*s45)+s45*(s15+20*s45)))/
(12*s12^4*s34)+(-66*s15^3+4*s15*(2*s23-8*s34-3*s45)*s45+
8*s34*s45^2+s15^2*(-8*s23+41*s34+24*s45))/
(6*s12^2*(s12+s15-s34)^3)+
(-65*s15^2+(9*s23-38*s34-9*s45)*s45+
s15*(-13*s23+86*s34+26*s45))/(6*s12^2*(s12+s15-s34)^2)+
(-66*s15^4+4*s34*s45^2*(-8*s34+s45)+s15*s34*s45*
(89*s34+8*s45)+s15^3*(140*s34+33*s45)-
2*s15^2*s34*(37*s34+55*s45))/(6*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(628*s15^2+7*s34*(-25*s34+23*s45)+
s15*(-639*s34+77*s45))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(-66*s15^2*(s15+s45)+
s34^2*(-225*s15+86*s45)+s34*(283*s15^2+36*s15*s45-
32*s45^2))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34^2*s45*(33*s15^3+4*s34*s45*(-4*s34+3*s45)-
2*s15^2*(33*s34+4*s45)+s15*(33*s34^2+24*s34*s45-8*s45^2)))/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(-66*s15^3+18*s23^3-14*s34^3+2*s23*s34*(60*s15+4*s34-
13*s45)+s23^2*(59*s15+9*s34-7*s45)+
s34^2*(-300*s15+53*s45)+4*s34*(95*s15^2-8*s15*s45-2*s45^2))/
(12*s12^2*(s12+s23-s45)^3)+
(s34*(33*s15^4+8*s34*(5*s34-2*s45)*s45^2-
2*s15^3*(33*s34+37*s45)+s15^2*s34*(33*s34+164*s45)+
2*s15*s45*(-45*s34^2-14*s34*s45+4*s45^2)))/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(660*s15^3+2*s15*s34*(523*s34-126*s45)-
3*s15^2*(575*s34-88*s45)+s34*(83*s34^2-246*s34*s45+
80*s45^2))/(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(66*s15^4+s15^3*(-198*s34+62*s45)+
2*s15^2*(99*s34^2-85*s34*s45-4*s45^2)+
s34*s45*(19*s34^2-48*s34*s45+12*s45^2)+
s15*(-66*s34^3+89*s34^2*s45+48*s34*s45^2-4*s45^3)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34^3*(205*s15-67*s45)-66*s15^3*(s15+s45)+
s34^2*(-411*s15^2-139*s15*s45+80*s45^2)-
8*s34*(-34*s15^3-32*s15^2*s45+5*s15*s45^2+s45^3))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-14*s34^4+66*s15^3*(2*s15+s45)+s34^3*(-484*s15+103*s45)+
s34^2*(1142*s15^2+235*s15*s45-96*s45^2)+
4*s34*(-194*s15^3-85*s15^2*s45+12*s15*s45^2+2*s45^3))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(3*s15^2*(s23-s45)+s34*(-3*s23^2+3*s23*(s34+s45)-
s45*(s34+s45))+3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(6*s12^5))*tr5,
(s15*(-s15+s23)^2*(-7*s15+13*s23))/(36*s12^2*s34^2)+
(s15*(3*s15^2+40*s15*s23-43*s23^2))/(18*s12^2*s34)+
(4*s15*s34^4)/(3*s12^2*(-s15+s23)^3)+
(13*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(s34^2*(s15^2+51*s15*s34+12*s34^2))/(9*s12^2*(-s15+s23)^2)+
(s34*(8*s15^2+371*s15*s34+72*s34^2))/(18*s12^2*(-s15+s23))-
(13*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)+
(13*s34^3*(s23-s45)^2)/(36*s12^4*s15)-(2*s15^6*s34)/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^3)-
(31*s15^6)/(12*s12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)-(s15^4*(5*s15+2*s34))/
(3*s12*(-s15+s23)*(s12+s23-s45)^3)-(s15^5*(5*s15+6*s34))/
(9*s12*(-s15+s23)^2*(s12+s23-s45)^3)+
(13*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)+
(31*s15^4)/(12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(31*s15^5)/(6*s12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^2)+(2*s15^4*s34*(2*s15+3*s34))/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^2)+
(13*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)+
(2*s15^3*(5*s15^2+15*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^2*
(s12+s23-s45)^2)+(s15^2*(131*s15^2+64*s15*s34+8*s34^2))/
(12*s12*(-s15+s23)*(s12+s23-s45)^2)+
(2*s15*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^2)+
(333*s15^3+794*s15^2*s34+740*s15*s34^2+126*s34^3)/
(36*(-s15+s23)*(s12+s23-s45)^2)+
(5*s15^4+24*s15^3*s34+56*s15^2*s34^2+51*s15*s34^3+8*s34^4)/
(9*(-s15+s23)^2*(s12+s23-s45)^2)-
(31*s15^4)/(12*s12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45))-
(2*s15^2*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^3*
(s12+s23-s45))-(s15*(111*s15^2+270*s15*s34+68*s34^2))/
(12*s12*(-s15+s23)*(s12+s23-s45))-
(s15*(5*s15^3+24*s15^2*s34+57*s15*s34^2+12*s34^3))/
(9*s12*(-s15+s23)^2*(s12+s23-s45))+
(5*s15*s34^3)/(2*s12*(-s15+s23)*s45^2)-(5*s15^2*s34^3)/
(3*s12^2*(-s15+s23)*s45^2)+(s15^3*s34^3)/(s12^3*(-s15+s23)*
s45^2)-(s15^4*s34^3)/(2*s12^4*(-s15+s23)*s45^2)+
(s15^5*s34^3)/(6*s12^5*(-s15+s23)*s45^2)+
((6*s15^4+6*s15^3*s23+6*s15^2*s23^2+6*s15*s23^3+19*s23^4)*
s34^3)/(36*s12^5*s45^2)-(s34^2*(19*s23^4+6*s15^3*s34+
6*s15^2*s23*s34+6*s15*s23^2*s34+s23^3*(-13*s15+19*s34)))/
(12*s12^4*s45^2)+(s34*(19*s23^4+12*s15^2*s34^2+
12*s15*s23*s34^2+s23^3*(-32*s15+57*s34)+
s23^2*(13*s15^2-39*s15*s34+38*s34^2)))/(12*s12^3*s45^2)+
(-13*s15^3+19*s23^3+78*s15^2*s34-130*s15*s34^2+95*s34^3+
3*s23^2*(-17*s15+38*s34)+s23*(45*s15^2-192*s15*s34+
190*s34^2))/(12*s12*s45^2)+
(-19*s23^4+s23^3*(51*s15-171*s34)-60*s15*s34^3-
9*s23^2*(5*s15^2-32*s15*s34+38*s34^2)+
s23*(13*s15^3-117*s15^2*s34+234*s15*s34^2-190*s34^3))/
(36*s12^2*s45^2)-(s15^3*s34^3)/(6*(-s15+s23)*(s12+s23-s45)^3*
s45^2)+(-19*s23^5+s23^4*(51*s15-57*s34)-6*s15^2*s34^3-
6*s15*s23*s34^3+s23^3*(-45*s15^2+96*s15*s34-57*s34^2)+
s23^2*(13*s15^3-39*s15^2*s34+39*s15*s34^2-19*s34^3))/
(36*(s12+s23-s45)^3*s45^2)-(5*s15^2*s34^3)/
(6*(-s15+s23)*(s12+s23-s45)^2*s45^2)-
(38*s23^4+30*s15*s34^3+3*s23^3*(-34*s15+57*s34)+
6*s23^2*(15*s15^2-48*s15*s34+38*s34^2)+
s23*(-26*s15^3+117*s15^2*s34-156*s15*s34^2+95*s34^3))/
(36*(s12+s23-s45)^2*s45^2)-(5*s15*s34^3)/
(2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(13*s15^3-19*s23^3+s23^2*(51*s15-114*s34)-78*s15^2*s34+
130*s15*s34^2-95*s34^3+s23*(-45*s15^2+192*s15*s34-190*s34^2))/
(12*(s12+s23-s45)*s45^2)+(5*s15^4*(s15-s34)*s34^2)/
(6*s12^5*(-s15+s23)*s45)+(4*s15^2*s34^4)/(3*s12^2*(s15-s23)^3*
s45)+(2*s15^4*s34^4)/(9*s12^4*(s15-s23)^3*s45)+
(20*s15*s34^4)/(9*s12*(-s15+s23)^3*s45)+(2*s15^3*s34^4)/
(3*s12^3*(-s15+s23)^3*s45)+(10*s34^3*(9*s15+2*s34))/
(9*s12*(-s15+s23)^2*s45)-(2*s15^3*s34^3*(3*s15+4*s34))/
(9*s12^4*(-s15+s23)^2*s45)-(s15*s34^3*(17*s15+8*s34))/
(3*s12^2*(-s15+s23)^2*s45)+(s15^2*s34^3*(23*s15+18*s34))/
(9*s12^3*(-s15+s23)^2*s45)-
(s34^2*(123*s15^2+48*s15*s34+8*s34^2))/(6*s12^2*(-s15+s23)*s45)-
(s15^2*s34^2*(45*s15^2+8*s15*s34+16*s34^2))/(12*s12^4*(-s15+s23)*
s45)+(s15*s34^2*(119*s15^2+56*s15*s34+24*s34^2))/
(12*s12^3*(-s15+s23)*s45)+(231*s15^2-69*s15*s23-84*s23^2-
348*s15*s34+385*s23*s34+1253*s34^2)/(36*s12*s45)-
(s34^2*(-13*s23^4+30*s15^3*(-s15+s34)+30*s15^2*s23*(-s15+s34)+
30*s15*s23^2*(-s15+s34)+82*s23^3*(-s15+s34)))/(36*s12^5*s45)-
(s34*(13*s23^4+s23^3*(75*s15-64*s34)+
s23^2*(-65*s15^2+317*s15*s34-165*s34^2)+
3*s15*s34*(45*s15^2+8*s34^2)+s23*s34*(135*s15^2-24*s15*s34+
8*s34^2)))/(36*s12^4*s45)-(s23^3+7*s23^2*(-2*s15+9*s34)-
2*s34*(39*s15^2-473*s15*s34+23*s34^2)+
s23*(13*s15^2+189*s15*s34+364*s34^2))/(36*s12^2*s45)+
(s23^3*(6*s15+19*s34)+s23^2*(-19*s15^2+234*s15*s34-18*s34^2)+
s34^2*(357*s15^2+76*s15*s34+24*s34^2)+
s23*(13*s15^3-130*s15^2*s34+630*s15*s34^2-172*s34^3))/
(36*s12^3*s45)-(2*s15^3*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^3*
s45)-(s15^2*s34^3*(11*s15+6*s34))/(9*(-s15+s23)^2*
(s12+s23-s45)^3*s45)-(s15*s34^2*(53*s15^2+38*s15*s34+
8*s34^2))/(12*(-s15+s23)*(s12+s23-s45)^3*s45)+
(123*s23^4+2*s23^3*(-65*s15+32*s34)-
s34^2*(159*s15^2+70*s15*s34+8*s34^2)-
3*s23^2*(2*s15^2+28*s15*s34+17*s34^2)+
s23*(13*s15^3-198*s15*s34^2))/(36*(s12+s23-s45)^3*s45)-
(8*s15^2*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^2*s45)-
(s15*s34^3*(39*s15+16*s34))/(9*(-s15+s23)^2*(s12+s23-s45)^2*
s45)-(s34^2*(135*s15^2+63*s15*s34+8*s34^2))/
(9*(-s15+s23)*(s12+s23-s45)^2*s45)+
(39*s15^3+142*s23^3-52*s15^2*s34-592*s15*s34^2-31*s34^3+
s23^2*(-98*s15+20*s34)-s23*(83*s15^2+39*s15*s34+319*s34^2))/
(36*(s12+s23-s45)^2*s45)-(20*s15*s34^4)/(9*(-s15+s23)^3*
(s12+s23-s45)*s45)-(10*s34^3*(9*s15+2*s34))/
(9*(-s15+s23)^2*(s12+s23-s45)*s45)-(s34^2*(71*s15+15*s34))/
(2*(-s15+s23)*(s12+s23-s45)*s45)+
(-231*s15^2+69*s15*s23+84*s23^2+348*s15*s34-385*s23*s34-
1253*s34^2)/(36*(s12+s23-s45)*s45)-
(13*s15*(3*s15^2-8*s15*s34+5*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(s15^2*(7*s15^2-20*s15*s23+13*s23^2)*s45)/
(12*s12^3*s34^2)+(33*s15^2*(s15-s34)*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^3*(-7*s15+13*s23)*s45^2)/
(12*s12^4*s34^2)-(9*s15^4*s45^2)/(4*s12^4*(-s15+s23)*
(-s15+s23+s34))-(9*s15^4*s45^2)/(4*s12^4*s34*
(-s15+s23+s34))+(s15^3*(43*s15+52*s23-52*s45)*s45^2)/
(36*s12^5*s34)+(5*s15^4*(s15-s45)*s45^2)/(6*s12^5*(-s15+s23)*
(-s15+s23+s34))+(5*s15^4*(s15-s45)*s45^2)/
(6*s12^5*s34*(-s15+s23+s34))-(11*s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(11*s15^2*(3*s15-2*s45)*s45^2)/(2*s12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(13*s15^4*s45^3)/(36*s12^5*s34^2)+
(s15^5*s45^3)/(6*s12^5*(-s15+s23)*(-s15+s23+s34)^2)+
(s15^5*s45^3)/(6*s12^5*s34*(-s15+s23+s34)^2)+
(s15^5*s45^3)/(6*s12^5*s34^2*(-s15+s23+s34))-
(13*s15^2*s45^3)/(36*s12^2*(s12+s23-s45)^3)+
(11*s15^3*s45^3)/(2*s12*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(31*s15^4*(s15+s45))/(12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(11*s15^2*s45*(-s34+s45))/
((-s15+s23+s34)^2*(s12+s23-s45)^2)+
(13*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)+(s15*(2*s15-231*s34+165*s45))/
(12*s12*(-s15+s23+s34))-(s15*(2*s15-231*s34+165*s45))/
(12*(-s15+s23+s34)*(s12+s23-s45))+
(-75*s15+117*s23+468*s34+182*s45)/(36*s12)-
(-75*s15+117*s23+468*s34+182*s45)/(36*(s12+s23-s45))+
(11*s15*(s15*s34-s34^2+3*s15*s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^2*s45*(13*s15^2+3*s15*s23-65*s23^2+
18*s15*s45+65*s23*s45))/(36*s12^4*s34)+(71*s15*s34^2+15*s34^3)/
(-2*s12*s15*s45+2*s12*s23*s45)+
(11*s15*s45*(3*s15^2-6*s15*s45+s45^2))/(2*s12*(-s15+s23+s34)^2*
(s12+s23-s45))-(13*s45*(10*s15^2-10*s15*s34+3*s34^2-
10*s15*s45+4*s34*s45+s45^2))/(36*s12^2*(s12+s23-s45))-
(72*s15^2-388*s15*s23+19*s23^2-204*s15*s34-472*s34^2-
104*s15*s45+13*s23*s45+52*s34*s45+13*s45^2)/(36*s12^2)-
(s15^3*(31*s15^2+31*s15*s45+33*s45^2))/(12*s12*(-s15+s23+s34)*
(s12+s23-s45)^3)-(s15^2*(-31*s15^2+4*s15*s45+66*s45^2))/
(12*s12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*(-2*s15^2-163*s15*s45+99*s45^2))/(12*s12*(-s15+s23+s34)*
(s12+s23-s45))+(444*s15^2-1408*s15*s34+390*s34^2-
856*s15*s45+663*s34*s45+247*s45^2)/(36*s12*(s12+s23-s45))-
(13*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))-
(s15*(40*s15^3+8*s15^2*s34+33*s15^2*s45-39*s15*s45^2+
39*s34*s45^2+39*s45^3))/(36*s12*(s12+s23-s45)^3)+
(11*s15*(s34^2-s34*s45+s45*(-3*s15+s45)))/
(2*s12*(-s15+s23+s34)^2)-
(11*s15*(s34^2-s34*s45+s45*(-3*s15+s45)))/(2*(-s15+s23+s34)^2*
(s12+s23-s45))+(2*s15*s34^3*(s15*(s15-s45)+
s34*(-2*s15+s45)))/(3*s12^3*(-s15+s23)^3)+
(s34*(-(s15^3*s45)+6*s34^3*(-4*s15+s45)+17*s15*s34^2*
(-2*s15+s45)-22*s15^2*s34*(-s15+s45)))/
(9*s12^3*(-s15+s23)^2)-(2*s15*s34*(s15+s34)^2*
(s34*(-2*s15+s45)+s15*(s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^3)+((s15+s34)*(s15^2*s34*(s15-18*s45)+
s15*s34^2*(26*s15-15*s45)-2*s34^3*(-4*s15+s45)-
5*s15^3*(s15+s45)))/(9*(-s15+s23)^2*(s12+s23-s45)^3)-
(13*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)+(13*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(-48*s34^4+s15^2*s34*(285*s15-289*s45)-36*s15^3*s45+
269*s15*s34^2*(-2*s15+s45)+4*s34^3*(-59*s15+14*s45))/
(36*s12^3*(-s15+s23))-(141*s15^2+182*s23^2-1054*s15*s34-
391*s34^2-182*s15*s45+143*s34*s45+52*s45^2+
s23*(85*s15+83*s34+52*s45))/(36*(s12+s23-s45)^2)-
(s15*(-13*s23^3+47*s15^2*s45+s23^2*(7*s15+13*s45)+
s15*s23*(6*s15+113*s45)))/(36*s12^3*s34)+
(16*s34^4+s15^2*s34*(397*s15-489*s45)+s34^3*(182*s15-38*s45)-
267*s15*s34^2*(-2*s15+s45)-s15^3*(40*s15+353*s45))/
(36*(-s15+s23)*(s12+s23-s45)^3)+
(2*s34^3-s23^2*(98*s15+131*s34)+3*s15*s34*(121*s15-63*s45)-
18*s15^2*s45+2*s34^2*(-391*s15+97*s45)+
s23*(20*s15^2+64*s15*s34-360*s34^2+92*s15*s45+42*s34*s45))/
(36*s12^3)+(2*s15*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+
s15^2*s45^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(9*s12^4*(-s15+s23)^3)+
(2*(-s15+s34)*(s15^2*s34*(9*s15-5*s45)*s45+3*s15^3*s45^2+
s34^3*(-3*s15+s45)^2+s15*s34^2*(9*s15^2-3*s15*s45+s45^2)))/
(9*s12^4*(-s15+s23)^2)+(-8*s34^4*(-3*s15+s45)+
s15^3*s45*(-87*s15+79*s45)+2*s34^3*(6*s15^2-4*s15*s45+
s45^2)+s15*s34^2*(63*s15^2-47*s15*s45+21*s45^2)-
3*s15^2*s34*(33*s15^2-50*s15*s45+25*s45^2))/
(12*s12^4*(-s15+s23))+(-228*s23^3+57*s34^3+
s34^2*(426*s15-165*s45)+s23^2*(-52*s15-35*s34+85*s45)+
s34*(405*s15^2-372*s15*s45)+s23*(-19*s15^2+438*s15*s34+
234*s34^2+209*s15*s45-50*s34*s45)+
s15*(13*s15^2+229*s15*s45+39*s45^2))/(36*(s12+s23-s45)^3)+
(281*s15^3+526*s15^2*s45+91*s34^2*s45-247*s15*s45^2+52*s45^3+
s34*(140*s15^2-221*s15*s45+143*s45^2))/
(36*s12*(s12+s23-s45)^2)+(10*s15^3*s45*(-s15+s45)^2-
10*s15^2*s34*(-s15+s45)^3-s34^3*(-10*s15^3+10*s15^2*s45-
5*s15*s45^2+s45^3)+5*s15*s34^2*(-4*s15^3+6*s15^2*s45-
4*s15*s45^2+s45^3))/(6*s12^5*(-s15+s23))+
(-52*s23^3*s34*(-s15+s34)+6*s23^2*(-s15+s34)^2*
(23*s34+13*s45)+2*s15^2*s45*(30*s15^2-86*s15*s45+39*s45^2)+
s34^3*(60*s15^2-60*s15*s45+43*s45^2)+
2*s15*s34*(30*s15^3-90*s15^2*s45+129*s15*s45^2-26*s45^3)+
s34^2*(-120*s15^3+180*s15^2*s45-172*s15*s45^2+13*s45^3)-
4*s23*(s34^3*(-15*s15+28*s45)+s15^2*s45*(-28*s15+39*s45)+
s34^2*(30*s15^2-84*s15*s45+13*s45^2)-
3*s15*s34*(5*s15^2-28*s15*s45+13*s45^2)))/(36*s12^5)+
(24*s34^4+13*s23^3*(s15+3*s34)+3*s34^3*(4*s15+13*s45)+
s15^2*s45*(-261*s15+167*s45)+s23^2*(-124*s15*s34+111*s34^2-
26*s15*s45-39*s34*s45)+s34^2*(261*s15^2-365*s15*s45+
42*s45^2)-3*s15*s34*(99*s15^2-200*s15*s45+61*s45^2)+
s23*(-153*s34^3-20*s34^2*(-29*s15+8*s45)+
s15*(13*s15^2-206*s15*s45+13*s45^2)+
s34*(-440*s15^2+395*s15*s45+13*s45^2)))/(36*s12^4)+
((141*s15+19*s23-214*s34)/(36*s12^3)+
(s15*(7*s15^2-20*s15*s23+13*s23^2))/(36*s12^3*s34^2)-
(s15*(3*s15+43*s23))/(18*s12^3*s34)+(2*s15*(2*s15-3*s34)*s34^2)/
(9*s12^3*(-s15+s23)^3)-(13*s34*(2*s23+3*s34))/(36*s12^3*s15)+
(s34*(13*s15^2-17*s15*s34-6*s34^2))/(9*s12^3*(s15-s23)^2)+
(-186*s15^2+281*s15*s34+48*s34^2)/(36*s12^3*(s15-s23))+
(13*s34^2*(s23-s45))/(36*s12^4*s15)+
(13*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)+
(13*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)+
(2*s15*(2*s15-3*s34)*s34^2)/(9*s12^2*(s15-s23)^3*
(s12+s23-s45))+(11*s15*s34*(-s15+s34))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(101*s15-165*s34))/(12*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(13*s34*(2*s23+3*s34))/
(36*s12^2*s15*(s12+s23-s45))+(156*s15-19*s23+214*s34)/
(36*s12^2*(s12+s23-s45))+
(s34*(-13*s15^2+17*s15*s34+6*s34^2))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45))+(-186*s15^2+281*s15*s34+48*s34^2)/
(36*s12^2*(-s15+s23)*(s12+s23-s45))+
(s15^3*s34^2)/(2*s12^4*(s15-s23)*s45^2)+(s15^2*s34^2)/
(s12^3*(-s15+s23)*s45^2)+(s15^4*s34^2)/(6*s12^5*(-s15+s23)*
s45^2)+((6*s15^3+6*s15^2*s23+6*s15*s23^2+19*s23^3)*s34^2)/
(36*s12^5*s45^2)-(s34*(18*s15^2*s34+19*s23^2*(2*s23+3*s34)+
2*s15*s23*(-13*s23+9*s34)))/(36*s12^4*s45^2)+
(13*s15^2*s23+19*s23*(s23^2+6*s23*s34+6*s34^2)+
s15*(-32*s23^2-78*s23*s34+36*s34^2))/(36*s12^3*s45^2)+
(s15^4*s34^2)/(6*s12^2*(s15-s23)*(s12+s23-s45)^3*s45^2)-
(6*s15^3*s34^2+19*s23^3*(s23+s34)^2-2*s15*s23^2*
(16*s23^2+13*s23*s34-3*s34^2)+
s15^2*(13*s23^3+6*s23*s34^2))/(36*s12^2*(s12+s23-s45)^3*
s45^2)+(s15^3*s34^2)/(2*s12^2*(s15-s23)*(s12+s23-s45)^2*
s45^2)-(-2*s15*s23*(16*s23^2+26*s23*s34-9*s34^2)+
19*s23^2*(s23^2+4*s23*s34+3*s34^2)+
s15^2*(13*s23^2+18*s34^2))/(36*s12^2*(s12+s23-s45)^2*s45^2)+
(s15^2*s34^2)/(s12^2*(s15-s23)*(s12+s23-s45)*s45^2)+
(-13*s15^2*s23+s15*(32*s23^2+78*s23*s34-36*s34^2)-
19*s23*(s23^2+6*s23*s34+6*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+((13*s23^3+24*s15^2*(s15-s34)+
24*s15*s23*(s15-s34)+63*s23^2*(s15-s34))*s34)/
(36*s12^5*s45)+(2*s15^3*(s15-s34)*s34)/(3*s12^5*(-s15+s23)*
s45)+(2*s15^3*s34^3)/(9*s12^4*(s15-s23)^3*s45)+
(2*s15^2*s34^3)/(3*s12^3*(-s15+s23)^3*s45)-
(2*s15^2*s34^2*(s15+s34))/(3*s12^4*(s15-s23)^2*s45)+
(s15*s34^2*(7*s15+4*s34))/(3*s12^3*(s15-s23)^2*s45)+
(-39*s15^2+44*s15*s23+s23^2+450*s15*s34+204*s23*s34-
66*s34^2)/(36*s12^3*s45)+(s15*s34*(43*s15^2+6*s15*s34+
8*s34^2))/(12*s12^4*(s15-s23)*s45)-
(s34*(111*s15^2+32*s15*s34+8*s34^2))/(12*s12^3*(s15-s23)*s45)-
(s15^2*(-26*s23+129*s34)+s15*(25*s23^2+233*s23*s34-6*s34^2)+
s34*(37*s23^2-108*s23*s34+8*s34^2))/(36*s12^4*s45)+
(2*s15^4*s34^3)/(9*s12^2*(s15-s23)^3*(s12+s23-s45)^3*s45)-
(s15^3*s34^2*(9*s15+8*s34))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^3*s45)+(s15^2*s34*(43*s15^2+40*s15*s34+
16*s34^2))/(12*s12^2*(s15-s23)*(s12+s23-s45)^3*s45)-
(-142*s23^4+s23^3*(58*s15+21*s34)+
s23^2*(-13*s15^2+181*s15*s34-27*s34^2)+
3*s15*s34*(43*s15^2+28*s15*s34+8*s34^2)+
s23*s34*(129*s15^2+48*s15*s34+8*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(4*s15^3*s34^3)/
(9*s12^2*(s15-s23)^3*(s12+s23-s45)^2*s45)-
(s15^2*s34^2*(5*s15+4*s34))/(3*s12^2*(s15-s23)^2*
(s12+s23-s45)^2*s45)+(s15*s34*(34*s15^2+21*s15*s34+
8*s34^2))/(6*s12^2*(s15-s23)*(s12+s23-s45)^2*s45)+
(57*s23^3-s23^2*(51*s15+53*s34)-2*s34*(102*s15^2+33*s15*s34+
8*s34^2)+s23*(26*s15^2-295*s15*s34+72*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(2*s15^2*s34^3)/
(3*s12^2*(s15-s23)^3*(s12+s23-s45)*s45)-
(s15*s34^2*(7*s15+4*s34))/(3*s12^2*(s15-s23)^2*(s12+s23-s45)*
s45)-(-39*s15^2+44*s15*s23+s23^2+450*s15*s34+
204*s23*s34-66*s34^2)/(36*s12^2*(s12+s23-s45)*s45)+
(s34*(111*s15^2+32*s15*s34+8*s34^2))/(12*s12^2*(s15-s23)*
(s12+s23-s45)*s45)+(s15^2*(-7*s15+13*s23)*s45)/
(18*s12^4*s34^2)-(31*s15^3*s45)/(12*s12^4*(-s15+s23)*
(-s15+s23+s34))-(31*s15^3*s45)/(12*s12^4*s34*
(-s15+s23+s34))+(s15^2*(37*s15+39*(s23-s45))*s45)/
(36*s12^5*s34)+(2*s15^3*(s15-s45)*s45)/(3*s12^5*(-s15+s23)*
(-s15+s23+s34))+(2*s15^3*(s15-s45)*s45)/
(3*s12^5*s34*(-s15+s23+s34))+(31*s15^3*s45)/
(12*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(13*s15^3*s45^2)/(36*s12^5*s34^2)+(s15^4*s45^2)/
(6*s12^5*(-s15+s23)*(-s15+s23+s34)^2)+
(s15^4*s45^2)/(6*s12^5*s34*(-s15+s23+s34)^2)+
(s15^4*s45^2)/(6*s12^5*s34^2*(-s15+s23+s34))+
(31*s15^3*s45*(-s15+s45))/(12*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(11*s15^2*(-s15+s34)*s45*
(-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15^2*s34*(s15-3*s45)-5*s15^3*s45+
4*s34^3*(-4*s15+s45)+15*s15*s34^2*(-2*s15+s45))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(2*s15^3*s34*s45-4*s15*s34^3*(-2*s15+s45))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2)+
(11*s15*(-s15+s34)*(s15*(-s34+s45)+s34*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(6*s15^4+s34^2*s45^2-12*s15^3*(s34+s45)-
4*s15*s34*s45*(s34+s45)+6*s15^2*(s34+s45)^2)/
(6*s12^5*(s15-s23))+(2*s15*(s15-s34)*s34*
(-(s34*s45)+s15*(2*s34+s45)))/(9*s12^4*(s15-s23)^3)-
(2*(-s15+s34)*(s34^2*s45+2*s15*s34*(-2*s34+s45)-
3*s15^2*(2*s34+s45)))/(9*s12^4*(s15-s23)^2)+
(16*s34^3+s34^2*(26*s15-6*s45)-81*s15*s34*(-2*s15+s45)+
12*s15^2*(-17*s15+15*s45))/(36*s12^4*(-s15+s23))+
(16*s34^3+3*s34^2*(31*s15-7*s45)-100*s15*s34*(-2*s15+s45)+
s15^2*(-17*s15+27*s45))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(59*s15^2-96*s23^2+
s15*(111*s23+542*s34-53*s45)+9*s34*(3*s34-17*s45)+
s23*(269*s34+58*s45))/(36*s12^2*(s12+s23-s45)^2)-
(s15*(26*s23*(-s23+s45)+s15*(s23+59*s45)))/(36*s12^4*s34)-
(s15*(-31*s15^2+33*s34*(3*s34+s45)+s15*(-68*s34+64*s45)))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-243*s15^2+s34*(149*s23-45*s34-61*s45)+
s15*(-161*s23+288*s34+147*s45))/(36*s12^4)+
(2*s15*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45)^3)+(s15*(132*s15^3-132*s34*(s34+s45)^2-
4*s15^2*(99*s34+83*s45)+33*s15*(12*s34^2+19*s34*s45+
5*s45^2)))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(2*s34^3*(-3*s15+s45)^2+5*s15^3*s45*(-s15+s45)+
2*s15^2*s34*(7*s15^2-16*s15*s45+8*s45^2)+
s15*s34^2*(39*s15^2-43*s15*s45+13*s45^2))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(36*s15^3+3*s15^2*(25*s23-24*s34-37*s45)+
s34*(-39*s23^2+75*s23*s34+39*s23*s45-37*s34*s45-13*s45^2)+
3*s15*(13*s23^2-50*s23*s34+12*s34^2-26*s23*s45+37*s34*s45+
13*s45^2))/(36*s12^5)+(220*s15^4+15*s15^3*(37*s34-32*s45)+
6*s34^2*s45*(-4*s34+5*s45)+s15*s34*(72*s34^2-224*s34*s45+
185*s45^2)+s15^2*(336*s34^2-619*s34*s45+240*s45^2))/
(36*s12^2*(-s15+s23)*(s12+s23-s45)^3)+
(-176*s15^3-338*s23^3+5*s23^2*(53*s34+60*s45)+
s15^2*(-176*s23+1291*s34+431*s45)+
s23*(33*s34^2-341*s34*s45-85*s45^2)+
s34*(24*s34^2-71*s34*s45+135*s45^2)-
s15*(137*s23^2+200*s34^2+1291*s34*s45+170*s45^2-
173*s23*(5*s34+2*s45)))/(36*s12^2*(s12+s23-s45)^3))*tr5,
(s15*(-7*s15^3+21*s15^2*s23-21*s15*s23^2+13*s23^3))/
(36*s12^2*s34^2)+(13*s15*s23*(-s15+s23))/(36*s12^2*s34)+
(13*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(2*s34*(s23+s34)^2)/(9*(s12-s45)^3)-
(5*s23^2+13*s23*s34+11*s34^2)/(9*(s12-s45)^2)+
(7*s23+(89*s34)/12)/(s12-s45)-(13*s34^2*(s23+s34)*(s23-s45))/
(12*s12^3*s15)+(13*s34^3*(s23-s45)^2)/(36*s12^4*s15)+
(13*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)+
(13*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)+
(5*s34^3)/(6*(s12-s45)*(s12+s23-s45)^2)+
(600*s15+15*s23-444*s34-182*s45)/(36*(s12+s23-s45))-
s34^3/(3*(s12-s45)^2*(s12+s23-s45))+
(25*s34^2)/(6*(s12-s45)*(s12+s23-s45))+
(31*s23^2)/(12*s12*(s12-s34-s45))-
(31*s23^2)/(12*(s12-s45)*(s12-s34-s45))-
(5*s23^4*s34^3)/(2*s12*s45^6)+(5*s23^4*s34^3)/(2*(s12-s45)*s45^6)-
(31*s23^4*s34^3)/(18*s12^2*s45^5)+
(s23^3*s34^2*(15*s23+62*(-s15+s34)))/(6*s12*s45^5)-
(7*s23^4*s34^3)/(9*(s12-s45)^2*s45^5)-
(s23^3*s34^2*(15*s23+62*(-s15+s34)))/(6*(s12-s45)*s45^5)-
(7*s23^4*s34^3)/(6*s12^3*s45^4)-
(s23^2*s34*(358*s15^2-78*s15*s23+107*s23^2-988*s15*s34+
350*s23*s34+630*s34^2))/(36*s12*s45^4)+
(s23^3*s34^2*(35*s23+136*(-s15+s34)))/(18*s12^2*s45^4)+
(2*s23^4*s34^3)/(9*(s12-s45)^3*s45^4)+
(5*s23^3*s34^2*(-5*s15+s23+5*s34))/(9*(s12-s45)^2*s45^4)+
(s23^2*s34*(358*s15^2-78*s15*s23+107*s23^2-988*s15*s34+
350*s23*s34+630*s34^2))/(36*(s12-s45)*s45^4)-
(5*s23^4*s34^3)/(6*s12^4*s45^3)+
(s23^3*s34^2*(11*s23+34*(-s15+s34)))/(6*s12^3*s45^3)-
(s23^2*s34*(135*s23^2+2*s23*(-65*s15+167*s34)+
102*(3*s15^2-8*s15*s34+5*s34^2)))/(36*s12^2*s45^3)+
(s23*(-28*s15^3+96*s23^3+254*s15^2*s34-526*s15*s34^2+
300*s34^3+s23^2*(-202*s15+270*s34)+
s23*(-7*s15^2-221*s15*s34+330*s34^2)))/(18*s12*s45^3)+
(s23^2*s34*(-13*s15^2-13*s15*s23+7*s23^2+43*s15*s34-4*s23*s34-
30*s34^2))/(9*(s12-s45)^2*s45^3)+
(s23*(28*s15^3-96*s23^3+s23^2*(202*s15-270*s34)-254*s15^2*s34+
526*s15*s34^2-300*s34^3+s23*(7*s15^2+221*s15*s34-
330*s34^2)))/(18*(s12-s45)*s45^3)-(9*s15^2*s23^2)/
(4*s12*s34*s45^2)-(s23^3*(13*s23+17*(s15-s34))*s34^2)/
(12*s12^4*s45^2)+(13*s23^4*s34^3)/(36*s12^5*s45^2)-
(s23^2*s34*(51*s15^2+12*s15*s23+18*s23^2-119*s15*s34+
5*s23*s34+68*s34^2))/(12*s12^3*s45^2)+
(-117*s15^3-519*s23^3+s23^2*(577*s15-324*s34)+456*s15^2*s34-
542*s15*s34^2+195*s34^3+s23*(233*s15^2-658*s15*s34+
390*s34^2))/(36*s12*s45^2)+
(s23*(173*s23^3+3*s23^2*(-109*s15+99*s34)+
3*s23*(-29*s15^2+36*s15*s34+10*s34^2)+
17*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3)))/
(36*s12^2*s45^2)+(2*s23^2*s34*(2*s15^2-2*s15*s23+s23^2-
8*s15*s34+6*s23*s34+6*s34^2))/(9*(s12-s45)^3*s45^2)+
(s23*(-5*s23^3+s23^2*(10*s15-27*s34)+
s23*(-11*s15^2+38*s15*s34-18*s34^2)+
s34*(s15^2-11*s15*s34+10*s34^2)))/(9*(s12-s45)^2*s45^2)+
(318*s23^3+s23^2*(-464*s15+513*s34)+
s34*(123*s15^2-314*s15*s34+195*s34^2)+
s23*(59*s15^2-373*s15*s34+390*s34^2))/(18*(s12-s45)*s45^2)-
(13*s23^2*(-s15+s23+s34)^3)/(12*(s12+s23-s45)^3*s45^2)-
(13*s23*(-s15+s23+s34)^2*(-2*s15+2*s23+5*s34))/
(12*(s12+s23-s45)^2*s45^2)-
(13*(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2)))/
(4*(s12+s23-s45)*s45^2)+(31*s23^2*(-s15+s23)^2)/
(12*s12*(s12-s34-s45)*s45^2)-
(s23^2*(58*s15^2-62*s15*s23+31*s23^2))/(12*(s12-s45)*
(s12-s34-s45)*s45^2)+(s15*s23^3)/(6*s12*s34^2*s45)-
(9*s15^2*s23^2)/(4*s12^2*s34*s45)+(s23^3*(28*s23+13*(s15-s34))*
s34^2)/(9*s12^5*s45)-(s23^2*s34*(25*s15^2-159*s15*s23+
304*s23^2+2*s15*s34+107*s23*s34-27*s34^2))/(36*s12^4*s45)+
(333*s15^2-577*s15*s23+447*s23^2-647*s15*s34+634*s23*s34+
280*s34^2)/(18*s12*s45)+(-769*s23^3+s23^2*(1154*s15-1113*s34)+
s23*(-211*s15^2+477*s15*s34-214*s34^2)+
26*s34*(3*s15^2-8*s15*s34+5*s34^2))/(36*s12^2*s45)+
(s23*(-17*s15^3+285*s23^3+50*s15^2*s34+3*s15*s34^2-36*s34^3+
s23^2*(-564*s15+742*s34)+2*s23*(31*s15^2-141*s15*s34+
84*s34^2)))/(36*s12^3*s45)+(10*s23^3+s34^2*(-7*s15+5*s34)+
s23*s34*(-25*s15+28*s34)+s23^2*(-10*s15+33*s34))/
(9*(s12-s45)^2*s45)+(13*s23*(-s15+s23+s34)^2*
(s15+2*s23+2*s34))/(12*(s12+s23-s45)^3*s45)+
(39*s15^3+4*s23^3-42*s15^2*s34-72*s15*s34^2+75*s34^3+
s23^2*(31*s15+83*s34)+s23*(-74*s15^2-41*s15*s34+154*s34^2))/
(12*(s12+s23-s45)^2*s45)-(111*s15^2-105*s15*s23+33*s23^2-
152*s15*s34+68*s23*s34+5*s34^2)/(6*(s12+s23-s45)*s45)-
(s15*(39*s15^2-84*s15*s34+47*s34^2))/(6*s12*(s12+s23-s45)*
s45)+((16*s15*s34^2)/3-5*s34^3)/((s12-s45)*(s12+s23-s45)*
s45)-(31*s23^2*(-s15+s23))/(6*s12*(s12-s34-s45)*s45)+
(31*s23^2*(-s15+s23)^2)/(12*s12^2*(s12-s34-s45)*s45)+
(31*s23^2*(-s15+s23))/(6*(s12-s45)*(s12-s34-s45)*s45)+
(s15^2*(9*s15^2-20*s15*s23+13*s23^2)*s45)/(12*s12^3*s34^2)+
(s15^3*(-11*s15+13*s23)*s45^2)/(12*s12^4*s34^2)+
(13*s15^4*s45^3)/(36*s12^5*s34^2)-(13*s15^2*s45^3)/
(36*s12^2*(s12+s23-s45)^3)+
(4*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*s45^3*(-s12+s45)^3)+
(4*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*s45*(-s12+s45)^3)+
(31*s23^2*(2*s15-2*s23+s45))/(12*s12^2*(s12-s34-s45))+
(s15*s23^3)/(6*s34*s45*(-s12+s34+s45)^2)-
(s15*s23^3)/(6*(s12-s45)*s45*(-s12+s34+s45)^2)+
(11*s45*(s15+s45)^2*(s15-s23+s45)^2)/
(2*s12^3*(-s12+s34+s45)^2)-
(11*s45^2*(s15+s45)*(s15-s23+s45)^3)/
(s12^4*(-s12+s34+s45)^2)+(11*s45^3*(s15-s23+s45)^4)/
(2*s12^5*(-s12+s34+s45)^2)-(9*s15^2*s23^2)/
(4*s34*s45^2*(-s12+s34+s45))+(s15*s23^3)/
(6*s34^2*s45*(-s12+s34+s45))+
(13*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)+(11*s45^2*(s15-s23+s45)^3*
(-s15-7*s23+7*s45))/(4*s12^5*(s12-s34-s45))-
(s15^3*s45^2*(43*s15-26*s23+26*s45))/(18*s12^5*s34)+
(-600*s15-267*s23+177*s34+182*s45)/(36*s12)+
(s15^2*s45*(80*s15^2-213*s15*s23+65*s23^2+93*s15*s45-
65*s23*s45))/(36*s12^4*s34)+(s45*(s15-s23+s45)^2*
(31*s15^2+70*s15*s23+31*s23^2-202*s15*s45+202*s23*s45-
233*s45^2))/(12*s12^4*(s12-s34-s45))+
(-274*s15^2-12*s23^2+156*s15*s34-150*s34^2+
s23*(117*s15-132*s34-52*s45)+182*s15*s45-143*s34*s45-
52*s45^2)/(36*(s12+s23-s45)^2)-
(-262*s15*s23+348*s23^2-191*s15*s34+430*s23*s34+265*s34^2)/
(18*s12*s45-18*s45^2)-(13*s15*s45*(s15^2-s15*s45+s34*s45+
s45^2))/(12*s12*(s12+s23-s45)^3)-
(13*s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(36*s12^2*(s12+s23-s45))+
(1018*s15^2-1236*s15*s34+390*s34^2-886*s15*s45+663*s34*s45+
247*s45^2)/(36*s12*(s12+s23-s45))-
(13*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+
((s15-s23+s45)^2*(31*s23^2+2*(s15+s45)^2))/
(12*s12^3*(s12-s34-s45))-
(13*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)+(13*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(s15*(13*s23^3+s15^2*(6*s15-41*s45)-s23^2*(88*s15+13*s45)+
s15*s23*(-12*s15+67*s45)))/(36*s12^3*s34)-
(13*(6*s23^3+3*s34^3+3*s23^2*(-s15+5*s34)+
s23*(-3*s15*s34+12*s34^2+s15*(s15-3*s45))-3*s15*s34*s45+
s15*(-3*s15^2+2*s15*s45-3*s45^2)))/(36*(s12+s23-s45)^3)+
(941*s23^2+214*s34^2+s23*(-671*s15+1008*s34-397*s45)-
s34*(214*s15+343*s45)-13*(6*s15^2-8*s15*s45+s45^2))/
(36*s12^2)+(-156*s15^3+352*s15^2*s45+91*s34^2*s45-
247*s15*s45^2+52*s45^3+s34*(126*s15^2-221*s15*s45+143*s45^2))/
(36*s12*(s12+s23-s45)^2)+
(-954*s23^3+s23^2*(1339*s15-1535*s34+1053*s45)+
s34*(78*s15^2-156*s15*s34+78*s34^2-318*s15*s45+206*s34*s45-
291*s45^2)-s23*(172*s15^2-649*s15*s34+438*s34^2+
775*s15*s45-1125*s34*s45+384*s45^2))/(36*s12^3)+
(390*s23^4+s23^3*(-755*s15+1203*s34-1164*s45)+
s23^2*(198*s15^2-727*s15*s34+516*s34^2+1486*s15*s45-
1785*s34*s45+1152*s45^2)-s23*(17*s15^3+87*s34^3+
107*s15^2*s45+707*s15*s45^2+372*s45^3+
s34^2*(-157*s15+529*s45)+s34*(53*s15^2-899*s15*s45-
1177*s45^2))-s45*(-39*s34^3+s34^2*(104*s15-159*s45)+
2*s45*(65*s15^2+12*s15*s45+3*s45^2)+
3*s34*(-26*s15^2+106*s15*s45+97*s45^2)))/(36*s12^4)+
(-99*s23^4*(3*s34-5*s45)-4*s23^3*(112*s34^2+
99*s45*(3*s15+5*s45)-s34*(112*s15+297*s45))+
s45^2*(-52*s15^3+13*s34^3+672*s15^2*s45+1188*s15*s45^2+
495*s45^3+4*s34^2*(-13*s15+28*s45)+
s34*(78*s15^2-448*s15*s45-297*s45^2))-
4*s23*s45*(-13*s15^3+13*s34^3+336*s15^2*s45+891*s15*s45^2+
495*s45^3+s34^2*(-39*s15+112*s45)-
3*s34*(-13*s15^2+112*s15*s45+99*s45^2))+
6*s23^2*(13*s34^3+2*s34^2*(-13*s15+56*s45)+
s34*(13*s15^2-224*s15*s45-297*s45^2)+
s45*(112*s15^2+594*s15*s45+495*s45^2)))/(36*s12^5)+
((s15*(7*s15^2-14*s15*s23+13*s23^2))/(36*s12^3*s34^2)+
(7*s15*s23)/(36*s12^3*s34)-(13*s34*(2*s23+3*s34))/
(36*s12^3*s15)+(-138*s15+437*s23+336*s34-159*s45)/
(36*s12^2*(s12-s45))+(13*s34^2*(s23-s45))/(36*s12^4*s15)+
(13*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)+
(13*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)+
(13*s34*(2*s23+3*s34))/(36*s12^2*s15*(s12+s23-s45))+
(s34*(-20*s15+27*s34-18*s45))/(6*s12^2*(s12-s45)*
(s12+s23-s45))-(7*s23^3*s34^2)/(6*s12^3*s45^4)+
(7*s23^3*s34^2)/(6*s12^2*(s12-s45)*s45^4)-
(5*s23^3*s34^2)/(6*s12^4*s45^3)+
(s23^2*s34*(-22*s15+6*s23+27*s34))/(6*s12^3*s45^3)-
(s23^3*s34^2)/(3*s12^2*(s12-s45)^2*s45^3)-
(s23^2*s34*(-22*s15+6*s23+27*s34))/(6*s12^2*(s12-s45)*s45^3)-
(s23^2*(34*s15+26*s23-21*s34)*s34)/(36*s12^4*s45^2)+
(13*s23^3*s34^2)/(36*s12^5*s45^2)-
(s23*(47*s15^2+20*s15*s23+80*s23^2-102*s15*s34-42*s23*s34+
42*s34^2))/(36*s12^3*s45^2)+(2*s23^3*s34^2)/
(9*s12^2*(s12-s45)^3*s45^2)-(s23^2*(5*s15+4*s23-6*s34)*s34)/
(9*s12^2*(s12-s45)^2*s45^2)+
(s23*(86*s15^2-58*s15*s23+119*s23^2-336*s15*s34+192*s23*s34+
276*s34^2))/(36*s12^2*(s12-s45)*s45^2)-
(13*s23^3*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)^3*
s45^2)-(13*s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-
2*s15*(s23+2*s34)))/(12*s12^2*(s12+s23-s45)^2*s45^2)-
(13*s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)*s45^2)+(s15*s23*(-31*s15+2*s23))/
(12*s12^3*s34*s45)+(s23^2*(39*s15+112*s23-39*s34)*s34)/
(36*s12^5*s45)-(s23*(2*s15^2-43*s15*s23+96*s23^2+
22*s15*s34+86*s23*s34-24*s34^2))/(18*s12^4*s45)+
(490*s23^2+86*s23*(-2*s15+3*s34)-39*(s15^2-3*s15*s34+
2*s34^2))/(36*s12^3*s45)+(s23*(-s15^2+2*s15*(-5*s23+s34)+
s23*(5*s23+16*s34)))/(9*s12^2*(s12-s45)^2*s45)-
(78*s15^2+397*s23^2+384*s23*s34+276*s34^2-
4*s15*(49*s23+81*s34))/(36*s12^2*(s12-s45)*s45)+
(13*s23^2*(s15^2-4*s15*(s23+s34)+3*(s23+s34)^2))/
(12*s12^2*(s12+s23-s45)^3*s45)+
(s23*(26*s15^2-30*s15*s23+4*s23^2-101*s15*s34+92*s23*s34+
88*s34^2))/(12*s12^2*(s12+s23-s45)^2*s45)+
(39*s15^2-8*s15*s23-31*s23^2-147*s15*s34+42*s23*s34+
118*s34^2)/(12*s12^2*(s12+s23-s45)*s45)-
(31*(s15-s23)^2*s23)/(12*s12^3*(s12-s34-s45)*s45)+
(-5*s15*s23^2+(31*s23^3)/12)/(s12^2*(s12-s45)*(s12-s34-s45)*
s45)+(s15^2*(-10*s15+13*s23)*s45)/(18*s12^4*s34^2)-
(5*s34^2*s45)/(6*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s34^2*s45)/(3*s12^2*(s12-s45)^2*(s12+s23-s45))+
(13*s15^3*s45^2)/(36*s12^5*s34^2)+
(2*s23^2*s34*(-2*s15+s23+3*s34))/(9*s12^2*s45*(-s12+s45)^3)-
(31*s23*(2*s15-2*s23+s45))/(12*s12^3*(s12-s34-s45))-
(11*(s15+5*s23-5*s45)*s45*(s15-s23+s45)^2)/
(4*s12^5*(s12-s34-s45))+(s15*s23^2)/(6*s12^2*s34*
(-s12+s34+s45)^2)-(s15*s23^2)/(6*s12^2*(s12-s45)*
(-s12+s34+s45)^2)-(11*s45*(s15+s45)*(s15-s23+s45)^2)/
(2*s12^4*(-s12+s34+s45)^2)+(11*s45^2*(s15-s23+s45)^3)/
(2*s12^5*(-s12+s34+s45)^2)+(s15*s23^2)/(6*s12^2*s34^2*
(-s12+s34+s45))-(s15*s23)/(6*s12^2*s34*(-s12+s34+s45))+
(s15*s23*(-31*s15+2*s23))/(12*s12^2*s34*s45*(-s12+s34+s45))+
(258*s15-662*s23-232*s34+291*s45)/(36*s12^3)-
((s15-s23+s45)^2*(31*s23+2*(s15+s45)))/
(12*s12^4*(s12-s34-s45))+(s23*(60*s15+31*(-2*s23+s45)))/
(12*s12^2*(s12-s45)*(s12-s34-s45))-
(s15^2*s45*(86*s15+39*(-s23+s45)))/(36*s12^5*s34)-
(s15*(3*s15^2+s15*(47*s23-17*s45)+13*s23*(-s23+s45)))/
(18*s12^4*s34)-(2*s34*(-2*s23^2+s34*s45+
s23*(2*s15-3*s34+s45)))/(9*s12^2*(s12-s45)^3)+
(-10*s23^2+5*s23*(2*s15-4*s34+s45)+
s34*(3*s15-6*s34+8*s45))/(9*s12^2*(s12-s45)^2)+
(54*s23^2+s23*(51*s15-149*s34-27*s45)+
s34*(147*s15-177*s34+16*s45))/(36*s12^2*(s12+s23-s45)^2)+
(225*s23-4*(30*s15+26*s34+33*s45))/(36*s12^2*
(s12+s23-s45))+(-39*s15^2+675*s23^2+383*s23*s34-
39*s34^2-774*s23*s45-172*s34*s45+291*s45^2+
s15*(-383*s23+78*s34+258*s45))/(36*s12^4)+
(13*(s15*s23*(7*s23+6*s34)-(s23+s34)*(11*s23^2+9*s23*s34-
5*s23*s45-3*s34*s45)))/(36*s12^2*(s12+s23-s45)^3)+
(-297*s23^3+s23^2*(336*s15-336*s34+891*s45)+
s23*(39*s15^2-78*s15*s34+39*s34^2-672*s15*s45+336*s34*s45-
891*s45^2)+s45*(-39*s15^2+39*s15*s34-13*s34^2+
336*s15*s45-112*s34*s45+297*s45^2))/(36*s12^5))*tr5,
(13*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(64*s15-59*s45)/(s12-s34)-(2*s34*(s23+s34)^2)/
(9*(s12-s45)^3)+(5*s23^2+13*s23*s34+11*s34^2)/
(9*(s12-s45)^2)+(-7*s23-(89*s34)/12)/(s12-s45)-
(13*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)+
(13*s34^3*(s23-s45)^2)/(36*s12^4*s15)+
(13*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)+
(13*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)-
(5*s34^3)/(6*(s12-s45)*(s12+s23-s45)^2)+
s34^3/(3*(s12-s45)^2*(s12+s23-s45))-
(25*s34^2)/(6*(s12-s45)*(s12+s23-s45))-
(2*s15^2*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34^2)-
(31*s23^2)/(12*s12*(s12-s34-s45))+
(31*s23^2)/(12*(s12-s45)*(s12-s34-s45))+
(5*s23^4*s34^3)/(2*s12*s45^6)-(5*s23^4*s34^3)/(2*(s12-s45)*s45^6)+
(31*s23^4*s34^3)/(18*s12^2*s45^5)-
(s23^3*s34^2*(15*s23+62*(-s15+s34)))/(6*s12*s45^5)+
(7*s23^4*s34^3)/(9*(s12-s45)^2*s45^5)+
(s23^3*s34^2*(15*s23+62*(-s15+s34)))/(6*(s12-s45)*s45^5)+
(7*s23^4*s34^3)/(6*s12^3*s45^4)+
(s23^2*s34*(358*s15^2-78*s15*s23+107*s23^2-988*s15*s34+
350*s23*s34+630*s34^2))/(36*s12*s45^4)-
(s23^3*s34^2*(35*s23+136*(-s15+s34)))/(18*s12^2*s45^4)-
(5*s23^3*s34^2*(-5*s15+s23+5*s34))/(9*(s12-s45)^2*s45^4)-
(s23^2*s34*(358*s15^2-78*s15*s23+107*s23^2-988*s15*s34+
350*s23*s34+630*s34^2))/(36*(s12-s45)*s45^4)+
(5*s23^4*s34^3)/(6*s12^4*s45^3)-
(s23^3*s34^2*(11*s23+34*(-s15+s34)))/(6*s12^3*s45^3)+
(s23*(28*s15^3-96*s23^3+s23^2*(202*s15-270*s34)-254*s15^2*s34+
526*s15*s34^2-300*s34^3+s23*(7*s15^2+221*s15*s34-
330*s34^2)))/(18*s12*s45^3)+
(s23^2*s34*(135*s23^2+2*s23*(-65*s15+167*s34)+
102*(3*s15^2-8*s15*s34+5*s34^2)))/(36*s12^2*s45^3)+
(4*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*(s12-s45)^3*s45^3)+
(s23^2*s34*(13*s15^2+13*s15*s23-7*s23^2-43*s15*s34+4*s23*s34+
30*s34^2))/(9*(s12-s45)^2*s45^3)+
(s23*(-28*s15^3+96*s23^3+254*s15^2*s34-526*s15*s34^2+
300*s34^3+s23^2*(-202*s15+270*s34)+
s23*(-7*s15^2-221*s15*s34+330*s34^2)))/(18*(s12-s45)*s45^3)-
s15^3/(2*(s12-s34)*s45^2)+(s15^2*s23*(-2*s15+27*s23))/
(12*s12*s34*s45^2)+(s15^3*s23)/(6*(s12-s34)*s34*s45^2)+
(13*s23^4*s34^3)/(36*s12^5*s45^2)+
(s23^2*s34*(77*s15^2-46*s15*s23+48*s23^2-197*s15*s34+
89*s23*s34+120*s34^2))/(12*s12^3*s45^2)-
(s23^3*s34^2*(15*s23+43*(-s15+s34)))/(12*s12^4*s45^2)+
(39*s15^3+615*s23^3+12*s15^2*s34-238*s15*s34^2+195*s34^3+
s23^2*(-865*s15+864*s34)+s23*(55*s15^2-386*s15*s34+
450*s34^2))/(36*s12*s45^2)-
(s23*(205*s23^3+9*s23^2*(-47*s15+63*s34)+
s23*(9*s15^2-414*s15*s34+534*s34^2)+
43*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3)))/
(36*s12^2*s45^2)+(s23*(5*s23^3+s23^2*(-10*s15+27*s34)-
s34*(s15^2-11*s15*s34+10*s34^2)+s23*(11*s15^2-38*s15*s34+
18*s34^2)))/(9*(s12-s45)^2*s45^2)+
(-318*s23^3+s23^2*(464*s15-513*s34)+
s23*(-59*s15^2+373*s15*s34-390*s34^2)+
s34*(-123*s15^2+314*s15*s34-195*s34^2))/(18*(s12-s45)*s45^2)+
(s15^3*s34^3)/(6*(s12-s34)*(s12+s23-s45)^3*s45^2)+
(7*s23^5-6*s15^3*s23*s34+6*s15^3*s34^2+3*s23^4*(-7*s15+9*s34)+
3*s23^3*(7*s15^2-20*s15*s34+11*s34^2)+
s23^2*(-7*s15^3+39*s15^2*s34-39*s15*s34^2+13*s34^3))/
(36*(s12+s23-s45)^3*s45^2)-(2*s15^3*s34^2)/
(3*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(14*s23^4-18*s15^3*s34+s23^3*(-42*s15+81*s34)+
6*s23^2*(7*s15^2-30*s15*s34+22*s34^2)+
s23*(-14*s15^3+117*s15^2*s34-156*s15*s34^2+65*s34^3))/
(36*(s12+s23-s45)^2*s45^2)+(s15^3*s34)/
((s12-s34)*(s12+s23-s45)*s45^2)+
(-7*s15^3+7*s23^3+78*s15^2*s34-130*s15*s34^2+65*s34^3+
3*s23^2*(-7*s15+18*s34)+s23*(21*s15^2-120*s15*s34+110*s34^2))/
(12*(s12+s23-s45)*s45^2)-(31*s23^2*(-s15+s23)^2)/
(12*s12*(s12-s34-s45)*s45^2)+
(s23^2*(58*s15^2-62*s15*s23+31*s23^2))/(12*(s12-s45)*
(s12-s34-s45)*s45^2)+(s15*(31*s15^3-62*s15^2*s23+
58*s15*s23^2-2*s23^3))/(12*s12*s34^2*s45)-
(s15^2*(31*s15^2-62*s15*s23+58*s23^2))/(12*(s12-s34)*s34^2*s45)-
(s15^2*(6*s15+79*s23))/(12*s12*s34*s45)+
(s15^2*(31*s15^2-62*s15*s23+85*s23^2))/(12*s12^2*s34*s45)+
(13*s23^3*(4*s15+s23-4*s34)*s34^2)/(36*s12^5*s45)+
(39*s15^2+968*s15*s23-717*s23^2-62*s15*s34-391*s23*s34+
5*s34^2)/(36*s12*s45)+(s23^2*s34*(155*s15^2-63*s15*s23+
185*s23^2-362*s15*s34+115*s23*s34+207*s34^2))/(36*s12^4*s45)+
(755*s23^3+s23^2*(-1207*s15+849*s34)+
26*s34*(3*s15^2-8*s15*s34+5*s34^2)+
s23*(23*s15^2-225*s15*s34+254*s34^2))/(36*s12^2*s45)-
(s23*(-43*s15^3+291*s23^3+310*s15^2*s34-543*s15*s34^2+
276*s34^3+8*s23^2*(-72*s15+79*s34)+
s23*(13*s15^2-276*s15*s34+315*s34^2)))/(36*s12^3*s45)+
(4*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*(s12-s45)^3*s45)+
(-10*s23^3+s23^2*(10*s15-33*s34)+s23*(25*s15-28*s34)*s34+
(7*s15-5*s34)*s34^2)/(9*(s12-s45)^2*s45)+
(s15^2*s34^2*(-8*s15+25*s34))/(12*(s12-s34)*(s12+s23-s45)^3*
s45)+(-119*s23^4+s23^3*(39*s15-153*s34)+
3*s15^2*s34*(-6*s15+25*s34)+s23^2*(81*s15^2+48*s15*s34-
60*s34^2)-s23*(s15^3+75*s15^2*s34-39*s15*s34^2+26*s34^3))/
(36*(s12+s23-s45)^3*s45)+(s15^2*(24*s15-127*s34)*s34)/
(12*(s12-s34)*(s12+s23-s45)^2*s45)-
(3*s15^3+79*s23^3+284*s15^2*s34-112*s15*s34^2+95*s34^3+
2*s23^2*(71*s15+161*s34)+s23*(-224*s15^2-183*s15*s34+
227*s34^2))/(36*(s12+s23-s45)^2*s45)+
(s15^2*(-4*s15+43*s34))/(2*(s12-s34)*(s12+s23-s45)*s45)+
(429*s15^2-444*s15*s23+21*s23^2+444*s15*s34-469*s23*s34-
535*s34^2)/(36*(s12+s23-s45)*s45)+
(s15*(39*s15^2-44*s15*s34+11*s34^2))/(18*s12*(s12+s23-s45)*
s45)+((-16*s15*s34^2)/3+5*s34^3)/((s12-s45)*(s12+s23-s45)*
s45)+(31*s23^2*(-s15+s23))/(6*s12*(s12-s34-s45)*s45)-
(31*(-s15+s23)^3*(s15+s23))/(12*s12^2*(s12-s34-s45)*s45)-
(31*s23^2*(-s15+s23))/(6*(s12-s45)*(s12-s34-s45)*s45)+
(55*s45^2)/(3*(s12-s34)*(s12+s15-s34))+
(13*s15^3*(s15+4*s23-4*s45)*s45^2)/(36*s12^5*s34)-
(10*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2)-
(13*s45^3)/(9*(s12-s34)^2*(s12+s15-s34))+
(5*s15^4*s45^3)/(2*s12*s34^6)-(5*s15^4*s45^3)/(2*(s12-s34)*s34^6)+
(31*s15^4*s45^3)/(18*s12^2*s34^5)+(7*s15^4*s45^3)/
(9*(s12-s34)^2*s34^5)+(7*s15^4*s45^3)/(6*s12^3*s34^4)+
(5*s15^4*s45^3)/(6*s12^4*s34^3)+(13*s15^4*s45^3)/(36*s12^5*s34^2)+
(2*s15^4*s45^3)/(9*s34^4*(-s12+s34)^3)-(13*s15^2*s45^3)/
(36*s12^2*(s12+s23-s45)^3)+(s34^2*(15*s34-7*s45)*s45^3)/
(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(2*s15*(5*s15-2*s45)*s45^3)/(9*s12*s34^2*(s12+s23-s45)^2)+
(2*s15*(5*s15-2*s45)*s45^3)/(9*(s12-s34)^2*s34*
(s12+s23-s45)^2)+(5*s34^2*(2*s34-s45)*s45^3)/
(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
((30*s34-s45)*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))+((41*s34-s45)*s45^3)/(9*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+(2*s15^3*s45^4)/
(3*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(2*s15^2*s45^4)/(9*s12*s34^2*(s12+s23-s45)^3)-
(2*s15^2*s45^4)/(9*(s12-s34)*s34^2*(s12+s23-s45)^3)+
(2*s15^2*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)-
(2*s34^3*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s34^3*s45^4)/(3*(s12-s34)^2*
(s12+s15-s34)^2*(s12+s23-s45)^3)-
(2*s34^3*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*
(s12+s23-s45)^3)+(2*(s15^2+s15*s34+s34^2)*s45^4)/
(3*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(4*s34^2*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(2*s34^2*s45^4)/(3*(s12-s34)^2*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(4*s34^2*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*
(s12+s23-s45)^2)-s45^4/(9*s12*(s12+s15-s34)*s34*
(s12+s23-s45))+s45^4/(9*(s12-s34)*(s12+s15-s34)*s34*
(s12+s23-s45))-(2*s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*
(s12+s23-s45))-(s34*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45))-(2*s34*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*
(s12+s23-s45))+(2*s23^4*s34^3)/(9*s45^4*(-s12+s45)^3)+
(2*s23^2*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*s45^2*(-s12+s45)^3)-(4*s15^2*s45^3*(-2*s15+s45))/
(3*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s15^2*s45^3*(4*s15+s45))/(3*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s15*(-s15+s23-7*s45)*(s15-s23+s45)^2)/
(3*(s12+s15-s34)^2*s34^2)+(2*s34*s45^3*(-5*s34+s45))/
((s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15*s23^3)/(6*s34*s45*(-s12+s34+s45)^2)+
(s15*s23^3)/(6*(s12-s45)*s45*(-s12+s34+s45)^2)-
(11*(s15+s45)^2*(s15-s23+s45)^2)/(2*s12^2*(-s12+s34+s45)^2)+
(11*s45*(s15+s45)*(s15-s23+s45)^3)/(s12^3*(-s12+s34+s45)^2)-
(11*s45^2*(s15-s23+s45)^4)/(2*s12^4*(-s12+s34+s45)^2)+
(9*s15^2*s23^2)/(4*s34*s45^2*(-s12+s34+s45))-
(s15*s23^3)/(6*s34^2*s45*(-s12+s34+s45))+
(2*s15*s45^3*(-5*s15+2*s45))/(9*(s12-s34)*s34^2*
(s12+s23-s45)^2)+(4*s45^2*(-3*s15+2*s45))/
(3*(s12+s15-s34)^3)+(13*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)-(11*s45*(s15-s23+s45)^3*
(-s15-3*s23+3*s45))/(2*s12^4*(s12-s34-s45))-
(2*s15*(s15-s23+s45)^2*(s23+3*s45))/(3*(s12+s15-s34)^3*s34)+
(2*s15^3*s45^2*(2*s15-4*s23+5*s45))/(9*(s12-s34)^3*s34^3)+
(s34*s45^3*(-43*s34+8*s45))/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^2)-(s15^3*s45^2*(5*s15-25*s23+36*s45))/
(9*(s12-s34)^2*s34^4)-(s15^3*s45^2*(11*s15-34*s23+37*s45))/
(6*s12^3*s34^3)-(s15^3*s45^2*(15*s15-43*s23+40*s45))/
(12*s12^4*s34^2)+(s45^2*(-1419*s34+136*s45))/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(s45^2*(-105*s23+137*s45))/(18*(s12-s34)*(s12+s15-s34)*s34)-
(s15^3*s45^2*(35*s15-136*s23+163*s45))/(18*s12^2*s34^4)-
(s15^3*s45^2*(45*s15-186*s23+235*s45))/(18*s12*s34^5)+
(s15^3*s45^2*(45*s15-186*s23+235*s45))/(18*(s12-s34)*s34^5)-
(364*s15+354*s23+897*s34+287*s45)/(36*(s12+s23-s45))+
(-163*s15+428*s45)/(12*(s12+s15-s34))+
(-1451*s15+606*s23+1164*s34+1127*s45)/(36*s12)-
(13*s15^2)/(s12*s45-s34*s45)+(6*s15^3+79*s15^2*s23)/
(12*s12*s34*s45-12*s34^2*s45)+(-180*s15^2-1191*s15*s23+
1792*s15*s45+788*s23*s45-1206*s45^2)/(36*s12*s34-36*s34^2)-
(84*s15^2-1561*s15*s23+973*s23^2-236*s15*s34+1230*s23*s34+
218*s34^2+559*s15*s45+81*s23*s45-527*s34*s45-439*s45^2)/
(36*s12^2)+(-242*s15^2-1258*s15*s34+488*s15*s45+1331*s34*s45-
235*s45^2)/(12*(s12-s34)*(s12+s23-s45))+
(-33*s15^2+94*s15*s45-76*s45^2)/(6*(s12+s15-s34)^2)+
(-262*s15*s23+348*s23^2-191*s15*s34+430*s23*s34+265*s34^2)/
(18*s12*s45-18*s45^2)+(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*s12*s34^2*(s12+s23-s45))-
(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)*s34^2*
(s12+s23-s45))+(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)^2*s34*(s12+s23-s45))+
(2*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45))-(4*s45*(s15^2-3*s15*s45+s45^2))/
(3*(s12-s34)^3)+(2*s15*s45^2*(-6*s15^2+4*s15*s45+s45^2))/
(3*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(2*s45^2*(6*s15^2+6*s15*s34-8*s15*s45-8*s34*s45+s45^2))/
(3*(s12+s15-s34)^3*(s12+s23-s45))-
(13*s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(36*s12^2*(s12+s23-s45))-
(s15*s45^2*(3*s15^2-12*s15*s45+2*s45^2))/(18*s12*(s12+s15-s34)*
(s12+s23-s45)^3)-(s15*s45^2*(3*s15^2-12*s15*s45+2*s45^2))/
(18*s12*s34*(s12+s23-s45)^3)+
(s15*s45^2*(3*s15^2-12*s15*s45+2*s45^2))/(18*(s12-s34)*s34*
(s12+s23-s45)^3)-(13*s15*s45*(-s15^2-3*s15*s45+3*s34*s45+
3*s45^2))/(36*s12*(s12+s23-s45)^3)+
(s45^2*(267*s34^2-116*s34*s45+4*s45^2))/(9*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(2*s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*s34^2*(-s12+s34)^3)+
(2*s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*(s12-s34)^3*s34)+
(-195*s15^2+19*s15*s23+250*s23^2-177*s15*s45-424*s23*s45+
18*s45^2)/(36*(s12+s15-s34)*s34)-
(s34*s45^2*(309*s34^2-264*s34*s45+44*s45^2))/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)+
(-45*s15^2+136*s15*s23-125*s23^2+96*s15*s45+44*s23*s45+
48*s45^2)/(18*s12*(s12+s15-s34))+
(s15^2*s45*(-7*s15^2+13*s15*s23+13*s23^2+2*s15*s45-79*s23*s45+
75*s45^2))/(9*(s12-s34)^2*s34^3)+
(36*s15^2-154*s15*s45+109*s45^2)/(9*(s12-s34)^2)+
(s15^2*s45*(48*s15^2-46*s15*s23+77*s23^2+22*s15*s45-
200*s23*s45+138*s45^2))/(12*s12^3*s34^2)+
(s15^2*s45*(185*s15^2-63*s15*s23+155*s23^2+141*s15*s45-
335*s23*s45+180*s45^2))/(36*s12^4*s34)+
(176*s15^2-460*s15*s34+390*s34^2-918*s15*s45+663*s34*s45+
247*s45^2)/(36*s12*(s12+s23-s45))+
(-2*s15^2+229*s15*s34-34*s15*s45-942*s34*s45+270*s45^2)/
(12*(s12+s15-s34)*(s12+s23-s45))+
(375*s15^2+1172*s15*s23-250*s23^2-1615*s15*s45-364*s23*s45+
1188*s45^2)/(36*s12*s34)+(s15^3-8*s15^2*s45+
(193*s15*s45^2)/18-(26*s45^3)/9)/((s12-s34)*s34*
(s12+s23-s45))+(s45*(6*s15^3-33*s15^2*s45+22*s15*s45^2-
2*s45^3))/(9*(s12-s34)*s34*(s12+s23-s45)^2)-
(s45*(12*s15^3-30*s15^2*s45+4*s15*s45^2+s45^3))/
(3*s12*(s12+s15-s34)^2*(s12+s23-s45))-
(13*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+
(s45*(-6*s15^3+33*s15^2*s45-22*s15*s45^2+2*s45^3))/
(9*s12*s34*(s12+s23-s45)^2)-(-37*s23^3+53*s23^2*s45+
2*s23*s45^2+2*s45^3)/(18*s12*(s12+s15-s34)*s34)+
(-s15^3+8*s15^2*s45-(193*s15*s45^2)/18+(26*s45^3)/9)/
(s12*s34*(s12+s23-s45))+
(s45*(-6*s15^3-21*s15^2*s45-44*s15*s45^2+4*s45^3))/
(18*s12*(s12+s15-s34)*(s12+s23-s45)^2)+
(-3*s15^3-78*s15^2*s45+54*s15*s45^2+52*s45^3)/
(18*s12*(s12+s15-s34)*(s12+s23-s45))-
(4*s45^3*(-2*s34^2+s15*(-2*s15+s45)+s34*(-2*s15+s45)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(13*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)+(13*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(s45^2*(33*s34^3-8*s34^2*s45+2*s15*s45*(-4*s15+s45)+
2*s34*s45*(-4*s15+3*s45)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)-((s15-s23+s45)^2*(97*s15^2+31*s23^2-
70*s15*s45-167*s45^2+4*s23*(s15+34*s45)))/
(12*s12^3*(s12-s34-s45))-(-241*s15^2+118*s23^2-
1434*s15*s34+61*s34^2-8*s15*s45+353*s34*s45+52*s45^2+
s23*(57*s15+110*s34+52*s45))/(36*(s12+s23-s45)^2)+
(s15^2*s45*(135*s15^2+306*s23^2+148*s15*s45+708*s45^2-
2*s23*(65*s15+471*s45)))/(36*s12^2*s34^3)+
(s15^2*s45*(107*s15^2+358*s23^2+156*s15*s45+1008*s45^2-
2*s23*(39*s15+629*s45)))/(36*s12*s34^4)-
(s15^2*s45*(107*s15^2+358*s23^2+156*s15*s45+1008*s45^2-
2*s23*(39*s15+629*s45)))/(36*(s12-s34)*s34^4)-
(s15*(291*s15^3-43*s23^3+455*s15^2*s45-198*s15*s45^2+
330*s45^3+s23^2*(13*s15+301*s45)+
s23*(-576*s15^2+65*s15*s45-588*s45^2)))/(36*s12^3*s34)+
(411*s15^3+38*s23^3+684*s15^2*s45-1546*s15*s45^2+520*s45^3+
2*s23^2*(-143*s15+s45)+s23*(-1003*s15^2+1630*s15*s45-
476*s45^2))/(36*s12*s34^2)+(366*s15^3+597*s15^2*s45-
896*s15*s45^2+242*s45^3+s23^2*(-143*s15+96*s45)+
s23*(-991*s15^2+966*s15*s45-338*s45^2))/(36*s12^2*s34)-
(25*s15^3+6*s23^3+23*s15^2*s45+28*s15*s45^2+30*s45^3-
2*s23^2*(10*s15+s45)+s23*(-11*s15^2+12*s15*s45-34*s45^2))/
(6*(s12+s15-s34)^2*s34)-
(s45*(12*s34*(s15-2*s45)*s45+11*s34^2*(-3*s15+5*s45)+
2*s45*(6*s15^2-8*s15*s45+s45^2)))/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(2*s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(3*s12*(s12+s15-s34)^3)+
(31*(4*s15^3+2*s23^3+6*s15^2*s45+4*s15*s45^2+s45^3-
2*s23*(3*s15^2+3*s15*s45+s45^2)))/(12*s12^2*(s12-s34-s45))-
(4*s15^3-3*s23^3-21*s15^2*s45+6*s15*s45^2+s45^3+
s23^2*(10*s15+s45)+s23*(-11*s15^2+8*s15*s45+s45^2))/
(3*s12*(s12+s15-s34)^2)-
(2*s45*(s45*(10*s15^2-10*s15*s45+s45^2)-
5*s34*(2*s15^2-6*s15*s45+3*s45^2)))/(9*(s12-s34)^3*
(s12+s23-s45))+(2*(s34-s45)*s45*(s15^2*s45^2+
s15*s34*s45*(-2*s15+3*s45)+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^3)+
(2*s45*(s15*s45^2*(-5*s15+2*s45)+s34^2*(-5*s15^2+15*s15*s45-
12*s45^2)+s34*s45*(10*s15^2-17*s15*s45+4*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^2)+
(s45*(-297*s34^3-3*s34*s45*(s15+12*s45)+
3*s34^2*(99*s15+86*s45)+s45*(-3*s15^2-12*s15*s45+4*s45^2)))/
(18*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*(5*s15^3+s23^2*(11*s15-13*s45)+24*s15^2*s45+45*s15*s45^2-
80*s45^3+2*s23*(-5*s15^2-34*s15*s45+43*s45^2)))/
(9*(s12-s34)^2*s34^2)+(-2*s23*(9*s15^2-39*s15*s45+16*s45^2)+
s45*(12*s15^2-116*s15*s45+47*s45^2))/(9*(s12-s34)^2*s34)+
(-(s15*s45^3*(-6*s15+s45))+s34^3*(-6*s15^2+25*s15*s45-
33*s45^2)-3*s34*s45^2*(8*s15^2-13*s15*s45+3*s45^2)+
s34^2*s45*(22*s15^2-63*s15*s45+48*s45^2))/
(9*(s12-s34)^2*(s12+s23-s45)^3)+
(3*s34^2*(-33*s15+356*s45)+s34*(99*s15^2-315*s15*s45-
561*s45^2)+s45*(-6*s15^2-93*s15*s45+52*s45^2))/
(18*(s12+s15-s34)*(s12+s23-s45)^2)-
(19*s15^3-19*s23^3+111*s15^2*s45+201*s15*s45^2+109*s45^3+
3*s23^2*(19*s15+37*s45)-3*s23*(19*s15^2+74*s15*s45+67*s45^2))/
(18*s34^2*(-s12-s15+s34))+
(s45*(60*s15^2-95*s15*s45+26*s45^2)-
3*s34*(20*s15^2-85*s15*s45+73*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45))+(73*s23^3+13*s34^3+
3*s23^2*(13*s15+62*s34)-s34^2*(357*s15+55*s45)+
s23*(68*s15^2+402*s15*s34-18*s34^2+39*s15*s45-116*s34*s45)+
s15*(5*s15^2+55*s15*s45+39*s45^2)-
2*s34*(87*s15^2-263*s15*s45+80*s45^2))/(36*(s12+s23-s45)^3)+
(52*s15^3+137*s15^2*s45+91*s34^2*s45-247*s15*s45^2+52*s45^3+
s34*(-22*s15^2-221*s15*s45+143*s45^2))/
(36*s12*(s12+s23-s45)^2)+
(s34*s45*(-70*s15^2+178*s15*s45-89*s45^2)+
2*s45^2*(15*s15^2-11*s15*s45+s45^2)+
s34^2*(30*s15^2-126*s15*s45+143*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45)^2)+(-4*s45*(6*s15^2-21*s15*s45+10*s45^2)+
s34*(33*s15^2-160*s15*s45+153*s45^2))/(6*(s12+s15-s34)^2*
(s12+s23-s45))-(s15*(205*s15^3-43*s23^3+357*s15^2*s45-
366*s15*s45^2+686*s45^3+9*s23^2*(s15+44*s45)-
3*s23*(141*s15^2-128*s15*s45+336*s45^2)))/(36*s12^2*s34^2)+
(-449*s15^3-906*s15^2*s45+1144*s15*s45^2-738*s45^3-
4*s23^2*(-43*s15+56*s45)+s23*(1117*s15^2-1186*s15*s45+
878*s45^2))/(36*(s12-s34)*s34^2)+
(-72*s15^3+s34^2*(1827*s15-2402*s45)-357*s15^2*s45+
360*s15*s45^2-104*s45^3+s34*(870*s15^2-2691*s15*s45+
1892*s45^2))/(36*(s12-s34)*(s12+s23-s45)^2)+
(s34^3*(-357*s15+533*s45)+s34^2*(-273*s15^2+938*s15*s45-
897*s45^2)-s45*(24*s15^3+75*s15^2*s45-24*s15*s45^2+
8*s45^3)+s34*(36*s15^3+305*s15^2*s45-633*s15*s45^2+
276*s45^3))/(36*(s12-s34)*(s12+s23-s45)^3)+
(s15*(56*s23^3+s23^2*(14*s15-562*s45)+
2*s23*(202*s15^2-214*s15*s45+787*s45^2)-
3*(64*s15^3+125*s15^2*s45-108*s15*s45^2+380*s45^3)))/
(36*s12*s34^3)+(s15*(-56*s23^3+2*s23^2*(-7*s15+281*s45)-
2*s23*(202*s15^2-214*s15*s45+787*s45^2)+
3*(64*s15^3+125*s15^2*s45-108*s15*s45^2+380*s45^3)))/
(36*(s12-s34)*s34^3)+(966*s23^3+78*s34^3+
s23^2*(-1667*s15+1333*s34-1056*s45)-s34^2*(156*s15+109*s45)+
3*s45*(-6*s15^2-234*s15*s45+s45^2)+
3*s34*(26*s15^2+40*s15*s45+141*s45^2)+
s23*(68*s15^2+210*s34^2+1793*s15*s45+378*s45^2-
7*s34*(35*s15+183*s45)))/(36*s12^3)-
(13*(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(s34+s45)+
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45))))/
(36*s12^5)+(-396*s23^4+s23^3*(835*s15-783*s34+1584*s45)-
s23^2*(36*s15^2-137*s15*s34+114*s34^2+2582*s15*s45-
1239*s34*s45+2376*s45^2)+s45*(39*s34^3-
s34^2*(104*s15+45*s45)+6*s34*(13*s15^2+17*s15*s45+
38*s45^2)-2*s45*(83*s15^2+456*s15*s45+198*s45^2))+
s23*(43*s15^3-147*s34^3+163*s15^2*s45+2659*s15*s45^2+
1584*s45^3+s34^2*(337*s15+89*s45)-
s34*(233*s15^2+163*s15*s45+869*s45^2)))/(36*s12^4)+
((-13*s34*(2*s23+3*s34))/(36*s12^3*s15)+
(-69*s15+826*s23+83*s34-423*s45)/(36*s12^3)+
(196*s15+34*s23-213*s34-76*s45)/(12*s12^2*(s12+s15-s34))+
(13*s34^2*(s23-s45))/(36*s12^4*s15)+
(13*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)+
(13*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)+
(13*s34*(2*s23+3*s34))/(36*s12^2*s15*(s12+s23-s45))-
(s34*(32*s15+277*s34-69*s45))/(6*s12^2*(s12-s34)*
(s12+s23-s45))+(s23*(-60*s15+62*s23-31*s45))/
(12*s12^2*(s12-s45)*(s12-s34-s45))+(7*s23^3*s34^2)/
(6*s12^3*s45^4)-(7*s23^3*s34^2)/(6*s12^2*(s12-s45)*s45^4)+
(5*s23^3*s34^2)/(6*s12^4*s45^3)-
(s23^2*s34*(-22*s15+6*s23+27*s34))/(6*s12^3*s45^3)+
(s23^3*s34^2)/(3*s12^2*(s12-s45)^2*s45^3)+
(s23^2*s34*(-22*s15+6*s23+27*s34))/(6*s12^2*(s12-s45)*s45^3)+
(s15^2*(s23-3*s34))/(6*s12^2*(s12-s34)*s45^2)+
(13*s23^3*s34^2)/(36*s12^5*s45^2)-
(s23^2*s34*(-86*s15+32*s23+99*s34))/(36*s12^4*s45^2)+
(s23*(73*s15^2-44*s15*s23+112*s23^2-258*s15*s34+132*s23*s34+
198*s34^2))/(36*s12^3*s45^2)+(s23^2*(5*s15+4*s23-6*s34)*s34)/
(9*s12^2*(s12-s45)^2*s45^2)-
(s23*(86*s15^2-58*s15*s23+119*s23^2-336*s15*s34+192*s23*s34+
276*s34^2))/(36*s12^2*(s12-s45)*s45^2)+
(s15^2*s34^4)/(6*s12^2*(s12-s34)*(s12+s23-s45)^3*s45^2)+
(-2*s15*s23^3*(7*s23+13*s34)+s23^3*(7*s23^2+20*s23*s34+
13*s34^2)+s15^2*(7*s23^3+6*s23^2*s34-6*s23*s34^2+
6*s34^3))/(36*s12^2*(s12+s23-s45)^3*s45^2)-
(2*s15^2*s34^3)/(3*s12^2*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(-2*s15*s23^2*(7*s23+26*s34)+s15^2*(7*s23^2+12*s23*s34-
18*s34^2)+s23^2*(7*s23^2+40*s23*s34+39*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(s15^2*(7*s23+18*s34)-2*s15*s23*(7*s23+39*s34)+
s23*(7*s23^2+60*s23*s34+78*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)-(s15*(31*s15^2-91*s15*s23+2*s23^2))/
(12*s12^3*s34*s45)+(13*s23^2*(3*s15+s23-3*s34)*s34)/
(36*s12^5*s45)+(s23*(56*s15^2-31*s15*s23+198*s23^2-
164*s15*s34+44*s23*s34+108*s34^2))/(36*s12^4*s45)-
(476*s23^2+s23*(-68*s15+75*s34)+39*(s15^2-3*s15*s34+
2*s34^2))/(36*s12^3*s45)+(2*s23^2*s34*(-2*s15+s23+3*s34))/
(9*s12^2*(s12-s45)^3*s45)+(s23*(s15^2+10*s15*s23-5*s23^2-
2*s15*s34-16*s23*s34))/(9*s12^2*(s12-s45)^2*s45)+
(78*s15^2+397*s23^2+384*s23*s34+276*s34^2-
4*s15*(49*s23+81*s34))/(36*s12^2*(s12-s45)*s45)+
(s15*s34^3*(-2*s15+9*s34))/(4*s12^2*(s12-s34)*(s12+s23-s45)^3*
s45)+(-126*s23^4+3*s15*s23*(2*s15-27*s34)*s34+
3*s15*s34^2*(-4*s15+27*s34)-s23^3*(59*s15+54*s34)+
s23^2*(-13*s15^2+133*s15*s34-39*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(s15*(16*s15-139*s34)*s34^2)/
(12*s12^2*(s12-s34)*(s12+s23-s45)^2*s45)+
(26*s23^3+6*s15*(3*s15-56*s34)*s34-s23^2*(99*s15+157*s34)-
2*s23*(13*s15^2-188*s15*s34+54*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(s15*s34*(-6*s15+143*s34))/
(6*s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(39*s15^2+139*s15*s23-79*s23^2-729*s15*s34+309*s23*s34+
198*s34^2)/(36*s12^2*(s12+s23-s45)*s45)+
(31*(-s15+s23)^3)/(12*s12^3*(s12-s34-s45)*s45)+
(5*s15*s23^2-(31*s23^3)/12)/(s12^2*(s12-s45)*(s12-s34-s45)*
s45)+(s15^2*(4*s15+5*s23-13*s45)*s45)/(9*s12^2*(s12-s34)^2*
s34^2)+(13*s15^2*(s15+3*s23-3*s45)*s45)/(36*s12^5*s34)+
(5*s34^2*s45)/(6*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s34*(269*s34-40*s45)*s45)/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))-(s34^2*s45)/(3*s12^2*(s12-s45)^2*
(s12+s23-s45))+(20*s34^2*(s15-s45)*s45)/
(9*s12^2*(s12-s34)^3*(s12+s23-s45))+(7*s15^3*s45^2)/
(6*s12^3*s34^4)-(7*s15^3*s45^2)/(6*s12^2*(s12-s34)*s34^4)+
(5*s15^3*s45^2)/(6*s12^4*s34^3)+(s15^3*s45^2)/
(3*s12^2*(s12-s34)^2*s34^3)+(13*s15^3*s45^2)/(36*s12^5*s34^2)+
(7*s34*s45^2)/(3*s12^2*(s12-s34)*(s12+s15-s34)^2)+
(s34*s45^2)/(s12^2*(s12-s34)^2*(s12+s15-s34))+
(2*s15^3*s45^2)/(9*s12^2*s34^2*(-s12+s34)^3)+
(s34^2*(33*s34-10*s45)*s45^2)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s34^2*(23*s34-6*s45)*s45^2)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(2*s34^2*(3*s15-3*s34-2*s45)*s45^2)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(2*s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(2*s34^4*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^4*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(2*s34^4*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)-(4*s34^3*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(2*s34^3*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(4*s34^3*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)+(2*s34^2*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))+
(s34^2*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45))+(2*s34^2*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45))+(2*s23^3*s34^2)/
(9*s12^2*s45^2*(-s12+s45)^3)+(2*s15^3*(s15-s23+s45)^2)/
(3*s12^2*(s12+s15-s34)^3*s34^2)+
(11*(s15+2*s23-2*s45)*(s15-s23+s45)^2)/
(2*s12^4*(s12-s34-s45))+(s34*s45^2*(-22*s34+s45))/
(3*s12^2*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))+
(2*s34*s45^2*(-15*s34+s45))/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45))-(s15*s23^2)/
(6*s12^2*s34*(-s12+s34+s45)^2)+(s15*s23^2)/
(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(11*(s15+s45)*(s15-s23+s45)^2)/(2*s12^3*(-s12+s34+s45)^2)-
(11*s45*(s15-s23+s45)^3)/(2*s12^4*(-s12+s34+s45)^2)-
(s15*s23^2)/(6*s12^2*s34^2*(-s12+s34+s45))+
(s15*s23)/(6*s12^2*s34*(-s12+s34+s45))+
(s15*(31*s15-2*s23)*s23)/(12*s12^2*s34*s45*(-s12+s34+s45))+
(4*s34^3*s45^2*(-3*s34+2*s45))/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^3)+
(2*s15^2*s45*(s15-2*s23+4*s45))/(9*s12^2*(s12-s34)^3*s34)+
(s34^3*s45^2*(-8*s34+5*s45))/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15^2*s45*(3*s15-11*s23+15*s45))/(3*s12^2*(s12-s34)*s34^3)+
(s34*(20*s15-27*s34+18*s45))/(6*s12^2*(s12-s45)*
(s12+s23-s45))-(s45*(-17*s23+58*s34+23*s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34))-
(s15^2*s45*(16*s15-43*s23+45*s45))/(18*s12^4*s34^2)+
(-93*s15-39*s23+137*s34+60*s45)/(6*s12^2*(s12-s34))+
(-99*s15-257*s23+70*s34+132*s45)/(36*s12^2*(s12+s23-s45))+
(138*s15-437*s23-336*s34+159*s45)/(36*s12^2*(s12-s45))+
(-396*s15^2-145*s15*s23-112*s23^2+1152*s15*s34+78*s23*s34+
6*s34^2+79*s23*s45-206*s34*s45)/(36*s12^2*(s12+s23-s45)^
2)+(89*s15*s23-174*s15*s34)/(s12^2*(12*s12*s45-
12*s34*s45))+(31*s15^3-60*s15^2*s23)/(12*s12^3*s34*s45-
12*s12^2*s34^2*s45)+(2*s34^2*s45*(-5*s15*s34+5*s15*s45+
8*s34*s45-2*s45^2))/(9*s12^2*(s12-s34)^3*(s12+s23-s45)^
2)-(s34*s45*(56*s34^2-31*s34*s45+2*s45^2))/
(3*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^2)-
(2*s15^2*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+
4*s45^2))/(3*s12^2*(s12+s15-s34)^3*s34)+
(s34^2*s45*(-33*s15^2+66*s15*s34-33*s34^2+8*s15*s45-
24*s34*s45+8*s45^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s34^2*s45*(71*s34^2-72*s34*s45+
16*s45^2))/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*(-5*s15^2+10*s15*s23+s23^2-
19*s15*s45-14*s23*s45+22*s45^2))/(9*s12^2*(s12-s34)^2*s34)+
(s15*(13*s15^2-26*s15*s23+13*s23^2+38*s15*s45-38*s23*s45+
37*s45^2))/(18*s12^2*(s12+s15-s34)*s34^2)+
(89*s15^2+26*s15*s23+17*s23^2-50*s15*s45-73*s23*s45+
68*s45^2)/(s12^2*(9*s12*s34-9*s34^2))+
(s15*(198*s15^2-31*s15*s23+56*s23^2+70*s15*s45-146*s23*s45+
90*s45^2))/(36*s12^4*s34)-(273*s15^2+107*s15*s23+30*s23^2-
228*s15*s45-126*s23*s45+96*s45^2)/(36*s12^3*s34)+
(s34*(-24*s15^2+645*s15*s34+1092*s34^2-148*s15*s45-
972*s34*s45+160*s45^2))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^2)-(83*s15^2-22*s15*s23+38*s23^2+
28*s15*s45-166*s23*s45+176*s45^2)/(36*s12^2*(s12+s15-s34)*
s34)-(39*s15^2-49*s15*s23+624*s23^2-78*s15*s34+
31*s23*s34+39*s34^2+57*s15*s45-654*s23*s45-32*s34*s45+
228*s45^2)/(36*s12^4)+(s15*(112*s15^2-44*s15*s23+73*s23^2-
60*s15*s45-258*s23*s45+234*s45^2))/(36*s12^3*s34^2)-
(s15*(119*s15^2-58*s15*s23+86*s23^2+16*s15*s45-334*s23*s45+
308*s45^2))/(36*s12^2*(s12-s34)*s34^2)-
(31*(3*s15^2+3*s23^2+3*s15*s45+s45^2-3*s23*(2*s15+s45)))/
(12*s12^3*(s12-s34-s45))-(s15^2*(s15^2+s23^2+2*s23*s45-
3*s45^2-2*s15*(s23+s45)))/(3*s12^2*(s12+s15-s34)^2*
s34^2)+(10*s23^2+s34*(-3*s15+6*s34-8*s45)-
5*s23*(2*s15-4*s34+s45))/(9*s12^2*(s12-s45)^2)+
(5*s34*((21*s34-4*s45)*s45+4*s15*(-3*s34+s45)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(2*s34*(-2*s23^2+s34*s45+s23*(2*s15-3*s34+s45)))/
(9*s12^2*(s12-s45)^3)+(2*s34^2*(s34-s45)*s45*
(2*s34*s45+s15*(-s34+s45)))/(9*s12^2*(-s12+s34)^3*
(s12+s23-s45)^3)+(2*s34*s45*(3*s15^2+s45*(6*s34+s45)-
3*s15*(s34+2*s45)))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(2*s45*(-(s34*s45)+
s15*(-s23+s34+2*s45)))/(s12^2*(s12+s15-s34)^3)+
(s15^2*s45*(11*s23-3*(s15+5*s45)))/(3*s12^3*s34^3)+
(66*s15^2+s15*(8*s23-41*s34-24*s45)+
2*s45*(-7*s23+19*s34+12*s45))/(6*s12^2*(s12+s15-s34)^2)+
(s34*(2*s15*s45^3-6*s34^2*s45*(-3*s15+5*s45)+
s34*s45^2*(-14*s15+9*s45)+s34^3*(-6*s15+17*s45)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(524*s34^2+99*s15*(2*s15+s45)+s34*(-706*s15+46*s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(66*s15^3-5*s34*s45*(19*s34+4*s45)-s15^2*(140*s34+33*s45)+
2*s15*s34*(37*s34+58*s45))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(s34*(252*s34^3+6*s34^2*(39*s15-80*s45)+
6*s15^2*s45+40*s15*s45^2-20*s45^3-
3*s34*(6*s15^2+67*s15*s45-72*s45^2)))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^3)+(205*s23^3+s23*s34*(394*s15-105*s34-
242*s45)+2*s23^2*(43*s15+80*s34-43*s45)+
s34*(402*s15^2-921*s15*s34+144*s34^2+8*s15*s45+
192*s34*s45-44*s45^2))/(36*s12^2*(s12+s23-s45)^3)+
(s34*(-33*s15^3+s15^2*(66*s34+74*s45)-
s15*s34*(33*s34+164*s45)+2*s45*(45*s34^2+17*s34*s45-
4*s45^2)))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(2*s34*(-2*s45*(18*s34^2-14*s34*s45+s45^2)+
5*s15*(3*s34^2-5*s34*s45+s45^2)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^2)-(s15*(27*s15^2+2*s15*(2*s23+s45)+
2*(s23^2-7*s23*s45+10*s45^2)))/(6*s12^2*(s12+s15-s34)^2*
s34)+(-443*s34^3+132*s15^2*(s15+s45)+
6*s34^2*(148*s15+19*s45)+s34*(-577*s15^2-438*s15*s45+
80*s45^2))/(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(132*s34^3-4*s34^2*(99*s15+28*s45)+
s34*(396*s15^2+307*s15*s45-88*s45^2)+
4*(-33*s15^3-31*s15^2*s45+4*s15*s45^2+2*s45^3)))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(2*s45*(4*s34*s45+3*s15*(s23-2*(s34+s45))))/
(9*s12^2*(s12-s34)^3)-(2*(s45*(-6*s23+25*s34+9*s45)+
9*s15*(s23-2*(s34+s45))))/(9*s12^2*(s12-s34)^2)+
(13*(3*s15^2*(s23-s45)+s34*(-3*s23^2+3*s23*(s34+s45)-
s45*(s34+s45))+3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45))))/(36*s12^5))*tr5,
(-13*s15*s23^3)/(6*s12^2*(s12+s15-s34)^2)-
(3*s15*s23^3)/(2*s12^3*(s12+s15-s34))+
(4*s15*s34^4)/(3*s12^2*(s15-s23)^3)-
(33*s15^2)/(2*s12*(-s15+s23+s34))+
(13*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)-
(s34^2*(s15^2+51*s15*s34+12*s34^2))/(9*s12^2*(-s15+s23)^2)-
(s34*(8*s15^2+371*s15*s34+72*s34^2))/(18*s12^2*(-s15+s23))+
(s23^2*(38*s15+4*s23-5*s45))/(6*s12^2*(s12+s15-s34))-
(13*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)+
(13*s34^3*(s23-s45)^2)/(36*s12^4*s15)+(2*s15^6*s34)/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^3)+
(31*s15^5)/(12*s12*(-s15+s23+s34)*(s12+s23-s45)^3)+
(31*s15^6)/(12*s12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^4*(5*s15+2*s34))/
(3*s12*(-s15+s23)*(s12+s23-s45)^3)+(s15^5*(5*s15+6*s34))/
(9*s12*(-s15+s23)^2*(s12+s23-s45)^3)+
(13*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)-
(31*s15^4)/(12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^2)-
(31*s15^5)/(6*s12*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^2)-(11*s15^2*s34)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(31*s15^4)/(12*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^2)-(2*s15^4*s34*(2*s15+3*s34))/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^2)+
(13*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)-
(2*s15^3*(5*s15^2+15*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^2*
(s12+s23-s45)^2)-(s15^2*(131*s15^2+64*s15*s34+8*s34^2))/
(12*s12*(-s15+s23)*(s12+s23-s45)^2)-
(2*s15*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^2)-
(333*s15^3+794*s15^2*s34+740*s15*s34^2+126*s34^3)/
(36*(-s15+s23)*(s12+s23-s45)^2)-
(5*s15^4+24*s15^3*s34+56*s15^2*s34^2+51*s15*s34^3+8*s34^4)/
(9*(-s15+s23)^2*(s12+s23-s45)^2)+
(33*s15^2)/(2*(-s15+s23+s34)*(s12+s23-s45))+
(31*s15^4)/(12*s12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45))+
(2*s15^2*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^3*
(s12+s23-s45))+(s15*(111*s15^2+270*s15*s34+68*s34^2))/
(12*s12*(-s15+s23)*(s12+s23-s45))+
(s15*(5*s15^3+24*s15^2*s34+57*s15*s34^2+12*s34^3))/
(9*s12*(-s15+s23)^2*(s12+s23-s45))+
(2*s15^2*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34^2)+
(11*s15^2*(s15+s34-s45))/(2*s12*(-s15+s23+s34)^2)-
(11*s15^2*(s15+s34-s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45))-(5*s15*s34^3)/(2*s12*(-s15+s23)*s45^2)+
(5*s15^2*s34^3)/(3*s12^2*(-s15+s23)*s45^2)-
(s15^3*s34^3)/(s12^3*(-s15+s23)*s45^2)+
(s15^4*s34^3)/(2*s12^4*(-s15+s23)*s45^2)-
(s15^5*s34^3)/(6*s12^5*(-s15+s23)*s45^2)+
((-6*s15^4-6*s15^3*s23-6*s15^2*s23^2-6*s15*s23^3+7*s23^4)*
s34^3)/(36*s12^5*s45^2)+(s34^2*(-7*s23^4+s23^3*(13*s15-7*s34)+
6*s15^3*s34+6*s15^2*s23*s34+6*s15*s23^2*s34))/(12*s12^4*s45^2)+
(s34*(7*s23^4-12*s15^2*s34^2-12*s15*s23*s34^2+
s23^3*(-20*s15+21*s34)+s23^2*(13*s15^2-39*s15*s34+
14*s34^2)))/(12*s12^3*s45^2)+
(-13*s15^3+7*s23^3+78*s15^2*s34-130*s15*s34^2+35*s34^3+
3*s23^2*(-9*s15+14*s34)+s23*(33*s15^2-120*s15*s34+70*s34^2))/
(12*s12*s45^2)+(-7*s23^4+60*s15*s34^3-9*s23^3*(-3*s15+7*s34)-
3*s23^2*(11*s15^2-60*s15*s34+42*s34^2)+
s23*(13*s15^3-117*s15^2*s34+234*s15*s34^2-70*s34^3))/
(36*s12^2*s45^2)+(s15^3*s34^3)/(6*(-s15+s23)*(s12+s23-s45)^3*
s45^2)+(-7*s23^5+6*s15^2*s34^3+6*s15*s23*s34^3-
3*s23^4*(-9*s15+7*s34)-3*s23^3*(11*s15^2-20*s15*s34+
7*s34^2)+s23^2*(13*s15^3-39*s15^2*s34+39*s15*s34^2-
7*s34^3))/(36*(s12+s23-s45)^3*s45^2)+
(5*s15^2*s34^3)/(6*(-s15+s23)*(s12+s23-s45)^2*s45^2)+
(-14*s23^4+30*s15*s34^3-9*s23^3*(-6*s15+7*s34)-
6*s23^2*(11*s15^2-30*s15*s34+14*s34^2)+
s23*(26*s15^3-117*s15^2*s34+156*s15*s34^2-35*s34^3))/
(36*(s12+s23-s45)^2*s45^2)+(5*s15*s34^3)/
(2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(13*s15^3-7*s23^3+s23^2*(27*s15-42*s34)-78*s15^2*s34+
130*s15*s34^2-35*s34^3+s23*(-33*s15^2+120*s15*s34-70*s34^2))/
(12*(s12+s23-s45)*s45^2)+(s15^2*s23^2)/
(6*s12*(s12+s15-s34)^2*s45)+(s15^2*s23^2)/
(6*s12^2*(s12+s15-s34)*s45)-(s15*s23*(s15+2*s23))/
(6*s12*(s12+s15-s34)*s45)+(20*s15*s34^4)/
(9*s12*(s15-s23)^3*s45)+(2*s15^3*s34^4)/(3*s12^3*(s15-s23)^3*
s45)+(4*s15^2*s34^4)/(3*s12^2*(-s15+s23)^3*s45)+
(2*s15^4*s34^4)/(9*s12^4*(-s15+s23)^3*s45)-
(s15^2*s23^2)/(6*(s12+s15-s34)^2*(-s15+s34)*s45)+
(5*s15^4*s34^2*(-s15+s34))/(6*s12^5*(-s15+s23)*s45)-
(s15*s23*(s15+2*s23))/(6*(-s15+s34)*(-s12-s15+s34)*s45)-
(10*s34^3*(9*s15+2*s34))/(9*s12*(-s15+s23)^2*s45)+
(2*s15^3*s34^3*(3*s15+4*s34))/(9*s12^4*(-s15+s23)^2*s45)+
(s15*s34^3*(17*s15+8*s34))/(3*s12^2*(-s15+s23)^2*s45)-
(s15^2*s34^3*(23*s15+18*s34))/(9*s12^3*(-s15+s23)^2*s45)+
(456*s15^2-435*s15*s23+75*s23^2-1464*s15*s34+138*s23*s34-
133*s34^2)/(36*s12*s45)+(s34^2*(123*s15^2+48*s15*s34+8*s34^2))/
(6*s12^2*(-s15+s23)*s45)+(s15^2*s34^2*(45*s15^2+8*s15*s34+
16*s34^2))/(12*s12^4*(-s15+s23)*s45)-
(s15*s34^2*(119*s15^2+56*s15*s34+24*s34^2))/(12*s12^3*(-s15+s23)*
s45)+(s34^2*(13*s23^4+30*s15^3*(-s15+s34)+
30*s15^2*s23*(-s15+s34)+30*s15*s23^2*(-s15+s34)-
22*s23^3*(-s15+s34)))/(36*s12^5*s45)+
(s34*(-13*s23^4+s23^3*(-3*s15+19*s34)+
3*s15*s34*(45*s15^2+8*s34^2)+s23*s34*(135*s15^2-24*s15*s34+
8*s34^2)+s23^2*(65*s15^2-47*s15*s34+69*s34^2)))/
(36*s12^4*s45)+(-25*s23^3+s23^2*(131*s15-63*s34)+
2*s34*(39*s15^2+265*s15*s34+107*s34^2)+
s23*(-112*s15^2+549*s15*s34+134*s34^2))/(36*s12^2*s45)-
(s23^3*(6*s15-28*s34)+s34^2*(357*s15^2+76*s15*s34+24*s34^2)+
s23^2*(7*s15^2+120*s15*s34+75*s34^2)+
s23*(-13*s15^3+130*s15^2*s34+84*s15*s34^2+140*s34^3))/
(36*s12^3*s45)+(2*s15^3*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^3*
s45)-s23^5/(6*(-s15+s34)*(s12+s23-s45)^3*s45)+
(s15^2*s34^3*(11*s15+6*s34))/(9*(-s15+s23)^2*(s12+s23-s45)^3*
s45)+(s15*s34^2*(53*s15^2+38*s15*s34+8*s34^2))/
(12*(-s15+s23)*(s12+s23-s45)^3*s45)+
(16*s23^4+s23^3*(58*s15+86*s34)+s34^2*(159*s15^2+70*s15*s34+
8*s34^2)+3*s23^2*(-31*s15^2+42*s15*s34+36*s34^2)+
s23*(13*s15^3+120*s15*s34^2+52*s34^3))/(36*(s12+s23-s45)^3*
s45)+(8*s15^2*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^2*s45)-
(s15*s23^3)/(3*(-s15+s34)*(s12+s23-s45)^2*s45)+
(s15*s34^3*(39*s15+16*s34))/(9*(-s15+s23)^2*(s12+s23-s45)^2*
s45)+(15*s15^2*s34^2+7*s15*s34^3+(8*s34^4)/9)/
((-s15+s23)*(s12+s23-s45)^2*s45)+
(39*s15^3-29*s23^3-52*s15^2*s34+488*s15*s34^2+161*s34^3+
s23^2*(223*s15+51*s34)+s23*(-245*s15^2+555*s15*s34+
209*s34^2))/(36*(s12+s23-s45)^2*s45)+
(20*s15*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)*s45)-
(s15*s23*(s15+2*s23))/(6*(-s15+s34)*(s12+s23-s45)*s45)+
(10*s34^3*(9*s15+2*s34))/(9*(-s15+s23)^2*(s12+s23-s45)*s45)+
(s34^2*(71*s15+15*s34))/(2*(-s15+s23)*(s12+s23-s45)*s45)-
(13*s15*(3*s15^2-8*s15*s34+5*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(-456*s15^2+435*s15*s23-75*s23^2+1464*s15*s34-
138*s23*s34+133*s34^2)/(36*(s12+s23-s45)*s45)-
(31*s15^4*s45)/(12*s12*(s12+s15-s34)*(s12+s23-s45)^3)-
(33*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^3)+
(31*s15^4*s45)/(12*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)-(11*s15^3*s45)/((-s15+s23+s34)^2*
(s12+s23-s45)^2)+(9*s15^4*s45^2)/(4*s12^4*(-s15+s23)*
(-s15+s23+s34))+(9*s15^4*s45^2)/(4*s12^4*s34*
(-s15+s23+s34))-(11*s15^4*s45^2)/(2*s12*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^3*(93*s15-184*s45)*s45^2)/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(5*s15^3*(21*s15-16*s45)*s45^2)/(36*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(13*s15^4*s45^3)/(36*s12^5*s34^2)-
(s15^5*s45^3)/(6*s12^5*(-s15+s23)*(-s15+s23+s34)^2)-
(s15^5*s45^3)/(6*s12^5*s34*(-s15+s23+s34)^2)-
(s15^5*s45^3)/(6*s12^5*s34^2*(-s15+s23+s34))-
(13*s15^2*s45^3)/(36*s12^2*(s12+s23-s45)^3)+
(s15^3*(8*s15-7*s45)*s45^3)/(9*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^3)-(11*s15^4*s45^4)/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^3)+(2*s15^4*s45^4)/(9*(s12+s15-s34)^2*
(-s15+s34)^3*(s12+s23-s45)^3)-(5*s15^4*s45^4)/
(9*(s12+s15-s34)^3*(-s15+s34)^2*(s12+s23-s45)^3)+
(11*s15^4*s45^4)/(9*(s12+s15-s34)^4*(-s15+s34)*
(s12+s23-s45)^3)+(2*(3*s15^2+2*s15*s34+s34^2)*s45^4)/
(3*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(22*s15^3*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^2)-(4*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45)^2)+
(10*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)^2*
(s12+s23-s45)^2)-(22*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^2)-
(4*(2*s15+s34)*s45^3*(-2*s15+s45))/(3*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(11*s15^3*s45*(-s15+s45))/
(s12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^4*s45^2*(-s15+s45))/(6*s12^5*(-s15+s23)*
(-s15+s23+s34))+(5*s15^4*s45^2*(-s15+s45))/
(6*s12^5*s34*(-s15+s23+s34))+(31*s15^4*(s15+s45))/
(12*(-s15+s23)*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*(-s15+s23-7*s45)*(s15-s23+s45)^2)/(3*(s12+s15-s34)^2*
s34^2)+(2*s15*(s15-s23+s45)^2*(-s15+2*s23+2*s45))/
(3*(s12+s15-s34)^3*s34)+(13*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)+(2*s15^3*s45^3*(-s15+3*s45))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^3)+
(s15^2*s45^3*(25*s15+3*s45))/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)+(s15^3*s45^3*(20*s15+11*s45))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s15^3*s45^3*(-20*s15+13*s45))/(9*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^3)-(s15^3*s45^2*(57*s15-39*s23+38*s45))/
(36*s12^4*s34^2)-(s15^3*s45^2*(17*s15-52*s23+52*s45))/
(36*s12^5*s34)+(s15^3*(-31*s15+66*s45))/(6*s12*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-1253*s15+633*s23+1082*s34+890*s45)/
(36*s12)-(-1253*s15+633*s23+1082*s34+890*s45)/
(36*(s12+s23-s45))+((163*s15^3)/12-11*s15^2*s45)/
(s12*(-s15+s23+s34)*(s12+s23-s45))-(71*s15*s34^2+15*s34^3)/
(-2*s12*s15*s45+2*s12*s23*s45)-(84*s15^2-289*s15*s23+
235*s23^2+434*s15*s34+456*s23*s34+242*s34^2+229*s15*s45+
97*s23*s45-296*s34*s45-299*s45^2)/(36*s12^2)+
(-390*s15^2-323*s23^2-544*s15*s34-281*s34^2+
s23*(529*s15-488*s34-160*s45)+1316*s15*s45+123*s34*s45-
184*s45^2)/(36*(s12+s23-s45)^2)-
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*s12*(s12+s15-s34)^4*(s12+s23-s45))+
(2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(3*(s12+s15-s34)^3*
(s12+s23-s45))+(2*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45))-
(5*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45))+
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45))-
(11*s15^2*(s15^2-4*s15*s45+s45^2))/(2*s12*(-s15+s23+s34)^2*
(s12+s23-s45))-(13*s45*(10*s15^2-10*s15*s34+3*s34^2-
10*s15*s45+4*s34*s45+s45^2))/(36*s12^2*(s12+s23-s45))+
(4*s15^2*s45^2*(6*s15^2-11*s15*s45+2*s45^2))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)-
(2*s15^2*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^2)-
(s15*s45^2*(-63*s15^2+35*s15*s45+6*s45^2))/(9*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)-
(2*s15^2*s45^2*(30*s15^2-46*s15*s45+7*s45^2))/
(9*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^2)-
(2*s15^2*s45^2*(-30*s15^2+10*s15*s45+11*s45^2))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(203*s15*s23+32*s23^2+183*s15*s45+36*s23*s45+40*s45^2)/
(12*(s12+s15-s34)*(-s15+s34))-
(203*s15*s23+32*s23^2+183*s15*s45+36*s23*s45+40*s45^2)/
(12*(-s15+s34)*(s12+s23-s45))+
(s45*(-389*s15^2+163*s15*s45+44*s45^2))/(12*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))-
(s15^2*(31*s15^2-161*s15*s45+66*s45^2))/(12*s12*(s12+s15-s34)*
(s12+s23-s45)^2)-(s23*(32*s23^2-103*s23*s45+77*s45^2))/
(9*s12*(s12+s15-s34)*s34)+
(s15^2*s45*(-13*s15^2-75*s15*s23+65*s23^2+153*s15*s45-
179*s23*s45+114*s45^2))/(36*s12^4*s34)+
(98*s15^2-391*s15*s45+158*s45^2)/(6*(s12+s15-s34)*
(s12+s23-s45))+(s15*(161*s15^2-243*s15*s45+194*s45^2))/
(12*s12*(s12+s15-s34)*(s12+s23-s45))+
(930*s15^2-486*s15*s34+390*s34^2-996*s15*s45+663*s34*s45+
247*s45^2)/(36*s12*(s12+s23-s45))+
(-141*s15^2-143*s15*s23+412*s23^2+129*s15*s45-1036*s23*s45+
540*s45^2)/(36*s12*s34)+(-141*s15^2-143*s15*s23+412*s23^2+
129*s15*s45-1036*s23*s45+540*s45^2)/(36*s34*(-s12-s15+s34))+
(s15*(105*s15^3-264*s15^2*s45+291*s15*s45^2-272*s45^3))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(33*s15^3-160*s15^2*s45+141*s15*s45^2-44*s45^3)/
(6*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(40*s15^3+8*s15^2*s34+7*s15^2*s45+39*s15*s45^2-
39*s34*s45^2-39*s45^3))/(36*s12*(s12+s23-s45)^3)+
(s15*s45*(93*s15^3+417*s15^2*s45-36*s15*s45^2-4*s45^3))/
(36*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(s15*s45*(-60*s15^3+198*s15^2*s45-76*s15*s45^2+s45^3))/
(9*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))-
(s15*s45*(-24*s15^3+90*s15^2*s45-40*s15*s45^2+s45^3))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(2*s15*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45))-
(13*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+
(s45*(51*s15^3-96*s15^2*s45+3*s15*s45^2+2*s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))+
(s15*s45*(60*s15^3-126*s15^2*s45-20*s15*s45^2+11*s45^3))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(s15*s45*(93*s15^3-348*s15^2*s45+148*s15*s45^2+12*s45^3))/
(18*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)+
(2*s15*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(s15-s34)^3*(s12+s23-s45)^3)+
((35*s15^4*s45)/6-7*s15^3*s45^2+(64*s15^2*s45^3)/9)/
(s12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(93*s15^4-840*s15^3*s45+915*s15^2*s45^2-40*s15*s45^3-12*s45^4)/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(93*s15^4+417*s15^3*s45-972*s15^2*s45^2-88*s15*s45^3+8*s45^4)/
(36*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)-
(2*s15*(s23^4-4*s15*s23^2*s45+s15*s23*(3*s15-4*s45)*s45-
4*s15*s45^2*(-2*s15+s45)))/(9*(-s15+s34)^3*
(s12+s23-s45)^2)+(2*s15*s34^3*(-(s34*(-2*s15+s45))+
s15*(-s15+s45)))/(3*s12^3*(-s15+s23)^3)+
(s34*(s15^3*s45-6*s34^3*(-4*s15+s45)-17*s15*s34^2*
(-2*s15+s45)+22*s15^2*s34*(-s15+s45)))/
(9*s12^3*(-s15+s23)^2)+(2*s15*s34*(s15+s34)^2*
(s34*(-2*s15+s45)+s15*(s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^3)+(-2*s23^5+30*s15^2*s23^2*s45+
17*s15*s23^3*s45-3*s15^2*s23*s45^2+2*s23^4*(-6*s15+s45)-
3*s15^2*s45^2*(8*s15+s45))/(9*(-s15+s34)^2*(s12+s23-s45)^3)-
(13*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)+(13*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
((s15+s34)*(2*s34^3*(-4*s15+s45)+5*s15^3*(s15+s45)+
s15*s34^2*(-26*s15+15*s45)+s15^2*s34*(-s15+18*s45)))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)+
(s15^2*s45*(57*s15^2+39*s23^2+114*s15*s45+74*s45^2-
6*s23*(16*s15+19*s45)))/(36*s12^3*s34^2)+
(-36*s23^4+271*s15*s23^2*s45+4*s15*s45^2*(6*s15+s45)+
s15*s23*s45*(501*s15+4*s45)+s23^3*(-195*s15+38*s45))/
(36*(-s15+s34)*(s12+s23-s45)^3)+
(316*s23^2-8*s23*(94*s15+143*s45)+3*s15*(-177*s15+194*s45))/
(36*s12*(s12+s15-s34))+(48*s34^4+s34^3*(236*s15-56*s45)+
36*s15^3*s45-269*s15*s34^2*(-2*s15+s45)+
s15^2*s34*(-285*s15+289*s45))/(36*s12^3*(-s15+s23))+
(-16*s34^4+267*s15*s34^2*(-2*s15+s45)+
2*s34^3*(-91*s15+19*s45)+s15^3*(40*s15+353*s45)+
s15^2*s34*(-397*s15+489*s45))/(36*(-s15+s23)*
(s12+s23-s45)^3)+(-58*s23^3-17*s15*s23*(13*s15+16*s45)+
2*s23^2*(311*s15+84*s45)+s15*(-92*s15^2+35*s15*s45-
272*s45^2))/(36*s12*(s12+s15-s34)^2)+
(-6*s15^3+s23^2*(13*s15-34*s45)+99*s15^2*s45-90*s15*s45^2+
134*s45^3+s23*(-7*s15^2+232*s15*s45-106*s45^2))/
(36*s12^2*s34)+(-72*s23^3+828*s15^2*s45+84*s15*s45^2-8*s45^3-
s23^2*(369*s15+8*s45)+s23*(6*s15^2+80*s15*s45-8*s45^2))/
(36*(-s15+s34)*(s12+s23-s45)^2)+
(s15*(5*s15^3-9*s23^3-41*s15^2*s45+29*s15*s45^2-s45^3-
s23^2*(-7*s15+s45)-s23*(11*s15^2-18*s15*s45+s45^2)))/
(9*(s12+s15-s34)^2*(-s15+s34)^2)+
(2*s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(s12+s15-s34)*
(-s15+s34)^3)-(2*s15*(s23^3+s23^2*s45+
s23*s45*(-5*s15+s45)+s45*(7*s15^2-10*s15*s45+s45^2)))/
(9*(-s15+s34)^3*(s12+s23-s45))-
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*s12*(s12+s15-s34)^4)+
(2*s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^3)-(5*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*(s12+s15-s34)^3*(-s15+s34)^2)+
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*(s12+s15-s34)^4*(-s15+s34))-
(2*s15*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^3)+
(2*(s15-s34)*(s15^2*s34*(9*s15-5*s45)*s45+3*s15^3*s45^2+
s34^3*(-3*s15+s45)^2+s15*s34^2*(9*s15^2-3*s15*s45+s45^2)))/
(9*s12^4*(-s15+s23)^2)+(2*s23^3+2*s23^2*(12*s15+s45)+
s23*s45*(17*s15+2*s45)+s45*(-49*s15^2+10*s15*s45+2*s45^2))/
(9*(s12+s15-s34)*(-s15+s34)^2)-
(2*s23^3+2*s23^2*(12*s15+s45)+s23*s45*(17*s15+2*s45)+
s45*(-49*s15^2+10*s15*s45+2*s45^2))/(9*(-s15+s34)^2*
(s12+s23-s45))+(21*s15^3+10*s23^3-s15^2*s45-8*s15*s45^2+
14*s45^3-2*s23^2*(16*s15+13*s45)+
s23*(s15^2+60*s15*s45+2*s45^2))/(6*(s12+s15-s34)^2*s34)+
(-18*s15*s23^3-2*s23^4+6*s15*s23^2*s45+
s15*s23*s45*(41*s15+6*s45)+2*s15*s45*(-12*s15^2+19*s15*s45+
3*s45^2))/(9*(-s15+s34)^2*(s12+s23-s45)^2)+
(s45*(3*s34*(209*s15-60*s45)*s45+6*s34^2*(-99*s15+35*s45)+
2*s45*(261*s15^2-72*s15*s45+4*s45^2)))/(36*(s12+s15-s34)*
(s12+s23-s45)^3)+(s45^2*(s34^2*(33*s15-20*s45)+
3*s15*(11*s15^2-12*s15*s45+2*s45^2)+
s34*(33*s15^2-28*s15*s45+6*s45^2)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15*(40*s15^3-81*s23^3-190*s15^2*s45+
4*s15*s45^2+22*s45^3+s23^2*(92*s15+22*s45)+
2*s23*(-53*s15^2+24*s15*s45+11*s45^2)))/
(18*s12*(s12+s15-s34)^3)-(232*s15^3+2*s23^3-535*s15^2*s45+
64*s15*s45^2+12*s45^3+2*s23^2*(215*s15+6*s45)+
s23*(-215*s15^2+88*s15*s45+12*s45^2))/(36*(s12+s15-s34)^2*
(-s15+s34))+(s15^3*(87*s15-79*s45)*s45+
8*s34^4*(-3*s15+s45)+s15*s34^2*(-63*s15^2+47*s15*s45-
21*s45^2)-2*s34^3*(6*s15^2-4*s15*s45+s45^2)+
3*s15^2*s34*(33*s15^2-50*s15*s45+25*s45^2))/
(12*s12^4*(-s15+s23))+(s34*(-33*s15^2+323*s15*s45-123*s45^2)+
s45*(185*s15^2-243*s15*s45+26*s45^2))/(6*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45*(33*s15^3-67*s15^2*s45+42*s15*s45^2-
2*s45^3+s34*(33*s15^2-55*s15*s45+26*s45^2)))/
(3*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(19*s15^3-19*s23^3+111*s15^2*s45+201*s15*s45^2+109*s45^3+
3*s23^2*(19*s15+37*s45)-3*s23*(19*s15^2+74*s15*s45+67*s45^2))/
(18*s12*s34^2)+(19*s15^3-19*s23^3+111*s15^2*s45+
201*s15*s45^2+109*s45^3+3*s23^2*(19*s15+37*s45)-
3*s23*(19*s15^2+74*s15*s45+67*s45^2))/
(18*s34^2*(-s12-s15+s34))+(54*s23^3+154*s34^3+
s34^2*(470*s15-79*s45)+s23^2*(25*s15+115*s34-34*s45)+
s23*(-67*s15^2+343*s15*s34+78*s34^2+179*s15*s45-333*s34*s45-
94*s45^2)+3*s34*(-69*s15^2-50*s15*s45+52*s45^2)+
s45*(117*s15^2-198*s15*s45+74*s45^2))/(36*s12^3)-
(s15*(19*s15^3-13*s23^3+114*s15^2*s45+222*s15*s45^2+134*s45^3+
3*s23^2*(15*s15+38*s45)-3*s23*(17*s15^2+76*s15*s45+
74*s45^2)))/(36*s12^2*s34^2)+(13*s15^3-164*s23^3-83*s34^3-
380*s15^2*s45+159*s15*s45^2-8*s45^3+
6*s34^2*(-71*s15+11*s45)+s23^2*(136*s15-261*s34+72*s45)-
s23*(106*s15^2+459*s15*s34+192*s34^2-376*s15*s45-
192*s34*s45+8*s45^2)+s34*(-405*s15^2-243*s15*s45+
136*s45^2))/(36*(s12+s23-s45)^3)+
(-385*s15^3+161*s15^2*s45+91*s34^2*s45-247*s15*s45^2+52*s45^3+
s34*(-36*s15^2-221*s15*s45+143*s45^2))/
(36*s12*(s12+s23-s45)^2)+
(s15*(13*s23^3-s23^2*(19*s15+127*s45)-
4*s45*(-4*s15^2+18*s15*s45+37*s45^2)+
s23*(6*s15^2+211*s15*s45+208*s45^2)))/(36*s12^3*s34)-
(s15*(-57*s23^3-2*s23^2*(-16*s15+s45)-
2*s23*(29*s15^2-36*s15*s45+s45^2)-
2*(-14*s15^3+95*s15^2*s45-56*s15*s45^2+s45^3)))/
(18*(s12+s15-s34)^3*(-s15+s34))+
(-10*s15^3*s45*(-s15+s45)^2+10*s15^2*s34*(-s15+s45)^3+
s34^3*(-10*s15^3+10*s15^2*s45-5*s15*s45^2+s45^3)-
5*s15*s34^2*(-4*s15^3+6*s15^2*s45-4*s15*s45^2+s45^3))/
(6*s12^5*(-s15+s23))+(-52*s23^3*s34*(-s15+s34)+
6*s23^2*(-s15+s34)^2*(3*s34+13*s45)+
s34^3*(-60*s15^2+60*s15*s45-17*s45^2)+
2*s15^2*s45*(-30*s15^2+34*s15*s45+39*s45^2)+
s34^2*(120*s15^3-180*s15^2*s45+68*s15*s45^2+13*s45^3)-
2*s15*s34*(30*s15^3-90*s15^2*s45+51*s15*s45^2+26*s45^3)+
4*s23*(s34^3*(-15*s15+2*s45)-s15^2*s45*(2*s15+39*s45)+
s34^2*(30*s15^2-6*s15*s45-13*s45^2)+
3*s15*s34*(-5*s15^2+2*s15*s45+13*s45^2)))/(36*s12^5)+
(-24*s34^4+s23^3*(13*s15+s34)+3*s34^3*(-4*s15+13*s45)+
s23^2*(-43*s15*s34+30*s34^2-140*s15*s45+75*s34*s45)+
s15*s45*(261*s15^2-130*s15*s45-114*s45^2)+
s34^2*(-261*s15^2+157*s15*s45-21*s45^2)+
s34*(297*s15^3-444*s15^2*s45+42*s15*s45^2+38*s45^3)+
s23*(-81*s34^3-s34^2*(86*s15+7*s45)+
s34*(154*s15^2+17*s15*s45-101*s45^2)+
s15*(13*s15^2+91*s15*s45+241*s45^2)))/(36*s12^4)+
((-3*s23^2)/(2*s12^3*(s12+s15-s34))+(2*s15*(2*s15-3*s34)*s34^2)/
(9*s12^3*(s15-s23)^3)-(13*s34*(2*s23+3*s34))/(36*s12^3*s15)+
(186*s15^2-281*s15*s34-48*s34^2)/(36*s12^3*(s15-s23))+
(s34*(-13*s15^2+17*s15*s34+6*s34^2))/(9*s12^3*(s15-s23)^2)+
(163*s23+47*s34+78*(s15-2*s45))/(36*s12^3)+
(13*s34^2*(s23-s45))/(36*s12^4*s15)+
(13*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)-
(s15^2*(31*s15+66*s34))/(12*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(13*s34*(s23+s34)*(s23-s45))/
(18*s12^2*s15*(s12+s23-s45)^2)+(2*s15^2*(s15-s23)*s23)/
(9*s12^2*(s15-s34)^3*(s12+s23-s45))+
(2*s15*(2*s15-3*s34)*s34^2)/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45))+(11*s15^2*s34)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(11*s15^2)/(s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(31*s15^3)/(12*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+(13*s34*(2*s23+3*s34))/
(36*s12^2*s15*(s12+s23-s45))+
(s34*(13*s15^2-17*s15*s34-6*s34^2))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45))+(-186*s15^2+281*s15*s34+48*s34^2)/
(36*s12^2*(s15-s23)*(s12+s23-s45))+(s15^2*s34^2)/
(s12^3*(s15-s23)*s45^2)+(s15^4*s34^2)/(6*s12^5*(s15-s23)*
s45^2)+(s15^3*s34^2)/(2*s12^4*(-s15+s23)*s45^2)-
((6*s15^3+6*s15^2*s23+6*s15*s23^2-7*s23^3)*s34^2)/
(36*s12^5*s45^2)+(s34*(18*s15^2*s34-7*s23^2*(2*s23+3*s34)+
2*s15*s23*(13*s23+9*s34)))/(36*s12^4*s45^2)+
(13*s15^2*s23+7*s23*(s23^2+6*s23*s34+6*s34^2)-
2*s15*(10*s23^2+39*s23*s34+18*s34^2))/(36*s12^3*s45^2)+
(s15^4*s34^2)/(6*s12^2*(-s15+s23)*(s12+s23-s45)^3*s45^2)+
(6*s15^3*s34^2-7*s23^3*(s23+s34)^2+2*s15*s23^2*
(10*s23^2+13*s23*s34+3*s34^2)+s15^2*(-13*s23^3+
6*s23*s34^2))/(36*s12^2*(s12+s23-s45)^3*s45^2)+
(s15^3*s34^2)/(2*s12^2*(-s15+s23)*(s12+s23-s45)^2*s45^2)+
(-7*s23^2*(s23^2+4*s23*s34+3*s34^2)+2*s15*s23*
(10*s23^2+26*s23*s34+9*s34^2)+s15^2*(-13*s23^2+18*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(s12^2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(-13*s15^2*s23-7*s23*(s23^2+6*s23*s34+6*s34^2)+
s15*(20*s23^2+78*s23*s34+36*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+(2*s15^3*(s15-s34)*s34)/(3*s12^5*(s15-s23)*s45)+
(2*s15^2*s34^3)/(3*s12^3*(s15-s23)^3*s45)+
(2*s15^3*s34^3)/(9*s12^4*(-s15+s23)^3*s45)+
(2*s15^2*s34^2*(s15+s34))/(3*s12^4*(s15-s23)^2*s45)-
(s15*s34^2*(7*s15+4*s34))/(3*s12^3*(s15-s23)^2*s45)+
(s15*s34*(43*s15^2+6*s15*s34+8*s34^2))/(12*s12^4*(-s15+s23)*
s45)+(s34*(111*s15^2+32*s15*s34+8*s34^2))/
(12*s12^3*(s15-s23)*s45)-(39*s15^2+91*s15*s23-25*s23^2+
216*s15*s34-15*s23*s34+90*s34^2)/(36*s12^3*s45)+
(s34*(13*s23^3+15*s23^2*(s15-s34)+24*s15^2*(-s15+s34)+
24*s15*s23*(-s15+s34)))/(36*s12^5*s45)+
(-(s23^2*(s15+10*s34))+s34*(129*s15^2-6*s15*s34+8*s34^2)+
s23*(26*s15^2+25*s15*s34+48*s34^2))/(36*s12^4*s45)+
s23^5/(6*s12^2*(s15-s34)*(s12+s23-s45)^3*s45)+
(2*s15^4*s34^3)/(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^3*s45)+
(s15^3*s34^2*(9*s15+8*s34))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^3*s45)+(s15^2*s34*(43*s15^2+40*s15*s34+
16*s34^2))/(12*s12^2*(-s15+s23)*(s12+s23-s45)^3*s45)+
(29*s23^4+s23^3*(53*s15+78*s34)+3*s15*s34*
(43*s15^2+28*s15*s34+8*s34^2)+s23*s34*(129*s15^2+
48*s15*s34+8*s34^2)+s23^2*(13*s15^2+77*s15*s34+51*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+(4*s15^3*s34^3)/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2*s45)+
(s23^3*(-s15+s23))/(6*s12^2*(-s15+s34)*(s12+s23-s45)^2*s45)+
(s15^2*s34^2*(5*s15+4*s34))/(3*s12^2*(s15-s23)^2*
(s12+s23-s45)^2*s45)+(s15*s34*(34*s15^2+21*s15*s34+
8*s34^2))/(6*s12^2*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-31*s23^3+37*s23^2*s34+84*s23*s34^2+16*s34^3+
s15^2*(26*s23+204*s34)+s15*(72*s23^2+113*s23*s34+66*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(2*s15^2*s34^3)/
(3*s12^2*(-s15+s23)^3*(s12+s23-s45)*s45)+
(s15*s34^2*(7*s15+4*s34))/(3*s12^2*(s15-s23)^2*(s12+s23-s45)*
s45)+(s34*(111*s15^2+32*s15*s34+8*s34^2))/
(12*s12^2*(-s15+s23)*(s12+s23-s45)*s45)+
(39*s15^2+91*s15*s23-25*s23^2+216*s15*s34-15*s23*s34+
90*s34^2)/(36*s12^2*(s12+s23-s45)*s45)+
(31*s15^3*s45)/(12*s12^4*(-s15+s23)*(-s15+s23+s34))+
(31*s15^3*s45)/(12*s12^4*s34*(-s15+s23+s34))+
(2*s15*(s15-s45)*s45)/(s12^2*(s12+s15-s34)^3)+
(31*s15^3*(s15-s45)*s45)/(12*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12+s23-s45)^3)-(31*s15^3*s45)/(12*s12^2*(-s15+s23)*
(-s15+s23+s34)*(s12+s23-s45)^2)-(31*s15^3*s45)/
(6*s12^2*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(13*s15^3*s45^2)/(36*s12^5*s34^2)+(s15^4*s45^2)/
(6*s12^5*(s15-s23)*(-s15+s23+s34)^2)-
(s15^4*s45^2)/(6*s12^5*s34*(-s15+s23+s34)^2)-
(s15^4*s45^2)/(6*s12^5*s34^2*(-s15+s23+s34))-
(31*s15^3*s45^2)/(12*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^2*(3*s15-2*s45)*s45^2)/
(3*s12^2*(s15-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*(3*s15-2*s45)*s45^2)/(9*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+(s15^3*s45^3)/
(3*s12^2*(s15-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15^3*s45^3)/(9*s12^2*(s15-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(2*s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s15^2*s45^2*(-2*s15+s45))/
(3*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(2*s15^3*s45*(-s15+s45))/(3*s12^5*(-s15+s23)*
(-s15+s23+s34))+(2*s15^3*s45*(-s15+s45))/
(3*s12^5*s34*(-s15+s23+s34))+(2*s15^2*s45*(s15-s23+s45))/
(s12^2*(s12+s15-s34)^3*s34)-(2*s15^3*(s15-s23+s45)^2)/
(3*s12^2*(s12+s15-s34)^3*s34^2)+
(11*s15^3*s45*(-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s34^2*s45^2*(-3*s15+2*s45))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-43*s15+19*s45)/(3*s12^2*(s12+s15-s34))-
(-438*s15+163*s23+47*s34+72*s45)/(36*s12^2*(s12+s23-s45))+
(2*s15*s23*(-s23^2+s15*s45+s23*s45)^2)/(9*s12^2*(s15-s34)^3*
(s12+s23-s45)^3)+(2*s15^2*s23*(-s23^2+2*s15*s45+s23*s45))/
(9*s12^2*(s15-s34)^3*(s12+s23-s45)^2)+
(6*s15^2+51*s15*s23-38*s23^2+80*s15*s45+58*s23*s45-
74*s45^2)/(36*s12^3*s34)+(-41*s15^2+32*s15*s45-8*s45^2)/
(6*s12^2*(s12+s15-s34)^2)+
(2*s15*s45*(6*s15^2-12*s15*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45)^2)+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(3*s12^2*(s15-s34)*
(s12+s15-s34)^2*(s12+s23-s45))+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(9*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45))-
(2*s34*s45*(3*s15^2-6*s15*s45+s45^2))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(s15*(27*s15^2+4*s15*s23+2*s23^2-6*s15*s45-6*s23*s45+
12*s45^2))/(6*s12^2*(s12+s15-s34)^2*s34)-
(s15*(13*s15^2-26*s15*s23+13*s23^2+38*s15*s45-38*s23*s45+
37*s45^2))/(18*s12^2*(s12+s15-s34)*s34^2)+
(s15*(19*s15^2-32*s15*s23+13*s23^2+76*s15*s45-76*s23*s45+
74*s45^2))/(36*s12^3*s34^2)+(53*s15^2+38*s15*s23+8*s23^2-
80*s15*s45-58*s23*s45+74*s45^2)/(36*s12^2*(s12+s15-s34)*
s34)+(s15*(-25*s15*s23+26*s23^2+64*s15*s45-102*s23*s45+
76*s45^2))/(36*s12^4*s34)+(6*s15^3-39*s15^2*s45+
18*s15*s45^2+s45^3)/(9*s12^2*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45))+(s15^2*s34*(s15-3*s45)-5*s15^3*s45+
4*s34^3*(-4*s15+s45)+15*s15*s34^2*(-2*s15+s45))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(-2*s15^3*s34*s45+4*s15*s34^3*(-2*s15+s45))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2)+
(s15^2*s45*(13*s23-19*(s15+s45)))/(18*s12^4*s34^2)+
(s15*(-12*s15^2*s45+s23^2*(-2*s23+s45)+2*s15*(-2*s23+s45)^2))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^2)-
(s15^2*s45*(11*s15+39*(-s23+s45)))/(36*s12^5*s34)+
(s15^2*(s15^2+s23^2+2*s23*s45-3*s45^2-2*s15*(s23+s45)))/
(3*s12^2*(s12+s15-s34)^2*s34^2)-
(s15*(6*s15^2+2*s23^2+s23*s45+s45^2-4*s15*(2*s23+s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
(11*s15^2*(s15*(-s34+s45)+s34*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(6*s15^4+s34^2*s45^2-12*s15^3*(s34+s45)-
4*s15*s34*s45*(s34+s45)+6*s15^2*(s34+s45)^2)/
(6*s12^5*(s15-s23))+(2*s15*s34*(-s15+s34)*
(-(s34*s45)+s15*(2*s34+s45)))/(9*s12^4*(s15-s23)^3)+
(2*(-s15+s34)*(s34^2*s45+2*s15*s34*(-2*s34+s45)-
3*s15^2*(2*s34+s45)))/(9*s12^4*(s15-s23)^2)+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(3*s12^2*(s15-s34)*(s12+s15-s34)^2)+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(9*s12^2*(s15-s34)^2*(s12+s15-s34))-
(11*s15^2*(2*s15^2+2*(s34+s45)^2-s15*(4*s34+5*s45)))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(-16*s34^3+12*s15^2*(17*s15-15*s45)+81*s15*s34*(-2*s15+s45)+
s34^2*(-26*s15+6*s45))/(36*s12^4*(-s15+s23))+
(-16*s34^3+s15^2*(17*s15-27*s45)+100*s15*s34*(-2*s15+s45)+
3*s34^2*(-31*s15+7*s45))/(18*s12^2*(-s15+s23)*
(s12+s23-s45)^2)-(-28*s15^2+23*s23^2+2*s23*s45+
2*s45^2+4*s15*(5*s23+7*s45))/(18*s12^2*(s15-s34)*
(s12+s15-s34))+(-190*s15^2+5*s15*(90*s34-31*s45)+
4*s45*(-43*s34+8*s45))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(-66*s15^3+2*(16*s34-s45)*s45^2+
s15*s45*(-89*s34+12*s45)+s15^2*(74*s34+27*s45))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(-165*s15^2+38*s23^2-23*s23*s34+33*s34^2-76*s23*s45-
14*s34*s45+38*s45^2+s15*(11*s23+132*s34+27*s45))/
(36*s12^4)+(-28*s23^3-s15*s45*(33*s15+8*s45)+
2*s23^2*(-43*s15+9*s45)+s15*s23*(141*s15+52*s45))/
(36*s12^2*(-s15+s34)*(s12+s23-s45)^2)+
(337*s15^2-74*s23^2-55*s23*s34-105*s34^2+56*s23*s45+
321*s34*s45-16*s45^2+s15*(332*s23-1199*s34+62*s45))/
(36*s12^2*(s12+s23-s45)^2)+(-2*s23^3*(s23-s45)^2+
16*s15^2*s23*(s23-s45)*s45-6*s15^3*s45^2+
s15*s23^2*(-10*s23^2+23*s23*s45-13*s45^2))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)-
(2*s15*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45)^3)+(-195*s15^2+4*s15*(29*s23+14*s45)+
4*(4*s23^2+s23*s45+s45^2))/(36*s12^2*(s15-s34)*
(s12+s23-s45))-(s45*(2*s34^2*s45*(-8*s34+5*s45)+
s15^2*(-33*s34^2+2*s45^2)+s15*s34*(33*s34^2+8*s34*s45+
2*s45^2)))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(176*s15^3-145*s23^3+s15^2*(176*s23-1291*s34-425*s45)+
s23^2*(-176*s34+165*s45)+s23*(-111*s34^2+262*s34*s45-
50*s45^2)+s15*(116*s23^2-813*s23*s34+200*s34^2-
64*s23*s45+430*s34*s45-40*s45^2)-
s34*(24*s34^2+17*s34*s45+6*s45^2))/(36*s12^2*
(s12+s23-s45)^3)+(33*s15^3*s34+4*s34*s45^2*
(-10*s34+3*s45)+2*s15*s45*(45*s34^2-3*s34*s45+2*s45^2)-
s15^2*(33*s34^2+74*s34*s45+6*s45^2))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(5*s15^3*(s15-s45)*s45-2*s34^3*(-3*s15+s45)^2+
s15*s34^2*(-39*s15^2+43*s15*s45-13*s45^2)-
2*s15^2*s34*(7*s15^2-16*s15*s45+8*s45^2))/
(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(12*s15^2*s45*(-23*s23+19*s45)+2*s23^2*(11*s23^2-29*s23*s45+
15*s45^2)+s15*s23*(161*s23^2-346*s23*s45+185*s45^2))/
(36*s12^2*(s15-s34)*(s12+s23-s45)^3)+
(220*s15^4+15*s15^3*(37*s34-32*s45)+6*s34^2*s45*
(-4*s34+5*s45)+s15*s34*(72*s34^2-224*s34*s45+185*s45^2)+
s15^2*(336*s34^2-619*s34*s45+240*s45^2))/(36*s12^2*(s15-s23)*
(s12+s23-s45)^3)+(6*s34^3*(66*s15-19*s45)+
8*s15*(3*s15-2*s45)*s45^2-3*s34^2*(264*s15^2+183*s15*s45-
80*s45^2)+4*s34*(99*s15^3+93*s15^2*s45-6*s15*s45^2-
11*s45^3))/(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(6*s34^2*(-205*s15+67*s45)+3*s34*(445*s15^2+322*s15*s45-
120*s45^2)-4*(99*s15^3+87*s15^2*s45+27*s15*s45^2-
4*s45^3))/(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-36*s15^3+3*s15^2*(s23+24*s34+11*s45)+
s15*(39*s23^2-36*s34^2-33*s34*s45+39*s45^2-
6*s23*(s34+13*s45))+s34*(-39*s23^2+(11*s34-13*s45)*s45+
3*s23*(s34+13*s45)))/(36*s12^5))*tr5,
(2*s23^3)/(3*s12^2*(s12+s15-s34))-
(4*s34^4)/(3*s12^2*(-s15+s23)^2)-
(2*s34^4)/(3*s12^2*s15*(-s15+s23))-(s34^2*(s15+51*s34))/
(9*s12^2*(-s15+s23))-(s23^3+13*s23^2*s34+33*s23*s34^2+
23*s34^3)/(3*s12^2*s15)+(s34*(s23^3+s34^2*(s34-11*s45)+
11*s23*s34*(s34-s45)+s23^2*(11*s34-s45)))/(3*s12^3*s15)+
(s23^2*(11*s23-24*s45))/(9*s12*(s12+s15-s34)*s34)+
(2*s15^5*s34)/(9*s12*(-s15+s23)^2*(s12+s23-s45)^3)+
(5*s15^4*(s15+s34))/(9*s12*(-s15+s23)*(s12+s23-s45)^3)-
(4*s34^4)/(9*s15*(-s15+s23)*(s12+s23-s45)^2)-
s23^4/(9*s15*(-s15+s34)*(s12+s23-s45)^2)-
(2*s15^3*s34*(2*s15+3*s34))/(9*s12*(-s15+s23)^2*
(s12+s23-s45)^2)-(s15^2*(10*s15^2+28*s15*s34+9*s34^2))/
(9*s12*(-s15+s23)*(s12+s23-s45)^2)-
(2*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^2)-
(5*s15^3+23*s15^2*s34+53*s15*s34^2+45*s34^3)/
(9*(-s15+s23)*(s12+s23-s45)^2)-
(16*s23^3+70*s23^2*s34+100*s23*s34^2+49*s34^3)/
(9*s15*(s12+s23-s45)^2)+
(2*s15*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^2*
(s12+s23-s45))+(5*s15^3+23*s15^2*s34+54*s15*s34^2+
6*s34^3)/(9*s12*(-s15+s23)*(s12+s23-s45))-
(s15*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^2*s34^2)+
(11*s15*(s15+s34-s45))/(4*s12*(-s15+s23+s34))-
(11*s15*(s15+s34-s45))/(4*(-s15+s23+s34)*(s12+s23-s45))+
(8*s23^4*s34^3)/(9*s12*s45^6)-(8*s23^4*s34^3)/(9*(s12-s45)*s45^6)+
(2*s23^4*s34^3)/(3*s12^2*s45^5)-
(s23^3*s34^2*(7*s23+29*(-s15+s34)))/(9*s12*s45^5)+
(2*s23^4*s34^3)/(9*(s12-s45)^2*s45^5)+
(s23^3*s34^2*(7*s23+29*(-s15+s34)))/(9*(s12-s45)*s45^5)+
(4*s23^4*s34^3)/(9*s12^3*s45^4)-(s23^3*s34^2*(-7*s15+s23+7*s34))/
(3*s12^2*s45^4)+(s23^2*s34*(15*s15^2+11*s15*s23-6*s23^2-
51*s15*s34+10*s23*s34+36*s34^2))/(9*s12*s45^4)-
(4*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*(s12-s45)^2*s45^4)+
(s23^2*s34*(-15*s15^2-11*s15*s23+6*s23^2+51*s15*s34-
10*s23*s34-36*s34^2))/(9*(s12-s45)*s45^4)+
(s23^3*(s23+13*(s15-s34))*s34^2)/(9*s12^3*s45^3)+
(2*s23^4*s34^3)/(9*s12^4*s45^3)+
(s23^2*s34*(11*s15^2+15*s15*s23-8*s23^2-35*s15*s34-2*s23*s34+
24*s34^2))/(9*s12^2*s45^3)+
(s23*(5*s23^3+5*s23^2*(-2*s15+5*s34)+
s23*(11*s15^2-36*s15*s34+12*s34^2)-
s34*(s15^2-15*s15*s34+14*s34^2)))/(9*s12*s45^3)+
(2*s23^2*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^2*s45^3)+
(s23*(-5*s23^3-5*s23^2*(-2*s15+5*s34)+
s23*(-11*s15^2+36*s15*s34-12*s34^2)+
s34*(s15^2-15*s15*s34+14*s34^2)))/(9*(s12-s45)*s45^3)-
(11*s23^4*s34^3)/(4*s12^5*s45^2)-
(s23^2*s34*(269*s15^2-670*s15*s23+337*s23^2-815*s15*s34+
947*s23*s34+546*s34^2))/(36*s12^3*s45^2)+
(s23^3*s34^2*(317*s23+277*(-s15+s34)))/(36*s12^4*s45^2)+
(s23*(-99*s15^3+119*s23^3+887*s15^2*s34-1754*s15*s34^2+
966*s34^3+s23^2*(-337*s15+1007*s34)+
s23*(341*s15^2-1942*s15*s34+1878*s34^2)))/(36*s12^2*s45^2)-
(-297*s15^3+337*s23^3+1782*s15^2*s34-2998*s15*s34^2+
1501*s34^3+s23^2*(-931*s15+1910*s34)+
s23*(891*s15^2-3664*s15*s34+3074*s34^2))/(36*s12*s45^2)-
(4*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*(s12-s45)^2*s45^2)+
(10*s23^3+s34^2*(-7*s15+4*s34)+2*s23^2*(-5*s15+16*s34)+
s23*s34*(-25*s15+26*s34))/(9*(s12-s45)*s45^2)+
(11*s23^2*(-s15+s23+s34)^3)/(4*(s12+s23-s45)^3*s45^2)+
(11*s23*(-s15+s23+s34)^2*(-2*s15+2*s23+5*s34))/
(4*(s12+s23-s45)^2*s45^2)+
(33*(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2)))/
(4*(s12+s23-s45)*s45^2)-(20*s34^4)/(9*s12*(-s15+s23)^2*s45)+
(4*s15*s34^4)/(3*s12^2*(-s15+s23)^2*s45)-
(2*s15^2*s34^4)/(3*s12^3*(-s15+s23)^2*s45)+
(2*s15^3*s34^4)/(9*s12^4*(-s15+s23)^2*s45)+
(11*s23^3*s34^2*(-s15+s34))/(s12^5*s45)+(s34^3*(17*s15+6*s34))/
(3*s12^2*(-s15+s23)*s45)+(s15^2*s34^3*(6*s15+7*s34))/
(9*s12^4*(-s15+s23)*s45)-(s15*s34^3*(23*s15+15*s34))/
(9*s12^3*(-s15+s23)*s45)+(-1308*s15^2+636*s15*s23+98*s23^2+
2140*s15*s34-167*s23*s34-724*s34^2)/(36*s12*s45)+
(s34*(-99*s23^4+s23^3*(535*s15-911*s34)+12*s23*s34^2*
(2*s15+s34)+4*s15*s34^2*(6*s15+5*s34)+
s23^2*(-479*s15^2+1350*s15*s34-843*s34^2)))/(36*s12^4*s45)-
(178*s23^3+s23^2*(-217*s15+937*s34)+
2*s34*(285*s15^2-764*s15*s34+363*s34^2)+
s23*(39*s15^2-1273*s15*s34+1458*s34^2))/(36*s12^2*s45)+
(99*s23^4+99*s23^3*(-2*s15+7*s34)-4*s34^3*(23*s15+9*s34)+
2*s23^2*(111*s15^2-808*s15*s34+855*s34^2)+
s23*(-99*s15^3+974*s15^2*s34-2035*s15*s34^2+1056*s34^3))/
(36*s12^3*s45)+(2*s34*(s23+s34)^2)/(9*(s12-s45)^2*s45)+
(2*s15^2*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)^3*s45)+
(s15*s34^3*(11*s15+5*s34))/(9*(-s15+s23)*(s12+s23-s45)^3*s45)+
(-178*s23^4+s23^3*(257*s15-522*s34)+4*s34^3*(11*s15+3*s34)+
s23^2*(20*s15^2+518*s15*s34-498*s34^2)+
s23*(-99*s15^3+4*s15^2*s34+285*s15*s34^2-142*s34^3))/
(36*(s12+s23-s45)^3*s45)+(8*s15*s34^4)/(9*(-s15+s23)^2*
(s12+s23-s45)^2*s45)+(s34^3*(13*s15+4*s34))/
(3*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-297*s15^3-237*s23^3+s23^2*(78*s15-762*s34)+412*s15^2*s34+
348*s15*s34^2-291*s34^3+s23*(456*s15^2+251*s15*s34-
864*s34^2))/(36*(s12+s23-s45)^2*s45)+
(10*s34^3)/((-s15+s23)*(s12+s23-s45)*s45)+
(10*s34^4)/(9*s12*s15*(s12+s23-s45)*s45)+
(20*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)*s45)+
(10*s34^4)/(9*s15*(-s15+s23)*(s12+s23-s45)*s45)+
(1308*s15^2-636*s15*s23-78*s23^2-2140*s15*s34+219*s23*s34+
768*s34^2)/(36*(s12+s23-s45)*s45)+
(297*s15^3-812*s15^2*s34+561*s15*s34^2-60*s34^3)/
(18*s12*(s12+s23-s45)*s45)-
s34^3/(3*(s12-s45)*(s12+s23-s45)*s45)-
(s34^4*s45)/(3*s12^3*s15*(-s15+s23))+
(s34^4*s45)/(9*s15*(-s15+s23)*(s12+s23-s45)^3)-
(11*s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s34^4*s45^2)/(9*s12^4*s15*(-s15+s23))+
(s15^3*(s15+13*s23-21*s45)*s45^2)/(9*s12^3*s34^3)-
(11*s15^3*s45^2)/(4*s12*(-s15+s23+s34)*(s12+s23-s45)^3)+
(8*s15^4*s45^3)/(9*s12*s34^6)-(8*s15^4*s45^3)/(9*(s12-s34)*s34^6)+
(2*s15^4*s45^3)/(3*s12^2*s34^5)+(2*s15^4*s45^3)/
(9*(s12-s34)^2*s34^5)+(4*s15^4*s45^3)/(9*s12^3*s34^4)+
(2*s15^4*s45^3)/(9*s12^4*s34^3)-(11*s15^4*s45^3)/(4*s12^5*s34^2)+
(13*s45^3)/(9*(s12-s34)*(s12+s15-s34)*s34)+
(26*s15^2*s45^3)/(9*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)+(8*s15^2*(s15-s45)*s45^3)/
(9*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
((43*s34-6*s45)*s45^3)/(9*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15*(5*s15-2*s45)*s45^3)/
(3*s12*s34^2*(s12+s23-s45)^2)+(s15*(5*s15-2*s45)*s45^3)/
(9*s12^2*s34*(s12+s23-s45)^2)+(2*s15*(5*s15-2*s45)*s45^3)/
(9*(s12-s34)^2*s34*(s12+s23-s45)^2)-
(41*s45^3)/(9*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(5*s15^3*s45^4)/(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s15^2*s45^4)/(3*s12*s34^2*(s12+s23-s45)^3)-
(s15^2*s45^4)/(3*(s12-s34)*s34^2*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*s12^2*s34*(s12+s23-s45)^3)+
(2*s15^2*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)+
(s34^2*s45^4)/(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(2*s34^2*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(2*s15^3*s45^4)/(9*(s12+s15-s34)^2*
(-s15+s34)^2*(s12+s23-s45)^3)-(5*s15^3*s45^4)/
(9*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^3)-
((3*s15+2*s34)*s45^4)/(3*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(2*s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(4*s34*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
s45^4/(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))-
s45^4/(9*s12*s15*(s12+s15-s34)*(s12+s23-s45))+
(2*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))+
s45^4/(9*s15*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(10*s15^2*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(4*s15^2*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)+
(10*s15^2*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^2)+(11*s15^2*s45*(-s15+s45))/
(2*s12*(-s15+s23+s34)*(s12+s23-s45)^2)-
(4*s15^2*s45^3*(2*s15+s45))/(9*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s23^4*(-s23+s45))/(9*s15*(-s15+s34)*
(s12+s23-s45)^3)+(11*s15^3*s45^2*(-s23+s45))/(s12^5*s34)+
(11*(s15+s45)^2*(s15-s23+s45)^2)/(4*s12^3*(s12-s34-s45))-
(11*s45*(s15+s45)*(s15-s23+s45)^3)/(2*s12^4*(s12-s34-s45))+
(11*s45^2*(s15-s23+s45)^4)/(4*s12^5*(s12-s34-s45))+
(4*s45^3*(-2*s15-s34+s45))/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15*s45^3*(-5*s15+2*s45))/
(3*(s12-s34)*s34^2*(s12+s23-s45)^2)+
(s15*s45^3*(3*s15+2*s45))/(9*s12*s34*(s12+s23-s45)^3)-
(s15*s45^3*(3*s15+2*s45))/(9*(s12-s34)*s34*(s12+s23-s45)^3)-
((s15-s23+s45)^2*(-s15+2*s23+2*s45))/(3*(s12+s15-s34)^2*
s34)+(s34*s45^3*(-5*s34+2*s45))/(3*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(2*s15^2*s45^3*(-s15+3*s45))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^3)+
(2*s45^2*(-3*s15+4*s45))/(3*(s12+s15-s34)^2*(s12+s23-s45))-
((s15-s23+s45)^2*(s15-s23+4*s45))/
(3*s34^2*(-s12-s15+s34))-(2*s15^3*s45^2*(2*s15-4*s23+5*s45))/
(9*(s12-s34)^2*s34^4)+(s15^2*s45^2*(s34+10*s45))/
(9*s12^2*(s12+s23-s45)^3)-
(s15^3*s45^2*(3*s15-21*s23+31*s45))/(9*s12^2*s34^4)-
(s15^3*s45^2*(-317*s15+277*s23+32*s45))/(36*s12^4*s34^2)-
(s15^3*s45^2*(7*s15-29*s23+41*s45))/(9*s12*s34^5)+
(s15^3*s45^2*(7*s15-29*s23+41*s45))/(9*(s12-s34)*s34^5)-
(-1042*s15+171*s23+1493*s34+371*s45)/(36*s12)+
(-1042*s15+171*s23+1493*s34+371*s45)/(36*(s12+s23-s45))-
(10*s34^3)/(-(s12*s15*s45)+s12*s23*s45)-
(10*s34^4)/(-9*s12*s15^2*s45+9*s12*s15*s23*s45)+
(-33*s15^2+160*s15*s45-149*s45^2)/(12*(s12+s15-s34)*
(s12+s23-s45))-(5*s23^2+13*s23*s34+11*s34^2)/
(9*s12*s45-9*s45^2)+(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(3*s12*s34^2*(s12+s23-s45))-
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(3*(s12-s34)*s34^2*
(s12+s23-s45))+(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*s12^2*s34*(s12+s23-s45))+
(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s12+s23-s45))+(5*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(2*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34)^2*(s12+s23-s45))-
(5*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45))-
(11*s15*(s15^2-4*s15*s45+s45^2))/(4*s12*(-s15+s23+s34)*
(s12+s23-s45))+(4*s45*(s15^2-3*s15*s45+s45^2))/
(3*(s12-s34)^2*s34)-(2*s45^2*(-33*s15^2+24*s15*s45+s45^2))/
(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)+
(s45*(6*s15^2-13*s15*s45+2*s45^2))/((s12+s15-s34)*(-s15+s34)*
(s12+s23-s45))+(4*s15*s45^2*(-6*s15^2+3*s15*s45+2*s45^2))/
(9*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s45^2*(-20*s15^2+5*s15*s45+2*s45^2))/
(9*s12*s34*(s12+s23-s45)^2)+
(s45^2*(-20*s15^2+5*s15*s45+2*s45^2))/(9*(s12-s34)*s34*
(s12+s23-s45)^2)-(10*s45*(2*s15^2-6*s15*s45+3*s45^2))/
(9*(s12-s34)^2*(s12+s23-s45))-
(s15*s45^2*(99*s15^2-28*s15*s45+4*s45^2))/(36*s12*(s12+s15-s34)*
(s12+s23-s45)^3)-(2*s15*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^2)+
(2*s15*s45^2*(12*s15^2-24*s15*s45+5*s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^2)-
(s45^2*(33*s15^2+33*s15*s34+33*s34^2-36*s15*s45-28*s34*s45+
8*s45^2))/(12*(s12+s15-s34)*(s12+s23-s45)^3)+
(2*s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*(s12-s34)^2*s34^3)-
(2*s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/
(9*(s12-s34)^2*s34^2)+(s45*(50*s15^2-65*s15*s45+11*s45^2))/
(9*s12*s34*(s12+s23-s45))-
(s45*(50*s15^2-65*s15*s45+11*s45^2))/(9*(s12-s34)*s34*
(s12+s23-s45))+(19*s23^2+109*s23*s34+199*s34^2+
19*s23*s45+109*s34*s45+19*s45^2)/(9*s12*s15)-
(19*s23^2+109*s23*s34+199*s34^2+19*s23*s45+109*s34*s45+
19*s45^2)/(9*s15*(s12+s23-s45))-
(s15*s45*(-5*s15*s34+2*s34^2-50*s15*s45+22*s34*s45+22*s45^2))/
(9*s12^2*(s12+s23-s45)^2)-
(s45*(33*s15^2+33*s15*s34-67*s15*s45-55*s34*s45+46*s45^2))/
(6*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(-99*s15^2+535*s15*s23-479*s23^2-892*s15*s45+
439*s23*s45+48*s45^2))/(36*s12^4*s34)+
(s15^2*s45*(-8*s15^2+15*s15*s23+11*s23^2-3*s15*s45-68*s23*s45+
65*s45^2))/(9*s12^2*s34^3)+(20*s15^2-85*s15*s45+73*s45^2)/
(3*(s12-s34)*(s12+s23-s45))+
(s15^2*s45*(-6*s15^2+11*s15*s23+15*s23^2+7*s15*s45-90*s23*s45+
85*s45^2))/(9*s12*s34^4)-(s15^2*s45*(-6*s15^2+11*s15*s23+
15*s23^2+7*s15*s45-90*s23*s45+85*s45^2))/
(9*(s12-s34)*s34^4)-(36*s15^2-154*s15*s45+109*s45^2)/
(9*s12*s34-9*s34^2)+(154*s15^2+33*s15*s23-228*s23^2-
67*s15*s45+116*s23*s45+124*s45^2)/(36*s12*(s12+s15-s34))+
(s15^2*s45*(-337*s15^2+670*s15*s23-269*s23^2-88*s15*s45-
148*s23*s45+156*s45^2))/(36*s12^3*s34^2)+
(240*s15^2-258*s15*s23+71*s23^2-552*s15*s34+653*s23*s34+
408*s34^2-494*s15*s45+28*s23*s45+281*s34*s45+248*s45^2)/
(36*s12^2)+(199*s15^2+33*s15*s23-132*s23^2-625*s15*s45+
204*s23*s45+424*s45^2)/(36*s12*s34)-
(2*(6*s23^4-15*s15*s23^2*s45-7*s23^3*s45+12*s15^2*s45^2))/
(9*(-s15+s34)*(s12+s23-s45)^3)-
(72*s15^2*s23+39*s15^2*s45-276*s15*s23*s45+452*s15*s45^2+
44*s23*s45^2-88*s45^3)/(36*s12^2*s34)+
(18*s15^2*s23-18*s15^2*s45-78*s15*s23*s45+134*s15*s45^2+
32*s23*s45^2-53*s45^3)/(9*s12*s34^2-9*s34^3)-
(4*s45*(6*s15^3-15*s15^2*s45+s45^3))/(9*s12*(s12+s15-s34)^2*
(s12+s23-s45))-(2*s45*(-12*s15^3+48*s15^2*s45-
24*s15*s45^2+s45^3))/(9*(s12+s15-s34)^2*(-s15+s34)*
(s12+s23-s45))+(2*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+
s45^3))/(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
(s23^3+s23^2*s45+s23*s45^2+s45^3)/(9*s12*s15*(s12+s15-s34))+
(s23^3+s23^2*s45+s23*s45^2+s45^3)/(9*s15*(s12+s15-s34)*
(-s15+s34))-(s23^3+s23^2*s45+s23*s45^2+s45^3)/
(9*s15*(-s15+s34)*(s12+s23-s45))+
(s45*(-99*s15^3+105*s15^2*s45-54*s15*s45^2+4*s45^3))/
(18*s12*(s12+s15-s34)*(s12+s23-s45)^2)+
(118*s34^3+199*s34^2*s45+109*s34*s45^2+19*s45^3)/
(9*s12^2*s15+9*s12*s15*s23-9*s12*s15*s45)+
(-33*s15^3+112*s15^2*s45-57*s15*s45^2+44*s45^3)/
(12*s12*(s12+s15-s34)*(s12+s23-s45))-
(2*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(-s15+s34)^2*(s12+s23-s45)^3)-
(2*s34^3*(s15*(s15-s45)+s34*(-2*s15+s45)))/
(3*s12^3*(-s15+s23)^2)-(2*(s23^4-4*s15*s23^2*s45+
s15*s23*(3*s15-4*s45)*s45-4*s15*s45^2*(-2*s15+s45)))/
(9*(-s15+s34)^2*(s12+s23-s45)^2)+
(s34*(18*s34^3+s34^2*(37*s15-20*s45)+s15^2*s45+
22*s15*s34*(-s15+s45)))/(9*s12^3*(-s15+s23))+
(2*s34*(s15+s34)^2*(s34*(-2*s15+s45)+s15*(s15+s45)))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)+
(2*(12*s23^2+11*s23*s45+2*s45*(-14*s15+5*s45)))/
(9*(s12+s15-s34)*(-s15+s34))-
(2*(12*s23^2+11*s23*s45+2*s45*(-14*s15+5*s45)))/
(9*(-s15+s34)*(s12+s23-s45))+
(-6*s34^4+5*s15^3*(s15+s45)+3*s15*s34^2*(-9*s15+10*s45)+
s34^3*(-31*s15+14*s45)+s15^2*s34*(3*s15+22*s45))/
(9*(-s15+s23)*(s12+s23-s45)^3)+
(-13*s23^4-s34^3*(s34-13*s45)-34*s23^2*s34*(s34-s45)+
s23^3*(-34*s34+13*s45)+s23*s34^2*(-13*s34+34*s45))/
(9*s15*(s12+s23-s45)^3)+(-55*s15^2+132*s23^2+9*s15*s45+
12*s45^2-3*s23*(11*s15+68*s45))/(36*(s12+s15-s34)*s34)+
(540*s15^2+198*s23^2-608*s15*s34+236*s34^2-430*s15*s45+
474*s34*s45+172*s45^2+s23*(-247*s15+673*s34+172*s45))/
(36*(s12+s23-s45)^2)-(2184*s15^2+1368*s34^2-2271*s15*s45+
1000*s45^2+4*s34*(-825*s15+562*s45))/(36*s12*(s12+s23-s45))+
(94*s15^3-7*s34^3+s34^2*(14*s15-81*s45)-224*s15^2*s45+
210*s15*s45^2-51*s45^3+s34*(-132*s15^2+186*s15*s45-
121*s45^2))/(9*s12*(s12+s23-s45)^2)+
(s15*(-5*s15^3-24*s15^2*s45-45*s15*s45^2+90*s45^3+
s23^2*(-11*s15+13*s45)+s23*(10*s15^2+71*s15*s45-95*s45^2)))/
(9*(s12-s34)*s34^3)+(-3*s15^3+3*s23^3-161*s15*s45^2+
41*s45^3-9*s23^2*(s15+2*s45)+s23*(-9*s15^2+114*s15*s45-
5*s45^2))/(9*s12*s34^2)+(5*s15^3-10*s23^3+
s23^2*(9*s15-2*s45)-44*s15^2*s45+35*s15*s45^2-2*s45^3-
2*s23*(6*s15^2-11*s15*s45+s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34))+(2*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(s12+s15-s34)*
(-s15+s34)^2)-(2*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(-s15+s34)^2*
(s12+s23-s45))+(5*s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*s12*(s12+s15-s34)^3)+
(2*s15*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^2)-(5*s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*(s12+s15-s34)^3*(-s15+s34))-
(2*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^2)-
(4*(2*s15^3-4*s23^3-11*s15^2*s45+2*s15*s45^2+s45^3+
s23^2*(6*s15+s45)+s23*(-6*s15^2+4*s15*s45+s45^2)))/
(9*s12*(s12+s15-s34)^2)+
(2*(-9*s23^3+s23^2*s45+s23*s45*(22*s15+s45)+
s45*(-12*s15^2+23*s15*s45+s45^2)))/(9*(-s15+s34)*
(s12+s23-s45)^2)-(s34^2*(s23^3+2*s23^2*(5*s34-s45)-
2*s34*(s34-5*s45)*s45+s23*(s34^2-20*s34*s45+s45^2)))/
(9*s12^4*s15)+(2*s45*(3*s15*s45^2*(-s15+s45)+
3*s34*s45*(-s15+s45)^2-s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^2*(s12+s23-s45)^3)+
(s15^2*s34*(18*s15-17*s45)*s45+6*s15^3*s45^2+
3*s34^4*(-5*s15+3*s45)-3*s34^3*(s15^2+s45^2)+
3*s15*s34^2*(6*s15^2-9*s15*s45+5*s45^2))/(9*s12^4*(-s15+s23))+
(2*s45*(s45*(-10*s15^2+17*s15*s45-4*s45^2)+
s34*(5*s15^2-15*s15*s45+12*s45^2)))/(9*(s12-s34)^2*
(s12+s23-s45)^2)+(3*s34^3+2*s34^2*(-5*s15+17*s45)+
2*s45*(50*s15^2-55*s15*s45+7*s45^2)+
2*s34*(5*s15^2-55*s15*s45+22*s45^2))/
(9*s12^2*(s12+s23-s45))+
(3*s45^2*(7*s15^2-11*s15*s45+2*s45^2)-
3*s34*s45*(7*s15^2-20*s15*s45+15*s45^2)+
s34^2*(6*s15^2-25*s15*s45+33*s45^2))/(9*(s12-s34)*
(s12+s23-s45)^3)+(s15*(20*s15^3+119*s15^2*s45+
12*s34^2*s45-120*s15*s45^2+132*s45^3+
4*s34*(3*s15^2-2*s15*s45+33*s45^2)))/
(36*s12*(s12+s23-s45)^3)+
(s34*(-30*s15^2+126*s15*s45-143*s45^2)+
s45*(65*s15^2-163*s15*s45+77*s45^2))/(9*(s12-s34)*
(s12+s23-s45)^2)+(s15*(5*s15^3+s23^2*(11*s15-13*s45)+
24*s15^2*s45+45*s15*s45^2-90*s45^3+
s23*(-10*s15^2-71*s15*s45+95*s45^2)))/(9*s12*s34^3)+
(s15*(99*s15^3-99*s23^3+496*s15^2*s45+240*s15*s45^2-124*s45^3+
s23^2*(222*s15+83*s45)+s23*(-198*s15^2-771*s15*s45+
140*s45^2)))/(36*s12^3*s34)+
(s15*(119*s15^3-99*s23^3+s23^2*(341*s15-16*s45)+132*s15^2*s45+
252*s15*s45^2-244*s45^3+s23*(-337*s15^2-332*s15*s45+
236*s45^2)))/(36*s12^2*s34^2)+
(-186*s23^3-390*s34^3+4*s34^2*(269*s15+66*s45)+
s23^2*(174*s15-567*s34+99*s45)+s23*(-163*s15^2+1102*s15*s34-
987*s34^2+252*s15*s45+179*s34*s45-44*s45^2)+
2*s34*(-297*s15^2-98*s15*s45+38*s45^2)+
4*(s15^3+s15^2*s45-58*s15*s45^2+9*s45^3))/(36*s12^3)+
(194*s23^3-s34^3+24*s34^2*(-5*s15+4*s45)+
s23^2*(-123*s15+456*s34+17*s45)+8*s34*(4*s15^2-19*s15*s45+
9*s45^2)-3*s15*(33*s15^2-16*s15*s45+36*s45^2)+
s23*(249*s34^2+s15*(36*s15-107*s45)-2*s34*(68*s15+3*s45)))/
(36*(s12+s23-s45)^3)-
(11*(s23^4*(s34-s45)+4*s23^3*s45*(s15-s34+s45)+
6*s23^2*(-2*s15*s34^2+s34^3-s45^2*(2*s15+s45)+
s34*(s15^2+s45^2))+4*s23*s45*(s15^3+3*s15*s34^2-s34^3+
3*s15*s45^2+s45^3-s34*(3*s15^2+s45^2))+
s45^2*(-4*s15^3-4*s15*s34^2+s34^3-4*s15*s45^2-s45^3+
s34*(6*s15^2+s45^2))))/(4*s12^5)+
(99*s23^4-36*s34^4+s23^3*(-293*s15+297*s34-198*s45)-
s34^3*(36*s15+233*s45)+2*s34*s45*(-253*s15^2-130*s15*s45+
4*s45^2)+4*s34^2*(18*s15^2+159*s15*s45+40*s45^2)-
s45*(4*s15^3-220*s15^2*s45+428*s15*s45^2+99*s45^3)+
s23^2*(951*s34^2-3*s34*(350*s15+99*s45)+
s15*(139*s15+174*s45))+s23*(-95*s15^3+803*s34^3-
239*s15^2*s45+543*s15*s45^2+198*s45^3-
s34^2*(1773*s15+517*s45)+s34*(1069*s15^2+735*s15*s45+
91*s45^2)))/(36*s12^4)+
(((13*s15-19*s34)*s34)/(9*s12^3*(s15-s23))+
s34^3/(3*s12^3*s15*(-s15+s23))+(2*s34^2*(-2*s15+3*s34))/
(9*s12^3*(s15-s23)^2)+(2*s23^2+23*s23*s34+32*s34^2)/
(9*s12^3*s15)+(5*s23+8*s34)/(s12^2*(9*s12-9*s45))+
((41*s15)/12-3*s45)/(s12^2*(s12+s15-s34))-
(2*s34*(s23+s34))/(9*s12^2*(s12-s45)^2)+(s23^3*(s23-s45)^2)/
(9*s12^2*s15*(s15-s34)*(s12+s23-s45)^3)-
(2*(s23^3+s34^2*(s34-11*s45)+11*s23*s34*(s34-s45)+
s23^2*(11*s34-s45)))/(9*s12^2*s15*(s12+s23-s45)^2)+
(2*s15*s23*(-s15+s23))/(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
((13*s15-19*s34)*s34)/(9*s12^2*(-s15+s23)*(s12+s23-s45))+
(2*(2*s15-3*s34)*s34^2)/(9*s12^2*(s15-s23)^2*(s12+s23-s45))+
s34^3/(3*s12^2*s15*(s15-s23)*(s12+s23-s45))+
(11*s15*s34)/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(2*s23^2+23*s23*s34+32*s34^2)/(9*s12^2*s15*(s12+s23-s45))+
(-198*s15+107*s23+168*s34-16*s45)/(36*s12^2*
(s12+s23-s45))+s34^2/(3*s12^2*(s12-s45)*
(s12+s23-s45))+(4*s23^3*s34^2)/(9*s12^3*s45^4)-
(4*s23^3*s34^2)/(9*s12^2*(s12-s45)*s45^4)+
(s23^2*(7*s15+3*s23-9*s34)*s34)/(9*s12^3*s45^3)+
(2*s23^3*s34^2)/(9*s12^4*s45^3)+(2*s23^3*s34^2)/
(9*s12^2*(s12-s45)^2*s45^3)-(s23^2*(7*s15+3*s23-9*s34)*s34)/
(9*s12^2*(s12-s45)*s45^3)-(11*s23^3*s34^2)/(4*s12^5*s45^2)+
(s23^2*s34*(-186*s15+218*s23+285*s34))/(36*s12^4*s45^2)-
(s23*(95*s15^2+119*s23^2+650*s23*s34+582*s34^2-
34*s15*(7*s23+17*s34)))/(36*s12^3*s45^2)-
(2*s23^2*s34*(-2*s15+s23+3*s34))/(9*s12^2*(s12-s45)^2*s45^2)+
(s23*(-s15^2-10*s15*s23+5*s23^2+4*s15*s34+14*s23*s34-
3*s34^2))/(9*s12^2*(s12-s45)*s45^2)+
(11*s23^3*(-s15+s23+s34)^2)/(4*s12^2*(s12+s23-s45)^3*s45^2)+
(11*s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-
2*s15*(s23+2*s34)))/(4*s12^2*(s12+s23-s45)^2*s45^2)+
(11*s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(4*s12^2*(s12+s23-s45)*s45^2)-(2*s15*s34^3)/
(3*s12^3*(s15-s23)^2*s45)+(2*s15^2*s34^3)/(9*s12^4*(s15-s23)^2*
s45)+(33*s23^2*s34*(-s15+s34))/(4*s12^5*s45)+
(s34^2*(7*s15+3*s34))/(3*s12^3*(s15-s23)*s45)+
(s15*s34^2*(6*s15+5*s34))/(9*s12^4*(-s15+s23)*s45)+
(297*s15^2-376*s15*s23+178*s23^2-879*s15*s34+502*s23*s34+
486*s34^2)/(36*s12^3*s45)+
(-99*s23^3+s23^2*(218*s15-396*s34)+12*s34^2*(2*s15+s34)-
2*s23*(97*s15^2-390*s15*s34+279*s34^2))/(36*s12^4*s45)+
(2*s23*s34*(-2*s15+2*s23+3*s34))/(9*s12^2*(s12-s45)^2*s45)+
(2*s15^3*s34^3)/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3*s45)+
(s15^2*s34^2*(9*s15+7*s34))/(9*s12^2*(-s15+s23)*
(s12+s23-s45)^3*s45)+
(-(s23*(277*s23-12*s34)*(s23+s34)^2)+
s15^2*(-99*s23^2+36*s34^2)+4*s15*(94*s23^3+98*s23^2*s34+
9*s23*s34^2+5*s34^3))/(36*s12^2*(s12+s23-s45)^3*s45)+
(4*s15^2*s34^3)/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^2*s45)+
(5*s15*s34^2*(3*s15+2*s34))/(9*s12^2*(-s15+s23)*
(s12+s23-s45)^2*s45)+
(-257*s23^3+4*s23^2*(89*s15-174*s34)+12*s34^2*(5*s15+2*s34)+
s23*(-198*s15^2+681*s15*s34-514*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45)+(2*s15*s34^3)/
(3*s12^2*(s15-s23)^2*(s12+s23-s45)*s45)-
(297*s15^2-336*s15*s23+138*s23^2-867*s15*s34+426*s23*s34+
466*s34^2)/(36*s12^2*(s12+s23-s45)*s45)+
((7*s15*s34^2)/3+s34^3)/(s12^2*(-s15+s23)*(s12+s23-s45)*
s45)+(s34^3*s45)/(9*s12^4*s15*(-s15+s23))+
(s15^2*(3*s15+7*s23-17*s45)*s45)/(9*s12^3*s34^3)-
(s15^2*(3*s15+7*s23-17*s45)*s45)/(9*s12^2*(s12-s34)*s34^3)+
(s15^2*(109*s15-93*s23-12*s45)*s45)/(18*s12^4*s34^2)+
(4*(3*s15-2*s45)*s45)/(9*s12^2*(s12-s34)^2)+
(2*s34^3*s45)/(9*s12^2*s15*(-s15+s23)*(s12+s23-s45)^2)+
(s34*(s15-2*s45)*s45)/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-s45^2/(s12^2*(s12-s34)*(s12+s15-s34))+
(4*s15^3*s45^2)/(9*s12^3*s34^4)-(4*s15^3*s45^2)/
(9*s12^2*(s12-s34)*s34^4)+(2*s15^3*s45^2)/(9*s12^4*s34^3)+
(2*s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^3)-
(11*s15^3*s45^2)/(4*s12^5*s34^2)+(s34^3*s45^2)/
(9*s12^2*s15*(s15-s23)*(s12+s23-s45)^3)+
(s34^2*(12*s34-7*s45)*s45^2)/(9*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^2*s45^2)/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15*(3*s15-2*s45)*s45^2)/
(9*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)+
((30*s34-s45)*s45^2)/(9*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))-(s34^3*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)-(2*s34^3*s45^3)/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*s45^3)/(9*s12^2*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)+(2*s34^2*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+(4*s34^2*s45^3)/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(s34*s45^3)/(3*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))-(2*s34*s45^3)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+(s45*(-s15+s45))/
(s12^2*(s12+s15-s34)^2)+(20*s34*s45*(-s15+s45))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(33*s15^2*s45*(-s23+s45))/(4*s12^5*s34)+
(2*s15*s45*(s15-s23+s45))/(3*s12^2*(s12+s15-s34)*s34^2)-
(s15*s45*(s15-s23+s45))/(s12^2*(s12+s15-s34)^2*s34)+
(s15^2*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^2*s34^2)-
(11*(s15+s45)*(s15-s23+s45)^2)/(4*s12^4*(s12-s34-s45))+
(11*s45*(s15-s23+s45)^3)/(4*s12^5*(s12-s34-s45))+
(11*s15^2*s45*(-s15+s34+s45))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^3)+(2*s15*s45*(-s23+2*s45))/
(3*s12^2*(s12-s34)^2*s34)-(2*s15^2*s45*(s15-2*s23+4*s45))/
(9*s12^2*(s12-s34)^2*s34^2)+(-4*s15+(50*s45)/9)/
(s12^2*(s12-s34))+(s34*s45^2*(-33*s34+8*s45))/
(9*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^2)-
(-120*s15+127*s23+200*s34+76*s45)/(36*s12^3)+
(2*s15*s23*(s23^2-2*s15*s45-s23*s45))/(9*s12^2*(s15-s34)^2*
(s12+s23-s45)^2)-(2*s23*(-s23^2+s15*s45+s23*s45)^2)/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)-
(s34*(s23^2+10*s23*s34+s34^2-s23*s45-10*s34*s45))/
(9*s12^4*s15)-(s15*(119*s15^2-238*s15*s23+95*s23^2+
100*s15*s45+44*s23*s45-88*s45^2))/(36*s12^3*s34^2)+
(s15*(5*s15^2-10*s15*s23-s23^2+19*s15*s45+17*s23*s45-
28*s45^2))/(9*s12^2*(s12-s34)*s34^2)+
(-21*s15*s23+3*s23^2+41*s15*s45+4*s23*s45-9*s45^2)/
(9*s12^3*s34)+(66*s15^2-74*s15*s34-29*s15*s45+93*s34*s45-
8*s45^2)/(12*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(2*s34*s45*(-5*s15*s34+5*s15*s45+8*s34*s45-2*s45^2))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^2)+
(s45*(3*s15^2-6*s15*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))+(6*s15^2-9*s15*s23+3*s23^2-
4*s15*s45+s23*s45+s45^2)/(9*s12^2*(s15-s34)*
(s12+s23-s45))+(2*(9*s15*s23-21*s15*s45-6*s23*s45+
11*s45^2))/(9*s12^2*(s12-s34)*s34)+
(s15*(-99*s15^2+218*s15*s23-194*s23^2-377*s15*s45+
178*s23*s45+24*s45^2))/(36*s12^4*s34)+
(10*s15*s23-10*s23^2+3*s15*s34-19*s23*s34-5*s34^2)/
(9*s12^3*s45-9*s12^2*s45^2)+(-2*s15^2*s34*s45+
4*s34^3*(-2*s15+s45))/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^
2)+(-3*s23^3-6*s15*s23*s45+2*s15*s45*(-6*s15+s45)+
2*s23^2*(4*s15+s45))/(9*s12^2*(-s15+s34)*(s12+s23-s45)^2)-
(5*((21*s34-2*s45)*s45+2*s15*(-6*s34+s45)))/
(9*s12^2*(s12-s34)*(s12+s23-s45))+
(2*s34*(s34-s45)*s45*(2*s34*s45+s15*(-s34+s45)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(11*s15*(s15*(-s34+s45)+s34*(s34+s45)))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(2*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^4*(s15-s23)^2)-(s15^2+s23^2+s23*s45+s45^2-
2*s15*(s23+2*s45))/(9*s12^2*(s15-s34)*(s12+s15-s34))+
(s15^2*(s34-5*s45)-2*s15*s34*(15*s34+s45)+
3*s34^2*(-4*s34+5*s45))/(9*s12^2*(-s15+s23)*
(s12+s23-s45)^2)+(s45*(99*s34^3+4*s15*s45^2+4*s34*s45^2+
3*s34^2*(-33*s15+8*s45)))/(36*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(10*s23^4-21*s23^3*s45+6*s15^2*s45^2+
15*s15*s23*s45^2+s23^2*s45*(-16*s15+11*s45))/
(9*s12^2*(s15-s34)*(s12+s23-s45)^3)+
(2*s34^2*(3*s34-2*s45)-6*s15^2*(2*s34+s45)+
s15*s34*(6*s34+11*s45))/(9*s12^4*(s15-s23))+
(293*s15^2+198*s23^2+245*s34^2+s23*(-238*s15+258*s34-
95*s45)+140*s15*s45-8*s45^2-6*s34*(89*s15+20*s45))/
(36*s12^4)+(s34^3*(6*s15-17*s45)+s34*(12*s15-7*s45)*s45^2-
s15*s45^3+s34^2*s45*(-17*s15+28*s45))/(9*s12^2*(s12-s34)*
(s12+s23-s45)^3)+(285*s23^2-389*s15*s34+161*s34^2+
47*s15*s45-31*s34*s45-3*s23*(62*s15-140*s34+45*s45))/
(36*s12^2*(s12+s23-s45)^2)-
(11*(s23^3-3*s23^2*s45-s45*(3*s15^2-3*s15*s34+s34^2+
s45^2)+3*s23*(s15^2-2*s15*s34+s34^2+s45^2)))/(4*s12^5)-
(2*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^3)+(2*s45*(36*s34^2-24*s34*s45+s45^2)-
5*s15*(6*s34^2-9*s34*s45+s45^2))/(9*s12^2*(s12-s34)*
(s12+s23-s45)^2)+(9*s34^2*(11*s15-30*s45)+
4*(3*s15-2*s45)*s45^2+3*s34*(-33*s15^2+74*s15*s45+4*s45^2))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^3*(14*s34-5*s45)+s34^2*s45*(-9*s34+11*s45)+
s15^2*(37*s34^2-31*s34*s45+5*s45^2)+
3*s15*s34*(5*s34^2-13*s34*s45+5*s45^2))/(9*s12^2*(s15-s23)*
(s12+s23-s45)^3)+(-79*s15^2+4*s15*(-4*s23+s45)-
4*(s23^2-8*s23*s45+13*s45^2))/(36*s12^2*(s12+s15-s34)*
s34)+(-12*s23^4+2*s34^2*(s34-6*s45)*s45+
s23^3*(-22*s34+24*s45)-4*s23^2*(3*s34^2-11*s34*s45+
3*s45^2)-s23*s34*(s34^2-24*s34*s45+22*s45^2))/
(9*s12^2*s15*(s12+s23-s45)^3)+(364*s23^3-36*s34^3+
s23^2*(-194*s15+526*s34-213*s45)+4*s34^2*(-27*s15+14*s45)+
s15*s45*(-79*s15+59*s45)+s23*(-278*s15*s34+173*s34^2-
75*s15*s45-161*s34*s45+27*s45^2)+
s34*(-56*s15^2+80*s15*s45+51*s45^2))/
(36*s12^2*(s12+s23-s45)^3))*tr5,
(13*s15*s23^3)/(6*s12^2*(s12+s15-s34)^2)+
(3*s15*s23^3)/(2*s12^3*(s12+s15-s34))+
(13*s34*(s23^2+3*s23*s34+2*s34^2))/(12*s12^2*s15)+
(163*s15-428*s45)/(12*(s12+s15-s34))+
(s15*(196*s15+231*s34-165*s45))/(12*s12*(-s15+s23+s34))-
(s23^2*(38*s15+4*s23-5*s45))/(6*s12^2*(s12+s15-s34))-
(13*s34^2*(s23+s34)*(s23-s45))/(12*s12^3*s15)+
(13*s34^3*(s23-s45)^2)/(36*s12^4*s15)+
(13*(s23+s34)^3*(s23-s45))/(36*s15*(s12+s23-s45)^3)-
(31*s15^4)/(12*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(13*(s23+s34)^2*(s23+4*s34))/(36*s15*(s12+s23-s45)^2)-
(2*s15*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34)+
s15^3/(2*(s12-s34)*s45^2)+(s15^3*s23)/(6*s12*s34*s45^2)-
(s15^3*s23)/(6*(s12-s34)*s34*s45^2)+(13*s23^4*s34^3)/
(36*s12^5*s45^2)-(s23^3*s34^2*(11*s23+13*(-s15+s34)))/
(12*s12^4*s45^2)+(s23^2*s34*(9*s23^2+s23*(-20*s15+33*s34)+
13*(s15^2-3*s15*s34+2*s34^2)))/(12*s12^3*s45^2)+
(7*s23^3+3*s23^2*(-7*s15+18*s34)+s23*(21*s15^2-120*s15*s34+
110*s34^2)+13*(-s15^3+6*s15^2*s34-10*s15*s34^2+5*s34^3))/
(12*s12*s45^2)-(s23*(7*s23^3+3*s23^2*(-7*s15+27*s34)+
3*s23*(7*s15^2-60*s15*s34+66*s34^2)+
13*(-s15^3+9*s15^2*s34-18*s15*s34^2+10*s34^3)))/
(36*s12^2*s45^2)-(s15^3*s34^3)/(6*(s12-s34)*(s12+s23-s45)^3*
s45^2)+(-7*s23^5+6*s15^3*s23*s34-6*s15^3*s34^2-
3*s23^4*(-7*s15+9*s34)-3*s23^3*(7*s15^2-20*s15*s34+
11*s34^2)+s23^2*(7*s15^3-39*s15^2*s34+39*s15*s34^2-
13*s34^3))/(36*(s12+s23-s45)^3*s45^2)+
(2*s15^3*s34^2)/(3*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(-14*s23^4+s23^3*(42*s15-81*s34)+18*s15^3*s34-
6*s23^2*(7*s15^2-30*s15*s34+22*s34^2)+
s23*(14*s15^3-117*s15^2*s34+156*s15*s34^2-65*s34^3))/
(36*(s12+s23-s45)^2*s45^2)-(s15^3*s34)/
((s12-s34)*(s12+s23-s45)*s45^2)+
(7*s15^3-7*s23^3+s23^2*(21*s15-54*s34)-78*s15^2*s34+
130*s15*s34^2-65*s34^3+s23*(-21*s15^2+120*s15*s34-110*s34^2))/
(12*(s12+s23-s45)*s45^2)-(s15^2*s23^2)/
(6*s12*(s12+s15-s34)^2*s45)-(s15^2*s23^2)/
(6*s12^2*(s12+s15-s34)*s45)+(s15*s23*(s15+2*s23))/
(6*s12*(s12+s15-s34)*s45)-
(s15^2*(31*s15^2-62*s15*s23+58*s23^2))/(12*s12*s34^2*s45)+
(s15^2*(31*s15^2-62*s15*s23+58*s23^2))/(12*(s12-s34)*s34^2*s45)+
(s15^2*(6*s15+79*s23))/(12*s12*s34*s45)-
(s15^2*(31*s15^2-62*s15*s23+58*s23^2))/(12*s12^2*s34*s45)+
(s15^2*s23^2)/(6*(s12+s15-s34)^2*(-s15+s34)*s45)+
(s15*s23*(s15+2*s23))/(6*(-s15+s34)*(-s12-s15+s34)*s45)+
(-417*s15^2-90*s15*s23+27*s23^2+1608*s15*s34-880*s23*s34-
1360*s34^2)/(36*s12*s45)+(s23^2*s34*(65*s15^2-213*s15*s23+
80*s23^2-182*s15*s34+364*s23*s34+117*s34^2))/(36*s12^4*s45)-
(s23^3*s34^2*(43*s23+26*(-s15+s34)))/(18*s12^5*s45)+
(-25*s23^3+s23^2*(38*s15+585*s34)+26*s34*(3*s15^2-8*s15*s34+
5*s34^2)+s23*(248*s15^2-1197*s15*s34+1100*s34^2))/
(36*s12^2*s45)+(s23*(6*s23^3-s23^2*(12*s15+287*s34)+
s23*(-88*s15^2+672*s15*s34-735*s34^2)+
13*(s15^3-10*s15^2*s34+21*s15*s34^2-12*s34^3)))/
(36*s12^3*s45)+(s15^2*(8*s15-25*s34)*s34^2)/
(12*(s12-s34)*(s12+s23-s45)^3*s45)+
s23^5/(6*(-s15+s34)*(s12+s23-s45)^3*s45)+
(32*s23^4+3*s15^2*(6*s15-25*s34)*s34+3*s23^3*(-15*s15+53*s34)+
3*s23^2*(6*s15^2-82*s15*s34+53*s34^2)+
s23*(s15^3+75*s15^2*s34-39*s15*s34^2+26*s34^3))/
(36*(s12+s23-s45)^3*s45)+(s15*s23^3)/(3*(-s15+s34)*
(s12+s23-s45)^2*s45)+(s15^2*s34*(-24*s15+127*s34))/
(12*(s12-s34)*(s12+s23-s45)^2*s45)+
(3*s15^3+19*s23^3+254*s15^2*s34-52*s15*s34^2+65*s34^3+
s23^2*(-11*s15+457*s34)+s23*(s15^2-771*s15*s34+590*s34^2))/
(36*(s12+s23-s45)^2*s45)+(s15^2*(4*s15-43*s34))/
(2*(s12-s34)*(s12+s23-s45)*s45)+(s15*s23*(s15+2*s23))/
(6*(-s15+s34)*(s12+s23-s45)*s45)-
(13*s15*(3*s15^2-8*s15*s34+5*s34^2))/(18*s12*(s12+s23-s45)*
s45)+(-51*s15^2+90*s15*s23-27*s23^2-1608*s15*s34+
880*s23*s34+1360*s34^2)/(36*(s12+s23-s45)*s45)-
(31*s15^2*(-s15+s23)^2)/(12*s12^2*(s12-s34-s45)*s45)+
(33*s15^2*s34*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^3)-
(31*s15^4*s45)/(12*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(11*s15^2*(s15+s34-s45)*s45)/
((-s15+s23+s34)^2*(s12+s23-s45)^2)-
(55*s45^2)/(3*(s12-s34)*(s12+s15-s34))+
((105*s23-137*s45)*s45^2)/(18*(s12-s34)*(s12+s15-s34)*s34)+
(s15^3*(28*s15+13*s23-13*s45)*s45^2)/(9*s12^5*s34)+
(4*(3*s15-2*s45)*s45^2)/(3*(s12+s15-s34)^3)+
(11*s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(11*s15^3*(s15-s45)*s45^2)/(2*s12*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+((1419*s34-136*s45)*s45^2)/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(10*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2)+
(13*s45^3)/(9*(s12-s34)^2*(s12+s15-s34))-
(5*s15^4*s45^3)/(2*s12*s34^6)+(5*s15^4*s45^3)/(2*(s12-s34)*s34^6)-
(31*s15^4*s45^3)/(18*s12^2*s34^5)-(7*s15^4*s45^3)/
(9*(s12-s34)^2*s34^5)-(7*s15^4*s45^3)/(6*s12^3*s34^4)+
(2*s15^4*s45^3)/(9*(s12-s34)^3*s34^4)-(5*s15^4*s45^3)/
(6*s12^4*s34^3)+(13*s15^4*s45^3)/(36*s12^5*s34^2)-
(13*s15^2*s45^3)/(36*s12^2*(s12+s23-s45)^3)+
(s15^3*(20*s15-13*s45)*s45^3)/(9*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^3)+(2*s15^3*(s15-3*s45)*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^3)+
(s34*(43*s34-8*s45)*s45^3)/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(2*s15*(5*s15-2*s45)*s45^3)/
(9*(s12-s34)*s34^2*(s12+s23-s45)^2)+
(2*s34*(5*s34-s45)*s45^3)/((s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(11*s15^4*s45^4)/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^3)-(2*s15^2*s45^4)/(9*s12*s34^2*
(s12+s23-s45)^3)+(2*s15^2*s45^4)/(9*(s12-s34)*s34^2*
(s12+s23-s45)^3)-(2*s15^2*s45^4)/(9*(s12-s34)^2*s34*
(s12+s23-s45)^3)+(2*s34^3*s45^4)/(3*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^3*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(2*s34^3*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)-(2*s15^4*s45^4)/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45)^3)+
(5*s15^4*s45^4)/(9*(s12+s15-s34)^3*(-s15+s34)^2*
(s12+s23-s45)^3)-(11*s15^4*s45^4)/(9*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45)^3)-
(2*(4*s15^2+3*s15*s34+2*s34^2)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(4*s34^2*s45^4)/(3*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^2)-
(2*s34^2*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(4*s34^2*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)+
s45^4/(9*s12*(s12+s15-s34)*s34*(s12+s23-s45))-
s45^4/(9*(s12-s34)*(s12+s15-s34)*s34*(s12+s23-s45))+
(2*s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*(s12+s23-s45))+
(2*s34*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45))-
(22*s15^3*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^2)+(4*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45)^2)-
(10*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)^2*
(s12+s23-s45)^2)+(22*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^2)-
(2*(-s15+s23-4*s45)*(s15-s23+s45)^2)/(3*(s12+s15-s34)^2*
s34)+(s45^3*(-41*s34+s45))/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45))+(s45^3*(-30*s34+s45))/
(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s34^2*s45^3*(-2*s34+s45))/(3*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(11*(s15+s45)^2*(s15-s23+s45)^2)/
(2*s12^2*(-s12+s34+s45)^2)-(11*s45^3*(s15-s23+s45)^4)/
(2*s12^5*(-s12+s34+s45)^2)+(2*s15*s45^3*(-5*s15+2*s45))/
(9*s12*s34^2*(s12+s23-s45)^2)+(2*s15*s45^3*(-5*s15+2*s45))/
(9*(s12-s34)^2*s34*(s12+s23-s45)^2)+
(13*s15*s45^2*(-5*s15+2*s34+2*s45))/
(36*s12^2*(s12+s23-s45)^2)-(s15^2*s45^3*(25*s15+3*s45))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^3)+
(2*s15^3*s45^2*(2*s15-4*s23+5*s45))/(9*s34^3*(-s12+s34)^3)+
(s15^3*s45^3*(-8*s15+7*s45))/(9*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^3)-(11*s45^2*(s15-s23+s45)^3*
(-s15-7*s23+7*s45))/(4*s12^5*(s12-s34-s45))+
(s34^2*s45^3*(-15*s34+7*s45))/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(s15^3*s45^3*(20*s15+17*s45))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s15^3*s45*(31*s15+33*s45))/(12*s12*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s15^3*s45^2*(5*s15-25*s23+36*s45))/
(9*(s12-s34)^2*s34^4)+(s15^3*s45^2*(11*s15-34*s23+37*s45))/
(6*s12^3*s34^3)+(-64*s15+59*s45)/(s12-s34)+
(s15^3*s45^2*(-39*s15-51*s23+158*s45))/(36*s12^4*s34^2)+
(s15^3*s45^2*(35*s15-136*s23+163*s45))/(18*s12^2*s34^4)+
(s15*(-196*s15-231*s34+165*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15^3*s45^2*(-93*s15+184*s45))/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(s15^3*s45^2*(45*s15-186*s23+235*s45))/(18*s12*s34^5)-
(s15^3*s45^2*(45*s15-186*s23+235*s45))/(18*(s12-s34)*s34^5)+
(256*s15+504*s23+551*s34+631*s45)/(36*(s12+s23-s45))-
(-1559*s15+504*s23+551*s34+1471*s45)/(36*s12)+
(11*s15*(s34^2-3*s15*s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(13*s15^2)/(s12*s45-s34*s45)-
(6*s15^3+79*s15^2*s23)/(12*s12*s34*s45-12*s34^2*s45)+
(-72*s15^2-1112*s15*s23+221*s23^2+1118*s15*s34-102*s23*s34-
1136*s34^2+1100*s15*s45+523*s23*s45-688*s34*s45-777*s45^2)/
(36*s12^2)+(-194*s15^2-229*s15*s34+816*s15*s45+942*s34*s45-
586*s45^2)/(12*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45*(-304*s15^2+159*s15*s23-25*s23^2+216*s15*s45+
319*s23*s45-294*s45^2))/(36*s12^4*s34)+
(-36*s15^2+154*s15*s45-109*s45^2)/(9*(s12-s34)^2)-
(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*s12*s34^2*
(s12+s23-s45))+(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)*s34^2*(s12+s23-s45))-
(2*s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s12+s23-s45))+(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*s12*(s12+s15-s34)^4*(s12+s23-s45))+
(2*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s15-s34)^3*
(s12+s15-s34)^2*(s12+s23-s45))+
(5*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45))-
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45))-
(11*s15*(s15^2+s34^2+s34*(s15-s45)-4*s15*s45+s45^2))/
(2*s12*(-s15+s23+s34)^2)+
(11*s15*(s15^2+s34^2+s34*(s15-s45)-4*s15*s45+s45^2))/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(4*s45*(s15^2-3*s15*s45+s45^2))/(3*(s12-s34)^3)-
(4*s45^2*(6*s15^2+3*s15*s34-8*s15*s45-4*s34*s45+s45^2))/
(3*(s12+s15-s34)^3*(s12+s23-s45))-
(13*s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(36*s12^2*(s12+s23-s45))+
(s15*s45^2*(3*s15^2-12*s15*s45+2*s45^2))/
(18*s12*s34*(s12+s23-s45)^3)-
(s15*s45^2*(3*s15^2-12*s15*s45+2*s45^2))/(18*(s12-s34)*s34*
(s12+s23-s45)^3)-(4*s15^2*s45^2*(6*s15^2-11*s15*s45+
2*s45^2))/(9*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^2)+(11*s15^2*s45*(2*s15^2-5*s15*s45+2*s45^2))/
(2*s12*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(13*s15*s45*(s15^2-3*s15*s45+3*s34*s45+3*s45^2))/
(36*s12*(s12+s23-s45)^3)+
(2*s15^2*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^2)-
(s45^2*(267*s34^2-116*s34*s45+4*s45^2))/(9*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*s45^2*(-63*s15^2+35*s15*s45+6*s45^2))/(9*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)+
(2*s15^2*s45^2*(30*s15^2-46*s15*s45+7*s45^2))/
(9*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^2)+
(2*s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*(s12-s34)^3*s34^2)+
(2*s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*s34*(-s12+s34)^3)+
(s15^2*s45^2*(-105*s15^2+128*s15*s45+12*s45^2))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(2*s15^2*s45^2*(-30*s15^2-2*s15*s45+17*s45^2))/
(9*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(3*s15^2-9*s15*s23+9*s23^2+17*s15*s45-34*s23*s45+29*s45^2)/
(2*(s12+s15-s34)*s34)+(5*s15^2+(397*s15*s23)/12-
(448*s15*s45)/9-(197*s23*s45)/9+(67*s45^2)/2)/((s12-s34)*s34)+
(203*s15*s23+32*s23^2+183*s15*s45+36*s23*s45+40*s45^2)/
(12*(-s15+s34)*(-s12-s15+s34))+
(203*s15*s23+32*s23^2+183*s15*s45+36*s23*s45+40*s45^2)/
(12*(-s15+s34)*(s12+s23-s45))-
(s45*(-389*s15^2+163*s15*s45+44*s45^2))/(12*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))+
(s34*s45^2*(309*s34^2-264*s34*s45+44*s45^2))/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*(31*s15^2-128*s15*s45+66*s45^2))/(12*s12*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^2*s45*(-7*s15^2+13*s15*s23+13*s23^2+
2*s15*s45-79*s23*s45+75*s45^2))/(9*(s12-s34)^2*s34^3)+
(33*s15^2-94*s15*s45+76*s45^2)/(6*(s12+s15-s34)^2)-
(s15*(161*s15^2-295*s15*s45+99*s45^2))/(12*s12*(-s15+s23+s34)*
(s12+s23-s45))+(242*s15^2+1258*s15*s34-488*s15*s45-
1331*s34*s45+235*s45^2)/(12*(s12-s34)*(s12+s23-s45))+
(-618*s15^2+340*s15*s34+390*s34^2+406*s15*s45+663*s34*s45+
247*s45^2)/(36*s12*(s12+s23-s45))+
(s45*(s15-s23+s45)^2*(-97*s15^2-202*s15*s23+167*s23^2+
334*s15*s45-598*s23*s45+431*s45^2))/
(12*s12^4*(s12-s34-s45))-
(s15^2*s45*(54*s15^2+36*s15*s23+153*s23^2+180*s15*s45-
714*s23*s45+488*s45^2))/(36*s12^3*s34^2)-
(234*s15^2+1029*s15*s23+162*s23^2-1486*s15*s45-1400*s23*s45+
1728*s45^2)/(36*s12*s34)+(s15*s45*(-60*s15^3+90*s15^2*s45+
68*s15*s45^2-17*s45^3))/(9*s12*(s12+s15-s34)^3*
(s12+s23-s45))+(s15^3-8*s15^2*s45+(193*s15*s45^2)/18-
(26*s45^3)/9)/(s12*s34*(s12+s23-s45))+
(s45*(6*s15^3-33*s15^2*s45+22*s15*s45^2-2*s45^3))/
(9*s12*s34*(s12+s23-s45)^2)+
(11*s15*(s15^3-7*s15^2*s45+7*s15*s45^2-s45^3))/
(2*s12*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45*(-60*s15^3+198*s15^2*s45-76*s15*s45^2+s45^3))/
(9*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))+
(s15*s45*(-24*s15^3+90*s15^2*s45-40*s15*s45^2+s45^3))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(2*s15*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s15-s34)^3*(s12+s15-s34)*(s12+s23-s45))-
(13*(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3))/
(36*s12*s15*(s12+s23-s45))+
(s45*(-6*s15^3+33*s15^2*s45-22*s15*s45^2+2*s45^3))/
(9*(s12-s34)*s34*(s12+s23-s45)^2)-
(s45*(51*s15^3-96*s15^2*s45+3*s15*s45^2+2*s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))+
(27*s23^3-153*s23^2*s45+156*s23*s45^2+2*s45^3)/
(18*s12*(s12+s15-s34)*s34)+(-s15^3+8*s15^2*s45-
(193*s15*s45^2)/18+(26*s45^3)/9)/((s12-s34)*s34*
(s12+s23-s45))+(s15*s45*(93*s15^3+6*s15^2*s45-
24*s15*s45^2+4*s45^3))/(36*s12*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*s45*(-93*s15^3-417*s15^2*s45+
36*s15*s45^2+4*s45^3))/(36*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)-(s15*s45*(93*s15^3-348*s15^2*s45+
148*s15*s45^2+12*s45^3))/(18*(s12+s15-s34)^2*(-s15+s34)*
(s12+s23-s45)^2)-(s15*s45*(105*s15^3-198*s15^2*s45+
176*s15*s45^2+12*s45^3))/(18*s12*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(477*s15^3-885*s15^2*s45+690*s15*s45^2+
104*s45^3)/(36*s12*(s12+s15-s34)*(s12+s23-s45))+
(2*s15*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(-s15+s34)^3*(s12+s23-s45)^3)+
(93*s15^4-471*s15^3*s45+240*s15^2*s45^2+88*s15*s45^3-8*s45^4)/
(36*s12*(s12+s15-s34)*(s12+s23-s45)^2)+
(-93*s15^4-417*s15^3*s45+972*s15^2*s45^2+88*s15*s45^3-8*s45^4)/
(36*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)+
(-93*s15^4+840*s15^3*s45-915*s15^2*s45^2+40*s15*s45^3+12*s45^4)/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(-105*s15^4+408*s15^3*s45-651*s15^2*s45^2+320*s15*s45^3+
12*s45^4)/(36*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(4*s45^3*(-2*s34^2+3*s15*(-2*s15+s45)+2*s34*(-2*s15+s45)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(2*s15*(s23^4-4*s15*s23^2*s45+s15*s23*(3*s15-4*s45)*s45-
4*s15*s45^2*(-2*s15+s45)))/(9*(-s15+s34)^3*
(s12+s23-s45)^2)-(11*s45*(s15+s45)*(s15-s23+s45)^2*
(-2*s23+3*(s15+s45)))/(2*s12^3*(-s12+s34+s45)^2)+
(11*s45^2*(s15-s23+s45)^3*(-s23+3*(s15+s45)))/
(2*s12^4*(-s12+s34+s45)^2)+(2*s23^5-30*s15^2*s23^2*s45-
17*s15*s23^3*s45+3*s15^2*s23*s45^2-2*s23^4*(-6*s15+s45)+
3*s15^2*s45^2*(8*s15+s45))/(9*(-s15+s34)^2*(s12+s23-s45)^3)-
(13*(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45)))/
(36*s12*s15)+(13*(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45)))/(36*s15*(s12+s23-s45))+
(36*s23^4+s23^3*(195*s15-38*s45)-271*s15*s23^2*s45-
4*s15*s45^2*(6*s15+s45)-s15*s23*s45*(501*s15+4*s45))/
(36*(-s15+s34)*(s12+s23-s45)^3)+
(207*s15^2-22*s23^2-258*s15*s45-32*s45^2+
32*s23*(5*s15+11*s45))/(12*s12*(s12+s15-s34))+
((s15-s23+s45)^2*(95*s15^2-74*s15*s45-169*s45^2+
4*s23*(s15+34*s45)))/(12*s12^3*(s12-s34-s45))+
(-21*s15^2+310*s23^2-1320*s15*s34-614*s34^2-778*s15*s45-
199*s34*s45+80*s45^2+s23*(81*s15-227*s34+56*s45))/
(36*(s12+s23-s45)^2)-(s15^2*s45*(135*s15^2+306*s23^2+
148*s15*s45+708*s45^2-2*s23*(65*s15+471*s45)))/
(36*s12^2*s34^3)-(s15^2*s45*(107*s15^2+358*s23^2+156*s15*s45+
1008*s45^2-2*s23*(39*s15+629*s45)))/(36*s12*s34^4)+
(s15^2*s45*(107*s15^2+358*s23^2+156*s15*s45+1008*s45^2-
2*s23*(39*s15+629*s45)))/(36*(s12-s34)*s34^4)+
(72*s15^3+357*s15^2*s45-360*s15*s45^2+104*s45^3+
s34^2*(-1827*s15+2402*s45)+s34*(-870*s15^2+2691*s15*s45-
1892*s45^2))/(36*(s12-s34)*(s12+s23-s45)^2)+
(449*s15^3+906*s15^2*s45-1144*s15*s45^2+738*s45^3+
4*s23^2*(-43*s15+56*s45)+s23*(-1117*s15^2+1186*s15*s45-
878*s45^2))/(36*(s12-s34)*s34^2)+
(s15*(285*s15^3-17*s23^3+202*s15^2*s45-126*s15*s45^2+
478*s45^3+s23^2*(62*s15+389*s45)+
s23*(-564*s15^2+355*s15*s45-796*s45^2)))/(36*s12^3*s34)+
(-33*s15^3+184*s15^2*s45-225*s15*s45^2+84*s45^3+
s34*(-33*s15^2+160*s15*s45-153*s45^2))/(6*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^2*(99*s15-1068*s45)+
6*s34*s45*(-109*s15+155*s45)+s45*(-549*s15^2+822*s15*s45-
130*s45^2))/(18*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*(-5*s15^3-24*s15^2*s45-45*s15*s45^2+80*s45^3+
s23^2*(-11*s15+13*s45)+s23*(10*s15^2+68*s15*s45-86*s45^2)))/
(9*(s12-s34)^2*s34^2)+(s45*(-33*s15^3+79*s15^2*s45-
58*s15*s45^2+4*s45^3+11*s34^2*(-3*s15+5*s45)+
s34*(-33*s15^2+67*s15*s45-50*s45^2)))/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15*(-40*s15^3+69*s23^3+154*s15^2*s45+
68*s15*s45^2-34*s45^3-34*s23^2*(2*s15+s45)+
s23*(94*s15^2-34*s45^2)))/(18*s12*(s12+s15-s34)^3)+
(s15*(-5*s15^3+9*s23^3+41*s15^2*s45-29*s15*s45^2+s45^3+
s23^2*(-7*s15+s45)+s23*(11*s15^2-18*s15*s45+s45^2)))/
(9*(s12+s15-s34)^2*(-s15+s34)^2)+
(2*s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(-s15+s34)^3*
(-s12-s15+s34))+(2*s15*(s23^3+s23^2*s45+
s23*s45*(-5*s15+s45)+s45*(7*s15^2-10*s15*s45+s45^2)))/
(9*(-s15+s34)^3*(s12+s23-s45))+
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*s12*(s12+s15-s34)^4)-
(2*s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^3)+(5*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*(s12+s15-s34)^3*(-s15+s34)^2)-
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(9*(s12+s15-s34)^4*(-s15+s34))-
(31*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(12*s12^2*(s12-s34-s45))+(2*s23^3+2*s23^2*(12*s15+s45)+
s23*s45*(17*s15+2*s45)+s45*(-49*s15^2+10*s15*s45+2*s45^2))/
(9*(-s15+s34)^2*(-s12-s15+s34))+
(2*s23^3+2*s23^2*(12*s15+s45)+s23*s45*(17*s15+2*s45)+
s45*(-49*s15^2+10*s15*s45+2*s45^2))/(9*(-s15+s34)^2*
(s12+s23-s45))+(2*s45*(s45*(10*s15^2-10*s15*s45+s45^2)-
5*s34*(2*s15^2-6*s15*s45+3*s45^2)))/(9*(s12-s34)^3*
(s12+s23-s45))-(2*(s34-s45)*s45*(s15^2*s45^2+
s15*s34*s45*(-2*s15+3*s45)+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^3)-
(-18*s15*s23^3-2*s23^4+6*s15*s23^2*s45+
s15*s23*s45*(41*s15+6*s45)+2*s15*s45*(-12*s15^2+19*s15*s45+
3*s45^2))/(9*(-s15+s34)^2*(s12+s23-s45)^2)+
(s45*(594*s34^3-726*s34^2*s45+9*s34*s45*(-69*s15+28*s45)-
4*s45*(129*s15^2-42*s15*s45+4*s45^2)))/(36*(s12+s15-s34)*
(s12+s23-s45)^3)+(72*s23^3+s23^2*(369*s15+8*s45)+
4*s45*(-207*s15^2-21*s15*s45+2*s45^2)+
s23*(-6*s15^2-80*s15*s45+8*s45^2))/(36*(-s15+s34)*
(s12+s23-s45)^2)-(s45^2*(33*s34^3+s34^2*(33*s15-28*s45)+
3*s34*(11*s15^2-12*s15*s45+4*s45^2)+
s15*(33*s15^2-44*s15*s45+8*s45^2)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(-52*s15^3-201*s15^2*s45+91*s34^2*s45-
247*s15*s45^2+52*s45^3+13*s34*(4*s15^2-17*s15*s45+11*s45^2))/
(36*s12*(s12+s23-s45)^2)+
(2*s45*(s15*(5*s15-2*s45)*s45^2+s34*s45*(-10*s15^2+17*s15*s45-
4*s45^2)+s34^2*(5*s15^2-15*s15*s45+12*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^2)+
(232*s15^3+2*s23^3-535*s15^2*s45+64*s15*s45^2+12*s45^3+
2*s23^2*(215*s15+6*s45)+s23*(-215*s15^2+88*s15*s45+12*s45^2))/
(36*(s12+s15-s34)^2*(-s15+s34))+
(140*s15^3+22*s23^3-287*s15^2*s45+344*s15*s45^2+12*s45^3-
2*s23^2*(251*s15+78*s45)+s23*(89*s15^2+368*s15*s45+12*s45^2))/
(36*s12*(s12+s15-s34)^2)+
(s45*(-12*s15^2+116*s15*s45-47*s45^2)+
2*s23*(9*s15^2-39*s15*s45+16*s45^2))/(9*(s12-s34)^2*s34)+
(-5*s15^3+137*s23^3-13*s34^3+s23^2*(33*s15-280*s34-157*s45)-
8*s15^2*s45-81*s15*s45^2+8*s45^3+7*s34^2*(51*s15+22*s45)-
s23*(-5*s15^2+225*s15*s34+258*s34^2+468*s15*s45+26*s34*s45-
8*s45^2)+s34*(174*s15^2+245*s15*s45+24*s45^2))/
(36*(s12+s23-s45)^3)+(s15*s45^3*(-6*s15+s45)+
s34^2*s45*(-22*s15^2+63*s15*s45-48*s45^2)+
3*s34*s45^2*(8*s15^2-13*s15*s45+3*s45^2)+
s34^3*(6*s15^2-25*s15*s45+33*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45)^3)+(s45*(-60*s15^2+95*s15*s45-26*s45^2)+
3*s34*(20*s15^2-85*s15*s45+73*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45))+(s34^2*(-30*s15^2+126*s15*s45-143*s45^2)-
2*s45^2*(15*s15^2-11*s15*s45+s45^2)+
s34*s45*(70*s15^2-178*s15*s45+89*s45^2))/
(9*(s12-s34)^2*(s12+s23-s45)^2)+
(-66*s23^3+78*s34^3+s23^2*(466*s15+283*s34+37*s45)-
s34^2*(156*s15+667*s45)+s34*(78*s15^2+927*s15*s45-
288*s45^2)+s45*(-81*s15^2+900*s15*s45-77*s45^2)+
s23*(281*s15^2-1526*s15*s34+1290*s34^2-1354*s15*s45+
252*s34*s45+100*s45^2))/(36*s12^3)+
(-183*s15^3+s23^2*(134*s15-31*s45)-348*s15^2*s45+
493*s15*s45^2-188*s45^3+s23*(433*s15^2-599*s15*s45+
222*s45^2))/(18*s12^2*s34)+
(s15*(173*s15^3-17*s23^3+471*s15^2*s45-144*s15*s45^2+
820*s45^3+s23^2*(-87*s15+510*s45)-
3*s23*(109*s15^2-52*s15*s45+410*s45^2)))/(36*s12^2*s34^2)+
(-449*s15^3-906*s15^2*s45+1144*s15*s45^2-738*s45^3-
4*s23^2*(-43*s15+56*s45)+s23*(1117*s15^2-1186*s15*s45+
878*s45^2))/(36*s12*s34^2)-
(s15*(57*s23^3+2*s23^2*(-16*s15+s45)+
2*s23*(29*s15^2-36*s15*s45+s45^2)+
2*(-14*s15^3+95*s15^2*s45-56*s15*s45^2+s45^3)))/
(18*(s12+s15-s34)^3*(-s15+s34))+
(s34^3*(357*s15-533*s45)+s34^2*(273*s15^2-938*s15*s45+
897*s45^2)+s45*(24*s15^3+75*s15^2*s45-24*s15*s45^2+
8*s45^3)-s34*(36*s15^3+305*s15^2*s45-633*s15*s45^2+
276*s45^3))/(36*(s12-s34)*(s12+s23-s45)^3)+
(s15*(56*s23^3+s23^2*(14*s15-562*s45)+
2*s23*(202*s15^2-214*s15*s45+787*s45^2)-
3*(64*s15^3+125*s15^2*s45-108*s15*s45^2+380*s45^3)))/
(36*(s12-s34)*s34^3)+
(s15*(-56*s23^3+2*s23^2*(-7*s15+281*s45)-
2*s23*(202*s15^2-214*s15*s45+787*s45^2)+
3*(64*s15^3+125*s15^2*s45-108*s15*s45^2+380*s45^3)))/
(36*s12*s34^3)+(6*s23^4-s23^3*(41*s15+265*s34+420*s45)+
s23^2*(-162*s15^2+1082*s15*s34-933*s34^2+1132*s15*s45+
315*s34*s45+1224*s45^2)-s23*(-13*s15^3+117*s34^3-
514*s15^2*s45+2141*s15*s45^2+1212*s45^3-
s34^2*(247*s15+932*s45)+s34*(143*s15^2+1603*s15*s45+
155*s45^2))+s45*(39*s34^3-2*s34^2*(52*s15+165*s45)+
s34*(78*s15^2+747*s15*s45+25*s45^2)+
s45*(-391*s15^2+1050*s15*s45+402*s45^2)))/(36*s12^4)+
(99*s23^4*(3*s34-5*s45)+4*s23^3*(86*s34^2+
99*s45*(3*s15+5*s45)-s34*(86*s15+297*s45))+
4*s23*s45*(13*s15^3-13*s34^3+258*s15^2*s45+891*s15*s45^2+
495*s45^3+s34^2*(39*s15+86*s45)-
3*s34*(13*s15^2+86*s15*s45+99*s45^2))-
s45^2*(52*s15^3-13*s34^3+516*s15^2*s45+1188*s15*s45^2+
495*s45^3+s34^2*(52*s15+86*s45)-s34*(78*s15^2+344*s15*s45+
297*s45^2))+6*s23^2*(13*s34^3-2*s34^2*(13*s15+43*s45)+
s34*(13*s15^2+172*s15*s45+297*s45^2)-
s45*(86*s15^2+594*s15*s45+495*s45^2)))/(36*s12^5)+
((3*s23^2)/(2*s12^3*(s12+s15-s34))-(13*s34*(2*s23+3*s34))/
(36*s12^3*s15)+(-2*s15-(17*s23)/6+(71*s34)/4)/
(s12^2*(s12+s15-s34))+(93*s15+39*s23-137*s34-60*s45)/
(s12^2*(6*s12-6*s34))+(13*s34^2*(s23-s45))/(36*s12^4*s15)+
(13*(s23+s34)^2*(s23-s45)^2)/(36*s12^2*s15*(s12+s23-s45)^3)+
(13*s34*(s23+s34)*(s23-s45))/(18*s12^2*s15*(s12+s23-s45)^2)+
(2*s15^2*(s15-s23)*s23)/(9*s12^2*(-s15+s34)^3*
(s12+s23-s45))-(11*s15*s34^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(31*s15^3)/(12*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+(13*s34*(2*s23+3*s34))/
(36*s12^2*s15*(s12+s23-s45))+(s15*(31*s15+165*s34))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(32*s15+277*s34-69*s45))/(6*s12^2*(s12-s34)*
(s12+s23-s45))+(13*s23^3*s34^2)/(36*s12^5*s45^2)+
(s15^2*(s23-3*s34))/(6*s12^2*(-s12+s34)*s45^2)-
(s23^2*s34*(-26*s15+20*s23+39*s34))/(36*s12^4*s45^2)+
(s23*(13*s15^2+7*s23^2+60*s23*s34+78*s34^2-
2*s15*(7*s23+39*s34)))/(36*s12^3*s45^2)-
(s15^2*s34^4)/(6*s12^2*(s12-s34)*(s12+s23-s45)^3*s45^2)-
(-2*s15*s23^3*(7*s23+13*s34)+s23^3*(7*s23^2+20*s23*s34+
13*s34^2)+s15^2*(7*s23^3+6*s23^2*s34-6*s23*s34^2+
6*s34^3))/(36*s12^2*(s12+s23-s45)^3*s45^2)+
(2*s15^2*s34^3)/(3*s12^2*(s12-s34)*(s12+s23-s45)^2*s45^2)+
(2*s15*s23^2*(7*s23+26*s34)+s15^2*(-7*s23^2-12*s23*s34+
18*s34^2)-s23^2*(7*s23^2+40*s23*s34+39*s34^2))/
(36*s12^2*(s12+s23-s45)^2*s45^2)-(s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(s15^2*(7*s23+18*s34)-2*s15*s23*(7*s23+39*s34)+
s23*(7*s23^2+60*s23*s34+78*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+((31*s15^3)/12-5*s15^2*s23)/(s12^3*s34*s45)-
(s23^2*s34*(-39*s15+86*s23+39*s34))/(36*s12^5*s45)+
(s15*(-89*s23+174*s34))/(12*s12^2*(s12-s34)*s45)+
(25*s23^2+s23*(281*s15-597*s34)-39*(s15^2-3*s15*s34+
2*s34^2))/(36*s12^3*s45)+
(s23*(-6*s23^2+s23*(-94*s15+305*s34)+
26*(s15^2-4*s15*s34+3*s34^2)))/(36*s12^4*s45)+
(s15*(2*s15-9*s34)*s34^3)/(4*s12^2*(s12-s34)*(s12+s23-s45)^3*
s45)+s23^5/(6*s12^2*(-s15+s34)*(s12+s23-s45)^3*s45)+
(33*s23^4+3*s15*(4*s15-27*s34)*s34^2+3*s15*s23*s34*
(-2*s15+27*s34)+s23^3*(-40*s15+153*s34)+
s23^2*(13*s15^2-133*s15*s34+39*s34^2))/
(36*s12^2*(s12+s23-s45)^3*s45)+((s15-s23)*s23^3)/
(6*s12^2*(-s15+s34)*(s12+s23-s45)^2*s45)+
(s15*s34^2*(-16*s15+139*s34))/(12*s12^2*(s12-s34)*
(s12+s23-s45)^2*s45)+(s23^3+6*s15*s34*(-3*s15+56*s34)+
s23^2*(-27*s15+352*s34)+s23*(26*s15^2-346*s15*s34+
78*s34^2))/(36*s12^2*(s12+s23-s45)^2*s45)+
(s15*(6*s15-143*s34)*s34)/(6*s12^2*(s12-s34)*(s12+s23-s45)*
s45)+(39*s15^2-14*s15*s23-25*s23^2-639*s15*s34+
597*s23*s34+78*s34^2)/(36*s12^2*(s12+s23-s45)*s45)+
(31*s15*(s15-s23)^2)/(12*s12^3*(s12-s34-s45)*s45)+
(s15^2*(112*s15+39*(s23-s45))*s45)/(36*s12^5*s34)-
(s15^2*(13*s15+17*s23-64*s45)*s45)/(18*s12^4*s34^2)-
(s15^2*(4*s15+5*s23-13*s45)*s45)/(9*s12^2*(s12-s34)^2*s34^2)+
(31*s15^3*s45)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^2)+(2*s34^2*(s15-2*s45)*s45)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(7*s15^3*s45^2)/(6*s12^3*s34^4)+(7*s15^3*s45^2)/
(6*s12^2*(s12-s34)*s34^4)-(5*s15^3*s45^2)/(6*s12^4*s34^3)-
(s15^3*s45^2)/(3*s12^2*(s12-s34)^2*s34^3)+(13*s15^3*s45^2)/
(36*s12^5*s34^2)+(2*s15^3*s45^2)/(9*s12^2*(s12-s34)^3*s34^2)-
(7*s34*s45^2)/(3*s12^2*(s12-s34)*(s12+s15-s34)^2)-
(s34*s45^2)/(s12^2*(s12-s34)^2*(s12+s15-s34))+
(31*s15^3*s45^2)/(12*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45)^3)+(s34^3*(8*s34-5*s45)*s45^2)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(4*s34^3*(3*s34-2*s45)*s45^2)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^3)+(2*s34^3*s45^2)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s15^2*(3*s15-2*s45)*s45^2)/(3*s12^2*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^2)+(2*s34*(15*s34-s45)*s45^2)/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))+
(s34*(22*s34-s45)*s45^2)/(3*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))-(s15^3*s45^3)/(9*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^3)-(2*s34^4*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s34^4*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(2*s34^4*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)+(s15^3*s45^3)/
(3*s12^2*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(4*s34^3*s45^3)/(3*s12^2*(s12-s34)*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(2*s34^3*s45^3)/(3*s12^2*(s12-s34)^2*
(s12+s15-s34)^2*(s12+s23-s45)^2)+(4*s34^3*s45^3)/
(9*s12^2*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45)^2)-
(2*s34^2*s45^3)/(3*s12^2*(s12-s34)*(s12+s15-s34)^3*
(s12+s23-s45))-(s34^2*s45^3)/(3*s12^2*(s12-s34)^2*
(s12+s15-s34)^2*(s12+s23-s45))-(2*s34^2*s45^3)/
(9*s12^2*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45^2*(-2*s15+s45))/(3*s12^2*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)+(20*s34^2*s45*(-s15+s45))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45))+
(4*s15*s45*(s15-s23+s45))/(3*s12^2*(s12+s15-s34)^2*s34)+
(2*s15^2*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34)+
(11*(s15+5*s23-5*s45)*s45*(s15-s23+s45)^2)/
(4*s12^5*(s12-s34-s45))-(11*(s15+s45)*(s15-s23+s45)^2)/
(2*s12^3*(-s12+s34+s45)^2)-(11*s45^2*(s15-s23+s45)^3)/
(2*s12^5*(-s12+s34+s45)^2)-
(11*s15^2*s34*s45*(-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^2*s45^2*(-3*s15+2*s45))/
(9*s12^2*(s15-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-5*s15+(149*s23)/36-(229*s34)/18+2*s45)/
(s12^2*(s12+s23-s45))+(2*s15^2*s45*(s15-2*s23+4*s45))/
(9*s12^2*s34*(-s12+s34)^3)+(s34^2*s45^2*(-23*s34+6*s45))/
(3*s12^2*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34^2*s45^2*(-33*s34+10*s45))/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(3*s15-11*s23+15*s45))/(3*s12^3*s34^3)+
(s45*(-17*s23+58*s34+23*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34))+(s34*s45*(-269*s34+40*s45))/
(12*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
((s15-s23+s45)^2*(-64*s15-101*s23+134*s45))/
(12*s12^4*(s12-s34-s45))+(-603*s15-281*s23+641*s34+
288*s45)/(36*s12^3)+(2*s15*s23*(-s23^2+s15*s45+s23*s45)^2)/
(9*s12^2*(-s15+s34)^3*(s12+s23-s45)^3)+
(2*s15^2*s23*(-s23^2+2*s15*s45+s23*s45))/(9*s12^2*(-s15+s34)^3*
(s12+s23-s45)^2)+(-31*s15^3+60*s15^2*s23)/
(s12^2*(12*s12*s34*s45-12*s34^2*s45))+
(s15*(-192*s15^2+86*s15*s23-4*s23^2+151*s15*s45+170*s23*s45-
166*s45^2))/(36*s12^4*s34)+
(s34*(24*s15^2-645*s15*s34-1092*s34^2+148*s15*s45+
972*s34*s45-160*s45^2))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^2)+(s15*(5*s15^2-10*s15*s23-s23^2+
19*s15*s45+14*s23*s45-22*s45^2))/(9*s12^2*(s12-s34)^2*s34)+
(2*s34^2*s45*(-5*s15*s34+5*s15*s45+8*s34*s45-2*s45^2))/
(9*s12^2*(-s12+s34)^3*(s12+s23-s45)^2)+
(2*s15*s45*(6*s15^2-12*s15*s45+s45^2))/(9*s12^2*(s15-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)-
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(9*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(3*s12^2*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45))+
(s34*s45*(56*s34^2-31*s34*s45+2*s45^2))/(3*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)-
(s34^2*s45*(71*s34^2-72*s34*s45+16*s45^2))/(12*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)-
(39*s15^2-571*s15*s23+13*s23^2-78*s15*s34+589*s23*s34+
39*s34^2+516*s15*s45-44*s23*s45-317*s34*s45+25*s45^2)/
(36*s12^4)-(89*s15^2+26*s15*s23+17*s23^2-50*s15*s45-
73*s23*s45+68*s45^2)/(s12^2*(9*s12*s34-9*s34^2))+
(273*s15^2+200*s15*s23+68*s23^2-308*s15*s45-184*s23*s45+
170*s45^2)/(36*s12^3*s34)+(s15*(119*s15^2-58*s15*s23+
86*s23^2+16*s15*s45-334*s23*s45+308*s45^2))/
(36*s12^2*(s12-s34)*s34^2)+(6*s15^3-39*s15^2*s45+
18*s15*s45^2+s45^3)/(9*s12^2*(s15-s34)*(s12+s15-s34)*
(s12+s23-s45))-(11*s45*(s15-s23+s45)^2*
(s23-2*(s15+s45)))/(2*s12^4*(-s12+s34+s45)^2)+
(-195*s15^2+16*s23^2+56*s15*s45+4*s45^2+4*s23*(29*s15+s45))/
(36*s12^2*(-s15+s34)*(s12+s23-s45))+
(s15*(s23^2*(2*s23-s45)+12*s15^2*s45-2*s15*(-2*s23+s45)^2))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^2)+
(s15*(6*s15^2+2*s23^2+s23*s45+s45^2-4*s15*(2*s23+s45)))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45))-
(5*s34*((21*s34-4*s45)*s45+4*s15*(-3*s34+s45)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(2*s34^2*(s34-s45)*s45*(2*s34*s45+s15*(-s34+s45)))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45)^3)+
(2*s45*(-3*s15*s23-4*s34*s45+6*s15*(s34+s45)))/
(9*s12^2*(s12-s34)^3)-(11*s15*s34*(s15*(-s34+s45)+
s34*(s34+s45)))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(2*s45*(s15^2-s34*s45+
s15*(-s23+s34+s45)))/(s12^2*(s12+s15-s34)^3)+
(s15*(-2*s15*(s34-32*s45)+33*s34*(3*s34+s45)))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(9*s12^2*(s15-s34)^2*(s12+s15-s34))+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(3*s12^2*(s12+s15-s34)^2*(-s15+s34))+
(31*(3*s15^2+(s23-s45)^2+s15*(-4*s23+3*s45)))/
(12*s12^3*(s12-s34-s45))-
(s15*(80*s15^2+47*s23^2-334*s23*s45+308*s45^2+
4*s15*(5*s23+4*s45)))/(36*s12^3*s34^2)+
(s34*(s34^3*(6*s15-17*s45)+s34*(14*s15-9*s45)*s45^2-
2*s15*s45^3+6*s34^2*s45*(-3*s15+5*s45)))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(s15^2*s45*(11*s23-3*(s15+5*s45)))/(3*s12^2*(s12-s34)*s34^3)+
(-28*s15^2+23*s23^2+2*s23*s45+2*s45^2+4*s15*(5*s23+7*s45))/
(18*s12^2*(s15-s34)*(s12+s15-s34))+
(-4*s15^2-262*s34^2+63*s34*s45-16*s45^2+
4*s15*(32*s34+7*s45))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(s45*(33*s34^4+2*s15^2*s45^2+
2*s15*s34*s45^2+2*s34^2*s45^2+s34^3*(-33*s15+8*s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(25*s15^2+s15*(8*s23-41*s34+8*s45)+
2*s45*(-7*s23+19*s34+8*s45))/(6*s12^2*(s12+s15-s34)^2)+
(5*s15^2+5*s23^2+18*s15*s45+17*s45^2-2*s23*(5*s15+9*s45))/
(6*s12^2*(s12+s15-s34)*s34)+(98*s23^2-598*s23*s34+
54*s34^2-36*s23*s45+217*s34*s45+16*s45^2-
s15*(89*s23+447*s34+9*s45))/(36*s12^2*(s12+s23-s45)^2)+
(28*s23^3+2*s23^2*(43*s15-9*s45)+s15*s45*(33*s15+8*s45)-
s15*s23*(141*s15+52*s45))/(36*s12^2*(-s15+s34)*
(s12+s23-s45)^2)+(22*s23^4+s23^3*(161*s15-58*s45)+
228*s15^2*s45^2+2*s23^2*s45*(-173*s15+15*s45)+
s15*s23*s45*(-276*s15+185*s45))/(36*s12^2*(-s15+s34)*
(s12+s23-s45)^3)+
(s34*(252*s34^3+6*s34^2*(39*s15-80*s45)+6*s15^2*s45+
40*s15*s45^2-20*s45^3-3*s34*(6*s15^2+67*s15*s45-
72*s45^2)))/(36*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(-198*s34^4+4*s15*s45^2*(-3*s15+2*s45)+2*s34*s45^2*
(-6*s15+5*s45)+9*s34^3*(44*s15+25*s45)-
6*s34^2*(33*s15^2+31*s15*s45-2*s45^2))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34^2*(-74*s15+95*s45)+3*s34*(22*s15^2-9*s15*s45-4*s45^2)+
2*s45*(3*s15^2-6*s15*s45+s45^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+
(2*s34*(2*s45*(18*s34^2-14*s34*s45+s45^2)-
5*s15*(3*s34^2-5*s34*s45+s45^2)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^2)+(s15*(132*s34*(s34+s45)^2+
2*s15^2*(66*s34+s45)-33*s15*(8*s34^2+11*s34*s45+s45^2)))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s34^3*(33*s15-90*s45)+2*s15*(3*s15-2*s45)*s45^2+
2*s34*(3*s15-2*s45)*s45^2+s34^2*(-33*s15^2+74*s15*s45+
6*s45^2))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(1329*s34^3-6*s34^2*(239*s15+124*s45)-
4*s45*(12*s15^2-27*s15*s45+4*s45^2)+
12*s34*(33*s15^2+29*s15*s45+10*s45^2))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(2*s23^3*(s23-s45)^2-16*s15^2*s23*(s23-s45)*s45+
6*s15^3*s45^2+s15*s23^2*(10*s23^2-23*s23*s45+13*s45^2))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(96*s23^3-6*s15^2*(67*s34+s45)-s23^2*(509*s34+249*s45)+
3*s23*(35*s34^2+159*s34*s45+45*s45^2)-
s34*(144*s34^2+78*s34*s45+85*s45^2)+
s15*(39*s23^2-394*s23*s34+921*s34^2-282*s23*s45+
853*s34*s45+210*s45^2))/(36*s12^2*(s12+s23-s45)^3)+
(297*s23^3-3*s23^2*(86*s15-86*s34+297*s45)+
3*s23*(13*s15^2-26*s15*s34+13*s34^2+172*s15*s45-
86*s34*s45+297*s45^2)-s45*(39*s15^2-39*s15*s34+13*s34^2+
258*s15*s45-86*s34*s45+297*s45^2))/(36*s12^5)+
(2*(s45*(-6*s23+25*s34+9*s45)+9*s15*(s23-2*(s34+s45))))/
(9*s12^2*(s12-s34)^2))*tr5}


projectionMatrix["ggggg","mpppp","Nf1"]=
{{1,-2,0,0,2,-2,0,0,0,0,0,0,-1,2,0,0,0,0,0,0,0,0,
1/3,0,0,0,0},{0,0,1,-1,-1,1,0,0,0,-1,1,0,1/2,-1,0,
0,0,0,0,0,-1/2,1,-1/2,0,0,0,0},{0,0,0,0,0,0,1,0,0,
-2,2,-2,0,0,0,0,0,0,0,0,-1,2,-1/3,0,0,0,0},
{0,0,0,0,0,0,0,1,-1,0,0,0,1/2,-1,0,0,-1/2,0,0,1,0,
0,1/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,
-1/2,0,0,1,1/2,-1,-1/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1}}

ampFunctions["ggggg","mpppp","Nf1"]={f11[s45]^2,f21[s23,s45],
f11[s12]*f11[s23],f11[s23]*f11[s45],f11[s15]*f11[s23],
f11[s15]*f11[s45],f11[s12]^2,f11[s15]*f11[s34],f11[s23]*f11[s34],
f11[s12]*f11[s45],f11[s34]*f11[s45],f21[s45,s12],f11[s23]^2,
f21[s15,s23],f11[s12]*f11[s15],f11[s12]*f11[s34],f11[s15]^2,
f11[s23],f11[s45],f21[s34,s15],f11[s34]^2,f21[s12,s34],Pi^2,
f11[s12],f11[s15],1,f11[s34]}


==> anc/TwoLoopRemainders/ggggg_mpppp_Nf2.txt <==
rationalBasis["ggggg","mpppp","Nf2"]=
{(-5*s34)/(18*(s12+s23-s45))+(s15^3*(-s15+s23-s45)^3)/
(18*(s12+s15-s34)^4*s34^2)+((5*s34)/18+(3*s45)/4)/s12-
(3*s45)/(4*(s12+s15-s34))-(s15*(-3*s15+3*s23-8*s45)*
(s23-s45)*s45)/(36*s12^3*s34)-
(s15*s45)/(6*s12*(s12+s23-s45))+((3*s15+23*s34)*s45)/
(18*(s12+s15-s34)*(s12+s23-s45))+(s15*(3*s15-2*s45)*s45^2)/
(9*(s12+s15-s34)^4)-(s15^2*s45^2)/(12*s12*(s12+s15-s34)*
(s12+s23-s45)^2)+(13*s15*s45^2)/(36*s12*(s12+s15-s34)*
(s12+s23-s45))-(s15^3*s45^3)/(36*s12^4*s34^2)-
(s15^3*s45^3)/(36*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
((s15^3+7*s34^3+s34^2*(s15-4*s45)+s15*s34*(s15-2*s45))*s45^3)/
(36*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s15^2*s45^3)/(6*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15^4*s45^4)/(18*s12*(s12+s15-s34)^4*(s12+s23-s45)^3)-
((s15^3+s15^2*s34+s15*s34^2+s34^3)*s45^4)/(18*(s12+s15-s34)^4*
(s12+s23-s45)^3)+(s15^3*s45^3*(-2*s15+s45))/
(9*s12*(s12+s15-s34)^4*(s12+s23-s45)^2)+
((s15^2+s15*s34+s34^2)*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^4*(s12+s23-s45)^2)+
(s15^2*s45^2*(-s23+s45))/(12*s12^4*s34)-
(s15^2*s45*(s15-s23+s45)^2)/(6*(s12+s15-s34)^3*s34^2)+
(s15^3*s45^3*(s15+2*s45))/(36*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^2*(s15-s23+s45)^2*(s23+3*s45))/
(18*(s12+s15-s34)^4*s34)+(s15^2*s45^2*(3*s15-3*s23+4*s45))/
(36*s12^3*s34^2)-((s23-s45)*(6*s34+13*s45))/(36*s12^2)-
(s34*(4*s23+15*s45))/(36*(s12+s23-s45)^2)+
(s34*s45*(5*s15-12*s34+17*s45))/(18*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45*(-14*s15+23*s45))/
(36*(s12+s15-s34)^2)+(s45*(6*s15^2+19*s15*s34-13*s15*s45-
48*s34*s45))/(36*(s12+s15-s34)^2*(s12+s23-s45))-
((s23-s45)^2*(s23*s34+3*s15*s45-s34*s45))/(36*s12^4)+
(s34*(-s23^2-3*s23*s45+(-2*s15+5*s34-5*s45)*s45))/
(36*(s12+s23-s45)^3)+(s15*s45*(3*s15^2+5*s15*s45-9*s45^2))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^2*s45^2*(3*s15^2+2*s15*s45-4*s45^2))/
(36*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*s12*(s12+s15-s34)^4*
(s12+s23-s45))-((s15+s34)*s45^2*(6*s15^2-8*s15*s45+
s45^2))/(18*(s12+s15-s34)^4*(s12+s23-s45))-
(s45*(5*s15^2-23*s15*s45+6*s45^2))/(36*(s12+s15-s34)^3)+
(s34*s45*(2*s15^2-7*s15*s34+5*s34^2+6*s15*s45-18*s34*s45+
7*s45^2))/(36*(s12+s15-s34)*(s12+s23-s45)^3)-
(s23*(4*s23^2-15*s23*s45+11*s45^2))/(36*s12*(s12+s15-s34)*
s34)+(3*s15^2-10*s15*s23+11*s23^2+26*s15*s45-41*s23*s45+
36*s45^2)/(36*s12*s34)+(3*s15^2-10*s15*s23+11*s23^2+
26*s15*s45-41*s23*s45+36*s45^2)/(36*s34*(-s12-s15+s34))+
(s15*s45*(3*s15^3-6*s15^2*s45-7*s15*s45^2+2*s45^3))/
(36*s12*(s12+s15-s34)^3*(s12+s23-s45))-
(s15*s45*(3*s15^2+3*s23^2+12*s15*s45+11*s45^2-
6*s23*(s15+2*s45)))/(36*s12^2*s34^2)+
((s23-s45)*((3*s15-3*s34-4*s45)*s45+s23*(3*s34+4*s45)))/
(36*s12^3)+(s34*s45^2*(-9*s34^2+(s15-2*s45)*s45+
2*s34*(3*s15+7*s45)))/(36*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(11*s23^2+s15*(3*s15+13*s45)-
2*s23*(5*s15+14*s45))/(36*s12*(s12+s15-s34))+
(s45*(-3*s15^2+4*s23^2-s15*s45+11*s45^2-s23*(s15+15*s45)))/
(36*s12^2*s34)+(s45*(3*s15^2*s45+s34^2*(-5*s15+34*s45)+
s34*(2*s15^2+6*s15*s45-20*s45^2)))/(36*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(-3*s23^3+s23^2*(8*s15+7*s45)-
s15*s23*(7*s15+9*s45)+s15*(2*s15^2-s15*s45-9*s45^2))/
(36*s12*(s12+s15-s34)^2)+(-2*s15^3+3*s23^3-11*s15^2*s45-
2*s15*s45^2+13*s45^3-s23^2*(8*s15+7*s45)+
s23*(7*s15^2+18*s15*s45-7*s45^2))/(36*(s12+s15-s34)^2*s34)-
(s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/
(18*s12*(s12+s15-s34)^4)+
(s15*(s15^3-2*s23^3-6*s15^2*s45-3*s15*s45^2+2*s45^3+
s23^2*(5*s15+2*s45)+s23*(-4*s15^2+s15*s45+2*s45^2)))/
(36*s12*(s12+s15-s34)^3)-
(s15*(s15^3-2*s23^3+2*s15^2*s45-11*s15*s45^2-12*s45^3+
s23^2*(5*s15+2*s45)+4*s23*(-s15^2-s15*s45+3*s45^2)))/
(36*(s12+s15-s34)^3*s34)+
(s45^2*(s34^2*(13*s15-20*s45)+3*s15^2*(s15-2*s45)+
s34*(3*s15^2-14*s15*s45+4*s45^2)))/(36*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(s15*(s15^3-s23^3+9*s15^2*s45+
21*s15*s45^2+13*s45^3+3*s23^2*(s15+3*s45)-
3*s23*(s15^2+6*s15*s45+7*s45^2)))/(36*(s12+s15-s34)^2*
s34^2)+(s15^3-s23^3+12*s15^2*s45+33*s15*s45^2+24*s45^3+
3*s23^2*(s15+4*s45)-3*s23*(s15^2+8*s15*s45+11*s45^2))/
(36*s12*s34^2)+(s15^3-s23^3+12*s15^2*s45+33*s15*s45^2+
24*s45^3+3*s23^2*(s15+4*s45)-3*s23*(s15^2+8*s15*s45+
11*s45^2))/(36*s34^2*(-s12-s15+s34))+
(s45*(3*s15*(s15^2-6*s15*s45+3*s45^2)+
s34*(5*s15^2-36*s15*s45+19*s45^2)))/(36*(s12+s15-s34)^3*
(s12+s23-s45))+((s23-s45)/(12*s12^3)-
(s23-s45)^2/(36*s12^4)+(s34*(-3*s15-3*s23+4*s34-8*s45))/
(36*s12^2*(s12+s23-s45)^2)-s34/(6*s12^2*(s12+s23-s45))-
(s15^2*s45^2)/(36*s12^4*s34^2)+(s34^3*(-s15+s34)*s45^3)/
(18*s12^2*(s12+s15-s34)^4*(s12+s23-s45)^3)+
(s15*s45*(-s23+s45))/(18*s12^4*s34)-(s15^4*(s15-s23+s45)^2)/
(18*s12^2*(s12+s15-s34)^4*s34^2)+(-s23+2*s34+s45)/
(12*s12^2*(s12+s15-s34))+((s15-s34)*s34^2*s45^2*
(-3*s15+2*s45))/(18*s12^2*(s12+s15-s34)^4*
(s12+s23-s45)^2)+(s15*s45*(s15-s23+2*s45))/
(18*s12^3*s34^2)-(s15*s45*(s15-s23+2*s45))/
(18*s12^2*(s12+s15-s34)*s34^2)-
(s15^2*(s15-2*s45)*(s15-s23+3*s45))/
(36*s12^2*(s12+s15-s34)^3*s34)+(s34*(6*s15-10*s34+21*s45))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15*s45*(s15*(s23-s34-2*s45)+s34*s45))/
(6*s12^2*(s12+s15-s34)^4)+
(s34*(3*s15^2-4*s15*s34-5*s15*s45+21*s34*s45-13*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^3*(s15^2-2*s15*s23+s23^2-s45^2))/
(18*s12^2*(s12+s15-s34)^3*s34^2)+
(s34*(-s15+s34)*s45*(3*s15^2-6*s15*s45+s45^2))/
(18*s12^2*(s12+s15-s34)^4*(s12+s23-s45))+
(s15^3*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+4*s45^2))/
(18*s12^2*(s12+s15-s34)^4*s34)+
(s34*(3*s15^2-8*s15*s34+5*s34^2+20*s15*s45-30*s34*s45+
14*s45^2))/(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(s15^2*(s15^2+s23^2+2*s15*s45+3*s45^2-2*s23*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^2*s34^2)+
(s23^2-5*s23*s45+4*s45^2-s15*(s23+s45))/
(36*s12^2*(s12+s15-s34)*s34)+(-s23^2+5*s23*s45-4*s45^2+
s15*(s23+s45))/(36*s12^3*s34)+
(2*s15*(2*s23-5*s34-3*s45)*s45+4*s34*s45^2+
s15^2*(-s23+s34+3*s45))/(36*s12^2*(s12+s15-s34)^3)+
((3*s23-10*s34-3*s45)*s45+s15*(-2*s23+3*s34+4*s45))/
(36*s12^2*(s12+s15-s34)^2)-
(s34*(s15^2+s23^2-s23*s34+s34^2+2*s23*s45-7*s34*s45+
2*s45^2+s15*(s23-2*s34+5*s45)))/(36*s12^2*
(s12+s23-s45)^3)+(s15*(s23^2-s23*(s15+5*s45)+
s45*(s15+6*s45)))/(36*s12^2*(s12+s15-s34)^2*s34)+
(s34^2*s45^2*(-5*s34^2-4*s15*(s15+s45)+s34*(9*s15+6*s45)))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34*(s15^3+s15*s45*(16*s34+s45)+s45^2*(-13*s34+2*s45)-
s15^2*(s34+10*s45)))/(36*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s34*(s15^3-s15^2*(2*s34+s45)+
s15*(s34^2+14*s34*s45-14*s45^2)+
s45*(-15*s34^2+28*s34*s45-4*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*s45*(-2*s15^3+5*s15^2*s34+s34*(7*s34-4*s45)*s45+
s15*(-3*s34^2-4*s34*s45+2*s45^2)))/
(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34*s45*(4*s34^3-2*s15*(s15+s45)^2-5*s34^2*(2*s15+3*s45)+
2*s34*(4*s15^2+9*s15*s45+3*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34*(s15^3-s34^3+8*s15^2*s45+9*s15*s45^2+2*s45^3+
3*s34^2*(s15+4*s45)-s34*(3*s15^2+20*s15*s45+15*s45^2)))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^3))*tr5,
-(s15*(-s15+s23)^3)/(18*s12^2*s34^2)+(s15*(s15-s23)*s23)/
(18*s12^2*s34)+(2*s15*s34^4)/(3*s12^2*(s15-s23)^3)-
(s34*(s23^2+3*s23*s34+2*s34^2))/(6*s12^2*s15)-
(s34^2*(s15^2+24*s15*s34+12*s34^2))/(18*s12^2*(-s15+s23)^2)-
(s34*(2*s15^2+23*s15*s34+48*s34^2))/(36*s12^2*(-s15+s23))+
(s34^2*(s23+s34)*(s23-s45))/(6*s12^3*s15)-
(s34^3*(s23-s45)^2)/(18*s12^4*s15)+(s15^6*s34)/
(9*s12*(-s15+s23)^3*(s12+s23-s45)^3)+(s15^4*(s15+4*s34))/
(12*s12*(-s15+s23)*(s12+s23-s45)^3)+(s15^5*(s15+12*s34))/
(36*s12*(-s15+s23)^2*(s12+s23-s45)^3)-
((s23+s34)^3*(s23-s45))/(18*s15*(s12+s23-s45)^3)-
(s15^4*s34*(2*s15+3*s34))/(9*s12*(-s15+s23)^3*
(s12+s23-s45)^2)-((s23+s34)^2*(s23+4*s34))/
(18*s15*(s12+s23-s45)^2)-(s15^2*(s15^2+14*s15*s34+4*s34^2))/
(12*s12*(-s15+s23)*(s12+s23-s45)^2)-
(s15^3*(2*s15^2+33*s15*s34+24*s34^2))/(36*s12*(-s15+s23)^2*
(s12+s23-s45)^2)-(s34*(34*s15^2+79*s15*s34+42*s34^2))/
(36*(-s15+s23)*(s12+s23-s45)^2)-
(s15*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^2)-
(s15^4+21*s15^3*s34+58*s15^2*s34^2+66*s15*s34^3+16*s34^4)/
(36*(-s15+s23)^2*(s12+s23-s45)^2)+(s15*s34*(3*s15+4*s34))/
(3*s12*(-s15+s23)*(s12+s23-s45))+
(s15^2*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^3*
(s12+s23-s45))+(s15*(s15^3+21*s15^2*s34+60*s15*s34^2+
24*s34^3))/(36*s12*(-s15+s23)^2*(s12+s23-s45))-
(s23^4*s34^3)/(18*s12^5*s45^2)+(s23^3*s34^2*(-s15+s23+s34))/
(6*s12^4*s45^2)-(s23^2*s34*(s15^2-2*s15*s23+s23^2-3*s15*s34+
3*s23*s34+2*s34^2))/(6*s12^3*s45^2)+
(s23*(-s15^3+s23^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-3*s15+9*s34)+3*s23*(s15^2-6*s15*s34+6*s34^2)))/
(18*s12^2*s45^2)-(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+
5*s34^3+s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+
10*s34^2))/(6*s12*s45^2)+(s23^2*(-s15+s23+s34)^3)/
(18*(s12+s23-s45)^3*s45^2)+(s23*(-s15+s23+s34)^2*
(-2*s15+2*s23+5*s34))/(18*(s12+s23-s45)^2*s45^2)+
(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2))/
(6*(s12+s23-s45)*s45^2)-(s23^3*(4*s15+s23-4*s34)*s34^2)/
(18*s12^5*s45)+(10*s15*s34^4)/(9*s12*(s15-s23)^3*s45)+
(s15^3*s34^4)/(3*s12^3*(s15-s23)^3*s45)+(2*s15^2*s34^4)/
(3*s12^2*(-s15+s23)^3*s45)+(s15^4*s34^4)/(9*s12^4*(-s15+s23)^3*
s45)+(4*s15*s34^3*(s15+s34))/(3*s12^2*(-s15+s23)^2*s45)+
(s15^2*s34^3*(s15+2*s34))/(3*s12^4*(-s15+s23)*s45)-
(5*s34^3*(9*s15+4*s34))/(18*s12*(-s15+s23)^2*s45)+
(s15^3*s34^3*(3*s15+16*s34))/(36*s12^4*(-s15+s23)^2*s45)-
(s15^2*s34^3*(19*s15+36*s34))/(36*s12^3*(-s15+s23)^2*s45)+
(s34^2*(7*s15^2+32*s15*s34+8*s34^2))/(12*s12^2*(-s15+s23)*s45)-
(s15*s34^2*(s15^2+19*s15*s34+12*s34^2))/(12*s12^3*(-s15+s23)*
s45)-(30*s15^2-21*s15*s23+3*s23^2-48*s15*s34+17*s23*s34+
64*s34^2)/(36*s12*s45)+(s34*(2*s23^4+s23^3*(6*s15-14*s34)+
2*s23*s34^2*(3*s15+2*s34)+3*s15*s34^2*(3*s15+4*s34)+
s23^2*(-10*s15^2+28*s15*s34-15*s34^2)))/(36*s12^4*s45)+
(2*s23^3-s23^2*(4*s15+9*s34)+s23*(2*s15^2+18*s15*s34-
7*s34^2)+s34*(-12*s15^2+53*s15*s34+28*s34^2))/
(36*s12^2*s45)+(4*s23^3*s34-s34^2*(3*s15^2+38*s15*s34+
12*s34^2)+s23^2*(2*s15^2-24*s15*s34+27*s34^2)+
s23*(-2*s15^3+20*s15^2*s34-45*s15*s34^2+5*s34^3))/
(36*s12^3*s45)+(s15^3*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^3*
s45)+(s15^2*s34^3*(13*s15+12*s34))/(36*(-s15+s23)^2*
(s12+s23-s45)^3*s45)+(s15*s34^2*(5*s15^2+13*s15*s34+
4*s34^2))/(12*(-s15+s23)*(s12+s23-s45)^3*s45)+
(-3*s23^4-5*s23^3*(-s15+s34)+3*s23^2*s34*(4*s15+s34)+
s34^2*(15*s15^2+26*s15*s34+4*s34^2)+
s23*(-2*s15^3+21*s15*s34^2+9*s34^3))/(36*(s12+s23-s45)^3*
s45)+(4*s15^2*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^2*s45)+
(s15*s34^3*(21*s15+16*s34))/(18*(-s15+s23)^2*(s12+s23-s45)^2*
s45)+(s34^2*(33*s15^2+84*s15*s34+16*s34^2))/
(36*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-6*s15^3-5*s23^3+s23^2*(s15-10*s34)+8*s15^2*s34+
41*s15*s34^2+32*s34^3+s23*(10*s15^2+6*s15*s34+11*s34^2))/
(36*(s12+s23-s45)^2*s45)+(10*s15*s34^4)/(9*(-s15+s23)^3*
(s12+s23-s45)*s45)+(5*s34^3*(9*s15+4*s34))/
(18*(-s15+s23)^2*(s12+s23-s45)*s45)+(s34^2*(3*s15+5*s34))/
(2*(-s15+s23)*(s12+s23-s45)*s45)+
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(9*s12*(s12+s23-s45)*s45)+
(30*s15^2-21*s15*s23+3*s23^2-48*s15*s34+17*s23*s34+64*s34^2)/
(36*(s12+s23-s45)*s45)-(s15^2*(-s15+s23)^2*s45)/
(6*s12^3*s34^2)+(s15^3*(s15-s23)*s45^2)/(6*s12^4*s34^2)-
(s15^4*s45^3)/(18*s12^5*s34^2)+(s15^2*s45^3)/
(18*s12^2*(s12+s23-s45)^3)-(s15*s45^2*(-5*s15+2*s34+2*s45))/
(18*s12^2*(s12+s23-s45)^2)+(s15^3*s45^2*(-s15-4*s23+4*s45))/
(18*s12^5*s34)-(-51*s15+18*s23+72*s34+28*s45)/(36*s12)+
(-51*s15+18*s23+72*s34+28*s45)/(36*(s12+s23-s45))+
(s15^2*s45*(s15^2+3*s15*s23-5*s23^2-9*s15*s45+5*s23*s45))/
(18*s12^4*s34)-(3*s15*s34^2+5*s34^3)/(-2*s12*s15*s45+
2*s12*s23*s45)+(s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+
4*s34*s45+s45^2))/(18*s12^2*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(18*s12*s15)+(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3)/
(18*s12*s15*(s12+s23-s45))+
(s15*(2*s15^3+4*s15^2*s34+3*s15^2*s45-6*s15*s45^2+6*s34*s45^2+
6*s45^3))/(36*s12*(s12+s23-s45)^3)+
(24*s34^4+s34^3*(64*s15-19*s45)+s15^2*s34*(3*s15-s45)+
6*s15^3*s45+14*s15*s34^2*(-2*s15+s45))/(36*s12^3*(-s15+s23))+
(s15*s34^3*(-(s34*(-2*s15+s45))+s15*(-s15+s45)))/
(3*s12^3*(-s15+s23)^3)+
(s34*(2*s15^3*s45-12*s34^3*(-4*s15+s45)-7*s15*s34^2*
(-2*s15+s45)+17*s15^2*s34*(-s15+s45)))/
(36*s12^3*(-s15+s23)^2)+(s15*s34*(s15+s34)^2*
(s34*(-2*s15+s45)+s15*(s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^3)+(s15*(-s23^3+5*s15^2*s45-7*s15*s23*s45+
s23^2*(s15+s45)))/(18*s12^3*s34)-
(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45))/
(18*s15*(s12+s23-s45))+(18*s15^2+13*s23^2-41*s15*s34-
11*s34^2-28*s15*s45+22*s34*s45+8*s45^2+
4*s23*(-4*s15+7*s34+2*s45))/(36*(s12+s23-s45)^2)-
(60*s15^2+60*s34^2-95*s15*s45+38*s45^2+17*s34*(-7*s15+6*s45))/
(36*s12*(s12+s23-s45))+((s15+s34)*(4*s34^3*(-4*s15+s45)+
s15^3*(s15+s45)+s15^2*s34*(7*s15+18*s45)+
s15*s34^2*(-34*s15+21*s45)))/(36*(-s15+s23)^2*
(s12+s23-s45)^3)+(-8*s34^4+42*s15*s34^2*(-2*s15+s45)+
2*s15^3*(s15+2*s45)+s34^3*(-64*s15+13*s45)+
s15^2*s34*(-14*s15+33*s45))/(36*(-s15+s23)*(s12+s23-s45)^3)+
(8*s15^3-29*s15^2*s45-14*s34^2*s45+38*s15*s45^2-8*s45^3+
s34*(-25*s15^2+34*s15*s45-22*s45^2))/
(36*s12*(s12+s23-s45)^2)+
((s15-s34)*(s15^2*s34*(9*s15-2*s45)*s45+3*s15^3*s45^2+
4*s34^3*(-3*s15+s45)^2+s15*s34^2*(9*s15^2+15*s15*s45-
5*s45^2)))/(36*s12^4*(-s15+s23)^2)+
(2*s23^2+27*s23*s34+7*s34^2+2*s23*(-7*s15+s45)+
s34*(-30*s15+8*s45)+2*(6*s15^2-8*s15*s45+s45^2))/(36*s12^2)-
(s15*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^3)+
((s15-s34)*(s15^2*s45^2-4*s34^3*(-3*s15+s45)-
2*s15*s34*s45*(-3*s15+s45)+s34^2*(9*s15^2-2*s15*s45+s45^2)))/
(12*s12^4*(-s15+s23))+(26*s34^3-2*s23^2*(s15+s34)+
6*s15^2*s45-3*s15*s34*(3*s15+5*s45)+s34^2*(13*s15+11*s45)+
s23*(-18*s34^2+2*s15*(-2*s15+s45)+s34*(25*s15+6*s45)))/
(36*s12^3)+(6*s23^3-24*s34^3+s23^2*(-7*s15+4*s34+s45)+
6*s15*s34*(-3*s15+2*s45)+3*s34^2*(-19*s15+5*s45)+
s15*(-2*s15^2+7*s15*s45-6*s45^2)+
s23*(-18*s34^2+2*s15*(s15-2*s45)+s34*(-24*s15+7*s45)))/
(36*(s12+s23-s45)^3)+(4*s23^3*s34*(-s15+s34)-
6*s23^2*(-s15+s34)^2*(s34+s45)+4*s23*s45*
(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(-12*s34^4-2*s23^3*(s15+3*s34)+20*s15^2*s45^2+
3*s34^3*(-2*s15+s45)-3*s15*s34*s45*(s15+4*s45)+
2*s23^2*(-5*s15*s34+6*s34^2+2*s15*s45+3*s34*s45)+
2*s34^2*(9*s15^2-s15*s45+3*s45^2)+
s23*(9*s34^3-s34^2*(29*s15+10*s45)-
2*s34*(-11*s15^2-7*s15*s45+s45^2)-
2*s15*(s15^2+7*s15*s45+s45^2)))/(36*s12^4)+
(-(s15*(s15-s23)^2)/(18*s12^3*s34^2)-(s15*s23)/(18*s12^3*s34)+
(s15*(2*s15-3*s34)*s34^2)/(9*s12^3*(s15-s23)^3)+
(s34*(2*s23+3*s34))/(18*s12^3*s15)+
(-3*s15^2+8*s15*s34-15*s34^2)/(36*s12^3*(s15-s23))+
(s34*(-8*s15^2+7*s15*s34+12*s34^2))/(36*s12^3*(s15-s23)^2)+
(9*s15-2*(s23+5*s34))/(36*s12^3)-((s23+s34)^2*(s23-s45)^2)/
(18*s12^2*s15*(s12+s23-s45)^3)-(s34*(s23+s34)*(s23-s45))/
(9*s12^2*s15*(s12+s23-s45)^2)+(s15*(2*s15-3*s34)*s34^2)/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45))-(s34*(2*s23+3*s34))/
(18*s12^2*s15*(s12+s23-s45))+
(s34*(8*s15^2-7*s15*s34-12*s34^2))/(36*s12^2*(s15-s23)^2*
(s12+s23-s45))+(3*s15^2-8*s15*s34+15*s34^2)/
(36*s12^2*(s15-s23)*(s12+s23-s45))+
(-9*s15+2*(s23+5*s34))/(36*s12^2*(s12+s23-s45))-
(s23^3*s34^2)/(18*s12^5*s45^2)+(s23^2*s34*(-2*s15+2*s23+3*s34))/
(18*s12^4*s45^2)-(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-
2*s15*(s23+3*s34)))/(18*s12^3*s45^2)+
(s23^3*(-s15+s23+s34)^2)/(18*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(18*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(18*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(18*s12^5*s45)+(s15^2*s34^3)/(3*s12^3*(s15-s23)^3*s45)+
(s15^3*s34^3)/(9*s12^4*(-s15+s23)^3*s45)+(s34^2*(5*s15+2*s34))/
(6*s12^3*(s15-s23)*s45)+(s15^2*s34^2*(s15+4*s34))/
(12*s12^4*(s15-s23)^2*s45)+(s15*s34^2*(3*s15+4*s34))/
(12*s12^4*(-s15+s23)*s45)-(s15*s34^2*(5*s15+8*s34))/
(12*s12^3*(s15-s23)^2*s45)-(-6*s15^2+4*s15*s23+2*s23^2+
18*s15*s34-6*s23*s34+3*s34^2)/(36*s12^3*s45)+
(-4*s15^2*s23+2*s15*(s23^2+8*s23*s34+3*s34^2)+
s34*(-4*s23^2-9*s23*s34+4*s34^2))/(36*s12^4*s45)+
(s15^4*s34^3)/(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^3*s45)+
(s15^3*s34^2*(9*s15+16*s34))/(36*s12^2*(s15-s23)^2*
(s12+s23-s45)^3*s45)+(s15^2*s34*(s15^2+6*s15*s34+
4*s34^2))/(6*s12^2*(-s15+s23)*(s12+s23-s45)^3*s45)+
(6*s15^3*s34-s23*(5*s23-4*s34)*(s23+s34)^2+
s15^2*(-2*s23^2+6*s23*s34+27*s34^2)+
2*s15*(4*s23^3+7*s23^2*s34+9*s23*s34^2+6*s34^3))/
(36*s12^2*(s12+s23-s45)^3*s45)+(2*s15^3*s34^3)/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2*s45)+
(s15^2*s34^2*(s15+2*s34))/(3*s12^2*(s15-s23)^2*
(s12+s23-s45)^2*s45)+(s15*s34^2*(3*s15+2*s34))/
(3*s12^2*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-3*s23^3+s23^2*(3*s15-7*s34)+4*s34^2*(3*s15+s34)+
s15*s23*(-2*s15+7*s34))/(18*s12^2*(s12+s23-s45)^2*s45)+
(s15^2*s34^3)/(3*s12^2*(-s15+s23)^3*(s12+s23-s45)*s45)+
(s34^2*(5*s15+2*s34))/(6*s12^2*(-s15+s23)*(s12+s23-s45)*
s45)+(s15*s34^2*(5*s15+8*s34))/(12*s12^2*(s15-s23)^2*
(s12+s23-s45)*s45)+(-6*s15^2+4*s15*s23+2*s23^2+
18*s15*s34-6*s23*s34+3*s34^2)/(36*s12^2*(s12+s23-s45)*
s45)+(s15^2*(s15-s23)*s45)/(9*s12^4*s34^2)-
(s15^2*(s15+3*s23-3*s45)*s45)/(18*s12^5*s34)-
(s15^3*s45^2)/(18*s12^5*s34^2)+(s34^2*(-s23+s45))/
(18*s12^4*s15)+(2*s15^2*s34*(s15-3*s45)-s15^3*s45+
8*s34^3*(-4*s15+s45)+12*s15*s34^2*(-2*s15+s45))/
(36*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
(-(s15^3*s34*s45)+2*s15*s34^3*(-2*s15+s45))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2)+
(s15*(s15*(s23-4*s45)+2*s23*(-s23+s45)))/(18*s12^4*s34)+
(s15*s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^4*(s15-s23)^3)+((s15-s34)*(s34*(8*s34-3*s45)+
3*s15*(4*s34+s45)))/(36*s12^4*(-s15+s23))+
((s15-s34)*(-4*s34^2*s45+3*s15^2*(2*s34+s45)+
s15*s34*(16*s34+s45)))/(36*s12^4*(s15-s23)^2)+
(s23*(-s15+s34)+3*s15*(s15+s45)-s34*(3*s15+2*s45))/
(18*s12^4)+(5*s15^2+12*s23^2+2*s23*(7*s34-4*s45)-
6*s34*(3*s34+s45)-s15*(3*s23+4*s34+5*s45))/
(36*s12^2*(s12+s23-s45)^2)+
(-5*s15^3+4*s34^2*(4*s34-3*s45)+2*s15*s34*(24*s34+s45)+
s15^2*(-4*s34+6*s45))/(36*s12^2*(s15-s23)*(s12+s23-s45)^
2)-(s15*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45)^3)+(-2*s15^3+7*s23^3-
s23^2*(2*s34+3*s45)+s15^2*(-2*s23-38*s34+5*s45)+
s34*(-12*s34^2+25*s34*s45-6*s45^2)-
2*s15*(4*s23^2+16*s23*s34+31*s34^2-2*s23*s45-19*s34*s45+
s45^2)-s23*(21*s34^2-10*s34*s45+s45^2))/
(36*s12^2*(s12+s23-s45)^3)+(s15^3*(s15-s45)*s45-
4*s34^3*(-3*s15+s45)^2+s15*s34^2*(-51*s15^2+59*s15*s45-
17*s45^2)-2*s15^2*s34*(5*s15^2-14*s15*s45+7*s45^2))/
(36*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(2*s15^4+6*s15^3*(8*s34-s45)+3*s34^2*s45*(-4*s34+3*s45)+
s15^2*(105*s34^2-62*s34*s45+3*s45^2)+
2*s15*s34*(18*s34^2-35*s34*s45+8*s45^2))/(36*s12^2*(s15-s23)*
(s12+s23-s45)^3)+(-3*s15^2*(s23-s45)+
s34*(3*s23^2-3*s23*(s34+s45)+s45*(s34+s45))-
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(18*s12^5))*
tr5,-(s15*(-s15+s23)^3)/(18*s12^2*s34^2)+
(s15*(s15-s23)*s23)/(18*s12^2*s34)-
(s34*(s23^2+3*s23*s34+2*s34^2))/(6*s12^2*s15)-
(s23+4*s34)/(6*s12-6*s45)-(s34*(s23+s34)^2)/(9*(s12-s45)^3)+
(s23^2+8*s23*s34+13*s34^2)/(36*(s12-s45)^2)+
(s34^2*(s23+s34)*(s23-s45))/(6*s12^3*s15)-
(s34^3*(s23-s45)^2)/(18*s12^4*s15)-((s23+s34)^3*(s23-s45))/
(18*s15*(s12+s23-s45)^3)-((s23+s34)^2*(s23+4*s34))/
(18*s15*(s12+s23-s45)^2)-s34^3/(6*(s12-s45)*
(s12+s23-s45)^2)+s34^3/(6*(s12-s45)^2*(s12+s23-s45))-
(5*s34^2)/(6*(s12-s45)*(s12+s23-s45))+
(s23^4*s34^3)/(s12*s45^6)-(s23^4*s34^3)/((s12-s45)*s45^6)+
(11*s23^4*s34^3)/(18*s12^2*s45^5)-
(s23^3*s34^2*(15*s23+44*(-s15+s34)))/(12*s12*s45^5)+
(7*s23^4*s34^3)/(18*(s12-s45)^2*s45^5)+
(s23^3*s34^2*(15*s23+44*(-s15+s34)))/(12*(s12-s45)*s45^5)+
(s23^4*s34^3)/(3*s12^3*s45^4)+
(s23^2*s34*(49*s15^2-24*s15*s23+8*s23^2-139*s15*s34+
65*s23*s34+90*s34^2))/(18*s12*s45^4)-
(s23^3*s34^2*(13*s23+41*(-s15+s34)))/(18*s12^2*s45^4)-
(s23^3*s34^2*(19*s23+50*(-s15+s34)))/(36*(s12-s45)^2*s45^4)-
(s23^2*s34*(49*s15^2-24*s15*s23+8*s23^2-139*s15*s34+
65*s23*s34+90*s34^2))/(18*(s12-s45)*s45^4)+
(s23^4*s34^3)/(6*s12^4*s45^3)+
(s23^2*s34*(36*s15^2-19*s15*s23+6*s23^2-96*s15*s34+43*s23*s34+
60*s34^2))/(18*s12^2*s45^3)-
(s23^3*s34^2*(5*s23+16*(-s15+s34)))/(12*s12^3*s45^3)-
(s23*(3*s23^3+2*s23^2*(-5*s15+24*s34)+
2*s23*(s15^2-52*s15*s34+75*s34^2)+
2*(-5*s15^3+46*s15^2*s34-101*s15*s34^2+60*s34^3)))/
(36*s12*s45^3)+(2*s23^3*s34^2*(-2*s15+s23+2*s34))/
(9*(s12-s45)^3*s45^3)+(s23^2*s34*(13*s15^2-5*s15*s23+2*s23^2-
43*s15*s34+22*s23*s34+30*s34^2))/(18*(s12-s45)^2*s45^3)+
(s23*(3*s23^3+2*s23^2*(-5*s15+24*s34)+
2*s23*(s15^2-52*s15*s34+75*s34^2)+
2*(-5*s15^3+46*s15^2*s34-101*s15*s34^2+60*s34^3)))/
(36*(s12-s45)*s45^3)+(s23^3*(2*s15+s23-2*s34)*s34^2)/
(6*s12^4*s45^2)-(s23^4*s34^3)/(18*s12^5*s45^2)-
(s23^2*s34*(-6*s15^2+s23^2+14*s15*s34-2*s23*s34-8*s34^2))/
(6*s12^3*s45^2)-(-9*s15^3+3*s23^3+33*s15^2*s34-41*s15*s34^2+
15*s34^3+2*s23^2*(-7*s15+9*s34)+s23*(20*s15^2-52*s15*s34+
30*s34^2))/(18*s12*s45^2)+
(s23*(s23^3+3*s23^2*(-s15+s34)+6*s23*(s15^2-2*s34^2)+
2*(s15^3-9*s15^2*s34+18*s15*s34^2-10*s34^3)))/
(18*s12^2*s45^2)+(s23*(-2*s15*s23^2+s23^3-
2*s23*(-2*s15^2+2*s15*s34+9*s34^2)-
2*s34*(s15^2-11*s15*s34+10*s34^2)))/(36*(s12-s45)^2*s45^2)+
(-6*s23^3+s23^2*(13*s15-36*s34)+s23*(-7*s15^2+56*s15*s34-
60*s34^2)+s34*(-21*s15^2+49*s15*s34-30*s34^2))/
(18*(s12-s45)*s45^2)+(s23^2*(-s15+s23+s34)^3)/
(6*(s12+s23-s45)^3*s45^2)+(s23*(-s15+s23+s34)^2*
(-2*s15+2*s23+5*s34))/(6*(s12+s23-s45)^2*s45^2)+
(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2))/
(2*(s12+s23-s45)*s45^2)+
(s23^2*(s23^2+s23*(3*s15-7*s34)+4*s15*(s15-s34))*s34)/
(18*s12^4*s45)-(s23^3*(4*s15+s23-4*s34)*s34^2)/(18*s12^5*s45)-
(63*s15^2-34*s15*s23+6*s23^2-80*s15*s34+16*s23*s34+10*s34^2)/
(36*s12*s45)+(s23^3-s23^2*(2*s15+3*s34)+
s23*(s15^2+9*s15*s34-14*s34^2)-2*s34*(3*s15^2-8*s15*s34+
5*s34^2))/(18*s12^2*s45)+
(s23*(4*s23^2*s34+4*s15*(s15^2-4*s15*s34+3*s34^2)+
s23*(5*s15^2-12*s15*s34+15*s34^2)))/(36*s12^3*s45)+
(2*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*(s12-s45)^3*s45)+
(-s23^3+s23^2*(s15-6*s34)+s23*(7*s15-10*s34)*s34+
(7*s15-5*s34)*s34^2)/(18*(s12-s45)^2*s45)-
(s23*(-s15+s23+s34)^2*(s15+2*s23+2*s34))/
(6*(s12+s23-s45)^3*s45)+(-5*s23^3+s23^2*(4*s15-22*s34)+
s23*(7*s15^2+16*s15*s34-29*s34^2)-
6*(s15^3-s15^2*s34-2*s15*s34^2+2*s34^3))/
(12*(s12+s23-s45)^2*s45)-(-21*s15^2+6*s15*s23+3*s23^2+
8*s15*s34+16*s23*s34+25*s34^2)/(12*(s12+s23-s45)*s45)+
(s15^3-2*s15^2*s34+(7*s15*s34^2)/6)/(s12*(s12+s23-s45)*s45)+
((-7*s15*s34^2)/6+s34^3)/((s12-s45)*(s12+s23-s45)*s45)-
(s15^2*(-s15+s23)^2*s45)/(6*s12^3*s34^2)+(s15^3*(s15-s23)*s45^2)/
(6*s12^4*s34^2)-(s15^4*s45^3)/(18*s12^5*s34^2)+
(s15^2*s45^3)/(18*s12^2*(s12+s23-s45)^3)+
(s23^4*s34^3)/(9*s45^4*(-s12+s45)^3)+
(s23^2*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*s45^2*(-s12+s45)^3)-
(s15*s45^2*(-5*s15+2*s34+2*s45))/(18*s12^2*(s12+s23-s45)^2)+
(s15^3*s45^2*(-s15-4*s23+4*s45))/(18*s12^5*s34)-
(-33*s15+9*s23+36*s34+14*s45)/(18*s12)+
(-33*s15+12*s23+48*s34+14*s45)/(18*(s12+s23-s45))+
(s15^2*s45*(s15^2+3*s15*s23-5*s23^2-9*s15*s45+5*s23*s45))/
(18*s12^4*s34)+(-16*s15*s23+15*s23^2-56*s15*s34+64*s23*s34+
85*s34^2)/(36*s12*s45-36*s45^2)+
(s15*s45*(s15^2-s15*s45+s34*s45+s45^2))/
(6*s12*(s12+s23-s45)^3)+
(s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(18*s12^2*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(18*s12*s15)-(52*s15^2-66*s15*s34+30*s34^2-55*s15*s45+
51*s34*s45+19*s45^2)/(18*s12*(s12+s23-s45))+
(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3)/
(18*s12*s15*(s12+s23-s45))+
(s15*(-s23^3+5*s15^2*s45-7*s15*s23*s45+s23^2*(s15+s45)))/
(18*s12^3*s34)-(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45))/(18*s15*(s12+s23-s45))+
(6*s15^2+s23^2-14*s15*s34+14*s34^2-8*s15*s45+4*s34*s45+
s45^2+s23*(-7*s15+12*s34+s45))/(18*s12^2)+
(29*s15^2+15*s23^2-24*s15*s34+39*s34^2-28*s15*s45+
22*s34*s45+8*s45^2+2*s23*(-9*s15+24*s34+4*s45))/
(36*(s12+s23-s45)^2)+(6*s23^3+3*s34^3+
3*s23^2*(-s15+5*s34)+s23*(-3*s15*s34+12*s34^2+
s15*(s15-3*s45))-3*s15*s34*s45+
s15*(-3*s15^2+2*s15*s45-3*s45^2))/(18*(s12+s23-s45)^3)-
(-24*s15^3+41*s15^2*s45+14*s34^2*s45-38*s15*s45^2+8*s45^3+
2*s34*(9*s15^2-17*s15*s45+11*s45^2))/
(36*s12*(s12+s23-s45)^2)+(-(s23^2*(s15+s34))+
s23*(-12*s34^2+s15*(-2*s15+s45)+s34*(11*s15+3*s45))+
s34*(-6*s34^2-6*s15*(s15+s45)+s34*(12*s15+7*s45)))/
(18*s12^3)+(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*
(s34+s45)+4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+
s34^2*(-3*s15+s45)+s15^2*(-s15+3*s45))-
s45^2*(s34^3+s34^2*(-4*s15+s45)+2*s15^2*(-2*s15+3*s45)+
s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(-(s23^3*(s15+3*s34))+s23^2*(-5*s15*s34+6*s34^2+2*s15*s45+
3*s34*s45)+s45*(-3*s34^3+10*s15^2*s45-6*s15*s34*(s15+s45)+
s34^2*(8*s15+3*s45))+s23*(6*s34^3-5*s34^2*(2*s15+s45)+
s15*(2*s15^2-7*s15*s45-s45^2)+s34*(2*s15^2+7*s15*s45-
s45^2)))/(18*s12^4)+(-(s15*(s15-s23)^2)/(18*s12^3*s34^2)-
(s15*s23)/(18*s12^3*s34)+(s34*(2*s23+3*s34))/(18*s12^3*s15)-
(-3*s15+s23+5*s34)/(18*s12^3)-((s23+s34)^2*(s23-s45)^2)/
(18*s12^2*s15*(s12+s23-s45)^3)-(s34*(s23+s34)*(s23-s45))/
(9*s12^2*s15*(s12+s23-s45)^2)-(s34*(2*s23+3*s34))/
(18*s12^2*s15*(s12+s23-s45))+(-21*s15+18*s23+61*s34-
6*s45)/(36*s12^2*(s12+s23-s45))+(s23^3*s34^2)/
(3*s12^3*s45^4)-(s23^3*s34^2)/(3*s12^2*(s12-s45)*s45^4)+
(s23^3*s34^2)/(6*s12^4*s45^3)-
(s23^2*s34*(-10*s15+3*(s23+4*s34)))/(12*s12^3*s45^3)+
(s23^3*s34^2)/(6*s12^2*(s12-s45)^2*s45^3)+
(s23^2*s34*(-10*s15+3*(s23+4*s34)))/(12*s12^2*(s12-s45)*
s45^3)+(s23^2*(4*s15+2*s23-3*s34)*s34)/(18*s12^4*s45^2)-
(s23^3*s34^2)/(18*s12^5*s45^2)+
(s23*(10*s15^2-2*s23^2+s15*(s23-24*s34)-3*s23*s34+
12*s34^2))/(36*s12^3*s45^2)-(s23^2*s34*(-10*s15+s23+12*s34))/
(36*s12^2*(s12-s45)^2*s45^2)-
(s23*(16*s15^2-11*s15*s23+4*s23^2-60*s15*s34+33*s23*s34+
48*s34^2))/(36*s12^2*(s12-s45)*s45^2)+
(s23^3*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(18*s12^5*s45)-(-3*s15^2+2*s15*s23+s23^2+9*s15*s34-
3*s23*s34-6*s34^2)/(18*s12^3*s45)+
(s23*(s15^2+s15*(s23+2*s34)-s34*(2*s23+3*s34)))/
(18*s12^4*s45)+(s23^2*s34*(-2*s15+s23+3*s34))/
(9*s12^2*(s12-s45)^3*s45)-(s23*(-2*s15^2-2*s15*s23+s23^2+
4*s15*s34+5*s23*s34))/(36*s12^2*(s12-s45)^2*s45)-
(s23^2*(s15^2-4*s15*(s23+s34)+3*(s23+s34)^2))/
(6*s12^2*(s12+s23-s45)^3*s45)-
(s23*(4*s15^2-9*s15*s23+5*s23^2-16*s15*s34+19*s23*s34+
14*s34^2))/(12*s12^2*(s12+s23-s45)^2*s45)-
(6*s15^2+4*s23^2+21*s23*s34+20*s34^2-2*s15*(5*s23+12*s34))/
(12*s12^2*(s12+s23-s45)*s45)+(s15^2*(s15-s23)*s45)/
(9*s12^4*s34^2)-(s15^2*(s15+3*s23-3*s45)*s45)/(18*s12^5*s34)+
(s34^2*s45)/(6*s12^2*(s12-s45)*(s12+s23-s45)^2)-
(s34^2*s45)/(6*s12^2*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^2)/(18*s12^5*s34^2)+(s23^3*s34^2)/
(9*s12^2*s45^2*(-s12+s45)^3)+(s34^2*(-s23+s45))/
(18*s12^4*s15)+(s34*(4*s15-6*s34+3*s45))/(6*s12^2*(s12-s45)*
(s12+s23-s45))+(15*s15-16*s23-51*s34+6*s45)/
(36*s12^2*(s12-s45))+(18*s23^2+52*s23*s34+30*s34^2-
3*s15*(7*s23+8*s34)-9*s23*s45-17*s34*s45)/
(36*s12^2*(s12+s23-s45)^2)+(12*s15^2-26*s15*s23+14*s23^2-
54*s15*s34+57*s23*s34+48*s34^2)/(s12^2*(36*s12*s45-
36*s45^2))+(3*s34^2+s23*(-s15+s34)+3*s15*(s15+s45)-
2*s34*(3*s15+s45))/(18*s12^4)+
(s15*(s15*(s23-4*s45)+2*s23*(-s23+s45)))/(18*s12^4*s34)+
(2*s23^2+s34*(-6*s15+12*s34-7*s45)-
s23*(2*s15-13*s34+s45))/(36*s12^2*(s12-s45)^2)+
(s34*(-2*s23^2+s34*s45+s23*(2*s15-3*s34+s45)))/
(9*s12^2*(s12-s45)^3)+(-(s15*s23*(7*s23+6*s34))+
(s23+s34)*(11*s23^2+9*s23*s34-5*s23*s45-3*s34*s45))/
(18*s12^2*(s12+s23-s45)^3)+(-3*s15^2*(s23-s45)+
s34*(3*s23^2-3*s23*(s34+s45)+s45*(s34+s45))-
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(18*s12^5))*
tr5,-s23^3/(3*s12^2*(s12+s15-s34))+
(2*s34^4)/(3*s12^2*(-s15+s23)^2)+s34^4/(3*s12^2*s15*(-s15+s23))+
(s34^2*(s15+24*s34))/(18*s12^2*(-s15+s23))+
(s23^3+4*s23^2*s34+6*s23*s34^2+5*s34^3)/(6*s12^2*s15)-
(s34*(s23^3+s34^2*(s34-2*s45)+2*s23*s34*(s34-s45)+
s23^2*(2*s34-s45)))/(6*s12^3*s15)+
(28*s15-45*s23+58*s34-35*s45)/(36*s12)-
(s15^5*s34)/(9*s12*(-s15+s23)^2*(s12+s23-s45)^3)-
(s15^4*(s15+10*s34))/(36*s12*(-s15+s23)*(s12+s23-s45)^3)+
(4*s23^4+s23*s34^2*(4*s34-7*s45)+s34^3*(s34-4*s45)+
s23^3*(7*s34-4*s45)+7*s23^2*s34*(s34-s45))/
(18*s15*(s12+s23-s45)^3)+(s23^4*(s23-s45))/
(18*s15*(-s15+s34)*(s12+s23-s45)^3)+
(2*s34^4)/(9*s15*(-s15+s23)*(s12+s23-s45)^2)+
s23^4/(18*s15*(-s15+s34)*(s12+s23-s45)^2)+
(s15^3*s34*(2*s15+3*s34))/(9*s12*(-s15+s23)^2*
(s12+s23-s45)^2)+(s15^2*(2*s15^2+29*s15*s34+18*s34^2))/
(36*s12*(-s15+s23)*(s12+s23-s45)^2)+
(s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^2*(s12+s23-s45)^2)+
(7*s23^3+16*s23^2*s34+19*s23*s34^2+13*s34^3)/
(18*s15*(s12+s23-s45)^2)+(s15^3+19*s15^2*s34+52*s15*s34^2+
54*s34^3)/(36*(-s15+s23)*(s12+s23-s45)^2)-
(s15*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^2*
(s12+s23-s45))-(s15^3+19*s15^2*s34+54*s15*s34^2+12*s34^3)/
(36*s12*(-s15+s23)*(s12+s23-s45))+(s15*(-s15+s23-s45)^3)/
(6*(s12+s15-s34)^2*s34^2)-(4*s23^4*s34^3)/(9*s12*s45^6)+
(4*s23^4*s34^3)/(9*(s12-s45)*s45^6)-(s23^4*s34^3)/(3*s12^2*s45^5)+
(s23^3*s34^2*(23*s23+58*(-s15+s34)))/(36*s12*s45^5)-
(s23^4*s34^3)/(9*(s12-s45)^2*s45^5)-
(s23^3*s34^2*(23*s23+58*(-s15+s34)))/(36*(s12-s45)*s45^5)-
(2*s23^4*s34^3)/(9*s12^3*s45^4)-
(s23^2*s34*(15*s15^2-7*s15*s23+3*s23^2-51*s15*s34+28*s23*s34+
36*s34^2))/(18*s12*s45^4)+(s23^3*s34^2*(5*s23+14*(-s15+s34)))/
(12*s12^2*s45^4)+(2*s23^3*s34^2*(-2*s15+s23+2*s34))/
(9*(s12-s45)^2*s45^4)+(s23^2*s34*(15*s15^2-7*s15*s23+3*s23^2-
51*s15*s34+28*s23*s34+36*s34^2))/(18*(s12-s45)*s45^4)-
(s23^4*s34^3)/(9*s12^4*s45^3)-
(s23^2*s34*(11*s15^2-3*s15*s23+s23^2-35*s15*s34+16*s23*s34+
24*s34^2))/(18*s12^2*s45^3)+
(s23^3*s34^2*(7*s23+26*(-s15+s34)))/(36*s12^3*s45^3)+
(s23*(-s23^3+2*s23^2*(s15+2*s34)+2*s34*(s15^2-15*s15*s34+
14*s34^2)+s23*(-4*s15^2+30*s34^2)))/(36*s12*s45^3)-
(s23^2*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^2*s45^3)+
(s23*(s23^3-2*s23^2*(s15+2*s34)+s23*(4*s15^2-30*s34^2)-
2*s34*(s15^2-15*s15*s34+14*s34^2)))/(36*(s12-s45)*s45^3)-
(s23^3*(s23+10*(s15-s34))*s34^2)/(36*s12^4*s45^2)+
(s23^2*s34*(-7*s15^2+s23^2+19*s15*s34-12*s34^2-
s23*(s15+4*s34)))/(18*s12^3*s45^2)+
(s23^3+s34^2*(-7*s15+4*s34)+s23^2*(-s15+5*s34)+
s23*s34*(-7*s15+8*s34))/(18*s12*s45^2)+
(s23*(-s23^3+s23^2*(2*s15-4*s34)+2*s34*(s15^2-7*s15*s34+
6*s34^2)+s23*(-4*s15^2+8*s15*s34+6*s34^2)))/
(36*s12^2*s45^2)+(2*s23*s34*(-s15+s23+s34)*(s23+2*s34))/
(9*(s12-s45)^2*s45^2)+(-s23^3+s23^2*(s15-5*s34)+
s23*(7*s15-8*s34)*s34+(7*s15-4*s34)*s34^2)/
(18*(s12-s45)*s45^2)+(10*s34^4)/(9*s12*(-s15+s23)^2*s45)-
(2*s15*s34^4)/(3*s12^2*(-s15+s23)^2*s45)+
(s15^2*s34^4)/(3*s12^3*(-s15+s23)^2*s45)-
(s15^3*s34^4)/(9*s12^4*(-s15+s23)^2*s45)-(s34^3*(4*s15+3*s34))/
(3*s12^2*(-s15+s23)*s45)-(s15^2*s34^3*(3*s15+14*s34))/
(36*s12^4*(-s15+s23)*s45)+(s15*s34^3*(19*s15+30*s34))/
(36*s12^3*(-s15+s23)*s45)+(6*s15^2-12*s15*s23+5*s23^2-
71*s15*s34+43*s23*s34+128*s34^2)/(36*s12*s45)-
(s34*(-(s23^3*(-2*s15+s34))+3*s23*s34^2*(s15+2*s34)+
s15*s34^2*(3*s15+10*s34)+s23^2*(8*s15^2-18*s15*s34+
15*s34^2)))/(36*s12^4*s45)+(s34^3*(19*s15+18*s34)+
s23^2*(-3*s15^2-2*s15*s34+18*s34^2)+
s23*s34*(8*s15^2-22*s15*s34+39*s34^2))/(36*s12^3*s45)-
(s23^3+s23^2*(-4*s15+13*s34)+2*s34*(6*s15^2-14*s15*s34+
39*s34^2)+s23*(3*s15^2-25*s15*s34+54*s34^2))/(36*s12^2*s45)-
(s34*(s23+s34)^2)/(9*(s12-s45)^2*s45)-
(s15^2*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)^3*s45)-
(s15*s34^3*(13*s15+10*s34))/(36*(-s15+s23)*(s12+s23-s45)^3*
s45)-(s23^4+s34^3*(13*s15+6*s34)+s23^3*(-2*s15+9*s34)+
s23*s34*(2*s15^2-6*s15*s34+19*s34^2)+
s23^2*(s15^2-11*s15*s34+21*s34^2))/(36*(s12+s23-s45)^3*s45)-
(4*s15*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)^2*s45)-
(s34^3*(7*s15+4*s34))/(6*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-3*s23^3+6*s23^2*(s15-4*s34)+s23*(-3*s15^2+32*s15*s34-
63*s34^2)-2*s34*(4*s15^2-12*s15*s34+33*s34^2))/
(36*(s12+s23-s45)^2*s45)-(5*s34^3)/(2*(-s15+s23)*
(s12+s23-s45)*s45)-(5*s34^4)/(9*s12*s15*(s12+s23-s45)*
s45)-(10*s34^4)/(9*(-s15+s23)^2*(s12+s23-s45)*s45)-
(5*s34^4)/(9*s15*(-s15+s23)*(s12+s23-s45)*s45)+
(s34*(10*s15^2-33*s15*s34+30*s34^2))/(18*s12*(s12+s23-s45)*
s45)-(6*s15^2-12*s15*s23+6*s23^2-71*s15*s34+51*s23*s34+
141*s34^2)/(36*(s12+s23-s45)*s45)+
s34^3/(6*(s12-s45)*(s12+s23-s45)*s45)+
(s34^4*s45)/(6*s12^3*s15*(-s15+s23))-
(s34^4*s45)/(18*s15*(-s15+s23)*(s12+s23-s45)^3)+
(s34^4*s45^2)/(18*s12^4*s15*(-s15+s23))-(4*s15^4*s45^3)/
(9*s12*s34^6)+(4*s15^4*s45^3)/(9*(s12-s34)*s34^6)-
(s15^4*s45^3)/(3*s12^2*s34^5)-(s15^4*s45^3)/(9*(s12-s34)^2*s34^5)-
(2*s15^4*s45^3)/(9*s12^3*s34^4)-(s15^4*s45^3)/(9*s12^4*s34^3)-
(13*s45^3)/(18*(s12-s34)*(s12+s15-s34)*s34)-
(25*s15^2*s45^3)/(36*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)+(s15*(3*s15-4*s45)*s45^3)/
(36*s12*s34*(s12+s23-s45)^3)+(s34*(7*s34-4*s45)*s45^3)/
(12*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*(s15-3*s45)*s45^3)/(9*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)+(s15*(5*s15-2*s45)*s45^3)/
(6*(s12-s34)*s34^2*(s12+s23-s45)^2)+
(73*s45^3)/(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(2*(2*s15+s34-s45)*s45^3)/(3*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(5*s15^3*s45^4)/(18*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s15^2*s45^4)/(6*s12*s34^2*
(s12+s23-s45)^3)+(s15^2*s45^4)/(6*(s12-s34)*s34^2*
(s12+s23-s45)^3)-(s15^2*s45^4)/(18*s12^2*s34*
(s12+s23-s45)^3)-(s15^2*s45^4)/(9*(s12-s34)^2*s34*
(s12+s23-s45)^3)-(s34^2*s45^4)/(6*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s34^2*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(s15^3*s45^4)/(9*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^3)+(5*s15^3*s45^4)/(18*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45)^3)+((3*s15+2*s34)*s45^4)/
(6*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(2*s34*s45^4)/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)-
s45^4/(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))+
s45^4/(18*s12*s15*(s12+s15-s34)*(s12+s23-s45))-
s45^4/(9*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))-
s45^4/(18*s15*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
(5*s15^2*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(2*s15^2*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)-
(5*s15^2*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^2)-(s15^2*s45^2*(s34+s45))/
(18*s12^2*(s12+s23-s45)^3)+(s15*s45^3*(-5*s15+2*s45))/
(36*s12*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*s45^3*(-5*s15+2*s45))/(6*s12*s34^2*(s12+s23-s45)^2)+
(s15*s45^3*(-5*s15+2*s45))/(18*s12^2*s34*(s12+s23-s45)^2)+
(s15*s45^3*(-5*s15+2*s45))/(9*(s12-s34)^2*s34*
(s12+s23-s45)^2)+((s15-s23+s45)^2*(-s15+2*s23+2*s45))/
(6*(s12+s15-s34)^2*s34)+(s45^3*(-17*s34+3*s45))/
(9*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*s45^3*(-3*s15+4*s45))/(36*(s12-s34)*s34*(s12+s23-s45)^3)+
((s15-s23+s45)^2*(s15-s23+4*s45))/
(6*s34^2*(-s12-s15+s34))+(s45^3*(-9*s15-8*s34+4*s45))/
(12*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^3*s45^2*(2*s15-4*s23+5*s45))/(9*(s12-s34)^2*s34^4)+
(5*s45*(-s15+8*s45))/(12*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45^3*(7*s15+8*s45))/(36*s12*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^2*s45^3*(-7*s15+16*s45))/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(s15^3*s45^2*(-s15-10*s23+16*s45))/(36*s12^4*s34^2)+
(s23^2*(-11*s23+24*s45))/(18*s12*(s12+s15-s34)*s34)+
(s45^2*(-16*s15-13*s34+34*s45))/(12*(s12+s15-s34)*
(s12+s23-s45)^2)+(-28*s15+45*s23-58*s34+35*s45)/
(36*(s12+s23-s45))+(s15^3*s45^2*(15*s15-42*s23+62*s45))/
(36*s12^2*s34^4)+(s15^3*s45^2*(23*s15-58*s23+82*s45))/
(36*s12*s34^5)-(s15^3*s45^2*(23*s15-58*s23+82*s45))/
(36*(s12-s34)*s34^5)+(5*s34^3)/(-2*s12*s15*s45+2*s12*s23*s45)+
(5*s34^4)/(-9*s12*s15^2*s45+9*s12*s15*s23*s45)+
(-5*s15^2-48*s15*s23+57*s23^2+182*s15*s45-84*s23*s45-
167*s45^2)/(36*s12*s34)+(-10*s15^2+80*s15*s45-101*s45^2)/
(12*(s12-s34)*(s12+s23-s45))+(s23^2+8*s23*s34+13*s34^2)/
(36*s12*s45-36*s45^2)+(s45*(7*s15^2+6*s15*s45-19*s45^2))/
(12*s12*(s12+s15-s34)*(s12+s23-s45))+
(s45^2*(3*s15^2+36*s15*s45-4*s45^2))/(36*s12*(s12+s15-s34)*
(s12+s23-s45)^2)-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(6*s12*s34^2*(s12+s23-s45))+
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(6*(s12-s34)*s34^2*
(s12+s23-s45))-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(18*s12^2*s34*(s12+s23-s45))-
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s12+s23-s45))-(5*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(18*s12*(s12+s15-s34)^3*(s12+s23-s45))-
(s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34)^2*(s12+s23-s45))+
(5*s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^3*
(-s15+s34)*(s12+s23-s45))-(2*s45*(s15^2-3*s15*s45+s45^2))/
(3*(s12-s34)^2*s34)+(s45^2*(-15*s15^2+15*s15*s45+s45^2))/
(9*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)-
(s45*(5*s15^2-16*s15*s45+3*s45^2))/(4*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))+
(5*s45*(2*s15^2-6*s15*s45+3*s45^2))/(9*(s12-s34)^2*
(s12+s23-s45))+(s15*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45)^2)+
(s45^2*(5*s15^2-8*s15*s45+4*s45^2))/(36*s12*s34*
(s12+s23-s45)^2)-(s45^2*(5*s15^2-8*s15*s45+4*s45^2))/
(36*(s12-s34)*s34*(s12+s23-s45)^2)+
(s15*s45*(-5*s15*s34+2*s34^2-5*s15*s45+4*s34*s45+4*s45^2))/
(18*s12^2*(s12+s23-s45)^2)-
(s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*(s12-s34)^2*s34^3)+
(s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*(s12-s34)^2*s34^2)-
(10*s23^2+28*s23*s34+37*s34^2+10*s23*s45+28*s34*s45+10*s45^2)/
(18*s12*s15)+(10*s23^2+28*s23*s34+37*s34^2+10*s23*s45+
28*s34*s45+10*s45^2)/(18*s15*(s12+s23-s45))-
(s45*(10*s15^2-40*s15*s45+13*s45^2))/(36*s12*s34*
(s12+s23-s45))+(s45*(10*s15^2-40*s15*s45+13*s45^2))/
(36*(s12-s34)*s34*(s12+s23-s45))-
(s15*s45^2*(-21*s15^2+6*s15*s45+16*s45^2))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15*s45^2*(21*s15^2-78*s15*s45+20*s45^2))/(36*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^2)-
(s15^2*s45*(2*s15*s23+8*s23^2-5*s15*s45-28*s23*s45+24*s45^2))/
(36*s12^4*s34)-(-13*s15^2+48*s15*s23-96*s23^2+16*s15*s45+
49*s23*s45+53*s45^2)/(36*s12*(s12+s15-s34))-
(s15^2*s45*(-2*s15^2+2*s15*s23+14*s23^2+s15*s45-74*s23*s45+
78*s45^2))/(36*s12^3*s34^2)+(15*s15^2-87*s15*s34+72*s34^2-
66*s15*s45+103*s34*s45+79*s45^2)/(18*s12*(s12+s23-s45))+
(9*s15^2-73*s15*s45+82*s45^2)/(18*s12*s34-18*s34^2)+
(15*s23^4-33*s15*s23^2*s45-19*s23^3*s45+21*s15^2*s45^2)/
(36*(-s15+s34)*(s12+s23-s45)^3)+
(9*s15^2*s23-12*s15^2*s45-75*s15*s23*s45+145*s15*s45^2+
22*s23*s45^2-44*s45^3)/(36*s12^2*s34)+(s15*s45^2-(4*s45^3)/3)/
((s12+s15-s34)^2*(s12+s23-s45))-
(s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))+
(s23^3+s23^2*s45+s23*s45^2+s45^3)/(18*s12*s15*
(s12+s15-s34))+(s23^3+s23^2*s45+s23*s45^2+s45^3)/
(18*s15*(-s15+s34)*(-s12-s15+s34))+
(s23^3+s23^2*s45+s23*s45^2+s45^3)/(18*s15*(-s15+s34)*
(s12+s23-s45))+(s45*(-21*s15^3+138*s15^2*s45-87*s15*s45^2+
4*s45^3))/(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(s45*(21*s15^3-66*s15^2*s45-9*s15*s45^2+8*s45^3))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45))-
(28*s34^3+37*s34^2*s45+28*s34*s45^2+10*s45^3)/
(18*s12*s15*(s12+s23-s45))+(s23^5-3*s15*s23^3*s45-
s23^4*s45+3*s15^2*s23*s45^2+3*s15^2*s45^3)/
(9*(-s15+s34)^2*(s12+s23-s45)^3)+
(-12*s15^2+23*s23^2+42*s15*s34-7*s23*s34-15*s34^2+
103*s15*s45-64*s34*s45-79*s45^2+4*s23*(-6*s15+s45))/
(36*s12^2)+(s34^3*(s15*(s15-s45)+s34*(-2*s15+s45)))/
(3*s12^3*(-s15+s23)^2)+(s23^4-4*s15*s23^2*s45+
s15*s23*(3*s15-4*s45)*s45-4*s15*s45^2*(-2*s15+s45))/
(9*(-s15+s34)^2*(s12+s23-s45)^2)-
(s34*(36*s34^3+s34^2*(20*s15-13*s45)+2*s15^2*s45+
17*s15*s34*(-s15+s45)))/(36*s12^3*(-s15+s23))-
(s34*(s15+s34)^2*(s34*(-2*s15+s45)+s15*(s15+s45)))/
(9*(-s15+s23)^2*(s12+s23-s45)^3)+
(s34^2*(s23^3+s23^2*(s34-2*s45)+s23*(s34-s45)^2+
s34*s45*(-2*s34+s45)))/(18*s12^4*s15)+
(s15^3*s45^2*(-26*s23+7*(s15+6*s45)))/(36*s12^3*s34^3)+
(13*s15^2+57*s23^2+36*s15*s45-3*s45^2-12*s23*(4*s15+7*s45))/
(36*s34*(-s12-s15+s34))-(-27*s23^2-61*s15*s34+s34^2+
37*s15*s45+84*s34*s45+14*s45^2+2*s23*(8*s15+4*s34+7*s45))/
(36*(s12+s23-s45)^2)+(12*s34^4+s34^3*(44*s15-19*s45)+
3*s15*s34^2*(9*s15-11*s45)-s15^3*(s15+s45)-
s15^2*s34*(6*s15+17*s45))/(36*(-s15+s23)*(s12+s23-s45)^3)+
(39*s23^2+35*s23*s45+s45*(-67*s15+31*s45))/
(36*(-s15+s34)*(-s12-s15+s34))+
(39*s23^2+35*s23*s45+s45*(-67*s15+31*s45))/
(36*(-s15+s34)*(s12+s23-s45))-
(s15^2*s45*(2*s15^2+22*s23^2+39*s15*s45+130*s45^2-
2*s23*(3*s15+68*s45)))/(36*s12^2*s34^3)-
(s15^2*s45*(6*s15^2+30*s23^2+59*s15*s45+170*s45^2-
2*s23*(7*s15+90*s45)))/(36*s12*s34^4)+
(s15^2*s45*(6*s15^2+30*s23^2+59*s15*s45+170*s45^2-
2*s23*(7*s15+90*s45)))/(36*(s12-s34)*s34^4)+
(11*s23^3+32*s34^3+s23^2*(-6*s15+6*s34-22*s45)+
s34^2*(33*s15-21*s45)+3*s15^2*s45+
s23*(14*s15*s34+24*s34^2-14*s15*s45-33*s34*s45)+
s34*(-7*s15^2+22*s15*s45-27*s45^2))/(36*(s12+s23-s45)^3)+
(27*s23^3-4*s23^2*s45-4*s23*s45*(13*s15+s45)+
s45*(21*s15^2-56*s15*s45-4*s45^2))/(36*(-s15+s34)*
(s12+s23-s45)^2)+(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2))/(9*(-s15+s34)^2*
(-s12-s15+s34))+(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2))/(9*(-s15+s34)^2*
(s12+s23-s45))-(s15^2*s34*(9*s15-7*s45)*s45+3*s15^3*s45^2+
6*s34^4*(-5*s15+3*s45)+3*s15*s34^2*(3*s15^2+s45^2)+
3*s34^3*(7*s15^2-9*s15*s45+s45^2))/(36*s12^4*(-s15+s23))-
(5*s15*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/
(18*s12*(s12+s15-s34)^3)-
(s15*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^2)+(5*s15*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^3*(-s15+s34))+
(s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^2)+
(s45*(3*s15*(s15-s45)*s45^2-3*s34*s45*(-s15+s45)^2+
s34^2*(s15^2-3*s15*s45+3*s45^2)))/(9*(s12-s34)^2*
(s12+s23-s45)^3)+(-s15^3+20*s23^3+52*s15^2*s45-
61*s15*s45^2+4*s45^3+s23^2*(-9*s15+4*s45)+
s23*(6*s15^2-35*s15*s45+4*s45^2))/(36*(s12+s15-s34)^2*
(-s15+s34))+(s45*(s34*(-5*s15^2+15*s15*s45-12*s45^2)+
s45*(10*s15^2-17*s15*s45+4*s45^2)))/(9*(s12-s34)^2*
(s12+s23-s45)^2)+(-3*s34^3+s34^2*(10*s15-7*s45)-
5*s45*(2*s15^2-4*s15*s45+s45^2)-2*s34*(5*s15^2-10*s15*s45+
4*s45^2))/(18*s12^2*(s12+s23-s45))-
(s15*(s15^3+s15^2*s45+6*s34^2*s45-6*s15*s45^2+12*s45^3+
2*s34*(3*s15^2-2*s15*s45+6*s45^2)))/
(36*s12*(s12+s23-s45)^3)+(7*s15^3-32*s23^3-52*s15^2*s45+
7*s15*s45^2+8*s45^3+s23^2*(39*s15+8*s45)+
s23*(-30*s15^2+23*s15*s45+8*s45^2))/
(36*s12*(s12+s15-s34)^2)+(6*s15^3-6*s23^3+232*s15*s45^2-
82*s45^3+18*s23^2*(s15+2*s45)+s23*(-9*s15^2-147*s15*s45+
10*s45^2))/(36*s12*s34^2)+
(s34^2*(-3*s15^2+23*s15*s45-39*s45^2)-
3*s45^2*(5*s15^2-13*s15*s45+4*s45^2)+
3*s34*s45*(5*s15^2-22*s15*s45+21*s45^2))/
(36*(s12-s34)*(s12+s23-s45)^3)+
(-2*s15^3+12*s15*s23^2-6*s23^3-48*s34^3+
s34^2*(29*s15-15*s45)-2*s15^2*s45+4*s34*(2*s15-5*s45)*s45+
53*s15*s45^2-18*s45^3+s23*(5*s15^2-2*s15*s34-6*s34^2-
63*s15*s45+14*s34*s45+22*s45^2))/(36*s12^3)+
(s15^3+14*s34^3+25*s15^2*s45-78*s15*s45^2+30*s45^3+
4*s34^2*(-7*s15+9*s45)+s34*(39*s15^2-66*s15*s45+44*s45^2))/
(36*s12*(s12+s23-s45)^2)+
(s23*(-9*s15^2+75*s15*s45-64*s45^2)+
2*s45*(18*s15^2-89*s15*s45+53*s45^2))/(36*(s12-s34)*s34^2)+
(s15*(s23*(39*s15-70*s45)*s45+s23^2*(-3*s15+8*s45)+
s45*(-5*s15^2-39*s15*s45+62*s45^2)))/(36*s12^3*s34)-
(s15*(s15^3+s23^2*(4*s15-8*s45)+21*s15^2*s45+36*s15*s45^2-
122*s45^3+s23*(-2*s15^2-67*s15*s45+118*s45^2)))/
(36*s12^2*s34^2)+(s45*(-40*s15^2+173*s15*s45-118*s45^2)+
s34*(15*s15^2-117*s15*s45+178*s45^2))/(36*(s12-s34)*
(s12+s23-s45)^2)-(s15*(s15^3+s23^2*(4*s15-26*s45)+
3*s15^2*s45-180*s45^3+s23*(-2*s15^2-43*s15*s45+190*s45^2)))/
(36*s12*s34^3)+(s15*(s15^3+s23^2*(4*s15-26*s45)+3*s15^2*s45-
180*s45^3+s23*(-2*s15^2-43*s15*s45+190*s45^2)))/
(36*(s12-s34)*s34^3)+(-2*s15*s23^3+18*s34^4-
s34^3*(9*s15+5*s45)+s34^2*(-9*s15^2+24*s15*s45-8*s45^2)+
s34*s45*(-17*s15^2+13*s15*s45-4*s45^2)+
s15*s45*(2*s15^2-11*s15*s45+16*s45^2)+
s23^2*(3*s15*s34-3*s34^2+2*s15*(-s15+6*s45))+
s23*(17*s34^3+s34^2*(-27*s15+11*s45)+
s15*(-2*s15^2+7*s15*s45-24*s45^2)+
2*s34*(5*s15^2-6*s15*s45+2*s45^2)))/(36*s12^4)+
(((8*s15-11*s34)*s34)/(36*s12^3*(-s15+s23))+
((2*s15-3*s34)*s34^2)/(9*s12^3*(s15-s23)^2)+
s34^3/(6*s12^3*s15^2-6*s12^3*s15*s23)-
(2*s23^2+5*s23*s34+5*s34^2)/(18*s12^3*s15)+
(s34*(s23^2+s23*(s34-s45)+s34*(s34-s45)))/(18*s12^4*s15)+
(9*s15-32*s45)/(18*s12^2*(s12-s34))+(s34*(s23+s34))/
(9*s12^2*(s12-s45)^2)-(s23+7*s34)/(36*s12^2*(s12-s45))+
(s23^3*(s23-s45)^2)/(18*s12^2*s15*(-s15+s34)*(s12+s23-s45)^
3)+(s23^3+s34^2*(s34-2*s45)+2*s23*s34*(s34-s45)+
s23^2*(2*s34-s45))/(9*s12^2*s15*(s12+s23-s45)^2)+
(s15*(s15-s23)*s23)/(9*s12^2*(s15-s34)^2*(s12+s23-s45))+
((8*s15-11*s34)*s34)/(36*s12^2*(s15-s23)*(s12+s23-s45))+
s34^3/(6*s12^2*s15*(-s15+s23)*(s12+s23-s45))+
(s34^2*(-2*s15+3*s34))/(9*s12^2*(s15-s23)^2*(s12+s23-s45))+
(2*s23^2+5*s23*s34+5*s34^2)/(18*s12^2*s15*(s12+s23-s45))-
s34^2/(6*s12^2*(s12-s45)*(s12+s23-s45))-
(2*s23^3*s34^2)/(9*s12^3*s45^4)+(2*s23^3*s34^2)/
(9*s12^2*(s12-s45)*s45^4)-(s23^3*s34^2)/(9*s12^4*s45^3)+
(s23^2*s34*(-14*s15+3*(s23+6*s34)))/(36*s12^3*s45^3)-
(s23^3*s34^2)/(9*s12^2*(s12-s45)^2*s45^3)-
(s23^2*s34*(-14*s15+3*(s23+6*s34)))/(36*s12^2*(s12-s45)*
s45^3)-(s23^2*(6*s15+s23-6*s34)*s34)/(36*s12^4*s45^2)+
(s23*(-2*s15^2-2*s15*s23+s23^2+8*s15*s34+s23*s34-6*s34^2))/
(36*s12^3*s45^2)+(s23^2*s34*(-2*s15+s23+3*s34))/
(9*s12^2*(s12-s45)^2*s45^2)-
(s23*(-2*s15^2-2*s15*s23+s23^2+8*s15*s34+s23*s34-6*s34^2))/
(36*s12^2*(s12-s45)*s45^2)+(s15*s34^3)/(3*s12^3*(s15-s23)^2*
s45)-(s15^2*s34^3)/(9*s12^4*(s15-s23)^2*s45)-
(s34^2*(5*s15+6*s34))/(12*s12^3*(s15-s23)*s45)+
(s15*s34^2*(3*s15+10*s34))/(36*s12^4*(s15-s23)*s45)+
(s23^2+10*s23*s34+27*s34^2-s15*(s23+6*s34))/(36*s12^3*s45)-
(s15*s23^2+3*s34^2*(s15+2*s34)+s23*(2*s15^2-6*s15*s34+
9*s34^2))/(36*s12^4*s45)-(s23*s34*(-2*s15+2*s23+3*s34))/
(9*s12^2*(s12-s45)^2*s45)+(2*s23^2+11*s23*s34+10*s34^2-
2*s15*(s23+3*s34))/(36*s12^2*(s12-s45)*s45)-
(s15^3*s34^3)/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^3*s45)+
(s15^2*s34^2*(9*s15+14*s34))/(36*s12^2*(s15-s23)*
(s12+s23-s45)^3*s45)+(-9*s15^2*s34^2-s23*(s23+s34)^2*
(s23+6*s34)+s15*(s23^3+2*s23^2*s34-9*s23*s34^2-
10*s34^3))/(36*s12^2*(s12+s23-s45)^3*s45)-
(2*s15^2*s34^3)/(9*s12^2*(s15-s23)^2*(s12+s23-s45)^2*s45)+
(s15*s34^2*(3*s15+5*s34))/(9*s12^2*(s15-s23)*(s12+s23-s45)^2*
s45)+(-s23^3+s23^2*(s15-6*s34)+s23*(3*s15-11*s34)*s34-
6*s34^2*(s15+s34))/(18*s12^2*(s12+s23-s45)^2*s45)-
(s15*s34^3)/(3*s12^2*(s15-s23)^2*(s12+s23-s45)*s45)+
(s34^2*(5*s15+6*s34))/(12*s12^2*(s15-s23)*(s12+s23-s45)*
s45)-(3*s23^2+21*s23*s34+37*s34^2-3*s15*(s23+4*s34))/
(36*s12^2*(s12+s23-s45)*s45)+(s34^3*s45)/
(18*s12^4*s15*(s15-s23))-(s15^2*(s15+6*(s23-2*s45))*s45)/
(36*s12^4*s34^2)+(s15*(s23-2*s45)*s45)/(3*s12^2*(s12-s34)^2*
s34)+((s15-s45)*s45)/(2*s12^2*(s12+s15-s34)^2)+
(s34^3*s45)/(9*s12^2*s15*(s15-s23)*(s12+s23-s45)^2)-
(s34*(s15-2*s45)*s45)/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(10*s34*(s15-s45)*s45)/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
s45^2/(2*s12^2*(s12-s34)*(s12+s15-s34))-
(2*s15^3*s45^2)/(9*s12^3*s34^4)+(2*s15^3*s45^2)/
(9*s12^2*(s12-s34)*s34^4)-(s15^3*s45^2)/(9*s12^4*s34^3)-
(s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^3)+
(s34^3*s45^2)/(18*s12^2*s15*(-s15+s23)*(s12+s23-s45)^3)-
(s34^2*s45^2)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*(3*s15-2*s45)*s45^2)/(18*s12^2*(s15-s34)*(s12+s15-s34)*
(s12+s23-s45)^2)+(4*s34*(3*s34-s45)*s45^2)/
(9*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45^3)/(18*s12^2*(s15-s34)*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^3*s45^3)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34^3*s45^3)/(9*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(s34^2*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)-(2*s34^2*s45^3)/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*s45^3)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))+(s34*s45^3)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+(-s15/12+s45)/
(s12^2*(s12+s15-s34))-(s15*s45*(s15-s23+s45))/
(3*s12^2*(s12+s15-s34)*s34^2)+(s15*s45*(s15-s23+s45))/
(2*s12^2*(s12+s15-s34)^2*s34)-(s15^2*(s15-s23+s45)^2)/
(6*s12^2*(s12+s15-s34)^2*s34^2)+(2*s45*(-3*s15+2*s45))/
(9*s12^2*(s12-s34)^2)+(s45^2*(-51*s34+2*s45))/
(36*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45*(s15-2*s23+4*s45))/(9*s12^2*(s12-s34)^2*s34^2)+
(-9*s15+5*s23-3*s34+8*s45)/(36*s12^2*(s12+s23-s45))+
(s34^2*s45^2*(-15*s34+14*s45))/(36*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*s45*(3*s15-14*s23+34*s45))/(36*s12^3*s34^3)-
(s15^2*s45*(3*s15-14*s23+34*s45))/(36*s12^2*(s12-s34)*s34^3)+
(s23*(-s23^2+s15*s45+s23*s45)^2)/(9*s12^2*(s15-s34)^2*
(s12+s23-s45)^3)+(s15*s23*(-s23^2+2*s15*s45+s23*s45))/
(9*s12^2*(s15-s34)^2*(s12+s23-s45)^2)-
(s45^2*(6*s34^2+s15*s45+s34*s45))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(s15*(s15^2-2*s15*s23-2*s23^2+
2*s15*s45+34*s23*s45-56*s45^2))/(36*s12^2*(s12-s34)*s34^2)+
(s15*(s15^2-2*s15*s23-2*s23^2+14*s15*s45+22*s23*s45-
44*s45^2))/(36*s12^3*s34^2)+(-9*s15*s23+30*s15*s45+
24*s23*s45-44*s45^2)/(s12^2*(36*s12*s34-36*s34^2))+
(s34*s45*(-5*s15*s34+5*s15*s45+8*s34*s45-2*s45^2))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45)^2)+
(5*(-3*s15*s34+2*s15*s45+12*s34*s45-2*s45^2))/
(18*s12^2*(s12-s34)*(s12+s23-s45))+
(s45*(3*s15^2-6*s15*s45+s45^2))/(18*s12^2*(s15-s34)*
(s12+s15-s34)*(s12+s23-s45))+
(3*s15^2-9*s15*s23+6*s23^2-8*s15*s45+2*s23*s45+2*s45^2)/
(36*s12^2*(-s15+s34)*(s12+s23-s45))+
(15*s15*s23-6*s23^2-37*s15*s45-8*s23*s45+18*s45^2)/
(36*s12^3*s34)+(2*s15^2+8*s34^2+s23*(2*s15-3*s34-2*s45)-
7*s15*s45+4*s45^2+6*s34*(-2*s15+s45))/(36*s12^4)+
(s15^2*s34*s45-2*s34^3*(-2*s15+s45))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^2)+(6*s23^2+6*s23*s34+32*s34^2-
34*s34*s45-s15*(6*s23-10*s34+s45))/
(36*s12^2*(s12+s23-s45)^2)-(s34*(s34-s45)*s45*
(2*s34*s45+s15*(-s34+s45)))/(9*s12^2*(s12-s34)^2*
(s12+s23-s45)^3)+(s45*(9*s34^2-3*s34*s45+2*s45^2-
3*s15*(2*s34+s45)))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s34*(-s15+s34)*(-(s34*s45)+
s15*(2*s34+s45)))/(9*s12^4*(s15-s23)^2)+
(s15^2*(2*s34-s45)+12*s34^2*(-2*s34+s45)-
4*s15*s34*(6*s34+s45))/(36*s12^2*(s15-s23)*(s12+s23-s45)^
2)+(2*s15*s34*(3*s34-2*s45)+3*s15^2*(2*s34+s45)-
s34^2*(12*s34+s45))/(36*s12^4*(s15-s23))+
(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45))/
(18*s12^2*(s15-s34)*(s12+s15-s34))+
(s15*(s34-2*s45)+2*s45*(-9*s34+2*s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-3*s15-2*s23+5*(s34+2*s45))/(18*s12^3)+
(6*s23^3+3*s15*s23*s45+2*s15*(3*s15-2*s45)*s45-
s23^2*(7*s15+4*s45))/(36*s12^2*(-s15+s34)*(s12+s23-s45)^
2)+(11*s23^4-24*s23^3*s45+3*s15^2*s45^2+12*s15*s23*s45^2+
s23^2*s45*(-14*s15+13*s45))/(36*s12^2*(-s15+s34)*
(s12+s23-s45)^3)+(2*s34^2*(8*s15-19*s45)*s45+
2*s15*s45^3+s34*s45^2*(-15*s15+14*s45)+
s34^3*(-3*s15+16*s45))/(36*s12^2*(s12-s34)*(s12+s23-s45)^
3)+(s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(s15-s23)^2*
(s12+s23-s45)^3)+(-2*s45*(36*s34^2-39*s34*s45+2*s45^2)+
5*s15*(3*s34^2-9*s34*s45+2*s45^2))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^2)+(3*s23^4+s23^3*(4*s34-6*s45)+
s34^2*s45*(-2*s34+3*s45)+s23^2*(3*s34^2-8*s34*s45+
3*s45^2)+s23*s34*(s34^2-6*s34*s45+4*s45^2))/
(18*s12^2*s15*(s12+s23-s45)^3)-
(s15*(s15*(s23-4*s45)+2*(s23^2-5*s23*s45+6*s45^2)))/
(36*s12^4*s34)+(7*s23^3+18*s34^3+s34^2*(36*s15-19*s45)+
s23^2*(-2*s15+16*s34-15*s45)-s15*(s15-2*s45)*s45+
s34*(10*s15^2-13*s15*s45-3*s45^2)+
s23*(13*s15*s34+35*s34^2-3*s15*s45-32*s34*s45+9*s45^2))/
(36*s12^2*(s12+s23-s45)^3)+(6*s34^3*(5*s15-3*s45)+
s15^2*s45*(-s15+s45)+2*s15*s34*(5*s15^2-13*s15*s45+
6*s45^2)+s34^2*(47*s15^2-51*s15*s45+13*s45^2))/
(36*s12^2*(-s15+s23)*(s12+s23-s45)^3)-
(s15^2+s15*(s23-7*s45)-2*(s23^2-8*s23*s45+13*s45^2))/
(36*s12^2*(s12+s15-s34)*s34))*tr5,
-(s34*(s23^2+3*s23*s34+2*s34^2))/(6*s12^2*s15)+
(s23+4*s34)/(6*s12-6*s45)+(s34*(s23+s34)^2)/(9*(s12-s45)^3)-
(s23^2+8*s23*s34+13*s34^2)/(36*(s12-s45)^2)+
(s34^2*(s23+s34)*(s23-s45))/(6*s12^3*s15)-
(s34^3*(s23-s45)^2)/(18*s12^4*s15)-((s23+s34)^3*(s23-s45))/
(18*s15*(s12+s23-s45)^3)-((s23+s34)^2*(s23+4*s34))/
(18*s15*(s12+s23-s45)^2)+s34^3/(6*(s12-s45)*
(s12+s23-s45)^2)-s34^3/(6*(s12-s45)^2*(s12+s23-s45))+
(5*s34^2)/(6*(s12-s45)*(s12+s23-s45))+
(s15^2*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34^2)-
(s23^4*s34^3)/(s12*s45^6)+(s23^4*s34^3)/((s12-s45)*s45^6)-
(11*s23^4*s34^3)/(18*s12^2*s45^5)+
(s23^3*s34^2*(15*s23+44*(-s15+s34)))/(12*s12*s45^5)-
(7*s23^4*s34^3)/(18*(s12-s45)^2*s45^5)-
(s23^3*s34^2*(15*s23+44*(-s15+s34)))/(12*(s12-s45)*s45^5)-
(s23^4*s34^3)/(3*s12^3*s45^4)-
(s23^2*s34*(49*s15^2-24*s15*s23+8*s23^2-139*s15*s34+
65*s23*s34+90*s34^2))/(18*s12*s45^4)+
(s23^3*s34^2*(13*s23+41*(-s15+s34)))/(18*s12^2*s45^4)+
(s23^4*s34^3)/(9*(s12-s45)^3*s45^4)+
(s23^3*s34^2*(19*s23+50*(-s15+s34)))/(36*(s12-s45)^2*s45^4)+
(s23^2*s34*(49*s15^2-24*s15*s23+8*s23^2-139*s15*s34+
65*s23*s34+90*s34^2))/(18*(s12-s45)*s45^4)-
(s23^4*s34^3)/(6*s12^4*s45^3)-
(s23^2*s34*(36*s15^2-19*s15*s23+6*s23^2-96*s15*s34+43*s23*s34+
60*s34^2))/(18*s12^2*s45^3)+
(s23^3*s34^2*(5*s23+16*(-s15+s34)))/(12*s12^3*s45^3)+
(s23*(3*s23^3+2*s23^2*(-5*s15+24*s34)+
2*s23*(s15^2-52*s15*s34+75*s34^2)+
2*(-5*s15^3+46*s15^2*s34-101*s15*s34^2+60*s34^3)))/
(36*s12*s45^3)-(s23^2*s34*(13*s15^2-5*s15*s23+2*s23^2-
43*s15*s34+22*s23*s34+30*s34^2))/(18*(s12-s45)^2*s45^3)-
(s23*(3*s23^3+2*s23^2*(-5*s15+24*s34)+
2*s23*(s15^2-52*s15*s34+75*s34^2)+
2*(-5*s15^3+46*s15^2*s34-101*s15*s34^2+60*s34^3)))/
(36*(s12-s45)*s45^3)-(s23^4*s34^3)/(18*s12^5*s45^2)+
(s23^3*s34^2*(-4*s15+s23+4*s34))/(6*s12^4*s45^2)-
(s23^2*s34*(8*s15^2-4*s15*s23+s23^2-20*s15*s34+8*s23*s34+
12*s34^2))/(6*s12^3*s45^2)+
(s23*(-4*s15^3+s23^3+36*s15^2*s34-72*s15*s34^2+40*s34^3+
12*s23*s34*(-3*s15+4*s34)+3*s23^2*(-s15+5*s34)))/
(18*s12^2*s45^2)-(3*s15^3+3*s23^3+3*s15^2*s34-19*s15*s34^2+
15*s34^3+2*s23^2*(-2*s15+9*s34)+s23*(-2*s15^2-20*s15*s34+
30*s34^2))/(18*s12*s45^2)+
(s23^2*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^3*s45^2)+
(s23*(2*s15*s23^2-s23^3+2*s23*(-2*s15^2+2*s15*s34+9*s34^2)+
2*s34*(s15^2-11*s15*s34+10*s34^2)))/(36*(s12-s45)^2*s45^2)+
(6*s23^3+s23^2*(-13*s15+36*s34)+s34*(21*s15^2-49*s15*s34+
30*s34^2)+s23*(7*s15^2-56*s15*s34+60*s34^2))/
(18*(s12-s45)*s45^2)-(s23^2*(-s15+s23+s34)^3)/
(18*(s12+s23-s45)^3*s45^2)-(s23*(-s15+s23+s34)^2*
(-2*s15+2*s23+5*s34))/(18*(s12+s23-s45)^2*s45^2)+
(s15^3-s23^3+s23^2*(3*s15-6*s34)-6*s15^2*s34+10*s15*s34^2-
5*s34^3+s23*(-3*s15^2+12*s15*s34-10*s34^2))/
(6*(s12+s23-s45)*s45^2)-(s23^3*(4*s15+s23-4*s34)*s34^2)/
(18*s12^5*s45)+(s23^2*s34*(-14*s15^2+3*s15*s23+s23^2+
32*s15*s34-7*s23*s34-18*s34^2))/(18*s12^4*s45)+
(3*s15^2+14*s15*s23-6*s23^2+16*s15*s34-16*s23*s34-10*s34^2)/
(36*s12*s45)+(s23*(-8*s15^3-s15^2*s23+56*s15^2*s34-
36*s15*s23*s34+4*s23^2*s34-96*s15*s34^2+45*s23*s34^2+
48*s34^3))/(36*s12^3*s45)+(s23^3-s23^2*(2*s15+3*s34)+
s23*(s15^2+9*s15*s34-14*s34^2)-2*s34*(3*s15^2-8*s15*s34+
5*s34^2))/(18*s12^2*s45)+(s23^3+s34^2*(-7*s15+5*s34)+
s23^2*(-s15+6*s34)+s23*s34*(-7*s15+10*s34))/
(18*(s12-s45)^2*s45)+(-15*s23^2+16*s23*(s15-4*s34)+
(56*s15-85*s34)*s34)/(36*(s12-s45)*s45)+
(s23*(-s15+s23+s34)^2*(s15+2*s23+2*s34))/
(18*(s12+s23-s45)^3*s45)+(6*s15^3+11*s23^3-2*s15^2*s34-
20*s15*s34^2+16*s34^3+2*s23^2*(-8*s15+19*s34)+
s23*(-s15^2-36*s15*s34+43*s34^2))/(36*(s12+s23-s45)^2*s45)-
(s15*(6*s15^2-4*s15*s34+s34^2))/(18*s12*(s12+s23-s45)*s45)+
(-3*s15^2-30*s15*s23+21*s23^2-72*s15*s34+80*s23*s34+95*s34^2)/
(36*(s12+s23-s45)*s45)+((7*s15-6*s34)*s34^2)/
(6*(s12-s45)*(s12+s23-s45)*s45)-
(11*s45)/(4*(s12+s15-s34))+((15*s15+43*s34-52*s45)*s45)/
(12*(s12+s15-s34)*(s12+s23-s45))-
(77*s45^2)/(12*(s12-s34)*(s12+s15-s34))+
(8*(3*s23-4*s45)*s45^2)/(9*(s12-s34)*(s12+s15-s34)*s34)+
((420*s34-59*s45)*s45^2)/(36*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))+(5*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2)+
(13*s45^3)/(18*(s12-s34)^2*(s12+s15-s34))-
(s15^4*s45^3)/(s12*s34^6)+(s15^4*s45^3)/((s12-s34)*s34^6)-
(11*s15^4*s45^3)/(18*s12^2*s34^5)-(7*s15^4*s45^3)/
(18*(s12-s34)^2*s34^5)-(s15^4*s45^3)/(3*s12^3*s34^4)+
(s15^4*s45^3)/(9*(s12-s34)^3*s34^4)-(s15^4*s45^3)/(6*s12^4*s34^3)-
(s15^4*s45^3)/(18*s12^5*s34^2)+(s15^2*s45^3)/
(18*s12^2*(s12+s23-s45)^3)+
((s34^2+s34*(s15-3*s45)+s15*(s15-s45))*s45^3)/
(6*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15*(3*s15-2*s45)*s45^3)/(36*(s12-s34)*s34*(s12+s23-s45)^3)+
(s34*(17*s34-4*s45)*s45^3)/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15*(5*s15-2*s45)*s45^3)/
(9*(s12-s34)*s34^2*(s12+s23-s45)^2)+(s34*(4*s34-s45)*s45^3)/
((s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^4)/(3*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s15^2*s45^4)/(9*s12*s34^2*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*(s12-s34)*s34^2*(s12+s23-s45)^3)-
(s15^2*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)+
(s34^3*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^3*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s34^3*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)-
((s15^2+s15*s34+s34^2)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(2*s34^2*s45^4)/(3*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^2*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(2*s34^2*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)+
s45^4/(18*s12*(s12+s15-s34)*s34*(s12+s23-s45))-
s45^4/(18*(s12-s34)*(s12+s15-s34)*s34*(s12+s23-s45))+
(s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(2*s23^3*s34^2*(-2*s15+s23+2*s34))/(9*s45^3*(-s12+s45)^3)+
(2*s23*s34*(-s15+s23+s34)*(s23+2*s34))/(9*s45*(-s12+s45)^3)+
(2*s15^2*s45^3*(-2*s15+s45))/(3*s12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s15^2*s45^3*(s15+s45))/
(6*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15*(-s15+s23-7*s45)*(s15-s23+s45)^2)/(6*(s12+s15-s34)^2*
s34^2)+(s45^3*(-27*s34+s45))/(6*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))+(s15*s45^3*(-5*s15+2*s45))/
(9*s12*s34^2*(s12+s23-s45)^2)+(s15*s45^3*(-5*s15+2*s45))/
(9*(s12-s34)^2*s34*(s12+s23-s45)^2)+
(s15*s45^3*(-3*s15+2*s45))/(36*s12*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*s45^3*(-3*s15+2*s45))/
(36*s12*s34*(s12+s23-s45)^3)+(s45^3*(-73*s34+2*s45))/
(36*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))+
(7*s34^2*s45^3*(-3*s34+2*s45))/(36*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(s15*s45^2*(-5*s15+2*s34+2*s45))/
(18*s12^2*(s12+s23-s45)^2)+(s15*(s15-s23+s45)^2*
(s23+3*s45))/(3*(s12+s15-s34)^3*s34)+
(s15^3*s45^2*(-s15-4*s23+4*s45))/(18*s12^5*s34)+
(s15^3*s45^2*(s15-4*s23+4*s45))/(6*s12^4*s34^2)+
(s15^3*s45^2*(2*s15-4*s23+5*s45))/(9*s34^3*(-s12+s34)^3)+
(s34^2*s45^3*(-7*s34+5*s45))/(6*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(-23*s15+6*s23+63*s34+14*s45)/
(18*(s12+s23-s45))+(s15^3*s45^2*(5*s15-16*s23+22*s45))/
(12*s12^3*s34^3)+(-8*s15+28*s45)/(3*s12-3*s34)+
(s45*(-5*s15+29*s45))/(6*(s12+s15-s34)^2)+
(s15^3*s45^2*(13*s15-41*s23+59*s45))/(18*s12^2*s34^4)+
(s15^3*s45^2*(19*s15-50*s23+72*s45))/(36*(s12-s34)^2*s34^4)+
(s15^3*s45^2*(45*s15-132*s23+190*s45))/(36*s12*s34^5)-
(s15^3*s45^2*(45*s15-132*s23+190*s45))/(36*(s12-s34)*s34^5)-
(-142*s15+18*s23+150*s34+265*s45)/(36*s12)+
(s45^2*(36*s34^2+9*s34*s45+(3*s15-4*s45)*s45))/
(36*(s12+s15-s34)*(s12+s23-s45)^3)+
(-3*s15^2-112*s15*s23+71*s23^2+236*s15*s45+74*s23*s45-
369*s45^2)/(36*s12*s34)+(12*s15^2-68*s15*s23+2*s23^2-
28*s15*s34+69*s23*s34+28*s34^2+41*s15*s45+111*s23*s45-
37*s34*s45-107*s45^2)/(36*s12^2)+
(-9*s15^2+73*s15*s45-82*s45^2)/(18*(s12-s34)^2)+
(s45*(12*s15*s34-30*s34^2+27*s15*s45+45*s34*s45-34*s45^2))/
(36*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(s15^2+3*s15*s23-14*s23^2-9*s15*s45+32*s23*s45-
18*s45^2))/(18*s12^4*s34)+(s45^2*(9*s15^2+26*s15*s45-4*s45^2))/
(36*s12*(s12+s15-s34)*(s12+s23-s45)^2)-
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*s12*s34^2*
(s12+s23-s45))+(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)*s34^2*(s12+s23-s45))-
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s12+s23-s45))-(s15*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(3*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(2*s45*(s15^2-3*s15*s45+s45^2))/(3*(s12-s34)^3)-
(s45^2*(6*s15^2+6*s15*s34-8*s15*s45-8*s34*s45+s45^2))/
(3*(s12+s15-s34)^3*(s12+s23-s45))+
(s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(18*s12^2*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(18*s12*s15)+(s45^2*(3*s15^2+13*s34^2+3*s34*(s15-6*s45)-
10*s15*s45+2*s45^2))/(6*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15*s45^2*(-3*s15^2+2*s15*s45+2*s45^2))/(6*s12*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15*s45*(-s15^2-3*s15*s45+3*s34*s45+
3*s45^2))/(18*s12*(s12+s23-s45)^3)-
(s45^2*(15*s15^2-26*s15*s45+4*s45^2))/(36*s12*s34*
(s12+s23-s45)^2)+(s45^2*(15*s15^2-26*s15*s45+4*s45^2))/
(36*(s12-s34)*s34*(s12+s23-s45)^2)-
(s45^2*(243*s34^2-178*s34*s45+8*s45^2))/(36*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*(s12-s34)^3*s34^2)+
(s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*s34*(-s12+s34)^3)+
(s45*(3*s15^2+5*s15*s34-24*s15*s45-42*s34*s45+17*s45^2))/
(6*(s12+s15-s34)^2*(s12+s23-s45))-
(s15^2*s45*(s15^2-4*s15*s23+8*s23^2+4*s15*s45-26*s23*s45+
21*s45^2))/(6*s12^3*s34^2)+
(s34*s45^2*(54*s34^2-87*s34*s45+22*s45^2))/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(-15*s15^2+58*s15*s23-71*s23^2+36*s15*s45+35*s23*s45+
39*s45^2)/(36*s12*(s12+s15-s34))-
(s45*(30*s15^2-100*s15*s45+43*s45^2))/(36*s12*s34*
(s12+s23-s45))+(s45*(30*s15^2-100*s15*s45+43*s45^2))/
(36*(s12-s34)*s34*(s12+s23-s45))-
(s45*(-27*s15^2+12*s15*s45+43*s45^2))/(36*s12*(s12+s15-s34)*
(s12+s23-s45))+(50*s15*s34-30*s15*s45-181*s34*s45+
52*s45^2)/(12*(s12-s34)*(s12+s23-s45))+
(9*s15^2+27*s15*s23-88*s15*s45-89*s23*s45+162*s45^2)/
(18*(s12-s34)*s34)-(s15^2*s45*(8*s15^2-24*s15*s23+49*s23^2+
66*s15*s45-229*s23*s45+207*s45^2))/(18*s12*s34^4)+
(s15^2*s45*(8*s15^2-24*s15*s23+49*s23^2+66*s15*s45-
229*s23*s45+207*s45^2))/(18*(s12-s34)*s34^4)-
(s15^2*s45*(12*s15^2-38*s15*s23+72*s23^2+83*s15*s45-
300*s23*s45+264*s45^2))/(36*s12^2*s34^3)+
(2*s15*s45^2-(4*s45^3)/3)/(s12+s15-s34)^3+
(s45*(3*s15^3-12*s15^2*s45+s15*s45^2+s45^3))/
(6*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(-14*s23^3+22*s23^2*s45+s23*s45^2+s45^3)/
(18*s12*(s12+s15-s34)*s34)+(10*s34^3+18*s34^2*s45+
9*s34*s45^2+s45^3)/(18*s12*s15*(s12+s23-s45))+
(2*s45^3*(-2*s34^2+s15*(-2*s15+s45)+s34*(-2*s15+s45)))/
(3*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s23^2+18*s34^2+9*s34*s45+s45^2+s23*(9*s34+s45))/
(18*s15*(s12+s23-s45))-(16*s15^2+60*s34^2-135*s15*s45+
38*s45^2+34*s34*(-2*s15+3*s45))/(36*s12*(s12+s23-s45))+
(7*s15^2+5*s23^2-78*s15*s34+5*s34^2-28*s15*s45+166*s34*s45+
8*s45^2+s23*(-18*s15+49*s34+8*s45))/(36*(s12+s23-s45)^2)-
(s15^2*s45*(4*s15^2+26*s23^2+49*s15*s45+150*s45^2-
2*s23*(5*s15+79*s45)))/(36*(s12-s34)^2*s34^3)+
(s45^2*(-27*s15+34*s45)+s34^2*(-66*s15+256*s45)+
s34*(-15*s15^2+210*s15*s45-388*s45^2))/(36*(s12-s34)*
(s12+s23-s45)^2)+(s15^3+33*s15^2*s45-212*s15*s45^2+
324*s45^3+s23^2*(-23*s15+76*s45)+
s23*(-20*s15^2+197*s15*s45-358*s45^2))/(36*(s12-s34)*s34^2)+
(s15*(2*s15^3-8*s23^3-9*s15^2*s45+108*s23^2*s45-21*s15*s45^2+
262*s45^3+s23*(-6*s15^2+39*s15*s45-342*s45^2)))/
(36*s12^2*s34^2)+(-8*s15^3-19*s15^2*s45-14*s34^2*s45+
38*s15*s45^2-8*s45^3+s34*(2*s15^2+34*s15*s45-22*s45^2))/
(36*s12*(s12+s23-s45)^2)+(-s15^3+3*s23^3+s15^2*s45+
17*s15*s45^2+15*s45^3-s23^2*(7*s15+s45)+
s23*(5*s15^2-17*s45^2))/(6*(s12+s15-s34)^2*s34)+
(71*s23^2-2*s23*(29*s15+52*s45)+15*(s15^2+4*s15*s45-3*s45^2))/
(36*s34*(-s12-s15+s34))-
(s15*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/
(3*s12*(s12+s15-s34)^3)+(s15^3-3*s23^3-9*s15^2*s45+
3*s15*s45^2+s45^3+s23^2*(7*s15+s45)+
s23*(-5*s15^2+5*s15*s45+s45^2))/(6*s12*(s12+s15-s34)^2)+
(s45*(s45*(10*s15^2-10*s15*s45+s45^2)-
5*s34*(2*s15^2-6*s15*s45+3*s45^2)))/(9*(s12-s34)^3*
(s12+s23-s45))-((s34-s45)*s45*(s15^2*s45^2+
s15*s34*s45*(-2*s15+3*s45)+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^3)+
(s45*(s15*(5*s15-2*s45)*s45^2+s34*s45*(-10*s15^2+17*s15*s45-
4*s45^2)+s34^2*(5*s15^2-15*s15*s45+12*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^2)+
(5*s15^3-5*s23^3+42*s15^2*s45+87*s15*s45^2+50*s45^3+
3*s23^2*(5*s15+14*s45)-3*s23*(5*s15^2+28*s15*s45+29*s45^2))/
(18*s34^2*(-s12-s15+s34))+(s15*s45^3*(-3*s15+2*s45)+
s34^2*s45*(-17*s15^2+72*s15*s45-69*s45^2)+
3*s34*s45^2*(7*s15^2-17*s15*s45+6*s45^2)+
s34^3*(3*s15^2-23*s15*s45+39*s45^2))/(36*(s12-s34)^2*
(s12+s23-s45)^3)+(s15*(-8*s23^3+4*s23*(s15-42*s45)*s45+
s23^2*(-s15+74*s45)+2*s45*(5*s15^2-9*s15*s45+51*s45^2)))/
(36*s12^3*s34)+(4*s23^3-2*s34^3+3*s23^2*(-2*s15+5*s34)+
s34^2*(12*s15-49*s45)+2*s15*s23*(s15-3*s45)+
s23*s34*(-18*s15+31*s45)+2*s15*(s15^2+2*s15*s45-3*s45^2)+
s34*(3*s15^2-44*s15*s45+53*s45^2))/(36*(s12+s23-s45)^3)+
(-12*s34^3+s23^2*(22*s15-23*s34-30*s45)+6*(8*s15-5*s45)*
s45^2+2*s34^2*(12*s15+7*s45)-3*s34*(4*s15^2+4*s15*s45+
7*s45^2)+s23*(-4*s15^2+22*s15*s34-24*s34^2-70*s15*s45+
48*s34*s45+60*s45^2))/(36*s12^3)+
(-2*s45*(12*s15^2-71*s15*s45+47*s45^2)+
s23*(9*s15^2-75*s15*s45+64*s45^2))/(36*(s12-s34)^2*s34)+
(s45*(-30*s15^2+100*s15*s45-43*s45^2)+
3*s34*(10*s15^2-80*s15*s45+101*s45^2))/(36*(s12-s34)^2*
(s12+s23-s45))+(s23^2*(22*s15-30*s45)+
s45*(9*s15^2+187*s15*s45-94*s45^2)+
s23*(11*s15^2-186*s15*s45+124*s45^2))/(36*s12^2*s34)+
(s34^2*(-15*s15^2+117*s15*s45-178*s45^2)+
s45^2*(-15*s15^2+26*s15*s45-4*s45^2)+
s34*s45*(50*s15^2-203*s15*s45+142*s45^2))/
(36*(s12-s34)^2*(s12+s23-s45)^2)+
(s34^3*(12*s15-49*s45)+s45^3*(-3*s15+4*s45)+
s34*s45*(-13*s15^2+78*s15*s45-84*s45^2)+
s34^2*(6*s15^2-73*s15*s45+150*s45^2))/(36*(s12-s34)*
(s12+s23-s45)^3)-(s15*(s15^3+s23^2*(4*s15-26*s45)+
3*s15^2*s45-160*s45^3+s23*(-2*s15^2-37*s15*s45+172*s45^2)))/
(36*(s12-s34)^2*s34^2)+(9*s15^3-10*s23^3+51*s15^2*s45+
386*s15*s45^2-224*s45^3+s23^2*(53*s15+8*s45)+
s23*(-10*s15^2-365*s15*s45+184*s45^2))/(36*s12*s34^2)+
(s15*(-10*s23^3+2*s23^2*(s15+82*s45)-
2*s23*(5*s15^2-8*s15*s45+299*s45^2)+
3*(s15^3+6*s15^2*s45+21*s15*s45^2+160*s45^3)))/
(36*s12*s34^3)-(s15*(-10*s23^3+2*s23^2*(s15+82*s45)-
2*s23*(5*s15^2-8*s15*s45+299*s45^2)+
3*(s15^3+6*s15^2*s45+21*s15*s45^2+160*s45^3)))/
(36*(s12-s34)*s34^3)+(4*s23^3*s34*(-s15+s34)-
6*s23^2*(-s15+s34)^2*(s34+s45)+4*s23*s45*
(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(-4*s15*s23^3+s23^2*(-5*s15*s34+6*s34^2+20*s15*s45-6*s34*s45)+
s45*(-3*s34^3+s34^2*(8*s15+3*s45)+2*s15*s45*(5*s15+6*s45)-
3*s34*(2*s15^2+2*s15*s45+s45^2))+
s23*(12*s34^3-s34^2*(28*s15+5*s45)+s34*(20*s15^2+7*s15*s45+
8*s45^2)-s15*(4*s15^2+7*s15*s45+28*s45^2)))/(18*s12^4)+
((s34*(2*s23+3*s34))/(18*s12^3*s15)+(6*s23-11*s34-9*s45)/
(s12^2*(6*s12-6*s34))+(-15*s15+16*s23+51*s34-6*s45)/
(36*s12^2*(s12-s45))-((s23+s34)^2*(s23-s45)^2)/
(18*s12^2*s15*(s12+s23-s45)^3)-(s34*(s23+s34)*(s23-s45))/
(9*s12^2*s15*(s12+s23-s45)^2)-(s34*(2*s23+3*s34))/
(18*s12^2*s15*(s12+s23-s45))+(s34*(7*s15-9*s34-24*s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(5*s34*(2*s15+7*s34-8*s45))/(12*s12^2*(s12-s34)*
(s12+s23-s45))+(s34*(-4*s15+6*s34-3*s45))/
(6*s12^2*(s12-s45)*(s12+s23-s45))-(s23^3*s34^2)/
(3*s12^3*s45^4)+(s23^3*s34^2)/(3*s12^2*(s12-s45)*s45^4)-
(s23^3*s34^2)/(6*s12^4*s45^3)+
(s23^2*s34*(-10*s15+3*(s23+4*s34)))/(12*s12^3*s45^3)-
(s23^3*s34^2)/(6*s12^2*(s12-s45)^2*s45^3)-
(s23^2*s34*(-10*s15+3*(s23+4*s34)))/(12*s12^2*(s12-s45)*
s45^3)-(s23^3*s34^2)/(18*s12^5*s45^2)+
(s23^2*s34*(-8*s15+2*s23+9*s34))/(18*s12^4*s45^2)-
(s23*(14*s15^2-7*s15*s23+2*s23^2-48*s15*s34+21*s23*s34+
36*s34^2))/(36*s12^3*s45^2)+(s23^3*s34^2)/(9*s12^2*(s12-s45)^3*
s45^2)+(s23^2*s34*(-10*s15+s23+12*s34))/
(36*s12^2*(s12-s45)^2*s45^2)+
(s23*(16*s15^2-11*s15*s23+4*s23^2-60*s15*s34+33*s23*s34+
48*s34^2))/(36*s12^2*(s12-s45)*s45^2)-
(s23^3*(-s15+s23+s34)^2)/(18*s12^2*(s12+s23-s45)^3*s45^2)-
(s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(18*s12^2*(s12+s23-s45)^2*s45^2)-
(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(18*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(18*s12^5*s45)-(-3*s15^2+2*s15*s23+s23^2+9*s15*s34-
3*s23*s34-6*s34^2)/(18*s12^3*s45)+
(s23*(-5*s15^2-s34*(2*s23+9*s34)+s15*(s23+14*s34)))/
(18*s12^4*s45)+(s23*(-2*s15^2-2*s15*s23+s23^2+4*s15*s34+
5*s23*s34))/(36*s12^2*(s12-s45)^2*s45)-
(12*s15^2-26*s15*s23+14*s23^2-54*s15*s34+57*s23*s34+
48*s34^2)/(36*s12^2*(s12-s45)*s45)+
(s23^2*(s15^2-4*s15*(s23+s34)+3*(s23+s34)^2))/
(18*s12^2*(s12+s23-s45)^3*s45)+
(s23*(4*s15^2+11*s23^2+29*s23*s34+18*s34^2-
5*s15*(3*s23+4*s34)))/(36*s12^2*(s12+s23-s45)^2*s45)+
(6*s15^2-22*s15*s23+16*s23^2-36*s15*s34+51*s23*s34+
36*s34^2)/(36*s12^2*(s12+s23-s45)*s45)-
(s15^2*(s15+3*s23-3*s45)*s45)/(18*s12^5*s34)-
(s34^2*s45)/(6*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s34^2*s45)/(6*s12^2*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^2)/(3*s12^3*s34^4)+(s15^3*s45^2)/(3*s12^2*(s12-s34)*
s34^4)-(s15^3*s45^2)/(6*s12^4*s34^3)-(s15^3*s45^2)/
(6*s12^2*(s12-s34)^2*s34^3)-(s15^3*s45^2)/(18*s12^5*s34^2)+
(s15^3*s45^2)/(9*s12^2*(s12-s34)^3*s34^2)-
(7*s34*s45^2)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2)-
(s34*s45^2)/(2*s12^2*(s12-s34)^2*(s12+s15-s34))+
(s34^3*(15*s34-16*s45)*s45^2)/(36*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(51*s34-4*s45)*s45^2)/(36*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+(5*s34^3*(s34-s45)*s45^2)/
(6*s12^2*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34*(19*s34-s45)*s45^2)/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45))-(s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s34^4*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s34^4*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34^4*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)+(2*s34^3*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^3*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(2*s34^3*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)-(s34^2*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))-
(s34^2*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45))-(s34^2*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45))+
(s23^2*s34*(-2*s15+s23+3*s34))/(9*s12^2*s45*(-s12+s45)^3)+
(10*s34^2*s45*(-s15+s45))/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(s34^2*(-s23+s45))/(18*s12^4*s15)-
(s15^3*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34^2)+
(s34^2*s45^2*(-3*s15+3*s34+2*s45))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s15^2*s45*(s15-2*s23+4*s45))/
(9*s12^2*s34*(-s12+s34)^3)+(s34^2*s45^2*(-12*s34+5*s45))/
(9*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34^2*s45^2*(-17*s34+6*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(9*s15-14*s23+4*s34+6*s45)/(36*s12^2*(s12+s23-s45))+
(s15^2*s45*(2*s15-8*s23+9*s45))/(18*s12^4*s34^2)+
(s45*(-7*s23+17*s34+10*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34))+(-5*s23+7*s34+11*s45)/
(12*s12^2*(s12+s15-s34))+(s34*s45*(-62*s34+17*s45))/
(12*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45*(3*s15-10*s23+18*s45))/(12*s12^3*s34^3)+
(6*s15-23*s23-10*s34+21*s45)/(36*s12^3)+
(s15^2*s45*(s15-10*s23+26*s45))/(36*s12^2*(s12-s34)^2*s34^2)+
(s45*(s15*(s23-s34-2*s45)+s34*s45))/
(s12^2*(s12+s15-s34)^3)+(s15*(-2*s15^2+7*s15*s23-
14*s23^2+3*s15*s45+66*s23*s45-72*s45^2))/(36*s12^3*s34^2)+
(s15*(s15^2-2*s15*s23-2*s23^2+2*s15*s45+28*s23*s45-
44*s45^2))/(36*s12^2*(s12-s34)^2*s34)+
(s34*(s15^2-2*s15*s34+s34^2-3*s15*s45+19*s34*s45-14*s45^2))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*(-5*s23^2+s15*(s23-4*s45)+14*s23*s45-9*s45^2))/
(18*s12^4*s34)-(s34*s45*(4*s15^2-10*s15*s34+6*s34^2+
11*s34*s45-4*s45^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34*s45*(9*s34^2-11*s34*s45+s45^2))/
(3*s12^2*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+4*s45^2))/
(3*s12^2*(s12+s15-s34)^3*s34)-
(s15*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+7*s45^2))/
(9*s12^2*(s12+s15-s34)*s34^2)-
(s34^2*s45*(8*s34^2-21*s34*s45+8*s45^2))/(12*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)+
(16*s15*s23+6*s23^2-33*s15*s45-36*s23*s45+30*s45^2)/
(36*s12^3*s34)-(s34*(48*s34^2+5*s15*(6*s34-7*s45)-
174*s34*s45+62*s45^2))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^2)+(s15^2-11*s15*s23+10*s23^2+
23*s15*s45-56*s23*s45+70*s45^2)/(36*s12^2*(s12+s15-s34)*
s34)-(s15^2+7*s15*s23+16*s23^2-10*s15*s45-92*s23*s45+
100*s45^2)/(36*s12^2*(s12-s34)*s34)+
(s15*(4*s15^2-11*s15*s23+16*s23^2+17*s15*s45-86*s23*s45+
100*s45^2))/(36*s12^2*(s12-s34)*s34^2)+
(s34^2*s45^2*(9*s34-4*(s15+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^2*(s15^2+s23^2+2*s23*s45-
3*s45^2-2*s15*(s23+s45)))/(6*s12^2*(s12+s15-s34)^2*
s34^2)+(s34^2*s45*(5*s15*(s34-s45)+2*s45*(-4*s34+s45)))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45)^2)+
(5*s34*(s15*(3*s34-4*s45)+4*s45*(-3*s34+s45)))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45))-
(s34*(-2*s23^2+s34*s45+s23*(2*s15-3*s34+s45)))/
(9*s12^2*(s12-s45)^3)+(s34^2*(s34-s45)*s45*
(2*s34*s45+s15*(-s34+s45)))/(9*s12^2*(s12-s34)^3*
(s12+s23-s45)^3)+(s45*(-3*s15*s23-4*s34*s45+
6*s15*(s34+s45)))/(9*s12^2*(s12-s34)^3)-
(s34*s45*(5*s34^2+(s15+s45)^2-4*s34*(s15+2*s45)))/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34*s45*(3*s15^2+s45*(6*s34+s45)-3*s15*(s34+2*s45)))/
(3*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
((7*s23-13*s34-12*s45)*s45+s15*(-s23+s34+3*s45))/
(6*s12^2*(s12+s15-s34)^2)+
(s15^2*s45*(10*s23-3*(s15+6*s45)))/(12*s12^2*(s12-s34)*s34^3)+
(s34*(s34^3*(3*s15-16*s45)+s34*(19*s15-18*s45)*s45^2-
4*s15*s45^3+6*s34^2*s45*(-3*s15+7*s45)))/
(36*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(s15*(s23^2+2*s45*(2*s15+5*s45)-s23*(s15+7*s45)))/
(6*s12^2*(s12+s15-s34)^2*s34)+
(-2*s23^2+s23*(2*s15-13*s34+s45)+
s34*(6*s15-12*s34+7*s45))/(36*s12^2*(s12-s45)^2)+
(s34*(s15^2+s45*(19*s34+7*s45)-s15*(s34+13*s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*(9*s34^3+s34^2*(9*s15-60*s45)+(11*s15-10*s45)*s45^2+
3*s34*s45*(-8*s15+21*s45)))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^3)+(s34*(s34*(55*s15-94*s45)*s45+
4*s45^2*(-5*s15+2*s45)+3*s34^2*(-5*s15+24*s45)))/
(36*s12^2*(s12-s34)^2*(s12+s23-s45)^2)+
(-10*s23^2+s23*(5*s15+s45)+s34*(-6*s15-51*s34+85*s45))/
(36*s12^2*(s12+s23-s45)^2)+(3*s23^2+3*s34^2+
s23*(-s15+s34-6*s45)-2*s34*(3*s15+s45)+
3*(s15^2+s15*s45+s45^2))/(18*s12^4)+
(-2*s23^3+s23^2*(2*s15+s34-2*s45)+
s23*s34*(s15-15*s34+22*s45)+s34*(6*s15*s34+9*s34^2+
5*s15*s45-69*s34*s45+22*s45^2))/(36*s12^2*
(s12+s23-s45)^3)+(4*s45*(-6*s23+16*s34+9*s45)+
9*s15*(s23-2*(s34+s45)))/(36*s12^2*(s12-s34)^2)+
(-3*s15^2*(s23-s45)+s34*(3*s23^2-3*s23*(s34+s45)+
s45*(s34+s45))-3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(18*s12^5))*tr5,
(5*s15*s23^3)/(6*s12^2*(s12+s15-s34)^2)+
(s15*s23^3)/(2*s12^3*(s12+s15-s34))+(2*s15*s34^4)/
(3*s12^2*(-s15+s23)^3)-(s34*(s23^2+3*s23*s34+2*s34^2))/
(6*s12^2*s15)+(s34^2*(s15^2+24*s15*s34+12*s34^2))/
(18*s12^2*(-s15+s23)^2)+(s34*(2*s15^2+23*s15*s34+48*s34^2))/
(36*s12^2*(-s15+s23))+(s34^2*(s23+s34)*(s23-s45))/
(6*s12^3*s15)-(s34^3*(s23-s45)^2)/(18*s12^4*s15)-
(s15^6*s34)/(9*s12*(-s15+s23)^3*(s12+s23-s45)^3)-
(s15^4*(s15+4*s34))/(12*s12*(-s15+s23)*(s12+s23-s45)^3)-
(s15^5*(s15+12*s34))/(36*s12*(-s15+s23)^2*(s12+s23-s45)^3)-
((s23+s34)^3*(s23-s45))/(18*s15*(s12+s23-s45)^3)+
(s15^4*s34*(2*s15+3*s34))/(9*s12*(-s15+s23)^3*
(s12+s23-s45)^2)-((s23+s34)^2*(s23+4*s34))/
(18*s15*(s12+s23-s45)^2)+(s15^2*(s15^2+14*s15*s34+4*s34^2))/
(12*s12*(-s15+s23)*(s12+s23-s45)^2)+
(s15^3*(2*s15^2+33*s15*s34+24*s34^2))/(36*s12*(-s15+s23)^2*
(s12+s23-s45)^2)+(s34*(34*s15^2+79*s15*s34+42*s34^2))/
(36*(-s15+s23)*(s12+s23-s45)^2)+
(s15*s34*(s15^3+3*s15^2*s34+6*s15*s34^2+4*s34^3))/
(9*(-s15+s23)^3*(s12+s23-s45)^2)+
(s15^4+21*s15^3*s34+58*s15^2*s34^2+66*s15*s34^3+16*s34^4)/
(36*(-s15+s23)^2*(s12+s23-s45)^2)-(s15*s34*(3*s15+4*s34))/
(3*s12*(-s15+s23)*(s12+s23-s45))-
(s15^2*s34*(s15^2+3*s15*s34+6*s34^2))/(9*s12*(-s15+s23)^3*
(s12+s23-s45))-(s15*(s15^3+21*s15^2*s34+60*s15*s34^2+
24*s34^3))/(36*s12*(-s15+s23)^2*(s12+s23-s45))-
(s15^2*(-s15+s23-s45)^3)/(3*(s12+s15-s34)^3*s34^2)-
(s23^4*s34^3)/(18*s12^5*s45^2)+(s23^3*s34^2*(-s15+s23+s34))/
(6*s12^4*s45^2)-(s23^2*s34*(s15^2-2*s15*s23+s23^2-3*s15*s34+
3*s23*s34+2*s34^2))/(6*s12^3*s45^2)+
(s23*(-s15^3+s23^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-3*s15+9*s34)+3*s23*(s15^2-6*s15*s34+6*s34^2)))/
(18*s12^2*s45^2)-(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+
5*s34^3+s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+
10*s34^2))/(6*s12*s45^2)+(s23^2*(-s15+s23+s34)^3)/
(18*(s12+s23-s45)^3*s45^2)+(s23*(-s15+s23+s34)^2*
(-2*s15+2*s23+5*s34))/(18*(s12+s23-s45)^2*s45^2)+
(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2))/
(6*(s12+s23-s45)*s45^2)-(s23^3*(4*s15+s23-4*s34)*s34^2)/
(18*s12^5*s45)+(2*s15^2*s34^4)/(3*s12^2*(s15-s23)^3*s45)+
(s15^4*s34^4)/(9*s12^4*(s15-s23)^3*s45)+
(10*s15*s34^4)/(9*s12*(-s15+s23)^3*s45)+
(s15^3*s34^4)/(3*s12^3*(-s15+s23)^3*s45)-(4*s15*s34^3*(s15+s34))/
(3*s12^2*(-s15+s23)^2*s45)-(s15^2*s34^3*(s15+2*s34))/
(3*s12^4*(-s15+s23)*s45)+(5*s34^3*(9*s15+4*s34))/
(18*s12*(-s15+s23)^2*s45)-(s15^3*s34^3*(3*s15+16*s34))/
(36*s12^4*(-s15+s23)^2*s45)+(s15^2*s34^3*(19*s15+36*s34))/
(36*s12^3*(-s15+s23)^2*s45)-
(s34^2*(7*s15^2+32*s15*s34+8*s34^2))/(12*s12^2*(-s15+s23)*s45)+
(s15*s34^2*(s15^2+19*s15*s34+12*s34^2))/(12*s12^3*(-s15+s23)*
s45)+(-30*s15^2+27*s15*s23-9*s23^2+48*s15*s34-15*s23*s34+
44*s34^2)/(36*s12*s45)+(2*s23^3-s23^2*(4*s15+3*s34)+
s34*(-12*s15^2+11*s15*s34-68*s34^2)+
s23*(2*s15^2+18*s15*s34-49*s34^2))/(36*s12^2*s45)-
(s34*(-2*s23^4+2*s23*s34^2*(3*s15+2*s34)+
3*s15*s34^2*(3*s15+4*s34)+2*s23^3*(-3*s15+7*s34)+
s23^2*(10*s15^2-28*s15*s34+21*s34^2)))/(36*s12^4*s45)+
(4*s23^3*s34+s34^2*(3*s15^2+38*s15*s34+12*s34^2)+
s23^2*(2*s15^2-24*s15*s34+33*s34^2)+
s23*(-2*s15^3+20*s15^2*s34-39*s15*s34^2+43*s34^3))/
(36*s12^3*s45)-(s15^3*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^3*
s45)-(s15^2*s34^3*(13*s15+12*s34))/(36*(-s15+s23)^2*
(s12+s23-s45)^3*s45)-(s15*s34^2*(5*s15^2+13*s15*s34+
4*s34^2))/(12*(-s15+s23)*(s12+s23-s45)^3*s45)-
(5*s23^4+3*s23^2*s34*(-4*s15+9*s34)+s23^3*(-7*s15+19*s34)+
s34^2*(15*s15^2+26*s15*s34+4*s34^2)+
s23*(2*s15^3+9*s15*s34^2+17*s34^3))/(36*(s12+s23-s45)^3*
s45)-(4*s15^2*s34^4)/(9*(-s15+s23)^3*(s12+s23-s45)^2*s45)-
(s15*s34^3*(21*s15+16*s34))/(18*(-s15+s23)^2*(s12+s23-s45)^2*
s45)-(s34^2*(33*s15^2+84*s15*s34+16*s34^2))/
(36*(-s15+s23)*(s12+s23-s45)^2*s45)+
(-6*s15^3+s23^3+8*s15^2*s34-25*s15*s34^2-52*s34^3-
s23^2*(5*s15+18*s34)+s23*(10*s15^2+6*s15*s34-55*s34^2))/
(36*(s12+s23-s45)^2*s45)-(10*s15*s34^4)/(9*(-s15+s23)^3*
(s12+s23-s45)*s45)-(5*s34^3*(9*s15+4*s34))/
(18*(-s15+s23)^2*(s12+s23-s45)*s45)-(s34^2*(3*s15+5*s34))/
(2*(-s15+s23)*(s12+s23-s45)*s45)+
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(9*s12*(s12+s23-s45)*s45)+
(30*s15^2+9*s23^2-48*s15*s34-44*s34^2+3*s23*(-9*s15+5*s34))/
(36*(s12+s23-s45)*s45)+(s15*(s15-52*s45)*s45)/
(12*s12*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45^2)/(s12*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*(3*s15-74*s45)*s45^2)/(36*s12*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s15^4*s45^3)/(18*s12^5*s34^2)+
(s15^2*s45^3)/(18*s12^2*(s12+s23-s45)^3)+
(13*s15^3*s45^3)/(36*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(47*s15^3*s45^3)/(36*(s12+s15-s34)^2*(-s15+s34)*
(s12+s23-s45)^3)+(s15^3*(s15-3*s45)*s45^3)/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^3)+
(13*s15^3*(s15-2*s45)*s45^3)/(36*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^3)+(11*s15^4*s45^4)/(18*s12*(s12+s15-s34)^4*
(s12+s23-s45)^3)-(s15^4*s45^4)/(9*(s12+s15-s34)^2*
(-s15+s34)^3*(s12+s23-s45)^3)+(5*s15^4*s45^4)/
(18*(s12+s15-s34)^3*(-s15+s34)^2*(s12+s23-s45)^3)-
(11*s15^4*s45^4)/(18*(s12+s15-s34)^4*(-s15+s34)*
(s12+s23-s45)^3)-((3*s15^2+2*s15*s34+s34^2)*s45^4)/
(3*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(11*s15^3*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^2)+(2*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45)^2)-
(5*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)^2*
(s12+s23-s45)^2)+(11*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^2)+
(2*(2*s15+s34)*s45^3*(-2*s15+s45))/(3*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s23^2*(-10*s15-2*s23+s45))/
(6*s12^2*(s12+s15-s34))-(s15*(-s15+s23-7*s45)*
(s15-s23+s45)^2)/(6*(s12+s15-s34)^2*s34^2)+
(7*s15^3*s45^3*(-s15+2*s45))/(36*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^3)-(s15*(s15-s23+s45)^2*
(-s15+2*s23+2*s45))/(3*(s12+s15-s34)^3*s34)-
(s15*s45^2*(-5*s15+2*s34+2*s45))/(18*s12^2*(s12+s23-s45)^2)+
(s15^3*s45^2*(-s15-4*s23+4*s45))/(18*s12^5*s34)+
(s15^3*s45^2*(3*s15-3*s23+5*s45))/(18*s12^4*s34^2)-
(s15^2*s45^3*(23*s15+6*s45))/(36*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)-(s15^3*s45^3*(13*s15+22*s45))/
(36*s12*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(-61*s15+144*s23+190*s34+223*s45)/(36*s12)+
(-61*s15+144*s23+190*s34+223*s45)/(36*(s12+s23-s45))+
(3*s15*s34^2+5*s34^3)/(-2*s12*s15*s45+2*s12*s23*s45)+
(s45^3*(9*s15^2+8*s15*s34+7*s34^2-3*s15*s45-3*s34*s45))/
(6*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(12*s15^2-14*s15*s23+62*s23^2-26*s15*s34+90*s23*s34+
49*s34^2-13*s15*s45+35*s23*s45-61*s34*s45-91*s45^2)/
(36*s12^2)+(s15^2*s45*(s15^2+3*s15*s23-5*s23^2-9*s15*s45+
20*s23*s45-15*s45^2))/(18*s12^4*s34)+((19*s15*s45)/6-8*s45^2)/
((s12+s15-s34)*(s12+s23-s45))+
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(18*s12*(s12+s15-s34)^4*(s12+s23-s45))-
(s45^2*(6*s15^2-8*s15*s45+s45^2))/(3*(s12+s15-s34)^3*
(s12+s23-s45))+(s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(9*(s15-s34)^3*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45))-
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45))+
(s15*s45^2*(-9*s15^2+9*s15*s45+s45^2))/(18*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45)^3)+
(s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(18*s12^2*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(18*s12*s15)+(s45^2*(16*s15^2+13*s15*s34-30*s15*s45-
20*s34*s45+2*s45^2))/(6*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/(9*(s12+s15-s34)*
(-s15+s34)^3*(s12+s23-s45)^2)-
(s45^2*(18*s15^2+18*s15*s34+54*s34^2-45*s15*s45-63*s34*s45+
4*s45^2))/(36*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*s45^2*(-27*s15^2+17*s15*s45+6*s45^2))/(18*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)-
(s15*s45^2*(-111*s15^2+94*s15*s45+12*s45^2))/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)-
(s15^2*s45^2*(21*s15^2-70*s15*s45+16*s45^2))/
(36*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^2)+
(42*s15*s23+13*s23^2+38*s15*s45+15*s23*s45+17*s45^2)/
(12*(-s15+s34)*(-s12-s15+s34))+
(42*s15*s23+13*s23^2+38*s15*s45+15*s23*s45+17*s45^2)/
(12*(-s15+s34)*(s12+s23-s45))+
(s45*(5*s15^2-36*s15*s45+19*s45^2))/(6*(s12+s15-s34)^2*
(s12+s23-s45))-(s45*(-44*s15^2+34*s15*s45+19*s45^2))/
(12*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(s45*(6*s15^2+10*s15*s34-67*s15*s45-68*s34*s45+20*s45^2))/
(12*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45^2*(39*s15^2-130*s15*s45+28*s45^2))/
(36*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^2)-
(60*s15^2-81*s15*s34+60*s34^2-174*s15*s45+102*s34*s45+
38*s45^2)/(36*s12*(s12+s23-s45))+
(s15^2*s45^2*(-39*s15^2-14*s15*s45+44*s45^2))/
(36*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s23*(23*s23^2-85*s23*s45+68*s45^2))/(18*s12*(s12+s15-s34)*
s34)+(s15*s45*(-33*s15^2-66*s15*s45+109*s45^2))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45))-
(33*s15^2-112*s15*s23+125*s23^2+186*s15*s45-356*s23*s45+
189*s45^2)/(36*s12*s34)+(s15*s45*(-39*s15^3+90*s15^2*s45+
67*s15*s45^2-22*s45^3))/(36*s12*(s12+s15-s34)^3*
(s12+s23-s45))+(s45*(-39*s15^3+102*s15^2*s45+3*s15*s45^2-
4*s45^3))/(36*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))+
(s45*(-18*s15^3+135*s15^2*s45+26*s15*s45^2-4*s45^3))/
(36*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)+
(s15*s45*(39*s15^3-234*s15^2*s45+125*s15*s45^2-2*s45^3))/
(36*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))+
(s15*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s15-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(10*s34^3+18*s34^2*s45+9*s34*s45^2+s45^3)/
(18*s12*s15*(s12+s23-s45))+
(s15*s45*(-21*s15^3+126*s15^2*s45-71*s15*s45^2+2*s45^3))/
(36*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(s45*(81*s15^3-222*s15^2*s45+11*s15*s45^2+6*s45^3))/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(s15*(-2*s15^3-4*s15^2*s34+s15^2*s45-6*s15*s45^2+6*s34*s45^2+
6*s45^3))/(36*s12*(s12+s23-s45)^3)+
(s15*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(-s15+s34)^3*(s12+s23-s45)^3)+
(s15*s34^3*(s15*(s15-s45)+s34*(-2*s15+s45)))/
(3*s12^3*(-s15+s23)^3)+(s15*(s23^4-4*s15*s23^2*s45+
s15*s23*(3*s15-4*s45)*s45-4*s15*s45^2*(-2*s15+s45)))/
(9*(-s15+s34)^3*(s12+s23-s45)^2)+
(s34*(-2*s15^3*s45+12*s34^3*(-4*s15+s45)+
7*s15*s34^2*(-2*s15+s45)-17*s15^2*s34*(-s15+s45)))/
(36*s12^3*(-s15+s23)^2)-(s15*s34*(s15+s34)^2*
(s34*(-2*s15+s45)+s15*(s15+s45)))/(9*(-s15+s23)^3*
(s12+s23-s45)^3)-(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45))/(18*s15*(s12+s23-s45))+
(8*s34^4+s15^2*s34*(14*s15-33*s45)+s34^3*(64*s15-13*s45)-
42*s15*s34^2*(-2*s15+s45)-2*s15^3*(s15+2*s45))/
(36*(-s15+s23)*(s12+s23-s45)^3)+
(4*s23^5+s23^4*(15*s15-4*s45)-33*s15^2*s23^2*s45-
25*s15*s23^3*s45+6*s15^2*s23*s45^2+3*s15^2*s45^2*(7*s15+2*s45))/
(36*(-s15+s34)^2*(s12+s23-s45)^3)+
(15*s23^4+s23^3*(24*s15-13*s45)-44*s15*s23^2*s45-
2*s15*s45^2*(6*s15+s45)-s15*s23*s45*(39*s15+2*s45))/
(36*(-s15+s34)*(s12+s23-s45)^3)-
(s15^2*s45*(3*s15^2+3*s23^2+15*s15*s45+14*s45^2-
3*s23*(2*s15+5*s45)))/(18*s12^3*s34^2)+
(-24*s34^4-6*s15^3*s45+s15^2*s34*(-3*s15+s45)-
14*s15*s34^2*(-2*s15+s45)+s34^3*(-64*s15+19*s45))/
(36*s12^3*(-s15+s23))-((s15+s34)*(4*s34^3*(-4*s15+s45)+
s15^3*(s15+s45)+s15^2*s34*(7*s15+18*s45)+
s15*s34^2*(-34*s15+21*s45)))/(36*(-s15+s23)^2*
(s12+s23-s45)^3)+(18*s15^2+73*s23^2-7*s15*s34+55*s34^2-
130*s15*s45-27*s34*s45+56*s45^2+
s23*(-20*s15+85*s34+44*s45))/(36*(s12+s23-s45)^2)+
(-86*s23^2-3*s15*(11*s15+52*s45)+s23*(238*s15+401*s45))/
(36*s12*(s12+s15-s34))+(8*s15^3-31*s15^2*s45-14*s34^2*s45+
38*s15*s45^2-8*s45^3+s34*(9*s15^2+34*s15*s45-22*s45^2))/
(36*s12*(s12+s23-s45)^2)+(27*s15*s23^3+4*s23^4-
12*s15*s23^2*s45-2*s15*s23*s45*(23*s15+6*s45)+
s15*s45*(21*s15^2-40*s15*s45-12*s45^2))/(36*(-s15+s34)^2*
(s12+s23-s45)^2)+((-s15+s34)*(s15^2*s34*(9*s15-2*s45)*s45+
3*s15^3*s45^2+4*s34^3*(-3*s15+s45)^2+
s15*s34^2*(9*s15^2+15*s15*s45-5*s45^2)))/
(36*s12^4*(-s15+s23)^2)+
(s15*(s15^3-48*s23^3+s23^2*(5*s15-2*s45)-82*s15^2*s45+
85*s15*s45^2-2*s45^3+s23*(-4*s15^2+45*s15*s45-2*s45^2)))/
(36*(s12+s15-s34)^3*(-s15+s34))+
(s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(-s15+s34)^3*
(-s12-s15+s34))+(s15*(s23^3+s23^2*s45+
s23*s45*(-5*s15+s45)+s45*(7*s15^2-10*s15*s45+s45^2)))/
(9*(-s15+s34)^3*(s12+s23-s45))+
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*s12*(s12+s15-s34)^4)-
(s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^3)+(5*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^3*(-s15+s34)^2)-
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^4*(-s15+s34))+
(s15*s34*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^4*(-s15+s23)^3)+
((-s15+s34)*(s15^2*s45^2-4*s34^3*(-3*s15+s45)-
2*s15*s34*s45*(-3*s15+s45)+s34^2*(9*s15^2-2*s15*s45+s45^2)))/
(12*s12^4*(-s15+s23))+(3*s15^3-5*s23^3+11*s15^2*s45+
s15*s45^2-7*s45^3+13*s23^2*(s15+s45)-
s23*(11*s15^2+24*s15*s45+s45^2))/(6*(s12+s15-s34)^2*s34)+
(s15*(-s15^3+18*s23^3+46*s15^2*s45-49*s15*s45^2+2*s45^3+
s23^2*(-5*s15+2*s45)+s23*(4*s15^2-27*s15*s45+2*s45^2)))/
(36*(s12+s15-s34)^2*(-s15+s34)^2)+
(27*s23^3+2*s23*s45*(-11*s15+2*s45)+s23^2*(66*s15+4*s45)+
s45*(-81*s15^2-24*s15*s45+4*s45^2))/(36*(-s15+s34)*
(s12+s23-s45)^2)+(4*s23^3+s23*s45*(25*s15+4*s45)+
s23^2*(39*s15+4*s45)+s45*(-53*s15^2+11*s15*s45+4*s45^2))/
(36*(-s15+s34)^2*(-s12-s15+s34))+
(4*s23^3+s23*s45*(25*s15+4*s45)+s23^2*(39*s15+4*s45)+
s45*(-53*s15^2+11*s15*s45+4*s45^2))/(36*(-s15+s34)^2*
(s12+s23-s45))+(-2*s15^3+34*s23^3+28*s34^3+
s34^2*(57*s15-15*s45)+s23^2*(-5*s15+45*s34-12*s45)+
s15^2*s45-39*s15*s45^2+4*s45^3+s34*(18*s15^2-24*s15*s45-
41*s45^2)+s23*(2*s15^2+12*s15*s34+42*s34^2-47*s15*s45-
33*s34*s45+4*s45^2))/(36*(s12+s23-s45)^3)+
(5*s15^3+10*s23^3-104*s15^2*s45+23*s15*s45^2+6*s45^3+
2*s23^2*(58*s15+3*s45)+s23*(-16*s15^2+35*s15*s45+6*s45^2))/
(36*(s12+s15-s34)^2*(-s15+s34))+
(s15*(s15^3-s23^3+15*s15^2*s45+42*s15*s45^2+29*s45^3+
3*s23^2*(s15+5*s45)-3*s23*(s15^2+10*s15*s45+14*s45^2)))/
(18*s12^2*s34^2)+(s23^2*(-2*s15+8*s45)+
s45*(36*s15^2+9*s15*s45-58*s45^2)+
2*s23*(s15^2-22*s15*s45+22*s45^2))/(36*s12^2*s34)-
(s15*(13*s15^3-72*s23^3-82*s15^2*s45-23*s15*s45^2+22*s45^3+
s23^2*(65*s15+22*s45)+s23*(-52*s15^2+21*s15*s45+22*s45^2)))/
(36*s12*(s12+s15-s34)^3)-(5*s15^3-5*s23^3+42*s15^2*s45+
87*s15*s45^2+50*s45^3+3*s23^2*(5*s15+14*s45)-
3*s23*(5*s15^2+28*s15*s45+29*s45^2))/(18*s12*s34^2)-
(5*s15^3-5*s23^3+42*s15^2*s45+87*s15*s45^2+50*s45^3+
3*s23^2*(5*s15+14*s45)-3*s23*(5*s15^2+28*s15*s45+29*s45^2))/
(18*s34^2*(-s12-s15+s34))+(-18*s23^3-50*s34^3+
s23^2*(-2*s15-35*s34+8*s45)+s34^2*(35*s15+17*s45)-
3*s34*(5*s15^2+3*s15*s45+11*s45^2)-
2*s45*(3*s15^2-18*s15*s45+14*s45^2)+
s23*(-4*s15^2+19*s15*s34-30*s34^2-34*s15*s45+72*s34*s45+
38*s45^2))/(36*s12^3)+(s15*(-2*s23^3+2*s23^2*(s15+16*s45)-
4*s23*s45*(11*s15+17*s45)+s45*(10*s15^2+27*s15*s45+
56*s45^2)))/(36*s12^3*s34)+
(125*s23^2-4*s23*(28*s15+89*s45)+3*(11*s15^2+62*s15*s45+
63*s45^2))/(36*(s12+s15-s34)*s34)+
(20*s23^3-2*s23^2*(97*s15+42*s45)+s15*s23*(82*s15+109*s45)+
s15*(-23*s15^2+8*s15*s45+109*s45^2))/
(36*s12*(s12+s15-s34)^2)+(4*s23^3*s34*(-s15+s34)-
6*s23^2*(-s15+s34)^2*(s34+s45)+4*s23*s45*
(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(12*s34^4+s23^3*(-2*s15+4*s34)+s34^3*(6*s15-15*s45)+
10*s15*s45^2*(2*s15+3*s45)+2*s23^2*(-5*s15*s34+6*s34^2+
17*s15*s45-12*s34*s45)+2*s34^2*(-9*s15^2+17*s15*s45+
3*s45^2)-s34*s45*(21*s15^2+12*s15*s45+10*s45^2)+
s23*(27*s34^3-s34^2*(47*s15+10*s45)+
2*s34*(11*s15^2+7*s15*s45+14*s45^2)-
2*s15*(s15^2+7*s15*s45+31*s45^2)))/(36*s12^4)+
(s23^2/(2*s12^3*(s12+s15-s34))+(s15*(2*s15-3*s34)*s34^2)/
(9*s12^3*(-s15+s23)^3)+(s34*(2*s23+3*s34))/(18*s12^3*s15)+
(s34*(8*s15^2-7*s15*s34-12*s34^2))/(36*s12^3*(s15-s23)^2)+
(3*s15^2-8*s15*s34+15*s34^2)/(36*s12^3*(s15-s23))+
(3*s15-10*s45)/(6*s12^2*(s12+s15-s34))-
((s23+s34)^2*(s23-s45)^2)/(18*s12^2*s15*(s12+s23-s45)^3)-
(s34*(s23+s34)*(s23-s45))/(9*s12^2*s15*(s12+s23-s45)^2)+
(s15*(2*s15-3*s34)*s34^2)/(9*s12^2*(s15-s23)^3*
(s12+s23-s45))+(s15^2*(s15-s23)*s23)/
(9*s12^2*(-s15+s34)^3*(s12+s23-s45))-(s34*(2*s23+3*s34))/
(18*s12^2*s15*(s12+s23-s45))+
(s34*(-8*s15^2+7*s15*s34+12*s34^2))/(36*s12^2*(s15-s23)^2*
(s12+s23-s45))+(3*s15^2-8*s15*s34+15*s34^2)/
(36*s12^2*(-s15+s23)*(s12+s23-s45))-
(s23^3*s34^2)/(18*s12^5*s45^2)+(s23^2*s34*(-2*s15+2*s23+3*s34))/
(18*s12^4*s45^2)-(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-
2*s15*(s23+3*s34)))/(18*s12^3*s45^2)+
(s23^3*(-s15+s23+s34)^2)/(18*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(18*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(18*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(18*s12^5*s45)+(s15^3*s34^3)/(9*s12^4*(s15-s23)^3*s45)+
(s15^2*s34^3)/(3*s12^3*(-s15+s23)^3*s45)+(s34^2*(5*s15+2*s34))/
(6*s12^3*(-s15+s23)*s45)-(s15^2*s34^2*(s15+4*s34))/
(12*s12^4*(s15-s23)^2*s45)+(s15*s34^2*(3*s15+4*s34))/
(12*s12^4*(s15-s23)*s45)+(s15*s34^2*(5*s15+8*s34))/
(12*s12^3*(s15-s23)^2*s45)+(6*s15^2-4*s15*s23-2*s23^2-
18*s15*s34+6*s23*s34+27*s34^2)/(36*s12^3*s45)-
(4*s15^2*s23-2*s15*(s23^2+8*s23*s34-3*s34^2)+
s34*(4*s23^2+15*s23*s34+4*s34^2))/(36*s12^4*s45)+
(s15^4*s34^3)/(9*s12^2*(s15-s23)^3*(s12+s23-s45)^3*s45)-
(s15^3*s34^2*(9*s15+16*s34))/(36*s12^2*(s15-s23)^2*
(s12+s23-s45)^3*s45)+(s15^2*s34*(s15^2+6*s15*s34+
4*s34^2))/(6*s12^2*(s15-s23)*(s12+s23-s45)^3*s45)-
(6*s15^3*s34+s23*(s23+s34)^2*(7*s23+4*s34)+
s15^2*(2*s23^2+6*s23*s34+27*s34^2)-
2*s15*(4*s23^3+s23^2*s34-9*s23*s34^2-6*s34^3))/
(36*s12^2*(s12+s23-s45)^3*s45)+(2*s15^3*s34^3)/
(9*s12^2*(s15-s23)^3*(s12+s23-s45)^2*s45)-
(s15^2*s34^2*(s15+2*s34))/(3*s12^2*(s15-s23)^2*
(s12+s23-s45)^2*s45)+(s15*s34^2*(3*s15+2*s34))/
(3*s12^2*(s15-s23)*(s12+s23-s45)^2*s45)+
(s23^3+s23^2*(3*s15-7*s34)-4*s34^2*(3*s15+s34)+
s23*(-2*s15^2+7*s15*s34-12*s34^2))/(18*s12^2*
(s12+s23-s45)^2*s45)+(s15^2*s34^3)/(3*s12^2*(s15-s23)^3*
(s12+s23-s45)*s45)+(s34^2*(5*s15+2*s34))/
(6*s12^2*(s15-s23)*(s12+s23-s45)*s45)-
(s15*s34^2*(5*s15+8*s34))/(12*s12^2*(s15-s23)^2*(s12+s23-s45)*
s45)+(-6*s15^2+4*s15*s23+2*s23^2+18*s15*s34-6*s23*s34-
27*s34^2)/(36*s12^2*(s12+s23-s45)*s45)-
(s15^2*(s15+3*s23-3*s45)*s45)/(18*s12^5*s34)-
(s15^3*s45^2)/(18*s12^5*s34^2)+(s15^2*(s15-2*s45)*s45^2)/
(12*s12^2*(s15-s34)*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34^2*(3*s15-2*s45)*s45^2)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s15^2*(3*s15-2*s45)*s45^2)/
(6*s12^2*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(18*s12^2*(s15-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^3*s45^3)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^3*s45^3)/(6*s12^2*(s12+s15-s34)^2*
(-s15+s34)*(s12+s23-s45)^3)+(s15*s45*(-s15+s45))/
(s12^2*(s12+s15-s34)^3)+(s34^2*(-s23+s45))/(18*s12^4*s15)-
(s15^2*s45*(s15-s23+s45))/(s12^2*(s12+s15-s34)^3*s34)+
(s15^3*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34^2)+
(s15^2*s45^2*(-3*s15+2*s45))/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(2*s15-2*s23+5*s45))/(18*s12^4*s34^2)+
(-21*s15+35*s23+10*s34+27*s45)/(36*s12^2*(s12+s23-s45))+
(3*s15-35*s23-10*s34+33*s45)/(36*s12^3)+
(s15*s23*(-s23^2+s15*s45+s23*s45)^2)/(9*s12^2*(-s15+s34)^3*
(s12+s23-s45)^3)+(s15^2*s23*(-s23^2+2*s15*s45+s23*s45))/
(9*s12^2*(-s15+s34)^3*(s12+s23-s45)^2)+
(s15*(s15*s23-s23^2+3*s23*s45-6*s45^2))/
(6*s12^2*(s12+s15-s34)^2*s34)-
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45))+
(s34*s45*(3*s15^2-6*s15*s45+s45^2))/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s15*s45*(3*s15^2-6*s15*s45+s45^2))/
(6*s12^2*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(s15*s45*(3*s15^2-15*s15*s45+2*s45^2))/(18*s12^2*(s15-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*(3*s15^2-7*s15*s23+4*s23^2-8*s15*s45+2*s23*s45+
2*s45^2))/(36*s12^2*(s15-s34)^2*(s12+s23-s45))+
(-15*s15^2+22*s15*s23+8*s23^2+19*s15*s45+2*s23*s45+2*s45^2)/
(36*s12^2*(-s15+s34)*(s12+s23-s45))+
(s15^2-10*s15*s45+4*s45^2)/(6*s12^2*(s12+s15-s34)^2)+
(3*s15^2+5*s23^2+6*s34^2+s23*(s34-10*s45)-
s15*(s23+9*s34-3*s45)-2*s34*s45+5*s45^2)/(18*s12^4)+
(s15*(s15^2-2*s15*s23+s23^2+5*s15*s45-5*s23*s45+7*s45^2))/
(9*s12^2*(s12+s15-s34)*s34^2)+(3*s15^3-42*s15^2*s45+
27*s15*s45^2+2*s45^3)/(36*s12^2*(s15-s34)*(s12+s15-s34)*
(s12+s23-s45))+(s15^3*s34*s45-2*s15*s34^3*(-2*s15+s45))/
(9*s12^2*(-s15+s23)^3*(s12+s23-s45)^2)-
(s15^2*(s15^2+s23^2+2*s23*s45-3*s45^2-2*s15*(s23+s45)))/
(6*s12^2*(s12+s15-s34)^2*s34^2)+
(-(s15^2*(s34-3*s45))+2*s15*(8*s34-3*s45)*s45+
s45^2*(-13*s34+s45))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s15*(s15-s34)*s34*(-(s34*s45)+
s15*(2*s34+s45)))/(9*s12^4*(s15-s23)^3)+
((s15-s34)*(s34*(8*s34-3*s45)+3*s15*(4*s34+s45)))/
(36*s12^4*(s15-s23))+(s45^2*(s15^2*s45+5*s34^2*(-s34+s45)+
s15*s34*(4*s34+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(4*s15*s34^2*(8*s34-3*s45)-8*s34^3*s45+
s15^3*(-2*s34+s45)+6*s15^2*s34*(4*s34+s45))/
(36*s12^2*(s15-s23)^2*(s12+s23-s45)^2)+
((-s15+s34)*(-4*s34^2*s45+3*s15^2*(2*s34+s45)+
s15*s34*(16*s34+s45)))/(36*s12^4*(s15-s23)^2)+
(s15*(4*s23^3+7*s15*s23*s45+2*s15*(3*s15-2*s45)*s45-
s23^2*(7*s15+2*s45)))/(36*s12^2*(s15-s34)^2*
(s12+s23-s45)^2)-(s15*(s15^2+s23^2+s23*s45+s45^2-
2*s15*(s23+2*s45)))/(18*s12^2*(s15-s34)^2*(s12+s15-s34))+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(6*s12^2*(s12+s15-s34)^2*(-s15+s34))-
(s15*(s15^2+s23^2+10*s15*s45+14*s45^2-2*s23*(s15+5*s45)))/
(18*s12^3*s34^2)+(8*s23^3+2*s23^2*(8*s15-3*s45)+
2*s15*s45*(-9*s15+2*s45)-s15*s23*(6*s15+5*s45))/
(36*s12^2*(-s15+s34)*(s12+s23-s45)^2)+
(-5*s15^3+4*s34^2*(4*s34-3*s45)+2*s15*s34*(24*s34+s45)+
s15^2*(-4*s34+6*s45))/(36*s12^2*(-s15+s23)*(s12+s23-s45)^
2)-(s15^2+8*s15*(s34-2*s45)+s45*(-42*s34+13*s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-5*s15^2+19*s23^2+14*s23*s34+30*s34^2-4*s23*s45-
72*s34*s45+8*s45^2-s15*(19*s23+2*s34+19*s45))/
(36*s12^2*(s12+s23-s45)^2)+(10*s23^2-4*s23*(3*s15+5*s45)+
s45*(-13*s15+28*s45))/(36*s12^3*s34)+
(s45*(2*s34*(7*s34-3*s45)*s45+s15^2*(4*s34+3*s45)+
s15*(-6*s34^2+3*s34*s45-2*s45^2)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s34*(2*s15*s34*(s15-s45)^2+s15^2*s45*(-s15+s45)+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*s12^2*(-s15+s23)^3*
(s12+s23-s45)^3)+(-10*s15^2+s15*(11*s23+19*s45)+
2*(7*s23^2+s23*s45+s45^2))/(36*s12^2*(s15-s34)*
(s12+s15-s34))+(s15*(s15*(s23-4*s45)-
2*(s23^2-6*s23*s45+5*s45^2)))/(18*s12^4*s34)+
(-3*s15^2*(s34+s45)+s45*(-45*s34^2+63*s34*s45-4*s45^2)+
3*s15*(s34^2+2*s34*s45+6*s45^2))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)-(-5*s15^2+s15*(s23-13*s45)+
4*(s23^2-5*s23*s45+7*s45^2))/(36*s12^2*(s12+s15-s34)*s34)+
(2*s15^3+26*s23^3+s23^2*(34*s34-24*s45)+
s15^2*(2*s23+38*s34-5*s45)+s34*(12*s34^2-5*s34*s45-
15*s45^2)-2*s15*(2*s23^2-12*s23*s34-31*s34^2+8*s23*s45+
25*s34*s45+2*s45^2)+s23*(33*s34^2-50*s34*s45+7*s45^2))/
(36*s12^2*(s12+s23-s45)^3)+(2*s15^4+6*s15^3*(8*s34-s45)+
3*s34^2*s45*(-4*s34+3*s45)+s15^2*(105*s34^2-62*s34*s45+
3*s45^2)+2*s15*s34*(18*s34^2-35*s34*s45+8*s45^2))/
(36*s12^2*(-s15+s23)*(s12+s23-s45)^3)+
(-3*s15^2*s45*(4*s23+s45)+s23^2*(11*s23^2-20*s23*s45+
9*s45^2)+s15*s23*(13*s23^2-29*s23*s45+16*s45^2))/
(36*s12^2*(-s15+s34)*(s12+s23-s45)^3)+
(4*s34^3*(-3*s15+s45)^2+s15^3*s45*(-s15+s45)+
2*s15^2*s34*(5*s15^2-14*s15*s45+7*s45^2)+
s15*s34^2*(51*s15^2-59*s15*s45+17*s45^2))/
(36*s12^2*(s15-s23)^2*(s12+s23-s45)^3)+
(4*s23^3*(s23-s45)^2-14*s15^2*s23*(s23-s45)*s45+
3*s15^3*s45^2+s15*s23^2*(11*s23^2-28*s23*s45+17*s45^2))/
(36*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s45*(24*s34^3+s15*s45*(-3*s15+8*s45)-
3*s34^2*(12*s15+25*s45)+s34*(12*s15^2+21*s15*s45+
22*s45^2)))/(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(-3*s15^2*(s23-s45)+s34*(3*s23^2-3*s23*(s34+s45)+
s45*(s34+s45))-3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(18*s12^5))*tr5,
(-5*s15*s23^3)/(6*s12^2*(s12+s15-s34)^2)-
(s15*s23^3)/(2*s12^3*(s12+s15-s34))-
(s34*(s23^2+3*s23*s34+2*s34^2))/(6*s12^2*s15)+
(s34^2*(s23+s34)*(s23-s45))/(6*s12^3*s15)-
(s34^3*(s23-s45)^2)/(18*s12^4*s15)-((s23+s34)^3*(s23-s45))/
(18*s15*(s12+s23-s45)^3)-((s23+s34)^2*(s23+4*s34))/
(18*s15*(s12+s23-s45)^2)+(s15*(-s15+s23-s45)^3)/
(3*(s12+s15-s34)^3*s34)+(s23^2*(10*s15+2*s23-s45))/
(6*s12^2*(s12+s15-s34))-(s23^4*s34^3)/(18*s12^5*s45^2)+
(s23^3*s34^2*(-s15+s23+s34))/(6*s12^4*s45^2)-
(s23^2*s34*(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+
2*s34^2))/(6*s12^3*s45^2)+
(s23*(-s15^3+s23^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-3*s15+9*s34)+3*s23*(s15^2-6*s15*s34+6*s34^2)))/
(18*s12^2*s45^2)-(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+
5*s34^3+s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+
10*s34^2))/(6*s12*s45^2)+(s23^2*(-s15+s23+s34)^3)/
(18*(s12+s23-s45)^3*s45^2)+(s23*(-s15+s23+s34)^2*
(-2*s15+2*s23+5*s34))/(18*(s12+s23-s45)^2*s45^2)+
(-s15^3+s23^3+6*s15^2*s34-10*s15*s34^2+5*s34^3+
s23^2*(-3*s15+6*s34)+s23*(3*s15^2-12*s15*s34+10*s34^2))/
(6*(s12+s23-s45)*s45^2)-(s23^3*(4*s15+s23-4*s34)*s34^2)/
(18*s12^5*s45)+(s23^2*s34*(-5*s15^2+3*s15*s23+s23^2+
14*s15*s34-7*s23*s34-9*s34^2))/(18*s12^4*s45)-
(15*s15^2-12*s15*s23+3*s23^2-24*s15*s34+8*s23*s34+5*s34^2)/
(18*s12*s45)+(s23^3-s23^2*(2*s15+3*s34)+
s23*(s15^2+9*s15*s34-14*s34^2)-2*s34*(3*s15^2-8*s15*s34+
5*s34^2))/(18*s12^2*s45)+
(s23*(-s15^3+10*s15^2*s34+2*s23^2*s34-21*s15*s34^2+12*s34^3+
s23*(s15^2-12*s15*s34+15*s34^2)))/(18*s12^3*s45)-
(s23*(-s15+s23+s34)^2*(s15+2*s23+2*s34))/
(18*(s12+s23-s45)^3*s45)-(3*s15^3+s23^3-4*s15^2*s34-
4*s15*s34^2+5*s34^3+s23^2*(s15+7*s34)+
s23*(-5*s15^2-3*s15*s34+11*s34^2))/(18*(s12+s23-s45)^2*s45)+
(s15*(3*s15^2-8*s15*s34+5*s34^2))/(9*s12*(s12+s23-s45)*s45)+
(15*s15^2-12*s15*s23+3*s23^2-24*s15*s34+8*s23*s34+5*s34^2)/
(18*(s12+s23-s45)*s45)+(11*s45)/(4*(s12+s15-s34))+
((5*s15-29*s45)*s45)/(6*(s12+s15-s34)^2)+
(77*s45^2)/(12*(s12-s34)*(s12+s15-s34))+
(s15^3*(3*s15+6*s23-17*s45)*s45^2)/(18*s12^4*s34^2)-
(5*s45^3)/(3*(s12-s34)*(s12+s15-s34)^2)-
(13*s45^3)/(18*(s12-s34)^2*(s12+s15-s34))+
(s15^4*s45^3)/(s12*s34^6)-(s15^4*s45^3)/((s12-s34)*s34^6)+
(11*s15^4*s45^3)/(18*s12^2*s34^5)+(7*s15^4*s45^3)/
(18*(s12-s34)^2*s34^5)+(s15^4*s45^3)/(3*s12^3*s34^4)+
(s15^4*s45^3)/(6*s12^4*s34^3)-(s15^4*s45^3)/(18*s12^5*s34^2)+
(s15^4*s45^3)/(9*s34^4*(-s12+s34)^3)+(s15^2*s45^3)/
(18*s12^2*(s12+s23-s45)^3)-(47*s15^3*s45^3)/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^3)+
(s34^2*(7*s34-5*s45)*s45^3)/(6*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(7*s15^3*(s15-2*s45)*s45^3)/
(36*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45)^3)+
(s15*(3*s15-2*s45)*s45^3)/(36*s12*(s12+s15-s34)*
(s12+s23-s45)^3)+(s15*(3*s15-2*s45)*s45^3)/
(36*s12*s34*(s12+s23-s45)^3)+(7*s34^2*(3*s34-2*s45)*s45^3)/
(36*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*(5*s15-2*s45)*s45^3)/(9*s12*s34^2*(s12+s23-s45)^2)+
(s15*(5*s15-2*s45)*s45^3)/(9*(s12-s34)^2*s34*(s12+s23-s45)^2)+
((73*s34-2*s45)*s45^3)/(36*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45))+((27*s34-s45)*s45^3)/
(6*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))-
(11*s15^4*s45^4)/(18*s12*(s12+s15-s34)^4*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*s12*s34^2*(s12+s23-s45)^3)-
(s15^2*s45^4)/(9*(s12-s34)*s34^2*(s12+s23-s45)^3)+
(s15^2*s45^4)/(9*(s12-s34)^2*s34*(s12+s23-s45)^3)-
(s34^3*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(s34^3*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34^3*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^4*s45^4)/(9*(s12+s15-s34)^2*(-s15+s34)^3*
(s12+s23-s45)^3)-(5*s15^4*s45^4)/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45)^3)+(11*s15^4*s45^4)/
(18*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^3)+
((4*s15^2+3*s15*s34+2*s34^2)*s45^4)/(3*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(2*s34^2*s45^4)/(3*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^2*s45^4)/(3*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(2*s34^2*s45^4)/(9*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)-
s45^4/(18*s12*(s12+s15-s34)*s34*(s12+s23-s45))+
s45^4/(18*(s12-s34)*(s12+s15-s34)*s34*(s12+s23-s45))-
(s34*s45^4)/(3*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))-
(s34*s45^4)/(6*(s12-s34)^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s34*s45^4)/(9*(s12-s34)^3*(s12+s15-s34)*(s12+s23-s45))+
(11*s15^3*s45^3*(-2*s15+s45))/(9*s12*(s12+s15-s34)^4*
(s12+s23-s45)^2)-(2*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^2*(-s15+s34)^3*(s12+s23-s45)^2)+
(5*s15^3*s45^3*(-2*s15+s45))/(9*(s12+s15-s34)^3*(-s15+s34)^2*
(s12+s23-s45)^2)-(11*s15^3*s45^3*(-2*s15+s45))/
(9*(s12+s15-s34)^4*(-s15+s34)*(s12+s23-s45)^2)+
((-s15+s23-4*s45)*(s15-s23+s45)^2)/(3*(s12+s15-s34)^2*
s34)+(s34*s45^3*(-4*s34+s45))/((s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15*s45^3*(-5*s15+2*s45))/
(9*(s12-s34)*s34^2*(s12+s23-s45)^2)+(2*s45^2*(-3*s15+2*s45))/
(3*(s12+s15-s34)^3)+(s15*s45^3*(-3*s15+2*s45))/
(36*(s12-s34)*s34*(s12+s23-s45)^3)+
(13*s15^3*s45^3*(-s15+2*s45))/(36*(s12+s15-s34)^3*(-s15+s34)*
(s12+s23-s45)^3)-(s15*s45^2*(-5*s15+2*s34+2*s45))/
(18*s12^2*(s12+s23-s45)^2)+(s15^3*s45^3*(-s15+3*s45))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^3)+
(s15^3*s45^2*(-s15-4*s23+4*s45))/(18*s12^5*s34)+
(8*s45^2*(-3*s23+4*s45))/(9*(s12-s34)*(s12+s15-s34)*s34)+
(s34*s45^3*(-17*s34+4*s45))/(9*(s12-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15^3*s45^2*(2*s15-4*s23+5*s45))/
(9*(s12-s34)^3*s34^3)-(s15^2*s45^3*(19*s15+6*s45))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15^2*s45^3*(23*s15+6*s45))/(36*(s12+s15-s34)*(-s15+s34)^2*
(s12+s23-s45)^3)-(4*(-2*s15+7*s45))/(3*(s12-s34))-
(s15^3*s45^2*(5*s15-16*s23+22*s45))/(12*s12^3*s34^3)+
(s15^3*s45^3*(13*s15+34*s45))/(36*s12*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s15^3*s45^2*(13*s15-41*s23+59*s45))/
(18*s12^2*s34^4)+(s45^2*(-420*s34+59*s45))/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45))-
(s15^3*s45^2*(19*s15-50*s23+72*s45))/(36*(s12-s34)^2*s34^4)+
(-10*s15+27*s23+31*s34+101*s45)/(9*s12)+
(s45*(-53*s15-43*s34+148*s45))/(12*(s12+s15-s34)*
(s12+s23-s45))-(56*s15+108*s23+124*s34+167*s45)/
(36*(s12+s23-s45))-(s15^3*s45^2*(45*s15-132*s23+190*s45))/
(36*s12*s34^5)+(s15^3*s45^2*(45*s15-132*s23+190*s45))/
(36*(s12-s34)*s34^5)+(2*s45^3*(6*s15^2+4*s15*s34+2*s34^2-
3*s15*s45-2*s34*s45))/(3*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s45^3*(-10*s15^2-9*s15*s34-8*s34^2+
4*s15*s45+6*s34*s45))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(-9*s15^2-27*s15*s23+88*s15*s45+
89*s23*s45-162*s45^2)/(18*s12*s34-18*s34^2)+
(s15^2*s45^2*(39*s15^2+62*s15*s45-68*s45^2))/
(36*s12*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-50*s15*s34+30*s15*s45+181*s34*s45-52*s45^2)/
(12*(s12-s34)*(s12+s23-s45))+
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*s12*s34^2*
(s12+s23-s45))-(s45^2*(10*s15^2-10*s15*s45+s45^2))/
(9*(s12-s34)*s34^2*(s12+s23-s45))+
(s45^2*(10*s15^2-10*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s12+s23-s45))-(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/
(18*s12*(s12+s15-s34)^4*(s12+s23-s45))+
(s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(9*(s12+s15-s34)^2*
(-s15+s34)^3*(s12+s23-s45))-
(5*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^3*
(-s15+s34)^2*(s12+s23-s45))+
(11*s15^2*s45^2*(6*s15^2-8*s15*s45+s45^2))/(18*(s12+s15-s34)^4*
(-s15+s34)*(s12+s23-s45))-(2*s45*(s15^2-3*s15*s45+s45^2))/
(3*(s12-s34)^3)-(s15*s45^2*(-9*s15^2+9*s15*s45+s45^2))/
(18*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^3)+
(2*s45^2*(6*s15^2+3*s15*s34-8*s15*s45-4*s34*s45+s45^2))/
(3*(s12+s15-s34)^3*(s12+s23-s45))+
(s45*(10*s15^2-10*s15*s34+3*s34^2-10*s15*s45+4*s34*s45+
s45^2))/(18*s12^2*(s12+s23-s45))+
(s23^2+9*s23*s34+18*s34^2+s23*s45+9*s34*s45+s45^2)/
(18*s12*s15)+(s15*s45*(s15^2-3*s15*s45+3*s34*s45+3*s45^2))/
(18*s12*(s12+s23-s45)^3)+
(s45^2*(-45*s15^2-26*s15*s45+4*s45^2))/(36*s12*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(15*s15^2-26*s15*s45+4*s45^2))/
(36*s12*s34*(s12+s23-s45)^2)-
(s45^2*(15*s15^2-26*s15*s45+4*s45^2))/(36*(s12-s34)*s34*
(s12+s23-s45)^2)+(s45^2*(9*s15^2+9*s34^2+
9*s34*(s15-4*s45)-24*s15*s45+4*s45^2))/(18*(s12+s15-s34)*
(s12+s23-s45)^3)-(s15^2*s45^2*(3*s15^2-13*s15*s45+4*s45^2))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45)^2)-
(s45^2*(19*s15^2+16*s15*s34+13*s34^2-40*s15*s45-38*s34*s45+
4*s45^2))/(6*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s15*s45^2*(-27*s15^2+17*s15*s45+6*s45^2))/(18*(s12+s15-s34)*
(-s15+s34)^2*(s12+s23-s45)^2)+
(s45^2*(243*s34^2-178*s34*s45+8*s45^2))/(36*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(s15^2-2*s15*s23+2*s23^2+5*s15*s45-11*s23*s45+
10*s45^2))/(9*s34^2*(-s12+s34)^3)+
(s15*s45*(3*s15*s23-9*s23*s45+10*s45^2))/(9*(s12-s34)^3*s34)+
(s15*s45^2*(-21*s15^2+86*s15*s45+12*s45^2))/
(36*s12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s45^2*(-111*s15^2+94*s15*s45+12*s45^2))/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45)^2)-
(s15^2-3*s15*s23+3*s23^2+7*s15*s45-14*s23*s45+13*s45^2)/
(2*(s12+s15-s34)*s34)+(s15^2*s45^2*(21*s15^2-70*s15*s45+
16*s45^2))/(36*(s12+s15-s34)^2*(-s15+s34)^2*
(s12+s23-s45)^2)+(42*s15*s23+13*s23^2+38*s15*s45+
15*s23*s45+17*s45^2)/(12*(s12+s15-s34)*(-s15+s34))-
(42*s15*s23+13*s23^2+38*s15*s45+15*s23*s45+17*s45^2)/
(12*(-s15+s34)*(s12+s23-s45))+
(s45*(-44*s15^2+34*s15*s45+19*s45^2))/(12*(s12+s15-s34)*
(-s15+s34)*(s12+s23-s45))-(30*s15^2-50*s15*s34+30*s34^2+
7*s15*s45+51*s34*s45+19*s45^2)/(18*s12*(s12+s23-s45))-
(s34*s45^2*(54*s34^2-87*s34*s45+22*s45^2))/
(36*(s12-s34)*(s12+s15-s34)*(s12+s23-s45)^3)-
(s15^2*s45^2*(39*s15^2-130*s15*s45+28*s45^2))/
(36*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(s15^2+3*s15*s23+4*s23^2-9*s15*s45-37*s23*s45+
33*s45^2))/(18*s12^4*s34)-
(s45*(8*s15^2+5*s15*s34-60*s15*s45-42*s34*s45+36*s45^2))/
(6*(s12+s15-s34)^2*(s12+s23-s45))+
(s45*(30*s15^2-100*s15*s45+43*s45^2))/(36*s12*s34*
(s12+s23-s45))-(s45*(30*s15^2-100*s15*s45+43*s45^2))/
(36*(s12-s34)*s34*(s12+s23-s45))+
(s45*(-30*s15^2+168*s15*s45+43*s45^2))/(36*s12*(s12+s15-s34)*
(s12+s23-s45))+(s15^2*s45*(-3*s15^2+18*s23^2+27*s15*s45-
93*s23*s45+77*s45^2))/(18*s12^3*s34^2)+
(9*s15^2-73*s15*s45+82*s45^2)/(18*(s12-s34)^2)+
(s45*(18*s15^2+18*s15*s34+30*s34^2-228*s15*s45-249*s34*s45+
94*s45^2))/(36*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*s45*(8*s15^2-24*s15*s23+49*s23^2+66*s15*s45-
229*s23*s45+207*s45^2))/(18*s12*s34^4)-
(s15^2*s45*(8*s15^2-24*s15*s23+49*s23^2+66*s15*s45-
229*s23*s45+207*s45^2))/(18*(s12-s34)*s34^4)+
(s15^2*s45*(12*s15^2-38*s15*s23+72*s23^2+83*s15*s45-
300*s23*s45+264*s45^2))/(36*s12^2*s34^3)+
(18*s15^2+27*s23^2-25*s15*s45-215*s23*s45+279*s45^2)/
(18*s12*s34)+(s45*(15*s15^3+138*s15^2*s45-115*s15*s45^2-
6*s45^3))/(36*s12*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*s45*(21*s15^3-126*s15^2*s45+71*s15*s45^2-2*s45^3))/
(36*(s12+s15-s34)^2*(-s15+s34)^2*(s12+s23-s45))+
(s15*s45*(-3*s15^3+21*s15^2*s45-15*s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(-s15+s34)^3*(s12+s23-s45))-
(9*s23^3-63*s23^2*s45+69*s23*s45^2+s45^3)/
(18*s12*(s12+s15-s34)*s34)+(10*s34^3+18*s34^2*s45+
9*s34*s45^2+s45^3)/(18*s12*s15*(s12+s23-s45))+
(s15*s45*(-39*s15^3+234*s15^2*s45-125*s15*s45^2+2*s45^3))/
(36*(s12+s15-s34)^3*(-s15+s34)*(s12+s23-s45))+
(s45*(18*s15^3-135*s15^2*s45-26*s15*s45^2+4*s45^3))/
(36*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)+
(s45*(39*s15^3-102*s15^2*s45-3*s15*s45^2+4*s45^3))/
(36*(s12+s15-s34)*(-s15+s34)^2*(s12+s23-s45))-
(s45*(81*s15^3-222*s15^2*s45+11*s15*s45^2+6*s45^3))/
(36*(s12+s15-s34)^2*(-s15+s34)*(s12+s23-s45))+
(s15*s45*(39*s15^3-18*s15^2*s45-163*s15*s45^2+34*s45^3))/
(36*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(s15*(s23^5-3*s15*s23^3*s45-s23^4*s45+3*s15^2*s23*s45^2+
3*s15^2*s45^3))/(9*(s15-s34)^3*(s12+s23-s45)^3)-
(s15*(s23^4-4*s15*s23^2*s45+s15*s23*(3*s15-4*s45)*s45-
4*s15*s45^2*(-2*s15+s45)))/(9*(-s15+s34)^3*
(s12+s23-s45)^2)-(s23^2+18*s34^2+9*s34*s45+s45^2+
s23*(9*s34+s45))/(18*s15*(s12+s23-s45))+
(-4*s23^5+33*s15^2*s23^2*s45+25*s15*s23^3*s45-6*s15^2*s23*s45^2-
3*s15^2*s45^2*(7*s15+2*s45)+s23^4*(-15*s15+4*s45))/
(36*(-s15+s34)^2*(s12+s23-s45)^3)+
(-15*s23^4+44*s15*s23^2*s45+2*s15*s45^2*(6*s15+s45)+
s15*s23*s45*(39*s15+2*s45)+s23^3*(-24*s15+13*s45))/
(36*(-s15+s34)*(s12+s23-s45)^3)+
(6*s15^2-29*s23^2-14*s15*s34+14*s34^2-38*s15*s45+61*s34*s45+
102*s45^2-5*s23*(-4*s15+9*s34+14*s45))/(18*s12^2)+
(18*s15^2-56*s23^2+30*s15*s34+22*s34^2+74*s15*s45-
73*s34*s45-40*s45^2-2*s23*(9*s15+25*s34+14*s45))/
(36*(s12+s23-s45)^2)+(6*s15^2+5*s23^2+64*s15*s45+
13*s45^2-2*s23*(30*s15+61*s45))/(12*s12*(s12+s15-s34))+
(s15^2*s45*(4*s15^2+26*s23^2+49*s15*s45+150*s45^2-
2*s23*(5*s15+79*s45)))/(36*(s12-s34)^2*s34^3)+
(s15^3+33*s15^2*s45-212*s15*s45^2+324*s45^3+
s23^2*(-23*s15+76*s45)+s23*(-20*s15^2+197*s15*s45-358*s45^2))/
(36*s12*s34^2)+(s15*(4*s23^3+5*s23^2*(s15-20*s45)+
2*s23*s45*(-s15+118*s45)+s45*(10*s15^2-9*s15*s45-
158*s45^2)))/(36*s12^3*s34)+(4*s15^3-15*s15^2*s45-
7*s34^2*s45+19*s15*s45^2-4*s45^3+
s34*(-4*s15^2+17*s15*s45-11*s45^2))/
(18*s12*(s12+s23-s45)^2)+(-27*s23^3-2*s23^2*(33*s15+2*s45)+
s23*(22*s15*s45-4*s45^2)+s45*(81*s15^2+24*s15*s45-4*s45^2))/
(36*(-s15+s34)*(s12+s23-s45)^2)+
(-2*s15^3-16*s23^3+2*s34^3+4*s15^2*s45+27*s15*s45^2-4*s45^3+
s23^2*(-6*s15-4*s34+11*s45)+s34^2*(-12*s15+49*s45)+
s34*(-3*s15^2+32*s15*s45-12*s45^2)+
s23*(2*s15^2+6*s15*s34+12*s34^2+33*s15*s45-5*s34*s45-
4*s45^2))/(36*(s12+s23-s45)^3)+
(s15*(s15^3-18*s23^3+s23^2*(5*s15-2*s45)-46*s15^2*s45+
49*s15*s45^2-2*s45^3+s23*(-4*s15^2+27*s15*s45-2*s45^2)))/
(36*(s12+s15-s34)^2*(-s15+s34)^2)-
(s15*(s15^3-48*s23^3+s23^2*(5*s15-2*s45)-82*s15^2*s45+
85*s15*s45^2-2*s45^3+s23*(-4*s15^2+45*s15*s45-2*s45^2)))/
(36*(s12+s15-s34)^3*(-s15+s34))+
(s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(s12+s15-s34)*
(-s15+s34)^3)-(s15*(s23^3+s23^2*s45+s23*s45*(-5*s15+s45)+
s45*(7*s15^2-10*s15*s45+s45^2)))/(9*(-s15+s34)^3*
(s12+s23-s45))-(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*s12*(s12+s15-s34)^4)+
(s15^2*(s23^3+s23^2*(-2*s15+s45)+s45*(3*s15^2-6*s15*s45+
s45^2)+s23*(s15^2-4*s15*s45+s45^2)))/(9*(s12+s15-s34)^2*
(-s15+s34)^3)-(5*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^3*(-s15+s34)^2)+
(11*s15^2*(s23^3+s23^2*(-2*s15+s45)+
s45*(3*s15^2-6*s15*s45+s45^2)+s23*(s15^2-4*s15*s45+
s45^2)))/(18*(s12+s15-s34)^4*(-s15+s34))-
(s45*(s45*(10*s15^2-10*s15*s45+s45^2)-
5*s34*(2*s15^2-6*s15*s45+3*s45^2)))/(9*(s12-s34)^3*
(s12+s23-s45))+((s34-s45)*s45*(s15^2*s45^2+
s15*s34*s45*(-2*s15+3*s45)+s34^2*(s15^2-3*s15*s45+3*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^3)+
(s45*(s15*s45^2*(-5*s15+2*s45)+s34^2*(-5*s15^2+15*s15*s45-
12*s45^2)+s34*s45*(10*s15^2-17*s15*s45+4*s45^2)))/
(9*(s12-s34)^3*(s12+s23-s45)^2)+
(4*s23^3+s23*s45*(25*s15+4*s45)+s23^2*(39*s15+4*s45)+
s45*(-53*s15^2+11*s15*s45+4*s45^2))/(36*(s12+s15-s34)*
(-s15+s34)^2)-(4*s23^3+s23*s45*(25*s15+4*s45)+
s23^2*(39*s15+4*s45)+s45*(-53*s15^2+11*s15*s45+4*s45^2))/
(36*(-s15+s34)^2*(s12+s23-s45))-
(5*s15^3+10*s23^3-104*s15^2*s45+23*s15*s45^2+6*s45^3+
2*s23^2*(58*s15+3*s45)+s23*(-16*s15^2+35*s15*s45+6*s45^2))/
(36*(s12+s15-s34)^2*(-s15+s34))-
(-17*s15^3+2*s23^3-46*s15^2*s45+127*s15*s45^2+6*s45^3-
2*s23^2*(76*s15+39*s45)+s23*(52*s15^2+139*s15*s45+6*s45^2))/
(36*s12*(s12+s15-s34)^2)+(-27*s15*s23^3-4*s23^4+
12*s15*s23^2*s45+2*s15*s23*s45*(23*s15+6*s45)+
s15*s45*(-21*s15^2+40*s15*s45+12*s45^2))/(36*(-s15+s34)^2*
(s12+s23-s45)^2)+(s15*(13*s15^3-60*s23^3-46*s15^2*s45-
95*s15*s45^2+34*s45^3+s23^2*(41*s15+34*s45)+
s23*(-40*s15^2-27*s15*s45+34*s45^2)))/
(36*s12*(s12+s15-s34)^3)+
(s23*(-9*s15^2+75*s15*s45-64*s45^2)+
2*s45*(12*s15^2-71*s15*s45+47*s45^2))/(36*(s12-s34)^2*s34)+
(9*s23^3-6*s34^3+s34^2*(12*s15+7*s45)+
s23^2*(-13*s15+26*s34+11*s45)+s45^2*(-42*s15+29*s45)+
3*s34*(-2*s15^2-2*s15*s45+9*s45^2)-
s23*(2*s15^2-11*s15*s34+12*s34^2-55*s15*s45+51*s34*s45+
49*s45^2))/(18*s12^3)+(s15*(3*s15-2*s45)*s45^3+
s34^3*(-3*s15^2+23*s15*s45-39*s45^2)-
3*s34*s45^2*(7*s15^2-17*s15*s45+6*s45^2)+
s34^2*s45*(17*s15^2-72*s15*s45+69*s45^2))/
(36*(s12-s34)^2*(s12+s23-s45)^3)+
((3*s15-4*s45)*s45^3+s34^3*(-12*s15+49*s45)+
s34^2*(-6*s15^2+73*s15*s45-150*s45^2)+
s34*s45*(13*s15^2-78*s15*s45+84*s45^2))/(36*(s12-s34)*
(s12+s23-s45)^3)+(s45*(30*s15^2-100*s15*s45+43*s45^2)-
3*s34*(10*s15^2-80*s15*s45+101*s45^2))/(36*(s12-s34)^2*
(s12+s23-s45))+(s15*(2*s15^3+4*s23^3-21*s15^2*s45-
63*s15*s45^2-320*s45^3-6*s23^2*(-2*s15+23*s45)+
3*s23*(-2*s15^2+7*s15*s45+142*s45^2)))/(36*s12^2*s34^2)+
(s23^2*(-26*s15+22*s45)+s23*(-7*s15^2+230*s15*s45-168*s45^2)+
s45*(-45*s15^2-196*s15*s45+152*s45^2))/(36*s12^2*s34)+
(s15*(s15^3+s23^2*(4*s15-26*s45)+3*s15^2*s45-160*s45^3+
s23*(-2*s15^2-37*s15*s45+172*s45^2)))/(36*(s12-s34)^2*s34^2)+
(s34*s45*(-50*s15^2+203*s15*s45-142*s45^2)+
s45^2*(15*s15^2-26*s15*s45+4*s45^2)+
s34^2*(15*s15^2-117*s15*s45+178*s45^2))/(36*(s12-s34)^2*
(s12+s23-s45)^2)+(-s15^3+s23^2*(23*s15-76*s45)-
33*s15^2*s45+212*s15*s45^2-324*s45^3+
s23*(20*s15^2-197*s15*s45+358*s45^2))/(36*(s12-s34)*s34^2)+
(s34^2*(66*s15-256*s45)+(27*s15-34*s45)*s45^2+
s34*(15*s15^2-210*s15*s45+388*s45^2))/(36*(s12-s34)*
(s12+s23-s45)^2)-(s15*(-10*s23^3+2*s23^2*(s15+82*s45)-
2*s23*(5*s15^2-8*s15*s45+299*s45^2)+
3*(s15^3+6*s15^2*s45+21*s15*s45^2+160*s45^3)))/
(36*s12*s34^3)+(s15*(-10*s23^3+2*s23^2*(s15+82*s45)-
2*s23*(5*s15^2-8*s15*s45+299*s45^2)+
3*(s15^3+6*s15^2*s45+21*s15*s45^2+160*s45^3)))/
(36*(s12-s34)*s34^3)+(4*s23^3*s34*(-s15+s34)-
6*s23^2*(-s15+s34)^2*(s34+s45)+4*s23*s45*
(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(s23^3*(2*s15-11*s34)+s23^2*(-5*s15*s34+6*s34^2-31*s15*s45+
27*s34*s45)+s23*(9*s34^3-s34^2*(19*s15+5*s45)-
s15*(s15^2+7*s15*s45-56*s45^2)+s34*(11*s15^2+7*s15*s45-
25*s45^2))+s45*(-3*s34^3+s15*(10*s15-27*s45)*s45+
s34^2*(8*s15+3*s45)+s34*(-6*s15^2-6*s15*s45+8*s45^2)))/
(18*s12^4)+(-s23^2/(2*s12^3*(s12+s15-s34))+
(s34*(2*s23+3*s34))/(18*s12^3*s15)+
(3*s15+26*s23-5*s34-27*s45)/(18*s12^3)-
((s23+s34)^2*(s23-s45)^2)/(18*s12^2*s15*(s12+s23-s45)^3)-
(s34*(s23+s34)*(s23-s45))/(9*s12^2*s15*(s12+s23-s45)^2)+
(s15^2*(s15-s23)*s23)/(9*s12^2*(s15-s34)^3*(s12+s23-s45))-
(s34*(2*s23+3*s34))/(18*s12^2*s15*(s12+s23-s45))-
(5*s34*(2*s15+7*s34-8*s45))/(12*s12^2*(s12-s34)*
(s12+s23-s45))-(s23^3*s34^2)/(18*s12^5*s45^2)+
(s23^2*s34*(-2*s15+2*s23+3*s34))/(18*s12^4*s45^2)-
(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(18*s12^3*s45^2)+(s23^3*(-s15+s23+s34)^2)/
(18*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(18*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(s15^2+s23^2+6*s23*s34+6*s34^2-2*s15*(s23+3*s34)))/
(18*s12^2*(s12+s23-s45)*s45^2)-(s23^2*(3*s15+s23-3*s34)*
s34)/(18*s12^5*s45)-(-3*s15^2+2*s15*s23+s23^2+9*s15*s34-
3*s23*s34-6*s34^2)/(18*s12^3*s45)+
(s23*(-2*s15^2-2*s34*(s23+3*s34)+s15*(s23+8*s34)))/
(18*s12^4*s45)-(s23^2*(s15^2-4*s15*(s23+s34)+
3*(s23+s34)^2))/(18*s12^2*(s12+s23-s45)^3*s45)-
(s23*(2*s15^2-3*s15*s23+s23^2-7*s15*s34+7*s23*s34+6*s34^2))/
(18*s12^2*(s12+s23-s45)^2*s45)+(-3*s15^2+2*s15*s23+s23^2+
9*s15*s34-3*s23*s34-6*s34^2)/(18*s12^2*(s12+s23-s45)*s45)+
(s15^2*(s15+2*s23-7*s45)*s45)/(9*s12^4*s34^2)-
(s15^2*(s15+3*s23-3*s45)*s45)/(18*s12^5*s34)+
(s34*(62*s34-17*s45)*s45)/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s12+s23-s45))-(s34^2*(s15-2*s45)*s45)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(10*s34^2*(s15-s45)*s45)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(s15^3*s45^2)/(3*s12^3*s34^4)-
(s15^3*s45^2)/(3*s12^2*(s12-s34)*s34^4)+(s15^3*s45^2)/
(6*s12^4*s34^3)+(s15^3*s45^2)/(6*s12^2*(s12-s34)^2*s34^3)-
(s15^3*s45^2)/(18*s12^5*s34^2)+(7*s34*s45^2)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2)+(s34*s45^2)/(2*s12^2*(s12-s34)^2*
(s12+s15-s34))+(s15^3*s45^2)/(9*s12^2*s34^2*(-s12+s34)^3)+
(s15^2*(s15-2*s45)*s45^2)/(12*s12^2*(s12+s15-s34)*(-s15+s34)*
(s12+s23-s45)^3)-(s34^3*s45^2)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34^2*(17*s34-6*s45)*s45^2)/
(6*s12^2*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34^2*(12*s34-5*s45)*s45^2)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2*(3*s15-2*s45)*s45^2)/(6*s12^2*(s15-s34)*
(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*(3*s15-2*s45)*s45^2)/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45)^2)+(s15^3*s45^3)/
(6*s12^2*(s15-s34)*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15^3*s45^3)/(18*s12^2*(s15-s34)^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34^4*s45^3)/(3*s12^2*(s12-s34)*
(s12+s15-s34)^3*(s12+s23-s45)^3)+
(s34^4*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s34^4*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^3)-(2*s34^3*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^3*s45^3)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(2*s34^3*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45)^2)+(s34^2*s45^3)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^3*(s12+s23-s45))+
(s34^2*s45^3)/(6*s12^2*(s12-s34)^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^2*s45^3)/(9*s12^2*(s12-s34)^3*
(s12+s15-s34)*(s12+s23-s45))+(s34^2*(-s23+s45))/
(18*s12^4*s15)-(2*s15*s45*(s15-s23+s45))/
(3*s12^2*(s12+s15-s34)^2*s34)-(s15^2*(s15-s23+s45)^2)/
(3*s12^2*(s12+s15-s34)^3*s34)+(s34*s45^2*(-19*s34+s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s34^3*s45^2*(-s34+s45))/(6*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^2*s45*(s15-2*s23+4*s45))/
(9*s12^2*(s12-s34)^3*s34)+(s34*s45^2*(-51*s34+4*s45))/
(36*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45))+
(-6*s15+5*s23-7*s34+9*s45)/(12*s12^2*(s12+s15-s34))+
(-6*s23+11*s34+9*s45)/(6*s12^2*(s12-s34))-
(s45*(-7*s23+17*s34+10*s45))/(6*s12^2*(s12-s34)*
(s12+s15-s34))+(s34^3*s45^2*(-15*s34+16*s45))/
(36*s12^2*(s12-s34)^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2*s45*(3*s15-10*s23+18*s45))/(12*s12^2*(s12-s34)*s34^3)-
(s15^2*s45*(s15-10*s23+26*s45))/(36*s12^2*(s12-s34)^2*s34^2)-
(-12*s15+31*s23+35*s34+27*s45)/(36*s12^2*(s12+s23-s45))+
(s15*s23*(-s23^2+s15*s45+s23*s45)^2)/(9*s12^2*(s15-s34)^3*
(s12+s23-s45)^3)+(s15^2*s23*(-s23^2+2*s15*s45+s23*s45))/
(9*s12^2*(s15-s34)^3*(s12+s23-s45)^2)-
(s45^2*(4*s34^3+s15^2*s45+s15*s34*s45+s34^2*s45))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s15*(s15^2-2*s15*s23-2*s23^2+2*s15*s45+28*s23*s45-
44*s45^2))/(36*s12^2*(s12-s34)^2*s34)+
(5*s34*(-3*s15*s34+4*s15*s45+12*s34*s45-4*s45^2))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s34^2*s45*(-5*s15*s34+5*s15*s45+8*s34*s45-2*s45^2))/
(9*s12^2*(s12-s34)^3*(s12+s23-s45)^2)+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(6*s12^2*(s15-s34)*
(s12+s15-s34)^2*(s12+s23-s45))+
(s15*s45*(3*s15^2-6*s15*s45+s45^2))/(18*s12^2*(s15-s34)^2*
(s12+s15-s34)*(s12+s23-s45))-
(s34*s45*(9*s34^2-11*s34*s45+s45^2))/(3*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*s45*(3*s15^2-15*s15*s45+2*s45^2))/
(18*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45)^2)-
(s15*(3*s15^2-7*s15*s23+4*s23^2-8*s15*s45+2*s23*s45+
2*s45^2))/(36*s12^2*(s15-s34)^2*(s12+s23-s45))+
(-15*s15^2+22*s15*s23+8*s23^2+19*s15*s45+2*s23*s45+2*s45^2)/
(36*s12^2*(s15-s34)*(s12+s23-s45))+
(s34^2*s45*(8*s34^2-21*s34*s45+8*s45^2))/(12*s12^2*(s12-s34)*
(s12+s15-s34)*(s12+s23-s45)^3)+
(s15^2+9*s34^2+s15*(s34-16*s45)-18*s34*s45+13*s45^2)/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15*(s23^2+s15*(s23-4*s45)-20*s23*s45+19*s45^2))/
(18*s12^4*s34)-(5*s15*s23+8*s23^2-23*s15*s45-28*s23*s45+
29*s45^2)/(18*s12^3*s34)+(s34*(48*s34^2+5*s15*(6*s34-7*s45)-
174*s34*s45+62*s45^2))/(36*s12^2*(s12-s34)*
(s12+s23-s45)^2)+(s15^2+7*s15*s23+16*s23^2-10*s15*s45-
92*s23*s45+100*s45^2)/(s12^2*(36*s12*s34-36*s34^2))+
(s15*(-2*s15^2+s15*s23+10*s23^2+17*s15*s45-86*s23*s45+
100*s45^2))/(36*s12^3*s34^2)-
(s15*(4*s15^2-11*s15*s23+16*s23^2+17*s15*s45-86*s23*s45+
100*s45^2))/(36*s12^2*(s12-s34)*s34^2)+
(3*s15^3-42*s15^2*s45+27*s15*s45^2+2*s45^3)/
(36*s12^2*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
(-19*s23^2+39*s34^2-2*s23*(s15+5*s34)+s34*(6*s15-20*s45)-
8*s45*(-3*s15+s45))/(36*s12^2*(s12+s23-s45)^2)+
(s34^2*(s34-s45)*s45*(2*s34*s45+s15*(-s34+s45)))/
(9*s12^2*(-s12+s34)^3*(s12+s23-s45)^3)+
(s45*(s15^2-s34*s45+s15*(-s23+s34+s45)))/
(s12^2*(s12+s15-s34)^3)+(s15*(-4*s23^3-7*s15*s23*s45+
2*s15*s45*(-3*s15+2*s45)+s23^2*(7*s15+2*s45)))/
(36*s12^2*(s15-s34)^2*(s12+s23-s45)^2)+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(6*s12^2*(s15-s34)*(s12+s15-s34)^2)+
(s15*(s15^2+s23^2+s23*s45+s45^2-2*s15*(s23+2*s45)))/
(18*s12^2*(s15-s34)^2*(s12+s15-s34))+
(s15^2+s23^2+6*s15*s45+7*s45^2-2*s23*(s15+3*s45))/
(6*s12^2*s34*(-s12-s15+s34))+
(s45*(6*s34^3+s15*s45*(-3*s15+2*s45)+s34*s45*(-3*s15+2*s45)-
s34^2*(4*s15+3*s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(-8*s23^3+2*s15*(9*s15-2*s45)*s45+
2*s23^2*(-8*s15+3*s45)+s15*s23*(6*s15+5*s45))/
(36*s12^2*(-s15+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(10*s23-3*(s15+6*s45)))/(12*s12^3*s34^3)+
(s45*(36*s34^3+s34*(3*s15-10*s45)*s45+s15*(3*s15-8*s45)*s45-
3*s34^2*(4*s15+7*s45)))/(36*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(-s15^2+s15*(s23-s34+7*s45)+
s45*(-7*s23+13*s34+8*s45))/(6*s12^2*(s12+s15-s34)^2)+
(3*s15^2-8*s23^2+3*s34^2+3*s15*s45-8*s45^2-
2*s34*(3*s15+s45)+s23*(-s15+s34+16*s45))/(18*s12^4)+
(s34*(4*s15*s45^3-6*s34^2*s45*(-3*s15+7*s45)+
s34^3*(-3*s15+16*s45)+s34*s45^2*(-19*s15+18*s45)))/
(36*s12^2*(s12-s34)^2*(s12+s23-s45)^3)+
(s34*(-9*s34^3+3*s34*(8*s15-21*s45)*s45+
s45^2*(-11*s15+10*s45)+s34^2*(-9*s15+60*s45)))/
(36*s12^2*(s12-s34)*(s12+s23-s45)^3)+
(s34*(3*s34^2*(5*s15-24*s45)+4*(5*s15-2*s45)*s45^2+
s34*s45*(-55*s15+94*s45)))/(36*s12^2*(s12-s34)^2*
(s12+s23-s45)^2)+(-4*s23^3*(s23-s45)^2+
14*s15^2*s23*(s23-s45)*s45-3*s15^3*s45^2+
s15*s23^2*(-11*s23^2+28*s23*s45-17*s45^2))/
(36*s12^2*(s15-s34)^2*(s12+s23-s45)^3)+
(s34^2*(s15-19*s45)+3*s34*s45*(-s15+2*s45)-
s45*(3*s15^2-6*s15*s45+s45^2))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(-10*s15^2+s15*(11*s23+19*s45)+
2*(7*s23^2+s23*s45+s45^2))/(36*s12^2*(s15-s34)*
(s12+s15-s34))+(-3*s34^3+3*s34^2*(s15-4*s45)+
3*s34*(s15-7*s45)*s45+s45*(3*s15^2-18*s15*s45+4*s45^2))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-3*s15^2*s45*(4*s23+s45)+s23^2*(11*s23^2-20*s23*s45+
9*s45^2)+s15*s23*(13*s23^2-29*s23*s45+16*s45^2))/
(36*s12^2*(s15-s34)*(s12+s23-s45)^3)+
(4*(6*s23-16*s34-9*s45)*s45-9*s15*(s23-2*(s34+s45)))/
(36*s12^2*(s12-s34)^2)+
(s45*(4*s34*s45+3*s15*(s23-2*(s34+s45))))/
(9*s12^2*(s12-s34)^3)+(-3*s15^2*(s23-s45)+
s34*(3*s23^2-3*s23*(s34+s45)+s45*(s34+s45))-
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(18*s12^5)+
(-3*s23^3-9*s34^3+6*s15*s45^2-s34*s45*(-7*s15+s45)+
s23^2*(-6*s15+7*s34+9*s45)+s34^2*(-6*s15+45*s45)+
s23*(15*s34^2-6*s45*(-2*s15+s45)-s34*(s15+6*s45)))/
(36*s12^2*(s12+s23-s45)^3))*tr5}


projectionMatrix["ggggg","mpppp","Nf2"]=
{{1,-6,3,6,-3,6,-6,0,0,0,0,0,0},{0,0,0,0,0,0,0,1,0,
0,0,0,0},{0,0,0,0,0,0,0,0,1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,1,0,0,0},{0,0,0,0,0,0,0,0,0,0,
1,0,0},{0,0,0,0,0,0,0,0,0,0,0,1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,1}}

ampFunctions["ggggg","mpppp","Nf2"]={Pi^2,f11[s12]*f11[s15],f11[s15]^2,
f11[s12]*f11[s34],f11[s34]^2,f21[s12,s34],f21[s34,s15],f11[s23],
f11[s45],1,f11[s12],f11[s15],f11[s34]}


==> anc/TwoLoopRemainders/ggggg_ppppp_Nf0.txt <==
rationalBasis["ggggg","ppppp","Nf0"]=
{(s23^2*(s15-s34))/(6*s12^3)+(s23^3*s34)/(6*s12^3*s45)+
(s23*(-s15+s23+s34))/(6*s12*s45)-(s23^2*(-s15+s23+s34))/
(6*s12^2*s45)-(s23*(-s15+s23+s34))/(6*(s12+s23-s45)*s45)+
(s15*s45^2)/(6*s12^2*(s12+s23-s45))+(s15*(s23+s45))/(6*s12^2)+
(s45*(-3*s15+s34+s45))/(6*s12*(s12+s23-s45))+
(-2*s15+s23+s34+s45)/(6*s12)-(-2*s15+s23+s34+s45)/
(6*(s12+s23-s45))+(s23^2/(6*s12^3*s45)-
s23^2/(6*s12^2*(s12+s23-s45)*s45))*tr5,
-s45/(6*s12)+s45/(6*(s12+s15-s34))-
(s15^2*s45)/(2*s12*(s12+s15-s34)*(s12+s23-s45))-
(s15^3*s45)/(6*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15*(s15+s34)*s45)/(6*s12^2*(s12+s23-s45))-
((2*s15+s34)*s45)/(6*(s12+s15-s34)*(s12+s23-s45))+
(s45*(3*s15-s23+s45))/(6*s12*(s12+s15-s34))-
(s23*s34+(s15-s34)*s45)^2/(6*s12^4)+(s34^2+2*s15*s45+s34*s45)/
(6*s12*(s12+s23-s45))-(s15*(s15^2+s23^2-s23*(2*s15+s45)))/
(6*s12^2*(s12+s15-s34))-(s34^2+s34*s45+
s45*(2*s15-s23+s45))/(6*s12^2)+
(-((-s15+s34)*s45*(2*s15+s34+s45))+
s23*(s34^2-2*s15*s45+s34*s45))/(6*s12^3)+
(s34^2/(6*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15-s23+s34+s45)/(6*s12^3)-(s15-s23+s34+s45)/
(6*s12^2*(s12+s15-s34))-(s23*s34+s15*s45-s34*s45)/
(6*s12^4))*tr5,(s34*(-s15+s23+s34)*(s23-s45))/(3*s12^3)-
(s23^2-2*s15*s34+s34^2+2*s23*(-s15+s34)+s15*(s15-2*s45))/
(6*(s12+s23-s45)^2)-(s15^2*s45^2)/
(6*s12^2*(s12+s23-s45)^2)-(s15*s45*(-s15+s34+s45))/
(3*s12*(s12+s23-s45)^2)+(s15*s45*(-s15+s34+s45))/
(3*s12^2*(s12+s23-s45))+(-2*s15+s23+3*s34+s45)/(3*s12)-
(-2*s15+s23+3*s34+s45)/(3*(s12+s23-s45))-
(s15^2-2*s15*s23+s23^2-4*s15*s34+4*s23*s34+3*s34^2-
2*s15*s45)/(6*s12^2)-(s23*s34+(s15-s34)*s45)^2/(6*s12^4)+
(s15^2+2*s34^2-4*s15*s45+s45^2+3*s34*(-s15+s45))/
(3*s12*(s12+s23-s45))+((-s15+s23+2*s34)/(6*s12^3)+
(s15*s23-(s23+s34)*(s23-s45))/(6*s12^2*(s12+s23-s45)^2)+
(s15-s23-2*s34)/(6*s12^2*(s12+s23-s45))-
(s23*s34+s15*s45-s34*s45)/(6*s12^4))*tr5,
-s15^2/(3*s12^2)+(s15^2*(-s15+s23))/(6*s12^2*s34)+
(s15^2*s34)/(6*s12^2*(-s15+s23+s34))+(s15^2*(s23-s45))/
(6*s12^3)+s15^2/(6*s12*(s12+s23-s45))+
(s15^3*s45)/(6*s12^3*s34)+(s15^3*s45)/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s15^2/(6*s12^3*s34)-
s15^2/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45)))*tr5,
(11*s15^2*(s15-s23))/(36*s12^2*s34)+(11*(2*s15+s34))/(36*s12)-
(11*(-s15^2+s23^2+s34^2+s23*(s15+2*s34)))/(36*s12^2)-
(11*(2*s15+s34))/(36*(s12+s23-s45))-
(11*s23^3*s34)/(36*s12^3*s45)-(11*s23*(-s15+s23+s34))/
(36*s12*s45)+(11*s23^2*(-s15+s23+s34))/(36*s12^2*s45)+
(11*s23*(-s15+s23+s34))/(36*(s12+s23-s45)*s45)-
(11*s15^3*s45)/(36*s12^3*s34)+(11*s15*(s15+s34)*s45)/
(36*s12^2*(s12+s23-s45))-(11*(s23*s34+(s15-s34)*s45)^2)/
(36*s12^4)+(11*(s34^2+s34*s45+s15*(-s15+2*s45)))/
(36*s12*(s12+s23-s45))+
(11*(s23^2*(-s15+3*s34)-(-3*s15^2+s15*s34+s34^2)*s45+
s23*(-s15^2+s34^2-2*s34*s45)))/(36*s12^3)+
((-11*s15^2)/(36*s12^3*s34)+(11*(s15+s23+s34))/(36*s12^3)-
(11*(s15+s23+s34))/(36*s12^2*(s12+s23-s45))-
(11*s23^2)/(36*s12^3*s45)+(11*s23^2)/(36*s12^2*(s12+s23-s45)*
s45)-(11*(s23*s34+(s15-s34)*s45))/(36*s12^4))*tr5,
(s15^2*(-s15+s23))/(6*s12^2*s34)-(s23+s34)/(6*s12)+
(s23+s34)/(6*(s12+s23-s45))+(s23^3*s34)/(6*s12^3*s45)+
(s23*(-s15+s23+s34))/(6*s12*s45)-(s23^2*(-s15+s23+s34))/
(6*s12^2*s45)-(s23*(-s15+s23+s34))/(6*(s12+s23-s45)*s45)+
(s15^3*s45)/(6*s12^3*s34)-((s15+s45)*(s15-s23+s45)^2)/
(6*s12^2*(s12-s34-s45))+(s45*(s15-s23+s45)^3)/
(6*s12^3*(s12-s34-s45))+(-(s15*s23)+2*s23^2+2*s23*s34-
s23*s45-s34*s45)/(6*s12^2)+(-s23^3+3*s23^2*(s15-s34+s45)-
3*s23*s45*(2*s15-s34+s45)+s45^2*(3*s15-s34+s45))/
(6*s12^3)+(s15^2/(6*s12^3*s34)+s23^2/(6*s12^3*s45)-
s23^2/(6*s12^2*(s12+s23-s45)*s45)+(-2*s23+s45)/(6*s12^3)-
(-2*s23+s45)/(6*s12^2*(s12+s23-s45))+(s15-s23+s45)^2/
(6*s12^3*(s12-s34-s45)))*tr5,(-s15+s23)^3/(18*s12*s34^2)+
(s23*(-s15+s23))/(18*s12*s34)-(s23*(-s15+s23)^3)/
(18*s12^2*s45^2)+(s23^2*(-s15+s23)^2*s34)/(6*s12^3*s45^2)+
((s15-s23)*s23^3*s34^2)/(6*s12^4*s45^2)+
(s23^4*s34^3)/(18*s12^5*s45^2)+(s23^3*(4*s15+s23-4*s34)*s34^2)/
(18*s12^5*s45)+(-4*s15^2-3*s15*s23+6*s23^2+7*s15*s34+
3*s23*s34-4*s34^2)/(18*s12*s45)+
(s23^2*s34*(5*s15^2-3*s15*s23-s23^2-5*s15*s34+13*s23*s34+
s34^2))/(18*s12^4*s45)-(s15^3+4*s23^3-2*s15^2*s34+
2*s15*s34^2-s34^3+s23^2*(2*s15+3*s34)+
s23*(-7*s15^2+7*s15*s34-4*s34^2))/(18*s12^2*s45)-
(s23*(-s15^3+2*s15^2*s34+5*s23^2*s34-2*s15*s34^2+s34^3+
s23*(s15^2-16*s15*s34+4*s34^2)))/(18*s12^3*s45)+
(4*s15^2+3*s15*s23-6*s23^2-7*s15*s34-3*s23*s34+4*s34^2)/
(18*(s12+s23-s45)*s45)+(s15^3-2*s15^2*s34+2*s15*s34^2-
s34^3)/(18*s12*(s12+s23-s45)*s45)+
(s15^3*(s15+4*s23-4*s45)*s45^2)/(18*s12^5*s34)+
(s15^4*s45^3)/(18*s12^5*s34^2)+(s15^2*(-s15+s23)*s45*
(-s15+s23+s45))/(6*s12^3*s34^2)+
(s15^3*s45^2*(-3*s15+3*s23+s45))/(18*s12^4*s34^2)-
(13*s15+10*s34+s45)/(18*s12)+(13*s15+10*s34+s45)/
(18*(s12+s23-s45))+(s15*(-s15+s23)^2*(-s15+s23+3*s45))/
(18*s12^2*s34^2)-(s15*(s15^2-s15*s34+s34^2+7*s15*s45+
10*s34*s45+s45^2))/(18*s12^2*(s12+s23-s45))-
(-3*s15^2-7*s15*s34+11*s34^2+12*s15*s45+11*s34*s45+s45^2)/
(18*s12*(s12+s23-s45))-(s15^2*s45*(s15^2+3*s15*s23-5*s23^2-
13*s15*s45+2*s23*s45+2*s45^2))/(18*s12^4*s34)+
(4*s23^2+13*s23*s34+7*s34^2+s34*s45-s15*(8*s15+s45)+
2*s23*(8*s15+s45))/(18*s12^2)+(-s23^3+s23^2*(7*s15+s45)+
s15*s23*(-s15+3*s45)-s15^2*(5*s15+3*s45))/(18*s12^2*s34)+
(s15*(s23^3-s23*s45*(-13*s15+s45)+s23^2*(-s15+s45)+
s15*s45*(-4*s15+5*s45)))/(18*s12^3*s34)+
(-s23^3+s34^3+s23^2*(11*s15-9*s34+s45)+s34^2*(-s15+7*s45)+
s34*(s15^2+8*s15*s45+s45^2)-s15*(s15^2+14*s15*s45+
3*s45^2)+s23*(-3*s34^2+3*s15*(4*s15+s45)+
s34*(-7*s15+10*s45)))/(18*s12^3)+
(-4*s23^3*s34*(-s15+s34)+6*s23^2*(-s15+s34)^2*(s34+s45)-
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))+s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(s23^3*(s15+4*s34)+s23^2*(21*s15*s34-11*s34^2+s15*s45-
5*s34*s45)+s45*(s34^3-s15*s34*(2*s15+5*s45)+
s34^2*(-s15+6*s45)+s15*(3*s15^2-11*s15*s45+s45^2))+
s23*(-2*s34^3+s34^2*(3*s15-5*s45)+s15*(s15^2+21*s15*s45-
3*s45^2)+s34*(-2*s15^2-13*s15*s45+2*s45^2)))/(18*s12^4)+
((s15-s23)^2/(18*s12^2*s34^2)+s23/(18*s12^2*s34)+
((s15-s23)^2*s23)/(18*s12^3*s45^2)+((s15-s23)*s23^2*s34)/
(9*s12^4*s45^2)+(s23^3*s34^2)/(18*s12^5*s45^2)+
(s23^2*(3*s15+s23-3*s34)*s34)/(18*s12^5*s45)-
(s15^2-4*s23^2+3*s23*s34+s34^2-s15*(6*s23+s34))/
(18*s12^3*s45)+(s23*(2*s15^2+s34*(8*s23+s34)-
s15*(s23+2*s34)))/(18*s12^4*s45)+
(s15^2-6*s23^2+3*s23*s34+s34^2-s15*(3*s23+s34))/
(18*s12^2*(s12+s23-s45)*s45)+(s15^2*(s15+3*s23-3*s45)*s45)/
(18*s12^5*s34)+(s15^3*s45^2)/(18*s12^5*s34^2)+
(s15^2*s45*(-2*s15+2*s23+s45))/(18*s12^4*s34^2)-
(9*s15+5*s23+7*s34+s45)/(18*s12^3)+
(10*s15+6*s23+7*s34+s45)/(18*s12^2*(s12+s23-s45))+
(s15*(-s15+s23)*(-s15+s23+2*s45))/(18*s12^3*s34^2)+
(s15*(5*s15+5*s23+2*s45))/(18*s12^3*s34)-
(s15*(-2*s23^2+s15*(s23-8*s45)+s45^2))/(18*s12^4*s34)+
(s23^2+s15*(11*s23+s34)-s23*s45-s34*(s34+6*s45))/
(18*s12^4)+(3*s15^2*(s23-s45)+
s34*(-3*s23^2+3*s23*(s34+s45)-s45*(s34+s45))+
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(18*s12^5))*
tr5}


projectionMatrix["ggggg","ppppp","Nf0"]=
{{1,-1,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,0,1/2,1,-1,0,0,
0,0,0,0,0,1/6},{0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1/2,1,0,1/2,-1,0,0,-1/6},{0,0,0,1,0,0,0,-1,0,
0,0,0,0,0,0,0,1/2,0,-1,0,0,-1/2,0,0,1,0,-1/6},
{0,0,0,0,0,1,-1,0,0,0,0,1/2,0,0,0,0,0,-1,0,-1/2,1,
0,0,0,0,0,1/6},{0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-1,0,0,0,0,0,-1/2,1/2,-1,1,0,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0}}

ampFunctions["ggggg","ppppp","Nf0"]={f11[s15]*f11[s23],
f11[s15]*f11[s45],f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s34],f11[s15]*f11[s34],f11[s23]*f11[s34],
f11[s23]*f11[s45],f11[s12],f11[s15],f11[s23],f11[s23]^2,f11[s34],
f11[s45],f11[s12]*f11[s45],f11[s34]*f11[s45],f11[s45]^2,
f21[s15,s23],f21[s23,s45],f11[s15]^2,f21[s34,s15],f11[s12]^2,
f11[s34]^2,f21[s12,s34],f21[s45,s12],1,Pi^2}


==> anc/TwoLoopRemainders/ggggg_ppppp_Nf1.txt <==
rationalBasis["ggggg","ppppp","Nf1"]=
{(s23^2*(-s15+s34))/(6*s12^3)-(s23^3*s34)/(6*s12^3*s45)-
(s23*(-s15+s23+s34))/(6*s12*s45)+(s23^2*(-s15+s23+s34))/
(6*s12^2*s45)+(s23*(-s15+s23+s34))/(6*(s12+s23-s45)*s45)-
(s15*s45^2)/(6*s12^2*(s12+s23-s45))-(s15*(s23+s45))/(6*s12^2)-
(s45*(-3*s15+s34+s45))/(6*s12*(s12+s23-s45))-
(-2*s15+s23+s34+s45)/(6*s12)+(-2*s15+s23+s34+s45)/
(6*(s12+s23-s45))+(-s23^2/(6*s12^3*s45)+
s23^2/(6*s12^2*(s12+s23-s45)*s45))*tr5,
s45/(6*s12)-s45/(6*(s12+s15-s34))+
(s15^2*s45)/(2*s12*(s12+s15-s34)*(s12+s23-s45))+
(s15^3*s45)/(6*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s15*(s15+s34)*s45)/(6*s12^2*(s12+s23-s45))+
((2*s15+s34)*s45)/(6*(s12+s15-s34)*(s12+s23-s45))-
(s45*(3*s15-s23+s45))/(6*s12*(s12+s15-s34))+
(s23*s34+(s15-s34)*s45)^2/(6*s12^4)-(s34^2+2*s15*s45+s34*s45)/
(6*s12*(s12+s23-s45))+(s15*(s15^2+s23^2-s23*(2*s15+s45)))/
(6*s12^2*(s12+s15-s34))+(s34^2+s34*s45+
s45*(2*s15-s23+s45))/(6*s12^2)+
((-s15+s34)*s45*(2*s15+s34+s45)-
s23*(s34^2-2*s15*s45+s34*s45))/(6*s12^3)+
(-s34^2/(6*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s15-s23+s34+s45)/(6*s12^3)+(s15-s23+s34+s45)/
(6*s12^2*(s12+s15-s34))+(s23*s34+s15*s45-s34*s45)/
(6*s12^4))*tr5,-(s34*(-s15+s23+s34)*(s23-s45))/(3*s12^3)+
(s23^2-2*s15*s34+s34^2+2*s23*(-s15+s34)+s15*(s15-2*s45))/
(6*(s12+s23-s45)^2)+(s15^2*s45^2)/
(6*s12^2*(s12+s23-s45)^2)+(s15*s45*(-s15+s34+s45))/
(3*s12*(s12+s23-s45)^2)-(s15*s45*(-s15+s34+s45))/
(3*s12^2*(s12+s23-s45))-(-2*s15+s23+3*s34+s45)/(3*s12)+
(-2*s15+s23+3*s34+s45)/(3*(s12+s23-s45))+
(s15^2-2*s15*s23+s23^2-4*s15*s34+4*s23*s34+3*s34^2-
2*s15*s45)/(6*s12^2)+(s23*s34+(s15-s34)*s45)^2/(6*s12^4)-
(s15^2+2*s34^2-4*s15*s45+s45^2+3*s34*(-s15+s45))/
(3*s12*(s12+s23-s45))+((s15-s23-2*s34)/(6*s12^3)+
(-(s15*s23)+(s23+s34)*(s23-s45))/(6*s12^2*(s12+s23-s45)^
2)+(-s15+s23+2*s34)/(6*s12^2*(s12+s23-s45))+
(s23*s34+s15*s45-s34*s45)/(6*s12^4))*tr5,
s15^2/(3*s12^2)+(s15^2*(s15-s23))/(6*s12^2*s34)-
(s15^2*s34)/(6*s12^2*(-s15+s23+s34))-
s15^2/(6*s12*(s12+s23-s45))-(s15^3*s45)/(6*s12^3*s34)-
(s15^3*s45)/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*(-s23+s45))/(6*s12^3)+(-s15^2/(6*s12^3*s34)+
s15^2/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45)))*tr5,
(13*s15^2*(-s15+s23))/(36*s12^2*s34)-(13*(2*s15+s34))/(36*s12)+
(13*(-s15^2+s23^2+s34^2+s23*(s15+2*s34)))/(36*s12^2)+
(13*(2*s15+s34))/(36*(s12+s23-s45))+
(13*s23^3*s34)/(36*s12^3*s45)+(13*s23*(-s15+s23+s34))/
(36*s12*s45)-(13*s23^2*(-s15+s23+s34))/(36*s12^2*s45)-
(13*s23*(-s15+s23+s34))/(36*(s12+s23-s45)*s45)+
(13*s15^3*s45)/(36*s12^3*s34)-(13*s15*(s15+s34)*s45)/
(36*s12^2*(s12+s23-s45))+(13*(s23*s34+(s15-s34)*s45)^2)/
(36*s12^4)-(13*(s34^2+s34*s45+s15*(-s15+2*s45)))/
(36*s12*(s12+s23-s45))-
(13*(s23^2*(-s15+3*s34)-(-3*s15^2+s15*s34+s34^2)*s45+
s23*(-s15^2+s34^2-2*s34*s45)))/(36*s12^3)+
((13*s15^2)/(36*s12^3*s34)-(13*(s15+s23+s34))/(36*s12^3)+
(13*(s15+s23+s34))/(36*s12^2*(s12+s23-s45))+
(13*s23^2)/(36*s12^3*s45)-(13*s23^2)/(36*s12^2*(s12+s23-s45)*
s45)+(13*(s23*s34+(s15-s34)*s45))/(36*s12^4))*tr5,
(s15^2*(s15-s23))/(6*s12^2*s34)+(s23+s34)/(6*s12)-
(s23+s34)/(6*(s12+s23-s45))-(s23^3*s34)/(6*s12^3*s45)-
(s23*(-s15+s23+s34))/(6*s12*s45)+(s23^2*(-s15+s23+s34))/
(6*s12^2*s45)+(s23*(-s15+s23+s34))/(6*(s12+s23-s45)*s45)-
(s15^3*s45)/(6*s12^3*s34)+((s15+s45)*(s15-s23+s45)^2)/
(6*s12^2*(s12-s34-s45))-(s45*(s15-s23+s45)^3)/
(6*s12^3*(s12-s34-s45))+(-2*s23^2+s34*s45+
s23*(s15-2*s34+s45))/(6*s12^2)+
(s23^3+3*s23^2*(-s15+s34-s45)+(-3*s15+s34-s45)*s45^2+
3*s23*s45*(2*s15-s34+s45))/(6*s12^3)+
(-s15^2/(6*s12^3*s34)-s23^2/(6*s12^3*s45)+
s23^2/(6*s12^2*(s12+s23-s45)*s45)-(-2*s23+s45)/(6*s12^3)+
(-2*s23+s45)/(6*s12^2*(s12+s23-s45))-(s15-s23+s45)^2/
(6*s12^3*(s12-s34-s45)))*tr5,-(-s15+s23)^3/(9*s12*s34^2)+
((s15-s23)*s23)/(9*s12*s34)+(s23*(-s15+s23)^3)/(9*s12^2*s45^2)-
(s23^2*(-s15+s23)^2*s34)/(3*s12^3*s45^2)+(s23^3*(-s15+s23)*s34^2)/
(3*s12^4*s45^2)-(s23^4*s34^3)/(9*s12^5*s45^2)-
(s23^3*(4*s15+s23-4*s34)*s34^2)/(9*s12^5*s45)+
(s23^2*s34*(-5*s15^2+3*s15*s23+s23^2+5*s15*s34-13*s23*s34-
s34^2))/(9*s12^4*s45)+(4*s15^2+3*s15*s23-6*s23^2-7*s15*s34-
3*s23*s34+4*s34^2)/(9*s12*s45)+(s15^3+4*s23^3-2*s15^2*s34+
2*s15*s34^2-s34^3+s23^2*(2*s15+3*s34)+
s23*(-7*s15^2+7*s15*s34-4*s34^2))/(9*s12^2*s45)+
(s23*(-s15^3+2*s15^2*s34+5*s23^2*s34-2*s15*s34^2+s34^3+
s23*(s15^2-16*s15*s34+4*s34^2)))/(9*s12^3*s45)+
(-s15^3+2*s15^2*s34-2*s15*s34^2+s34^3)/(9*s12*(s12+s23-s45)*
s45)+(-4*s15^2+6*s23^2+7*s15*s34-4*s34^2+
3*s23*(-s15+s34))/(9*(s12+s23-s45)*s45)-
(s15^4*s45^3)/(9*s12^5*s34^2)-(s15^2*(-s15+s23)*s45*
(-s15+s23+s45))/(3*s12^3*s34^2)-
(s15^3*s45^2*(-3*s15+3*s23+s45))/(9*s12^4*s34^2)+
(13*s15+10*s34+s45)/(9*s12)-(13*s15+10*s34+s45)/
(9*(s12+s23-s45))-(s15*(-s15+s23)^2*(-s15+s23+3*s45))/
(9*s12^2*s34^2)+(s15^3*s45^2*(-s15-4*s23+4*s45))/(9*s12^5*s34)+
(s15*(s15^2-s15*s34+s34^2+7*s15*s45+10*s34*s45+s45^2))/
(9*s12^2*(s12+s23-s45))+(-3*s15^2-7*s15*s34+11*s34^2+
12*s15*s45+11*s34*s45+s45^2)/(9*s12*(s12+s23-s45))+
(s15^2*s45*(s15^2+3*s15*s23-5*s23^2-13*s15*s45+2*s23*s45+
2*s45^2))/(9*s12^4*s34)+(s15*(-s23^3+s23^2*(s15-s45)+
s15*(4*s15-5*s45)*s45+s23*s45*(-13*s15+s45)))/(9*s12^3*s34)-
(4*s23^2+13*s23*s34+7*s34^2+s34*s45-s15*(8*s15+s45)+
2*s23*(8*s15+s45))/(9*s12^2)+(s23^3+s15*s23*(s15-3*s45)-
s23^2*(7*s15+s45)+s15^2*(5*s15+3*s45))/(9*s12^2*s34)+
(s23^3-s34^3+s34^2*(s15-7*s45)+s23^2*(-11*s15+9*s34-s45)-
s34*(s15^2+8*s15*s45+s45^2)+s15*(s15^2+14*s15*s45+
3*s45^2)+s23*(3*s34^2+s34*(7*s15-10*s45)-
3*s15*(4*s15+s45)))/(9*s12^3)+
(4*s23^3*s34*(-s15+s34)-6*s23^2*(-s15+s34)^2*(s34+s45)+
4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+s34^2*(-3*s15+s45)+
s15^2*(-s15+3*s45))-s45^2*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(9*s12^5)+
(-(s23^3*(s15+4*s34))+s23^2*(-21*s15*s34+11*s34^2-s15*s45+
5*s34*s45)+s23*(2*s34^3+s34^2*(-3*s15+5*s45)-
s15*(s15^2+21*s15*s45-3*s45^2)+s34*(2*s15^2+13*s15*s45-
2*s45^2))-s45*(s34^3-s15*s34*(2*s15+5*s45)+
s34^2*(-s15+6*s45)+s15*(3*s15^2-11*s15*s45+s45^2)))/
(9*s12^4)+(-(s15-s23)^2/(9*s12^2*s34^2)-s23/(9*s12^2*s34)-
((s15-s23)^2*s23)/(9*s12^3*s45^2)+(2*s23^2*(-s15+s23)*s34)/
(9*s12^4*s45^2)-(s23^3*s34^2)/(9*s12^5*s45^2)-
(s23^2*(3*s15+s23-3*s34)*s34)/(9*s12^5*s45)+
(s15^2-4*s23^2+3*s23*s34+s34^2-s15*(6*s23+s34))/
(9*s12^3*s45)+(s23*(-2*s15^2-s34*(8*s23+s34)+
s15*(s23+2*s34)))/(9*s12^4*s45)-
(s15^2-6*s23^2+3*s23*s34+s34^2-s15*(3*s23+s34))/
(9*s12^2*(s12+s23-s45)*s45)-(s15^2*(s15+3*s23-3*s45)*s45)/
(9*s12^5*s34)-(s15^3*s45^2)/(9*s12^5*s34^2)-
(s15^2*s45*(-2*s15+2*s23+s45))/(9*s12^4*s34^2)+
(9*s15+5*s23+7*s34+s45)/(9*s12^3)-
(10*s15+6*s23+7*s34+s45)/(9*s12^2*(s12+s23-s45))-
(s15*(-s15+s23)*(-s15+s23+2*s45))/(9*s12^3*s34^2)-
(s15*(5*s15+5*s23+2*s45))/(9*s12^3*s34)+
(s15*(-2*s23^2+s15*(s23-8*s45)+s45^2))/(9*s12^4*s34)+
(-s23^2-s15*(11*s23+s34)+s23*s45+s34*(s34+6*s45))/
(9*s12^4)+(-3*s15^2*(s23-s45)+
s34*(3*s23^2-3*s23*(s34+s45)+s45*(s34+s45))-
3*s15*(s23^2-2*s23*(s34+s45)+s45*(s34+s45)))/(9*s12^5))*tr5}


projectionMatrix["ggggg","ppppp","Nf1"]=
{{1,-1,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,0,1/2,1,-1,0,0,
0,0,0,0,0,1/6},{0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1/2,1,0,1/2,-1,0,0,-1/6},{0,0,0,1,0,0,0,-1,0,
0,0,0,0,0,0,0,1/2,0,-1,0,0,-1/2,0,0,1,0,-1/6},
{0,0,0,0,0,1,-1,0,0,0,0,1/2,0,0,0,0,0,-1,0,-1/2,1,
0,0,0,0,0,1/6},{0,0,0,0,0,0,0,0,1,1,1,0,1,1,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-1,0,0,0,0,0,-1/2,1/2,-1,1,0,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0}}

ampFunctions["ggggg","ppppp","Nf1"]={f11[s15]*f11[s23],
f11[s15]*f11[s45],f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s34],f11[s15]*f11[s34],f11[s23]*f11[s34],
f11[s23]*f11[s45],f11[s12],f11[s15],f11[s23],f11[s23]^2,f11[s34],
f11[s45],f11[s12]*f11[s45],f11[s34]*f11[s45],f11[s45]^2,
f21[s15,s23],f21[s23,s45],f11[s15]^2,f21[s34,s15],f11[s12]^2,
f11[s34]^2,f21[s12,s34],f21[s45,s12],1,Pi^2}


==> anc/TwoLoopRemainders/ggggg_ppppp_Nf2.txt <==
rationalBasis["ggggg","ppppp","Nf2"]=
{(s15^2*(s15-s23))/(18*s12^2*s34)+(2*s15+s34)/(18*s12)-
(-s15^2+s15*s23+s23^2+2*s23*s34+s34^2)/(18*s12^2)-
(2*s15+s34)/(18*(s12+s23-s45))-(s23^3*s34)/(18*s12^3*s45)-
(s23*(-s15+s23+s34))/(18*s12*s45)+(s23^2*(-s15+s23+s34))/
(18*s12^2*s45)+(s23*(-s15+s23+s34))/(18*(s12+s23-s45)*s45)-
(s15^3*s45)/(18*s12^3*s34)+(s15*(s15+s34)*s45)/
(18*s12^2*(s12+s23-s45))-(s23*s34+(s15-s34)*s45)^2/
(18*s12^4)+(s34^2+s34*s45+s15*(-s15+2*s45))/
(18*s12*(s12+s23-s45))+(s23^2*(-s15+3*s34)-
(-3*s15^2+s15*s34+s34^2)*s45+s23*(-s15^2+s34^2-2*s34*s45))/
(18*s12^3)+(-s15^2/(18*s12^3*s34)+(s15+s23+s34)/(18*s12^3)-
(s15+s23+s34)/(18*s12^2*(s12+s23-s45))-
s23^2/(18*s12^3*s45)+s23^2/(18*s12^2*(s12+s23-s45)*s45)-
(s23*s34+s15*s45-s34*s45)/(18*s12^4))*tr5,
(-s15+s23)^3/(18*s12*s34^2)+(s23*(-s15+s23))/(18*s12*s34)-
(s23*(-s15+s23)^3)/(18*s12^2*s45^2)+(s23^2*(-s15+s23)^2*s34)/
(6*s12^3*s45^2)+((s15-s23)*s23^3*s34^2)/(6*s12^4*s45^2)+
(s23^4*s34^3)/(18*s12^5*s45^2)+(s23^3*(4*s15+s23-4*s34)*s34^2)/
(18*s12^5*s45)+(s15^2-6*s15*s23+3*s23^2-4*s15*s34+
6*s23*s34+s34^2)/(36*s12*s45)+(-2*s15^3+5*s15^2*s23-
4*s15*s23^2+s23^3+4*s15^2*s34+4*s15*s23*s34-6*s23^2*s34-
4*s15*s34^2-s23*s34^2+2*s34^3)/(36*s12^2*s45)+
(s23^2*s34*(-2*s23^2+s23*(-6*s15+17*s34)+
2*(5*s15^2-5*s15*s34+s34^2)))/(36*s12^4*s45)+
(s23*(2*s15^3-4*s15^2*s34-10*s23^2*s34+4*s15*s34^2-2*s34^3+
s23*(-2*s15^2+14*s15*s34+s34^2)))/(36*s12^3*s45)+
(s15^3-2*s15^2*s34+2*s15*s34^2-s34^3)/(18*s12*(s12+s23-s45)*
s45)-(s15^2+3*s23^2-4*s15*s34+s34^2+6*s23*(-s15+s34))/
(36*(s12+s23-s45)*s45)+(s15^3*(s15+4*s23-4*s45)*s45^2)/
(18*s12^5*s34)+(s15^4*s45^3)/(18*s12^5*s34^2)+
(s15^2*(-s15+s23)*s45*(-s15+s23+s45))/(6*s12^3*s34^2)+
(s15^3*s45^2*(-3*s15+3*s23+s45))/(18*s12^4*s34^2)-
(4*s15+s34+s45)/(18*s12)+(4*s15+s34+s45)/
(18*(s12+s23-s45))+(s15*(-s15+s23)^2*(-s15+s23+3*s45))/
(18*s12^2*s34^2)-(s15^2*s45*(2*s15^2+6*s15*s23-10*s23^2-
17*s15*s45+4*s23*s45+4*s45^2))/(36*s12^4*s34)-
(s15*(2*s15^2+2*s34^2+5*s15*s45+2*s45^2+2*s34*(-s15+s45)))/
(36*s12^2*(s12+s23-s45))-(-3*s15^2+2*s34^2+3*s15*s45+
s45^2+2*s34*(s15+s45))/(18*s12*(s12+s23-s45))-
(s23^2-5*s34^2-2*s34*s45+s15*(7*s15+2*s45)-
2*s23*(7*s15+4*s34+2*s45))/(36*s12^2)+
(s15*(s23^3-s23*s45*(-4*s15+s45)+s23^2*(-s15+s45)+
s15*s45*(-4*s15+5*s45)))/(18*s12^3*s34)+
(-2*s23^3+s23^2*(5*s15+2*s45)+2*s15*s23*(-s15+3*s45)-
s15^2*(s15+6*s45))/(36*s12^2*s34)+
(-2*s23^3+2*s34^3+2*s23^2*(2*s15+s45)+s34^2*(-2*s15+5*s45)+
2*s34*(s15^2-s15*s45+s45^2)-s15*(2*s15^2+s15*s45+6*s45^2)+
s23*(-6*s34^2+6*s15*(s15+s45)+2*s34*(2*s15+s45)))/
(36*s12^3)+(-4*s23^3*s34*(-s15+s34)+6*s23^2*(-s15+s34)^2*
(s34+s45)-4*s23*s45*(s34^3+3*s15*s34*(s15-s45)+
s34^2*(-3*s15+s45)+s15^2*(-s15+3*s45))+
s45^2*(s34^3+s34^2*(-4*s15+s45)+2*s15^2*(-2*s15+3*s45)+
s34*(6*s15^2-4*s15*s45)))/(18*s12^5)+
(2*s23^3*(s15+4*s34)+s23^2*(15*s15*s34-13*s34^2+2*s15*s45-
10*s34*s45)+s45*(2*s34^3-s15*s34*(4*s15+s45)+
s34^2*(-2*s15+3*s45)+s15*(6*s15^2-13*s15*s45+2*s45^2))-
s23*(4*s34^3+s34^2*(-6*s15+s45)+s34*(4*s15^2+8*s15*s45-
4*s45^2)+s15*(-2*s15^2-15*s15*s45+6*s45^2)))/(36*s12^4)+
((s15-s23)^2/(18*s12^2*s34^2)+s23/(18*s12^2*s34)+
((s15-s23)^2*s23)/(18*s12^3*s45^2)+((s15-s23)*s23^2*s34)/
(9*s12^4*s45^2)+(s23^3*s34^2)/(18*s12^5*s45^2)+
(s23^2*(3*s15+s23-3*s34)*s34)/(18*s12^5*s45)+
(s23*(4*s15^2-2*s15*(s23+2*s34)+s34*(7*s23+2*s34)))/
(36*s12^4*s45)-(s23^2-3*s23*(s15+s34)+
2*(s15^2-s15*s34+s34^2))/(36*s12^3*s45)+
(2*s15^2+3*s15*s23-3*s23^2-2*s15*s34-3*s23*s34+2*s34^2)/
(36*s12^2*(s12+s23-s45)*s45)+(s15^2*(s15+3*s23-3*s45)*s45)/
(18*s12^5*s34)+(s15^3*s45^2)/(18*s12^5*s34^2)+
(s15^2*s45*(-2*s15+2*s23+s45))/(18*s12^4*s34^2)+
(s15*(-s15+s23)*(-s15+s23+2*s45))/(18*s12^3*s34^2)-
(s23+5*s34+2*s45)/(36*s12^3)+(s15*(s15+s23+4*s45))/
(36*s12^3*s34)+(4*s15*s23+2*s23^2+2*s15*s34-2*s34^2-
2*s23*s45-3*s34*s45)/(36*s12^4)+
(s15*(-2*s15*s23+4*s23^2+7*s15*s45-2*s45^2))/(36*s12^4*s34)+
(3*s23+5*s34+2*(s15+s45))/(36*s12^2*(s12+s23-s45))+
(3*s15^2*(s23-s45)+s34*(-3*s23^2+3*s23*(s34+s45)-
s45*(s34+s45))+3*s15*(s23^2-2*s23*(s34+s45)+
s45*(s34+s45)))/(18*s12^5))*tr5}


projectionMatrix["ggggg","ppppp","Nf2"]={{1,1,1,1,1,0},
{0,0,0,0,0,1}}

ampFunctions["ggggg","ppppp","Nf2"]={f11[s12],f11[s15],f11[s23],
f11[s34],f11[s45],1}


==> anc/TwoLoopRemainders/uubddbg_pmmpm_Nf0.txt <==
rationalBasis["uubddbg","pmmpm","Nf0"]=
{10/3,3/4-s15^2/(2*(s12+s15-s34)^2)-s15/(4*(s12+s15-s34))+
(3*s45^3)/(4*(s15-s23+s45)^3)+(5*s34*s45^2*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+(s34^2*s45*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(7*s45^2)/(4*(s15-s23+s45)^2)+s45/(4*(s15-s23+s45))-
(s45*(6*s15*s34+s15*s45+10*s34*s45))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)-(s34*(s15+s45)*(2*s15*s45+
s34*(s15+s45)))/(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15*(s15*s45+2*s34*(s15+s45)))/(2*(s12+s15-s34)^2*
(s15-s23+s45))+(2*s15*s45+s34*(s15+5*s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+
(((s15-s34)^2*s34*s45*(s15+s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(3*s12-s15+3*s34)/(4*s12^2*(s15-s23+s45))-
(s15^2+2*s15*s34-3*s34^2)/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15*s34+3*s12*s45-2*s15*s45+4*s34*s45)/
(2*s12^2*(s15-s23+s45)^2)+
(s45*(2*s15*s34+3*s12*s45-3*s15*s45+5*s34*s45))/
(4*s12^2*(s15-s23+s45)^3)+
((s15-s34)*(2*s15*s34-s15*s45+5*s34*s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
((-s15+s34)*s45*(4*s15*s34-3*s15*s45+7*s34*s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
((s15-s34)^2*(s34*s45+s15*(s34+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2))*tr5,
-3/4-s45/(4*(s12-s34-s45))+(s15+s45/4)/(s15-s23+s45)+
s45^2/(2*(-s12+s34+s45)^2)-(s15*(s15+s45)^2*(s34+s45)^2)/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s15*s45*(-s15+2*s45))/(4*(s15-s23+s45)^3)-
(s15^2+2*s15*s45-2*s45^2)/(4*(s15-s23+s45)^2)-
(s15*(s34+s45)*(-s15^2+3*s15*s45+4*s45^2))/
(4*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15+s45)*(s34+s45)*(s34*(s15+s45)+s45*(3*s15+s45)))/
(2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*(s15-s45)*s45+s34*(5*s15+s45))/(4*(s12-s34-s45)*
(s15-s23+s45))-(s45*(2*s34*(s15+s45)+s45*(3*s15+2*s45)))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s34*(-3*s15^2+s15*s45+2*s45^2)+s45*(-3*s15^2+6*s15*s45+
4*s45^2))/(4*(s12-s34-s45)*(s15-s23+s45)^2)+
(-(s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)-(s15*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s12+3*s34+s45)/
(4*s12^2*(s15-s23+s45))-(3*s15*(s34+s45)^2*(s15+2*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s34^2+2*s34*s45-s45^2)/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s34+s45)*(2*s15+3*(s34+s45)))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(-(s15*s34)+s12*(-2*s15+s45)+2*s45*(s34+s45))/
(2*s12^2*(s15-s23+s45)^2)+
((s34+s45)^2*(s45*(s34+s45)+s15*(s34+2*s45)))/
(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15*(s12*(s15-2*s45)-(s34+s45)*(s15+4*s45)))/
(4*s12^2*(s15-s23+s45)^3))*tr5,
-1/2+s45^3/(8*(s15-s23+s45)^3)+(3*s45^2*(s15+s45)*(s34+s45))/
(8*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s45*(s15+s45)^2*(s34+s45)^2)/(8*(s12-s34-s45)^3*
(s15-s23+s45)^2)+((s15+s45)^3*(s34+s45)^3)/
(8*(s12-s34-s45)^3*(s15-s23+s45)^3)+
s45^3/(8*(-s12+s34+s45)^3)-(3*s45^2*(s15+s45)*(s34+s45))/
(8*(s15-s23+s45)*(-s12+s34+s45)^3)+
(3*s45*(s15+s45)^2*(s34+s45)^2)/(8*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s15*s34)/(8*(s15-s23+s45)*
(-s12+s34+s45))+(3*(s15+s45)*(s34+s45)*(s15*s34-2*s45^2))/
(8*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s45*(-(s15*s34)+s45^2))/(8*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*(s15*s34*s45-s45^3))/
(8*(s12-s34-s45)*(s15-s23+s45)^2)+
((s12+s34)/(8*s12^2*(s15-s23+s45))+(s45^2*(s34+s45)^2)/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s45*(s15+s45)*(s34+s45)^3)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)+((s15+s45)^2*(s34+s45)^4)/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
s34^2/(8*s12^2*(s15-s23+s45)*(-s12+s34+s45))+
((s34+s45)^2*(s15*(2*s34-3*s45)+(s34-5*s45)*s45))/
(8*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((s34+s45)*(4*s15*s34+3*(s34-s45)*s45))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
((s34+s45)^3*(s15^2+3*s15*s45+2*s45^2))/
(4*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
((s34+s45)^2*(s15^2+6*s15*s45+6*s45^2))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(-(s34^2*s45)+s45^3)/(8*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s12*s45+s15*s45+2*s34*(s15+s45))/
(8*s12^2*(s15-s23+s45)^2)+
(s45*(2*s15*(s34+s45)+s45*(s12+3*(s34+s45))))/
(8*s12^2*(s15-s23+s45)^3))*tr5,
1/2+s15^3/(4*(s12+s15-s34)^3)-s45^3/(4*(s15-s23+s45)^3)-
(3*s34*s45^2*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34^3*(s15+s45)^3)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(3*s45^2)/(4*(s15-s23+s45)^2)+
(3*s34*(s15+s34)*s45*(s15+s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s15*s34^2*(s15+s45)^2)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(3*s45)/(4*(s15-s23+s45))-(3*s15*s34*s45)/(4*(s12+s15-s34)^2*
(s15-s23+s45))-(3*s34*s45)/(4*(s12+s15-s34)*
(s15-s23+s45))-(3*s15^2*s34*(s15+s45))/
(4*(s12+s15-s34)^3*(s15-s23+s45))+(3*s34*s45*(s15+2*s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(-((s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15*(s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-s34^2/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s12+s34)/(4*s12^2*(s15-s23+s45))+
(s15^3-s15*s34^2)/(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34*(s15*(s34-2*s45)+3*s34*s45))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(4*s12^2*(s15-s23+s45)^3)+
(s15*(s34-s45)+2*(s12+2*s34)*s45)/
(4*s12^2*(s15-s23+s45)^2)+
((-s15+s34)*(-(s15^2*s45)+3*s15*s34*(s15+s45)+
s34^2*(s15+2*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,(-3*s34^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(3*s45^2)/(8*(s15-s23+s45)^2)+(3*s15*s34^2*(s15+s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*s15^2*s34)/(8*(s12+s15-s34)^2*(s15-s23+s45))-
(3*s15*s34)/(8*(s12+s15-s34)*(s15-s23+s45))+
(3*s45)/(8*(s15-s23+s45))+(3*(2*s34-s45)*(s15+s45)*
(s34+s45)^2)/(8*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s45^2*(s34+s45))/(8*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s45*(s15+s45)*(s34+s45)^2)/(4*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*(s15+s45)^2*(s34+s45)^3)/
(8*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s34*s45)/(8*(s15-s23+s45)*(-s12+s34+s45))-
(3*s34^2*(s15+s45)*(2*s34+3*s45))/(8*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*s34*(s15*s45+3*s34*(s15+s45)))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*(s34+s45)*(-s45^2+3*s34*(s15+s45)))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+((-3*(s15-s34)^2*s34^2*(s15+s45))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45))/(8*s12^2*(s15-s23+s45)^3)+
(3*s15*(s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s34^2*(-s15+s34))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*(2*s34-s45)*(s34+s45)^2)/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*(s15-s34+s45)*(s34+s45)^3)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s45*(s34+s45)^3)/(8*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*(s15+s45)*(s34+s45)^4)/
(8*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s34*(-s15+s34)*(s34^2-s15*s45+2*s34*s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*(s15*s34+(s12+2*s34)*s45))/(8*s12^2*(s15-s23+s45)^2))*tr5,
31/8+s45/(8*s12-8*s34-8*s45)+s45/(4*s12-4*s45)-
s45^2/(8*(s12-s45)^2)-s45^3/(8*(s12-s45)^2*(s12-s34-s45))+
(3*s45^2*(-s15+s45)*(s15+s45)^2)/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s45^3*(s15+s45)^3)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s45^3*(s15+s45)^2)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*s45^2*(-s15+s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(3*s45^3*(s15+s45))/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-s45^2/(4*(-s12+s34+s45)^2)-
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)+(s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(4*s15+3*s45)/(-8*s15+8*s23-8*s45)+(s15*(5*s34+4*s45))/
(8*(s12-s45)*(s15-s23+s45))+(s15^2+2*s15*s45-3*s45^2)/
(8*(s15-s23+s45)^2)+(s45*(-s15^2+2*s15*s45+3*s45^2))/
(8*(s15-s23+s45)^3)+(s15*(s15^2*s34+3*s15*(s15-s34)*s45-
3*s15*s45^2-6*s45^3))/(8*(s12-s45)*(s15-s23+s45)^3)+
(-6*s15^2*s34+s15*(-9*s15+s34)*s45-2*s15*s45^2-2*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)-
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(8*(s12-s45)^2*(s15-s23+s45))+
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(8*(s12-s45)^2*(s15-s23+s45)^2)-
(3*(-(s15^2*s45^2)+s45^4))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15*(s15^2*s34^2+3*s15^2*s34*s45+
3*s15*(s15+s34)*s45^2+6*s15*s45^3+3*s45^4))/
(8*(s12-s45)^2*(s15-s23+s45)^3)+
(3*s45*(-3*s15+s45)-s34*(5*s15+s45))/(8*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)^2*(s34^2*(2*s15+s45)+
s45^2*(4*s15+3*s45)+s34*s45*(5*s15+3*s45)))/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s45*(2*s34*(s15+s45)+s45*(6*s15+5*s45)))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)*(s34^2*(s15+s45)+s34*s45*(7*s15+5*s45)+
s45^2*(9*s15+7*s45)))/(4*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s45*(12*s15^2-6*s15*s45-13*s45^2)-
4*s34*(-3*s15^2-s15*s45+s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+
((s15+s45)*(s34*(-2*s15^2+8*s15*s45+5*s45^2)+
s45*(-4*s15^2+10*s15*s45+9*s45^2)))/(8*(s12-s34-s45)*
(s15-s23+s45)^3)+((s45^4*(s15+s45))/(2*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+(s45^4*(s15+s45)^2)/
(8*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*s34*s45)/(4*s12^2*(s12-s45)*(s15-s23+s45)^2)-
s45^4/(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+s45^4/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s45^4*(s15+s45)^2)/
(4*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+s45^4/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(3*(s12+s34+s45))/
(8*s12^2*(s15-s23+s45))+(s15*s45^2*(s34+2*s45))/
(8*s12^2*(s12-s45)^2*(s15-s23+s45)^2)+(s34*(3*s34+4*s45))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45))+
(s45*(s34^2+3*s34*s45+3*s45^2))/(4*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/
(8*s12^2*(s12-s45)*(s15-s23+s45)^3)-
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)-(8*s34*s45^2+2*s34^2*(-s15+s45)+
3*s45^2*(s15+3*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(4*s12*s15+s15*(7*s34+2*s45)-
2*s45*(s34+3*s45))/(8*s12^2*(s15-s23+s45)^2)-
(s34^3*(s15+s45)+s34^2*s45*(6*s15+5*s45)+
s45^3*(8*s15+7*s45)+s34*s45^2*(11*s15+9*s45))/
(4*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15^2*(s34+s45)+10*s15*s45*(s34+s45)+s45^2*(5*s34+9*s45)+
s12*(-s15^2+2*s15*s45+3*s45^2))/(8*s12^2*(s15-s23+s45)^3)+
(s34^3*(2*s15^2+3*s15*s45+s45^2)+3*s34*s45^2*
(3*s15^2+5*s15*s45+2*s45^2)+s45^3*(5*s15^2+9*s15*s45+
4*s45^2)+s34^2*s45*(7*s15^2+11*s15*s45+4*s45^2))/
(4*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s15^2*(6*s34^2+14*s34*s45+9*s45^2)+2*s15*s45*
(8*s34^2+20*s34*s45+15*s45^2)+s45^2*(7*s34^2+20*s34*s45+
18*s45^2))/(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
(-3*s15^2*(6*s12+5*s15)*(s12+s15-s34))/
(2*s23*(-s15+s23-s45)^3)+(3*s15^3*(s12+s15-s34)^2)/
(s23^2*(-s15+s23-s45)^3)+(9*s15*(-s15+s34))/
(2*s23*(-s15+s23-s45))+(3*s15*(-s15+s34)^2)/
(s23^2*(-s15+s23-s45))-(6*s15^2*(s12+s15-s34)*(-s15+s34))/
(s23^2*(s15-s23+s45)^2)+
(3*s15*(8*s15*(-s15+s34)+s12*(-9*s15+2*s34)))/
(2*s23*(s15-s23+s45)^2)+(3*(2*s12+s45))/
(2*(s15-s23+s45))+(3*(2*s34-s45)*(s15+s45)*(s34+s45)^2)/
(2*(s12-s34-s45)*(s15-s23+s45)^3)-(3*s45^2*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s45*(s15+s45)*(s34+s45)^2)/((s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*(s15+s45)^2*(s34+s45)^3)/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s34*s45)/(2*(s15-s23+s45)*(-s12+s34+s45))-
(3*(s34+s45)*(-s45^2+3*s34*(s15+s45)))/(2*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*(2*s12^2-3*s15^2+2*s15*s45+s45^2+
3*s34*(s15+s45)+s12*(-2*s15+3*s45)))/(2*(s15-s23+s45)^2)-
(3*(2*s12^2*(-2*s15+s45)+2*s34^2*(s15+s45)+
s15*(-3*s15^2+s15*s45+s45^2)+s34*(s15^2+3*s15*s45+
2*s45^2)+s12*(-7*s15^2+3*s15*s45+s45^2+
2*s34*(s15+s45))))/(2*(-s15+s23-s45)^3)+
((-3*s15*(4*s12+3*s15))/(2*s23*(s15-s23+s45)^3)+
(3*s15^2*(s12+s15-s34))/(s23^2*(s15-s23+s45)^3)+
(9*s15)/(2*s23*(s15-s23+s45)^2)+(3*s15*(-s15+s34))/
(s23^2*(s15-s23+s45)^2)-(3*(2*s34-s45)*(s34+s45)^2)/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(3*(s15-s34+s45)*(s34+s45)^3)/(s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s45*(s34+s45)^3)/
(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*(s15+s45)*(s34+s45)^4)/(2*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*(2*s12^2+2*s34*(s34+s45)+
s12*(2*s34+s45)))/(2*s12^2*(s15-s23+s45)^2)+
(6*s12^3+6*s12*s34*(s34+s45)-3*(s15-2*s34+s45)*
(s34+s45)^2+3*s12^2*(s15+2*s34+s45))/
(2*s12^2*(s15-s23+s45)^3))*tr5,(6*(-s15+s34))/s23+
(6*(-s15+s34)^2)/s23^2-(3*s15^2*(6*s12+5*s15)*(s12+s15-s34))/
(s23*(-s15+s23-s45)^3)+(6*s15^3*(s12+s15-s34)^2)/
(s23^2*(-s15+s23-s45)^3)+(6*s15)/(-s15+s23-s45)-
(9*s15*(2*s12+3*s15-3*s34))/(s23*(-s15+s23-s45))+
(6*s15*(-s15+s34)*(-2*s12-3*s15+3*s34))/
(s23^2*(-s15+s23-s45))+(3*s34^3*(s15+s45)^2)/
((s12+s15-s34)^2*(s15-s23+s45)^3)-
(3*s15*(4*s12^2+s12*(17*s15-6*s34)+12*s15*(s15-s34)))/
(s23*(s15-s23+s45)^2)+(6*s15^2*(s12^2-4*s12*(-s15+s34)+
3*(-s15+s34)^2))/(s23^2*(s15-s23+s45)^2)-
(6*s15*s34^2*(s15+s45))/((s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s15^2*s34)/((s12+s15-s34)^2*(s15-s23+s45))+
(3*s15*s34)/((s12+s15-s34)*(s15-s23+s45))+
(3*s34^2*(s15+s45)*(2*s34+3*s45))/((s12+s15-s34)*
(s15-s23+s45)^3)-(3*s34*(s15*s45+3*s34*(s15+s45)))/
((s12+s15-s34)*(s15-s23+s45)^2)-
(3*(3*s12*(-2*s15+s45)+3*s34*(s15+s45)+s15*(-5*s15+2*s45)))/
(s15-s23+s45)^2-(3*(2*s12^2*(-2*s15+s45)+
2*s34^2*(s15+s45)+s15*(-3*s15^2+s15*s45+s45^2)+
s34*(s15^2+3*s15*s45+2*s45^2)+s12*(-7*s15^2+3*s15*s45+
s45^2+2*s34*(s15+s45))))/(-s15+s23-s45)^3+
((6*(-s15+s34))/(s23^2*(-s15+s23-s45))-(3*s15*(4*s12+3*s15))/
(s23*(s15-s23+s45)^3)+(6*s15^2*(s12+s15-s34))/
(s23^2*(s15-s23+s45)^3)+(3*(s15-s34)^2*s34^2*(s15+s45))/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(3*(2*s12+5*s15))/(s23*(s15-s23+s45)^2)-
(6*s15*(s12+2*s15-2*s34))/(s23^2*(s15-s23+s45)^2)-
(3*s15*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(6*(s15-s34)*s34^2)/
(s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-6*s12^2-6*s12*s34+3*(s15-2*s34)*s34)/
(s12^2*(s15-s23+s45)^2)-6/(s23*(s15-s23+s45))+
(6*s34*(-s15+s34)*(s34^2-s15*s45+2*s34*s45))/
(s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*(2*s12^3+2*s12*s34*(s34+s45)+s12^2*(s15+2*s34+s45)+
s34*(-(s15*(s34+2*s45))+s34*(2*s34+3*s45))))/
(s12^2*(s15-s23+s45)^3))*tr5,7/4+s45/(4*s12-4*s45)-
s45/(4*(s12-s34-s45))-s45^2/(8*(s12-s45)^2)-
s45^3/(8*(s12-s45)^2*(s12-s34-s45))+
(7*s45^3)/(4*(s15-s23+s45)^3)+
(3*s45^2*(-s15+s45)*(s15+s45)^2)/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s45^3*(s15+s45)^3)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s45^3*(s15+s45)^2)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*s45^2*(-s15+s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(3*s45^3*(s15+s45))/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(33*s45*(s15+s45)^2*(s34+s45)^2)/
(8*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(11*(s15+s45)^3*(s34+s45)^3)/(8*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(11*s45^3)/(8*(-s12+s34+s45)^3)-
(33*s45^2*(s15+s45)*(s34+s45))/(8*(s15-s23+s45)*
(-s12+s34+s45)^3)+s45^2/(8*(-s12+s34+s45)^2)-
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)+(s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(5*s34+4*s45))/(8*(s12-s45)*(s15-s23+s45))+
(37*s15*s34-4*s15*s45+2*s34*s45)/(8*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-35*s15*s34+4*s15*s45-2*s34*s45+
37*s45^2))/(8*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(s15^2*s34+3*s15*(s15-s34)*s45-3*s15*s45^2-6*s45^3))/
(8*(s12-s45)*(s15-s23+s45)^3)+
(-6*s15^2*s34+s15*(-9*s15+s34)*s45-2*s15*s45^2-2*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)-
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(8*(s12-s45)^2*(s15-s23+s45))+
((s15+s45)*(-(s15^2*s34)-3*s15^2*s45+4*s15*s34*s45+
6*s15*s45^2+38*s34*s45^2+42*s45^3))/(8*(s12-s34-s45)*
(s15-s23+s45)^3)+(2*s15^2*s34^2+4*s15^2*s34*s45+
s15*(5*s15+s34)*s45^2+4*s15*s45^3-s45^4)/
(8*(s12-s45)^2*(s15-s23+s45)^2)-(3*(-(s15^2*s45^2)+s45^4))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^3)+
((s15+s45)*(s34*(29*s15-70*s45)*s45+s34^2*(34*s15+s45)-
11*s45^2*(s15+7*s45)))/(8*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+((s15+s45)^2*(6*s34*s45*(s15+12*s45)+
3*s45^2*(2*s15+13*s45)+s34^2*(2*s15+35*s45)))/
(8*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s45*(9*s15^2+2*s15*s45-40*s45^2)+s34*(6*s15^2+41*s15*s45+
2*s45^2))/(8*(s12-s34-s45)*(s15-s23+s45)^2)+
((s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s45^4*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^3)+(s15*s34*s45)/
(4*s12^2*(s12-s45)*(s15-s23+s45)^2)-
s45^4/(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(7*(s12+s34))/
(4*s12^2*(s15-s23+s45))+s45^4/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(11*s45^2*(s34+s45)^2)/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(11*s45*(s15+s45)*(s34+s45)^3)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(11*(s15+s45)^2*(s34+s45)^4)/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(s45^4*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^4*(s15+s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+
s45^4/(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s34*(7*s34+s45))/(4*s12^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45^2*(s34+2*s45))/(8*s12^2*(s12-s45)^2*(s15-s23+s45)^
2)-(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/
(8*s12^2*(s12-s45)*(s15-s23+s45)^3)+(-6*s34^2*s45+7*s45^3)/
(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((7*s12+13*s34)*s45+7*s15*(2*s34+s45))/
(4*s12^2*(s15-s23+s45)^2)-
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)+(-21*s45^3+s34*s45*(26*s15+s45)+
s34^2*(25*s15+19*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s45*(14*s15*(s34+s45)+
s45*(7*s12+19*s34+21*s45)))/(4*s12^2*(s15-s23+s45)^3)+
(2*s34^2*(5*s15-17*s45)*s45-22*s45^3*(2*s15+3*s45)+
s34^3*(23*s15+12*s45)-s34*s45^2*(53*s15+108*s45))/
(8*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s34^3*(12*s15^2+35*s15*s45+23*s45^2)+3*s34*s45^2*
(13*s15^2+37*s15*s45+24*s45^2)+
s45^3*(15*s15^2+41*s15*s45+26*s45^2)+
s34^2*s45*(37*s15^2+107*s15*s45+70*s45^2))/
(4*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34^2*(14*s15^2+76*s15*s45+73*s45^2)+
2*s34*s45*(15*s15^2+80*s15*s45+76*s45^2)+
s45^2*(17*s15^2+90*s15*s45+84*s45^2))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
3/4-s15^2/(2*(s12+s15-s34)^2)-s15/(4*(s12+s15-s34))-
s15^2/(2*(-s15+s34)^2)+s15^3/(2*(s12+s15-s34)*(-s15+s34)^2)+
s15/(-s15+s34)-s15^3/((s12+s15-s34)^2*(-s15+s34))-
(3*s45)/(-s15+s23+s34)+(3*(s12-2*s15-7*s45)*s45)/
(2*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s15^2*(s15-s45)*(s15+s45)^2)/(2*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(15*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(s15^3*(s15+s45)^3)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/(2*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)+(3*s45^3*(s15+s45)^3)/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s15^3*(s15+s45)^2)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(3*s15^3*(s15+s45)^2)/
(2*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(3*s15^2*(s15-s45))/(2*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(3*s15^3*(s15+s45))/(2*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))+(3*s15^3*(s15+s45))/
((s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))+
(3*(-s15+s34)*s45*(s34+s45))/(2*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*(-s15+s34)*(s15+s45)*(s34+s45)^2)/
(2*(s12-s34-s45)*(s15-s23+s45)^3)-(s15+(7*s45)/4)/
(s15-s23+s45)-(3*s45^2*(s15+s45)^2*(s15+4*s45))/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45^2*(-2*s12+5*s15+8*s45))/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s45*(4*s15-2*s34+9*s45))/
(2*(s12+s15-s34)*(-s15+s23+s34))+((5*s12*s45)/2+2*s15*s45)/
((-s15+s34)*(s15-s23+s45))-(s15^2+3*s15*s45-8*s45^2)/
(2*(s15-s23+s45)^2)-(3*s45*(s15^2+2*s15*s45+2*s45^2))/
(2*(s15-s23+s45)^3)+(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45))+
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(7*s15*s34+36*s15*s45-7*s34*s45+54*s45^2)/
(4*(s12+s15-s34)*(s15-s23+s45))+(3*s15^4-3*s15^2*s45^2)/
((s12+s15-s34)*(-s15+s34)*(s15-s23+s45)^2)-
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(2*(-s15+s34)^2*(s15-s23+s45))+(3*s45^3*(s12-3*(s15+s45)))/
(2*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*s45^2*(s34-3*(s15+s45)))/((s12+s15-s34)^2*
(-s15+s23+s34))-(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(2*(-s15+s34)^2*(s15-s23+s45)^3)+
(s45*(s12*s45*(-3*s15+s45)+3*s15*(-2*s15^2-s15*s45+s45^2)))/
(2*(-s15+s34)*(s15-s23+s45)^3)+
(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2))/(2*(-s15+s34)^2*
(s15-s23+s45)^2)+(s12*(s15-6*s45)*s45-
s15*(2*s15^2+2*s15*s45+9*s45^2))/(2*(-s15+s34)*
(s15-s23+s45)^2)+((s15+s45)*(-2*s15^3+3*s34^3+
2*s15^2*s45+19*s15*s45^2+15*s45^3+s34^2*(-3*s15+6*s45)-
s34*(s15^2+11*s15*s45+10*s45^2)))/(2*(s12+s15-s34)*
(s15-s23+s45)^3)+(-3*s34^2*s45+
s34*(-3*s15^2+7*s15*s45+13*s45^2)+
3*(s15^3-4*s15^2*s45-17*s15*s45^2-12*s45^3))/
(2*(s12+s15-s34)*(s15-s23+s45)^2)+
((s15+s45)^2*(3*s34^3-4*s34^2*(s15+s45)+
2*s34*(s15^2+4*s15*s45+3*s45^2)+2*(s15^3+s15^2*s45-
3*s15*s45^2-3*s45^3)))/(2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34*(-s15^2/2+s15*s45+3*s45^2)+
3*(s15^3+s15^2*s45-3*s15*s45^2-3*s45^3))/
((s12+s15-s34)^2*(s15-s23+s45))-
((s15+s45)*(s34^2*(s15-5*s45)+12*s34*s45*(s15+s45)+
6*(s15^3+s15^2*s45-3*s15*s45^2-3*s45^3)))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((15*s45)/(2*s12^2*(-s15+s23+s34))+(21*s45^2*(s15+s45)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)^4)/(s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s15-s23+s45)^3)-s15^2/(2*s12*(s15-s34)^2*
(s15-s23+s45))+(s15*(2*s12+s15))/(2*s12^2*(-s15+s34)*
(s15-s23+s45))+(3*(s15-s34)*(s34+s45)^3)/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(21*s45*(s15+s45)^2*(s15+4*s45))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^3*(s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(6*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*(s12+s15+s34+10*s45))/(4*s12^2*(s15-s23+s45))+
(3*s45*(-3*s12+10*s15+15*s45))/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15^3+2*s12^2*s45+2*s12*s15*s45+
s15^2*s45)/(s12^2*(s15-s34)*(s15-s23+s45)^2)+
(63*s45*(s15^2+3*s15*s45+2*s45^2))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(2*s15^2+2*s12*(s15-2*s45)+33*s15*s45-9*s34*s45+30*s45^2)/
(2*s12^2*(s15-s23+s45)^2)+(21*s45*(s34-3*(s15+s45)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
(s12*s45+s15*(s15+s45))^2/(2*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45))/(2*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(3*s45^2*(s12^2-3*s12*(s15+s45)+5*(s15+s45)^2))/
(2*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(-s15^3+36*s15^2*s45+72*s15*s45^2+36*s45^3-
6*s34*s45*(4*s15+3*s45)+s34^2*(s15+6*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^2+2*s15*(s34-63*s45)+3*(s34^2+14*s34*s45-42*s45^2))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s12^2*s45*(-2*s15+s45)+s15^2*(s15+s45)^2+
2*s12*s15*(-s15^2+s45^2))/(2*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(3*s45*(s12^2-3*s12*(s15+2*s45)+
5*(s15^2+4*s15*s45+3*s45^2)))/(2*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^3+s45^2*(-13*s34+15*s45)+
2*s15*s45*(-6*s34+17*s45)+s15^2*(-2*s34+17*s45)-
s12*(s15^2+4*s15*s45+6*s45^2))/(2*s12^2*(s15-s23+s45)^3)+
((s15+s45)*(3*s34^4-6*s34*(s15+s45)^3+6*s45*(s15+s45)^3-
2*s34^3*(5*s15+2*s45)+s34^2*(13*s15^2+16*s15*s45+
6*s45^2)))/(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-8*s15^2*(s34-8*s45)+7*s45*(2*s34^2-6*s34*s45+9*s45^2)+
s15*(2*s34^2-63*s34*s45+126*s45^2))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-24*s45*(s15+s45)^3+
s34^3*(2*s15+5*s45)-2*s34^2*(4*s15^2+13*s15*s45+6*s45^2)+
3*s34*(2*s15^3+13*s15^2*s45+16*s15*s45^2+6*s45^3))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s34^4-3*s34^3*(s15-3*s45)-21*s45*(s15+s45)^3-
s34^2*(6*s15^2+35*s15*s45+14*s45^2)+
s34*(9*s15^3+53*s15^2*s45+59*s15*s45^2+21*s45^3))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
-3/4-s45/(s12-s45)-s45/(4*(s12-s34-s45))+
s45^2/(2*(s12-s45)^2)+s45^3/(2*(s12-s45)^2*(s12-s34-s45))+
(15*s15^3*(s15+s45)^2)/(2*(s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))-(3*s45^3)/(2*(s15-s23+s45)^3)-
(3*s34^2*(-s15+s34-s45)*(s15+s45))/(2*(s12+s15-s34)*
(s15-s23+s45)^3)-(3*s45^2*(-s15+s45)*(s15+s45)^2)/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s45^3*(s15+s45)^3)/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15*s34*(-s15+s34-s45))/
(2*(s12+s15-s34)*(s15-s23+s45)^2)-
s45^2/(2*(s15-s23+s45)^2)+(3*s45^3*(s15+s45)^2)/
(2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(11*s45)/(4*(s15-s23+s45))+(3*(s15-s45)*s45^2)/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(3*s45^3*(s15+s45))/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+s45^2/(2*(-s12+s34+s45)^2)+
s45^3/((s12-s45)*(-s12+s34+s45)^2)+(3*s15^3*(s15+s45)^3)/
((s12+s23-s45)*(-s15+s23-s45)^3*(-s12+s34+s45)^2)-
(s45^3*(s15+s45)^3)/((s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s45^3*(s15+s45)^2)/
((s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s15^2*(s15+s45)^2*(4*s15+s45))/((s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-(3*s45^3*(s15+s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15*(7*s15-2*s34+2*s45))/(2*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2*(3*s15-s34+2*s45))/
((s12+s23-s45)*(-s12+s34+s45)^2)+
(3*s15*(7*s15-s34+2*s45))/(2*(s12+s23-s45)*
(-s15+s23-s45))-(s15*(5*s34+4*s45))/
(2*(s12-s45)*(s15-s23+s45))+(3*s15^2*(8*s15-2*s34+5*s45))/
(2*(s12+s23-s45)*(s15-s23+s45)^2)+
(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(-s15+s23-s45)*(-s12+s34+s45)^2)+
(3*s15*(21*s15^2+18*s15*s45+2*s45^2))/(2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))+
(3*s15^2*(17*s15^2+24*s15*s45+7*s45^2))/(2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(2*(s12-s45)^2*(s15-s23+s45))+
(3*s15^2*s34-(s15*(-9*s15+s34)*s45)/2+s15*s45^2+s45^3)/
((s12-s45)*(s15-s23+s45)^2)+
(s15*(-(s15^2*s34)+3*s15*(-s15+s34)*s45+3*s15*s45^2+6*s45^3))/
(2*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(2*(s12-s45)^2*(s15-s23+s45)^2)+
(3*(-(s15^2*s45^2)+s45^4))/((s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*(s15^2*s34^2+3*s15^2*s34*s45+
3*s15*(s15+s34)*s45^2+6*s15*s45^3+3*s45^4))/
(2*(s12-s45)^2*(s15-s23+s45)^3)+
(42*s15^2+25*s15*s45+9*s45^2+7*s34*(-s15+s45))/
(4*(s12-s34-s45)*(s15-s23+s45))+
(3*s15^3*(-s34+3*(s15+s45)))/(2*(s12+s23-s45)*
(-s15+s23-s45)^3)+(18*s15^3+12*s15^2*s45-8*s15*s45^2-
5*s45^3+s34*(-6*s15^2-2*s15*s45+s45^2))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(-18*s15^3-6*s15^2*s45+13*s15*s45^2+7*s45^3+
s34^2*(-5*s15+s45)+2*s34*(6*s15^2+s15*s45+s45^2)))/
(2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(24*s15^3+3*s15*s34^2+24*s15^2*s45+4*s15*s45^2-2*s45^3+
s34*(-3*s15^2+7*s15*s45+s45^2))/(2*(s12-s34-s45)*
(s15-s23+s45)^2)-((s15+s45)*(-9*s15^3-3*s34^3-
3*s15^2*s45+6*s15*s45^2+6*s45^3+3*s34^2*(s15+s45)+
s34*(2*s15^2+s15*s45+8*s45^2)))/(2*(s12-s34-s45)*
(s15-s23+s45)^3)-((s15+s45)^2*(3*s34^3+
s34^2*(-4*s15+5*s45)+3*s34*(2*s15^2+s45^2)+
3*(-2*s15^3+2*s15*s45^2+s45^3)))/(2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+
((-3*s15*(3*s15+s34))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15^4)/(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)+
(9*s15^4*(s15+s45))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(2*s45^4*(s15+s45))/(s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-(s45^4*(s15+s45)^2)/
(2*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(9*s15^3)/(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(s15*s34*s45)/(s12^2*(s12-s45)*(s15-s23+s45)^2)+
(2*s45^4)/(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s45^4*(s15+s45))/(s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(9*s15^2)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45))-s45^4/(2*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(27*s15^2*(2*s15+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45))+
(3*(s15-s34)^2*s34*(s15-s34+s45))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*s15^4*(s15+s45)^2)/
(s12^2*(s12+s23-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45^4*(s15+s45)^2)/(s12^2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(2*s45^4*(s15+s45))/(s12^2*(s12-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-
s45^4/(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(s34+2*s45))/(2*s12^2*(s12-s45)^2*(s15-s23+s45)^
2)-(9*s15^3*(4*s15+3*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+(3*s12+3*s34+5*s45)/
(4*s12^2*(s15-s23+s45))+(-18*s15^2-6*s15*s34+3*s34^2+
6*s34*s45+s45^2)/(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/(s12^2*(s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/(s12^2*(s12+s23-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^3)-(3*s15*(-3*s15*s34+s34^2+
3*s15*(2*s15+s45)))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(2*s45*(2*s12+3*s34+s45)+
s15*(7*s34+s45))/(2*s12^2*(s15-s23+s45)^2)+
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(2*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)-(s45*(3*s15*(2*s34+s45)+
s45*(3*s12+8*s34+6*s45)))/(2*s12^2*(s15-s23+s45)^3)+
(9*s15^3+4*s15*s45^2+6*s45^3-s34^2*(11*s15+8*s45)+
s34*(6*s15^2-3*s15*s45-8*s45^2))/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(36*s15^3+6*s15*s34^2-
18*s15^2*(s34-s45)+s45*(s34^2+4*s34*s45+5*s45^2))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)*(6*s15^4+3*s34^4-4*s34^3*(s15-2*s45)+
8*s15*s45^3+5*s45^4+s34^2*(6*s15^2-4*s15*s45+8*s45^2)+
6*s34*(-s15^3+s15^2*s45+s15*s45^2+s45^3)))/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(24*s15^4+18*s15^3*s45+13*s15*s45^3+10*s45^4-
s34^3*(5*s15+2*s45)+s34^2*(12*s15^2+s15*s45-2*s45^2)+
3*s34*(-6*s15^3+5*s15*s45^2+2*s45^3))/
(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(-3*s34^4+3*s34^3*(3*s15+s45)+2*s34^2*(-3*s15^2+5*s15*s45+
8*s45^2)+s34*(3*s15^3+5*s15^2*s45+13*s15*s45^2+
17*s45^3)+3*(s15^4+2*s15^2*s45^2+6*s15*s45^3+4*s45^4))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
11/8+(11*s15^3)/(8*(s12+s15-s34)^3)+
(3*s15^2)/(8*(s12+s15-s34)^2)+(3*s15)/(8*(s12+s15-s34))+
s15^2/(8*(-s15+s34)^2)-s15^3/(8*(s12+s15-s34)*(-s15+s34)^2)-
s15/(4*(-s15+s34))+s15^3/(4*(s12+s15-s34)^2*(-s15+s34))+
(3*s45)/(2*(-s15+s23+s34))+(15*s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s15^2*(-s15+s45)*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(11*s34^3*(s15+s45)^3)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(8*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)-(3*s45^3*(s15+s45)^3)/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(33*s15*s34^2*(s15+s45)^2)/(8*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*s15^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/(8*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)+(s15-15*s45)/(4*(s15-s23+s45))-
((5*s12+4*s15)*s45)/(8*(-s15+s34)*(s15-s23+s45))+
(3*s15^2*(-s15+s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(33*s15^2*s34*(s15+s45))/
(8*(s12+s15-s34)^3*(s15-s23+s45))+(3*s15^3*(s15+s45))/
(8*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))-
(3*s15^3*(s15+s45))/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))-(3*(-s15+s34)*s45*(s34+s45))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(-s15+s34)*(s15+s45)*(s34+s45)^2)/(4*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s45^2*(s15+s45)^2*(s15+4*s45))/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(-s12+2*s15+7*s45))/(4*(-s15+s23+s34)*
(-s15+s23-s45))+(3*s45^2*(-2*s12+5*s15+8*s45))/
(4*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(4*s15-2*s34+9*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))-(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45))+
(s45*(3*s15^2+15*s15*s45+4*s45^2))/(8*(s15-s23+s45)^3)+
(s15^2+12*s45^2)/(8*(s15-s23+s45)^2)-
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+(3*(s15^4-s15^2*s45^2))/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)+
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(8*(-s15+s34)^2*(s15-s23+s45))+
(3*s45^3*(-s12+3*(s15+s45)))/(4*(-s15+s23+s34)*
(-s15+s23-s45)^3)+(3*s45^2*(-s34+3*(s15+s45)))/
(2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(8*(-s15+s34)^2*(s15-s23+s45)^3)-
(3*(2*s45*(5*s15+9*s45)+s34*(3*s15+10*s45)))/
(8*(s12+s15-s34)*(s15-s23+s45))+
(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)-(s45*(s12*s45*(-3*s15+s45)+
3*s15*(-2*s15^2-s15*s45+s45^2)))/(8*(-s15+s34)*
(s15-s23+s45)^3)-((s15+s45)*(-2*s15^3+6*s34^3+
2*s15^2*s45+34*s15*s45^2+30*s45^3+6*s34^2*(-s15+2*s45)+
s34*(-s15^2-26*s15*s45+8*s45^2)))/(8*(s12+s15-s34)*
(s15-s23+s45)^3)+(s12*s45*(-s15+6*s45)+
s15*(2*s15^2+2*s15*s45+9*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)+(3*(-s15^3+6*s15^2*s45+2*s34^2*s45+
31*s15*s45^2+24*s45^3+s34*(2*s15^2+5*s15*s45+12*s45^2)))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*(s34*s45*(13*s15+4*s45)+2*(s15^3+s15^2*s45-6*s15*s45^2-
6*s45^3)))/(8*(s12+s15-s34)^2*(s15-s23+s45))-
((s15+s45)^2*(6*s34^3+s34^2*(-10*s15+23*s45)+
2*s34*(s15^2+7*s15*s45+6*s45^2)+2*(s15^3+s15^2*s45-
6*s15*s45^2-6*s45^3)))/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(3*(s15+s45)*(s34^2*(s15+8*s45)+
s34*(-2*s15^2+17*s15*s45+8*s45^2)+
2*(s15^3+s15^2*s45-6*s15*s45^2-6*s45^3)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((-15*s45)/(4*s12^2*(-s15+s23+s34))-
(11*(s15-s34)^2*s34^2*(s15+s45)^2)/(8*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(21*s45^2*(s15+s45)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s45^2*(s15+s45)^4)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^3)+
(11*s15*(s15-s34)^2*s34*(s15+s45))/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+s15^2/(8*s12*(s15-s34)^2*
(s15-s23+s45))+(s15*(2*s12+s15))/(8*s12^2*(s15-s34)*
(s15-s23+s45))-(11*s15^2*(s15-s34)^2)/
(8*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(-17*s12+s15-17*s34-30*s45)/(8*s12^2*(s15-s23+s45))+
(3*(-s15+s34)*(s34+s45)^3)/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(21*s45*(s15+s45)^2*(s15+4*s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(s15+s45)^3*(s15+5*s45))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))-
(63*s45*(s15^2+3*s15*s45+2*s45^2))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(21*s45*(-s34+3*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(s12*s45+s15*(s15+s45))^2/
(8*s12*(s15-s34)^2*(s15-s23+s45)^3)+
(2*s12^2*s45+2*s12*s15*s45+s15^2*(s15+s45))/
(4*s12^2*(-s15+s34)*(s15-s23+s45)^2)-
(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45))/
(8*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(3*s45^2*(s12^2-3*s12*(s15+s45)+5*(s15+s45)^2))/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s45*(3*s12-5*(2*s15+3*s45)))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(3*s45*(s34^2+6*(s15+s45)^2-
s34*(4*s15+3*s45)))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(s15^2+17*s34^2+42*s34*s45-126*s45^2-
2*s15*(2*s34+63*s45))/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^2*(2*s34-25*s45)+
2*s15*(9*s34^2+37*s34*s45-126*s45^2)+
s45*(37*s34^2+84*s34*s45-126*s45^2))/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s12^2*s45*(-2*s15+s45)+
s15^2*(s15+s45)^2+2*s12*s15*(-s15^2+s45^2))/
(8*s12^2*(-s15+s34)*(s15-s23+s45)^3)-
(3*s45*(s12^2-3*s12*(s15+2*s45)+5*(s15^2+4*s15*s45+
3*s45^2)))/(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(-s15^3+s15^2*(5*s34-32*s45)+8*s15*(s34-7*s45)*s45-
2*s45^2*(s34+15*s45)+s12*(s15^2+10*s15*s45+4*s45^2))/
(8*s12^2*(s15-s23+s45)^3)-(-5*s15^3+36*s15^2*s45+
72*s15*s45^2+36*s45^3+s34^2*(7*s15+6*s45)-
2*s34*(s15^2+12*s15*s45+9*s45^2))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-((s15+s45)*(3*s34^4+17*s34^3*s45+
6*s45*(s15+s45)^3+s34^2*(3*s15^2-16*s15*s45+6*s45^2)-
s34*(6*s15^3+7*s15^2*s45+18*s15*s45^2+6*s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-6*s34^4+6*s34^3*(s15-3*s45)+s34^2*(4*s15^2+14*s15*s45-
31*s45^2)-2*s34*(9*s15^3+33*s15^2*s45+28*s15*s45^2+
21*s45^3)+s45*(42*s15^3+115*s15^2*s45+126*s15*s45^2+
42*s45^3))/(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^3*(8*s15+13*s45)+s34^2*(32*s15^2+57*s15*s45+24*s45^2)-
s34*(40*s15^3+117*s15^2*s45+96*s15*s45^2+36*s45^3)+
s45*(59*s15^3+144*s15^2*s45+144*s15*s45^2+48*s45^3))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s12*(2*s15+11*s45)+2*(s15^2+5*s15*(s34+5*s45)+
6*s45*(2*s34+5*s45)))/(8*s12^2*(s15-s23+s45)^2))*tr5,
31/8-(3*s15)/(2*s23)-s15^2/(4*(s12+s15-s34)^2)+
(3*s15)/(8*(s12+s15-s34))+(3*s15^2)/(2*s23*(s23+s34))+
(3*(-s15+s34))/(2*(s23+s34))-(3*s15^4)/
(2*s23*(-s15+s23-s45)^3)+(3*s15^3*(s12+s15)^2)/
(2*s23*(s23+s34)*(-s15+s23-s45)^3)-(3*s12^2*s15^3)/
(2*s23*(-s15+s23+s34)*(-s15+s23-s45)^3)-
(9*s15^2)/(2*s23*(-s15+s23-s45))+(3*s15^2*(2*s12+3*s15))/
(2*s23*(s23+s34)*(-s15+s23-s45))+(36*s15-23*s45)/
(8*(-s15+s23-s45))-(3*s12*s45)/(2*(s23+s34)*
(-s15+s23+s34))-(3*s12^2*s45^3)/(2*(s23+s34)*
(-s15+s23+s34)*(-s15+s23-s45)^3)+(s34^2*s45*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(3*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)-(9*s15^3)/(2*s23*(s15-s23+s45)^2)+
(3*s15^2*(s12^2+4*s12*s15+3*s15^2))/(2*s23*(s23+s34)*
(s15-s23+s45)^2)-(3*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*
(s15-s23+s45)^2)-(3*s12*s45^2*(2*s12+s45))/
(2*(s23+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
s45^2/(4*(-s12+s34+s45)^2)-(s45*(s15+s45)^2*(s34+s45)^2)/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s45)/(8*(-s12+s34+s45))+(3*s15^2*s45*(s15+s45)^2)/
(2*(s23+s34)*(-s15+s23-s45)^3*(-s12+s34+s45))-
(3*s12*s45*(s12+2*s45))/(2*(s23+s34)*(-s15+s23+s34)*
(-s15+s23-s45))-(3*s45*(2*s15-s34+3*s45))/
(2*(s12+s15-s34)*(-s15+s23+s34))+
(3*(-4*s15+4*s34+5*s45))/(8*(-s15+s23+s34))+
(s45*(-21*s12+15*s15+41*s45))/(8*(-s15+s23+s34)*
(-s15+s23-s45))+(-24*s15^2+13*s15*s34-29*s15*s45+
9*s34*s45)/(8*(s12-s34-s45)*(s15-s23+s45))+
(24*s15^2-57*s15*s45-44*s45^2)/(8*(s15-s23+s45)^2)-
(3*s45^2*(s15^2+3*s15*s45+2*s45^2))/((s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15*(3*s15^2+7*s15*s45+3*s45^2))/(2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))+
(s45*(s15+s45)*(-6*s15^2+5*s15*s34-s15*s45+3*s34*s45+
3*s45^2))/(4*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s45*(s15^2+6*s15*s45+6*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(s45*(12*s12^2-31*s12*s45+26*s15*s45+38*s45^2))/
(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15*(s15^3+5*s15^2*s45+5*s15*s45^2+s45^3))/
(2*(s23+s34)*(s15-s23+s45)^2*(-s12+s34+s45))+
(-6*s15^3+6*s15^2*s45+22*s15*s45^2+11*s45^3)/
(4*(s15-s23+s45)^3)+(3*(-(s12*s45)+s15*(-2*s15+s45)))/
(2*(s23+s34)*(-s15+s23-s45))+(-3*s15*s34+6*s15*(s15+s45))/
(2*(s23+s34)*(-s12+s34+s45))-
(s34*(s15+s45)*(2*s15*s45+s34*(s15+s45)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15*(s15*s45+2*s34*(s15+s45)))/
(4*(s12+s15-s34)^2*(s15-s23+s45))+
((s15+s45)*(s34+s45)*(s34*(s15+s45)+s45*(s15+3*s45)))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s45*(2*s34*(s15+s45)+s45*(2*s15+3*s45)))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)*(-3*s45*(s15+s45)+s34*(3*s15+4*s45)))/
(2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-9*s45*(3*s15+4*s45)+s34*(9*s15+13*s45))/
(8*(s12+s15-s34)*(s15-s23+s45))-
(3*(s12^2*s45+s15*(2*s15^2-3*s15*s45-3*s45^2)+
2*s12*(s15^2+s45^2)))/(2*(s23+s34)*(s15-s23+s45)^2)+
(-5*s12*s45^3+6*s45^3*(s15+s45)+6*s12^2*(s15^2-s15*s45+
s45^2))/(4*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(12*s15^3+38*s15^2*s45+13*s15*s45^2-9*s45^3-
s34*(10*s15^2+29*s15*s45+15*s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+(12*s45*(s15^2+4*s15*s45+3*s45^2)-
s34*(12*s15^2+37*s15*s45+29*s45^2))/(8*(s12+s15-s34)*
(s15-s23+s45)^2)-(3*(s12^2*(s15^2-s15*s45+s45^2)+
s15*(s15^3-s15^2*s45-2*s15*s45^2-s45^3)+
s12*(2*s15^3-2*s15^2*s45+2*s15*s45^2+s45^3)))/
(2*(s23+s34)*(-s15+s23-s45)^3)+
((3*(s12-2*s15+s34-3*s45))/(2*s12^2*(-s15+s23+s34))-
(3*s15)/(2*s23*(s23+s34)*(-s15+s23-s45))+
(3*(s12-2*s15+s34-s45))/(2*s12^2*(s23+s34))+
(3*s15^2*(s12+s15))/(2*s23*(s23+s34)*(s15-s23+s45)^3)-
(3*s12*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s12*s45^2)/(2*(s23+s34)*(-s15+s23+s34)*(s15-s23+s45)^
3)+((s15-s34)^2*s34*s45*(s15+s45))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
((11*s12-12*s15+11*s34-3*s45)*s45*(s15+s45))/
(4*s12^2*(s15-s23+s45)^3)-(3*s45^2*(s15+s45)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s15*(s12+2*s15))/(2*s23*(s23+s34)*(s15-s23+s45)^2)+
(3*s12*s15)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s12*s45)/(2*(s23+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(22*s12-45*s15+22*s34-51*s45)/(8*s12^2*(s15-s23+s45))-
(s45*(s34+s45)^2)/(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)-(s45*(s15+s45)*(s34+s45)^3)/(4*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s15^3*s45*(s15+s45))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3*(-s12+s34+s45))+
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s15^2*(s15^2+5*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45))-
(3*s15*(4*s15^2+9*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))-
(3*(s15^3+9*s15^2*s45+18*s15*s45^2+10*s45^3))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(3*(3*s15^2+5*s15*s45+s45^2-2*s12*(s15+s45)))/
(2*s12^2*(s23+s34)*(-s15+s23-s45))-
(3*(-2*s15*s34+s34^2+3*s15*(s15+s45)))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(-5*s12^2*s45^2+6*s12^3*(-s15+s45)+
6*s12*s45^2*(s15+s45)-6*s45^2*(s15+s45)^2)/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(36*s15^2+11*s34^2+36*s15*s45-5*s45^2-6*s34*(4*s15+s45))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45))-
((s15-s34)^2*(s34*s45+s15*(s34+s45)))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(24*s15^2+75*s15*s45+33*s45^2-22*s12*(s15+2*s45)-
22*s34*(s15+2*s45))/(8*s12^2*(s15-s23+s45)^2)+
((s34+s45)^2*(s15*(s34+s45)+s45*(s34+2*s45)))/
(4*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*(s15^2+6*s15*s45+6*s45^2-s12*(s15+3*s45)))/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(31*s15^2+11*s34^2+108*s15*s45+72*s45^2-
6*s34*(5*s15+6*s45))/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s45*(6*s15^3-6*s15^2*s34+
2*s45*(s34+s45)^2+3*s15*(s34^2-s45^2)))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*(s12^3*(s15-s45)+s12*s15*s45*(s15+s45)-
s15^2*s45*(s15+s45)+s12^2*(s15^2-s15*s45-s45^2)))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3)+
(-12*s15^3+12*s15^2*(s34-3*s45)-6*s15*(s34^2-4*s34*s45-
s45^2)+s45*(-15*s34^2-14*s34*s45+s45^2))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(s34^2-3*s34*(s15+s45)+3*(s15^2+3*s15*s45+2*s45^2)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
(3*s45*(7*s12^2-4*s12*(2*s15+3*s45)+8*(s15^2+3*s15*s45+
2*s45^2)))/(8*s12^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*(s12^2*(s15-2*s45)+s12*(s15^2+3*s15*s45+s45^2)-
s15*(s15^2+4*s15*s45+2*s45^2)))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2)+(s45*(6*s15^3+19*s15^2*s45+
18*s15*s45^2+6*s45^3+s34^2*(8*s15+9*s45)-
2*s34*(7*s15^2+11*s15*s45+3*s45^2)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-(s34^2*(16*s15+29*s45))+s34*(28*s15^2+74*s15*s45+
36*s45^2)-3*(4*s15^3+23*s15^2*s45+36*s15*s45^2+16*s45^3))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2))*tr5,
103/24-s15^3/(24*(s12+s15-s34)^3)-
s15^2/(2*(s12+s15-s34)^2)-s15/(4*(s12+s15-s34))-
(3*s15^2)/(8*(-s15+s34)^2)+(3*s15^3)/(8*(s12+s15-s34)*
(-s15+s34)^2)+(3*s15)/(4*(-s15+s34))-
(3*s15^3)/(4*(s12+s15-s34)^2*(-s15+s34))-
(3*s45)/(2*(-s15+s23+s34))+(3*(s12-2*s15-7*s45)*s45)/
(4*(-s15+s23+s34)*(-s15+s23-s45))+
(6*s15+s45)/(-8*s15+8*s23-8*s45)+
(9*s15^2*(s15-s45)*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(15*s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(s34^3*(s15+s45)^3)/(24*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(3*s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(3*s15^3*(s15+s45)^3)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^3)+
(3*s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s15-s23+s45)^3)-(s15*s34^2*(s15+s45)^2)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(9*s15^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(9*s15^3*(s15+s45)^2)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(9*s15^2*(s15-s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(3*(5*s12+4*s15)*s45)/
(8*(-s15+s34)*(s15-s23+s45))+(s15^2*s34*(s15+s45))/
(8*(s12+s15-s34)^3*(s15-s23+s45))-(9*s15^3*(s15+s45))/
(8*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))+
(9*s15^3*(s15+s45))/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+(3*(-s15+s34)*s45*(s34+s45))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)-
(3*(-s15+s34)*(s15+s45)*(s34+s45)^2)/(4*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s45^2*(s15+s45)^2*(s15+4*s45))/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45^2*(-2*s12+5*s15+8*s45))/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s45*(4*s15-2*s34+9*s45))/
(4*(s12+s15-s34)*(-s15+s23+s34))+(9*s15^2*(s15^2-s45^2))/
(4*(s12+s15-s34)*(-s15+s34)*(s15-s23+s45)^2)+
(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/(2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(-3*s15^2-12*s15*s45+7*s45^2)/(8*(s15-s23+s45)^2)+
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(s45*(27*s15^2+27*s15*s45+26*s45^2))/(24*(s15-s23+s45)^3)-
(3*(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45)))/
(8*(-s15+s34)^2*(s15-s23+s45))+(3*s45^3*(s12-3*(s15+s45)))/
(4*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*s45^2*(s34-3*(s15+s45)))/(2*(s12+s15-s34)^2*
(-s15+s23+s34))-
(3*s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(8*(-s15+s34)^2*(s15-s23+s45)^3)+
(-(s34*(-8*s15+s45))+6*s45*(7*s15+9*s45))/
(8*(s12+s15-s34)*(s15-s23+s45))-
(-9*s15^3+30*s15^2*s45+6*s34^2*s45+111*s15*s45^2+72*s45^3+
s34*(6*s15^2-3*s15*s45-14*s45^2))/(8*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s45*(s12*s45*(-3*s15+s45)+
3*s15*(-2*s15^2-s15*s45+s45^2)))/(8*(-s15+s34)*
(s15-s23+s45)^3)+
(3*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)-(3*(s12*s45*(-s15+6*s45)+
s15*(2*s15^2+2*s15*s45+9*s45^2)))/(8*(-s15+s34)*
(s15-s23+s45)^2)+((s15+s45)^2*(6*s34^3-
s34^2*(6*s15+5*s45)+6*s34*(s15^2+3*s15*s45+2*s45^2)+
6*(s15^3+s15^2*s45-2*s15*s45^2-2*s45^3)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34*(2*s15^2+9*s15*s45+12*s45^2)+
18*(s15^3+s15^2*s45-2*s15*s45^2-2*s45^3))/
(8*(s12+s15-s34)^2*(s15-s23+s45))-
((s15+s45)*(s34^2*(4*s15-7*s45)+s34*(6*s15^2+31*s15*s45+
24*s45^2)+18*(s15^3+s15^2*s45-2*s15*s45^2-2*s45^3)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s15+s45)*(6*s34^3+6*s34^2*(-s15+2*s45)-
s34*(3*s15^2+18*s15*s45+14*s45^2)+
6*(-s15^3+s15^2*s45+7*s15*s45^2+5*s45^3)))/
(8*(s12+s15-s34)*(s15-s23+s45)^3)+
((15*s45)/(4*s12^2*(-s15+s23+s34))+
((s15-s34)^2*s34^2*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(21*s45^2*(s15+s45)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)^4)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^3)-
(s15*(s15-s34)^2*s34*(s15+s45))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(3*s15^2)/(8*s12*(s15-s34)^2*
(s15-s23+s45))+(s15^2*(s15-s34)^2)/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(3*s15*(2*s12+s15))/(8*s12^2*(-s15+s34)*(s15-s23+s45))+
(3*(s15-s34)*(s34+s45)^3)/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(21*s45*(s15+s45)^2*(s15+4*s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^3*(s15+5*s45))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*s45*(-3*s12+10*s15+15*s45))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(19*s12+12*s15+19*s34+90*s45)/
(24*s12^2*(s15-s23+s45))+
(3*(s15^3+2*s12^2*s45+2*s12*s15*s45+s15^2*s45))/
(4*s12^2*(s15-s34)*(s15-s23+s45)^2)+
(3*s15^2+19*s34^2+6*s15*(s34-63*s45)+126*s34*s45-378*s45^2)/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(63*s45*(s15^2+3*s15*s45+2*s45^2))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(18*s12*s15+18*s15^2+13*s15*s34-4*s12*s45+203*s15*s45-
26*s34*s45+180*s45^2)/(24*s12^2*(s15-s23+s45)^2)+
(21*s45*(s34-3*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(3*(s12*s45+s15*(s15+s45))^2)/
(8*s12*(s15-s34)^2*(s15-s23+s45)^3)+
(3*(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45)))/
(8*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(3*s45^2*(s12^2-3*s12*(s15+s45)+5*(s15+s45)^2))/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(2*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(3*(s12^2*s45*(-2*s15+s45)+s15^2*(s15+s45)^2+
2*s12*s15*(-s15^2+s45^2)))/(8*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(3*s45*(s12^2-3*s12*(s15+2*s45)+
5*(s15^2+4*s15*s45+3*s45^2)))/(4*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(9*s15^3-9*s15^2*(s34-12*s45)+
30*s45^2*(-2*s34+3*s45)-s12*(9*s15^2+18*s15*s45+26*s45^2)+
s15*(-52*s34*s45+206*s45^2))/(24*s12^2*(s15-s23+s45)^3)+
(-24*s15^2*(s34-8*s45)+3*s45*(8*s34^2-42*s34*s45+63*s45^2)+
s15*(-4*s34^2-181*s34*s45+378*s45^2))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-7*s15^3-6*s15^2*(s34-36*s45)+36*s45*(s34^2-3*s34*s45+
6*s45^2)+s15*(13*s34^2-144*s34*s45+432*s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((s15+s45)*(9*s34^4+18*s45*(s15+s45)^3-
s34^3*(26*s15+7*s45)+s34^2*(35*s15^2+42*s15*s45+
18*s45^2)-s34*(18*s15^3+53*s15^2*s45+54*s15*s45^2+
18*s45^3)))/(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*(5*s15+22*s45)-s34^2*(50*s15^2+157*s15*s45+72*s45^2)+
s34*(45*s15^3+244*s15^2*s45+288*s15*s45^2+108*s45^3)-
s45*(145*s15^3+432*s15^2*s45+432*s15*s45^2+144*s45^3))/
(24*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(18*s15^3*(3*s34-7*s45)+s15^2*(-26*s34^2+302*s34*s45-
377*s45^2)-6*s15*(3*s34^3+29*s34^2*s45-56*s34*s45^2+
63*s45^3)+3*(6*s34^4+18*s34^3*s45-19*s34^2*s45^2+
42*s34*s45^3-42*s45^4))/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,(-3*s15^2)/(4*(s12+s15-s34)^2)-
(3*s15)/(4*(s12+s15-s34))-(3*s45)/(4*(s12-s34-s45))+
(3*s15^2*s34^2*(s15+s34))/(2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(13*s45^3)/(6*(s15-s23+s45)^3)-
(s34^3*s45^3)/((s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^3*s45^3)/(2*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(9*s15^2*s34^2)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(13*s45^2)/(4*(s15-s23+s45)^2)+(9*s34^2*s45^2)/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(7*s45)/(4*(s15-s23+s45))+(3*s45^2)/(4*(-s12+s34+s45)^2)-
(s15^3*s34^3)/((s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(3*s34^2*s45^2*(s34+2*s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^3*(s15+3*s45)^2)/(4*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s45*(s34+s45)*(10*s15+7*s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*s34*(7*s15+10*s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45))+(s34*(10*s15+17*s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+
(17*s15*s34+7*s15*s45+10*s34*s45+3*s45^2)/
(4*(s12-s34-s45)*(s15-s23+s45))+
((s34+s45)^2*(11*s15^2+16*s15*s45+5*s45^2))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s34*(9*s15*s34+7*s15*s45+21*s34*s45+10*s45^2))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34^2*(5*s15^2+16*s15*s45+11*s45^2))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(2*s15*s34*s45*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(s15-s23+s45)^2)+
(2*(s15*s45+s34*(s15+s45))^3)/(3*(s12-s34)^3*
(-s15+s23-s45)^3)+(8*s15*s45+17*s34*(s15+s45))/
(2*(s12-s34)*(-s15+s23-s45))-
(s34^3*(3*s15+s45)^2+3*s34^2*(s15+s45)^2*(4*s15+s45)+
3*s34*s45*(s15+s45)^2*(4*s15+s45)+s45^2*(s15+s45)^2*
(4*s15+s45))/(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34^2*(2*s34*(s15+3*s45)+3*s45*(s15+5*s45)))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+
(2*s15^2*s45^2+s15*s34*s45*(-3*s15+11*s45)+
5*s34^2*(-s15^2+s45^2))/(2*(s12-s34)^2*(s15-s23+s45)^2)+
(-3*s34^2*(7*s15+3*s45)+s45*(-6*s15^2+4*s15*s45+s45^2)-
s34*(24*s15^2+17*s15*s45+8*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(15*s34^2*(s15+s45)+
s15*s45*(3*s15+10*s45)+2*s34*(6*s15^2+6*s15*s45+11*s45^2))/
(2*(s12-s34)*(s15-s23+s45)^2)+
(s15^2*s45^2*(-s15+5*s45)+s34^2*(s15+s45)^2*(-3*s15+7*s45)+
2*s34^3*(-s15^2+s45^2)+s15*s34*s45*(-3*s15^2+8*s15*s45+
11*s45^2))/(2*(s12-s34)^2*(-s15+s23-s45)^3)+
(2*s34^3*(3*s15+s45)+6*s15*s34*(s15^2-s15*s45-2*s45^2)+
3*s34^2*(2*s15^2+s15*s45+s45^2)-s45*(-2*s15^3+6*s15^2*s45+
9*s15*s45^2+s45^3))/(4*(s12-s34-s45)*(s15-s23+s45)^3)+
(4*s34^3*(s15+s45)+3*s34^2*(s15^2+s15*s45+3*s45^2)+
s15*s45*(s15^2-3*s15*s45+8*s45^2)+
s34*(3*s15^3-3*s15^2*s45+7*s15*s45^2+13*s45^3))/
(2*(s12-s34)*(-s15+s23-s45)^3)+
((s15*s34^4)/(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^
3)-(s34^4*s45^2)/(s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34^4*s45^2)/(2*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)-(3*s15*s34^3)/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(2*s15*s34^3*s45)/(3*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
(3*s34^3*s45)/(s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(11*s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45))+
(3*s34*(-s15+s34))/(2*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(8*s12+9*s15+8*s34-9*s45)/(12*s12^2*(s15-s23+s45))-
(s15^2*s34^4)/(s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s45*(s34+s45)^2)/
(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34^4)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(3*s34*(s34+s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45))-
(s34^3*s45*(s34+3*s45))/(s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+((s34+s45)^3*(7*s15+4*s45))/
(4*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
((s15-s34)^2*s34*(4*s15+7*s45))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(5*s34^2*(-(s15*s34)+2*s15*s45+s34*s45))/
(6*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(2*s34^2*(s34*s45+s15*(s34+s45))^2)/(3*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(-2*s34^3+(3*s15*s45^2)/2+s45^3-
(3*s34^2*(3*s15+2*s45))/2)/(s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(-3*s15^2*s45+8*s15*s34*(s34+s45)+
s34^2*(-8*s34+7*s45))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(s34*(2*s15*(s34+4*s45)+
3*s34*(8*s34+9*s45)))/(6*s12^2*(s12-s34)*(s15-s23+s45)^
2)+(13*(s12+2*s34)*s45+s15*(-13*s34+10*s45))/
(12*s12^2*(s15-s23+s45)^2)+
(s34*(s34^3-s34^2*(s15-2*s45)+s15*s45*(s15+4*s45)-
s34*s45*(5*s15+11*s45)))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s45*(s45*(26*s12+78*s34+3*s45)+
s15*(52*s34+49*s45)))/(12*s12^2*(s15-s23+s45)^3)+
(s34^2*(s34^2*(s15+5*s45)+s15*(s15^2+5*s15*s45+4*s45^2)-
2*s34*(s15^2+5*s15*s45+4*s45^2)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34*(8*s15^2*s45^2+3*s34^3*(-s15+s45)+
s15*s34*s45*(13*s15+27*s45)+2*s34^2*(s15^2+12*s15*s45+
11*s45^2)))/(6*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(6*s34^4-6*s34^3*(s15-2*s45)+4*s15^2*s45^2+
2*s15*s34*s45*(s15+15*s45)+s34^2*(-5*s15^2+18*s15*s45+
45*s45^2))/(6*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(5*s15*(s34+s45)^4+s45*(s34+s45)^4+
4*s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3))/
(4*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(-((s34-s45)*(s34+s45)^3)+s15^2*(6*s34^2+8*s34*s45+
3*s45^2)+s15*(s34^3+15*s34^2*s45+19*s34*s45^2+7*s45^3))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
6+s15^2/(2*(s12+s15-s34)^2)-(3*s15)/(4*(s12+s15-s34))+
(3*(s15-4*s23))/(4*(s12+s23-s45))-
(3*s15*s34)/((s12+s23)*(s12+s23-s45))-
(3*s15^4)/(s23*(-s15+s23-s45)^3)-(3*s15^3*(-s15+s34)^2)/
(s23*(s12+s23)*(-s15+s23-s45)^3)+(3*s15^3*s34^2)/
(s23*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*s15^3*s34^2)/((s12+s23)*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*s15*(-s15+s34)^2)/(s23*(s12+s23)*(-s15+s23-s45))+
(3*s15*s34^2)/(s23*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15*s34*(2*s15+s34))/((s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))-(3*s45)/(4*(s12-s34-s45))+
(3*s15^3*(s15+s45)^2)/((s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))+(3*s15*s45^2*(s15+s45)^2)/
((s12+s23)*(s12+s15-s34)*(-s15+s23-s45)^3)-
(s15*s34^2*(s15+s45)^2)/(2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(3*s15^3)/(s23*(s15-s23+s45)^2)-(6*s15^2*(-s15+s34)^2)/
(s23*(s12+s23)*(s15-s23+s45)^2)+(6*s15^2*s34^2)/
(s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(3*s15^2*s34*(s15+2*s34))/((s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15*(3*s15-s34+s45))/
((s12+s23-s45)*(s12-s34-s45))-
s45^2/(2*(-s12+s34+s45)^2)+(s15*(s15+s45)^2*(s34+s45)^2)/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*(s23+2*s45))/(s12+s23)+(3*s45*(3*s15-s34+2*s45))/
((s12+s23)*(s12+s15-s34))+(s15*(41*s15-21*s34+15*s45))/
(4*(s12+s23-s45)*(-s15+s23-s45))+(s45*(21*s15+22*s45))/
(4*(s15-s23+s45)^2)+(s15^2*(38*s15-31*s34+26*s45))/
(4*(s12+s23-s45)*(s15-s23+s45)^2)+
(-s15+46*s45)/(-4*s15+4*s23-4*s45)+
(-5*s15^2+9*s15*s34-38*s15*s45+13*s34*s45-24*s45^2)/
(4*(s12+s15-s34)*(-s15+s23-s45))+
(36*s15^2-13*s15*s34+18*s15*s45-9*s34*s45-5*s45^2)/
(4*(s12-s34-s45)*(s15-s23+s45))-
(3*(s15*s34-s15*s45+s45^2))/((s12+s23)*(-s15+s23-s45))+
(6*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15*(6*s15^2+6*s15*s45+s45^2))/((s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))+
(3*s15*(s15*(s15-4*s34)+3*s15*s45+2*s45^2))/
((s12+s23)*(s15-s23+s45)^2)-
(s15*(s15+s45)*(-3*s15^2+3*s15*s34+2*s34*s45+2*s45^2))/
((s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15^2*(s15*(s15-3*s34)+3*s45^2))/((s12+s23)*
(-s15+s23-s45)^3)+(3*s45*(3*s15^2+7*s15*s45+3*s45^2))/
((s12+s23)*(s12+s15-s34)*(-s15+s23-s45))-
(s15*(6*s15^2-6*s15*s45+11*s45^2))/(2*(s15-s23+s45)^3)+
(3*s45*(s15^3+5*s15^2*s45+5*s15*s45^2+s45^3))/
((s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15^3*(-5*s34+6*(s15+s45)))/(2*(s12+s23-s45)*
(-s15+s23-s45)^3)+(s34*(s15+s45)*(2*s15^2+s34*(s15+s45)))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^3+2*s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*
(-s15+s23-s45))-((s15+s45)*(s34+s45)*
(s34*(s15+s45)+s45*(3*s15+s45)))/(2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s45*(2*s34*(s15+s45)+
s45*(3*s15+2*s45)))/(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(s15+s45)*(-6*s45*(s15+s45)+s34*(5*s15+7*s45)))/
(2*(s12+s15-s34)*(-s15+s23-s45)^3)+
(-36*s15^3-27*s15^2*s45+13*s15*s45^2+8*s45^3+
s34*(25*s15^2+29*s15*s45+8*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(s34*(19*s15^2+37*s15*s45+14*s45^2)-
2*(s15^3+19*s15^2*s45+24*s15*s45^2+6*s45^3))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(-6/s12^2+(3*s15*s34)/(s12^2*s23*(s12+s23-s45))-
(3*s15*s34)/(s12^2*(s12+s23)*(s12+s23-s45))+
(3*(5*s15+4*s23-4*s34-4*s45))/(4*s12^2*(s12+s23-s45))-
(3*s15*s34)/(s12^2*s23*(-s15+s23-s45))+
(3*s15*(-5*s15+s34-4*s45))/(s12^2*(s12+s23)*
(-s15+s23-s45))-(13*s15^2)/(s12^2*(s12+s23-s45)*
(-s15+s23-s45))+(9*s15^2*s34)/(s12^2*s23*(s12+s23-s45)*
(-s15+s23-s45))-(9*s15^2*s34)/(s12^2*(s12+s23)*
(s12+s23-s45)*(-s15+s23-s45))-(3*s15^3*(s12-s34))/
(s12^2*s23*(s15-s23+s45)^3)+(5*s15^4)/
(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)-
(3*s15^4*s34)/(s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^4*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^3)-(s15*(s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(3*s15^4*(s15+s45))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15*s45*(s15+s45)^3)/
(s12^2*(s12+s23)*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s15^2*(s12-2*s34))/(s12^2*s23*(s15-s23+s45)^2)-
(41*s15^3)/(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(9*s15^3*s34)/(s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)+(s15*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*(s15+s23-s34+2*s45))/
(s12^2*(s12+s23))-(6*s15^2*(5*s15+3*s45))/
(s12^2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))-
(3*s15^3*(5*s15+4*s45))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(-22*s12+24*s15-22*s34+27*s45)/
(4*s12^2*(s15-s23+s45))+(-67*s15^2-11*s34^2+
6*s15*(7*s34-18*s45)+24*s34*s45-36*s45^2)/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-(s12*s15)+44*s15*s34+22*s12*s45-29*s15*s45+22*s34*s45-
4*s45^2)/(4*s12^2*(s15-s23+s45)^2)-
(3*(s15+s45)^2*(s15^2+5*s15*s45+s45^2))/(s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s15^2*(s15^2-s15*s34+3*s15*s45+2*s45^2))/
(s12^2*(s12+s23)*(s15-s23+s45)^3)-
(3*s15*(4*s15^2-2*s15*s34+7*s15*s45+2*s45^2))/
(s12^2*(s12+s23)*(s15-s23+s45)^2)+
(s15*(6*s12*s15-11*s15*s34-11*s12*s45+s15*s45-11*s34*s45+
2*s45^2))/(2*s12^2*(s15-s23+s45)^3)-
(3*(6*s15^2-4*s15*s34+s34^2+9*s15*s45-2*s34*s45+3*s45^2))/
(s12^2*(s12+s23)*(s12+s15-s34))-
(3*(4*s15^3+15*s15^2*s45+15*s15*s45^2+4*s45^3))/
(s12^2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45))-
(72*s15^2+11*s34^2-5*s45^2+6*s34*(-6*s15+s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((s15-s34)^2*(s15^2+s34*(s15+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*(6*s15^2-3*s15*s34+s34*(s34+s45)))/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-((s34+s45)^2*(s45*(s34+s45)+
s15*(s34+2*s45)))/(2*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(48*s15^3-36*s15^2*s34+
6*s45*(s34+s45)^2+s15*(19*s34^2+10*s34*s45-9*s45^2))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*(6*s15^3-6*s15^2*s34+3*s45*(s34+s45)^2+
2*s15*(2*s34^2+s34*s45-s45^2)))/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(s15*(5*s15^3+18*s15^2*s45+
18*s15*s45^2+6*s45^3+s34^2*(7*s15+8*s45)-
2*s34*(6*s15^2+10*s15*s45+3*s45^2)))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(41*s15^3-54*s15^2*(s34-2*s45)+4*s45*(4*s34^2-3*s34*s45+
3*s45^2)+s15*(25*s34^2-64*s34*s45+72*s45^2))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2))*tr5,
-19/12+s15^3/(12*(s12+s15-s34)^3)+s15^2/(s12+s15-s34)^2+
s15/(2*(s12+s15-s34))+s15^2/(2*(-s15+s34)^2)-
s15^3/(2*(s12+s15-s34)*(-s15+s34)^2)-s15/(-s15+s34)+
s15^3/((s12+s15-s34)^2*(-s15+s34))+(3*s45)/(-s15+s23+s34)+
(15*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(3*s15^2*(-s15+s45)*(s15+s45)^2)/
(2*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)-
(s34^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*(s15+s45)^3)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(2*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)-(3*s45^3*(s15+s45)^3)/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)+(3*s15^3*(s15+s45)^2)/
(2*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(s15+s45/4)/(s15-s23+s45)-((5*s12+4*s15)*s45)/
(2*(-s15+s34)*(s15-s23+s45))+(3*s15^2*(-s15+s45))/
(2*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))-
(s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))+
(3*s15^3*(s15+s45))/(2*(s12+s15-s34)*(-s15+s34)^2*
(s15-s23+s45))-(3*s15^3*(s15+s45))/((s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45))-(3*(-s15+s34)*s45*(s34+s45))/
(2*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(-s15+s34)*(s15+s45)*(s34+s45)^2)/(2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s45^2*(s15+s45)^2*(s15+4*s45))/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(-s12+2*s15+7*s45))/(2*(-s15+s23+s34)*
(-s15+s23-s45))+(3*s45^2*(-2*s12+5*s15+8*s45))/
(2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(4*s15-2*s34+9*s45))/(2*(s12+s15-s34)*
(-s15+s23+s34))+(2*s15^2+6*s15*s45-13*s45^2)/
(4*(s15-s23+s45)^2)+(3*s15^2*(-s15^2+s45^2))/
((s12+s15-s34)*(-s15+s34)*(s15-s23+s45)^2)-
(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/((s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))-
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(s45*(18*s15^2+36*s15*s45+35*s45^2))/(12*(s15-s23+s45)^3)+
(-6*s15^3+6*s15^2*s34+24*s15^2*s45-9*s15*s34*s45+6*s34^2*s45+
102*s15*s45^2-20*s34*s45^2+72*s45^3)/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(s12^2*s45+s12*s15*s45+
s15^2*(-2*s15+s45))/(2*(-s15+s34)^2*(s15-s23+s45))+
(3*s45^3*(-s12+3*(s15+s45)))/(2*(-s15+s23+s34)*
(-s15+s23-s45)^3)+(3*s45^2*(-s34+3*(s15+s45)))/
((s12+s15-s34)^2*(-s15+s23+s34))+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(2*(-s15+s34)^2*(s15-s23+s45)^3)+
(s34*(-8*s15+s45)-18*s45*(2*s15+3*s45))/(4*(s12+s15-s34)*
(s15-s23+s45))+(s15^3+s15^2*s45+(9*s15*s45^2)/2+
(s12*s45*(-s15+6*s45))/2)/((-s15+s34)*(s15-s23+s45)^2)+
(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(2*(-s15+s34)^2*
(s15-s23+s45)^2)-(s45*(s12*s45*(-3*s15+s45)+
3*s15*(-2*s15^2-s15*s45+s45^2)))/(2*(-s15+s34)*
(s15-s23+s45)^3)+(-3*s15^3-3*s15^2*s45+9*s15*s45^2+
9*s45^3-(s34*(2*s15^2+9*s15*s45+12*s45^2))/4)/
((s12+s15-s34)^2*(s15-s23+s45))-
((s15+s45)*(-4*s15^3+6*s34^3+4*s15^2*s45+38*s15*s45^2+
30*s45^3+6*s34^2*(-s15+2*s45)-s34*(2*s15^2+22*s15*s45+
19*s45^2)))/(4*(s12+s15-s34)*(s15-s23+s45)^3)+
((s15+s45)*(s34^2*(4*s15-7*s45)+s34*s45*(25*s15+24*s45)+
12*(s15^3+s15^2*s45-3*s15*s45^2-3*s45^3)))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s15+s45)^2*(-6*s34^3+s34^2*(8*s15+7*s45)-
4*s34*(s15^2+4*s15*s45+3*s45^2)+4*(-s15^3-s15^2*s45+
3*s15*s45^2+3*s45^3)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+((-15*s45)/(2*s12^2*(-s15+s23+s34))-
((s15-s34)^2*s34^2*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(21*s45^2*(s15+s45)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s45^2*(s15+s45)^4)/(s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s15-s23+s45)^3)+(s15*(s15-s34)^2*s34*(s15+s45))/
(6*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
s15^2/(2*s12*(s15-s34)^2*(s15-s23+s45))+
(s15*(2*s12+s15))/(2*s12^2*(s15-s34)*(s15-s23+s45))-
(s15^2*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(3*(-s15+s34)*(s34+s45)^3)/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(21*s45*(s15+s45)^2*(s15+4*s45))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(s15+s45)^3*(s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(6*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*s45*(-3*s12+10*s15+15*s45))/(2*s12^2*(-s15+s23+s34)*
(s15-s23+s45))+(19*s12+6*s15+19*s34+90*s45)/
(12*s12^2*(-s15+s23-s45))-
(63*s45*(s15^2+3*s15*s45+2*s45^2))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(21*s45*(-s34+3*(s15+s45)))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(s12*s45+s15*(s15+s45))^2/
(2*s12*(s15-s34)^2*(s15-s23+s45)^3)+
(2*s12^2*s45+2*s12*s15*s45+s15^2*(s15+s45))/
(s12^2*(-s15+s34)*(s15-s23+s45)^2)-
(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45))/
(2*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(-19*s34^2-126*s34*s45+378*s45*(s15+s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3*s45^2*(s12^2-3*s12*(s15+s45)+5*(s15+s45)^2))/
(2*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s15^2+s12*(s15-(4*s45)/3)-(19*s34*s45)/6+15*s45^2+
(s15*(7*s34+191*s45))/12)/(s12^2*(s15-s23+s45)^2)-
(s12^2*s45*(-2*s15+s45)+s15^2*(s15+s45)^2+
2*s12*s15*(-s15^2+s45^2))/(2*s12^2*(-s15+s34)*
(s15-s23+s45)^3)-(3*s45*(s12^2-3*s12*(s15+2*s45)+
5*(s15^2+4*s15*s45+3*s45^2)))/(2*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^3+12*s15^2*(s34-18*s45)+
s15*(-13*s34^2+144*s34*s45-432*s45^2)-
36*s45*(s34^2-3*s34*s45+6*s45^2))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(-6*s15^3+6*s15^2*(2*s34-17*s45)+
7*s15*(10*s34-29*s45)*s45+15*(5*s34-6*s45)*s45^2+
s12*(6*s15^2+24*s15*s45+35*s45^2))/(12*s12^2*
(s15-s23+s45)^3)+(s34^2*(s15-30*s45)-
189*s45*(s15+s45)^2+s34*(18*s15^2+175*s15*s45+126*s45^2))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((s15+s45)*(9*s34^4+18*s45*(s15+s45)^3-
s34^3*(29*s15+10*s45)+s34^2*(38*s15^2+45*s15*s45+
18*s45^2)-s34*(18*s15^3+53*s15^2*s45+54*s15*s45^2+
18*s45^3)))/(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-18*s34^4+18*s34^3*(s15-3*s45)+s34^2*(35*s15^2+204*s15*s45+
78*s45^2)-2*s34*(27*s15^3+157*s15^2*s45+174*s15*s45^2+
63*s45^3)+s45*(126*s15^3+377*s15^2*s45+378*s15*s45^2+
126*s45^3))/(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-(s34^3*(5*s15+22*s45))+s34^2*(38*s15^2+145*s15*s45+
72*s45^2)-s34*(33*s15^3+232*s15^2*s45+288*s15*s45^2+
108*s45^3)+s45*(145*s15^3+432*s15^2*s45+432*s15*s45^2+
144*s45^3))/(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2))*
tr5,19/12+(3*s15*(-7*s15+s34-2*s45))/(2*(s12+s23-s45)*
(-s15+s23-s45))+s45/(2*s12-2*s34-2*s45)+s45/(s12-s45)-
s45^2/(2*(s12-s45)^2)-s45^3/(2*(s12-s45)^2*(s12-s34-s45))-
(15*s15^3*(s15+s45)^2)/(2*(s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))+(17*s45^3)/(12*(s15-s23+s45)^3)+
(3*s34^2*(-s15+s34-s45)*(s15+s45))/(2*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*s45^2*(-s15+s45)*(s15+s45)^2)/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s45^3*(s15+s45)^3)/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15^2*(-8*s15+2*s34-5*s45))/
(2*(s12+s23-s45)*(s15-s23+s45)^2)-(3*s45^3*(s15+s45)^2)/
(2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s45)/(s15-s23+s45)+(3*s45^2*(-s15+s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(3*s45^3*(s15+s45))/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(3*s15*s34*(s15-s34+s45))/
(2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s45*(s15+s45)^2*(s34+s45)^2)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^2)-((s15+s45)^3*(s34+s45)^3)/
(12*(s12-s34-s45)^3*(s15-s23+s45)^3)-
s45^3/(12*(-s12+s34+s45)^3)+(s45^2*(s15+s45)*(s34+s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^3)+
(3*s15^2*(-3*s15+s34-2*s45))/((s12+s23-s45)*
(-s12+s34+s45)^2)-s45^2/(-s12+s34+s45)^2-
s45^3/((s12-s45)*(-s12+s34+s45)^2)-(3*s15^3*(s15+s45)^3)/
((s12+s23-s45)*(-s15+s23-s45)^3*(-s12+s34+s45)^2)+
(s45^3*(s15+s45)^3)/((s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s45^3*(s15+s45)^2)/
((s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s15^2*(s15+s45)^2*(4*s15+s45))/((s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+(3*s45^3*(s15+s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15*(7*s15-2*s34+2*s45))/(2*(s12+s23-s45)*
(s12-s34-s45))+((5*s15*s34)/2+2*s15*s45)/
((s12-s45)*(s15-s23+s45))-
(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(-s15+s23-s45)*(-s12+s34+s45)^2)+
(3*s15*(21*s15^2+18*s15*s45+2*s45^2))/(2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(42*s15^2-s15*s34+26*s15*s45+8*s34*s45+6*s45^2)/
(4*(s12-s34-s45)*(s15-s23+s45))-
(3*s15^2*(17*s15^2+24*s15*s45+7*s45^2))/(2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(s15^2*s34+3*s15*(s15-s34)*s45-3*s15*s45^2-6*s45^3))/
(2*(s12-s45)*(s15-s23+s45)^3)+
(-6*s15^2*s34+s15*(-9*s15+s34)*s45-2*s15*s45^2-2*s45^3)/
(2*(s12-s45)*(s15-s23+s45)^2)-
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(2*(s12-s45)^2*(s15-s23+s45))+
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(2*(s12-s45)^2*(s15-s23+s45)^2)-
(3*(-(s15^2*s45^2)+s45^4))/((s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15*(s15^2*s34^2+3*s15^2*s34*s45+
3*s15*(s15+s34)*s45^2+6*s15*s45^3+3*s45^4))/
(2*(s12-s45)^2*(s15-s23+s45)^3)+
(3*s15^3*(s34-3*(s15+s45)))/(2*(s12+s23-s45)*
(-s15+s23-s45)^3)+(48*s15^3+6*s15*s34^2+48*s15^2*s45+
4*s15*s45^2-7*s45^3+s34*(-6*s15^2+9*s15*s45-2*s45^2))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)+
((s15+s45)^2*(-12*s15^3+6*s34^3+12*s15*s45^2+5*s45^3+
s34^2*(-8*s15+9*s45)+4*s34*(3*s15^2+s45^2)))/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(-36*s15^3-24*s15^2*s45+20*s15*s45^2+13*s45^3+
s34*(12*s15^2+9*s15*s45+2*s45^2))/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)*(-18*s15^3-6*s34^3-
6*s15^2*s45+12*s15*s45^2+11*s45^3+6*s34^2*(s15+s45)+
s34*(4*s15^2+2*s15*s45+15*s45^2)))/(4*(s12-s34-s45)*
(s15-s23+s45)^3)-((s15+s45)*(s34^2*(-7*s15+4*s45)+
3*s34*(8*s15^2+3*s15*s45+2*s45^2)+
2*(-18*s15^3-6*s15^2*s45+14*s15*s45^2+7*s45^3)))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((3*s15*(3*s15+s34))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(27*s15^2*(2*s15+s45))/(2*s12^2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))-
(3*s15^4)/(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)-
(9*s15^4*(s15+s45))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(2*s45^4*(s15+s45))/(s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+(s45^4*(s15+s45)^2)/
(2*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(9*s15^3)/(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*s34*s45)/(s12^2*(s12-s45)*(s15-s23+s45)^2)-
(2*s45^4)/(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s45^4*(s15+s45))/(s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(9*s15^2)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45))+s45^4/(2*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(3*(s15-s34)^2*s34*(s15-s34+s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s45^2*(s34+s45)^2)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s45*(s15+s45)*(s34+s45)^3)/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)-
((s15+s45)^2*(s34+s45)^4)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(3*s15^4*(s15+s45)^2)/
(s12^2*(s12+s23-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s45^4*(s15+s45)^2)/(s12^2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(2*s45^4*(s15+s45))/(s12^2*(s12-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+
s45^4/(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(s34+2*s45))/(2*s12^2*(s12-s45)^2*(s15-s23+s45)^
2)+(9*s15^3*(4*s15+3*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-(19*s12+19*s34+18*s45)/
(12*s12^2*(s15-s23+s45))+(34*s15*s34+17*s12*s45-s15*s45+
22*s34*s45)/(12*s12^2*(s15-s23+s45)^2)+
(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/(s12^2*(s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/(s12^2*(s12+s23-s45)*
(-s15+s23-s45)*(-s12+s34+s45)^2)-
(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(3*s15*(-3*s15*s34+s34^2+
3*s15*(2*s15+s45)))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(2*s12^2*(s12-s45)^2*(s15-s23+s45)^3)+
(54*s15^2+18*s15*s34-s34*(19*s34+24*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15*(17*s34+8*s45)+s45*(17*s12+45*s34+33*s45)))/
(12*s12^2*(s15-s23+s45)^3)+((-9*s15^3)/2-3*s15*s45^2-
(17*s45^3)/4+s34^2*((25*s15)/6+(9*s45)/4)+
s34*(-3*s15^2-(5*s15*s45)/6+s45^2))/(s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(216*s15^3+36*s15*s34^2-
108*s15^2*(s34-s45)+s45*(13*s34^2+36*s34*s45+35*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(18*s15^4+9*s34^4+23*s15*s45^3+13*s45^4+
s34^3*(-13*s15+22*s45)+3*s34^2*(6*s15^2-5*s15*s45+
6*s45^2)+3*s34*(-6*s15^3+6*s15^2*s45+5*s15*s45^2+
4*s45^3)))/(6*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(18*s15^4-18*s34^4+35*s15^2*s45^2+102*s15*s45^3+66*s45^4+
18*s34^3*(3*s15+s45)+s34^2*(-37*s15^2+54*s15*s45+
90*s45^2)+2*s34*(9*s15^3+14*s15^2*s45+33*s15*s45^2+
45*s45^3))/(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(144*s15^4+108*s15^3*s45+81*s15*s45^3+61*s45^4-
s34^3*(22*s15+5*s45)+s34^2*(72*s15^2+25*s15*s45+3*s45^2)+
s34*(-108*s15^3+104*s15*s45^2+45*s45^3))/
(12*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2))*tr5,
14077/1296+(635*s15)/(144*(-s15+s34))-
(635*s15^2)/(144*(s12+s15-s34)*(-s15+s34))+
(635*s45)/(144*(s12-s45))+(635*s45^2)/(144*(s12-s45)*
(s12-s34-s45))+(635*(s15+s45))/(72*(-s15+s23-s45))+
(635*s15^3*s34^2)/(144*s12*(s12-s45)*(s15-s23+s45)^3)-
(635*s15^3*s34^2)/(144*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(785*s15^3*s45^2)/
(48*s12*s34*(s15-s23+s45)^3)-(215*s15^3*s45^3)/
(54*s12*s34^2*(s15-s23+s45)^3)+(215*s15^3*s45^3)/
(54*(s12-s34)*s34^2*(s15-s23+s45)^3)-
(5*(1487*s12+2175*s15)*s45^3)/(432*s34*(s15-s23+s45)^3)-
(215*s15^3*s45^3)/(27*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(635*s34^2*s45^3)/(144*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(635*s12^2*s45^3)/(144*s34*(-s15+s34)*
(s15-s23+s45)^3)-(785*s15^2*s45^2*(-s15+s45))/
(48*(s12-s34)*s34*(s15-s23+s45)^3)-(635*s15^2*(s15+s45)^3)/
(144*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)-
(635*s45^2*(s15+s45)^3)/(144*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(635*s15^2*s34^2)/(72*s12*(s12-s45)*
(s15-s23+s45)^2)+(215*s15^2*s45^2)/
(27*s12*s34*(s15-s23+s45)^2)+(5*(1106*s12+1069*s15)*s45^2)/
(216*s34*(s15-s23+s45)^2)-(635*s12^2*s45^2)/
(72*s34*(-s15+s34)*(s15-s23+s45)^2)+(635*s15^2*(s15+s45)^2)/
(48*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)-
(635*(s15+s34)*(s15+s45)^2)/(48*(s12+s15-s34)*
(s15-s23+s45)^2)+(635*s45^2*(s15+s45)^2)/
(48*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(635*s15*s34^2)/(144*s12*(s12-s45)*(s15-s23+s45))-
(5*(725*s12+344*s15)*s45)/(432*s34*(s15-s23+s45))+
(635*s12^2*s45)/(144*s34*(-s15+s34)*(s15-s23+s45))+
(635*s15*(s15+s45))/(48*(s12+s15-s34)*(s15-s23+s45))-
(635*s15^2*(s15+s45))/(48*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(635*s45*(s15+s45))/(48*(s12-s34-s45)*
(s15-s23+s45))-(635*s45^2*(s15+s45))/
(48*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(635*(s15+s45)^2*(s34+2*s45))/(48*(s12-s34-s45)*
(s15-s23+s45)^2)-(5*s15*(725*s34+344*s45))/
(432*s12*(s15-s23+s45))+(5*s15^2*(1106*s34+1069*s45))/
(216*s12*(s15-s23+s45)^2)-(5*s15^3*(1487*s34+2175*s45))/
(432*s12*(s15-s23+s45)^3)+(635*(s15*s34+s15*s45-2*s45^2))/
(144*(s12-s45)*(s15-s23+s45))+
(635*s15*(s15+s45)*(s15*s34+s15*s45+s45^2))/
(48*(s12-s45)*(s15-s23+s45)^3)-
(5*s45*(-381*s15^2+344*s15*s45+725*s45^2))/
(144*(s15-s23+s45)^3)+(5*(381*s15^2-799*s15*s45+2556*s45^2))/
(432*(s15-s23+s45)^2)-
(635*(4*s15^2*s34+s15*(5*s15+s34)*s45+4*s15*s45^2-s45^3))/
(144*(s12-s45)*(s15-s23+s45)^2)+
(635*(s12*s45+s15*(-2*s15+s45)))/(144*(-s15+s34)*
(s15-s23+s45))+(635*s45*(s15+s45)*
(s12*s45+s15*(s15+s45)))/(48*(-s15+s34)*(s15-s23+s45)^3)+
(215*s15*s45*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^2*
(s15-s23+s45)^2)+(215*(s15+s45)*(3*s15^2*s45^2+
3*s15*s34*s45*(s15+s45)+s34^2*(s15+s45)^2))/
(27*(s12-s34)^2*(-s15+s23-s45)^3)+
(5*(s15*s45*(-725*s15+1413*s45)+725*s34*(-s15^2+s45^2)))/
(144*(s12-s34)*(s15-s23+s45)^2)-
(635*(3*s34*(s15+s45)^3+3*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(144*(s12-s34-s45)*
(s15-s23+s45)^3)+(635*(s15*(s15+s45)^3+s34*(s15+s45)^3+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/(144*(s12+s15-s34)*
(s15-s23+s45)^3)-(635*(s12*s45*(s15+4*s45)+
s15*(-s15^2+4*s15*s45+5*s45^2)))/(144*(-s15+s34)*
(s15-s23+s45)^2)+(5*(s15+s45)*(762*s34^2*(-s15+s45)+
3*s15*s45*(-725*s15+1413*s45)+s34*(-1487*s15^2+1376*s15*s45+
2863*s45^2)))/(432*(s12-s34)*(-s15+s23-s45)^3)+
((-635*s15^2*s34^3)/(144*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(5*(1106*s12^2+1069*s12*s15+344*s15^2)*
s45^2)/(432*s12^2*s34*(s15-s23+s45)^3)-
(635*s34^3*s45^2)/(144*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(635*s12*s45^2)/(144*s34*(-s15+s34)*
(s15-s23+s45)^3)-(635*s45^3*(s15+s45)^2)/
(144*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(5*(725*s12+344*s15)*s45)/(432*s12*s34*(s15-s23+s45)^2)+
(215*s15*s34^2*s45)/(27*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(635*s12*s45)/(144*s34*(-s15+s34)*(s15-s23+s45)^2)+
(635*(s15-s34)*s34*(s15+s45))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(635*s45^3*(s15+s45))/
(72*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(635*s15)/(144*s12*(-s15+s34)*(s15-s23+s45))+
(635*s15*(-s15+s34))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(635*(s15-s45))/(144*s12^2*
(s15-s23+s45))-(635*s45^3)/(144*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(635*s15*s45*(s34+2*s45))/
(144*s12^2*(s12-s45)*(s15-s23+s45)^2)-
(635*s45*(s34+2*s45))/(144*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(635*(s15^2+s12*s45+s15*s45))/
(72*s12*(s15-s34)*(s15-s23+s45)^2)+
(635*(s15+s45)*(s34^2+3*s34*s45+3*s45^2))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*(-762*s12*s15-1106*s15*s34+725*s12*s45+1450*s15*s45+
725*s34*s45+1524*s45^2))/(432*s12^2*(s15-s23+s45)^2)+
(5*s34*(1376*s15*s45+725*s34*(-s15+s45)))/(432*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(635*(s15+s45)*(2*s12*s45+
s15*(s15+s45)))/(144*s12*(-s15+s34)*(s15-s23+s45)^3)-
(635*(4*s34^2*(s15+s45)^2+6*s34*s45*(s15+s45)^2+
4*s45^2*(s15+s45)^2+s34^3*(2*s15+s45)))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(215*s34*(s34*s45+s15*(s34+s45))^2)/(27*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(635*s34^2*(-(s15+s45)^2+
s34*(s15+2*s45)))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(635*s15*s45*(2*s45^2+s15*(s34+2*s45)))/
(144*s12^2*(s12-s45)*(s15-s23+s45)^3)-
(5*(1032*s15^2*s45^2+381*s34^3*(-s15+s45)+
s15*s34*s45*(1683*s15+3821*s45)+10*s34^2*(27*s15^2+
344*s15*s45+317*s45^2)))/(432*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(5*(344*s15^2*(s34+2*s45)+
s45^2*(3625*s34+1143*s45)+3*s15*s45*(1450*s34+1323*s45)+
s12*(-381*s15^2+688*s15*s45+2175*s45^2)))/
(432*s12^2*(s15-s23+s45)^3))*tr5,-158/27+s12/(6*s34)+
s34/(6*s12)-(3*s15)/(8*(-s15+s34))+
(3*s15^2)/(8*(s12+s15-s34)*(-s15+s34))-
(3*s45)/(8*(s12-s45))-(3*s45^2)/(8*(s12-s45)*(s12-s34-s45))-
(3*(s15+s45))/(4*(-s15+s23-s45))-(3*s15^3*s34^2)/
(8*s12*(s12-s45)*(s15-s23+s45)^3)+(3*s15^3*s34^2)/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(5*s15^3*s45^2)/(8*s12*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(12*s12*s34^2*(s15-s23+s45)^3)-
(s15^3*s45^3)/(12*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((29*s12+33*s15)*s45^3)/(24*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(3*s34^2*s45^3)/(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*s12^2*s45^3)/(8*s34*(-s15+s34)*(s15-s23+s45)^3)+
(5*s15^2*s45^2*(-s15+s45))/(8*(s12-s34)*s34*(s15-s23+s45)^3)+
(3*s15^2*(s15+s45)^3)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)+(3*s45^2*(s15+s45)^3)/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15^2*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45)^2)-
(3*(2*s12+s15)*s45^2)/(4*s34*(s15-s23+s45)^2)+
(3*s12^2*s45^2)/(4*s34*(-s15+s34)*(s15-s23+s45)^2)-
(9*s15^2*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^2)+(9*(s15+s34)*(s15+s45)^2)/
(8*(s12+s15-s34)*(s15-s23+s45)^2)-(9*s45^2*(s15+s45)^2)/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(s34-2*s45))/(8*s12*(s15-s23+s45))-
(3*s15*s34^2)/(8*s12*(s12-s45)*(s15-s23+s45))+
((s12-2*s15)*s45)/(8*s34*(s15-s23+s45))-
(3*s12^2*s45)/(8*s34*(-s15+s34)*(s15-s23+s45))-
(9*s15*(s15+s45))/(8*(s12+s15-s34)*(s15-s23+s45))+
(9*s15^2*(s15+s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(9*s45*(s15+s45))/(8*(s12-s34-s45)*
(s15-s23+s45))+(9*s45^2*(s15+s45))/(8*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(3*s15^2*(2*s34+s45))/
(4*s12*(s15-s23+s45)^2)-(9*(s15+s45)^2*(s34+2*s45))/
(8*(s12-s34-s45)*(s15-s23+s45)^2)+(s15^3*(29*s34+33*s45))/
(24*s12*(s15-s23+s45)^3)+(-3*s15^2+11*s15*s45-14*s45^2)/
(8*(s15-s23+s45)^2)-(3*(s15*s34+s15*s45-2*s45^2))/
(8*(s12-s45)*(s15-s23+s45))-
(9*s15*(s15+s45)*(s15*s34+s15*s45+s45^2))/
(8*(s12-s45)*(s15-s23+s45)^3)+
(s45*(-9*s15^2+2*s15*s45+11*s45^2))/(8*(s15-s23+s45)^3)+
(3*(4*s15^2*s34+s15*(5*s15+s34)*s45+4*s15*s45^2-s45^3))/
(8*(s12-s45)*(s15-s23+s45)^2)-
(3*(s12*s45+s15*(-2*s15+s45)))/(8*(-s15+s34)*(s15-s23+s45))-
(9*s45*(s15+s45)*(s12*s45+s15*(s15+s45)))/
(8*(-s15+s34)*(s15-s23+s45)^3)-
(s15*s45*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^2*
(s15-s23+s45)^2)-((s15+s45)*(3*s15^2*s45^2+
3*s15*s34*s45*(s15+s45)+s34^2*(s15+s45)^2))/
(6*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*(11*s15-15*s45)*s45-11*s34*(-s15^2+s45^2))/
(8*(s12-s34)*(s15-s23+s45)^2)+
(9*s34*(s15+s45)^3+9*s45*(s15+s45)^3+
3*s34^2*(3*s15^2+3*s15*s45+s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*(s15*(s15+s45)^3+s34*(s15+s45)^3+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/(8*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*(s12*s45*(s15+4*s45)+
s15*(-s15^2+4*s15*s45+5*s45^2)))/(8*(-s15+s34)*
(s15-s23+s45)^2)-((s15+s45)*(18*s34^2*(-s15+s45)+
3*s15*s45*(-11*s15+15*s45)+s34*(-29*s15^2+8*s15*s45+
37*s45^2)))/(24*(s12-s34)*(-s15+s23-s45)^3)+
((3*s15^2*s34^3)/(8*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((20*s12^2+13*s12*s15+2*s15^2)*s45^2)/
(24*s12^2*s34*(s15-s23+s45)^3)+(3*s34^3*s45^2)/
(8*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*s12*s45^2)/(8*s34*(-s15+s34)*(s15-s23+s45)^3)+
(3*s45^3*(s15+s45)^2)/(8*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+((-7*s12+2*s15)*s45)/
(24*s12*s34*(s15-s23+s45)^2)-(s15*s34^2*s45)/
(6*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(3*s12*s45)/(8*s34*(-s15+s34)*(s15-s23+s45)^2)+
(3*s34*(-s15+s34)*(s15+s45))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(3*s45^3*(s15+s45))/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15)/(8*s12*(s15-s34)*(s15-s23+s45))+
(3*s15*(s15-s34))/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3*s45^3)/(8*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(3*s15*s45*(s34+2*s45))/(8*s12^2*(s12-s45)*(s15-s23+s45)^2)+
(3*s45*(s34+2*s45))/(8*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-4*s12-9*s15+9*s45)/(24*s12^2*(s15-s23+s45))+
(3*(s15+s45)*(s15^2+2*s12*s45+s15*s45))/(8*s12*(s15-s34)*
(s15-s23+s45)^3)+(-6*s15*s34+6*s23*s34-6*s34*s45)^(-1)-
(3*(s15+s45)*(s34^2+3*s34*s45+3*s45^2))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(-20*s15*s34+22*s15*s45+11*s34*s45+36*s45^2+
11*s12*(-2*s15+s45))/(24*s12^2*(s15-s23+s45)^2)-
(s34*(8*s15*s45+11*s34*(-s15+s45)))/(24*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(3*(s12*s45+s15*(s15+s45)))/
(4*s12*(-s15+s34)*(s15-s23+s45)^2)+
(3*(4*s34^2*(s15+s45)^2+6*s34*s45*(s15+s45)^2+
4*s45^2*(s15+s45)^2+s34^3*(2*s15+s45)))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34*(s34*s45+s15*(s34+s45))^2)/(6*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(3*s34^2*((s15+s45)^2-
s34*(s15+2*s45)))/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(3*s15*s45*(2*s45^2+s15*(s34+2*s45)))/
(8*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(s34^2*s45*(9*s34+32*s45)+s15^2*(-12*s34^2+3*s34*s45+
6*s45^2)+s15*s34*(-9*s34^2+20*s34*s45+29*s45^2))/
(24*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(2*s15^2*(s34+2*s45)+3*s15*s45*(22*s34+19*s45)+
s45^2*(55*s34+27*s45)+s12*(-9*s15^2+4*s15*s45+33*s45^2))/
(24*s12^2*(s15-s23+s45)^3))*tr5,
13/9-s15^2/(4*(s12+s15-s34)^2)+(3*s15)/(8*(s12+s15-s34))+
(3*(-s15+4*s23))/(8*(s12+s23-s45))+
(3*s15*s34)/(2*(s12+s23)*(s12+s23-s45))+
(3*s15^4)/(2*s23*(-s15+s23-s45)^3)+(3*s15^3*(-s15+s34)^2)/
(2*s23*(s12+s23)*(-s15+s23-s45)^3)-(3*s15^3*s34^2)/
(2*s23*(s12+s23-s45)*(-s15+s23-s45)^3)+
(3*s15^3*s34^2)/(2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45)^3)+(3*s15*(-s15+s34)^2)/
(2*s23*(s12+s23)*(-s15+s23-s45))+(s15-34*s45)/
(8*(-s15+s23-s45))-(3*s15*s34^2)/(2*s23*(s12+s23-s45)*
(-s15+s23-s45))+(3*s15*s34*(2*s15+s34))/
(2*(s12+s23)*(s12+s23-s45)*(-s15+s23-s45))+
(3*(-3*s15+s34-2*s45)*s45)/(2*(s12+s23)*(s12+s15-s34))+
(3*s45)/(2*(s12-s45))+(3*s45)/(8*(s12-s34-s45))-
(11*s45^2)/(16*(s12-s45)^2)+s45^2/(8*(s12-s45)*
(s12-s34-s45))-(11*s45^3)/(16*(s12-s45)^2*
(s12-s34-s45))-(3*s15^3*(s15+s45)^2)/(2*(s12+s23-s45)*
(-s15+s23-s45)^3*(s12-s34-s45))-(3*s15*s45^2*(s15+s45)^2)/
(2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45)^3)+
(s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(33*s45^2*(-s15+s45)*(s15+s45)^2)/(16*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(11*s45^3*(s15+s45)^3)/
(16*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15^3)/(2*s23*(s15-s23+s45)^2)+(3*s15^2*(-s15+s34)^2)/
(s23*(s12+s23)*(s15-s23+s45)^2)-(3*s15^2*s34^2)/
(s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(3*s15^2*s34*(s15+2*s34))/(2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^2*(-38*s15+31*s34-26*s45))/
(8*(s12+s23-s45)*(s15-s23+s45)^2)-(33*s45^3*(s15+s45)^2)/
(16*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(33*s45^3*(s15+s45))/(16*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(3*s15*(3*s15-s34+s45))/
(2*(s12+s23-s45)*(s12-s34-s45))+
s45^2/(4*(-s12+s34+s45)^2)-(11*s45^3)/(8*(s12-s45)*
(-s12+s34+s45)^2)+(11*s45^3*(s15+s45)^3)/
(8*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(33*s45^3*(s15+s45)^2)/(8*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(33*s45^3*(s15+s45))/
(8*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*(s23+2*s45))/(2*(s12+s23))-(s15*(41*s15-21*s34+15*s45))/
(8*(s12+s23-s45)*(-s15+s23-s45))+(s45^2*(-37*s15+29*s45))/
(16*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s45*(42*s15+53*s45))/(16*(s15-s23+s45)^2)+
(s45^2*(17*s15^2+s15*s45-16*s45^2))/(4*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(57*s15*s34+46*s15*s45-2*s45^2)/(16*(s12-s45)*
(s15-s23+s45))+(3*(s15*s34-s15*s45+s45^2))/
(2*(s12+s23)*(-s15+s23-s45))-
(3*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s15*(6*s15^2+6*s15*s45+s45^2))/(2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))-
(3*s15*(s15*(s15-4*s34)+3*s15*s45+2*s45^2))/
(2*(s12+s23)*(s15-s23+s45)^2)-
(3*s15^2*(s15*(s15-3*s34)+3*s45^2))/(2*(s12+s23)*
(-s15+s23-s45)^3)-(3*s45*(3*s15^2+7*s15*s45+3*s45^2))/
(2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45))+
(-36*s15^2+13*s15*s34-53*s15*s45+9*s34*s45+3*s45^2)/
(8*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^2-9*s15*s34+38*s15*s45-13*s34*s45+24*s45^2)/
(8*(s12+s15-s34)*(-s15+s23-s45))+
(-68*s15^2*s34+s15*(-103*s15+11*s34)*s45-26*s15*s45^2-22*s45^3)/
(16*(s12-s45)*(s15-s23+s45)^2)+
(11*s15*(s15^2*s34+3*s15*(s15-s34)*s45-3*s15*s45^2-6*s45^3))/
(16*(s12-s45)*(s15-s23+s45)^3)-
(11*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(16*(s12-s45)^2*(s15-s23+s45))-
(3*s45*(s15^3+5*s15^2*s45+5*s15*s45^2+s45^3))/
(2*(s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
(24*s15^3-24*s15^2*s45+44*s15*s45^2+33*s45^3)/
(16*(-s15+s23-s45)^3)+(11*(2*s15^2*s34^2+4*s15^2*s34*s45+
s15*(5*s15+s34)*s45^2+4*s15*s45^3-s45^4))/
(16*(s12-s45)^2*(s15-s23+s45)^2)-
(11*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(16*(s12-s45)^2*(s15-s23+s45)^3)+
(s15^3*(5*s34-6*(s15+s45)))/(4*(s12+s23-s45)*
(-s15+s23-s45)^3)-(s34*(s15+s45)*(2*s15^2+s34*(s15+s45)))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15*(s15^2+2*s34*(s15+s45)))/(4*(s12+s15-s34)^2*
(-s15+s23-s45))+(s15*(s15+s45)*(-6*s45*(s15+s45)+
s34*(5*s15+7*s45)))/(4*(s12+s15-s34)*(s15-s23+s45)^3)-
((s15+s45)*(-2*s34^2*(s15+s45)+4*s45^2*(15*s15+16*s45)+
s34*s45*(25*s15+29*s45)))/(8*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s45*(-4*s34*(s15+s45)+
s45*(27*s15+29*s45)))/(8*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^2*(s34^2*(9*s15+11*s45)+s34*s45*(29*s15+33*s45)+
s45^2*(31*s15+33*s45)))/(8*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(72*s15^3+157*s15^2*s45-18*s15*s45^2-
111*s45^3-2*s34*(-9*s15^2-6*s15*s45+7*s45^2))/
(16*(s12-s34-s45)*(s15-s23+s45)^2)+
((s15+s45)*(-24*s15^3-33*s15^2*s45+82*s15*s45^2+99*s45^3+
s34*(13*s15^2+60*s15*s45+55*s45^2)))/(16*(s12-s34-s45)*
(s15-s23+s45)^3)+(-(s34*(19*s15^2+37*s15*s45+14*s45^2))+
2*(s15^3+19*s15^2*s45+24*s15*s45^2+6*s45^3))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)+
(3/s12^2-(3*s15*s34)/(2*s12^2*s23*(s12+s23-s45))+
(3*s15*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45))-
(3*(5*s15+4*s23-4*s34-4*s45))/(8*s12^2*(s12+s23-s45))+
(3*s15*s34)/(2*s12^2*s23*(-s15+s23-s45))+
(13*s15^2)/(2*s12^2*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^2*s34)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^2*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))+(3*s15^3*(s12-s34))/
(2*s12^2*s23*(s15-s23+s45)^3)-(5*s15^4)/
(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^4*s34)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^3)-
(3*s15^4*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^3)+(s15*(s15-s34)^2*s34*(s15+s45))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(3*s15^4*(s15+s45))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(11*s45^4*(s15+s45))/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+(11*s45^4*(s15+s45)^2)/
(16*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s15*s45*(s15+s45)^3)/(2*s12^2*(s12+s23)*(s12+s15-s34)*
(s15-s23+s45)^3)-(3*s15^2*(s12-2*s34))/
(2*s12^2*s23*(s15-s23+s45)^2)+(41*s15^3)/
(8*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(9*s15^3*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)+((s15-21*s45)*s45^3)/(8*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-(11*s45^4*(s15+s45))/
(8*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(22*s12-24*s15+22*s34-39*s45)/(8*s12^2*(s15-s23+s45))-
s45^3/(8*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(11*s45^4)/(16*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15*s45*(-11*s34+s45))/
(8*s12^2*(s12-s45)*(s15-s23+s45)^2)+(11*s45^4*(s15+s45)^2)/
(8*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(11*s45^4*(s15+s45))/(4*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(11*s45^4)/(8*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*(s15+s23-s34+2*s45))/(2*s12^2*(s12+s23))+
(11*s15*s45^2*(s34+2*s45))/(16*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)+(3*s15^2*(5*s15+3*s45))/
(s12^2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))+
(3*s15^3*(5*s15+4*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15*(5*s15-s34+4*s45))/(2*s12^2*(s12+s23)*
(-s15+s23-s45))+(3*(s15+s45)^2*(s15^2+5*s15*s45+s45^2))/
(2*s12^2*(s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*s15^2*(s15^2-s15*s34+3*s15*s45+2*s45^2))/
(2*s12^2*(s12+s23)*(s15-s23+s45)^3)+
(3*s15*(4*s15^2-2*s15*s34+7*s15*s45+2*s45^2))/
(2*s12^2*(s12+s23)*(s15-s23+s45)^2)+
(3*(6*s15^2-4*s15*s34+s34^2+9*s15*s45-2*s34*s45+3*s45^2))/
(2*s12^2*(s12+s23)*(s12+s15-s34))-
(11*s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/(16*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(s45*(-2*s34^2+7*s34*s45+20*s45^2))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(67*s15^2-42*s15*s34+11*s34^2+108*s15*s45-24*s34*s45+
36*s45^2)/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3*(4*s15^3+15*s15^2*s45+15*s15*s45^2+4*s45^3))/
(2*s12^2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45))-
((s15-s34)^2*(s15^2+s34*(s15+s45)))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(144*s15^2+22*s34^2-25*s45^2-12*s34*(6*s15+s45))/
(16*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(3*(6*s15^2-3*s15*s34+s34*(s34+s45)))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(11*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(16*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)-(-(s34^3*(s15+s45))+
s34^2*s45*(7*s15+8*s45)+2*s34*s45^2*(14*s15+15*s45)+
s45^3*(31*s15+32*s45))/(4*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(2*s12*(s15-10*s45)-
10*s45*(2*s34+s45)+s15*(-31*s34+82*s45))/
(16*s12^2*(s15-s23+s45)^2)+(-48*s15^3+36*s15^2*s34+
s45*(6*s34^2-31*s34*s45-69*s45^2)+
s15*(4*s34^2+15*s34*s45+s45^2))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*(5*s15^3+18*s15^2*s45+
18*s15*s45^2+6*s45^3+s34^2*(7*s15+8*s45)-
2*s34*(6*s15^2+10*s15*s45+3*s45^2)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-41*s15^3+54*s15^2*(s34-2*s45)+s15*(-25*s34^2+64*s34*s45-
72*s45^2)-4*s45*(4*s34^2-3*s34*s45+3*s45^2))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15^2*(44*s34-4*s45)+11*s45^2*(5*s34+9*s45)+
2*s15*s45*(55*s34+29*s45)+s12*(-24*s15^2+44*s15*s45+
33*s45^2))/(16*s12^2*(s15-s23+s45)^3)+
(24*s15^4-24*s15^3*s34+11*s45^2*(7*s34^2+20*s34*s45+
18*s45^2)+s15^2*(49*s34^2+96*s34*s45+58*s45^2)+
2*s15*s45*(61*s34^2+166*s34*s45+138*s45^2))/
(16*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(11*s45^2*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3)+
s15^2*(9*s34^3+38*s34^2*s45+60*s34*s45^2+42*s45^3)+
2*s15*s45*(10*s34^3+41*s34^2*s45+63*s34*s45^2+43*s45^3))/
(8*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
-3/4-(19*s15^3)/(12*(s12+s15-s34)^3)+
s15^2/(4*(s12+s15-s34)^2)+(2*s15)/(s12+s15-s34)+
(3*s45)/(4*(s12-s34-s45))-(3*s15^3*s34^2)/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(6*s34^3*s45^2)/((s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(55*s45^3)/(12*(s15-s23+s45)^3)+(3*s34^3*s45^3)/
(2*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(19*s34^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(9*s15^2*s34^2)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(8*s45^2)/(s15-s23+s45)^2+(3*s34^2*s45^2)/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(19*s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(13*s45)/(2*(s15-s23+s45))+
(19*s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))-
(19*s45*(s15+s45)^2*(s34+s45)^2)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(19*(s15+s45)^3*(s34+s45)^3)/
(12*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(19*s45^3)/(12*(-s12+s34+s45)^3)-
(19*s45^2*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^3)-(3*s45^2)/(4*(-s12+s34+s45)^2)+
(s15^3*s34^3)/((s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s34*(-19*s15+9*s45))/
(4*(s12+s15-s34)*(s15-s23+s45))-
(3*s34*s45*(8*s15+7*s34+12*s45))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(s15*s34*(5*s15+17*s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^2*(s15+s45)^2*(7*s34+19*s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(17*s15*s34+8*s15*s45+11*s34*s45)/
(2*(s12-s34)*(s15-s23+s45))-
(s34*(s15+s45)*(13*s15*s34+19*s15*s45+18*s34*s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(-2*s15*s34+7*s15*s45+5*s34*s45+3*s45^2)/(4*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-9*s15*s34+10*s15*s45+2*s34*s45+
21*s45^2))/(4*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(s15-s23+s45)^2)-(2*(s15*s45+s34*(s15+s45))^3)/
(3*(s12-s34)^3*(-s15+s23-s45)^3)+
((s15+s45)*(s34+s45)*(-11*s45*(s15+3*s45)+s34*(8*s15+5*s45)))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s34*(21*s34*s45*(s15+s45)+19*s45^2*(s15+s45)+
s34^2*(11*s15+29*s45)))/(4*(s12+s15-s34)*
(s15-s23+s45)^3)+(s15^2*(s15-7*s45)*s45^2-
2*s34^3*s45*(3*s15+4*s45)-s34^2*(s15+s45)^2*(-3*s15+13*s45)+
s15*s34*s45*(3*s15^2-14*s15*s45-17*s45^2))/
(2*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*s34*(3*s15-17*s45)*s45-2*s15^2*s45^2+
s34^2*(5*s15^2-6*s15*s45-11*s45^2))/(2*(s12-s34)^2*
(s15-s23+s45)^2)+(6*s34^2*s45-(s15*s45*(3*s15+10*s45))/2+
s34*(-6*s15^2+(3*s15*s45)/2-8*s45^2))/
((s12-s34)*(s15-s23+s45)^2)+
(s34^2*(s15+s45)^2*(12*s15+7*s45)+2*s34*s45*(s15+s45)^2*
(6*s15+13*s45)+s45^2*(s15+s45)^2*(4*s15+15*s45)-
4*s34^3*(-s15^2+s15*s45+s45^2))/(4*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(-3*s34^2*s45+
s34*(24*s15^2+9*s15*s45+4*s45^2)-
2*s45*(-3*s15^2+5*s15*s45+6*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(s34^3*(9*s15+17*s45)+
3*s34^2*(2*s15^2+7*s15*s45+4*s45^2)-
s15*s45*(s15^2-6*s15*s45+10*s45^2)+
s34*(-3*s15^3+12*s15^2*s45+2*s15*s45^2-13*s45^3))/
(2*(s12-s34)*(-s15+s23-s45)^3)+
(s34^3*(7*s15+5*s45)+3*s34^2*(4*s15^2+7*s15*s45+s45^2)+
2*s34*(-3*s15^3+12*s15^2*s45+20*s15*s45^2+5*s45^3)+
2*s45*(-s15^3+6*s15^2*s45+13*s15*s45^2+6*s45^3))/
(4*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15*s34^4)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s34^4*s45^2)/(2*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+
(19*(s15-s34)^2*s34^2*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(3*s15*s34^3)/(s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+(2*s15*s34^3*s45)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)-
(19*s15*(s15-s34)^2*s34*(s15+s45))/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(19*s15^2*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(11*s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45))+
((-7*s15^2)/4+4*s15*s34-(2*s34^2)/3)/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(-11*s15^2+3*s15*s34+8*s34^2))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(37*s12+24*s15+37*s34-9*s45)/(12*s12^2*(s15-s23+s45))+
(19*s45^2*(s34+s45)^2)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(19*s45*(s15+s45)*(s34+s45)^3)/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(19*(s15+s45)^2*(s34+s45)^4)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(s15^2*s34^4)/(s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s15^2*s34^4)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s34*(s34-18*s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45))+
(3*s34^3*s45*(-3*s34+2*s45))/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34^2*(5*s15*(s34-2*s45)-11*s34*s45))/
(6*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34*(-s15+s34)*(s15+s45)*(17*s15*s34+21*s34^2-38*s15*s45+
76*s34*s45))/(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
((s34+s45)^2*(17*s15*s34-78*s15*s45+22*s34*s45-92*s45^2))/
(12*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s45*(-5*s34^2+9*s34*s45+14*s45^2))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s34^2*(s34*s45+s15*(s34+s45))^2)/
(3*s12^2*(s12-s34)^3*(s15-s23+s45)^3)-
(s34*(2*s15*(s34+4*s45)+3*s34*(s34+11*s45)))/
(6*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(12*s34^3+3*s15^2*s45+16*s15*s34*(3*s15+4*s45)-
7*s34^2*(14*s15+15*s45))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-41*(s12+2*s34)*s45+
2*s15*(7*s34+17*s45))/(12*s12^2*(s15-s23+s45)^2)+
(-3*s34^3+38*s15*s34*s45-9*s45^2*(s15+3*s45)+
s34^2*(65*s15+24*s45))/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s45*(55*s12*s45+55*s34*(2*s15+3*s45)+
s45*(83*s15+36*s45)))/(12*s12^2*(s15-s23+s45)^3)+
((s15-s34)*(s15^2*(39*s34-19*s45)+35*s34^2*s45+
s15*s34*(37*s34+60*s45)))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s34*(s34^2*s45*(15*s34+34*s45)+
s15^2*(2*s34^2+13*s34*s45+8*s45^2)+3*s15*s34*
(s34^2+12*s34*s45+11*s45^2)))/(6*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(s15^2*(-5*s34^2+2*s34*s45+4*s45^2)+
3*s15*s34*(-4*s34^2+11*s34*s45+14*s45^2)+
3*s34^2*(-8*s34^2+2*s34*s45+23*s45^2))/(6*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(33*s34^4+19*s15^2*s45^2-
24*s34^3*(s15+s45)-2*s15*s34*s45*(17*s15+57*s45)+
2*s34^2*(5*s15^2+21*s15*s45+66*s45^2))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*(s34+s45)^2*(5*s34^2-6*s34*s45+27*s45^2)+
s15^2*(55*s34^2+86*s34*s45+37*s45^2)+
6*s15*(8*s34^3+37*s34^2*s45+54*s34*s45^2+24*s45^3))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(57*s15*s45*(s34+s45)^3-2*(3*s34-16*s45)*s45*(s34+s45)^3+
s15^2*(43*s34^3+93*s34^2*s45+81*s34*s45^2+25*s45^3))/
(6*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
3/4-(19*s15^3)/(12*(s12+s15-s34)^3)+
(3*s15^2)/(4*(s12+s15-s34)^2)+(3*s15)/(4*(s12+s15-s34))+
(2*s45)/(s12-s34-s45)+(3*s15^2*s34^2*(3*s15+4*s34))/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(55*s45^3)/(12*(s15-s23+s45)^3)+(3*s34^2*s45^3)/
((s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^3*s45^3)/((s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*s45^3)/(2*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(19*s34^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(3*s15^2*s34^2)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(23*s45^2)/(4*(s15-s23+s45)^2)-(9*s34^2*s45^2)/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(19*s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(17*s45)/(4*(s15-s23+s45))+
(19*s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))-
(19*s45*(s15+s45)^2*(s34+s45)^2)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(19*(s15+s45)^3*(s34+s45)^3)/
(12*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(19*s45^3)/(12*(-s12+s34+s45)^3)-
(19*s45^2*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^3)-s45^2/(4*(-s12+s34+s45)^2)-
((7*s34-12*s45)*(s15+s45)^2*(s34+s45)^2)/(4*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s15^3*s34^3)/(2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+(s34*(-5*s15+2*s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+(s15*s34*(-2*s15+9*s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45))-
(s34*(s15+s45)*(5*s15*s34+19*s15*s45+8*s34*s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(11*s15*s34+8*s15*s45+17*s34*s45)/(2*(s12-s34)*
(s15-s23+s45))-(s34*(3*s15*s34+17*s15*s45+28*s45^2))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)-
(2*s15*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(s15-s23+s45)^2)-(2*(s15*s45+s34*(s15+s45))^3)/
(3*(s12-s34)^3*(-s15+s23-s45)^3)+
(s34*(9*s15-19*s45)-8*s45*(s15+3*s45))/(4*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-(s34*(17*s15+5*s45))+
2*s45*(s15+7*s45)))/(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34*(12*s15*s34*s45+19*s45^2*(s15+s45)+s34^2*(5*s15+7*s45)))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+
((s15+s45)*(s34+s45)*(s34*(18*s15+13*s45)-s45*(s15+25*s45)))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(12*s15*s34^2+s15*(3*s15-10*s45)*s45+
s34*(6*s15^2+15*s15*s45-22*s45^2))/(2*(s12-s34)*
(s15-s23+s45)^2)+(s15^2*(3*s15-5*s45)*s45^2+
2*s15*s34^3*(4*s15+3*s45)-s34^2*(s15+s45)^2*(-9*s15+7*s45)+
s15*s34*s45*(9*s15^2-2*s15*s45-11*s45^2))/
(2*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*s34*(9*s15-11*s45)*s45-2*s15^2*s45^2+
s34^2*(11*s15^2+6*s15*s45-5*s45^2))/(2*(s12-s34)^2*
(s15-s23+s45)^2)+(s34^2*(19*s45*(s15+s45)^2+
4*s34*(s15^2+s15*s45-s45^2)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(-21*s15*s34^2+
s45*(-6*s15^2-2*s15*s45+7*s45^2)+
2*s34*(-6*s15^2-2*s15*s45+13*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(s34^3*(17*s15+9*s45)+
s15*s45*(3*s15^2+12*s15*s45-8*s45^2)+
s34^2*(36*s15^2+39*s15*s45+6*s45^2)+
s34*(9*s15^3+36*s15^2*s45+14*s15*s45^2-13*s45^3))/
(2*(s12-s34)*(-s15+s23-s45)^3)+
(s34^3*(29*s15+11*s45)+6*s34^2*(12*s15^2+11*s15*s45+2*s45^2)+
3*s45*(2*s15^3+8*s15^2*s45+9*s15*s45^2+3*s45^3)+
2*s34*(9*s15^3+36*s15^2*s45+32*s15*s45^2+5*s45^3))/
(4*(s12-s34-s45)*(s15-s23+s45)^3)+
((3*s15*s34^3*(4*s15+3*s34))/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s34^3*(s34-6*s45)*s45)/
(2*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^4*s45^2)/(s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34^4*s45^2)/(2*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+
(19*(s15-s34)^2*s34^2*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(3*s34^3*s45)/(s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(2*s15*s34^3*s45)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)-
(19*s15*(s15-s34)^2*s34*(s15+s45))/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(19*s15^2*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(11*s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45))+
(s34*(18*s15+s34))/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(-14*s15^2+9*s15*s34+5*s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(37*s12+9*s15+37*s34-24*s45)/
(12*s12^2*(s15-s23+s45))+(19*s45^2*(s34+s45)^2)/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(19*s45*(s15+s45)*(s34+s45)^3)/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(19*(s15+s45)^2*(s34+s45)^4)/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(3*s15^2*s34^4)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+((s15+s45)*(s34+s45)^3*
(38*s15-21*s34+55*s45))/(12*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^2*(11*s15*s34-10*s15*s45-
5*s34*s45))/(6*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
((s34+s45)^2*(35*s15*s34-60*s15*s45+37*s34*s45-77*s45^2))/
(12*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
((2*s34^2)/3+4*s34*s45+(7*s45^2)/4)/(s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s34+s45)*(70*s15*s34+12*s34^2-
6*s15*s45+135*s34*s45+9*s45^2))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s45*(-8*s34^2+3*s34*s45+11*s45^2))/
(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s34^2*(s34*s45+s15*(s34+s45))^2)/(3*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)-(s34*(s15*(-22*s34+8*s45)+
3*s34*(s34+9*s45)))/(6*s12^2*(s12-s34)*(s15-s23+s45)^2)-
((-s15+s34)*(-19*s15^2*s45+6*s15*s34*(9*s15+13*s45)+
s34^2*(22*s15+17*s45)))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15*(41*s34+22*s45)+
2*s45*(-7*s12-14*s34+24*s45))/(12*s12^2*(s15-s23+s45)^2)+
(s45*(55*s12*s45+55*s34*(2*s15+3*s45)+s45*(74*s15+27*s45)))/
(12*s12^2*(s15-s23+s45)^3)+
(9*s15^2*s45+4*s15*s34*(-8*s34+13*s45)-
3*s34^2*(2*s34+45*s45))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(24*s34^4+10*s15*s34*(s15-3*s45)*s45-
4*s15^2*s45^2+6*s34^3*(14*s15+5*s45)+
s34^2*(41*s15^2+27*s15*s45-45*s45^2))/(6*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(s34*(s34^2*s45*(-3*s34+22*s45)-
3*s15*s34*(5*s34^2-4*s34*s45-9*s45^2)+
s15^2*(-10*s34^2+7*s34*s45+8*s45^2)))/(6*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(s34*(6*s15*s34^3+19*s15^2*s45*
(s15+s45)+s34^2*(7*s15^2+57*s15*s45+50*s45^2)-
s15*s34*(13*s15^2+76*s15*s45+63*s45^2)))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(15*s34^4-6*s34^3*(s15-2*s45)+19*s15^2*s45^2-
2*s15*s34*s45*(26*s15+69*s45)+2*s34^2*(5*s15^2+36*s15*s45+
90*s45^2))/(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*(s34+s45)^2*(11*s34^2-6*s34*s45+21*s45^2)+
s15^2*(127*s34^2+110*s34*s45+37*s45^2)+
6*s15*(29*s34^3+52*s34^2*s45+53*s34*s45^2+21*s45^3))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
-15/2+s15/(6*s12)-s15^2/(6*s12*(s12+s15-s34))-s12/(6*s34)+
(689*s15^2)/(144*(-s15+s34)^2)-(689*s15^3)/(144*(s12+s15-s34)*
(-s15+s34)^2)-(251*s15)/(72*(-s15+s34))+
(635*s15^3)/(72*(s12+s15-s34)^2*(-s15+s34))-
(16*s15^2)/(3*(s12+s15-s34)*(-s15+s34))-
(5*s45)/(12*(s12-s45))-(5*s45^2)/(12*(s12-s45)*
(s12-s34-s45))-(5*s15^3*s34^2)/(12*s12*(s12-s45)*
(s15-s23+s45)^3)+(5*s15^3*s34^2)/(12*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^3)+(4*s15^3*s45^3)/
(9*s12*s34^2*(s15-s23+s45)^3)-(4*s15^3*s45^3)/
(9*(s12-s34)*s34^2*(s15-s23+s45)^3)+((59*s12-57*s15)*s45^3)/
(72*s34*(s15-s23+s45)^3)+(8*s15^3*s45^3)/
(9*(s12-s34)^2*s34*(s15-s23+s45)^3)-(41*s34^2*s45^3)/
(24*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(23*s12^2*s45^3)/(24*s34*(-s15+s34)*(s15-s23+s45)^3)+
(s15^2*(s15+s45)^3)/(6*s12*(s12+s15-s34)*(s15-s23+s45)^3)-
(635*s15^3*(s15+s45)^3)/(72*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(689*s15^3*(s15+s45)^3)/
(144*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^3)-
(635*(s15^2+s15*s34+s34^2)*(s15+s45)^3)/(72*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(5*s45^2*(s15+s45)^3)/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^2*(9*s15-40*s34-35*s45))/(18*s12*(s15-s23+s45)^2)+
(5*s15^2*s34^2)/(6*s12*(s12-s45)*(s15-s23+s45)^2)-
(19*s15^2*s45^2)/(18*s12*s34*(s15-s23+s45)^2)+
((4*s12+35*s15)*s45^2)/(36*s34*(s15-s23+s45)^2)+
(23*s12^2*s45^2)/(12*s34*(-s15+s34)*(s15-s23+s45)^2)-
(s15^2*(s15+s45)^2)/(2*s12*(s12+s15-s34)*(s15-s23+s45)^2)+
(635*s15^3*(s15+s45)^2)/(24*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)+(689*s15^3*(s15+s45)^2)/
(48*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(635*s15*(s15+s34)*(s15+s45)^2)/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(5*s45^2*(s15+s45)^2)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15*(49*s15-78*s45))/(24*(s12+s15-s34)*(s15-s23+s45))-
(5*s15*s34^2)/(12*s12*(s12-s45)*(s15-s23+s45))+
((40*s15)/9+(5*s45)/6)/(s15-s23+s45)-
(23*s12^2*s45)/(24*s34*(-s15+s34)*(s15-s23+s45))-
(635*s15^2*(s15+s45))/(24*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^2*(s15+s45))/(2*s12*(s12+s15-s34)*(s15-s23+s45))+
(689*s15^3*(s15+s45))/(48*(s12+s15-s34)*(-s15+s34)^2*
(s15-s23+s45))-(635*s15^3*(s15+s45))/(24*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45))+(5*s45*(s15+s45))/
(4*(s12-s34-s45)*(s15-s23+s45))+(5*s45^2*(s15+s45))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45^2*(21*s15+2*s45))/(12*s12*s34*(s15-s23+s45)^3)-
(5*(s15+s45)^2*(s34+2*s45))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15^2*s45^2*(14*s15+3*s45))/
(8*(s12-s34)*s34*(s15-s23+s45)^3)+
(s15*(-18*s15+25*s34+10*s45))/(36*s12*(s15-s23+s45))+
(5*s15^2*(-231*s15+23*s45))/(48*(s15-s34)*(s12+s15-s34)*
(s15-s23+s45))+(s15^3*(-6*s15+55*s34+75*s45))/
(36*s12*(s15-s23+s45)^3)+(s15^2*(s15+s45)^2*
(-643*s15+627*s45))/(48*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)+((-55*s12*s45)/72+(7*s15*s45)/9)/
(s34*(s15-s23+s45))+((s15+s45)*(-877*s15^2-308*s15*s34+
1663*s15*s45+962*s34*s45))/(48*(s12+s15-s34)*
(s15-s23+s45)^2)+(s15^2*(771*s15^2+272*s15*s45-499*s45^2))/
(24*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)-
(5*(s15*s34+s15*s45-2*s45^2))/(12*(s12-s45)*(s15-s23+s45))-
(5*s15*(s15+s45)*(s15*s34+s15*s45+s45^2))/
(4*(s12-s45)*(s15-s23+s45)^3)+
(19*(29*s15^2+140*s15*s45+168*s45^2))/(144*(s15-s23+s45)^2)-
(s45*(-551*s15^2+877*s15*s45+715*s45^2))/(48*(s15-s23+s45)^3)+
(5*(4*s15^2*s34+s15*(5*s15+s34)*s45+4*s15*s45^2-s45^3))/
(12*(s12-s45)*(s15-s23+s45)^2)+
(689*(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45)))/
(144*(-s15+s34)^2*(s15-s23+s45))-
(8*s15*s45*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^2*
(s15-s23+s45)^2)+
(689*s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(144*(-s15+s34)^2*(s15-s23+s45)^3)-
(8*(s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(9*(s12-s34)^2*(-s15+s23-s45)^3)-
(2461*s12*s45+2*s15*(369*s15+886*s45))/(144*(-s15+s34)*
(s15-s23+s45))+(s45*(s12*(1653*s15-995*s45)*s45+
3*s15*(1240*s15^2+521*s15*s45-719*s45^2)))/
(144*(-s15+s34)*(s15-s23+s45)^3)+
(5*(3*s34*(s15+s45)^3+3*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(12*(s12-s34-s45)*
(s15-s23+s45)^3)+(-5*s34*(s15+s45)^2*(-115*s15+647*s45)-
2*s15*(s15+s45)^2*(-632*s15+1273*s45)+
246*s34^2*(s15^2+3*s15*s45+3*s45^2))/(144*(s12+s15-s34)*
(s15-s23+s45)^3)-
(689*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(144*(-s15+s34)^2*
(s15-s23+s45)^2)+(s15*s45*(62*s15+27*s45)+
s34*(62*s15^2+153*s15*s45+91*s45^2))/(24*(s12-s34)*
(s15-s23+s45)^2)+(s34*(s15+s45)^2*(122*s15+209*s45)+
3*s15*s45*(62*s15^2+89*s15*s45+27*s45^2)+
3*s34^2*(71*s15^2+153*s15*s45+133*s45^2))/
(72*(s12-s34)*(-s15+s23-s45)^3)+
(s12*s45*(-551*s15+3456*s45)+s15*(1240*s15^2-206*s15*s45+
4431*s45^2))/(144*(-s15+s34)*(s15-s23+s45)^2)+
((5*s15^2*s34^3)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-((10*s12^2+47*s12*s15-32*s15^2)*s45^2)/
(72*s12^2*s34*(s15-s23+s45)^3)-(41*s34^3*s45^2)/
(24*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(23*s12*s45^2)/(24*s34*(-s15+s34)*(s15-s23+s45)^3)+
(635*(s15-s34)*s34^2*(s15+s45)^2)/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(5*s45^3*(s15+s45)^2)/
(12*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
((67*s12-44*s15)*s45)/(72*s12*s34*(s15-s23+s45)^2)-
(8*s15*s34^2*s45)/(9*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(23*s12*s45)/(24*s34*(-s15+s34)*(s15-s23+s45)^2)+
(635*s15*s34*(-s15+s34)*(s15+s45))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(5*s45^3*(s15+s45))/(6*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(689*s15^2)/(144*s12*(s15-s34)^2*(s15-s23+s45))+
(s15*(502*s12+581*s15))/(144*s12^2*(s15-s34)*(s15-s23+s45))+
(635*s15^2*(s15-s34))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15*(1373*s15+478*s34))/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(5*s45^3)/(12*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(5*s15*s45*(s34+2*s45))/
(12*s12^2*(s12-s45)*(s15-s23+s45)^2)+(5*s45*(s34+2*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-239*s15+30*s45)/(72*s12^2*(s15-s23+s45))+
(6*s15*s34-6*s23*s34+6*s34*s45)^(-1)+
(s34*(62*s15*s34-128*s15*s45+91*s34*s45))/(72*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(308*s12*s15+581*s15^2+328*s15*s34+
962*s12*s45+1092*s15*s45+962*s34*s45-120*s45^2)/
(72*s12^2*(s15-s23+s45)^2)-
(5*(s15+s45)*(s34^2+3*s34*s45+3*s45^2))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(689*(s12*s45+s15*(s15+s45))^2)/(144*s12*(s15-s34)^2*
(s15-s23+s45)^3)-(689*(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45)))/(144*s12*(s15-s34)^2*(s15-s23+s45)^
2)+(5*(4*s34^2*(s15+s45)^2+6*s34*s45*(s15+s45)^2+
4*s45^2*(s15+s45)^2+s34^3*(2*s15+s45)))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(8*s34*(s34*s45+s15*(s34+s45))^2)/(9*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(5*s15*s45*(2*s45^2+s15*(s34+2*s45)))/
(12*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(955*s12^2*s45+581*s15^2*(s15+s45)+
s12*s15*(-369*s15+901*s45))/(72*s12^2*(-s15+s34)*
(s15-s23+s45)^2)+(-635*s15^2*s45+1555*s15*s34*(s15+s45)+
s34^2*(296*s15+931*s45))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(s12^2*(1102*s15-857*s45)*s45-
581*s15^2*(s15+s45)^2+20*s12*s15*(62*s15^2-3*s15*s45-
65*s45^2))/(144*s12^2*(-s15+s34)*(s15-s23+s45)^3)+
(-2*s34^2*s45*(138*s34+11*s45)+6*s15^2*(6*s34^2+27*s34*s45+
16*s45^2)+s15*s34*(-183*s34^2+14*s34*s45+197*s45^2))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(581*s15^3+(3473*s34-180*s45)*s45^2+
s15*s45*(4290*s34+203*s45)+s15^2*(877*s34+1034*s45)+
s12*(-551*s15^2+1754*s15*s45+2145*s45^2))/
(144*s12^2*(s15-s23+s45)^3)+
(s34*(246*s34^2*(s15+2*s45)+20*s15*(18*s15^2+163*s15*s45+
145*s45^2)-s34*(2457*s15^2+7454*s15*s45+4997*s45^2)))/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
-15/2-s34/(6*s12)-(5*s15)/(12*(-s15+s34))+
(5*s15^2)/(12*(s12+s15-s34)*(-s15+s34))+s45/(6*s34)-
(251*s45)/(72*(s12-s45))+(689*s45^2)/(144*(s12-s45)^2)+
(16*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(689*s45^3)/(144*(s12-s45)^2*(s12-s34-s45))+
(s15^3*(59*s34-57*s45))/(72*s12*(s15-s23+s45)^3)-
(23*s15^3*s34^2)/(24*s12*(s12-s45)*(s15-s23+s45)^3)-
(41*s15^3*s34^2)/(24*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(5*s15^3*s45^2)/(24*s12*s34*
(s15-s23+s45)^3)+(4*s15^3*s45^3)/(9*s12*s34^2*
(s15-s23+s45)^3)-(4*s15^3*s45^3)/(9*(s12-s34)*s34^2*
(s15-s23+s45)^3)+(8*s15^3*s45^3)/(9*(s12-s34)^2*s34*
(s15-s23+s45)^3)+(5*s34^2*s45^3)/(12*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^3)-(5*s12^2*s45^3)/
(12*s34*(-s15+s34)*(s15-s23+s45)^3)+(5*s15^2*(s15+s45)^3)/
(12*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)-
(689*s45^3*(s15+s45)^3)/(144*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(23*s15^2*s34^2)/(12*s12*(s12-s45)*
(s15-s23+s45)^2)-(19*s15^2*s45^2)/(18*s12*s34*
(s15-s23+s45)^2)+(5*s12^2*s45^2)/(6*s34*(-s15+s34)*
(s15-s23+s45)^2)-(5*s15^2*(s15+s45)^2)/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)+
(5*(s15+s34)*(s15+s45)^2)/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(689*s45^3*(s15+s45)^2)/
(48*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(23*s15*s34^2)/(24*s12*(s12-s45)*(s15-s23+s45))-
(5*s12^2*s45)/(12*s34*(-s15+s34)*(s15-s23+s45))+
(5*(78*s15-49*s45)*s45)/(24*(s12-s34-s45)*(s15-s23+s45))+
(5*(23*s15-231*s45)*s45^2)/(48*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(5*s15*(s15+s45))/(4*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^2*(s15+s45))/(4*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45))-(689*s45^3*(s15+s45))/
(48*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(635*s45^3)/(72*(s12-s45)*(-s12+s34+s45)^2)-
(635*s45^3*(s15+s45)^3)/(72*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(635*s45^3*(s15+s45)^2)/
(24*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(635*s45^2*(s15+s45))/(24*(s15-s23+s45)*(-s12+s34+s45)^2)-
(635*s45^3*(s15+s45))/(24*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-s45^2/(6*s34*(-s12+s34+s45))+
(s45^2*(s15+s45)^3)/(6*s34*(s15-s23+s45)^3*(-s12+s34+s45))-
(s45^2*(s15+s45)^2)/(2*s34*(s15-s23+s45)^2*(-s12+s34+s45))+
(s45^2*(s15+s45))/(2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(635*s45*(s15+s45)^2*(s34+2*s45))/(24*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+((5*s15)/6+(40*s45)/9)/(s15-s23+s45)-
(s45^3*(-55*s12-75*s15+6*s45))/(36*s34*(s15-s23+s45)^3)+
(s45^2*(-40*s12-35*s15+9*s45))/(18*s34*(s15-s23+s45)^2)+
(s15^2*s45^2*(3*s15+14*s45))/(8*(s12-s34)*s34*
(s15-s23+s45)^3)-(s45*(-25*s12-10*s15+18*s45))/
(36*s34*(s15-s23+s45))+(s15^2*(4*s34+35*s45))/
(36*s12*(s15-s23+s45)^2)-(s45^2*(s15+s45)^2*
(-627*s15+643*s45))/(48*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+((-55*s15*s34)/72+(7*s15*s45)/9)/
(s12*(s15-s23+s45))-(635*(s15+s45)^3*(s34^2+3*s34*s45+
3*s45^2))/(72*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45*(60*s15^2-40*s15*s45+613*s45^2))/(48*(s15-s23+s45)^3)-
(2461*s15*s34+1772*s15*s45+738*s45^2)/(144*(s12-s45)*
(s15-s23+s45))+(s45^2*(-499*s15^2+272*s15*s45+771*s45^2))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(-60*s15^2+140*s15*s45+1283*s45^2)/(144*(s15-s23+s45)^2)+
(689*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(144*(s12-s45)^2*(s15-s23+s45))+
(3456*s15^2*s34+s15*(4431*s15-551*s34)*s45-206*s15*s45^2+
1240*s45^3)/(144*(s12-s45)*(s15-s23+s45)^2)+
(s15*(-995*s15^2*s34+3*s15*(-719*s15+551*s34)*s45+
1563*s15*s45^2+3720*s45^3))/(144*(s12-s45)*
(s15-s23+s45)^3)-(689*(2*s15^2*s34^2+4*s15^2*s34*s45+
s15*(5*s15+s34)*s45^2+4*s15*s45^3-s45^4))/
(144*(s12-s45)^2*(s15-s23+s45)^2)+
(689*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(144*(s12-s45)^2*(s15-s23+s45)^3)-
(5*(s12*s45+s15*(-2*s15+s45)))/(12*(-s15+s34)*
(s15-s23+s45))-(5*s45*(s15+s45)*(s12*s45+s15*(s15+s45)))/
(4*(-s15+s34)*(s15-s23+s45)^3)-
(8*s15*s45*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^2*
(s15-s23+s45)^2)-(8*(s15+s45)*(3*s15^2*s45^2+
3*s15*s34*s45*(s15+s45)+s34^2*(s15+s45)^2))/
(9*(s12-s34)^2*(-s15+s23-s45)^3)+
((s15+s45)*(s34*(-962*s15+308*s45)+5*s45*(-271*s15+491*s45)))/
(48*(s12-s34-s45)*(s15-s23+s45)^2)-
(15*s45*(s15+s45)^2*(-115*s15+393*s45)+s34*(s15+s45)^2*
(-203*s15+3607*s45)+246*s34^2*(3*s15^2+3*s15*s45+s45^2))/
(144*(s12-s34-s45)*(s15-s23+s45)^3)-
(5*(s15*(s15+s45)^3+s34*(s15+s45)^3+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/(12*(s12+s15-s34)*
(s15-s23+s45)^3)+(5*(s12*s45*(s15+4*s45)+
s15*(-s15^2+4*s15*s45+5*s45^2)))/(12*(-s15+s34)*
(s15-s23+s45)^2)-(7*s15*s45*(13*s15+18*s45)+
s34*(91*s15^2+153*s15*s45+62*s45^2))/(24*(s12-s34)*
(s15-s23+s45)^2)-(s34*(s15+s45)^2*(337*s15+250*s45)+
21*s15*s45*(13*s15^2+31*s15*s45+18*s45^2)+
3*s34^2*(133*s15^2+153*s15*s45+71*s45^2))/
(72*(s12-s34)*(-s15+s23-s45)^3)+
((-41*s15^2*s34^3)/(24*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(5*s34^3*s45^2)/(12*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^3)-(5*s12*s45^2)/
(12*s34*(-s15+s34)*(s15-s23+s45)^3)-
(689*s45^4*(s15+s45)^2)/(144*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(8*s15*s34^2*s45)/(9*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(5*s12*s45)/(12*s34*(-s15+s34)*
(s15-s23+s45)^2)+(5*s34*(-s15+s34)*(s15+s45))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(689*s45^4*(s15+s45))/(72*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(5*s15)/(12*s12*(s15-s34)*
(s15-s23+s45))+(5*s15*(s15-s34))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(73*s45^3)/(12*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(689*s45^4)/(144*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(s45*(s12+s45))/
(6*s12^2*s34*(s15-s23+s45))-(635*s45^4*(s15+s45)^2)/
(72*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(635*s45^4*(s15+s45))/(36*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(635*s45^4)/(72*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s45^3*(s15+s45)^2)/
(6*s12^2*s34*(s15-s23+s45)^3*(-s12+s34+s45))-
(s45^3*(s15+s45))/(3*s12^2*s34*(s15-s23+s45)^2*
(-s12+s34+s45))-((478*s34-1003*s45)*s45)/
(144*s12^2*(s15-s23+s45)*(-s12+s34+s45))+
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))-
(689*s15*s45^2*(s34+2*s45))/(144*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)-(635*s45^2*(s34+2*s45))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(12*s12-30*s15+239*s45)/(72*s12^2*(s15-s23+s45))-
(s15*s45*(620*s34+423*s45))/(72*s12^2*(s12-s45)*
(s15-s23+s45)^2)+(s45^3*(477*s15+1747*s45))/
(72*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*(s15+s45)*(s15^2+2*s12*s45+s15*s45))/(12*s12*(s15-s34)*
(s15-s23+s45)^3)-(s34*(91*s15*s34+128*s15*s45+
62*s34*s45))/(72*s12^2*(s12-s34)*(s15-s23+s45)^2)-
(-120*s12*s15+2475*s15*s34+596*s12*s45+672*s15*s45+
596*s34*s45-2734*s45^2)/(144*s12^2*(s15-s23+s45)^2)+
(s45^2*(40*s12^2+35*s12*s15+10*s15^2-6*s12*s45-12*s15*s45-
6*s45^2))/(36*s12^2*s34*(s15-s23+s45)^3)+
(635*s45*(s15+s45)*(s34^2+3*s34*s45+3*s45^2))/
(36*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s45^3*(39*s15^2+1348*s15*s45+1309*s45^2))/(72*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*s45*(1240*s15*s34+1899*s15*s45+3858*s45^2))/
(144*s12^2*(s12-s45)*(s15-s23+s45)^3)-
(635*(s15+s45)^2*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3))/
(72*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(5*(s12*s45+s15*(s15+s45)))/(6*s12*(-s15+s34)*
(s15-s23+s45)^2)+(8*s34*(s34*s45+s15*(s34+s45))^2)/
(9*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(5*s34^2*((s15+s45)^2-s34*(s15+2*s45)))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(689*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(144*s12^2*(s12-s45)^2*(s15-s23+s45)^3)+
(s45*(-25*s12^2+12*s45*(s15+s45)+2*s12*(-5*s15+6*s45)))/
(36*s12^2*s34*(s15-s23+s45)^2)+(-(s34^2*(931*s15+296*s45))+
s34*s45*(-199*s15+2341*s45)+s45^2*(1814*s15+4989*s45))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(40*s15^2*(s34+2*s45)-6*s15*s45*(613*s34+631*s45)-
s45^2*(3167*s34+5895*s45)+s12*(-60*s15^2+80*s15*s45-
1839*s45^2))/(144*s12^2*(s15-s23+s45)^3)+
(s34^2*s45*(183*s34+284*s45)+s15^2*(342*s34^2+315*s34*s45+
96*s45^2)+2*s15*s34*(138*s34^2+313*s34*s45+175*s45^2))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(246*s34^3*(2*s15+s45)+6*s45^2*(673*s15^2+2616*s15*s45+
1943*s45^2)+4*s34*s45*(1423*s15^2+4751*s15*s45+
3328*s45^2)+s34^2*(2583*s15^2+7706*s15*s45+5123*s45^2))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
(3*s15^3)/(2*(s12+s15-s34)^3)-s15^2/(s12+s15-s34)^2-
s15/(2*(s12+s15-s34))-s15^2/(2*(-s15+s34)^2)+
s15^3/(2*(s12+s15-s34)*(-s15+s34)^2)+s15/(-s15+s34)-
s15^3/((s12+s15-s34)^2*(-s15+s34))-(3*(-s15+s34))/s23+
(3*s15^3*(2*s12+s15-s34))/(s23*(-s15+s23-s45)^3)-
(3*s12^2*s15^3)/(s23*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*s15*(2*s12+3*s15-3*s34))/(s23*(-s15+s23-s45))-
(5*s45)/(2*(-s15+s23+s34))+(s12^2*s45^3)/(4*(-s15+s23+s34)^2*
(-s15+s23-s45)^3)+(9*(-s15+s45))/(2*(-s15+s23-s45))+
(3*s12^2*s15^3)/(2*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)-(15*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s15^2*(-2*s15+s45)*(s15+s45)^2)/(2*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)-(3*s34^3*(s15+s45)^3)/
(2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^3*(s15+s45)^3)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/(2*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)+(3*s45^3*(s15+s45)^3)/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s15^2*(4*s12+3*s15-3*s34))/(s23*(s15-s23+s45)^2)-
(3*s12^2*s15^2)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s12^2*s15^2)/(2*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(9*s15*s34^2*(s15+s45)^2)/
(2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(3*s15^3*(s15+s45)^2)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(3*s15^3*(s15+s45)^2)/
(2*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(s12*s45^2*(s12+s15+s45))/(2*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+((-s15+s34)*s45)/(2*(s12-s34-s45)*
(s15-s23+s45))-(3*s15^2*(-2*s15+s45))/
(2*(s15-s34)*(s12+s15-s34)*(s15-s23+s45))-
(9*s15^2*s34*(s15+s45))/(2*(s12+s15-s34)^3*(s15-s23+s45))-
(3*s15^3*(s15+s45))/(2*(s12+s15-s34)*(-s15+s34)^2*
(s15-s23+s45))+(3*s15^3*(s15+s45))/((s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45))+(s45*(2*s12+2*s15-s34+s45))/
(4*(-s15+s23+s34)^2)+((-s15+s34)*(s15+s34-4*s45)*
(s15+s45)*(s34+s45))/(4*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15-s34)*s45^2)/(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((-s15+s34)*s45*(s15+s45)*(s34+s45))/((s15-s23+s45)^2*
(-s12+s34+s45)^2)-((-s15+s34)*(s15+s45)^2*(s34+s45)^2)/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s45^2*(s15+s45)^2*(s15+4*s45))/((s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(4*s15-2*s34+9*s45))/(2*(s12+s15-s34)*
(-s15+s23+s34))-(s45*(-13*s12+10*s15+42*s45))/
(4*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s15^2*(-2*s15^2-s15*s45+s45^2))/((-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^2)+(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/
((s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45))+
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(-5*s15^3+3*s12^2*s45+4*s12*s15*s45+4*s15^2*s45-6*s12*s45^2-
9*s15*s45^2)/(2*(-s15+s34)*(s15-s23+s45)^2)-
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(2*(-s15+s34)^2*(s15-s23+s45))+(3*s45^2*(s34-3*(s15+s45)))/
((s12+s15-s34)^2*(-s15+s23+s34))+
(3*(-11*s15^2+10*s15*s45+11*s45^2+4*s12*(-2*s15+s45)+
4*s34*(s15+s45)))/(4*(s15-s23+s45)^2)-
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(2*(-s15+s34)^2*(s15-s23+s45)^3)+
(s45*(s12^2+(s15+s45)^2+2*s12*(s15+2*s45)))/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))+
(5*s12*s45+s15*(3*s15+4*s45))/(2*(-s15+s34)*(s15-s23+s45))+
(s45*(6*s12^2+s15^2-30*s15*s45-49*s45^2+s12*(s15+18*s45)))/
(4*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s34*(3*s15+20*s45)+6*(s15^2-6*s15*s45-9*s45^2))/
(4*(s12+s15-s34)*(-s15+s23-s45))+
(-3*s15^3-3*s15^2*s45+9*s15*s45^2+9*s45^3+
s34*((3*s15^2)/4+(5*s15*s45)/2-3*s45^2))/((s12+s15-s34)^2*
(-s15+s23-s45))+(s15*(3*s15-2*s45)*s45-
3*s34^2*(2*s15+s45)+2*s34*(3*s15^2+s45^2))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)+
(s12*s45^2*(-12*s15+s45)+3*s15*s45*(-5*s15^2-4*s15*s45+s45^2)-
3*s12^2*(s15^2-s15*s45+s45^2))/(2*(-s15+s34)*
(s15-s23+s45)^3)+(-18*s45^3*(s15+s45)+
s12*s45^2*(3*s15+5*s45)+6*s12^2*(s15^2-s15*s45+s45^2))/
(4*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*(-4*s15^3+13*s15^2*s45+11*s15*s45^2+6*s45^3+
4*s34*(s15+s45)^2+4*s12*(-2*s15^2+2*s15*s45+s45^2)))/
(4*(-s15+s23-s45)^3)+(2*s12^2*s45^2+
s12*s15*s45*(s15+4*s45)+s15^2*(-s15^2+4*s15*s45+5*s45^2))/
(2*(-s15+s34)^2*(s15-s23+s45)^2)-
((s15+s45)*(10*s15^3+s34^3+2*s15^2*s45-38*s15*s45^2-
30*s45^3+3*s34^2*(4*s15+3*s45)+s34*(8*s15^2+28*s15*s45+
38*s45^2)))/(4*(s12+s15-s34)*(s15-s23+s45)^3)-
((s15+s45)^2*(s34^3-2*s34^2*(4*s15+13*s45)+
4*s34*(s15^2+4*s15*s45+3*s45^2)+4*(s15^3+s15^2*s45-
3*s15*s45^2-3*s45^3)))/(4*(s12+s15-s34)^2*
(-s15+s23-s45)^3)+((s15+s45)*(-3*s34*s45*(s15+4*s45)+
s34^2*(3*s15+13*s45)+6*(-s15^3-s15^2*s45+3*s15*s45^2+
3*s45^3)))/(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s34^2*(6*s15+5*s45)+s34*(6*s15^2+45*s15*s45+58*s45^2)-
6*(-3*s15^3+2*s15^2*s45+17*s15*s45^2+12*s45^3))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
((15*s45)/(2*s12^2*(-s15+s23+s34))+(3*s15^2)/
(s23*(s15-s23+s45)^3)-(3*s12*s15^2)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^3)-(3*s12*s15^2)/(2*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^3)-
(s12*s45^2)/(4*(-s15+s23+s34)^2*(s15-s23+s45)^3)-
(3*(s15-s34)^2*s34^2*(s15+s45)^2)/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(21*s45^2*(s15+s45)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)^4)/(s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s15-s23+s45)^3)-(6*s15)/(s23*(s15-s23+s45)^2)+
(3*s12*s15)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s12*s15)/(2*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15*(s15-s34)^2*s34*(s15+s45))/(s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s45*(s12+s15+s45))/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
3/(s23*(s15-s23+s45))-s15^2/(2*s12*(s15-s34)^2*
(s15-s23+s45))-(3*s15^2*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(2*s12+s15))/(2*s12^2*(-s15+s34)*(s15-s23+s45))-
s45/(4*(-s15+s23+s34)^2*(s15-s23+s45))+
((-s15+s34)*(-3*s15+s34-6*s45)*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
((-s15+s34)*s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+((s15-s34)*(s15+s45)*(s34+s45)^3)/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34*(-s15+s34)*(s34+s45))/(s12^2*(s15-s23+s45)^2*
(-s12+s34+s45))-(21*s45*(s15+s45)^2*(s15+4*s45))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^3*(s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(6*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+(s15+15*s45)/
(2*s12^2*(s15-s23+s45))+(3*s45*(-3*s12+10*s15+15*s45))/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(63*s45*(s15^2+3*s15*s45+2*s45^2))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(21*s45*(s34-3*(s15+s45)))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(21*s45*(s34-3*(s15+s45)))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s12*s45+s15*(s15+s45))^2/(2*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45))/(2*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(4*s12^2*s45+2*s15^2*(s15+s45)+s12*s15*(-3*s15+4*s45))/
(2*s12^2*(s15-s34)*(s15-s23+s45)^2)-
(6*s12^3*(-s15+s45)-18*s12*s45^2*(s15+s45)+
30*s45^2*(s15+s45)^2+s12^2*s45*(2*s15+5*s45))/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s12^3*(s15-s45)+s12^2*s45*(-8*s15+s45)+
s15^2*(s15+s45)^2+s12*s15*(-5*s15^2-3*s15*s45+2*s45^2))/
(2*s12^2*(-s15+s34)*(s15-s23+s45)^3)+
(s45*(4*s12^2-9*s12*(s15+2*s45)+15*(s15^2+4*s15*s45+
3*s45^2)))/(2*s12^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15^3-2*s15^2*(s34-18*s45)-s15*(s34^2+24*s34*s45-
72*s45^2)+6*s45*(s34^2-3*s34*s45+6*s45^2))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(-2*s15^3-35*s15^2*s45-72*s15*s45^2-30*s45^3+
12*s12^2*(s15+s45)+12*s12*s34*(s15+s45)+
12*s34^2*(s15+s45)+9*s12*(s15^2+2*s15*s45+2*s45^2)+
3*s34*(s15^2+12*s15*s45+14*s45^2))/
(4*s12^2*(s15-s23+s45)^3)+(12*s12^2+12*s34^2+
6*s12*(s15+2*s34+3*s45)+3*s34*(s15+12*s45)-
4*(s15^2+17*s15*s45+15*s45^2))/(4*s12^2*(s15-s23+s45)^2)+
(8*s34^3+63*s45*(s15+s45)^2+s34^2*(-2*s15+29*s45)-
s34*(6*s15^2+71*s15*s45+42*s45^2))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+((s15+s45)*(s34^4+12*s45*(s15+s45)^3-
2*s34^3*(11*s15+16*s45)+s34^2*(33*s15^2+68*s15*s45+
12*s45^2)-12*s34*(s15^3+4*s15^2*s45+3*s15*s45^2+s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^4+8*s34^3*(s15+s45)+s34^2*(9*s15^2+70*s15*s45+
64*s45^2)+6*s45*(7*s15^3+22*s15^2*s45+21*s15*s45^2+
7*s45^3)-2*s34*(9*s15^3+60*s15^2*s45+77*s15*s45^2+
21*s45^3))/(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^3*(13*s15+20*s45)-2*s34^2*(5*s15^2+21*s15*s45+
12*s45^2)-6*s45*(7*s15^3+24*s15^2*s45+24*s15*s45^2+
8*s45^3)+s34*(-3*s15^3+52*s15^2*s45+96*s15*s45^2+
36*s45^3))/(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2))*
tr5,-s15/(4*(s12+s23-s45))-(3*s15^3*(s12+s15-2*s34))/
(s23*(-s15+s23-s45)^3)-(s15^3*s34^2)/(4*(s12+s23-s45)^2*
(-s15+s23-s45)^3)-(3*s15^3*s34^2)/(s23*(s12+s23-s45)*
(-s15+s23-s45)^3)-(3*s15*s34^2)/(s23*(s12+s23-s45)*
(-s15+s23-s45))-s45/(s12-s45)-s45/(2*(s12-s34-s45))+
s45^2/(2*(s12-s45)^2)+s45^3/(2*(s12-s45)^2*(s12-s34-s45))+
(15*s15^3*(s15+s45)^2)/(2*(s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))+(3*s15^3*s34^2)/(2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^3)+(s34^2*(-s15+s34-s45)*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s45^3*(s15+s45)^3)/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15^2*(-s15+2*s34))/
(s23*(s15-s23+s45)^2)-(6*s15^2*s34^2)/(s23*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*s15^2*s34^2)/((s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15*s34*(-s15+s34-s45)*(s15+s45))/
((s12+s15-s34)^2*(s15-s23+s45)^2)+(3*s45^3*(s15+s45)^2)/
(2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15*s34^2)/(2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45))+
(s15*(s34-s45))/(2*(s12+s15-s34)*(s15-s23+s45))+
(3*(s15-2*s45)*s45^2)/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(3*s45^3*(s15+s45))/(2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^2*(s15-s34+s45))/
(2*(s12+s15-s34)^2*(-s15+s23-s45))+
(9*s45*(s15+s45)^2*(s34+s45)^2)/(2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^3*(s34+s45)^3)/
(2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(3*s45^3)/(2*(-s12+s34+s45)^3)+(9*s45^2*(s15+s45)*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^3)+
s45^2/(-s12+s34+s45)^2+s45^3/((s12-s45)*(-s12+s34+s45)^2)+
(3*s15^3*(s15+s45)^3)/((s12+s23-s45)*(-s15+s23-s45)^3*
(-s12+s34+s45)^2)-(s45^3*(s15+s45)^3)/
((s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45)^2)/((s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s15^2*(s15+s45)^2*(4*s15+s45))/
((s12+s23-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s45^3*(s15+s45))/((s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34*(s15+s34+s45))/
(2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(s15*(s15+s23+2*s34+s45))/(4*(s12+s23-s45)^2)-
(3*s45^2*(s15+s45)^2*(-s15+2*s45))/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15*(7*s15-2*s34+2*s45))/
(2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15^2*(3*s15-s34+2*s45))/((s12+s23-s45)*
(-s12+s34+s45)^2)-(3*(4*s12+3*s45))/(4*(s15-s23+s45))+
(s15*(42*s15-13*s34+10*s45))/(4*(s12+s23-s45)*
(-s15+s23-s45))+(42*s15^2-20*s15*s34+26*s15*s45-
3*s34*s45-6*s45^2)/(4*(s12-s34-s45)*(s15-s23+s45))+
(s34*(s15+s45)*(s15^2+s34^2-4*s15*s45+6*s34*s45-5*s45^2))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+
(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(-s15+s23-s45)*(-s12+s34+s45)^2)+
(3*s45^2*(-s15^2+s15*s45+2*s45^2))/((s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*s15*(21*s15^2+18*s15*s45+2*s45^2))/
(2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))-
(5*s15*s34+4*s15*s45+3*s45^2)/(2*(s12-s45)*(s15-s23+s45))+
(3*s15^2*(17*s15^2+24*s15*s45+7*s45^2))/(2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(2*(s12-s45)^2*(s15-s23+s45))+
(6*s15^2*s34+s15*(9*s15-4*s34)*s45-4*s15*s45^2+5*s45^3)/
(2*(s12-s45)*(s15-s23+s45)^2)+
(s15*(-(s15^2*s34)+3*s15*(-s15+4*s34)*s45+12*s15*s45^2+
15*s45^3))/(2*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(2*(s12-s45)^2*(s15-s23+s45)^2)+
(s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(2*(s12-s45)^2*(s15-s23+s45)^3)-
(s15*(s34^2+(s15+s45)^2+2*s34*(2*s15+s45)))/
(4*(s12+s23-s45)^2*(-s15+s23-s45))-
(s15*(-49*s15^2-30*s15*s45+s45^2+s34*(18*s15+s45)))/
(4*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^2*(18*s15*(s15+s45)-s34*(5*s15+3*s45)))/
(4*(s12+s23-s45)*(-s15+s23-s45)^3)+
(3*(s12*(-4*s15+8*s45)+s45*(4*s15+4*s34+11*s45)))/
(4*(s15-s23+s45)^2)+(-3*s34^2*(s15+2*s45)+
2*s34*s45*(2*s15+3*s45)+s15*(-s15^2+s45^2))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(3*(s15^3-s15^2*s45+s15*s45^2+2*s45^3+
s12*(s15^2-s15*s45+s45^2)+s34*(-2*s15^2+2*s15*s45+s45^2)))/
(-s15+s23-s45)^3+(36*s15^3+24*s15^2*s45-20*s15*s45^2-
27*s45^3+s34*(-12*s15^2+10*s15*s45+3*s45^2))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(-12*s15^3+s34^3+12*s15*s45^2+19*s45^3+
s34^2*(-8*s15+13*s45)+3*s34*(4*s15^2+9*s45^2)))/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
((s15+s45)*(-18*s15^3-6*s15^2*s45+14*s15*s45^2+21*s45^3-
s34^2*(13*s15+3*s45)+s34*(12*s15^2-5*s15*s45+12*s45^2)))/
(2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(-48*s15^3-48*s15^2*s45+26*s15*s45^2+48*s45^3+
3*s34^2*(5*s15+6*s45)+s34*(6*s15^2+11*s15*s45+30*s45^2))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)-
((s15+s45)*(-18*s15^3+s34^3-6*s15^2*s45+30*s15*s45^2+
40*s45^3+6*s34^2*(2*s15+3*s45)+s34*(4*s15^2+20*s15*s45+
43*s45^2)))/(4*(s12-s34-s45)*(s15-s23+s45)^3)+
(-(s15*(2*s15+s23+s34))/(4*s12^2*(s12+s23-s45)^2)-
(3*s15*s34)/(s12^2*s23*(s12+s23-s45))-
(3*s15*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45))+
(3*s15*s34)/(s12^2*s23*(-s15+s23-s45))-
(9*s15^2*s34)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15*(-17*s15+2*s34))/(4*s12^2*(s12+s23-s45)*
(-s15+s23-s45))-(3*s15*(3*s15+s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(27*s15^2*(2*s15+s45))/(2*s12^2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))-
(3*s15^2*(s12^2-s12*s34+s15*s34))/(s12^2*s23*(s15-s23+s45)^
3)+(s15^4*s34)/(4*s12^2*(s12+s23-s45)^2*(s15-s23+s45)^
3)+(3*s15^4*s34)/(s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^3)+(3*s15^4*s34)/(2*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)+(9*s15^4*(s15+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(7*s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s45^4*(s15+s45)^2)/(2*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^3)-(3*(s12-2*s15)*s15*s34)/
(s12^2*s23*(s15-s23+s45)^2)+(s15*s34*(6*s15-5*s45))/
(2*s12^2*(s12-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^2)+(7*s45^4)/(2*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+(s45^4*(s15+s45))/
(s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15-6*s45)/(4*s12^2*(s15-s23+s45))-
(3*s15*s34)/(2*s12^2*(s12-s45)*(s15-s23+s45))+
(9*s15^2*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))-s45^4/(2*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(8*s15-2*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)-
((s15-s34)^2*s34*(s15+s45)*(s15-s34+s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s15*(s15-s34)^2*(s15-s34+s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(3*s45^2*(s34+s45)^2)/
(2*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s45*(s15+s45)*(s34+s45)^3)/(s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^2*(s34+s45)^4)/
(2*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(3*s15^4*(s15+s45)^2)/(s12^2*(s12+s23-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^4*(s15+s45)^2)/(s12^2*(s12-s45)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+(2*s45^4*(s15+s45))/
(s12^2*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
s45^4/(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(s15+3*s34+s45))/(4*s12^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(s15^3*(5*s15-2*s34+2*s45))/
(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)-
(s15*s45^2*(s34+2*s45))/(2*s12^2*(s12-s45)^2*(s15-s23+s45)^
2)+(s15^2*(3*s15+3*s34+2*s45))/(4*s12^2*(s12+s23-s45)^2*
(s15-s23+s45))-(9*s15^3*(4*s15+3*s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(-9*s15^2-3*s15*s34+4*s34*s45)/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/
(s12^2*(s12+s23-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/(s12^2*(s12+s23-s45)*
(-s15+s23-s45)*(-s12+s34+s45)^2)+
(12*s12^2+12*s12*s34-27*s15*s34+12*s34^2+9*s12*s45-
7*s15*s45+12*s34*s45+18*s45^2)/(4*s12^2*(s15-s23+s45)^2)-
(3*s15*(-3*s15*s34+s34^2+3*s15*(2*s15+s45)))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
((s15-s34)*(s15^2+s15*s34+2*s34*(-s34+s45)))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(2*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)+(s15*(-3*s15^2*s34+12*s45^3+
s15*s45*(5*s34+3*s45)))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^3)-(6*s12*s45^2+3*s12^2*(-s15+s45)+
3*s12*s34*(s15+s45)+3*s34^2*(s15+s45)+
2*s45^2*(2*s15+5*s45)-3*s34*(s15^2-3*s15*s45-4*s45^2))/
(s12^2*(s15-s23+s45)^3)+
((-s15+s34)*(s34^3+s34^2*(3*s15+8*s45)+
s15*(-s15^2+2*s15*s45+3*s45^2)-s34*(3*s15^2+14*s15*s45+
7*s45^2)))/(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(18*s15^3+16*s34^3+12*s15*s45^2+55*s45^3+
s34^2*(-42*s15+11*s45)+2*s34*(6*s15^2-11*s15*s45+16*s45^2))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s34^2*(-6*s15+s45)-6*s34*(-3*s15^2+s45^2)-
9*(4*s15^3+2*s15^2*s45+s45^3))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)*(12*s15^4-12*s15^3*s34+
s34^4+20*s34^3*s45+58*s34^2*s45^2+64*s34*s45^3+29*s45^4+
12*s15^2*s34*(s34+s45)+4*s15*(s34^3+7*s34^2*s45+
12*s34*s45^2+7*s45^3)))/(4*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(6*s15^4+s34^4+18*s15^2*s45^2+
86*s15*s45^3+71*s45^4+2*s34^3*(7*s15+10*s45)+
s34^2*(-6*s15^2+50*s15*s45+74*s45^2)+
2*s34*(3*s15^3+11*s15^2*s45+52*s15*s45^2+55*s45^3))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(48*s15^4+36*s15^3*s45+46*s15*s45^3+47*s45^4-
s34^3*(20*s15+13*s45)+s34^2*(24*s15^2+2*s15*s45+5*s45^2)+
s34*(-36*s15^3+60*s15*s45^2+57*s45^3))/
(4*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2))*tr5,
-1513/216+(635*s15^2)/(72*(s12+s15-s34)^2)-
(241*s15)/(144*(s12+s15-s34))-s45/(6*s34)+
(143*s45)/(72*(s12-s45))-(241*s45)/(144*(s12-s34-s45))-
(689*s45^2)/(144*(s12-s45)^2)-(41*s45^2)/(6*(s12-s45)*
(s12-s34-s45))-(689*s45^3)/(144*(s12-s45)^2*
(s12-s34-s45))-(13*s15^3*s34^2)/(24*s12*(s12-s45)*
(s15-s23+s45)^3)-(s15^2*s34^2*(271*s15+305*s34))/
(48*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(13*s15^3*s45^2)/(8*s12*s34*(s15-s23+s45)^3)+
(13*s15^3*s45^3)/(36*s12*s34^2*(s15-s23+s45)^3)-
(13*s15^3*s45^3)/(36*(s12-s34)*s34^2*(s15-s23+s45)^3)+
(5*s15^3*s45^3)/(9*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(635*s34^3*s45^3)/(72*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(965*s34^3*s45^3)/(144*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+(689*s45^3*(s15+s45)^3)/
(144*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(13*s15^2*s34^2)/(12*s12*(s12-s45)*(s15-s23+s45)^2)+
(1513*s15^2*s34^2)/(48*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(13*s15^2*s45^2)/(18*s12*s34*
(s15-s23+s45)^2)+(s15^2*s45^2)/(2*(s12-s34)*s34*
(s15-s23+s45)^2)-(1513*s34^2*s45^2)/(48*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(635*s34^2*(s15+s45)^2)/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(689*s45^3*(s15+s45)^2)/(48*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(13*s15*s34^2)/(24*s12*(s12-s45)*
(s15-s23+s45))+(1171*s45)/(48*(s15-s23+s45))-
(635*s15*s34*(s15+s45))/(24*(s12+s15-s34)^2*(s15-s23+s45))+
(689*s45^3*(s15+s45))/(48*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(635*s45^2)/(72*(-s12+s34+s45)^2)-
(635*s45^3)/(72*(s12-s45)*(-s12+s34+s45)^2)+
(635*s15^3*s34^3)/(72*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(635*s45^3*(s15+s45)^3)/
(72*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(635*s45^3*(s15+s45)^2)/(24*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(635*s45^3*(s15+s45))/
(24*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
s45^2/(6*s34*(-s12+s34+s45))-(965*s15^3*s34^3)/
(144*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))-
(s45^2*(s15+s45)^3)/(6*s34*(s15-s23+s45)^3*(-s12+s34+s45))+
(s45^2*(s15+s45)^2)/(2*s34*(s15-s23+s45)^2*(-s12+s34+s45))-
(s45^2*(s15+s45))/(2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(635*s45*(s15+s45)*(s34+2*s45))/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)+(13*s15*(5*s34+2*s45))/
(72*s12*(s15-s23+s45))+(s45^3*(103*s12+219*s15+6*s45))/
(36*s34*(s15-s23+s45)^3)-(13*s15^2*(8*s34+7*s45))/
(36*s12*(s15-s23+s45)^2)-(s45^2*(103*s12+116*s15+9*s45))/
(18*s34*(s15-s23+s45)^2)+(13*s15^3*(11*s34+15*s45))/
(72*s12*(s15-s23+s45)^3)+(s45*(103*s12+13*s15+18*s45))/
(36*s34*(s15-s23+s45))+(s15^2*s45^2*(-43*s15+74*s45))/
(24*(s12-s34)*s34*(s15-s23+s45)^3)+
(5*s45^2*(s15+s45)^2*(-111*s15+143*s45))/(48*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+
(5*s34^2*s45^2*(61*s34+278*s45))/(48*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(s34*(61*s15+1331*s45))/
(48*(s12+s15-s34)*(s15-s23+s45))+
(s45^2*(101*s15+1371*s45))/(48*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s45*(103*s15+2730*s45))/
(36*(s15-s23+s45)^2)+(s45^2*(3708*s15+25247*s45))/
(432*(s15-s23+s45)^3)-(1331*s15*s34+625*s15*s45+61*s34*s45-
1915*s45^2)/(48*(s12-s34-s45)*(s15-s23+s45))-
(635*s34^3*(s15^2+3*s15*s45+3*s45^2))/(72*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(635*(s15+s45)^2*(s34^2+3*s34*s45+
3*s45^2))/(24*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s45^2*(-391*s15^2+488*s15*s45+879*s45^2))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(2245*s15*s34+1556*s15*s45+1170*s45^2)/(144*(s12-s45)*
(s15-s23+s45))+(s34*(120*s15^2+243*s15*s34+1510*s15*s45+
1756*s34*s45+1390*s45^2))/(48*(s12+s15-s34)*
(s15-s23+s45)^2)+
(s15*(347*s15^2*s34-3*s15*(-503*s15+767*s34)*s45-2859*s15*s45^2-
4368*s45^3))/(144*(s12-s45)*(s15-s23+s45)^3)+
(-2592*s15^2*s34+s15*(-3351*s15+767*s34)*s45+1070*s15*s45^2-
1456*s45^3)/(144*(s12-s45)*(s15-s23+s45)^2)-
(689*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(144*(s12-s45)^2*(s15-s23+s45))+
(689*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(144*(s12-s45)^2*(s15-s23+s45)^2)-
(689*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(144*(s12-s45)^2*(s15-s23+s45)^3)-
(179*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(s15-s23+s45)^2)-(179*(s15*s45+s34*(s15+s45))^3)/
(27*(s12-s34)^3*(-s15+s23-s45)^3)-
(3472*s15*s45+7897*s34*(s15+s45))/(144*(s12-s34)*
(-s15+s23-s45))-(5*s34^2*(72*s15^2+978*s15*s45+1740*s45^2+
61*s34*(s15+3*s45)))/(144*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15*s34*(2655*s15-8863*s45)*s45-1672*s15^2*s45^2-
4327*s34^2*(-s15^2+s45^2))/(144*(s12-s34)^2*
(s15-s23+s45)^2)+(s15^2*(725*s15-4069*s45)*s45^2-
s34^2*(s15+s45)^2*(-2815*s15+5839*s45)+
s15*s34*s45*(2655*s15^2-6208*s15*s45-8863*s45^2)-
1930*s34^3*(-s15^2+s45^2))/(144*(s12-s34)^2*
(-s15+s23-s45)^3)+(635*(4*s34^2*(s15+s45)^3+
6*s34*s45*(s15+s45)^3+4*s45^2*(s15+s45)^3+
s34^3*(3*s15^2+3*s15*s45+s45^2)))/(72*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(-305*s34^3*(3*s15+s45)+
10*s34*(s15+s45)^2*(-119*s15+1024*s45)+2*s45*(s15+s45)^2*
(-871*s15+4844*s45)+3*s34^2*(457*s15^2+1727*s15*s45+
999*s45^2))/(144*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34^2*(1756*s15+243*s45)+s34*(2622*s15^2+164*s15*s45-
2458*s45^2)-2*s45*(-643*s15^2+1889*s15*s45+2532*s45^2))/
(48*(s12-s34-s45)*(s15-s23+s45)^2)-
(5997*s34^2*(s15+s45)+5*s15*s45*(39*s15+1564*s45)+
2*s34*(2403*s15^2+1809*s15*s45+7543*s45^2))/
(144*(s12-s34)*(s15-s23+s45)^2)+
(-1220*s34^3*(s15+s45)+s15*s45*(157*s15^2+1953*s15*s45-
7468*s45^2)+s34^2*(1011*s15^2+291*s15*s45-5703*s45^2)-
s34*(557*s15^3-4323*s15^2*s45+5957*s15*s45^2+10837*s45^3))/
(144*(s12-s34)*(-s15+s23-s45)^3)+
((s15*(711*s15-305*s34)*s34^3)/(72*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^3)+(635*s34^4*s45^2)/
(72*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(965*s34^4*s45^2)/(144*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(689*s45^4*(s15+s45)^2)/
(144*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(247*s15*s34^3)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(247*s34^3*s45)/(12*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(179*s15*s34^3*s45)/
(27*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)+
(635*(s15-s34)^2*s34*(s15+s45))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(689*s45^4*(s15+s45))/
(72*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(635*s15*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(575*s34^2)/(27*s12^2*(s12-s34)*
(s15-s23+s45))+(1511*s15^2-482*s15*s34-1029*s34^2)/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3026*s12-723*s15+3026*s34-63*s45)/(432*s12^2*
(s15-s23+s45))+(91*s45^3)/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(689*s45^4)/
(144*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s12+s45))/(6*s12^2*s34*(s15-s23+s45))+
(635*s15^2*s34^4)/(72*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(635*s45^4*(s15+s45)^2)/
(72*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(635*s45^4*(s15+s45))/(36*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(635*s45^4)/(72*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(965*s15^2*s34^4)/
(144*s12^2*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))-
(s45^3*(s15+s45)^2)/(6*s12^2*s34*(s15-s23+s45)^3*
(-s12+s34+s45))+(s45^3*(s15+s45))/(3*s12^2*s34*
(s15-s23+s45)^2*(-s12+s34+s45))-
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(689*s15*s45^2*(s34+2*s45))/(144*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)+(5*s34^3*s45*(61*s34+483*s45))/
(72*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15*s45*(728*s34+639*s45))/(72*s12^2*(s12-s45)*
(s15-s23+s45)^2)-(s45^3*(693*s15+1963*s45))/
(72*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(635*s45*(s34^2+3*s34*s45+3*s45^2))/(72*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45^2*(103*s12^2+116*s12*s15+
13*s15^2+6*s12*s45+12*s15*s45+6*s45^2))/
(36*s12^2*s34*(s15-s23+s45)^3)+
(s45^3*(147*s15^2+1564*s15*s45+1417*s45^2))/(72*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+
(-1029*s34^2+220*s34*s45+2946*s45^2)/(144*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(635*(s15+s45)*(s34^3+4*s34^2*s45+
6*s34*s45^2+4*s45^3))/(36*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(s34^2*(7400*s15*s45+
4327*s34*(-s15+s45)))/(432*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(635*(5*s34^3*(s15+s45)^2+
10*s34^2*s45*(s15+s45)^2+10*s34*s45^2*(s15+s45)^2+
5*s45^3*(s15+s45)^2+s34^4*(2*s15+s45)))/
(72*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(179*s34^2*(s34*s45+s15*(s34+s45))^2)/(27*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)-(635*s34^2*(s15*(s15+s45)^2-
2*s34*(s15+s45)^2+s34^2*(s15+2*s45)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(689*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(144*s12^2*(s12-s45)^2*(s15-s23+s45)^3)-
(s45*(103*s12^2+12*s45*(s15+s45)+s12*(13*s15+12*s45)))/
(36*s12^2*s34*(s15-s23+s45)^2)-
(s15*s45*(4290*s45^2+7*s15*(208*s34+333*s45)))/
(144*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(6*s15*s34*(141*s34-388*s45)+s34^2*(847*s34+211*s45)+
s15^2*(-1693*s34+635*s45))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s34*(s15*(-4106*s34+6064*s45)+
3*s34*(3388*s34+6385*s45)))/(432*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(847*s34^3+s34^2*(1986*s15-1189*s45)-
5*s45^2*(831*s15+1720*s45)-s34*s45*(2353*s15+8068*s45))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(-26*s15*(587*s34-290*s45)+s45*(8749*s12+16886*s34+
20952*s45))/(432*s12^2*(s15-s23+s45)^2)+
(12*s15^2*(103*s34+26*s45)+s45^2*(25247*s12+63231*s34+
29064*s45)+s15*s45*(2472*s12+50494*s34+36883*s45))/
(432*s12^2*(s15-s23+s45)^3)-
(5*s34*(72*s15^3+s15^2*(-591*s34+652*s45)+
s34*(61*s34^2+1424*s34*s45-1607*s45^2)+
s15*(458*s34^2-2198*s34*s45+580*s45^2)))/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34*(5968*s15^2*s45^2+2895*s34^3*(-s15+s45)+
s15*s34*s45*(9041*s15+20559*s45)+2*s34^2*(89*s15^2+
8832*s15*s45+8743*s45^2)))/(432*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(s15^2*(-8089*s34^2+280*s34*s45+
3188*s45^2)+6*s15*s34*(-1547*s34^2+2345*s34*s45+
4197*s45^2)+3*s34^2*(610*s34^2+3158*s34*s45+12811*s45^2))/
(432*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(-305*s34^4+s34^3*(5384*s15+3962*s45)+
4*s34*s45*(3077*s15^2+9964*s15*s45+6887*s45^2)+
s45^2*(6777*s15^2+23714*s15*s45+16937*s45^2)+
s34^2*(8157*s15^2+26474*s15*s45+18317*s45^2))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
-1513/216-s15/(6*s12)-(635*s15^2)/(72*(s12+s15-s34)^2)+
(241*s15)/(144*(s12+s15-s34))+s15^2/(6*s12*(s12+s15-s34))-
(689*s15^2)/(144*(-s15+s34)^2)+(689*s15^3)/(144*(s12+s15-s34)*
(-s15+s34)^2)+(143*s15)/(72*(-s15+s34))-
(635*s15^3)/(72*(s12+s15-s34)^2*(-s15+s34))+
(41*s15^2)/(6*(s12+s15-s34)*(-s15+s34))+
(241*s45)/(144*(s12-s34-s45))+(5*s15^2*s34^2*(85*s15+61*s34))/
(48*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(7*s15^3*s45^3)/(36*s12*s34^2*(s15-s23+s45)^3)-
(7*s15^3*s45^3)/(36*(s12-s34)*s34^2*(s15-s23+s45)^3)+
(13*(11*s12+15*s15)*s45^3)/(72*s34*(s15-s23+s45)^3)+
(5*s15^3*s45^3)/(9*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(635*s34^3*s45^3)/(72*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(965*s34^3*s45^3)/(144*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)-(13*s12^2*s45^3)/
(24*s34*(-s15+s34)*(s15-s23+s45)^3)-(s15^2*(s15+s45)^3)/
(6*s12*(s12+s15-s34)*(s15-s23+s45)^3)+
(635*s15^3*(s15+s45)^3)/(72*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(689*s15^3*(s15+s45)^3)/
(144*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^3)-
(1513*s15^2*s34^2)/(48*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(2*s15^2*s45^2)/
(9*s12*s34*(s15-s23+s45)^2)-(13*(8*s12+7*s15)*s45^2)/
(36*s34*(s15-s23+s45)^2)-(s15^2*s45^2)/(2*(s12-s34)*s34*
(s15-s23+s45)^2)+(1513*s34^2*s45^2)/(48*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(13*s12^2*s45^2)/
(12*s34*(-s15+s34)*(s15-s23+s45)^2)+(s15^2*(s15+s45)^2)/
(2*s12*(s12+s15-s34)*(s15-s23+s45)^2)-
(635*s15^3*(s15+s45)^2)/(24*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(689*s15^3*(s15+s45)^2)/
(48*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)-
(635*(s15^2+s15*s34+s34^2)*(s15+s45)^2)/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)+((-13*s15)/9-(3721*s45)/144)/
(s15-s23+s45)+(13*(5*s12+2*s15)*s45)/
(72*s34*(s15-s23+s45))-(13*s12^2*s45)/(24*s34*(-s15+s34)*
(s15-s23+s45))-(s15^2*(s15+s45))/(2*s12*(s12+s15-s34)*
(s15-s23+s45))-(689*s15^3*(s15+s45))/(48*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))+(635*s15^3*(s15+s45))/
(24*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))+
(635*s15*(s15+s34)*(s15+s45))/(24*(s12+s15-s34)^2*
(s15-s23+s45))+(635*s45^2)/(72*(-s12+s34+s45)^2)-
(635*s15^3*s34^3)/(72*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(635*s45*(s15+s45)*(s34+s45))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(635*(s15+s45)^2*(s34+s45)^2)/(24*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(965*s15^3*s34^3)/(144*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))-
(s15^2*s45^2*(-37*s15+2*s45))/(12*s12*s34*(s15-s23+s45)^3)-
(s15*(18*s15+103*s34+13*s45))/(36*s12*(-s15+s23-s45))+
(s15^2*s45^2*(-74*s15+43*s45))/(24*(s12-s34)*s34*
(s15-s23+s45)^3)+(s15^2*(1371*s15+101*s45))/
(48*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))-
(5*s15^2*(s15+s45)^2*(-143*s15+111*s45))/(48*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)-
(s15^2*(9*s15+103*s34+116*s45))/(18*s12*(s15-s23+s45)^2)+
(s15^3*(6*s15+103*s34+219*s45))/(36*s12*(s15-s23+s45)^3)-
(s34^2*s45^2*(305*s34+1236*s45))/(48*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(-706*s15^2+61*s15*s34+564*s15*s45+
1331*s34*s45)/(48*(s12+s15-s34)*(s15-s23+s45))+
(1331*s15*s34+61*s15*s45+61*s34*s45-1209*s45^2)/
(48*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(879*s15^2+488*s15*s45-391*s45^2))/(24*(s12+s15-s34)*
(-s15+s34)*(s15-s23+s45)^2)+
(-767*s15^2-1816*s15*s45+4717*s45^2)/(144*(s15-s23+s45)^2)-
(s45*(6903*s15^2-5697*s15*s45+8939*s45^2))/
(432*(s15-s23+s45)^3)-(689*(s12^2*s45+s12*s15*s45+
s15^2*(-2*s15+s45)))/(144*(-s15+s34)^2*(s15-s23+s45))+
(179*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(s15-s23+s45)^2)+(179*(s15*s45+s34*(s15+s45))^3)/
(27*(s12-s34)^3*(-s15+s23-s45)^3)+
(3472*s15*s45+7897*s34*(s15+s45))/(144*(s12-s34)*
(-s15+s23-s45))-(689*s45*(s12^2*s45^2+3*s12*s15*s45*
(s15+s45)+3*s15^2*(s15+s45)^2))/(144*(-s15+s34)^2*
(s15-s23+s45)^3)+(2245*s12*s45+2*s15*(585*s15+778*s45))/
(144*(-s15+s34)*(s15-s23+s45))+
(s12*(767*s15-2592*s45)*s45+s15*(-1456*s15^2+1070*s15*s45-
3351*s45^2))/(144*(-s15+s34)*(s15-s23+s45)^2)+
(5*(61*s34^3*(3*s15+s45)-3*s34*(s15+s45)^2*(-109*s15+399*s45)-
s45*(s15+s45)^2*(-133*s15+629*s45)+
s34^2*(3*s15^2-759*s15*s45-507*s45^2)))/(144*(s12-s34-s45)*
(s15-s23+s45)^3)+(s45*(s12*s45*(-2301*s15+347*s45)-
3*s15*(1456*s15^2+953*s15*s45-503*s45^2)))/
(144*(-s15+s34)*(s15-s23+s45)^3)+
(1192*s15^2*s45^2+s15*s34*s45*(-3135*s15+8383*s45)+
4327*s34^2*(-s15^2+s45^2))/(144*(s12-s34)^2*
(s15-s23+s45)^2)-(635*(3*s34^2*(s15+s45)^3+
3*s34*s45*(s15+s45)^3+s45^2*(s15+s45)^3+
s34^3*(3*s15^2+3*s15*s45+s45^2)))/(72*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(635*(s15^2*(s15+s45)^3+
s15*s34*(s15+s45)^3+s34^2*(s15+s45)^3+
s34^3*(s15^2+3*s15*s45+3*s45^2)))/(72*(s12+s15-s34)^2*
(s15-s23+s45)^3)+
(689*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(144*(-s15+s34)^2*
(s15-s23+s45)^2)+(-(s34^2*(243*s15+1756*s45))+
s15*(1093*s15^2-354*s15*s45-1447*s45^2)-
4*s34*(-101*s15^2+433*s15*s45+534*s45^2))/(48*(s12+s15-s34)*
(s15-s23+s45)^2)+(305*s34^3*(s15+3*s45)+
10*s15*(s15+s45)^2*(-148*s15+233*s45)+s34*(s15+s45)^2*
(-791*s15+3019*s45)+6*s34^2*(-17*s15^2+584*s15*s45+
1219*s45^2))/(144*(s12+s15-s34)*(s15-s23+s45)^3)+
(-(s34^2*(1756*s15+243*s45))+2*s34*(-938*s15^2+29*s15*s45+
967*s45^2)+s45*(-363*s15^2+1814*s15*s45+2177*s45^2))/
(48*(s12-s34-s45)*(s15-s23+s45)^2)+
(5997*s34^2*(s15+s45)+s15*s45*(1821*s15+5714*s45)+
2*s34*(3216*s15^2+1809*s15*s45+6730*s45^2))/
(144*(s12-s34)*(s15-s23+s45)^2)+
(s15^2*s45^2*(-1205*s15+3589*s45)+s34^2*(s15+s45)^2*
(-2975*s15+5679*s45)+1930*s34^3*(-s15^2+s45^2)+
s15*s34*s45*(-3135*s15^2+5248*s15*s45+8383*s45^2))/
(144*(s12-s34)^2*(-s15+s23-s45)^3)+
(1220*s34^3*(s15+s45)+3*s34^2*(-29*s15^2-97*s15*s45+
1593*s45^2)+s15*s45*(1469*s15^2-2433*s15*s45+5362*s45^2)+
s34*(2023*s15^3-3177*s15^2*s45+3851*s15*s45^2+9051*s45^3))/
(144*(s12-s34)*(-s15+s23-s45)^3)+
((5*s15*s34^3*(-96*s15+61*s34))/(72*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^3)+
(13*(8*s12^2+7*s12*s15+2*s15^2)*s45^2)/(72*s12^2*s34*
(s15-s23+s45)^3)-(635*s34^4*s45^2)/(72*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-(965*s34^4*s45^2)/
(144*s12^2*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(13*s12*s45^2)/(24*s34*(-s15+s34)*(s15-s23+s45)^3)-
(247*s15*s34^3)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(13*(5*s12+2*s15)*s45)/
(72*s12*s34*(s15-s23+s45)^2)+(179*s15*s34^3*s45)/
(27*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
(247*s34^3*s45)/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(13*s12*s45)/(24*s34*(-s15+s34)*
(s15-s23+s45)^2)+(635*(s15-s34)*s34^2*(s15+s45))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(689*s15^2)/(144*s12*(s15-s34)^2*(s15-s23+s45))-
(575*s34^2)/(27*s12^2*(s12-s34)*(s15-s23+s45))+
(s15*(286*s12+581*s15))/(144*s12^2*(-s15+s34)*
(s15-s23+s45))+(635*s15*s34*(-s15+s34))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(26*s15^2+248*s15*s34+343*s34^2)/(48*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(635*s15^2*s34^4)/(72*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-(635*s45*(s34+s45)^2)/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(635*(s15+s45)*(s34+s45)^3)/(36*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(965*s15^2*s34^4)/(144*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))-
(3026*s12-1509*s15+3026*s34+723*s45)/(432*s12^2*
(s15-s23+s45))-(s34^3*s45*(305*s34+2184*s45))/
(72*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^2*(-282*s15^2+305*s34^2+4*s15*(457*s34-776*s45)+
6196*s34*s45-2822*s45^2))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(1029*s34^2-482*s34*s45-1511*s45^2)/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-624*s12*s15-3486*s15^2-7525*s15*s34+3313*s12*s45+
100*s15*s45+11450*s34*s45+10158*s45^2)/
(432*s12^2*(s15-s23+s45)^2)+
(s34^2*(6920*s15*s45+4327*s34*(-s15+s45)))/
(432*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(689*(s12*s45+s15*(s15+s45))^2)/(144*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(689*(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45)))/(144*s12*(s15-s34)^2*(s15-s23+s45)^
2)-(s34*(847*s34^2+s15*(78*s15-557*s45)+
926*s34*(s15+s45)))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(179*s34^2*(s34*s45+s15*(s34+s45))^2)/
(27*s12^2*(s12-s34)^3*(s15-s23+s45)^3)+
(635*s34^3*(-(s15+s45)^2+s34*(s15+2*s45)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34*(s15*(-2480*s34+5104*s45)+3*s34*(3388*s34+5843*s45)))/
(432*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(739*s12^2*s45+581*s15^2*(s15+s45)+
s12*(-585*s15^2+685*s15*s45))/(72*s12^2*(s15-s34)*
(s15-s23+s45)^2)+(1743*s15^3+1899*s15^2*(s34+2*s45)-
3*s45^2*(12017*s34+3145*s45)-2*s15*s45*(8939*s34+8516*s45)+
s12*(-2301*s15^2+3798*s15*s45-8939*s45^2))/
(432*s12^2*(s15-s23+s45)^3)+(581*s15^2*(s15+s45)^2+
s12^2*s45*(-1534*s15+425*s45)-4*s12*s15*(364*s15^2+
93*s15*s45-271*s45^2))/(144*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(-((847*s34-2963*s45)*(s34+s45)^2)+
s15*(-1271*s34^2+1904*s34*s45+1693*s45^2))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s34*(5488*s15^2*s45^2+2895*s34^3*(-s15+s45)+
s15*s34*s45*(8081*s15+19599*s45)+2*s34^2*(-151*s15^2+
8352*s15*s45+8503*s45^2)))/(432*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(s15^2*(-6037*s34^2+226*s34*s45+
2468*s45^2)+6*s15*s34*(-1316*s34^2+1945*s34*s45+
3566*s45^2)+3*s34^2*(610*s34^2+2696*s34*s45+11327*s45^2))/
(432*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(635*(2*s15*(s34+s45)^4+s45*(s34+s45)^4+
s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3)))/
(72*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(5*(-((61*s34-883*s45)*(s34+s45)^3)+
s15^2*(942*s34^2+1064*s34*s45+375*s45^2)+
2*s15*(446*s34^3+1704*s34^2*s45+1826*s34*s45^2+629*s45^3)))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
-37/12-s15^2/(s12+s15-s34)^2-s15/(2*(s12+s15-s34))-
(3*s15^2)/(4*(-s15+s34)^2)+(3*s15^3)/(4*(s12+s15-s34)*
(-s15+s34)^2)+(3*s15)/(2*(-s15+s34))-
(3*s15^3)/(2*(s12+s15-s34)^2*(-s15+s34))+(3*(-s15+s34))/s23-
(3*s15^3*(2*s12+s15-s34))/(s23*(-s15+s23-s45)^3)+
(3*s12^2*s15^3)/(s23*(-s15+s23+s34)*(-s15+s23-s45)^3)-
(3*s15*(2*s12+3*s15-3*s34))/(s23*(-s15+s23-s45))-
(3*s12*s45)/(2*(-s15+s23+s34)*(-s15+s23-s45))-
s45/(4*(s12-s34-s45))-(s15*(9*s15+5*s34)*(s15+s45))/
(2*(s12+s15-s34)^2*(-s15+s23-s45))-
(3*s12^2*s15^3)/(2*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(3*s15^2*s34^2*(s15+s34))/
(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s34^3*s45^3)/(2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^3*s45^3)/(4*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s15^2*(s15-3*s45)*(s15+s45)^2)/(4*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)+(3*s15^3*(s15+s45)^3)/
(2*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^3)+
(3*s15^3*(s15+s45)^3)/(4*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^3)-(3*s15^2*(4*s12+3*s15-3*s34))/
(s23*(s15-s23+s45)^2)+(3*s12^2*s15^2)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s12^2*s15^2)/(2*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-(9*s15^2*s34^2)/
(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(9*s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*s12*s45*(s12+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(9*s15^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(9*s15^3*(s15+s45)^2)/
(4*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)-
((9*s15^2+9*s15*s34+4*s34^2)*(s15+s45)^2)/(2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s15^2*(s15-3*s45))/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))+
(3*(-4*s15+s45))/(2*(s15-s23+s45))-(9*s15^3*(s15+s45))/
(4*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))+
(9*s15^3*(s15+s45))/(2*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+s45^2/(2*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s45*(s15+s45)*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*(s15+s45)^2*(s34+s45)^2)/(2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(4*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+
(3*(s15+s45)*(3*s34+s45))/(4*(s12-s34-s45)*(s15-s23+s45))-
(3*s34^2*s45^2*(s34+2*s45))/(4*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*(-2*s15^2+5*s12*s45+4*s15*s45))/
(4*(-s15+s34)*(s15-s23+s45))-
(3*s45*(2*s12^2+s12*s15+6*s15^2+6*s12*s45+9*s15*s45))/
(4*(-s15+s34)*(s15-s23+s45)^2)-
(3*s15^2*(s15^2-2*s15*s45-3*s45^2))/(2*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)-
(3*s12^2*(s15^2-s15*s45+s45^2))/(2*(-s15+s23+s34)*
(-s15+s23-s45)^3)-(3*(s12^2*s45+s12*s15*s45+
s15^2*(-2*s15+s45)))/(4*(-s15+s34)^2*(s15-s23+s45))+
(s15*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(s15-s23+s45)^2)+(s15*s45+s34*(s15+s45))^3/
(3*(s12-s34)^3*(-s15+s23-s45)^3)-
(3*(-9*s15^2+16*s15*s45+7*s45^2+4*s12*(-2*s15+s45)+
4*s34*(s15+s45)))/(4*(s15-s23+s45)^2)+
(8*s15*s45+17*s34*(s15+s45))/(4*(s12-s34)*(-s15+s23-s45))-
(3*s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(4*(-s15+s34)^2*(s15-s23+s45)^3)-
(3*(4*s34*(s15+s45)^2+s45*(s15+s45)^2+3*s34^2*(2*s15+s45)))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s15*(s15+3*s45)+s34*(5*s15+7*s45))/(2*(s12+s15-s34)*
(-s15+s23-s45))+(2*s15^2*s45^2+s15*s34*s45*
(-3*s15+11*s45)+5*s34^2*(-s15^2+s45^2))/
(4*(s12-s34)^2*(s15-s23+s45)^2)+
(9*s15*s45^2*(s15+s45)+3*s12*s45^2*(3*s15+s45)+
6*s12^2*(s15^2-s15*s45+s45^2))/(4*(-s15+s34)*
(s15-s23+s45)^3)-(-36*s15^3+63*s15^2*s45+99*s15*s45^2+
23*s45^3+36*s34*(s15+s45)^2+36*s12*(-2*s15^2+2*s15*s45+
s45^2))/(12*(-s15+s23-s45)^3)+
(3*s34*(s15+s45)^3+s45*(s15+s45)^3+s34^3*(3*s15+s45)+
3*s34^2*(3*s15^2+3*s15*s45+s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s34^2*(s15+s45)^3+
3*s34*s45*(s15+s45)^3+s45^2*(s15+s45)^3+
s34^3*(3*s15^2+3*s15*s45+s45^2))/(2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(12*s15*s45*(s15+s45)^2+
s34^3*(s15+3*s45)+3*s34*(s15+s45)^2*(s15+5*s45)+
6*s34^2*(s15^2+3*s15*s45+3*s45^2))/(4*(s12+s15-s34)*
(-s15+s23-s45)^3)-(3*s15^2*(s15+s45)^3+
3*s15*s34*(s15+s45)^3+3*s34^2*(s15+s45)^3+
s34^3*(s15^2+3*s15*s45+3*s45^2))/(2*(s12+s15-s34)^2*
(-s15+s23-s45)^3)+
(3*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(4*(-s15+s34)^2*
(s15-s23+s45)^2)-(9*s34^2*(s15+2*s45)+
4*s34*(3*s15^2+10*s15*s45+7*s45^2)+
3*s15*(s15^2+10*s15*s45+9*s45^2))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(15*s34^2*(s15+s45)+
s15*s45*(3*s15+10*s45)+2*s34*(6*s15^2+6*s15*s45+11*s45^2))/
(4*(s12-s34)*(s15-s23+s45)^2)+
(s15^2*s45^2*(-s15+5*s45)+s34^2*(s15+s45)^2*(-3*s15+7*s45)+
2*s34^3*(-s15^2+s45^2)+s15*s34*s45*(-3*s15^2+8*s15*s45+
11*s45^2))/(4*(s12-s34)^2*(-s15+s23-s45)^3)+
(4*s34^3*(s15+s45)+3*s34^2*(s15^2+s15*s45+3*s45^2)+
s15*s45*(s15^2-3*s15*s45+8*s45^2)+
s34*(3*s15^3-3*s15^2*s45+7*s15*s45^2+13*s45^3))/
(4*(s12-s34)*(-s15+s23-s45)^3)+
((-3*s15^2)/(s23*(s15-s23+s45)^3)+(3*s12*s15^2)/
(s23*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s12*s15^2)/(2*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^
3)+(3*s12*(s15-s45))/(2*(s15-s23-s34)*(s15-s23+s45)^
3)+(s15*s34^4)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s34^4*s45^2)/(2*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^4*s45^2)/(4*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(6*s15)/(s23*(s15-s23+s45)^2)-
(3*s12*s15)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s12*s15)/(2*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s15*s34^3)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s34^3*s45)/(3*s12^2*(s12-s34)^3*
(s15-s23+s45)^2)+(3*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s34*(s15^2-s34^2)*(s15+s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-3/(s23*(s15-s23+s45))-
(3*s15^2)/(4*s12*(s15-s34)^2*(s15-s23+s45))-
(11*s34^2)/(6*s12^2*(s12-s34)*(s15-s23+s45))+
(3*s15*(2*s12+s15))/(4*s12^2*(-s15+s34)*(s15-s23+s45))-
(s15*(s15^2+s15*s34-2*s34^2))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s15^2+2*s15*s34+6*s34^2)/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*s34^4)/(2*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45*(s34+s45)^2)/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(s34+s45)^3)/(s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s15^2*s34^4)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))-(s34^3*s45*(s34+3*s45))/
(2*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(5*s12+12*s15+5*s34+3*s45)/(12*s12^2*(s15-s23+s45))+
(5*s34^2*(-(s15*s34)+2*s15*s45+s34*s45))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(3*s34^2+2*s34*s45-s45^2)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(3*(s12*s45+s15*(s15+s45))^2)/(4*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(3*(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45)))/(4*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(3*(2*s12^3*(-s15+s45)+2*s12*s15*s45*(s15+s45)+
s15^2*(s15+s45)^2+s12^2*s45*(2*s15+s45)))/
(4*s12^2*(-s15+s34)*(s15-s23+s45)^3)-
(s34^2*(s34*s45+s15*(s34+s45))^2)/(3*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(3*(2*s12^2*s45+s15^2*(s15+s45)+
s12*s15*(s15+2*s45)))/(2*s12^2*(s15-s34)*(s15-s23+s45)^
2)+(s34^2*(-2*s15*(s15+s45)^2+s34*(s15+s45)^2+
s34^2*(s15+2*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(-5*s34^3+s15^2*s45+
s15*s34*(-2*s15+s45)-2*s34^2*(s15+4*s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*(s34^3-8*s15*s45*(s15+s45)+10*s34*s45*(s15+s45)+
2*s34^2*(4*s15+7*s45)))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34*(2*s15*(s34+4*s45)+
3*s34*(8*s34+9*s45)))/(12*s12^2*(s12-s34)*(s15-s23+s45)^
2)-(36*s12^2+18*s15^2+35*s15*s34+36*s34^2+22*s15*s45+
62*s34*s45+6*s45^2+s12*(36*s15+36*s34+49*s45))/
(12*s12^2*(s15-s23+s45)^2)+(s34^4-6*s15*s34^2*(s15+s45)+
2*s34^3*(s15+s45)-s45^2*(3*s15^2+4*s15*s45+s45^2)-
2*s34*s45*(4*s15^2+5*s15*s45+s45^2))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(-((5*s34-s45)*(s34+s45)^2)+
s15*(-4*s34^2+s34*s45+2*s45^2))/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(s34*(8*s15^2*s45^2+3*s34^3*(-s15+s45)+
s15*s34*s45*(13*s15+27*s45)+2*s34^2*(s15^2+12*s15*s45+
11*s45^2)))/(12*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(9*s15^3+36*s12^2*(s15+s45)+9*s15^2*(s34+2*s45)+
s15*(36*s34^2+46*s34*s45-2*s45^2)+
3*s45*(12*s34^2+5*s34*s45+s45^2)+s12*(9*s15^2+36*s15*s34+
54*s15*s45+36*s34*s45+23*s45^2))/(12*s12^2*
(s15-s23+s45)^3)-(6*s34^4-6*s34^3*(s15-2*s45)+
4*s15^2*s45^2+2*s15*s34*s45*(s15+15*s45)+
s34^2*(-5*s15^2+18*s15*s45+45*s45^2))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(2*s15*(s34+s45)^4+s45*(s34+s45)^4+
s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3))/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
5/4+(19*s15^3)/(24*(s12+s15-s34)^3)-
s15^2/(8*(s12+s15-s34)^2)-s15/(4*(s12+s15-s34))+
s15^2/(8*(-s15+s34)^2)-s15^3/(8*(s12+s15-s34)*(-s15+s34)^2)-
s15/(4*(-s15+s34))+s15^3/(4*(s12+s15-s34)^2*(-s15+s34))+
s45/(8*s12-8*s34-8*s45)-(3*s15^2*s34^2*(17*s15+21*s34))/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34^3*s45^3)/(4*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*s45^3)/(8*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s15^2*(-s15+s45)*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(19*s34^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(8*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)+(57*s15^2*s34^2)/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(9*s34^2*s45^2)/(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(19*s15*s34^2*(s15+s45)^2)/(8*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*s15^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/(8*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)+(s15-6*s45)/(4*(s15-s23+s45))-
((5*s12+4*s15)*s45)/(8*(-s15+s34)*(s15-s23+s45))+
(3*s15^2*(-s15+s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(19*s15^2*s34*(s15+s45))/
(8*(s12+s15-s34)^3*(s15-s23+s45))+(3*s15^3*(s15+s45))/
(8*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))-
(3*s15^3*(s15+s45))/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+(5*s45*(s15+s45)^2*(s34+s45)^2)/
(4*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(5*(s15+s45)^3*(s34+s45)^3)/(12*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(5*s45^3)/(12*(-s12+s34+s45)^3)+
(5*s45^2*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^3)+s45^2/(8*(-s12+s34+s45)^2)+
(5*s15^3*s34^3)/(4*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(7*s15^3*s34^3)/(8*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+
(3*s34^2*s45^2*(5*s34+2*s45))/(8*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(2*s15*s34-6*s15*s45-19*s34*s45)/
(8*(s12+s15-s34)*(s15-s23+s45))-
(29*s15*s34+11*s15*s45+10*s34*s45-9*s45^2)/
(8*(s12-s34-s45)*(s15-s23+s45))-
(s45*(-9*s15^2+9*s15*s45+7*s45^2))/(24*(s15-s23+s45)^3)+
(s45*(18*s15*s34+8*s15*s45+19*s34*s45+9*s45^2))/
(8*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2+6*s15*s45+18*s45^2)/(8*(s15-s23+s45)^2)-
((s15+s45)*(s34+s45)*(29*s15*s34+19*s15*s45+41*s34*s45+
21*s45^2))/(8*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*(s15^4-s15^2*s45^2))/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^2)+(s12^2*s45+s12*s15*s45+
s15^2*(-2*s15+s45))/(8*(-s15+s34)^2*(s15-s23+s45))-
(s15*s34*s45*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(s15-s23+s45)^2)-(s15*s45+s34*(s15+s45))^3/
(6*(s12-s34)^3*(-s15+s23-s45)^3)+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(8*(-s15+s34)^2*(s15-s23+s45)^3)+
(s15*s45+(s34*(41*s15+17*s45))/8)/((s12-s34)*(s15-s23+s45))-
(s15*(6*s15*(s15+s45)+s34*(4*s15+19*s45)))/
(8*(s12+s15-s34)^2*(s15-s23+s45))+
((s15+s45)*(6*s15^2*(s15+s45)+11*s34^2*(s15+2*s45)+
s15*s34*(6*s15+25*s45)))/(8*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)+(6*s34^2*(s15+5*s45)+
s34*s45*(29*s15+44*s45)-3*s15*(s15^2-2*s15*s45-3*s45^2))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)-
(s45*(s12*s45*(-3*s15+s45)+3*s15*(-2*s15^2-s15*s45+s45^2)))/
(8*(-s15+s34)*(s15-s23+s45)^3)-
(2*s15^2*(s15+s45)^3+2*s15*s34*(s15+s45)^3+
s34^2*(s15+s45)^2*(2*s15+21*s45)+
2*s34^3*(3*s15^2+7*s15*s45+5*s45^2))/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(2*s15^2*s45^2+s15*s34*s45*
(21*s15+11*s45)+s34^2*(19*s15^2+24*s15*s45+5*s45^2))/
(8*(s12-s34)^2*(s15-s23+s45)^2)+
(9*s34^2*(13*s15+5*s45)+s45*(27*s15^2+16*s15*s45-27*s45^2)+
s34*(84*s15^2+123*s15*s45+8*s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+(s12*s45*(-s15+6*s45)+
s15*(2*s15^2+2*s15*s45+9*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)-(7*s34^2*(s15+s45)^2*(3*s15+s45)+
s15^2*s45^2*(7*s15+5*s45)+2*s34^3*(11*s15^2+12*s15*s45+
5*s45^2)+s15*s34*s45*(21*s15^2+32*s15*s45+11*s45^2))/
(8*(s12-s34)^2*(-s15+s23-s45)^3)-
(s15*s45*(27*s15+10*s45)+3*s34^2*(41*s15+25*s45)+
2*s34*(42*s15^2+60*s15*s45+11*s45^2))/(8*(s12-s34)*
(s15-s23+s45)^2)+(s45^2*(s15+s45)^2*(10*s15+11*s45)+
s34*s45*(s15+s45)^2*(30*s15+43*s45)+s34^2*(s15+s45)^2*
(30*s15+53*s45)+s34^3*(41*s15^2+52*s15*s45+21*s45^2))/
(8*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(-2*s15*(s15+s45)^2*(-s15+2*s45)-6*s34^2*s45*(3*s15+4*s45)-
2*s34^3*(3*s15+10*s45)+s34*(s15^3-3*s15^2*s45-28*s15*s45^2-
24*s45^3))/(8*(s12+s15-s34)*(s15-s23+s45)^3)-
(8*s34^3*(11*s15+7*s45)+s15*s45*(17*s15^2+33*s15*s45+8*s45^2)+
3*s34^2*(53*s15^2+57*s15*s45+23*s45^2)+
s34*(51*s15^3+129*s15^2*s45+91*s15*s45^2+13*s45^3))/
(8*(s12-s34)*(-s15+s23-s45)^3)+
(-2*s34^3*(41*s15+18*s45)-3*s34^2*(53*s15^2+51*s15*s45+
15*s45^2)+s34*(-51*s15^3-129*s15^2*s45-70*s15*s45^2+
8*s45^3)+s45*(-17*s15^3-33*s15^2*s45+s15*s45^2+17*s45^3))/
(8*(s12-s34-s45)*(s15-s23+s45)^3)+
(-(s15*s34^3*(24*s15+23*s34))/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s34^4*s45^2)/(4*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^4*s45^2)/(8*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(19*(s15-s34)^2*s34^2*(s15+s45)^2)/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(15*s15*s34^3)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(s15*s34^3*s45)/
(6*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)+
(19*s15*(s15-s34)^2*s34*(s15+s45))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+s15^2/(8*s12*(s15-s34)^2*
(s15-s23+s45))+(s15*(2*s12+s15))/(8*s12^2*(s15-s34)*
(s15-s23+s45))-(19*s15^2*(s15-s34)^2)/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(11*s34^2)/(12*s12^2*(s12-s34)*(s15-s23+s45))-
(s34*(9*s15+5*s34))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(7*s15^2-3*s15*s34-4*s34^2))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(2*s12-12*s15+2*s34-3*s45)/(24*s12^2*(s15-s23+s45))-
(5*s45^2*(s34+s45)^2)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(5*s45*(s15+s45)*(s34+s45)^3)/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(5*(s15+s45)^2*(s34+s45)^4)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(5*s15^2*s34^4)/(4*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(7*s15^2*s34^4)/(8*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s34^3*s45*(7*s34+3*s45))/
(4*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(s34^2*(19*s15*s34+10*s15*s45+5*s34*s45))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(6*s12*s15+6*s15^2+46*s15*s34+
50*s12*s45+17*s15*s45+88*s34*s45-30*s45^2)/
(24*s12^2*(s15-s23+s45)^2)+
(s45*(7*s34^2-6*s34*s45-13*s45^2))/(24*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s34^2+3*s34*s45+3*s45^2)/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s12*s45+s15*(s15+s45))^2/(8*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(2*s12^2*s45+2*s12*s15*s45+
s15^2*(s15+s45))/(4*s12^2*(-s15+s34)*(s15-s23+s45)^2)-
(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45))/
(8*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(s34^2*(s34*s45+s15*(s34+s45))^2)/(6*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)-((s34+s45)^2*(s15*(47*s34-3*s45)+
10*s45*(7*s34+s45)))/(24*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(s34*(27*s34*(4*s34+s45)+
s15*(98*s34+8*s45)))/(24*s12^2*(s12-s34)*(s15-s23+s45)^
2)+(45*s34^3+s34*(31*s15-45*s45)*s45+3*(s15-10*s45)*
s45^2+s34^2*(73*s15+30*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+((-s15+s34)*(-19*s15^2*s45+
6*s15*s34*(9*s15+11*s45)+s34^2*(34*s15+41*s45)))/
(24*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(18*s34^3-9*s15^2*s45-46*s15*s34*s45+s34^2*(38*s15+93*s45))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-3*s15^3-9*s34*s45^2+51*s45^3-3*s15^2*(s34+2*s45)+
2*s15*s45*(-7*s34+11*s45)+s12*(3*s15^2-6*s15*s45-7*s45^2))/
(24*s12^2*(s15-s23+s45)^3)-(s12^2*s45*(-2*s15+s45)+
s15^2*(s15+s45)^2+2*s12*s15*(-s15^2+s45^2))/
(8*s12^2*(-s15+s34)*(s15-s23+s45)^3)+
(s15^2*(139*s34^2+50*s34*s45+4*s45^2)+
9*s34^2*(14*s34^2+20*s34*s45+5*s45^2)+
6*s15*s34*(51*s34^2+33*s34*s45+5*s45^2))/(24*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(s34*(s34^2*s45*(27*s34+22*s45)+
9*s15*s34*(5*s34^2+8*s34*s45+3*s45^2)+
s15^2*(50*s34^2+37*s34*s45+8*s45^2)))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(18*s34^4+19*s15^2*s45^2-
2*s15*s34*s45*(26*s15+57*s45)+2*s34^2*(5*s15^2+33*s15*s45+
51*s45^2))/(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s34*(19*s15^2*s45*(s15+s45)+3*s34^3*(3*s15+4*s45)+
s34^2*(4*s15^2+39*s15*s45+35*s45^2)-
s15*s34*(13*s15^2+70*s15*s45+57*s45^2)))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(12*(s34+s45)^2*(9*s34^2-3*s34*s45-7*s45^2)+
s15^2*(136*s34^2+44*s34*s45+s45^2)+
6*s15*(51*s34^3+25*s34^2*s45-11*s34*s45^2-8*s45^3))/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15*(s34+s45)^3*(31*s34+11*s45)+s45*(s34+s45)^3*
(63*s34+23*s45)+10*s15^2*(10*s34^3+12*s34^2*s45+
6*s34*s45^2+s45^3))/(24*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2))*tr5,473/144+
(599*s15^3)/(144*(s12+s15-s34)^3)-
(133*s15^2)/(48*(s12+s15-s34)^2)-
(11*s15)/(48*(s12+s15-s34))+(3*(-2*s15+s34))/(2*s23)-
s15^2/(8*(-s15+s34)^2)+s15^3/(8*(s12+s15-s34)*(-s15+s34)^2)+
(23*s15)/(8*(-s15+s34))-(13*s15^3)/(8*(s12+s15-s34)^2*
(-s15+s34))-(5*s15^2)/(4*(s12+s15-s34)*(-s15+s34))+
(3*s15^2)/(2*s23*(s23+s34))-(3*(-3*s15+s34))/(2*(s23+s34))+
(12*s15-12*s34-13*s45)/(8*(-s15+s23+s34))+
(3*s15^3*(-2*s12-2*s15+s34))/(2*s23*(-s15+s23-s45)^3)+
(3*s15^3*(s12+s15)^2)/(2*s23*(s23+s34)*(-s15+s23-s45)^3)-
(3*s15*(2*s12+6*s15-3*s34))/(2*s23*(-s15+s23-s45))+
(3*s15^2*(2*s12+3*s15))/(2*s23*(s23+s34)*(-s15+s23-s45))+
(3*s12*s45)/(2*(s23+s34)*(-s15+s23+s34))+
(3*s12^2*s45^3)/(2*(s23+s34)*(-s15+s23+s34)*
(-s15+s23-s45)^3)+(5*s12^2*s15^3)/(4*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^3)-((4*s12+s15)*s45^3)/
(8*s34*(s15-s23+s45)^3)+(s15^2*s45^3)/(2*(s12-s34)*s34*
(s15-s23+s45)^3)-(s34^3*s45^3)/(2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s12^2*s45^3)/(8*s34*(-s15+s34)*(s15-s23+s45)^3)-
(3*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)-(599*s34^3*(s15+s45)^3)/
(144*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(13*s15^3*(s15+s45)^3)/(8*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/(8*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)-
(3*s15^2*(4*s12+6*s15-3*s34))/(2*s23*(s15-s23+s45)^2)+
(3*s15^2*(s12^2+4*s12*s15+3*s15^2))/(2*s23*(s23+s34)*
(s15-s23+s45)^2)-(5*s12^2*s15^2)/(4*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+((5*s12-4*s15)*s45^2)/
(4*s34*(s15-s23+s45)^2)+(3*s34^2*s45^2)/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(s12^2*s45^2)/(4*s34*(-s15+s34)*(s15-s23+s45)^2)+
(3*s12*s45^2*(2*s12+s45))/(2*(s23+s34)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(599*s15*s34^2*(s15+s45)^2)/
(48*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(39*s15^3*(s15+s45)^2)/(8*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(3*s15^3*(s15+s45)^2)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(39*s15-230*s45)/(24*(s15-s23+s45))-((3*s12-5*s15)*s45)/
(4*s34*(s15-s23+s45))-(s12^2*s45)/(8*s34*(-s15+s34)*
(s15-s23+s45))+(5*s15^2*s45)/(4*s34*(-s12-s15+s34)*
(s15-s23+s45))-(599*s15^2*s34*(s15+s45))/
(48*(s12+s15-s34)^3*(s15-s23+s45))-(3*s15^3*(s15+s45))/
(8*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))+
(39*s15^3*(s15+s45))/(8*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+((s15-s34)*s45^2)/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)+((-s15+s34)*s45*(s15+s45)*(s34+s45))/
(2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
((-s15+s34)*(s15+s45)^2*(s34+s45)^2)/(4*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s15^2*(s15+s45)^2*(2*s15+s45))/
(2*(s23+s34)*(-s15+s23-s45)^3*(-s12+s34+s45))+
(3*s12*s45*(s12+2*s45))/(2*(s23+s34)*(-s15+s23+s34)*
(-s15+s23-s45))-(s34^2*s45^2*(3*s34+2*s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s45*(2*s15-s34+3*s45))/(2*(s12+s15-s34)*
(-s15+s23+s34))-(7*s15^2*(s15+s45)^2*(-2*s15+5*s45))/
(8*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)-
(s15^2*(6*s15+55*s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(3*s45*(s15*s34-s34^2+s15*s45))/
(2*(s12-s34)*(s15-s23+s45)^2)+
(3*s45^2*(s15^2+3*s15*s45+2*s45^2))/((s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s15*(9*s15^2+11*s15*s45+3*s45^2))/(2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))-
(3*s45*(s15^2+6*s15*s45+6*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(s45*(10*s12^2-35*s12*s45+26*s15*s45+38*s45^2))/
(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^2*(-9*s15^2+31*s15*s45+40*s45^2))/(4*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)-
(3*s15*(7*s15^3+13*s15^2*s45+7*s15*s45^2+s45^3))/
(2*(s23+s34)*(s15-s23+s45)^2*(-s12+s34+s45))-
(3*(s12*s45+s15*(-4*s15+s45)))/(2*(s23+s34)*(-s15+s23-s45))-
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(8*(-s15+s34)^2*(s15-s23+s45))-
(s15*(s34*(230*s15-369*s45)+234*s15*(s15+s45)))/
(48*(s12+s15-s34)^2*(-s15+s23-s45))-
((s15+s45)*(s34^2*(121*s15-478*s45)+s15*s34*(174*s15-425*s45)+
234*s15^2*(s15+s45)))/(48*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(36*s15^2+93*s15*s45+245*s45^2-
36*s12*(-2*s15+s45)-36*s34*(s15+s45))/
(24*(s15-s23+s45)^2)-
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(8*(-s15+s34)^2*(s15-s23+s45)^3)+
(3*s15*(s34-2*(2*s15+s45)))/(2*(s23+s34)*(-s12+s34+s45))+
(s45*(25*s12-13*(s15+3*s45)))/(8*(-s15+s23+s34)*
(-s15+s23-s45))-(3*(2*s12*s15*(s15-s45)+s12^2*s45+
s15*s45*(7*s15+3*s45)))/(2*(s23+s34)*(s15-s23+s45)^2)+
(37*s12*s45+2*s15*(-5*s15+18*s45))/(8*(-s15+s34)*
(s15-s23+s45))+(-(s34*(12*s15+s45))+s15*(48*s15+25*s45))/
(8*(s12-s34-s45)*(s15-s23+s45))+
(5*s12*s45^3-6*s45^3*(s15+s45)-5*s12^2*(s15^2-s15*s45+s45^2))/
(4*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(432*s15^3+1512*s15^2*s45+702*s15*s45^2+671*s45^3-
216*s34*(s15+s45)^2-216*s12*(-2*s15^2+2*s15*s45+s45^2))/
(144*(-s15+s23-s45)^3)+(-3*s15*s34*s45*(s15+s45)-
s15*s45^2*(3*s15+2*s45)+s34^3*(s15+3*s45)+
s34^2*(-s15^2+3*s45^2))/(2*(s12-s34)*(-s15+s23-s45)^3)+
(-78*s15^2*(s15+s45)^3-78*s15*s34*(s15+s45)^3+
s34^2*(s15+s45)^2*(-18*s15+581*s45)-
24*s34^3*(s15^2+3*s15*s45+3*s45^2))/(48*(s12+s15-s34)^2*
(-s15+s23-s45)^3)+((s15+s45)*(s34^3+5*s34^2*(s15+s45)+
2*s15*(6*s15^2+3*s15*s45-2*s45^2)+
s34*(-12*s15^2-5*s15*s45+4*s45^2)))/(4*(s12-s34-s45)*
(s15-s23+s45)^3)+(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)-(s34^2*(15*s15+13*s45)+
s15*(60*s15^2+61*s15*s45+5*s45^2)+
s34*(-39*s15^2-26*s15*s45+7*s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+(9*s12*s45^2*(-4*s15+s45)-
10*s12^2*(s15^2-s15*s45+s45^2)+3*s15*s45*
(-13*s15^2-2*s15*s45+11*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^3)+(s34*(31*s15+454*s45)-
18*(3*s15^2+34*s15*s45+12*s45^2))/(48*(s12+s15-s34)*
(-s15+s23-s45))+(10*s12^2*s45+2*s12*(6*s15-23*s45)*s45-
s15*(13*s15^2+33*s15*s45+92*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)-(3*(s12^2*(s15^2-s15*s45+s45^2)-
s12*(-2*s15^3+2*s15^2*s45+4*s15*s45^2+s45^3)+
s15*(s15^3+5*s15^2*s45+4*s15*s45^2+s45^3)))/
(2*(s23+s34)*(-s15+s23-s45)^3)+
(s34^2*(18*s15-66*s45)+s34*(30*s15^2+459*s15*s45+1028*s45^2)-
18*(-5*s15^3+30*s15^2*s45+47*s15*s45^2+12*s45^3))/
(48*(s12+s15-s34)*(s15-s23+s45)^2)+
(-12*s34^3*(s15+5*s45)-12*s34^2*(-s15^2+2*s15*s45+7*s45^2)-
6*(s15+s45)^2*(-13*s15^2+36*s15*s45+12*s45^2)+
s34*(72*s15^3+174*s15^2*s45+731*s15*s45^2+629*s45^3))/
(48*(s12+s15-s34)*(-s15+s23-s45)^3)+
((-3*(s12-2*s15+s34-3*s45))/(2*s12^2*(-s15+s23+s34))-
(3*s15)/(2*s23*(s23+s34)*(-s15+s23-s45))-
(3*(s12-4*s15+s34-s45))/(2*s12^2*(s23+s34))-
(3*s15^2)/(2*s23*(s15-s23+s45)^3)+(3*s15^2*(s12+s15))/
(2*s23*(s23+s34)*(s15-s23+s45)^3)-(5*s12*s15^2)/
(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
((5*s12-4*s15)*s45^2)/(8*s12*s34*(s15-s23+s45)^3)-
(s34^4*s45^2)/(2*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s12*s45^2)/(8*s34*(-s15+s34)*
(s15-s23+s45)^3)-(3*s12*s45^2)/(2*(s23+s34)*
(-s15+s23+s34)*(s15-s23+s45)^3)-
(599*(s15-s34)^2*s34^2*(s15+s45)^2)/(144*s12^2*
(s12+s15-s34)^3*(s15-s23+s45)^3)+(3*s45^2*(s15+s45)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s15)/(s23*(s15-s23+s45)^2)-(3*s15*(s12+2*s15))/
(2*s23*(s23+s34)*(s15-s23+s45)^2)+
(5*s12*s15)/(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
((3*s12^2-5*s12*s15+5*s15^2)*s45)/(4*s12^2*s34*
(s15-s23+s45)^2)-(5*s15^3*s45)/(4*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45)^2)-(s34^2*s45)/(2*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(s12*s45)/(8*s34*(-s15+s34)*(s15-s23+s45)^2)+
(3*s12*s45)/(2*(s23+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(599*s15*(s15-s34)^2*s34*(s15+s45))/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-3/(2*s23*(s15-s23+s45))-
s15^2/(8*s12*(s15-s34)^2*(s15-s23+s45))-
(599*s15^2*(s15-s34)^2)/(144*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(23*s12+12*s15))/(8*s12^2*(-s15+s34)*
(s15-s23+s45))+(s15*(191*s15^2-141*s15*s34-50*s34^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((-s15+s34)*s45*(s34+s45)^2)/(4*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+((s15-s34)*(s15+s45)*(s34+s45)^3)/
(4*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s34^3*s45*(2*s34+s45))/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(3*s45*(s15+s45)^2*(2*s15+5*s45))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(-599*s12+1677*s15-599*s34+864*s45)/(144*s12^2*
(s15-s23+s45))-(3*s15^3*(2*s15^2+3*s15*s45+s45^2))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3*(-s12+s34+s45))+
(3*s15^2*(9*s15^2+11*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45))+
(3*s15*(16*s15^2+15*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))-
(978*s15^2-996*s15*s34+383*s34^2+1944*s15*s45-648*s34*s45+
1296*s45^2)/(144*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3*(s15^3+9*s15^2*s45+18*s15*s45^2+10*s45^3))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(s12*s45+s15*(s15+s45))^2/(8*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45))/(8*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(5*s12^3*(s15-s45)+5*s12^2*s45^2-6*s12*s45^2*(s15+s45)+
6*s45^2*(s15+s45)^2)/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45)^3)+(3*(9*s15^2+7*s15*s45+s45^2-
2*s12*(2*s15+s45)))/(2*s12^2*(s23+s34)*(-s15+s23-s45))-
(3*(-4*s15*s34+s34^2+3*s15*(3*s15+s45)))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(3*(-4*s15*s34+s34^2+3*s15*(3*s15+s45)))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(s34*(s34+s45)*(s34*(s34-s45)-
s15*(s34+s45)))/(2*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(3*(s15^2+6*s15*s45+6*s45^2-s12*(s15+3*s45)))/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(35*s12^2*s45+24*s15^2*(s15+s45)+2*s12*s15*(5*s15+23*s45))/
(8*s12^2*(s15-s34)*(s15-s23+s45)^2)+
((-s15+s34)*(-599*s15^2*s45+1620*s15*s34*(s15+s45)+
s34^2*(308*s15+907*s45)))/(144*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(3*(s12^3*(s15-s45)+
s12^2*(s15^2+3*s15*s45+s45^2)-s12*s15*(2*s15^2+3*s15*s45+
s45^2)+s15^2*(2*s15^2+3*s15*s45+s45^2)))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3)-
(3*(s34^2-3*s34*(s15+s45)+3*(s15^2+3*s15*s45+2*s45^2)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(s45*(23*s12^2-12*s12*(2*s15+3*s45)+24*(s15^2+3*s15*s45+
2*s45^2)))/(8*s12^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*(s12^2*(s15+2*s45)-s12*(5*s15^2+5*s15*s45+s45^2)+
s15*(7*s15^2+8*s15*s45+2*s45^2)))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2)+(84*s15^3+s15^2*(-60*s34+36*s45)+
s15*(37*s34^2+10*s34*s45-3*s45^2)+
s34*(-13*s34^2-10*s34*s45+3*s45^2))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(10*s12^3*(s15-s45)+
12*s15^2*(s15+s45)^2+2*s12^2*s45*(-12*s15+5*s45)+
s12*s15*(-13*s15^2+10*s15*s45+23*s45^2))/(8*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(-216*s12^2+s12*(666*s15-216*s34+
1105*s45)-2*(864*s15^2-478*s15*s34+108*s34^2+
1360*s15*s45-943*s34*s45+324*s45^2))/
(144*s12^2*(s15-s23+s45)^2)+
(s34*(36*s34^3*(s15+2*s45)-s15^2*(90*s15^2+779*s15*s45+
689*s45^2)+2*s15*s34*(349*s15^2+1297*s15*s45+948*s45^2)-
s34^2*(644*s15^2+1887*s15*s45+1243*s45^2)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-12*s15^4+6*s15^3*(2*s34-s45)+s34*(s34+s45)^2*
(s34+3*s45)-2*s15^2*(5*s34^2+s34*s45-s45^2)+
3*s15*(s34^3-s34^2*s45-3*s34*s45^2-s45^3))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(-36*s34^4-36*s34^3*(s15+s45)+s34^2*(743*s15^2+3954*s15*s45+
3846*s45^2)-2*s34*(261*s15^3+2026*s15^2*s45+
2472*s15*s45^2+108*s45^3)+s45*(576*s15^3+1607*s15^2*s45+
648*s15*s45^2+216*s45^3))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(18*s34^3+s34^2*(580*s15+2919*s45)-
4*s34*(129*s15^2+947*s15*s45+162*s45^2)+
3*(72*s15^3+617*s15^2*s45+648*s15*s45^2+288*s45^3))/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(648*s15^3+1260*s15^2*s45+1535*s15*s45^2+216*s45^3+
216*s12^2*(s15+s45)+216*s34^2*(s15+s45)-
s34*(522*s15^2+1558*s15*s45+1743*s45^2)+
s12*(-648*s15^2-612*s15*s45-671*s45^2+216*s34*(s15+s45)))/
(144*s12^2*(s15-s23+s45)^3))*tr5,-89/24+(3*s15)/(2*s23)-
(3*s15^3)/(4*(s12+s15-s34)^3)+(3*s15^2)/(8*(s12+s15-s34)^2)+
(3*s15)/(8*(s12+s15-s34))-(3*s15^2)/(2*s23*(s23+s34))+
(3*s15^4)/(2*s23*(-s15+s23-s45)^3)-(3*s15^3*(s12+s15)^2)/
(2*s23*(s23+s34)*(-s15+s23-s45)^3)+(3*s12^2*s15^3)/
(2*s23*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(9*s15^2)/(2*s23*(-s15+s23-s45))+
(9*s15^2)/(2*(s23+s34)*(-s15+s23-s45))-
(3*s15^2*(2*s12+3*s15))/(2*s23*(s23+s34)*(-s15+s23-s45))+
(5*s45)/(4*(-s15+s23+s34))-(s12^2*s45^3)/(8*(-s15+s23+s34)^2*
(-s15+s23-s45)^3)-(3*s12^2*s15^3)/(4*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^3)-(3*s15^3*(s15+s45)^2)/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)+
(15*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(3*s34^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(3*s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s15-s23+s45)^3)+(9*s15^3)/(2*s23*(s15-s23+s45)^2)-
(3*s15^2*(s12^2+4*s12*s15+3*s15^2))/(2*s23*(s23+s34)*
(s15-s23+s45)^2)+(3*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s12^2*s15^2)/(4*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+(3*s15^3*(s15+s45))/
(2*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)-
(9*s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s12*s45^2*(s12+s15+s45))/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(3*s15^2)/(4*(-s15+s34)*(s15-s23+s45))-
(3*s15^3)/(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))+
(9*s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))-
(s45*(2*s12+2*s15-s34+s45))/(8*(-s15+s23+s34)^2)+
(9*s45*(s15+s45)^2*(s34+s45)^2)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^3*(s34+s45)^3)/
(4*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(3*s45^3)/(4*(-s12+s34+s45)^3)+(9*s45^2*(s15+s45)*(s34+s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^3)-
(3*s15^2*(-3*s15+s34-2*s45))/(2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s45^2)/(8*(-s12+s34+s45)^2)+(3*s15^3*(s15+s45)^3)/
(2*(s23+s34)*(-s15+s23-s45)^3*(-s12+s34+s45)^2)+
(3*s15^2*(s15+s45)^2*(4*s15+s45))/(2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s15^2*(-3*s15+s34-2*s45))/(2*(s23+s34)^2*(-s12+s34+s45))+
(3*s15*(-3*s15+s34-s45))/(2*(s23+s34)*(-s12+s34+s45))+
s45/(2*(-s12+s34+s45))-(3*s15^3*(s15+s45)^2)/
((s23+s34)*(-s15+s23-s45)^3*(-s12+s34+s45))+
(3*s15^3*(s15+s45)^3)/(2*(s23+s34)^2*(-s15+s23-s45)^3*
(-s12+s34+s45))+(3*s15^2*(s15+s45)^2*(4*s15+s45))/
(2*(s23+s34)^2*(s15-s23+s45)^2*(-s12+s34+s45))+
(3*s45^2*(s15+s45)^2*(s15+4*s45))/(2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(4*s15-2*s34+9*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))-(6*s15+25*s45)/(-8*s15+8*s23-8*s45)+
(s45*(-13*s12+10*s15+42*s45))/(8*(-s15+s23+s34)*
(-s15+s23-s45))+(3*(s15*(-2*s15+s34)+s12*s45))/
(2*(s23+s34)^2)+(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/
(2*(s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/(2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45)^2)-
(3*s15*(9*s15^2+8*s15*s45+s45^2))/(2*(s23+s34)*(-s15+s23-s45)*
(-s12+s34+s45))-(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45))-
(3*s15^2*(7*s15^2+10*s15*s45+3*s45^2))/(2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45))-
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*(-2*s15^2+s34*(s15-7*s45)+8*s15*s45+18*s45^2))/
(8*(s12+s15-s34)*(s15-s23+s45))-
(9*s15^2+10*s15*s45+20*s45^2)/(4*(s15-s23+s45)^2)+
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(12*s15^3+10*s15^2*s45+25*s15*s45^2+15*s45^3)/
(8*(-s15+s23-s45)^3)+(18*s15^2+10*s15*s45+3*s45^2+
2*s34*(-4*s15+s45))/(4*(s12-s34-s45)*(s15-s23+s45))+
(3*(s12^2*s45+2*s12*s45^2+s15^2*(-3*s15+s45)))/
(2*(s23+s34)^2*(-s15+s23-s45))+
(3*s45^2*(-s34+3*(s15+s45)))/(2*(s12+s15-s34)^2*
(-s15+s23+s34))-(3*(s12^2*s45+s12*s15*s45+
s15^2*(-s15+2*s45)))/(4*(-s15+s34)*(s15-s23+s45)^2)-
(s45*(s12^2+(s15+s45)^2+2*s12*(s15+2*s45)))/
(8*(-s15+s23+s34)^2*(-s15+s23-s45))+
(-36*s15^3-30*s15^2*s45+2*s15*s45^2+9*s45^3+
12*s34^2*(s15+s45)+2*s34*s45*(-2*s15+5*s45))/
(8*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(s15+s45)^2*(-2*s34*s45*(s15+s45)+2*s45^2*(s15+s45)+
s34^2*(2*s15+5*s45)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s45*(-6*s12^2-s15^2+30*s15*s45+
49*s45^2-s12*(s15+18*s45)))/(8*(-s15+s23+s34)*
(s15-s23+s45)^2)-(3*(s15+s45)*(12*s45^2*(s15+s45)+
3*s34^2*(s15+3*s45)+s34*(4*s15^2+2*s15*s45-8*s45^2)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*(6*s45^2*(s15+s45)+s34*(s15^2+2*s15*s45-2*s45^2)))/
(4*(s12+s15-s34)^2*(s15-s23+s45))+
(3*(2*s12*s15^2+s12^2*s45+s15*(3*s15^2-4*s15*s45-s45^2)))/
(2*(s23+s34)*(s15-s23+s45)^2)+
(9*s12*s15*s45^2+9*s15^2*s45*(s15+s45)+
3*s12^2*(s15^2-s15*s45+s45^2))/(4*(-s15+s34)*
(s15-s23+s45)^3)-(-18*s45^3*(s15+s45)+
s12*s45^2*(3*s15+5*s45)+6*s12^2*(s15^2-s15*s45+s45^2))/
(8*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*(s15^2*(s15^2-4*s15*s45-2*s45^2)+
s12^2*(s15^2-s15*s45+s45^2)+2*s12*s15*(s15^2-s15*s45+
s45^2)))/(2*(s23+s34)*(-s15+s23-s45)^3)+
(3*s45*(s12^2*s45^2-s12*s15*s45*(3*s15+s45)+
s15^2*(3*s15^2+3*s15*s45+s45^2)))/(2*(s23+s34)^2*
(-s15+s23-s45)^3)+(18*s15^3+12*s15^2*s45-7*s15*s45^2-
9*s45^3+s34*(-6*s15^2+4*s15*s45+s45^2))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*(2*s12^2*s45^2+s12*s45*(-s15^2-s15*s45+s45^2)+
s15^2*(-s15^2+5*s15*s45+3*s45^2)))/(2*(s23+s34)^2*
(s15-s23+s45)^2)-((s15+s45)^2*(-3*s15^3+s15*s45^2+
2*s45^3+2*s34^2*(-s15+s45)+s34*(3*s15^2-s15*s45+4*s45^2)))/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
((s15+s45)*(-36*s15^3-12*s15^2*s45+13*s15*s45^2+21*s45^3-
s34^2*(25*s15+7*s45)+2*s34*(12*s15^2-6*s15*s45+7*s45^2)))/
(8*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*(s15+s45)*(s15^3+s15^2*s45-5*s15*s45^2-5*s45^3+
2*s34^2*(s15+s45)+s34*(s15^2+6*s15*s45+8*s45^2)))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)-
((s15+s45)*(-12*s15^3-2*s15^2*s45+8*s15*s45^2+11*s45^3+
12*s34^2*(s15+s45)+s34*(-2*s15^2+8*s15*s45+23*s45^2)))/
(8*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*(2*s34^2*(s15+s45)+s34*(s15^2+10*s15*s45+12*s45^2)+
2*(s15^3-7*s15*s45^2-6*s45^3)))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+
((3*s15)/(2*s23*(s23+s34)*(-s15+s23-s45))+
(3*s15*(s12-3*s15+s34-s45))/(2*s12^2*(s23+s34)^2)-
(15*s45)/(4*s12^2*(-s15+s23+s34))+(3*s15*(-s12+3*s15+s45))/
(2*s12^2*(s23+s34)*(-s15+s23-s45))-(3*s15^2*(s12+s15))/
(2*s23*(s23+s34)*(s15-s23+s45)^3)+(3*s12*s15^2)/
(2*s23*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s12*s15^2)/(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^
3)+(s12*s45^2)/(8*(-s15+s23+s34)^2*(s15-s23+s45)^3)+
(3*(s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(21*s45^2*(s15+s45)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s45^2*(s15+s45)^4)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s15^2)/(4*s12*(s15-s34)*(s15-s23+s45)^2)+
(3*s15*(s12+2*s15))/(2*s23*(s23+s34)*(s15-s23+s45)^2)-
(3*s12*s15)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s12*s15)/(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s15*(s15-s34)^2*s34*(s15+s45))/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s45*(s12+s15+s45))/
(8*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(3*s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(3*s12+3*s15+3*s34-26*s45)/
(8*s12^2*(s15-s23+s45))+s45/(8*(-s15+s23+s34)^2*
(s15-s23+s45))-(3*s45^2*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s45*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^2*(s34+s45)^4)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(3*s15^4*(s15+s45)^2)/(2*s12^2*(s23+s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s15*s34)/(2*s12^2*(s23+s34)*
(-s12+s34+s45))+(9*s15^2*(2*s15+s45))/(2*s12^2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))-(3*s15^4*(s15+s45))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3*(-s12+s34+s45))+
(3*s15^4*(s15+s45)^2)/(2*s12^2*(s23+s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(3*s15^3*(4*s15+3*s45))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^2*(-s12+s34+s45))+
(21*s45*(s15+s45)^2*(s15+4*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(s15+s45)^3*(s15+5*s45))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))-
(3*s15*(-3*s12*s15+6*s15^2-2*s12*s45+6*s15*s45+s45^2))/
(2*s12^2*(s23+s34)^2*(-s15+s23-s45))-
(12*s15*s34-3*s34^2-8*s34*s45+s45^2)/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(63*s45*(s15^2+3*s15*s45+2*s45^2))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)^2*
(s15-s23+s45)^2*(-s12+s34+s45))-
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45)^2)-
(21*s45*(s34-3*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(3*(s12+s15)*(s12*(-s15+s45)+
s15*(s15+s45)))/(4*s12*(-s15+s34)*(s15-s23+s45)^3)+
(3*(s12^3*(s15-s45)+s12^2*s15*(s15-s45)+
s12*s15^2*(s15+s45)-s15^3*(s15+s45)))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^3)+(3*s34*(s15-7*s45)+63*s45*(s15+s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(3*s15*(-3*s15*s34+s34^2+3*s15*(2*s15+s45)))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(3*s15*(-3*s15*s34+s34^2+3*s15*(2*s15+s45)))/
(2*s12^2*(s23+s34)^2*(-s12+s34+s45))-
(3*(s12^3*s45^2+s12*s15^2*(s15+s45)^2-s15^3*(s15+s45)^2-
s12^2*s15*s45*(2*s15+s45)))/(2*s12^2*(s23+s34)^2*
(s15-s23+s45)^3)-(3*s15*(s12^2+s12*(2*s15+s45)-
s15*(3*s15+2*s45)))/(2*s12^2*(s23+s34)*(s15-s23+s45)^2)+
(3*s45*(3*s12-5*(2*s15+3*s45)))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(3*s45*(s34^2+6*(s15+s45)^2-
s34*(4*s15+3*s45)))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))-((s15+s45)*(6*s15^4-6*s15^3*s34+
6*s15^2*s34*(s34+s45)+7*s45*(s34+s45)^3+
2*s15*(s34+s45)^2*(s34+4*s45)))/(4*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(6*s12^3*(-s15+s45)-
18*s12*s45^2*(s15+s45)+30*s45^2*(s15+s45)^2+
s12^2*s45*(2*s15+5*s45))/(8*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^3)-(-29*s45*(s15+s45)+
2*s34*(9*s15+13*s45)+s12*(7*s15+15*s45))/
(4*s12^2*(s15-s23+s45)^2)+(-72*s15^3-12*s15*s34^2+
36*s15^2*(s34-s45)+s45*(s34^2-10*s34*s45-11*s45^2))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(12*s34^3-s34^2*(46*s15+5*s45)+s45^2*(10*s15+11*s45)-
6*s34*(-4*s15^2+4*s15*s45+s45^2))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*(s12^3*s45-2*s12^2*s15*s45-
2*s15^2*(2*s15^2+3*s15*s45+s45^2)+
s12*s15*(3*s15^2+4*s15*s45+s45^2)))/(2*s12^2*(s23+s34)^2*
(s15-s23+s45)^2)-(s45*(4*s12^2-9*s12*(s15+2*s45)+
15*(s15^2+4*s15*s45+3*s45^2)))/(4*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(16*s15^2*(s34-2*s45)+
38*s15*(s34-2*s45)*s45+(25*s34-41*s45)*s45^2+
s12*(8*s15^2+20*s15*s45+15*s45^2))/
(8*s12^2*(s15-s23+s45)^3)-
(3*(4*s34^3+s34^2*(4*s15+23*s45)-2*s34*(2*s15^2+23*s15*s45+
14*s45^2)+s45*(41*s15^2+84*s15*s45+42*s45^2)))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*(s15+s45)*(s45*(s15+s45)^3-s34^3*(2*s15+3*s45)+
s34^2*(3*s15^2+6*s15*s45+s45^2)-s34*(s15^3+4*s15^2*s45+
3*s15*s45^2+s45^3)))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(3*(2*s34^3*(s15+s45)+
s34^2*(2*s15^2+14*s15*s45+13*s45^2)+
s45*(7*s15^3+22*s15^2*s45+21*s15*s45^2+7*s45^3)-
s34*(3*s15^3+21*s15^2*s45+27*s15*s45^2+7*s45^3)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(12*s15^3*s34+s45*(s34+s45)^2*(12*s34+19*s45)-
12*s15^2*(s34^2-s34*s45-s45^2)+4*s15*(3*s34^3+7*s34^2*s45+
11*s34*s45^2+7*s45^3))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s34^2*(s15-4*s45)+
6*s34*(s15^2+8*s15*s45+6*s45^2)-9*(s15^3+8*s15^2*s45+
16*s15*s45^2+8*s45^3))/(8*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(-3*s34^3*(5*s15+7*s45)+
6*s34^2*(s15^2+6*s15*s45+4*s45^2)+
6*s45*(7*s15^3+24*s15^2*s45+24*s15*s45^2+8*s45^3)-
3*s34*(-3*s15^3+15*s15^2*s45+32*s15*s45^2+12*s45^3))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(48*s15^4+24*s15^2*s34^2-36*s15^3*(s34-s45)-
(13*s34-25*s45)*s45*(s34+s45)^2+s15*(-19*s34^3+s34^2*s45+
47*s34*s45^2+27*s45^3))/(8*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2))*tr5,-55/9+s15^2/(12*(-s15+s34)^2)-
s15^3/(12*(s12+s15-s34)*(-s15+s34)^2)+
(13*s15)/(12*(-s15+s34))-(7*s15^3)/(12*(s12+s15-s34)^2*
(-s15+s34))-s15^2/(2*(s12+s15-s34)*(-s15+s34))+
(13*s45)/(12*(s12-s45))+s45^2/(12*(s12-s45)^2)+
s45^2/(2*(s12-s45)*(s12-s34-s45))+
s45^3/(12*(s12-s45)^2*(s12-s34-s45))+
(5*(s15+s45))/(6*(-s15+s23-s45))-(s15^3*s34^2)/
(4*s12*(s12-s45)*(s15-s23+s45)^3)+
(s15^3*s34^2)/(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15^3*s45^2)/(4*s12*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*s12*s34^2*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((11*s12+15*s15)*s45^3)/(12*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(3*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(s34^2*s45^3)/(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(s12^2*s45^3)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)+
(3*s15^2*s45^2*(-s15+s45))/(4*(s12-s34)*s34*(s15-s23+s45)^3)-
(7*s15^2*s45*(s15+s45)^2)/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(7*s15*s45^2*(s15+s45)^2)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(7*s15^3*(s15+s45)^3)/(12*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(12*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)-(s45^3*(s15+s45)^3)/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^2*s34^2)/(2*s12*(s12-s45)*(s15-s23+s45)^2)-
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)-
((8*s12+7*s15)*s45^2)/(6*s34*(s15-s23+s45)^2)+
(s12^2*s45^2)/(2*s34*(-s15+s34)*(s15-s23+s45)^2)-
(7*s15^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)+(s15^3*(s15+s45)^2)/(4*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^2)+(s45^3*(s15+s45)^2)/
(4*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45))+
((5*s12+2*s15)*s45)/(12*s34*(s15-s23+s45))-
(s12^2*s45)/(4*s34*(-s15+s34)*(s15-s23+s45))+
(s15^3*(s15+s45))/(4*(s12+s15-s34)*(-s15+s34)^2*
(s15-s23+s45))+(7*s15^3*(s15+s45))/(4*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45))-(s45^3*(s15+s45))/
(4*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(7*s45^3)/(12*(s12-s45)*(-s12+s34+s45)^2)+
(7*s45^3*(s15+s45)^3)/(12*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(7*s45^3*(s15+s45)^2)/
(4*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(7*s45^3*(s15+s45))/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(5*s34+2*s45))/
(12*s12*(s15-s23+s45))-(s45*(8*s15+3*s45))/
(4*(s12-s34-s45)*(s15-s23+s45))-(s45^2*(11*s15+4*s45))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45^2*(9*s15+7*s45))/(4*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*(8*s34+7*s45))/(6*s12*(s15-s23+s45)^2)+
(s15*(3*s15+8*s45))/(4*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*(7*s15+9*s45))/(4*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^3*(11*s34+15*s45))/(12*s12*(s15-s23+s45)^3)+
(-s15^2+(19*s12*s45)/12+(5*s15*s45)/3)/((-s15+s34)*
(s15-s23+s45))+(s15^3+(11*s15^2*s45)/4)/
((s12+s15-s34)*(-s15+s34)*(s15-s23+s45))+
((19*s15*s34)/12+(5*s15*s45)/3-s45^2)/((s12-s45)*
(s15-s23+s45))+(s45^2*(8*s15^2+9*s15*s45+s45^2))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15^2+s15*s45+4*s45^2)/(6*(s15-s23+s45)^2)+
(s15^2*(s15^2+9*s15*s45+8*s45^2))/(2*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(12*(s12-s45)^2*(s15-s23+s45))+(-(s15^2*s45)+s45^3)/
(2*(s15-s23+s45)^3)-(18*s15^2*s34-2*s15*(-24*s15+s34)*s45+
31*s15*s45^2+s45^3)/(12*(s12-s45)*(s15-s23+s45)^2)-
(s15*(s15^2*s34+3*s15*(-5*s15+2*s34)*s45-12*s15*s45^2+3*s45^3))/
(12*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(12*(s12-s45)^2*(s15-s23+s45)^2)+
(s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(12*(s12-s45)^2*(s15-s23+s45)^3)+
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(12*(-s15+s34)^2*(s15-s23+s45))-
(s15*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^2*
(s15-s23+s45)^2)+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(12*(-s15+s34)^2*(s15-s23+s45)^3)-
((s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(3*(s12-s34)^2*(-s15+s23-s45)^3)-
(s45*(s15+s45)*(2*s45*(9*s15+7*s45)+s34*(11*s15+7*s45)))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((s15+s45)^2*(3*s45^2*(9*s15+7*s45)+3*s34*s45*(11*s15+7*s45)+
s34^2*(13*s15+7*s45)))/(12*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s15*(s15+s45)*(7*s15*(s15+s45)+
s34*(7*s15+11*s45)))/(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s15+s45)^2*(7*s15^2*(s15+s45)+7*s15*s34*(s15+s45)+
s34^2*(7*s15+13*s45)))/(12*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s45*(s12*s45*(6*s15+s45)+
3*s15*(s15^2-4*s15*s45-5*s45^2)))/(12*(-s15+s34)*
(s15-s23+s45)^3)+(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(12*(-s15+s34)^2*
(s15-s23+s45)^2)+(s15*(5*s15-9*s45)*s45-
5*s34*(-s15^2+s45^2))/(4*(s12-s34)*(s15-s23+s45)^2)+
(s45*(13*s15^2+15*s15*s45+6*s45^2)+
s34*(9*s15^2+17*s15*s45+12*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)-(s34*(12*s15^2+17*s15*s45+9*s45^2)+
s15*(s15^2+16*s15*s45+15*s45^2))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)-((s15+s45)*(6*s34^2*(-s15+s45)+
3*s15*s45*(-5*s15+9*s45)+s34*(-11*s15^2+8*s15*s45+
19*s45^2)))/(12*(s12-s34)*(-s15+s23-s45)^3)+
(2*s12*(s15-9*s45)*s45-s15*(s15^2+31*s15*s45+48*s45^2))/
(12*(-s15+s34)*(s15-s23+s45)^2)+
(-3*s34^2*(9*s15^2+21*s15*s45+11*s45^2)+
s34*(s15^3-36*s15^2*s45-87*s15*s45^2-50*s45^3)-
3*s45*(5*s15^3+9*s15^2*s45+7*s15*s45^2+3*s45^3))/
(12*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*(s15+s45)^2*(-s15+20*s45)+3*s34^2*(11*s15^2+21*s15*s45+
9*s45^2)+s34*(-2*s15^3+15*s15^2*s45+48*s15*s45^2+31*s45^3))/
(12*(s12+s15-s34)*(s15-s23+s45)^3)+
((s15^2*s34^3)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((8*s12^2+7*s12*s15+2*s15^2)*s45^2)/
(12*s12^2*s34*(s15-s23+s45)^3)+(s34^3*s45^2)/
(4*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(s12*s45^2)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)-
(s45^4*(s15+s45)^2)/(12*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)-((5*s12+2*s15)*s45)/
(12*s12*s34*(s15-s23+s45)^2)-(s15*s34^2*s45)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s12*s45)/(4*s34*(-s15+s34)*(s15-s23+s45)^2)+
(s15*(s34-21*s45)*s45)/(12*s12^2*(s12-s45)*(s15-s23+s45)^2)+
(s45^4*(s15+s45))/(6*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+s15^2/(12*s12*(s15-s34)^2*
(s15-s23+s45))+(s15*(13*s12+8*s15))/(12*s12^2*(-s15+s34)*
(s15-s23+s45))+(7*s15^2*(-s15+s34))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(2*s15+13*s34))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(13*(s15-s45))/(12*s12^2*
(s15-s23+s45))-(5*s45^3)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
s45^4/(12*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(7*s45^4*(s15+s45)^2)/(12*s12^2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(7*s45^4*(s15+s45))/(6*s12^2*(s12-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(7*s45^4)/(12*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*s45^2*(s34+2*s45))/
(12*s12^2*(s12-s45)^2*(s15-s23+s45)^2)+
(7*s45^2*(s34+2*s45))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(-s34+6*s45))/
(12*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(s45^3*(15*s15+8*s45))/(6*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(s45*(13*s34+20*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s34*(5*s15*s34-8*s15*s45-5*s34*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(s15*(s15-s34)*(7*s15*s34-3*s15*s45+
10*s34*s45))/(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*(-s15+s34)*(s15+s45)*(7*s15*s34-6*s15*s45+13*s34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s45^3*(15*s15^2+16*s15*s45+s45^2))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+
(s12*s45+s15*(s15+s45))^2/(12*s12*(s15-s34)^2*
(s15-s23+s45)^3)-(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45))/(12*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(s34*(s34*s45+s15*(s34+s45))^2)/(3*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(12*s12^2*(s12-s45)^2*(s15-s23+s45)^3)-
(16*s15^2-14*s15*s34+29*s15*s45+12*s34*s45-8*s45^2+
2*s12*(5*s15+6*s45))/(12*s12^2*(s15-s23+s45)^2)-
(s45*(3*s45^2*(8*s15+7*s45)+3*s34*s45*(9*s15+7*s45)+
s34^2*(10*s15+7*s45)))/(6*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+((17*s15-6*s45)*s45^2+
4*s34*s45*(5*s15+s45)+s34^2*(17*s15+10*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(17*s12^2*s45+16*s15^2*(s15+s45)+2*s12*s15*(6*s15+13*s45))/
(12*s12^2*(s15-s34)*(s15-s23+s45)^2)-
(-19*s15^2*s45+4*s15*s34*(5*s15+8*s45)+s34^2*(10*s15+17*s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(6*s15^2*s45^2+3*s34^3*(-s15+s45)+20*s34^2*s45*(s15+s45)+
s15*s34*s45*(9*s15+23*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(8*s15^3-9*s45^3+
s15*s45*(-18*s34+17*s45)+s15^2*(-20*s34+26*s45)-
2*s12*(s15^2+5*s15*s45-3*s45^2))/(12*s12^2*(s15-s23+s45)^
3)+(-3*s34^3*(10*s15+11*s45)+s34^2*(30*s15^2-40*s15*s45-
76*s45^2)+2*s34*s45*(26*s15^2+13*s15*s45-19*s45^2)+
6*s45^2*(3*s15^2+6*s15*s45+2*s45^2))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(36*s15^3*s34+10*s34^2*s45*(3*s34+5*s45)+
s15*s34*(33*s34^2-10*s34*s45-38*s45^2)+
s15^2*(-54*s34^2+10*s34*s45+6*s45^2))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(2*s12^2*s45*(-2*s15+s45)+8*s15^2*(s15+s45)^2+
s12*s15*(-s15^2+12*s15*s45+13*s45^2))/(12*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(7*s45^2*(s34^3+4*s34^2*s45+
6*s34*s45^2+4*s45^3)+2*s15*s45*(10*s34^3+37*s34^2*s45+
51*s34*s45^2+31*s45^3)+s15^2*(13*s34^3+46*s34^2*s45+
60*s34*s45^2+34*s45^3))/(12*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2))*tr5,
167/72-(599*s15^3)/(72*(s12+s15-s34)^3)+
(133*s15^2)/(24*(s12+s15-s34)^2)+
(11*s15)/(24*(s12+s15-s34))-(3*(-2*s15+s34))/s23-
(9*s15^2)/(8*(-s15+s34)^2)+(9*s15^3)/(8*(s12+s15-s34)*
(-s15+s34)^2)-(11*s15)/(4*(-s15+s34))+
s15^3/(2*(s12+s15-s34)^2*(-s15+s34))+
(9*s15^2)/(4*(s12+s15-s34)*(-s15+s34))-
(3*s15^2)/(s23*(s23+s34))+(3*(-3*s15+s34))/(s23+s34)+
(3*s15^3*(2*s12+2*s15-s34))/(s23*(-s15+s23-s45)^3)-
(3*s15^3*(s12+s15)^2)/(s23*(s23+s34)*(-s15+s23-s45)^3)+
(3*s15*(2*s12+6*s15-3*s34))/(s23*(-s15+s23-s45))-
(3*s15^2*(2*s12+3*s15))/(s23*(s23+s34)*(-s15+s23-s45))-
(3*s12*s45)/((s23+s34)*(-s15+s23+s34))+
(3*(-2*s15+s34-3*s45)*s45)/((s12+s15-s34)*(-s15+s23+s34))-
(3*s12^2*s45^3)/((s23+s34)*(-s15+s23+s34)*(-s15+s23-s45)^3)-
(5*s12^2*s15^3)/(2*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+((4*s12+s15)*s45^3)/
(4*s34*(s15-s23+s45)^3)-(s15^2*s45^3)/((s12-s34)*s34*
(s15-s23+s45)^3)+(s34^3*s45^3)/((s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s12^2*s45^3)/(4*s34*(-s15+s34)*
(s15-s23+s45)^3)+(3*s45^3*(s15+s45)^2)/
((s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(599*s34^3*(s15+s45)^3)/(72*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(2*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45)^3)+(9*s15^3*(s15+s45)^3)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^3)+
(3*s15^2*(4*s12+6*s15-3*s34))/(s23*(s15-s23+s45)^2)-
(3*s15^2*(s12^2+4*s12*s15+3*s15^2))/(s23*(s23+s34)*
(s15-s23+s45)^2)+(5*s12^2*s15^2)/(2*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+((-5*s12+4*s15)*s45^2)/
(2*s34*(s15-s23+s45)^2)-(3*s34^2*s45^2)/
((s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(s12^2*s45^2)/(2*s34*(-s15+s34)*(s15-s23+s45)^2)-
(3*s12*s45^2*(2*s12+s45))/((s23+s34)*(-s15+s23+s34)*
(s15-s23+s45)^2)-(599*s15*s34^2*(s15+s45)^2)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(27*s15^3*(s15+s45)^2)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(s12^2*s45)/(4*s34*(-s15+s34)*(s15-s23+s45))-
(5*s15^2*s45)/(2*s34*(-s12-s15+s34)*(s15-s23+s45))+
(599*s15^2*s34*(s15+s45))/(24*(s12+s15-s34)^3*
(s15-s23+s45))-(27*s15^3*(s15+s45))/(8*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))-(3*s15^3*(s15+s45))/
(2*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))+
((-s15+s34)*s45^2)/(2*(s15-s23+s45)*(-s12+s34+s45)^2)-
((-s15+s34)*s45*(s15+s45)*(s34+s45))/((s15-s23+s45)^2*
(-s12+s34+s45)^2)+((-s15+s34)*(s15+s45)^2*(s34+s45)^2)/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s15^2*(s15+s45)^2*(2*s15+s45))/((s23+s34)*(-s15+s23-s45)^3*
(-s12+s34+s45))-(3*s12*s45*(s12+2*s45))/
((s23+s34)*(-s15+s23+s34)*(-s15+s23-s45))+
(s34^2*s45^2*(3*s34+2*s45))/((s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(-3*s15+3*s34+(13*s45)/4)/
(-s15+s23+s34)+(s15^2*(s15+s45)^2*(5*s15+37*s45))/
(8*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)+
(5*(-15*s15+46*s45))/(12*(s15-s23+s45))+
(s15^2*(41*s15+73*s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(2*s15*(9*s15-13*s45)-17*s12*s45)/
(8*(-s15+s34)*(s15-s23+s45))+
(3*s45*(s15*s34-s34^2+s15*s45))/((s12-s34)*(s15-s23+s45)^2)-
(3*s12*s45-5*s15*s45)/(-2*s15*s34+2*s23*s34-2*s34*s45)-
(6*s45^2*(s15^2+3*s15*s45+2*s45^2))/((s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15*(9*s15^2+11*s15*s45+3*s45^2))/((s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))+
(3*s45*(s15^2+6*s15*s45+6*s45^2))/((s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(s15^2*(7*s15^2+30*s15*s45+23*s45^2))/(2*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)+
(s45*(10*s12^2-35*s12*s45+26*s15*s45+38*s45^2))/
(4*(-s15+s23+s34)*(s15-s23+s45)^2)+
(42*s15^2-31*s15*s34+402*s15*s45-454*s34*s45+216*s45^2)/
(24*(s12+s15-s34)*(-s15+s23-s45))+
(3*s15*(7*s15^3+13*s15^2*s45+7*s15*s45^2+s45^3))/
((s23+s34)*(s15-s23+s45)^2*(-s12+s34+s45))+
(3*(s12*s45+s15*(-4*s15+s45)))/((s23+s34)*(-s15+s23-s45))-
(9*(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45)))/
(8*(-s15+s34)^2*(s15-s23+s45))+
(s15*(s34*(230*s15-369*s45)+36*s15*(s15+s45)))/
(24*(s12+s15-s34)^2*(-s15+s23-s45))+
(-105*s15^2-396*s15*s45-694*s45^2+72*s12*(-2*s15+s45)+
72*s34*(s15+s45))/(24*(s15-s23+s45)^2)-
(9*s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(8*(-s15+s34)^2*(s15-s23+s45)^3)-
(3*s15*(s34-2*(2*s15+s45)))/((s23+s34)*(-s12+s34+s45))+
(s45*(-25*s12+13*(s15+3*s45)))/(4*(-s15+s23+s34)*
(-s15+s23-s45))+(3*(2*s12*s15*(s15-s45)+s12^2*s45+
s15*s45*(7*s15+3*s45)))/((s23+s34)*(s15-s23+s45)^2)+
(s34*(12*s15+s45)-s15*(48*s15+25*s45))/(4*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(s34^2*(121*s15-478*s45)+
36*s15^2*(s15+s45)-s15*s34*(24*s15+623*s45)))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s15*s34*s45*(s15+s45)+s15*s45^2*(3*s15+2*s45)-
s34^3*(s15+3*s45)+s34^2*(s15^2-3*s45^2))/
((s12-s34)*(-s15+s23-s45)^3)+
(-5*s12*s45^3+6*s45^3*(s15+s45)+5*s12^2*(s15^2-s15*s45+
s45^2))/(2*(-s15+s23+s34)*(-s15+s23-s45)^3)-
(432*s15^3+1215*s15^2*s45+999*s15*s45^2+968*s45^3-
216*s34*(s15+s45)^2-216*s12*(-2*s15^2+2*s15*s45+s45^2))/
(72*(-s15+s23-s45)^3)+(12*s15^2*(s15+s45)^3+
12*s15*s34*(s15+s45)^3-s34^2*(s15+s45)^2*(48*s15+647*s45)+
24*s34^3*(s15^2+3*s15*s45+3*s45^2))/(24*(s12+s15-s34)^2*
(-s15+s23-s45)^3)-((s15+s45)*(s34^3+5*s34^2*(s15+s45)+
2*s15*(6*s15^2+3*s15*s45-2*s45^2)+
s34*(-12*s15^2-5*s15*s45+4*s45^2)))/(2*(s12-s34-s45)*
(s15-s23+s45)^3)+
(9*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)+(s34^2*(15*s15+13*s45)+
s15*(60*s15^2+61*s15*s45+5*s45^2)+
s34*(-39*s15^2-26*s15*s45+7*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(s12*(39*s15-7*s45)*s45^2+
20*s12^2*(s15^2-s15*s45+s45^2)-3*s15*s45*
(-4*s15^2+7*s15*s45+11*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^3)+(-20*s12^2*s45+s12*s45*(-13*s15+24*s45)+
s15*(4*s15^2+40*s15*s45+81*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)+(3*(s12^2*(s15^2-s15*s45+s45^2)-
s12*(-2*s15^3+2*s15^2*s45+4*s15*s45^2+s45^3)+
s15*(s15^3+5*s15^2*s45+4*s15*s45^2+s45^3)))/
((s23+s34)*(-s15+s23-s45)^3)+
(6*s34^2*(-3*s15+11*s45)-s34*(36*s15^2+669*s15*s45+
1232*s45^2)+3*(s15^3+110*s15^2*s45+181*s15*s45^2+72*s45^3))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)+
(12*s34^3*(s15+5*s45)+12*(s15+s45)^2*(-s15^2+7*s15*s45+
6*s45^2)+12*s34^2*(-s15^2+2*s15*s45+7*s45^2)-
s34*(39*s15^3+273*s15^2*s45+1028*s15*s45^2+794*s45^3))/
(24*(s12+s15-s34)*(-s15+s23-s45)^3)+
((3*(s12-2*s15+s34-3*s45))/(s12^2*(-s15+s23+s34))+
(3*s15)/(s23*(s23+s34)*(-s15+s23-s45))+
(3*(s12-4*s15+s34-s45))/(s12^2*(s23+s34))+
(3*s15^2)/(s23*(s15-s23+s45)^3)-(3*s15^2*(s12+s15))/
(s23*(s23+s34)*(s15-s23+s45)^3)+(5*s12*s15^2)/
(2*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
((5*s12-4*s15)*s45^2)/(4*s12*s34*(s15-s23+s45)^3)+
(s34^4*s45^2)/(s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s12*s45^2)/(4*s34*(-s15+s34)*
(s15-s23+s45)^3)+(3*s12*s45^2)/((s23+s34)*
(-s15+s23+s34)*(s15-s23+s45)^3)+
(599*(s15-s34)^2*s34^2*(s15+s45)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(3*s45^2*(s15+s45)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(6*s15)/(s23*(s15-s23+s45)^2)+(3*s15*(s12+2*s15))/
(s23*(s23+s34)*(s15-s23+s45)^2)-(5*s12*s15)/
(2*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)-
((3*s12^2-5*s12*s15+5*s15^2)*s45)/(2*s12^2*s34*
(s15-s23+s45)^2)+(5*s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45)^2)+(s34^2*s45)/(s12^2*(s12-s34)*
(s15-s23+s45)^2)-(s34^3*s45)/(s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(s12*s45)/(4*s34*(-s15+s34)*(s15-s23+s45)^2)-
(3*s12*s45)/((s23+s34)*(-s15+s23+s34)*(s15-s23+s45)^2)-
(599*s15*(s15-s34)^2*s34*(s15+s45))/(36*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+3/(s23*(s15-s23+s45))-
(9*s15^2)/(8*s12*(s15-s34)^2*(s15-s23+s45))+
(s15*(22*s12+13*s15))/(8*s12^2*(s15-s34)*(s15-s23+s45))+
(599*s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(-481*s15^2+381*s15*s34+100*s34^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(599*s12-1461*s15+599*s34-864*s45)/(72*s12^2*
(s15-s23+s45))+((s15-s34)*s45*(s34+s45)^2)/
(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((-s15+s34)*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^3*s45*(2*s34+s45))/
(s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15^3*(2*s15^2+3*s15*s45+s45^2))/(s12^2*(s23+s34)*
(s15-s23+s45)^3*(-s12+s34+s45))-
(3*s15^2*(9*s15^2+11*s15*s45+3*s45^2))/(s12^2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45))-
(3*s15*(16*s15^2+15*s15*s45+3*s45^2))/(s12^2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))+
(1059*s15^2-780*s15*s34+383*s34^2+1944*s15*s45-648*s34*s45+
1296*s45^2)/(72*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(3*(s15^3+9*s15^2*s45+18*s15*s45^2+10*s45^3))/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(9*(s12*s45+s15*(s15+s45))^2)/(8*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(9*(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45)))/(8*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(-5*s12^2*s45^2+5*s12^3*(-s15+s45)+6*s12*s45^2*(s15+s45)-
6*s45^2*(s15+s45)^2)/(2*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^3)-(3*(9*s15^2+7*s15*s45+s45^2-
2*s12*(2*s15+s45)))/(s12^2*(s23+s34)*(-s15+s23-s45))+
(3*(-4*s15*s34+s34^2+3*s15*(3*s15+s45)))/
(s12^2*(s12-s34-s45)*(s15-s23+s45))-
(3*(-4*s15*s34+s34^2+3*s15*(3*s15+s45)))/(s12^2*(s23+s34)*
(-s12+s34+s45))+(s34*(s34+s45)*(s34*(s34-s45)-
s15*(s34+s45)))/(s12^2*(s12-s34)*(s15-s23+s45)^3)-
(3*(s15^2+6*s15*s45+6*s45^2-s12*(s15+3*s45)))/
(s12^2*(s15-s23-s34)*(s15-s23+s45))+
(12*s12^2*s45+13*s15^2*(s15+s45)+s12*s15*(9*s15+23*s45))/
(4*s12^2*(-s15+s34)*(s15-s23+s45)^2)+
(216*s12^2+1530*s15^2+216*s12*s34+216*s34^2+2324*s15*s45+
648*s45^2-49*s12*(18*s15+31*s45)-4*s34*(293*s15+575*s45))/
(72*s12^2*(s15-s23+s45)^2)-
((-s15+s34)*(-599*s15^2*s45+2016*s15*s34*(s15+s45)+
s34^2*(308*s15+907*s45)))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s12^2*(26*s15-9*s45)*s45+
20*s12^3*(-s15+s45)-13*s15^2*(s15+s45)^2+
4*s12*s15*(s15^2-5*s15*s45-6*s45^2))/(8*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(13*s34^3+s34^2*(-37*s15+10*s45)+
s34*(60*s15^2-10*s15*s45-3*s45^2)+
3*s15*(-28*s15^2-12*s15*s45+s45^2))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*(s12^3*(s15-s45)+
s12^2*(s15^2+3*s15*s45+s45^2)-s12*s15*(2*s15^2+3*s15*s45+
s45^2)+s15^2*(2*s15^2+3*s15*s45+s45^2)))/
(s12^2*(s23+s34)*(s15-s23+s45)^3)+
(3*(s34^2-3*s34*(s15+s45)+3*(s15^2+3*s15*s45+2*s45^2)))/
(s12^2*(s12+s15-s34)*(-s15+s23+s34))-
(s45*(23*s12^2-12*s12*(2*s15+3*s45)+24*(s15^2+3*s15*s45+
2*s45^2)))/(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*(s12^2*(s15+2*s45)-s12*(5*s15^2+5*s15*s45+s45^2)+
s15*(7*s15^2+8*s15*s45+2*s45^2)))/(s12^2*(s23+s34)*
(s15-s23+s45)^2)+(s34*(-36*s34^3*(s15+2*s45)+
s15^2*(90*s15^2+779*s15*s45+689*s45^2)+
s34^2*(743*s15^2+2085*s15*s45+1342*s45^2)-
s15*s34*(797*s15^2+2792*s15*s45+1995*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(12*s15^4+6*s15^3*(-2*s34+s45)-s34*(s34+s45)^2*
(s34+3*s45)+2*s15^2*(5*s34^2+s34*s45-s45^2)+
3*s15*(-s34^3+s34^2*s45+3*s34*s45^2+s45^3))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(36*s34^4+36*s34^3*(s15+s45)-s34^2*(1040*s15^2+4944*s15*s45+
4539*s45^2)-s45*(576*s15^3+1607*s15^2*s45+648*s15*s45^2+
216*s45^3)+s34*(522*s15^3+4448*s15^2*s45+5340*s15*s45^2+
216*s45^3))/(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(18*s34^3+s34^2*(796*s15+3333*s45)-
2*s34*(69*s15^2+1705*s15*s45+324*s45^2)+
3*(72*s15^3+551*s15^2*s45+648*s15*s45^2+288*s45^3))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(549*s15^3+1062*s15^2*s45+1436*s15*s45^2+216*s45^3+
216*s12^2*(s15+s45)+216*s34^2*(s15+s45)-
s34*(621*s15^2+2152*s15*s45+2238*s45^2)+
s12*(-549*s15^2-810*s15*s45-968*s45^2+216*s34*(s15+s45)))/
(72*s12^2*(s15-s23+s45)^3))*tr5,
-599/72+(-s15/4+3*s23)/(s12+s23-s45)+
(3*s15*s34)/((s12+s23)*(s12+s23-s45))-
(3*s15^3*(s12+2*s15-2*s34))/(s23*(-s15+s23-s45)^3)-
(3*s15^3*(-s15+s34)^2)/(s23*(s12+s23)*(-s15+s23-s45)^3)+
(3*s15^3*s34^2)/((s12+s23)*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*s15*(-s15+s34)^2)/(s23*(s12+s23)*(-s15+s23-s45))+
(3*s15*s34*(2*s15+s34))/((s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))+(3*(-3*s15+s34-4*s45)*s45)/
((s12+s23)*(s12+s15-s34))+(11*s45)/(4*(s12-s45))+
(11*s45)/(24*(s12-s34-s45))+(9*s45^2)/(8*(s12-s45)^2)+
(9*s45^2)/(4*(s12-s45)*(s12-s34-s45))+
(9*s45^3)/(8*(s12-s45)^2*(s12-s34-s45))-
(3*s15^3*(s15+s45)^2)/((s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))-(s15^3*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45)^3)-(5*s15^3*s34^2)/(2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)-
(s15^2*s34^2*(2*s15+3*s34))/((s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s15^3*s45^2)/(s12*(s12-s34)*
(s15-s23+s45)^3)-(s34^2*(-s15+s34-s45)*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(9*s45^3*(s15+s45)^3)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(6*s15^2*(-s15+s34))/
(s23*(s15-s23+s45)^2)-(6*s15^2*(-s15+s34)^2)/
(s23*(s12+s23)*(s15-s23+s45)^2)+(s15^2*(5*s34-4*s45))/
(2*s12*(s15-s23+s45)^2)+(s15^2*s34^2)/(2*s12*(s12-s45)*
(s15-s23+s45)^2)+(3*s15^2*s34*(s15+2*s34))/
((s12+s23)*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^2*(-38*s15+35*s34-26*s45))/(4*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s15^2*s34^2)/((s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15^2*s34^2)/((s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s34*(-s15+s34-s45)*(s15+s45))/
((s12+s15-s34)^2*(s15-s23+s45)^2)+(27*s45^3*(s15+s45)^2)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*(3*s34-5*s45))/(2*s12*(s15-s23+s45))-
(s15*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45))-
(5*s15*s34^2)/(2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45))+
(5*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))-
(27*s45^3*(s15+s45))/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(s15-s34+s45))/
(2*(s12+s15-s34)^2*(-s15+s23-s45))-
(3*s15*(3*s15-s34+s45))/((s12+s23-s45)*(s12-s34-s45))-
(599*s45*(s15+s45)^2*(s34+s45)^2)/(24*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(599*(s15+s45)^3*(s34+s45)^3)/
(72*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(599*s45^3)/(72*(-s12+s34+s45)^3)-
(599*s45^2*(s15+s45)*(s34+s45))/(24*(s15-s23+s45)*
(-s12+s34+s45)^3)-(133*s45^2)/(24*(-s12+s34+s45)^2)-
s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34^3)/((s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s45^3*(s15+s45)^3)/(2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s45^3*(s15+s45)^2)/
(2*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45))/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(4*s34+s45))/
(4*s12*(s15-s23+s45)^3)-(3*s45^2*(s15+s45)^2*(s15+2*s45))/
((s12+s23)*(s12+s15-s34)*(-s15+s23-s45)^3)+
(3*(s23+4*s45))/(s12+s23)-(s45^2*(s15+s45)^2*(37*s15+5*s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s45^2*(73*s15+41*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(-72*s12+397*s45)/(24*(s15-s23+s45))+
(3*s15*(-s34^2+s15*s45+s34*s45))/((s12-s34)*
(s15-s23+s45)^2)+(-3*s12*s15+6*s12*s45+6*s15*s45+
3*s34*s45-(74*s45^2)/3)/(s15-s23+s45)^2+
(17*s15*s34+26*s15*s45-18*s45^2)/(8*(s12-s45)*
(s15-s23+s45))-(3*(s15*s34+s15*s45-5*s45^2))/
((s12+s23)*(-s15+s23-s45))-
(6*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s15*(6*s15^2+6*s15*s45+s45^2))/((s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))+
(s45^2*(23*s15^2+30*s15*s45+7*s45^2))/(2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s45*(3*s15^2+11*s15*s45+9*s45^2))/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))+(-216*s15^2+454*s15*s34-317*s15*s45+
31*s34*s45+219*s45^2)/(24*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-369*s15*s34+266*s15*s45+230*s34*s45+865*s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(7*s15^2*s34+33*s15^2*s45-39*s15*s34*s45+21*s15*s45^2-
12*s45^3))/(8*(s12-s45)*(s15-s23+s45)^3)+
(-24*s15^2*s34+s15*(-81*s15+13*s34)*s45-40*s15*s45^2-4*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)+
(9*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(8*(s12-s45)^2*(s15-s23+s45))+
(3*(s15^2*(s15-2*s34)+s15*(-3*s15+2*s34)*s45-8*s15*s45^2+
2*s45^3))/((s12+s23)*(s15-s23+s45)^2)-
(3*s15*(s15^2*(-s15+s34)+2*s15*(s15-3*s34)*s45+3*s15*s45^2+
6*s45^3))/((s12+s23)*(-s15+s23-s45)^3)-
(3*s45*(s15^3+7*s15^2*s45+13*s15*s45^2+7*s45^3))/
((s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
(9*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^2)+
(9*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^3)+
(s15^3*(5*s34-6*(s15+s45)))/(2*(s12+s23-s45)*
(-s15+s23-s45)^3)+(s15*(25*s34-13*(3*s15+s45)))/
(4*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^2+37*s15*s45+48*s45^2-s34*(s15+12*s45))/
(4*(s12+s15-s34)*(-s15+s23-s45))-
((s15+s45)*(s34^2*(-478*s15+121*s45)+3*s34*s45*
(-127*s15+472*s45)+s45^2*(133*s15+1331*s45)))/
(24*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(216*s15^3+s34^2*(66*s15-18*s45)+363*s15^2*s45-110*s15*s45^2-
868*s45^3+s34*(-132*s15^2+177*s15*s45-314*s45^2))/
(24*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15*s34*s45*(s15+s45)-s34^3*(3*s15+s45)+
s15^2*s45*(2*s15+3*s45)+s34^2*(-3*s15^2+s45^2))/
((s12-s34)*(-s15+s23-s45)^3)+
(6*s15^3-6*s15^2*s45+6*s15*s45^2-(148*s45^3)/9+
3*s12*(s15^2-s15*s45+s45^2)+3*s34*(-2*s15^2+2*s15*s45+
s45^2))/(-s15+s23-s45)^3+(599*s45^3*(s15+s45)^2+
2*s34*s45*(s15+s45)^2*(-6*s15+593*s45)+s34^2*(s15+s45)^2*
(24*s15+623*s45)+24*s34^3*(3*s15^2+3*s15*s45+s45^2))/
(24*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
((s15+s45)*(s34^3+s34^2*(5*s15+8*s45)+
6*s45*(s15^2+3*s15*s45+2*s45^2)-s34*(5*s15^2+19*s15*s45+
14*s45^2)))/(2*(s12+s15-s34)*(-s15+s23-s45)^3)+
(s34^2*(13*s15+15*s45)-s34*(11*s15^2+48*s15*s45+39*s45^2)+
2*(s15^3+19*s15^2*s45+48*s15*s45^2+30*s45^3))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(-72*s15^4-117*s15^3*s45+9*s15^2*s45^2+692*s15*s45^3+
638*s45^4-12*s34^3*(5*s15+s45)+12*s34^2*(-7*s15^2+s15*s45+
4*s45^2)+s34*(75*s15^3+189*s15^2*s45+788*s15*s45^2+
674*s45^3))/(24*(s12-s34-s45)*(s15-s23+s45)^3)+
(6/s12^2+(3*s15*s34)/(s12^2*(s12+s23)*(s12+s23-s45))+
(5*s15*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45))+
(14*s15^2)/(s12^2*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^2*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))-(3*s15^2*(s12+s15-s34))/
(s12*s23*(s15-s23+s45)^3)-(5*s15^4)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^3)-(3*s15^4*s34)/(s12^2*(s12+s23)*
(s12+s23-s45)*(s15-s23+s45)^3)-(5*s15^4*s34)/
(2*s12^2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45)^3)-
(s15*s34^3*(s15+2*s34))/(s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s15^4*(s15+s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(9*s45^4*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15*(s15-s34))/
(s12*s23*(s15-s23+s45)^2)+(s15*s34^2)/(s12^2*(s12-s34)*
(s15-s23+s45)^2)+(43*s15^3)/(4*s12^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(9*s15^3*s34)/(s12^2*(s12+s23)*
(s12+s23-s45)*(s15-s23+s45)^2)+(15*s15^3*s34)/
(2*s12^2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*s34^3)/(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^
2)+(9*s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^2)+
(599*s12-450*s15+599*s34-1095*s45)/(72*s12^2*
(s15-s23+s45))+(5*s15*s34)/(2*s12^2*(s12-s45)*
(s15-s23+s45))-(15*s15^2*s34)/(2*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45))-
(5*s45^3)/(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(9*s45^4)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+((s15-s34)^2*s34*(s15+s45)*
(s15-s34+s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s15*(s15-s34)^2*(s15-s34+s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(599*s45^2*(s34+s45)^2)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(599*s45*(s15+s45)*(s34+s45)^3)/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(599*(s15+s45)^2*(s34+s45)^4)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(s15^2*s34^4)/(s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+(s45^4*(s15+s45)^2)/
(2*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45^4*(s15+s45))/(s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+s45^4/(2*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s45*(s15+s45)^3*(s15+2*s45))/(s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^3)-
(9*s15*s45^2*(s34+2*s45))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)+(6*s15^2*(5*s15+3*s45))/
(s12^2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))+
(3*s15^3*(5*s15+4*s45))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*(s15+s23-s34+4*s45))/
(s12^2*(s12+s23))+(3*s15*(5*s15-3*s34+8*s45))/
(s12^2*(s12+s23)*(-s15+s23-s45))+(s45^3*(41*s15+27*s45))/
(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(-10*s15*s34+(s34-15*s45)*s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^2)+(1296*s15^2-648*s15*s34+383*s34^2-
48*s34*s45-75*s45^2)/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(7*s45^3*(3*s15^2+4*s15*s45+s45^2))/
(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*(s15+s45)^2*(s15^2+7*s15*s45+9*s45^2))/(s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(3*(6*s15^2-4*s15*s34+s34^2+15*s15*s45-4*s34*s45+9*s45^2))/
(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(108*s12^2+296*s15*s34+108*s34^2+4*s12*(27*s34-74*s45)+
451*s15*s45-151*s34*s45+177*s45^2)/(36*s12^2*
(s15-s23+s45)^2)+(s45*(-100*s34^2+417*s34*s45+535*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*(4*s15^3+21*s15^2*s45+33*s15*s45^2+16*s45^3))/
(s12^2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45))+
(3*(6*s15^2+s34^2+15*s15*s45+9*s45^2-4*s34*(s15+s45)))/
(s12^2*(s12+s23)*(s12+s15-s34))+
(3*s15*(4*s15^2+13*s15*s45+10*s45^2-2*s34*(3*s15+s45)))/
(s12^2*(s12+s23)*(s15-s23+s45)^2)+
(s34*(s15+s34)*(s34*(s34-s45)-s15*(s34+s45)))/
(s12^2*(s12-s34)*(s15-s23+s45)^3)+
(3*(6*s15^2-3*s15*s34+s34*(s34+s45)))/(s12^2*(s12+s23-s45)*
(s12-s34-s45))+((-13*s15)/4+3*(-s23+s34+s45))/
(s12^2*(s12+s23-s45))+
(9*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)-(3*s15*(s15^3-2*s15*(s34-4*s45)*s45+
4*s45^3+s15^2*(-3*s34+5*s45)))/(s12^2*(s12+s23)*
(s15-s23+s45)^3)+(s15*(20*s15^2*s34+10*s45^3+
s15*s45*(-4*s34+45*s45)))/(8*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(s34^3*(907*s15+308*s45)-
5*s34*s45^2*(697*s15+1296*s45)-2*s34^2*s45*
(173*s15+1371*s45)-2*s45^3*(1152*s15+1751*s45))/
(72*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(43*s15^3-13*s34^3+177*s15^2*s45+216*s15*s45^2+84*s45^3+
s34^2*(45*s15+37*s45)-s34*(63*s15^2+130*s15*s45+60*s45^2))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(36*s34^4*(2*s15+s45)+3*s34*s45^2*(593*s15^2+1785*s15*s45+
1192*s45^2)+3*s34^2*s45*(605*s15^2+1809*s15*s45+
1204*s45^2)+s45^3*(617*s15^2+1833*s15*s45+1216*s45^2)+
s34^3*(671*s15^2+1941*s15*s45+1270*s45^2))/
(36*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(5*s15^4-s34^4-9*s34^3*s45+15*s34^2*s45^2-12*s34*s45^3+
12*s45^4+s15^3*(-17*s34+30*s45)+
s15^2*(18*s34^2-53*s34*s45+55*s45^2)+
s15*(-5*s34^3+38*s34^2*s45-46*s34*s45^2+42*s45^3))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-432*s15^3+324*s15^2*s34+s15*(781*s34^2+697*s34*s45+
204*s45^2)-3*(3*s34^3-109*s34^2*s45+369*s34*s45^2+
439*s45^3))/(36*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(216*s15^4-36*s34^4-36*s34^3*(s15-5*s45)+131*s15^2*s45^2+
3378*s15*s45^3+3666*s45^4+s34^2*(824*s15^2+4044*s15*s45+
4035*s45^2)+2*s34*(-108*s15^3+608*s15^2*s45+
3792*s15*s45^2+3747*s45^3))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(108*s12^2*(-s15+s45)+
108*s34^2*(s15+s45)-s45^2*(500*s15+741*s45)-
s34*s45*(1184*s15+1263*s45)+4*s12*(-27*s15^2+
(27*s34-148*s45)*s45+27*s15*(s34+s45)))/
(36*s12^2*(s15-s23+s45)^3))*tr5,
-11/3+(3*s15^3)/(4*(s12+s15-s34)^3)-
(3*s15^2)/(8*(s12+s15-s34)^2)-(3*s15)/(8*(s12+s15-s34))-
(3*s15^3*(2*s12+3*s15-4*s34))/(s23*(-s15+s23-s45)^3)-
(3*s15^3*(-s15+s34)^2)/(s23*(s12+s23)*(-s15+s23-s45)^3)-
(3*s15^3*s34^2)/(s23*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*s15*(-s15+s34)^2)/(s23*(s12+s23)*(-s15+s23-s45))-
(3*s15*s34^2)/(s23*(s12+s23-s45)*(-s15+s23-s45))-
(6*s45)/(s12+s23)+(3*s45)/(2*(-s15+s23+s34))-
(3*s45)/(8*(s12-s34-s45))-(6*s45^2)/((s12+s23)*
(-s15+s23-s45))+(15*s15^3*(s15+s45)^2)/
(4*(s12+s23-s45)*(-s15+s23-s45)^3*(s12-s34-s45))+
(6*s45^3*(s15+s45)^2)/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45)^3)-(3*s45^3*(s15+s45)^3)/
((s12+s23)*(s12+s15-s34)^2*(-s15+s23-s45)^3)-
(3*s45^3*(s15+s45)^3)/((s12+s23)^2*(s12+s15-s34)*
(-s15+s23-s45)^3)+(3*s15^3*s34^2)/(2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)+(15*s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45^3*(s15+s45)^2)/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s34^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(3*s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s15-s23+s45)^3)-(6*s15^2*(-s15+s34)^2)/
(s23*(s12+s23)*(s15-s23+s45)^2)+(3*s15^2*(-3*s15+4*s34))/
(s23*(s15-s23+s45)^2)-(6*s15^2*s34^2)/(s23*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*s15^2*s34^2)/((s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s45^3*(s15+s45))/
((s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(9*s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*s15*s34^2)/(2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))-(3*s45^2)/(2*(s12-s45)*(s15-s23+s45))-
(3*s45^3)/(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(9*s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))+
(9*s45*(s15+s45)^2*(s34+s45)^2)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^3*(s34+s45)^3)/
(4*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(3*s45^3)/(4*(-s12+s34+s45)^3)+(9*s45^2*(s15+s45)*(s34+s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^3)+
(3*s45^2)/(8*(-s12+s34+s45)^2)+(3*s15^3*(s15+s45)^3)/
(2*(s12+s23-s45)*(-s15+s23-s45)^3*(-s12+s34+s45)^2)+
(3*s15^2*(s15+s45)^2*(4*s15+s45))/(2*(s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s15*(7*s15-3*s34+2*s45))/(4*(s12+s23-s45)*
(-s15+s23-s45))+(3*s15*(7*s15-2*s34+2*s45))/
(4*(s12+s23-s45)*(s12-s34-s45))+
(3*s15^2*(3*s15-s34+2*s45))/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(3*s45^2*(s15+s45)^2*(s15+4*s45))/
((s12+s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*s45^2*(s15+s45)^2*(s15+4*s45))/((s12+s23)^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s45^2*(s15+s45)^2*(s15+4*s45))/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(2*s15-s34+4*s45))/((s12+s23)*(s12+s15-s34))+
(3*s15^2*(8*s15-4*s34+5*s45))/(4*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*(8*s12+7*s45))/(4*(s15-s23+s45))+
(3*s45*(-s12+2*s15+7*s45))/(4*(-s15+s23+s34)*
(-s15+s23-s45))+(3*s45^2*(-2*s12+5*s15+8*s45))/
(4*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(4*s15-2*s34+9*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))+(3*s45*(-(s15*s34)-2*s15*s45+s45^2))/
(2*(s12-s45)*(s15-s23+s45)^2)+
(9*s15*s45*(s15*s34+s15*s45+s45^2))/(2*(s12-s45)*
(s15-s23+s45)^3)+(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/
(2*(s12+s23-s45)*(-s15+s23-s45)*(-s12+s34+s45)^2)-
(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/((s12+s23)*
(s12+s15-s34)^2*(-s15+s23-s45))-
(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/((s12+s23)^2*
(s12+s15-s34)*(-s15+s23-s45))-
(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/(2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*s15*(21*s15^2+18*s15*s45+2*s45^2))/(4*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))+
(3*(-(s15*s34)+s23*s45+3*s45^2))/(s12+s23)^2-
(3*(-14*s15^2+7*s15*s34-5*s15*s45+3*s34*s45+5*s45^2))/
(8*(s12-s34-s45)*(s15-s23+s45))+
(3*s45^2*(3*s15^2+10*s15*s45+7*s45^2))/((s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s15^2*(17*s15^2+24*s15*s45+7*s45^2))/(4*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s45*(s15^2+8*s15*s45+9*s45^2))/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))-(3*(-3*s15*s34+8*s15*s45-7*s34*s45+
14*s45^2))/(8*(s12+s15-s34)*(-s15+s23-s45))-
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(3*(s15*s34*(2*s15+s34)+s15*s45^2-3*s45^3))/
((s12+s23)^2*(-s15+s23-s45))+
(3*(s15^2*(s15-2*s34)+s15^2*s45+3*s15*s45^2-s45^3))/
((s12+s23)*(s15-s23+s45)^2)+
(3*s15*(s15^2*(s15-2*s34)-s15^2*s45+3*s15*s45^2+3*s45^3))/
((s12+s23)*(-s15+s23-s45)^3)+
(3*(-(s15^2*s34*(s15+2*s34))+s15^2*s34*s45+s15*(-3*s15+s34)*
s45^2-5*s15*s45^3+s45^4))/((s12+s23)^2*(s15-s23+s45)^2)-
(3*s15*(s15^2*s34^2-s15^2*s34*s45+s15*(s15-3*s34)*s45^2+
3*s15*s45^3+3*s45^4))/((s12+s23)^2*(-s15+s23-s45)^3)+
(3*s45^2*(s34-3*(s15+s45)))/((s12+s23)*(s12+s15-s34)^2)+
(3*s45^2*(s34-3*(s15+s45)))/((s12+s23)^2*(s12+s15-s34))+
(3*s45^3*(-s12+3*(s15+s45)))/(4*(-s15+s23+s34)*
(-s15+s23-s45)^3)+(3*s15^3*(-s34+3*(s15+s45)))/
(4*(s12+s23-s45)*(-s15+s23-s45)^3)+
(3*s45^2*(-s34+3*(s15+s45)))/(2*(s12+s15-s34)^2*
(-s15+s23+s34))+(3*(s15+s45)*(-12*s15^3-4*s15^2*s45+
s15*s45^2+5*s45^3+2*s34*(-2*s15+s45)^2-
3*s34^2*(3*s15+s45)))/(8*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*(s15+s45)*(4*s34^2*(s15+s45)-
3*s45^2*(s15+s45)+3*s34*s45*(s15+2*s45)))/
(4*(s12+s15-s34)*(-s15+s23-s45)^3)+
(3*(s15+s45)^2*(-2*s34*s45*(s15+s45)+2*s45^2*(s15+s45)+
s34^2*(2*s15+5*s45)))/(4*(s12+s15-s34)^2*
(-s15+s23-s45)^3)+(3*(8*s12*(-s15+2*s45)+
s45*(11*s15+8*s34+14*s45)))/(4*(s15-s23+s45)^2)+
(3*(s15+s45)*(12*s45^2*(s15+s45)+3*s34^2*(s15+3*s45)+
s34*(4*s15^2+2*s15*s45-8*s45^2)))/(8*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*(6*s45^2*(s15+s45)+
s34*(s15^2+2*s15*s45-2*s45^2)))/(4*(s12+s15-s34)^2*
(-s15+s23-s45))-(3*(s15+s45)^2*(-2*s15^3+s45^3+
s34^2*(-2*s15+s45)+2*s34*(s15^2-s15*s45+s45^2)))/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*(6*s15^3+4*s15^2*s45-s15*s45^2-2*s45^3+
s34*(-2*s15^2+2*s15*s45+s45^2)))/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*(12*s15^3-12*s15^2*s45+9*s15*s45^2+
7*s45^3+8*s12*(s15^2-s15*s45+s45^2)+
8*s34*(-2*s15^2+2*s15*s45+s45^2)))/(4*(-s15+s23-s45)^3)+
(3*(-8*s15^3-5*s15^2*s45+10*s15*s45^2+10*s45^3+
4*s34^2*(s15+s45)+3*s34*(s15^2+3*s15*s45+3*s45^2)))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)-
(3*(s15+s45)*(-3*s15^3+7*s15*s45^2+7*s45^3+
4*s34^2*(s15+s45)+s34*(s15^2+7*s15*s45+9*s45^2)))/
(4*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*(4*s34^2*(s15+s45)-2*s45*(s15^2+5*s15*s45+4*s45^2)+
s34*(2*s15^2+9*s15*s45+10*s45^2)))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+((-3*s15*s34)/(s12^2*s23*(s12+s23-s45))-
(3*s15*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45))+
(3*s15*s34)/(s12^2*s23*(-s15+s23-s45))+(3*s15*(s34-4*s45))/
(s12^2*(s12+s23)*(-s15+s23-s45))-
(9*s15^2)/(4*s12^2*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^2*s34)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15*(3*s15+s34))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(9*s45)/(s12^2*(s12+s23))-(15*s45)/(4*s12^2*(-s15+s23+s34))-
(27*s15^2*(2*s15+s45))/(4*s12^2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))-
(3*s15^2*(2*s12^2+s12*(s15-2*s34)+s15*s34))/
(s12^2*s23*(s15-s23+s45)^3)+(3*s15^4)/
(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^4*s34)/(s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^4*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^3)+(9*s15^4*(s15+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*(s15-s34)^2*s34^2*(s15+s45)^2)/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(9*s45^2*(s15+s45)^3)/(s12^2*(s12+s23)*(s12+s15-s34)*
(s15-s23+s45)^3)-(21*s45^2*(s15+s45)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)^4)/(s12^2*(s12+s23)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(3*s45^2*(s15+s45)^4)/
(s12^2*(s12+s23)^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s45^2*(s15+s45)^4)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^3)+
(3*s15*(s12*(s15-2*s34)+2*s15*s34))/(s12^2*s23*
(s15-s23+s45)^2)-(9*s15^3)/(4*s12^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(9*s15^3*s34)/(s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^2)-(9*s15^3*s34)/(2*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^2)+
(3*s45^4)/(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^
2)-(3*s15*s34*(-2*s15+s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^2)+(3*s15*(s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(3*s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(3*(s15-7*s45))/
(8*s12^2*(s15-s23+s45))-(3*s15*s34)/(2*s12^2*(s12-s45)*
(s15-s23+s45))+(9*s15^2*s34)/(2*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45))-(3*s45^2*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s45*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^2*(s34+s45)^4)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(3*s15^4*(s15+s45)^2)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(9*s15^3*(4*s15+3*s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(9*s45*(s15+s45)^2*(s15+4*s45))/(s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(21*s45*(s15+s45)^2*(s15+4*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^3*(s15+5*s45))/(s12^2*(s12+s23)*
(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^3*(s15+5*s45))/(s12^2*(s12+s23)^2*
(s12+s15-s34)*(s15-s23+s45)^2)-
(3*s45*(s15+s45)^3*(s15+5*s45))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(6*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s23)*
(s12+s15-s34)^2*(-s15+s23-s45))-
(6*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s23)^2*
(s12+s15-s34)*(s15-s23+s45))+
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*(-3*s15^2-s15*s34+s34*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(3*s15*(s15*(2*s34-7*s45)+
(s34-8*s45)*s45))/(s12^2*(s12+s23)*(s15-s23+s45)^2)+
(3*(8*s12^2+8*s12*s34-6*s15*s34+8*s34^2+6*s12*s45+s15*s45+
11*s34*s45-s45^2))/(4*s12^2*(s15-s23+s45)^2)-
(27*s45*(s15^2+3*s15*s45+2*s45^2))/(s12^2*(s12+s23)*
(s12+s15-s34)*(-s15+s23-s45))-
(63*s45*(s15^2+3*s15*s45+2*s45^2))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-
(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/
(2*s12^2*(s12+s23-s45)*(-s15+s23-s45)*(-s12+s34+s45)^
2)+(3*s15*(s15+s45)*(-(s15*s34)+3*s15*s45+4*s45^2))/
(s12^2*(s12+s23)*(s15-s23+s45)^3)+
(3*s15*(-3*s15*s34+5*s15*s45-2*s34*s45+6*s45^2))/
(s12^2*(s12+s23)^2*(-s15+s23-s45))+
(3*s15*(s15+s45)*(-3*s15*s34+4*s15*s45-s34*s45+6*s45^2))/
(s12^2*(s12+s23)^2*(s15-s23+s45)^2)+
(3*s15*(-(s15^2*s34)+s15*s34*s45+2*s45^3))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(9*s45*(s34-3*(s15+s45)))/
(s12^2*(s12+s23)*(s12+s15-s34))+
(21*s45*(-s34+3*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(3*s34*(s15-5*s45)+45*s45*(s15+s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3*s45^2*(s12^2-3*s12*(s15+s45)+5*(s15+s45)^2))/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s15*(-3*s15*s34+s34^2+3*s15*(2*s15+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(3*s15*(s15+s45)^2*(2*s45^2+s15*(-s34+s45)))/
(s12^2*(s12+s23)^2*(s15-s23+s45)^3)-
(3*(s15+s45)*(s15^4-s15^3*s34+s15^2*s34*(s34+s45)+
s15*s45*(s34+s45)^2+s45*(s34+s45)^3))/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45*(3*s12-5*(2*s15+3*s45)))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(3*s45*(s34^2+6*(s15+s45)^2-
s34*(4*s15+3*s45)))/(s12^2*(s12+s23)*(s12+s15-s34)^2)+
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(s12^2*(s12+s23)^2*(s12+s15-s34))-
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(2*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))-
(3*(s15*(s34+s45)+s45*(s23-s34+3*s45)))/
(s12^2*(s12+s23)^2)-(3*s45*(s12^2-3*s12*(s15+2*s45)+
5*(s15^2+4*s15*s45+3*s45^2)))/(4*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*(6*s15^3+8*s34^3+2*s15*s45^2+
17*s45^3+s34^2*(-12*s15+13*s45)+2*s34*(2*s15^2-3*s15*s45+
9*s45^2)))/(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(8*s34^3+s34^2*(-6*s15+19*s45)+2*s34*(s15^2-17*s15*s45-
10*s45^2)+s45*(29*s15^2+60*s15*s45+30*s45^2)))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s34^2*(-4*s15+s45)-6*s34*(-6*s15^2+s45^2)-
9*(8*s15^3+4*s15^2*s45+s45^3))/(8*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*(s15+s45)*(s45*(s15+s45)^3-
s34^3*(2*s15+3*s45)+s34^2*(3*s15^2+6*s15*s45+s45^2)-
s34*(s15^3+4*s15^2*s45+3*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(3*(4*s34^3*(s15+s45)-s34*s45*(14*s15^2+21*s15*s45+5*s45^2)+
s34^2*(-3*s15^2+7*s15*s45+11*s45^2)+
s45*(5*s15^3+16*s15^2*s45+15*s15*s45^2+5*s45^3)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*(16*s15^4+8*s15^2*s34^2-12*s15^3*(s34-s45)-
(5*s34-7*s45)*s45*(s34+s45)^2+s15*(-7*s34^3-3*s34^2*s45+
11*s34*s45^2+7*s45^3)))/(8*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s34^2*(s15-4*s45)+
6*s34*(s15^2+8*s15*s45+6*s45^2)-9*(s15^3+8*s15^2*s45+
16*s15*s45^2+8*s45^3))/(8*s12^2*(s12+s15-s34)^2*
(-s15+s23-s45))+(3*(s34^3*(5*s15+7*s45)-
2*s34^2*(s15^2+6*s15*s45+4*s45^2)-
2*s45*(7*s15^3+24*s15^2*s45+24*s15*s45^2+8*s45^3)+
s34*(-3*s15^3+15*s15^2*s45+32*s15*s45^2+12*s45^3)))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*(s15^4+s15^2*s45^2+11*s15*s45^3+10*s45^4+
4*s34^3*(s15+s45)+s34^2*(-2*s15^2+11*s15*s45+14*s45^2)+
s34*(s15^3+s15^2*s45+16*s15*s45^2+18*s45^3)))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*(8*s12^2*(-s15+s45)+8*s34^2*(s15+s45)-
5*s34*(s15^2-2*s15*s45-3*s45^2)+s45*(5*s15^2+4*s15*s45+
4*s45^2)+s12*(-4*s15^2+2*s15*s45+7*s45^2+
8*s34*(s15+s45))))/(4*s12^2*(s15-s23+s45)^3))*tr5,
-13/6-(3*s15^3)/(4*(s12+s15-s34)^3)-
(5*s15^2)/(8*(s12+s15-s34)^2)-s15/(8*(s12+s15-s34))-
s15^2/(4*(-s15+s34)^2)+s15^3/(4*(s12+s15-s34)*(-s15+s34)^2)-
s15^3/(2*(s12+s15-s34)^2*(-s15+s34))+s15/(-2*s15+2*s34)+
(s15-7*s45)/(2*(-s15+s23-s45))-(3*s45)/(2*(-s15+s23+s34))+
(3*(s12-2*s15-7*s45)*s45)/(4*(-s15+s23+s34)*
(-s15+s23-s45))-(3*s45)/(8*(s12-s34-s45))+
(15*s15^3*(s15+s45)^2)/(4*(s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))-(3*s15^2*s34^3)/(2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s34^3*s45^3)/((s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34^3*s45^3)/((s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*s15^2*(s15-s45)*(s15+s45)^2)/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)-
(15*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(3*s34^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^3*(s15+s45)^3)/(2*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/(4*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)+(3*s45^3*(s15+s45)^3)/
(2*(s12+s15-s34)^2*(-s15+s23+s34)*(s15-s23+s45)^3)-
(6*s34^2*s45^2)/((s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(9*s15*s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(3*s15^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)-
(3*s15^3*(s15+s45)^2)/(4*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)+(3*s15^2*(s15-s45))/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))+
(3*s34*s45)/((s12-s34)*(s15-s23+s45))+((5*s12+4*s15)*s45)/
(4*(-s15+s34)*(s15-s23+s45))+(9*s15^2*s34*(s15+s45))/
(4*(s12+s15-s34)^3*(s15-s23+s45))-(3*s15^3*(s15+s45))/
(4*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))+
(3*s15^3*(s15+s45))/(2*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+(9*s45*(s15+s45)^2*(s34+s45)^2)/
(4*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(3*(s15+s45)^3*(s34+s45)^3)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(3*s45^3)/(4*(-s12+s34+s45)^3)+
(9*s45^2*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^3)+(3*s45^2)/(8*(-s12+s34+s45)^2)+
(3*s15^3*(s15+s45)^3)/(2*(s12+s23-s45)*(-s15+s23-s45)^3*
(-s12+s34+s45)^2)+(3*s15^2*(s15+s45)^2*(4*s15+s45))/
(2*(s12+s23-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(3*s15*(7*s15-2*s34+2*s45))/(4*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2*(3*s15-s34+2*s45))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(3*s15*(7*s15-s34+2*s45))/(4*(s12+s23-s45)*
(-s15+s23-s45))+(3*s34^2*s45^2*(5*s34+2*s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)^2*(s15+4*s45))/(2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15^2*(8*s15-2*s34+5*s45))/(4*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*s45^2*(-2*s12+5*s15+8*s45))/
(4*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(4*s15-2*s34+9*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))+(3*s15^2*(-s15^2+s45^2))/
(2*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)+
(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/(2*(s12+s23-s45)*
(-s15+s23-s45)*(-s12+s34+s45)^2)-
(3*s45*(s15^2+2*s15*s45+2*s45^2))/(4*(s15-s23+s45)^3)+
(9*s45^2*(s15^2+3*s15*s45+2*s45^2))/(2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*s15*(21*s15^2+18*s15*s45+2*s45^2))/(4*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))-
(3*s34*(5*s15*s34+5*s15*s45+9*s34*s45+2*s45^2))/
(2*(s12-s34)*(s15-s23+s45)^2)-(s15^2+3*s15*s45+5*s45^2)/
(4*(s15-s23+s45)^2)+(3*s15^2*(17*s15^2+24*s15*s45+7*s45^2))/
(4*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s45^2*(7*s15^2+24*s15*s45+17*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(2*s15^2+18*s15*s45+21*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(-6*s15^3+5*s15^2*s34-6*s15^2*s45-10*s15*s34*s45+18*s15*s45^2-
6*s34*s45^2+18*s45^3)/(4*(s12+s15-s34)^2*(-s15+s23-s45))+
(3*(14*s15^2+5*s15*s45+3*s45^2+s34*(-7*s15+s45)))/
(8*(s12-s34-s45)*(s15-s23+s45))-
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(4*(-s15+s34)^2*(s15-s23+s45))+(3*s45^3*(s12-3*(s15+s45)))/
(4*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*s45^2*(s34-3*(s15+s45)))/(2*(s12+s15-s34)^2*
(-s15+s23+s34))+(3*s15^3*(-s34+3*(s15+s45)))/
(4*(s12+s23-s45)*(-s15+s23-s45)^3)+
(3*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^2*
(s15-s23+s45)^2)-
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(4*(-s15+s34)^2*(s15-s23+s45)^3)+
(3*(s15+s45)*(-12*s15^3-4*s15^2*s45+s15*s45^2+5*s45^3+
2*s34*(-2*s15+s45)^2-3*s34^2*(3*s15+s45)))/
(8*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s34*(5*s15+s45)+18*s45*(2*s15+3*s45))/(8*(s12+s15-s34)*
(-s15+s23-s45))+(s45*(s12*s45*(-3*s15+s45)+
3*s15*(-2*s15^2-s15*s45+s45^2)))/(4*(-s15+s34)*
(s15-s23+s45)^3)-(3*(s15+s45)^2*(-2*s15^3+s45^3+
s34^2*(-2*s15+s45)+2*s34*(s15^2-s15*s45+s45^2)))/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(12*s34^2*(s15+s45)-3*s15^2*(8*s15+5*s45)+
9*s34*(s15^2+s15*s45+s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*(6*s15^3+4*s15^2*s45-s15*s45^2-
2*s45^3+s34*(-2*s15^2+2*s15*s45+s45^2)))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s34+s45)*(s15^2*s45^2+s15*s34*s45*(2*s15+3*s45)+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/((s12-s34)^2*
(-s15+s23-s45)^3)+(-2*s34*(s15+s45)^3*(s15+3*s45)-
s34^2*(s15+s45)^2*(-4*s15+5*s45)+2*(s15+s45)^3*
(-s15^2+3*s45^2)+4*s34^3*(s15^2+3*s15*s45+3*s45^2))/
(4*(s12+s15-s34)^2*(-s15+s23-s45)^3)+
(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2))/(4*(-s15+s34)^2*
(s15-s23+s45)^2)-(s15*(3*s15-2*s45)*s45^2+
9*s15*s34*s45*(s15+s45)+s34^3*(13*s15+21*s45)+
3*s34^2*(3*s15^2+8*s15*s45+7*s45^2))/(2*(s12-s34)*
(-s15+s23-s45)^3)+(s12*(s15-6*s45)*s45-
s15*(2*s15^2+2*s15*s45+9*s45^2))/(4*(-s15+s34)*
(s15-s23+s45)^2)+(6*s34^2*(3*s15+7*s45)-
s34*(6*s15^2+s15*s45+4*s45^2)+3*(s15^3-4*s15^2*s45-
17*s15*s45^2-12*s45^3))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(12*s34^2*s45*(s15+2*s45)+
2*s34^3*(7*s15+18*s45)-(s15+s45)^2*(-2*s15^2+4*s15*s45+
15*s45^2)+s34*(s15^3+12*s15^2*s45+12*s15*s45^2+s45^3))/
(4*(s12+s15-s34)*(-s15+s23-s45)^3)+
((s15+s45)*(-6*s34*s45*(7*s15+4*s45)+s34^2*(23*s15+5*s45)+
12*(-s15^3-s15^2*s45+3*s15*s45^2+3*s45^3)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*(-3*s15^4-3*s15^3*s45+s15^2*s45^2+2*s15*s45^3+s45^4+
6*s34^2*(s15+s45)^2+2*s34^3*(2*s15+s45)+
s34*(s15^3+4*s15^2*s45+8*s15*s45^2+5*s45^3)))/
(4*(s12-s34-s45)*(s15-s23+s45)^3)+
((-9*s15^2)/(4*s12^2*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15*(3*s15+s34))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(15*s45)/(4*s12^2*(-s15+s23+s34))-(27*s15^2*(2*s15+s45))/
(4*s12^2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))+
(3*s15^4)/(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)-
(3*s15*s34^4)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(11*s34^4*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^3)+(s34^4*s45^2)/
(s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^4*s45^2)/(s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(9*s15^4*(s15+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*(s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(21*s45^2*(s15+s45)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)^4)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^3)-
(9*s15^3)/(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s34^3*s45)/(s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(3*s34^3*s45)/(s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-(3*s15*(s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
s15^2/(4*s12*(s15-s34)^2*(s15-s23+s45))+
(3*s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(2*s12+s15))/(4*s12^2*(-s15+s34)*
(s15-s23+s45))-(3*s45^2*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s45*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(3*(s15+s45)^2*(s34+s45)^4)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(3*s15^4*(s15+s45)^2)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34^2*(-7*s34+2*s45))/(2*s12^2*(s12-s34)*(s15-s23+s45)^2)-
(9*s15^3*(4*s15+3*s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(21*s45*(s15+s45)^2*(s15+4*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^3*(s15+5*s45))/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s15-s23+s45))+
(3*(4*s12+s15+4*s34+11*s45))/(8*s12^2*(s15-s23+s45))+
(3*s45*(-3*s12+10*s15+15*s45))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15^3+2*s12^2*s45+2*s12*s15*s45+
s15^2*s45)/(2*s12^2*(s15-s34)*(s15-s23+s45)^2)+
(3*(-3*s15^2-s15*s34+s34*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-s15^2+6*s34^2+s15*(s34-63*s45)+
21*s34*s45-63*s45^2)/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(63*s45*(s15^2+3*s15*s45+2*s45^2))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/
(2*s12^2*(s12+s23-s45)*(-s15+s23-s45)*(-s12+s34+s45)^
2)-(2*s12*s15+2*s15^2+13*s15*s34+9*s12*s45+30*s15*s45+
17*s34*s45+33*s45^2)/(4*s12^2*(s15-s23+s45)^2)+
(21*s45*(s34-3*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(s12*s45+s15*(s15+s45))^2/
(4*s12*(s15-s34)^2*(s15-s23+s45)^3)+
(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45))/
(4*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(3*s45^2*(s12^2-3*s12*(s15+s45)+5*(s15+s45)^2))/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)-
(3*s15*(-3*s15*s34+s34^2+3*s15*(2*s15+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(s34+s45)*(2*s34*s45+s15*(s34+s45)))/
(s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(3*(s15+s45)*(s15^4-s15^3*s34+s15^2*s34*(s34+s45)+
s15*s45*(s34+s45)^2+s45*(s34+s45)^3))/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(2*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34*(-10*s34^3+4*s15*s45^2-2*s34^2*(s15+s45)+
s34*s45*(5*s15+8*s45)))/(2*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(3*(6*s15^3+4*s34^3+2*s15*s45^2+
s45^3-3*s34^2*(4*s15+s45)+s34*(4*s15^2-6*s15*s45-
6*s45^2)))/(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s12^2*s45*(-2*s15+s45)+s15^2*(s15+s45)^2+
2*s12*s15*(-s15^2+s45^2))/(4*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(3*s45*(s12^2-3*s12*(s15+2*s45)+
5*(s15^2+4*s15*s45+3*s45^2)))/(4*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^3-3*s15*(4*s34-7*s45)*s45+
4*s45^2*(-4*s34+3*s45)+s15^2*(-2*s34+17*s45)-
s12*(s15^2+4*s15*s45+6*s45^2))/(4*s12^2*(s15-s23+s45)^3)+
(16*s34^3-s34^2*(18*s15+49*s45)-2*s34*(11*s15^2+41*s15*s45+
42*s45^2)+s45*(125*s15^2+252*s15*s45+126*s45^2))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-5*s15^3-6*s15^2*(s34-12*s45)+12*s45*(s34^2-3*s34*s45+
6*s45^2)+s15*(11*s34^2-48*s34*s45+144*s45^2))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(3*s34^2*(-4*s15+s45)-6*s34*(-6*s15^2+s45^2)-
9*(8*s15^3+4*s15^2*s45+s45^3))/(8*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*(s15^4+s15^3*s34+2*(s34+s45)^4+
s15^2*(-2*s34^2+s34*s45+s45^2)+s15*(8*s34^3+9*s34^2*s45+
6*s34*s45^2+3*s45^3)))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(14*s34^4-20*s34^3*(s15+s45)+
s34^2*(12*s15^2-5*s15*s45-20*s45^2)-
3*s34*(4*s15^3+10*s15^2*s45+11*s15*s45^2+7*s45^3)+
3*s45*(7*s15^3+20*s15^2*s45+21*s15*s45^2+7*s45^3))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*(16*s15^4+8*s15^2*s34^2-12*s15^3*(s34-s45)-
(5*s34-7*s45)*s45*(s34+s45)^2+s15*(-7*s34^3-3*s34^2*s45+
11*s34*s45^2+7*s45^3)))/(8*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s34^3*(3*s15+s45)-
2*s34^2*(25*s15^2+34*s15*s45+12*s45^2)-
6*s45*(9*s15^3+24*s15^2*s45+24*s15*s45^2+8*s45^3)+
s34*(41*s15^3+107*s15^2*s45+96*s15*s45^2+36*s45^3))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^4-2*s34^4*(s15+2*s45)+
s34^3*(5*s15^2+13*s15*s45+8*s45^2)+
3*s34^2*(-(s15^2*s45)+s45^3)-3*s34*(s15^4+3*s15^3*s45+
5*s15^2*s45^2+4*s15*s45^3+s45^4))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3))*tr5,
7/3-s15^2/(4*(s12+s15-s34)^2)-s15/(8*(s12+s15-s34))+
s15/(8*(s12+s23-s45))+(3*s15^3*(s12+s15-2*s34))/
(s23*(-s15+s23-s45)^3)+(s15^3*s34^2)/(8*(s12+s23-s45)^2*
(-s15+s23-s45)^3)+(3*s15^3*s34^2)/(s23*(s12+s23-s45)*
(-s15+s23-s45)^3)+(3*s15*s34^2)/(s23*(s12+s23-s45)*
(-s15+s23-s45))-s45/(4*(s12-s45))-
s45/(8*(s12-s34-s45))+s45^2/(8*(s12-s45)^2)+
s45^3/(8*(s12-s45)^2*(s12-s34-s45))-(15*s15^3*(s15+s45)^2)/
(4*(s12+s23-s45)*(-s15+s23-s45)^3*(s12-s34-s45))-
(3*s15^3*s34^2)/(2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^2*s34^2*(s15+s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s34^3*s45^3)/(4*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^3*s45^3)/(8*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s45^3*(s15+s45)^3)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15^2*(s15-2*s34))/
(s23*(s15-s23+s45)^2)+(6*s15^2*s34^2)/(s23*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15^2*s34^2)/((s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^2)-(9*s15^2*s34^2)/(8*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+(9*s34^2*s45^2)/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s45^3*(s15+s45)^2)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*s15*s34^2)/(2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))+(3*(s12+s45))/(s15-s23+s45)-
(3*s45^3*(s15+s45))/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(9*s45*(s15+s45)^2*(s34+s45)^2)/
(4*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(3*(s15+s45)^3*(s34+s45)^3)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(3*s45^3)/(4*(-s12+s34+s45)^3)-
(9*s45^2*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^3)+(3*s15^2*(-3*s15+s34-2*s45))/
(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
s45^2/(4*(-s12+s34+s45)^2)+s45^3/(4*(s12-s45)*
(-s12+s34+s45)^2)-(3*s15^3*(s15+s45)^3)/
(2*(s12+s23-s45)*(-s15+s23-s45)^3*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(4*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*s15^2*(s15+s45)^2*(4*s15+s45))/
(2*(s12+s23-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(3*s45^3*(s15+s45))/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(8*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+
(s15^2*s34*(s15+s34+s45))/(4*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(s15*(s15+s23+2*s34+s45))/
(8*(s12+s23-s45)^2)-(3*s15*(7*s15-2*s34+2*s45))/
(4*(s12+s23-s45)*(s12-s34-s45))-
(3*s34^2*s45^2*(s34+2*s45))/(8*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*s45^2*(s15+s45)^2*(s15+3*s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s45^2*(s15+3*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15*(42*s15-19*s34+10*s45))/
(8*(s12+s23-s45)*(-s15+s23-s45))-
(7*s15*s34+2*s15*s45+9*s34*s45)/(8*(s12+s15-s34)*
(-s15+s23-s45))-(9*s15^2*(2*s15^2+3*s15*s45+s45^2))/
(2*(s12+s23-s45)*(-s15+s23-s45)*(-s12+s34+s45)^2)-
(3*s15*(21*s15^2+18*s15*s45+2*s45^2))/(4*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))-
(3*s45^2*(s15^2+4*s15*s45+3*s45^2))/(4*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s15^2*(17*s15^2+24*s15*s45+7*s45^2))/(4*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(-42*s15^2+39*s15*s34-3*s15*s45+14*s34*s45+9*s45^2)/
(8*(s12-s34-s45)*(s15-s23+s45))+
(-5*s15*s34-4*s15*s45+12*s45^2)/(8*(s12-s45)*(s15-s23+s45))+
(6*s15^2*s34+s15*(9*s15+11*s34)*s45+26*s15*s45^2-10*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(8*(s12-s45)^2*(s15-s23+s45))-
(s15*(s15^2*s34+3*s15*(s15+11*s34)*s45+33*s15*s45^2+30*s45^3))/
(8*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(8*(s12-s45)^2*(s15-s23+s45)^2)+
(s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^3)+
(s15*s34*s45*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(s15-s23+s45)^2)+(s15*s45+s34*(s15+s45))^3/
(6*(s12-s34)^3*(-s15+s23-s45)^3)+
(8*s15*s45+17*s34*(s15+s45))/(8*(s12-s34)*(-s15+s23-s45))+
(s15*(s34^2+(s15+s45)^2+2*s34*(2*s15+s45)))/
(8*(s12+s23-s45)^2*(-s15+s23-s45))+
(s15*(-49*s15^2-30*s15*s45+s45^2+s34*(24*s15+s45)))/
(8*(s12+s23-s45)*(s15-s23+s45)^2)+
(s34^2*((s15+s45)^3+s34*s45*(s15+2*s45)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34*(s15+s45)*(2*s15*(s15+s45)+
s34*(s15+3*s45)))/(4*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15*(s15*(s15+s45)+s34*(2*s15+3*s45)))/(4*(s12+s15-s34)^2*
(-s15+s23-s45))+(s15^2*(-18*s15*(s15+s45)+
s34*(5*s15+3*s45)))/(8*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*(8*s12*(-s15+2*s45)+s45*(8*s15+8*s34+13*s45)))/
(8*(s15-s23+s45)^2)+(2*s15^2*s45^2+s15*s34*s45*
(-3*s15+11*s45)+5*s34^2*(-s15^2+s45^2))/
(8*(s12-s34)^2*(s15-s23+s45)^2)-
(3*s15^3-3*s15^2*s45+3*s15*s45^2+(59*s45^3)/24+
3*s12*(s15^2-s15*s45+s45^2)+3*s34*(-2*s15^2+2*s15*s45+
s45^2))/(-s15+s23-s45)^3+
(s34*(2*s34^2*s45+(s15+s45)^2*(-s15+5*s45)+
6*s34*(s15^2+2*s15*s45+2*s45^2)))/(8*(s12+s15-s34)*
(s15-s23+s45)^3)+(s15^3-s15*s45^2-6*s34^2*(s15+2*s45)-
2*s34*(3*s15^2+8*s15*s45+6*s45^2))/(8*(s12+s15-s34)*
(s15-s23+s45)^2)+((s15+s45)*(18*s15^3+6*s15^2*s45+
9*s15*s45^2+2*s45^3+2*s34^2*(9*s15+4*s45)+
s34*(-12*s15^2+24*s15*s45+7*s45^2)))/(4*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(15*s34^2*(s15+s45)+
s15*s45*(3*s15+10*s45)+2*s34*(6*s15^2+6*s15*s45+11*s45^2))/
(8*(s12-s34)*(s15-s23+s45)^2)+
(s15^2*s45^2*(-s15+5*s45)+s34^2*(s15+s45)^2*(-3*s15+7*s45)+
2*s34^3*(-s15^2+s45^2)+s15*s34*s45*(-3*s15^2+8*s15*s45+
11*s45^2))/(8*(s12-s34)^2*(-s15+s23-s45)^3)-
(36*s15^3+24*s15^2*s45+12*s15*s45^2+5*s45^3+
s34*(-12*s15^2+24*s15*s45+17*s45^2))/(8*(s15-s23+s45)*
(-s12+s34+s45)^2)-(-48*s15^3-18*s15^2*s45+42*s15*s45^2+
34*s45^3+3*s34^2*(11*s15+9*s45)+s34*(36*s15^2+51*s15*s45+
40*s45^2))/(8*(s12-s34-s45)*(s15-s23+s45)^2)+
(s34^2*(-20*s15+s45)*(s15+s45)^2+3*s34*(s15+s45)^2*
(4*s15^2-8*s15*s45+s45^2)-s34^3*(5*s15^2+4*s15*s45+
s45^2)-(s15+s45)^2*(12*s15^3+8*s15*s45^2+s45^3))/
(8*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(4*s34^3*(s15+s45)+3*s34^2*(s15^2+s15*s45+3*s45^2)+
s15*s45*(s15^2-3*s15*s45+8*s45^2)+
s34*(3*s15^3-3*s15^2*s45+7*s15*s45^2+13*s45^3))/
(8*(s12-s34)*(-s15+s23-s45)^3)+
(2*s34^3*(2*s15+s45)+3*s34^2*(7*s15^2+13*s15*s45+7*s45^2)+
s34*(10*s15^3+30*s15^2*s45+57*s15*s45^2+37*s45^3)+
2*(-9*s15^4-7*s15^3*s45+15*s15^2*s45^2+26*s15*s45^3+
13*s45^4))/(8*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15*(2*s15+s23+s34))/(8*s12^2*(s12+s23-s45)^2)+
(3*s15*s34)/(s12^2*s23*(s12+s23-s45))+
(3*s15*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45))-
(3*s15*s34)/(s12^2*s23*(-s15+s23-s45))+(s15*(17*s15-2*s34))/
(8*s12^2*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^2*s34)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15*(3*s15+s34))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(27*s15^2*(2*s15+s45))/(4*s12^2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))+
(3*s15^2*(s12^2-s12*s34+s15*s34))/(s12^2*s23*(s15-s23+s45)^
3)-(s15^4*s34)/(8*s12^2*(s12+s23-s45)^2*(s15-s23+s45)^
3)-(3*s15^4*s34)/(s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^3)-(3*s15^4*s34)/(2*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)+
(s15*s34^4)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s34^4*s45^2)/(4*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^4*s45^2)/(8*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(9*s15^4*(s15+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s45^4*(s15+s45))/(s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s45^4*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^3)+(3*(s12-2*s15)*s15*s34)/
(s12^2*s23*(s15-s23+s45)^2)+(9*s15^3*s34)/
(s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(9*s15^3*s34)/(2*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*s15*s34^3)/(4*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+(s15*s34^3*s45)/
(6*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
(3*s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-s45^4/(s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^2)+(s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(11*s34^2)/(12*s12^2*(s12-s34)*(s15-s23+s45))-
(s15^2+2*s15*s34-3*s34^2)/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(3*s15*s34)/(2*s12^2*(s12-s45)*
(s15-s23+s45))-(9*s15^2*s34)/(2*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45))-
s45^4/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(8*s15-2*s34+s45))/(4*s12^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s45^2*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(3*s45*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(3*(s15+s45)^2*(s34+s45)^4)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(s15^2*s34^4)/(4*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s15^4*(s15+s45)^2)/
(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^
2)-(s45^4*(s15+s45)^2)/(4*s12^2*(s12-s45)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+(s45^4*(s15+s45))/
(2*s12^2*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
s45^4/(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34^4)/(8*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s15^3*(s15+3*s34+s45))/
(8*s12^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(s15^3*(5*s15-2*s34+2*s45))/(8*s12^2*(s12+s23-s45)*
(s15-s23+s45)^3)-(s15*s45^2*(s34+2*s45))/
(8*s12^2*(s12-s45)^2*(s15-s23+s45)^2)-
(s15^2*(3*s15+3*s34+2*s45))/(8*s12^2*(s12+s23-s45)^2*
(s15-s23+s45))+(9*s15^3*(4*s15+3*s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s34^3*s45*(s34+3*s45))/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s15*s34*(-12*s15+5*s45))/
(4*s12^2*(s12-s45)*(s15-s23+s45)^2)+
(14*s12+14*s34+9*s45)/(24*s12^2*(s15-s23+s45))+
(5*s34^2*(-(s15*s34)+2*s15*s45+s34*s45))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(3*s15^3*(5*s15^2+8*s15*s45+3*s45^2))/
(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^
2)+(3*s15^2*(10*s15^2+12*s15*s45+3*s45^2))/
(2*s12^2*(s12+s23-s45)*(-s15+s23-s45)*(-s12+s34+s45)^
2)-(72*s12^2+72*s12*s34-73*s15*s34+72*s34^2+58*s12*s45-
23*s15*s45+62*s34*s45+54*s45^2)/(24*s12^2*(s15-s23+s45)^
2)+(3*s15*(-3*s15*s34+s34^2+3*s15*(2*s15+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(s34*s45+s15*(s34+s45))^2)/(6*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)-((s15-s34)^2*(s15^2+2*s34*s45+
s15*(s34+s45)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(8*s12^2*(s12-s45)^2*(s15-s23+s45)^3)+
(s15*(12*s15^2*s34-18*s45^3+s15*s45*(-10*s34+3*s45)))/
(8*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(18*s15^2+6*s15*s34+s34*(9*s34+4*s45))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^3-s15^2*(s34+s45)-s34^2*(3*s34+s45)+
s15*s34*(3*s34+5*s45))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(s34*(2*s15*(s34+4*s45)+
3*s34*(8*s34+9*s45)))/(24*s12^2*(s12-s34)*(s15-s23+s45)^
2)-(72*s12^2*(s15-s45)-59*s12*s45^2+(17*s15-78*s45)*
s45^2-72*s12*s34*(s15+s45)-72*s34^2*(s15+s45)+
s34*(72*s15^2-46*s15*s45-87*s45^2))/
(24*s12^2*(s15-s23+s45)^3)+(s34^2*(6*s15-4*s45)+
18*s15^2*(2*s15+s45)-3*s34*(6*s15^2+s45^2))/
(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34*(s34^3*s45+s15^2*(s15+s45)^2+s34^2*(s15^2-s45^2)-
s15*s34*(2*s15^2+3*s15*s45+s45^2)))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(-6*s34^3*(s15+s45)+s15^2*(s15^2-2*s15*s45-3*s45^2)+
2*s15*s34*(-2*s15^2+3*s15*s45+3*s45^2)+
s34^2*(9*s15^2+4*s15*s45+4*s45^2))/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(-18*s15^3-26*s34^3+
s34^2*(30*s15-29*s45)+6*s15*s45^2-23*s45^3-
4*s34*(3*s15^2-7*s15*s45+5*s45^2))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(s34*(8*s15^2*s45^2+3*s34^3*(-s15+s45)+
s15*s34*s45*(13*s15+27*s45)+2*s34^2*(s15^2+12*s15*s45+
11*s45^2)))/(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(6*s34^4-6*s34^3*(s15-2*s45)+4*s15^2*s45^2+
2*s15*s34*s45*(s15+15*s45)+s34^2*(-5*s15^2+18*s15*s45+
45*s45^2))/(24*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(-48*s15^4-36*s15^3*s45-2*s15*s45^3-3*s45^4+
7*s34^3*(4*s15+3*s45)+s34^2*(-24*s15^2+34*s15*s45+
31*s45^2)+3*s34*(12*s15^3+s45^3))/
(8*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(6*s15^4+6*s15^3*s34+2*s34^4+22*s34^3*s45+59*s34^2*s45^2+
66*s34*s45^3+34*s45^4-s15^2*(21*s34^2+10*s34*s45+3*s45^2)+
4*s15*(4*s34^3+5*s34^2*s45+7*s34*s45^2+7*s45^3))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(12*s15^5+12*s15^4*s45+2*s15^2*s45^3+5*s15*s45^4+3*s45^5-
s34^4*(3*s15+s45)-2*s34^3*(5*s15^2+2*s15*s45-3*s45^2)+
2*s34^2*(6*s15^3+2*s15^2*s45+7*s15*s45^2+11*s45^3)+
4*s34*(-3*s15^4+4*s15^2*s45^2+6*s15*s45^3+5*s45^4))/
(8*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
313/18+s15^2/(2*(s12+s15-s34)^2)-(3*s15)/(4*(s12+s15-s34))-
s15^2/(4*(s12+s15-s34)*(-s15+s34))+s15/(-4*s15+4*s34)+
(s15-6*s23)/(2*(s12+s23-s45))-(3*s15*s34)/
((s12+s23)*(s12+s23-s45))-(3*s15^3*s34^2)/
((s12+s23)*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*s15*s34*(2*s15+s34))/((s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))+s45/(2*s12-2*s45)+(3*(s15-3*s45)*s45)/
((s12+s23)*(-s15+s23-s45))-(3*s45)/(4*(s12-s34-s45))-
(7*s45^2)/(8*(s12-s45)^2)-s45^2/(2*(s12-s45)*(s12-s34-s45))-
(7*s45^3)/(8*(s12-s45)^2*(s12-s34-s45))+
(s15*(s15+2*s34)*(s15+s45))/(2*(s12+s15-s34)^2*
(-s15+s23-s45))+(3*s15^3*(s15+s45)^2)/
((s12+s23-s45)*(-s15+s23-s45)^3*(s12-s34-s45))+
(3*s45^2*(s15+s45)^3)/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45)^3)+(s15^3*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45)^3)+(11*s15^3*s34^2)/(4*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)-
(s15^3*s34^2)/(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s15^3*s45^2)/(4*s12*s34*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*s12*s34^2*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*(s12-s34)*s34^2*(s15-s23+s45)^3)-
((11*s12+15*s15)*s45^3)/(12*s34*(s15-s23+s45)^3)-
(s15^3*s45^3)/(3*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(s34^2*s45^3)/(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s12^2*s45^3)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)-
(3*s15^2*s45^2*(-s15+s45))/(4*(s12-s34)*s34*(s15-s23+s45)^3)-
(s34^2*(s15+s45)^3)/(2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s15^2*(s15+s45)^3)/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)+(7*s45^3*(s15+s45)^3)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(s15^2*s34^2)/(2*s12*(s12-s45)*(s15-s23+s45)^2)-
(3*s15^2*s34*(s15+2*s34))/((s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)-(11*s15^2*s34^2)/(2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)+
((8*s12+7*s15)*s45^2)/(6*s34*(s15-s23+s45)^2)-
(s12^2*s45^2)/(2*s34*(-s15+s34)*(s15-s23+s45)^2)+
(3*s15^2*(s15+s45)^2)/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^2)+(s34*(2*s15+s34)*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)-(21*s45^3*(s15+s45)^2)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45))+
(11*s15*s34^2)/(4*(s12-s45)*(s12+s23-s45)*(s15-s23+s45))-
((5*s12+2*s15)*s45)/(12*s34*(s15-s23+s45))+
(s12^2*s45)/(4*s34*(-s15+s34)*(s15-s23+s45))-
(3*s15^2*(s15+s45))/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(21*s45^3*(s15+s45))/(8*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(3*s15*(3*s15-s34+s45))/
((s12+s23-s45)*(s12-s34-s45))-
s45^2/(2*(-s12+s34+s45)^2)-
s45^3/((s12-s45)*(-s12+s34+s45)^2)+(s45^3*(s15+s45)^3)/
((s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s45^3*(s15+s45)^2)/((s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s45^3*(s15+s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(5*s34+2*s45))/(12*s12*(s15-s23+s45))-
(s45^2*(s15+s45)^2*(5*s15+3*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*(s23+3*s45))/(s12+s23)+
(3*s45*(s15+s45)^2*(s15+4*s45))/((s12+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+(s45*(s15+s45)*(s34+4*s45))/
((s15-s23+s45)*(-s12+s34+s45)^2)+(s45^2*(3*s15+5*s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(8*s34+7*s45))/(6*s12*(s15-s23+s45)^2)+
(s15*(40*s15-23*s34+14*s45))/(4*(s12+s23-s45)*
(-s15+s23-s45))-(s15^3*(11*s34+15*s45))/
(12*s12*(s15-s23+s45)^3)+(s15^2*(38*s15-33*s34+26*s45))/
(4*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15+73*s45)/(-4*s15+4*s23-4*s45)+
(-7*s15^2+9*s15*s34-42*s15*s45+13*s34*s45-36*s45^2)/
(4*(s12+s15-s34)*(-s15+s23-s45))+
((s15+s45)*(-5*s15^2+18*s15*s34-39*s15*s45+26*s34*s45-
36*s45^2))/(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(19*s15*s34+12*s15*s45-14*s45^2)/(8*(s12-s45)*
(s15-s23+s45))+(36*s15^2-13*s15*s34+7*s15*s45-9*s34*s45-
13*s45^2)/(4*(s12-s34-s45)*(s15-s23+s45))+
(6*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(s45^2*(3*s15^2+4*s15*s45+s45^2))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*s15*(6*s15^2+6*s15*s45+s45^2))/
((s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))+
(9*s45*(s15^2+3*s15*s45+2*s45^2))/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))+((s15+s45)^3*(s34^2+3*s34*s45+3*s45^2))/
((s15-s23+s45)^3*(-s12+s34+s45)^2)-
((s15+s45)^2*(s34^2+8*s34*s45+13*s45^2))/(2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+((s15+s45)*(-72*s15^2+70*s15*s34+
49*s15*s45+36*s34*s45+35*s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)-(s45*(-6*s15^2+4*s15*s45+43*s45^2))/
(8*(s15-s23+s45)^3)+(6*s15^2-20*s15*s45+417*s45^2)/
(24*(s15-s23+s45)^2)-(26*s15^2*s34+s15*(25*s15+17*s34)*s45+
36*s15*s45^2-10*s45^3)/(8*(s12-s45)*(s15-s23+s45)^2)-
(7*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(8*(s12-s45)^2*(s15-s23+s45))-
(3*(s15^2*s34+s15*(-3*s15+s34)*s45-5*s15*s45^2+s45^3))/
((s12+s23)*(s15-s23+s45)^2)+
(3*s15*(-(s15^2*s34)+s15*(s15-3*s34)*s45+3*s15*s45^2+3*s45^3))/
((s12+s23)*(-s15+s23-s45)^3)+
(s15*(7*s15^2*s34+3*s15*(3*s15+17*s34)*s45+39*s15*s45^2+
30*s45^3))/(8*(s12-s45)*(s15-s23+s45)^3)+
(7*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^2)-
(7*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^3)+
(s12*s45+s15*(-2*s15+s45))/(4*(-s15+s34)*(s15-s23+s45))+
(s15^3*(-5*s34+6*(s15+s45)))/(2*(s12+s23-s45)*
(-s15+s23-s45)^3)+(3*s45*(s15+s45)*
(s12*s45+s15*(s15+s45)))/(4*(-s15+s34)*(s15-s23+s45)^3)+
(s15*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^2*
(s15-s23+s45)^2)+(-3*s34*s45+9*s45*(s15+s45))/
((s12+s23)*(s12+s15-s34))+
((s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(3*(s12-s34)^2*(-s15+s23-s45)^3)-
(s34^2*s45*(s15+2*s45)-3*s34*(s15+s45)^2*(3*s15+5*s45)+
(s15+s45)^3*(s15+12*s45))/(4*(s12+s15-s34)*
(-s15+s23-s45)^3)+(-(s12*s45*(s15+4*s45))+
s15*(s15^2-4*s15*s45-5*s45^2))/(4*(-s15+s34)*
(s15-s23+s45)^2)+(s15*s45*(-5*s15+9*s45)+
5*s34*(-s15^2+s45^2))/(4*(s12-s34)*(s15-s23+s45)^2)-
(2*s15*s34^2*(2*s15+s45)+s34*(s15+s45)^2*(31*s15+s45)+
3*(s15+s45)^2*(-8*s15^2+11*s15*s45+s45^2))/
(8*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15+s45)*(6*s34^2*(-s15+s45)+3*s15*s45*(-5*s15+9*s45)+
s34*(-11*s15^2+8*s15*s45+19*s45^2)))/(12*(s12-s34)*
(-s15+s23-s45)^3)+
(-6/s12^2-(3*s15*s34)/(s12^2*(s12+s23)*(s12+s23-s45))+
((7*s15)/2+3*s23-3*s34-3*s45)/(s12^2*(s12+s23-s45))-
(11*s15*s34)/(4*s12^2*(s12-s45)*(s12+s23-s45))-
(27*s15^2)/(2*s12^2*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^2*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))+(5*s15^4)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^3)+(3*s15^4*s34)/(s12^2*(s12+s23)*
(s12+s23-s45)*(s15-s23+s45)^3)+(11*s15^4*s34)/
(4*s12^2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45)^3)-
(s15^2*s34^3)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-((8*s12^2+7*s12*s15+2*s15^2)*s45^2)/
(12*s12^2*s34*(s15-s23+s45)^3)-(s34^3*s45^2)/
(4*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s12*s45^2)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)+
(3*s15^4*(s15+s45))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-((s15-s34)^2*s34*(s15+s45)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(7*s45^4*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s45*(s15+s45)^4)/(s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^3)-
(21*s15^3)/(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)-(33*s15^3*s34)/(4*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^2)+((5*s12+2*s15)*s45)/
(12*s12*s34*(s15-s23+s45)^2)+(s15*s34^2*s45)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s12*s45)/(4*s34*(-s15+s34)*(s15-s23+s45)^2)+
((s15-s34)^2*(s15+s34)*(s15+s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(7*s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^2)-(s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
s15/(4*s12*(-s15+s34)*(s15-s23+s45))-
(11*s15*s34)/(4*s12^2*(s12-s45)*(s15-s23+s45))+
(33*s15^2*s34)/(4*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))+(5*s45^3)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(7*s45^4)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s45^4*(s15+s45)^2)/(s12^2*(s12-s45)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-(2*s45^4*(s15+s45))/
(s12^2*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
s45^4/(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(7*s15*s45^2*(s34+2*s45))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)-(6*s15^2*(5*s15+3*s45))/
(s12^2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))+
(3*(s15+s23-s34+3*s45))/(s12^2*(s12+s23))-
(3*s15^3*(5*s15+4*s45))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*(s15+s45)^3*(s15+5*s45))/
(s12^2*(s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
(6*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s23)*
(s12+s15-s34)*(-s15+s23-s45))-
(3*s15*(5*s15-2*s34+6*s45))/(s12^2*(s12+s23)*
(-s15+s23-s45))-(s45^3*(10*s15+7*s45))/
(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(-22*s12+24*s15-22*s34+37*s45)/(4*s12^2*(s15-s23+s45))+
(s15^2+s12*s45+s15*s45)/(2*s12*(s15-s34)*(s15-s23+s45)^2)+
(s34*(-5*s15*s34+8*s15*s45+5*s34*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(3*s15*(-4*s15^2+2*s15*(2*s34-5*s45)+
(s34-6*s45)*s45))/(s12^2*(s12+s23)*(s15-s23+s45)^2)+
(-18*s12*s15+167*s15*s34+292*s12*s45-130*s15*s45+
292*s34*s45-90*s45^2)/(24*s12^2*(s15-s23+s45)^2)+
(s45^3*(5*s15^2+7*s15*s45+2*s45^2))/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+
(s45*(s34^2+4*s34*s45+5*s45^2))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-144*s15^2+72*s15*s34-22*s34^2-
16*s34*s45+17*s45^2)/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(68*s15^2-43*s15*s34+11*s34^2+
144*s15*s45-36*s34*s45+72*s45^2)/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))+((s15+s45)^2*(s34^3+4*s34^2*s45+
6*s34*s45^2+4*s45^3))/(s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s15*(-22*s15^2*s34+s15*(10*s34-23*s45)*
s45+6*s45^3))/(8*s12^2*(s12-s45)*(s15-s23+s45)^3)-
((s15+s45)*(s34^3+7*s34^2*s45+15*s34*s45^2+13*s45^3))/
(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((s15+s45)*(2*s12*s45+s15*(s15+s45)))/(4*s12*(-s15+s34)*
(s15-s23+s45)^3)-(s34*(s34*s45+s15*(s34+s45))^2)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(3*(6*s15^2-3*s15*s34+s34*(s34+s45)))/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-(7*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(8*s12^2*(s12-s45)^2*(s15-s23+s45)^3)-
(3*(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45)))/
(s12^2*(s12+s23)*(s12+s15-s34))+
(3*s15*(s15^3-2*s15^2*(s34-2*s45)+2*s45^3+
s15*s45*(-s34+5*s45)))/(s12^2*(s12+s23)*(s15-s23+s45)^3)+
(s15*(22*s15*s34+s45*(-5*s34+7*s45)))/(4*s12^2*(s12-s45)*
(s15-s23+s45)^2)-(6*s15^2*s45^2+3*s34^3*(-s15+s45)+
20*s34^2*s45*(s15+s45)+s15*s34*s45*(9*s15+23*s45))/
(12*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(-6*s15*(43*s34-9*s45)*s45-4*s15^2*(s34+2*s45)+
s45^2*(-131*s34+63*s45)+s12*(6*s15^2-8*s15*s45-129*s45^2))/
(24*s12^2*(s15-s23+s45)^3)+
(3*(14*s15^3+s15^2*(-18*s34+47*s45)+8*s15*(s34^2-4*s34*s45+
6*s45^2)+s45*(9*s34^2-12*s34*s45+16*s45^2)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-10*s15^4+s15^3*(23*s34-48*s45)+s15^2*(-13*s34^2+
67*s34*s45-74*s45^2)-8*s15*s45*(4*s34^2-7*s34*s45+
6*s45^2)+s45*(s34^3-19*s34^2*s45+12*s34*s45^2-12*s45^3))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^2*(26*s15+20*s45)+s34*(-36*s15^2+16*s15*s45+31*s45^2)+
3*(16*s15^3-7*s15*s45^2+s45^3))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(-24*s15^4-2*s15*s34^3+34*s15^2*s45^2+
28*s15*s45^3+18*s45^4+s34^2*(-17*s15^2-10*s15*s45+
7*s45^2)+4*s34*(6*s15^3+2*s15^2*s45+s15*s45^2+5*s45^3))/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
(599*s15^3)/(72*(s12+s15-s34)^3)-(45*s15^2)/
(8*(s12+s15-s34)^2)+(7*s15)/(4*(s12+s15-s34))-
s15/(4*(-s15+s34))-s15^3/(4*(s12+s15-s34)^2*(-s15+s34))+
s15^2/(2*(s12+s15-s34)*(-s15+s34))+s45/(4*s12-4*s45)+
(7*s45)/(4*(s12-s34-s45))+s45^2/(2*(s12-s45)*
(s12-s34-s45))+(s15^3*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45)^3)+(s15^2*(11*s15-37*s34)*s34^2)/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s15^3*s45^2)/(s12*s34*(s15-s23+s45)^3)-((4*s12+s15)*s45^3)/
(4*s34*(s15-s23+s45)^3)-(s34^3*s45^3)/(12*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+(17*s34^3*s45^3)/
(24*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s12^2*s45^3)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)+
(s15^2*s45^2*(s15+s45))/((s12-s34)*s34*(s15-s23+s45)^3)+
(s15^2*(s15-2*s45)*(s15+s45)^2)/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(s45^2*(-2*s15+s45)*(s15+s45)^2)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(599*s34^3*(s15+s45)^3)/(72*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45)^3)-(s15^2*s34^2)/
(2*s12*(s12-s45)*(s15-s23+s45)^2)+(11*s15^2*s34^2)/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
((5*s12-4*s15)*s45^2)/(2*s34*(s15-s23+s45)^2)-
(11*s34^2*s45^2)/(8*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(s12^2*s45^2)/(2*s34*(-s15+s34)*
(s15-s23+s45)^2)+(599*s15*s34^2*(s15+s45)^2)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(3*s15^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)+s15^2/(2*(-s15+s34)*(s15-s23+s45))+
(6*s15-229*s45)/(12*(s15-s23+s45))+(s15*(3*s34-5*s45))/
(2*s12*(s15-s23+s45))+(s15*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45))+((-3*s12+5*s15)*s45)/
(2*s34*(s15-s23+s45))-(5*s15^2*s45)/(2*(s12+s15-s34)*s34*
(s15-s23+s45))-(s12^2*s45)/(4*s34*(-s15+s34)*
(s15-s23+s45))-s45^2/(2*(s12-s45)*(s15-s23+s45))-
(5*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))-
(599*s15^2*s34*(s15+s45))/(24*(s12+s15-s34)^3*
(s15-s23+s45))+(3*s15^3*(s15+s45))/(4*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45))+
(599*s45*(s15+s45)^2*(s34+s45)^2)/(24*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(599*(s15+s45)^3*(s34+s45)^3)/
(72*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(599*s45^3)/(72*(-s12+s34+s45)^3)+
(599*s45^2*(s15+s45)*(s34+s45))/(24*(s15-s23+s45)*
(-s12+s34+s45)^3)+(45*s45^2)/(8*(-s12+s34+s45)^2)+
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(12*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(17*s15^3*s34^3)/(24*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s15^3*(4*s34+s45))/
(4*s12*(s15-s23+s45)^3)+(s15^2*(5*s15+2*s45))/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))+
(s15^2*(-5*s34+4*s45))/(2*s12*(s15-s23+s45)^2)-
(s45^2*(2*s15+5*s45))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s34^2*s45^2*(37*s34+6*s45))/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15^2*(2*s15^2+s15*s45-s45^2))/(2*(s12+s15-s34)*(-s15+s34)*
(s15-s23+s45)^2)+(s45^2*(-s15^2+s15*s45+2*s45^2))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(-3*s15^2+27*s15*s45+379*s45^2)/(12*(s15-s23+s45)^2)-
(487*s15*s34-8*s15*s45+136*s34*s45+390*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s45*(27*s15^2+162*s15*s45+761*s45^2))/(36*(s15-s23+s45)^3)-
(s45*(-387*s15*s34+230*s15*s45+224*s34*s45+841*s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-2*s15^2*s34-s15*(s15+s34)*s45-3*s15*s45^2+s45^3)/
(4*(s12-s45)*(s15-s23+s45)^2)+
(s15*(2*s15^2*s34+3*s15*s34*s45+3*s15*s45^2+3*s45^3))/
(4*(s12-s45)*(s15-s23+s45)^3)+
(s15*(s34*(224*s15-387*s45)+18*s15*(s15+s45)))/
(24*(s12+s15-s34)^2*(s15-s23+s45))-
(12*s15*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(s15-s23+s45)^2)-(4*(s15*s45+s34*(s15+s45))^3)/
((s12-s34)^3*(-s15+s23-s45)^3)+
(2*s15*s45+(59*s34*(s15+s45))/8)/((s12-s34)*(s15-s23+s45))-
(s45*(3*s15^2*(s15+s45)+s12*s45*(3*s15+2*s45)))/
(4*(-s15+s34)*(s15-s23+s45)^3)+
(6*s15*(-5*s15+18*s45)-s34*(136*s15+487*s45))/
(24*(s12+s15-s34)*(s15-s23+s45))+
((s15+s45)*(-18*s15^2*(s15+s45)+s34^2*(-103*s15+520*s45)+
s15*s34*(42*s15+641*s45)))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)+((s15+s45)*(s34^2*(-520*s15+103*s45)+
3*s34*s45*(-161*s15+454*s45)+s45^2*(55*s15+1277*s45)))/
(24*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15*s34*(17*s15-209*s45)*s45-48*s15^2*s45^2-
65*s34^2*(-s15^2+s45^2))/(8*(s12-s34)^2*(s15-s23+s45)^2)+
(s12*s45*(s15+2*s45)+s15*(-s15^2+3*s15*s45+s45^2))/
(4*(-s15+s34)*(s15-s23+s45)^2)-
(2*s34*s45*(s15+s45)^2*(-48*s15+569*s45)+s45^2*(s15+s45)^2*
(-40*s15+571*s45)+s34^2*(s15+s45)^2*(-48*s15+587*s45)+
2*s34^3*(9*s15^2+15*s15*s45+7*s45^2))/(24*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(6*s15^2*(s15+s45)^3+
6*s15*s34*(s15+s45)^3-s34^2*(s15+s45)^2*(54*s15+653*s45)+
2*s34^3*(7*s15^2+15*s15*s45+9*s45^2))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(205*s34^2*(s15+s45)+
s15*s45*(37*s15+150*s45)+2*s34*(24*s15^2+134*s15*s45+
89*s45^2))/(8*(s12-s34)*(s15-s23+s45)^2)+
(s15^2*(17*s15-305*s45)*s45^2-3*s34^2*(s15+s45)^2*
(-17*s15+113*s45)-34*s34^3*(-s15^2+s45^2)-
3*s15*s34*s45*(-17*s15^2+192*s15*s45+209*s45^2))/
(24*(s12-s34)^2*(-s15+s23-s45)^3)+
(s34^2*(312*s15+303*s45)+s34*(216*s15^2+351*s15*s45+
794*s45^2)+s45*(69*s15^2+506*s15*s45+1072*s45^2))/
(24*(s12-s34-s45)*(s15-s23+s45)^2)+
(s34^2*(303*s15+312*s45)+24*s15*(s15^2-2*s15*s45-3*s45^2)+
s34*(-18*s15^2+561*s15*s45+1190*s45^2))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)-(428*s34^3*(s15+s45)+
s15*s45*(53*s15^2+261*s15*s45+392*s45^2)+
s34^2*(435*s15^2+987*s15*s45+537*s45^2)+
3*s34*(5*s15^3+187*s15^2*s45+317*s15*s45^2+135*s45^3))/
(24*(s12-s34)*(-s15+s23-s45)^3)-
(-6*s15*(s15+s45)^2*(-s15+2*s45)+s34^3*(149*s15+279*s45)+
6*s34^2*(4*s15^2+5*s15*s45+4*s45^2)+
s34*(6*s15^3+180*s15^2*s45+941*s15*s45^2+767*s45^3))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)-
(s34^3*(279*s15+149*s45)+s34^2*(411*s15^2+957*s15*s45+
513*s45^2)+s45*(59*s15^3+207*s15^2*s45+872*s15*s45^2+
724*s45^3)+s34*(51*s15^3+507*s15^2*s45+1532*s15*s45^2+
1076*s45^3))/(24*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15*(24*s15-65*s34)*s34^3)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((-5*s12+4*s15)*s45^2)/
(4*s12*s34*(s15-s23+s45)^3)-(s34^4*s45^2)/
(12*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(17*s34^4*s45^2)/(24*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s12*s45^2)/(4*s34*(-s15+s34)*
(s15-s23+s45)^3)-(599*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(9*s15*s34^3)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+((3*s12^2-5*s12*s15+5*s15^2)*s45)/
(2*s12^2*s34*(s15-s23+s45)^2)-(5*s15^3*s45)/
(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45)^2)-
(9*s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(4*s15*s34^3*s45)/(s12^2*(-s12+s34)^3*
(s15-s23+s45)^2)+(s12*s45)/(4*s34*(-s15+s34)*
(s15-s23+s45)^2)+s45^4/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(599*s15*(s15-s34)^2*s34*(s15+s45))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
((s12-s15)*s15)/(4*s12^2*(s15-s34)*(s15-s23+s45))-
(599*s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(493*s15^2-396*s15*s34-97*s34^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((-53*s15^2)/8+(13*s15*s34)/4-(40*s34^2)/9)/
(s12^2*(s12+s15-s34)*(s15-s23+s45))+
((-80*s12)/9+(3*s15)/2-(80*s34)/9-2*s45)/
(s12^2*(s15-s23+s45))-s45^3/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(s15*s45*(s34+s45))/
(4*s12^2*(s12-s45)*(s15-s23+s45)^2)-
(599*s45^2*(s34+s45)^2)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(599*s45*(s15+s45)*(s34+s45)^3)/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(599*(s15+s45)^2*(s34+s45)^4)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(s15^2*s34^4)/(12*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-(s45^4*(s15+s45)^2)/
(4*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-s45^4/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(17*s15^2*s34^4)/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))+
(s34^3*s45*(65*s34+27*s45))/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s45*(97*s34^2-414*s34*s45-520*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45^3*(s15^2-s45^2))/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(5*(64*s34^2+54*s34*s45+117*s45^2))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(18*s12*s15-18*s15^2-277*s15*s34+430*s12*s45-548*s15*s45+
779*s34*s45+531*s45^2)/(36*s12^2*(s15-s23+s45)^2)-
(5*s34^2*(48*s15*s45+13*s34*(-s15+s45)))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(2*s12*s15^2+s12^2*s45-
2*s15^2*(s15+s45))/(4*s12^2*(-s15+s34)*(s15-s23+s45)^2)+
(4*s34^2*(s34*s45+s15*(s34+s45))^2)/(s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(s15*s45*(2*s45^2+s15*(s34+s45)))/
(4*s12^2*(s12-s45)*(s15-s23+s45)^3)-
((s15-s34)*(s15^2*(2028*s34-599*s45)+967*s34^2*s45+
332*s15*s34*(s34+6*s45)))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(s34*(5*s34*(56*s34+55*s45)+
s15*(-50*s34+192*s45)))/(24*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(9*s15^2*(94*s34+37*s45)-
10*s15*s34*(14*s34+197*s45)+3*s34^2*(140*s34+927*s45))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(210*s34^3+2*s34^2*(-311*s15+75*s45)+
21*s45^2*(18*s15+77*s45)+s34*s45*(-343*s15+1521*s45))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(-(s34^3*(967*s15+332*s45))+2*s34^2*s45*(65*s15+1317*s45)+
2*s45^3*(1068*s15+1685*s45)+s34*s45^2*(3197*s15+6300*s45))/
(72*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15^2*(s15+s45)^2-s12^2*s45*(2*s15+s45)+
s12*s15*(-s15^2+s45^2))/(4*s12^2*(-s15+s34)*
(s15-s23+s45)^3)+(s34*(s34^2*s45*(17*s34+418*s45)+
s15^2*(158*s34^2+367*s34*s45+192*s45^2)+
s15*s34*(-17*s34^2+576*s34*s45+593*s45^2)))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(s34*(-90*s15^4+s15^3*(791*s34-779*s45)+
s34^2*(24*s34-1285*s45)*s45+s15^2*(-722*s34^2+2762*s34*s45-
689*s45^2)+3*s15*s34*(7*s34^2-669*s34*s45+657*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s15^2*(57*s34^2+182*s34*s45+96*s45^2)+
2*s15*s34*(151*s34^2+403*s34*s45+317*s45^2)+
s34^2*(298*s34^2+404*s34*s45+707*s45^2))/(24*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(9*s15^3+2*s15*s45*(-761*s34+43*s45)+
s15^2*(-54*s34+198*s45)-3*s45^2*(719*s34+362*s45)-
s12*(9*s15^2+108*s15*s45+761*s45^2))/
(36*s12^2*(s15-s23+s45)^3)-(3*s34^4*(8*s15+7*s45)+
3*s34*s45^2*(531*s15^2+1685*s15*s45+1154*s45^2)+
3*s34^2*s45*(527*s15^2+1689*s15*s45+1162*s45^2)+
s45^3*(548*s15^2+1713*s15*s45+1165*s45^2)+
s34^3*(530*s15^2+1731*s15*s45+1201*s45^2))/
(36*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(447*s34^4-6*s34^3*(151*s15+136*s45)+s15^2*s45*
(360*s15+959*s45)-2*s15*s34*(153*s15^2+1888*s15*s45+
2298*s45^2)+s34^2*(1328*s15^2+4968*s15*s45+4095*s45^2))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(447*s34^4+2028*s34^3*s45+6528*s34^2*s45^2+8814*s34*s45^3+
3903*s45^4+s15^2*(365*s34^2+952*s34*s45+500*s45^2)+
6*s15*(302*s34^3+1013*s34^2*s45+1392*s34*s45^2+622*s45^3))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
107/18-(3*s15^2)/(8*(s12+s15-s34)^2)-
(7*s15)/(16*(s12+s15-s34))+(s15-12*s23)/(8*(s12+s23-s45))-
(3*s15*s34)/(2*(s12+s23)*(s12+s23-s45))+
(3*s15^4)/(2*s23*(-s15+s23-s45)^3)+(3*s15^3*(-s15+s34)^2)/
(2*s23*(s12+s23)*(-s15+s23-s45)^3)-(3*s15^3*s34^2)/
(2*s23*(s12+s23-s45)*(-s15+s23-s45)^3)-
(3*s15^3*s34^2)/(2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45)^3)+(3*s15*(-s15+s34)^2)/
(2*s23*(s12+s23)*(-s15+s23-s45))-(3*s15*s34^2)/
(2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15*s34*(2*s15+s34))/(2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))-(15*s45)/(8*(s12-s45))-
(5*s45)/(48*(s12-s34-s45))+(5*s45^2)/(16*(s12-s45)^2)-
s45^2/(8*(s12-s45)*(s12-s34-s45))+
(5*s45^3)/(16*(s12-s45)^2*(s12-s34-s45))+
(3*s15^3*(s15+s45)^2)/(2*(s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))+(s15^3*s34^2)/(8*s12*(s12-s45)*
(s15-s23+s45)^3)+(11*s15^3*s34^2)/(4*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)+
(s15^2*s34^2*(23*s15+17*s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s15^3*s45^2)/(2*s12*(s12-s34)*
(s15-s23+s45)^3)+(s34^2*(59*s34-18*s45)*s45^2)/
(16*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*s34^3*s45^3)/(8*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(19*s34^3*s45^3)/(16*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)-(5*s45^3*(s15+s45)^3)/
(16*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15^3)/(2*s23*(s15-s23+s45)^2)+(3*s15^2*(-s15+s34)^2)/
(s23*(s12+s23)*(s15-s23+s45)^2)-(s15^2*s34^2)/
(4*s12*(s12-s45)*(s15-s23+s45)^2)-(3*s15^2*s34^2)/
(s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(3*s15^2*s34*(s15+2*s34))/(2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)-(11*s15^2*s34^2)/(2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^2)-(59*s15^2*s34^2)/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s34^2*s45^2)/(16*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(15*s45^3*(s15+s45)^2)/(16*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s34^2)/(8*s12*(s12-s45)*
(s15-s23+s45))+(11*s15*s34^2)/(4*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))-(703*s45)/(48*(s15-s23+s45))+
(s15*s34*s45)/(6*(s12-s34)^2*(s15-s23+s45))-
(5*s15*s45^2)/(4*s12*(s12-s34-s45)*(s15-s23+s45))+
((71*s15-57*s45)*s45^2)/(16*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(15*s45^3*(s15+s45))/(16*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(3*s15*(3*s15-s34+s45))/
(2*(s12+s23-s45)*(s12-s34-s45))+
(599*s45*(s15+s45)^2*(s34+s45)^2)/(48*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(599*(s15+s45)^3*(s34+s45)^3)/
(144*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(599*s45^3)/(144*(-s12+s34+s45)^3)+
(599*s45^2*(s15+s45)*(s34+s45))/(48*(s15-s23+s45)*
(-s12+s34+s45)^3)+(205*s45^2)/(48*(-s12+s34+s45)^2)+
(7*s45^3)/(4*(s12-s45)*(-s12+s34+s45)^2)-
(2*s15^3*s34^3)/((s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(7*s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(21*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(21*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(7*s15^3*s34^3)/(8*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s15^3*(4*s34+s45))/
(8*s12*(s15-s23+s45)^3)+(3*s45^2*(s15+s45)^2*(s15+2*s45))/
(2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45)^3)-
(3*(s23+4*s45))/(2*(s12+s23))+(s15^2*(-5*s34+4*s45))/
(4*s12*(s15-s23+s45)^2)+(3*s45*(3*s15-s34+4*s45))/
(2*(s12+s23)*(s12+s15-s34))+(s15^2*(38*s15-35*s34+26*s45))/
(8*(s12+s23-s45)*(s15-s23+s45)^2)-
(s45^2*(s15+s45)^2*(-67*s15+61*s45))/(16*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+(s45*(-36*s15+689*s45))/
(24*(s15-s23+s45)^2)-(3*s15*s34-5*s15*s45)/
(-4*s12*s15+4*s12*s23-4*s12*s45)+
(482*s15*s34+216*s15*s45+273*s34*s45)/(48*(s12-s34)*
(-s15+s23-s45))+(216*s15^2-208*s15*s34+467*s15*s45-
73*s34*s45-645*s45^2)/(48*(s12-s34-s45)*(s15-s23+s45))+
(-6*s15^2+21*s15*s34-74*s15*s45+5*s34*s45-96*s45^2)/
(16*(s12+s15-s34)*(-s15+s23-s45))+
(3*(s15*s34+s15*s45-5*s45^2))/(2*(s12+s23)*(-s15+s23-s45))+
(3*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15*(6*s15^2+6*s15*s45+s45^2))/(2*(s12+s23-s45)*
(-s15+s23-s45)*(s12-s34-s45))+
(3*s45*(3*s15^2+11*s15*s45+9*s45^2))/(2*(s12+s23)*
(s12+s15-s34)*(-s15+s23-s45))+
(s45^2*(-17*s15^2-2*s15*s45+15*s45^2))/(2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(63*s15*s34+58*s15*s45+26*s45^2)/(16*(s12-s45)*
(s15-s23+s45))-(s45*(-153*s15*s34+698*s15*s45+446*s34*s45+
1297*s45^2))/(48*(s15-s23+s45)*(-s12+s34+s45)^2)+
(216*s15^3-216*s15^2*s45+216*s15*s45^2-2881*s45^3)/
(144*(s15-s23+s45)^3)+(5*(s15*s34^2+s15*s34*s45+s15*s45^2-
2*s45^3))/(16*(s12-s45)^2*(s15-s23+s45))-
(3*(s15^2*(s15-2*s34)+s15*(-3*s15+2*s34)*s45-8*s15*s45^2+
2*s45^3))/(2*(s12+s23)*(s15-s23+s45)^2)+
(3*s15*(s15^2*(-s15+s34)+2*s15*(s15-3*s34)*s45+3*s15*s45^2+
6*s45^3))/(2*(s12+s23)*(-s15+s23-s45)^3)+
(3*s45*(s15^3+7*s15^2*s45+13*s15*s45^2+7*s45^3))/
(2*(s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)+
(80*s15^2*s34+s15*(151*s15-51*s34)*s45-24*s15*s45^2+56*s45^3)/
(16*(s12-s45)*(s15-s23+s45)^2)+
(s15*(-17*s15^2*s34+9*s15*(-7*s15+17*s34)*s45+105*s15*s45^2+
168*s45^3))/(16*(s12-s45)*(s15-s23+s45)^3)-
(5*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(16*(s12-s45)^2*(s15-s23+s45)^2)+
(5*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(16*(s12-s45)^2*(s15-s23+s45)^3)+
(s15^3*(-5*s34+6*(s15+s45)))/(4*(s12+s23-s45)*
(-s15+s23-s45)^3)+(11*s15*s34*s45*(s15*s45+s34*(s15+s45)))/
(3*(s12-s34)^3*(s15-s23+s45)^2)+
(11*(s15*s45+s34*(s15+s45))^3)/(9*(s12-s34)^3*
(-s15+s23-s45)^3)+(s15*(-25*s34+13*(3*s15+s45)))/
(8*(s12+s23-s45)*(-s15+s23-s45))+
(s15*(2*s15*(s15+s45)-s34*(11*s15+9*s45)))/
(8*(s12+s15-s34)^2*(-s15+s23-s45))+
(s34*(s15+s45)*(4*s15*(s15+s45)-s34*(13*s15+9*s45)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s15+s45)*(s34^2*(-262*s15+337*s45)+3*s34*s45*
(89*s15+688*s45)+s45^2*(781*s15+1979*s45)))/
(48*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(2*s34*s45*(s15+s45)^2*(210*s15+809*s45)+s45^2*(s15+s45)^2*
(288*s15+887*s45)+s34^2*(s15+s45)^2*(312*s15+911*s45)+
96*s34^3*(3*s15^2+3*s15*s45+s45^2))/(48*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^2*(-2*(s15+s45)^3+
s34*(5*s15^2+13*s15*s45+11*s45^2)))/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(-24*s45*(s15+s45)^2*(s15+2*s45)+
4*s34*(s15+s45)^2*(5*s15+14*s45)+s34^3*(29*s15+75*s45)-
2*s34^2*(10*s15^2+35*s15*s45+34*s45^2))/(16*(s12+s15-s34)*
(-s15+s23-s45)^3)+(84*s15^2*s45^2+s15*s34*s45*
(-134*s15+515*s45)+s34^2*(-218*s15^2+37*s15*s45+255*s45^2))/
(48*(s12-s34)^2*(s15-s23+s45)^2)+
(6*s15*s45*(-s15+47*s45)-3*s34^2*(-61*s15+58*s45)+
s34*(348*s15^2-197*s15*s45+450*s45^2))/(48*(s12-s34)*
(s15-s23+s45)^2)+(s15^2*s45^2*(-42*s15+233*s45)+
s34^2*(s15+s45)^2*(-126*s15+347*s45)+
3*s34^3*(-23*s15^2+15*s15*s45+43*s45^2)+
s15*s34*s45*(-126*s15^2+397*s15*s45+523*s45^2))/
(48*(s12-s34)^2*(-s15+s23-s45)^3)+
(-216*s15^3-639*s15^2*s45+1058*s15*s45^2+2092*s45^3+
6*s34^2*(-47*s15+14*s45)+s34*(-384*s15^2+63*s15*s45+
1070*s45^2))/(48*(s12-s34-s45)*(s15-s23+s45)^2)+
(s34^2*(33*s15+30*s45)+s34*(22*s15^2+78*s15*s45+60*s45^2)-
4*(s15^3+19*s15^2*s45+48*s15*s45^2+30*s45^3))/
(16*(s12+s15-s34)*(s15-s23+s45)^2)+
(-3*s34^3*(19*s15+81*s45)-6*s34^2*(9*s15^2+78*s15*s45+
37*s45^2)+2*s15*s45*(-9*s15^2-129*s15*s45+154*s45^2)+
s34*(90*s15^3-414*s15^2*s45-103*s15*s45^2+401*s45^3))/
(48*(s12-s34)*(-s15+s23-s45)^3)-
(-72*s15^4-237*s15^3*s45+573*s15^2*s45^2+2180*s15*s45^3+
1442*s45^4+6*s34^3*(-5*s15+3*s45)+
6*s34^2*(19*s15^2+113*s15*s45+71*s45^2)+
s34*(-45*s15^3+873*s15^2*s45+2516*s15*s45^2+1598*s45^3))/
(48*(s12-s34-s45)*(s15-s23+s45)^3)+
(-3/s12^2-(3*s15*s34)/(2*s12^2*s23*(s12+s23-s45))-
(3*s15*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45))+
(13*s15+12*(s23-s34-s45))/(8*s12^2*(s12+s23-s45))-
(11*s15*s34)/(4*s12^2*(s12-s45)*(s12+s23-s45))+
(3*s15*s34)/(2*s12^2*s23*(-s15+s23-s45))-
(7*s15^2)/(s12^2*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^2*s34)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^2*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))+(3*s15^3*(s12-s34))/
(2*s12^2*s23*(s15-s23+s45)^3)+(5*s15^4)/
(4*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^4*s34)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^3)+
(3*s15^4*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^3)+(11*s15^4*s34)/(4*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)+
(s15*s34^4)/(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^
3)+(s34^3*(23*s34-25*s45)*s45)/(8*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^3)-(3*s34^4*s45^2)/
(8*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(19*s34^4*s45^2)/(16*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*s15^4*(s15+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(5*s45^4*(s15+s45)^2)/(16*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s15^2*(s12-2*s34))/
(2*s12^2*s23*(s15-s23+s45)^2)-(43*s15^3)/
(8*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(9*s15^3*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)-(33*s15^3*s34)/(4*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^2)-(17*s15*s34^3)/
(4*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(11*s15*s34^3*s45)/(9*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
(3*s34^3*s45)/(8*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(5*s45^4*(s15+s45))/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^2)+(3*s15*(s15-s34)^2)/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(143*s34^2)/(36*s12^2*(s12-s34)*(s15-s23+s45))-
(11*s15*s34)/(4*s12^2*(s12-s45)*(s15-s23+s45))+
(33*s15^2*s34)/(4*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))+(5*s45^3)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(5*s45^4)/(16*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(599*s45^2*(s34+s45)^2)/
(144*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(599*s45*(s15+s45)*(s34+s45)^3)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(599*(s15+s45)^2*(s34+s45)^4)/
(144*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(2*s15^2*s34^4)/(s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(7*s45^4*(s15+s45)^2)/
(4*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(7*s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(7*s45^4)/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(7*s15^2*s34^4)/
(8*s12^2*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))+
(3*s45*(s15+s45)^3*(s15+2*s45))/(2*s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^3)-
(5*s15*s45^2*(s34+2*s45))/(16*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)-(3*s15^2*(5*s15+3*s45))/
(s12^2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))-
(3*s15^3*(5*s15+4*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(s15+s23-s34+4*s45))/(2*s12^2*(s12+s23))-
(3*s15*(5*s15-3*s34+8*s45))/(2*s12^2*(s12+s23)*
(-s15+s23-s45))+(s45^3*(-27*s15+23*s45))/
(8*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(-856*s12+387*s15-856*s34+1149*s45)/(144*s12^2*
(s15-s23+s45))+(s34^2*(-226*s15*s34+428*s15*s45+
247*s34*s45))/(144*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34*(-200*s15*s34+144*s34^2+328*s15*s45+741*s34*s45))/
(144*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(-1296*s15^2+648*s15*s34-185*s34^2+84*s34*s45-357*s45^2)/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(3*(s15+s45)^2*(s15^2+7*s15*s45+9*s45^2))/(2*s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(s45^3*(-17*s15^2+16*s15*s45+33*s45^2))/(8*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-
(143*s15^2-82*s15*s34+11*s34^2+360*s15*s45-96*s34*s45+
216*s45^2)/(16*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s45*(8*s34^2+741*s34*s45+859*s45^2))/(72*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*(4*s15^3+21*s15^2*s45+33*s15*s45^2+
16*s45^3))/(2*s12^2*(s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))-(3*(6*s15^2+s34^2+15*s15*s45+9*s45^2-
4*s34*(s15+s45)))/(2*s12^2*(s12+s23)*(s12+s15-s34))-
(3*s15*(4*s15^2+13*s15*s45+10*s45^2-2*s34*(3*s15+s45)))/
(2*s12^2*(s12+s23)*(s15-s23+s45)^2)+
((s15-s34)^2*(s15^2-3*s34*s45+s15*(-4*s34+s45)))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(11*s34^2*(s34*s45+s15*(s34+s45))^2)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)-(3*(6*s15^2-3*s15*s34+s34*(s34+s45)))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s15*(-44*s15^2*s34+122*s45^3+s15*s45*(56*s34+s45)))/
(16*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(5*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(16*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)+(3*s15*(s15^3-2*s15*(s34-4*s45)*s45+
4*s45^3+s15^2*(-3*s34+5*s45)))/(2*s12^2*(s12+s23)*
(s15-s23+s45)^3)+(s15*(22*s15*s34+s45*(-14*s34+9*s45)))/
(4*s12^2*(s12-s45)*(s15-s23+s45)^2)+
(-4*s15*(461*s34+184*s45)+s45*(1253*s12+1480*s34+1374*s45))/
(144*s12^2*(s15-s23+s45)^2)+(s34^3*(-475*s15+124*s45)+
2*s34^2*s45*(1037*s15+2235*s45)+2*s45^3*(2016*s15+2615*s45)+
s34*s45^2*(6077*s15+9072*s45))/(144*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(216*s15^2*s34-
33*s45^2*(197*s34+118*s45)-s15*s45*(5546*s34+3287*s45)+
s12*(-216*s15^2+216*s15*s45-2881*s45^2))/
(144*s12^2*(s15-s23+s45)^3)+
(s34*(-2*s15^2*(s15+s45)^2+s34^3*(5*s15+8*s45)-
4*s34^2*(3*s15^2+5*s15*s45+2*s45^2)+
s15*s34*(9*s15^2+16*s15*s45+7*s45^2)))/
(8*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(43*s15^3-3*s34^3+174*s15^2*s45+216*s15*s45^2+84*s45^3+
s34^2*(13*s15+28*s45)-s34*(41*s15^2+115*s15*s45+60*s45^2))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(-315*s34^4+176*s15^2*s45^2-18*s34^3*(33*s15+8*s45)+
2*s15*s34*s45*(14*s15+699*s45)+5*s34^2*(-62*s15^2+
132*s15*s45+393*s45^2))/(144*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(s34*(352*s15^2*s45^2+
27*s34^3*(-3*s15+8*s45)+s15*s34*s45*(578*s15+1227*s45)+
2*s34^2*(50*s15^2+573*s15*s45+523*s45^2)))/
(144*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(144*s34^4*(2*s15+s45)+3*s34*s45^2*(953*s15^2+2505*s15*s45+
1552*s45^2)+3*s34^2*s45*(965*s15^2+2529*s15*s45+
1564*s45^2)+s45^3*(1157*s15^2+2913*s15*s45+1756*s45^2)+
s34^3*(1211*s15^2+3021*s15*s45+1810*s45^2))/
(72*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(432*s15^3-45*s34^3+444*s15*s45^2+3153*s45^3+
s34^2*(-1195*s15+231*s45)+s34*(-324*s15^2-409*s15*s45+
3015*s45^2))/(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(216*s15^4+54*s34^4+1229*s15^2*s45^2+8346*s15*s45^3+
7536*s45^4+36*s34^3*(41*s15+45*s45)+
s34^2*(1922*s15^2+9912*s15*s45+8805*s45^2)+
2*s34*(-108*s15^3+1544*s15^2*s45+7968*s15*s45^2+6987*s45^3))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(29*s34^4-2*s34^3*(49*s15+82*s45)+
s34^2*(117*s15^2+246*s15*s45+109*s45^2)-
4*s34*(17*s15^3+56*s15^2*s45+49*s15*s45^2+12*s45^3)+
4*(5*s15^4+30*s15^3*s45+55*s15^2*s45^2+42*s15*s45^3+
12*s45^4))/(16*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
-35/9-(599*s15^3)/(72*(s12+s15-s34)^3)+
(107*s15^2)/(24*(s12+s15-s34)^2)-(11*s15)/(6*(s12+s15-s34))-
s15^2/(2*(-s15+s34)^2)+s15^3/(2*(s12+s15-s34)*(-s15+s34)^2)-
s15/(2*(-s15+s34))+s15^3/(4*(s12+s15-s34)^2*(-s15+s34))+
s15^2/(4*(s12+s15-s34)*(-s15+s34))-(19*s45)/(12*(s12-s45))-
(2*s45)/(3*(s12-s34-s45))-s45^2/(12*(s12-s45)^2)-
s45^2/((s12-s45)*(s12-s34-s45))-
s45^3/(12*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45)^3)+
(3*s15^2*s34^2*(s15+5*s34))/(4*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15^3*s45^2)/
(4*s12*s34*(s15-s23+s45)^3)+(s15^3*s45^3)/
(6*s12*s34^2*(s15-s23+s45)^3)-(s15^3*s45^3)/
(6*(s12-s34)*s34^2*(s15-s23+s45)^3)+((23*s12+18*s15)*s45^3)/
(12*s34*(s15-s23+s45)^3)+(s15^3*s45^3)/(3*(s12-s34)^2*s34*
(s15-s23+s45)^3)-(7*s34^3*s45^3)/(12*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(5*s34^3*s45^3)/(24*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(599*s34^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/(2*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)+(s45^3*(s15+s45)^3)/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(s15^2*s45^2*(3*s15+s45))/(4*(s12-s34)*s34*(s15-s23+s45)^3)+
(s15^2*s34^2)/(2*s12*(s12-s45)*(s15-s23+s45)^2)-
(15*s15^2*s34^2)/(4*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15^2*s45^2)/(3*s12*s34*
(s15-s23+s45)^2)+((-23*s12+5*s15)*s45^2)/
(6*s34*(s15-s23+s45)^2)+(55*s34^2*s45^2)/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(599*s15*s34^2*(s15+s45)^2)/(24*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*s15^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)-
(3*s15^3*(s15+s45)^2)/(2*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)-(s45^3*(s15+s45)^2)/
(4*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45))+
((23*s12-28*s15)*s45)/(12*s34*(s15-s23+s45))+
(5*s15^2*s45)/(2*(s12+s15-s34)*s34*(s15-s23+s45))+
(599*s15^2*s34*(s15+s45))/(24*(s12+s15-s34)^3*
(s15-s23+s45))-(3*s15^3*(s15+s45))/(2*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))-(3*s15^3*(s15+s45))/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))+
(s45^3*(s15+s45))/(4*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(7*s45^2)/(12*(-s12+s34+s45)^2)+
(7*s45^3)/(12*(s12-s45)*(-s12+s34+s45)^2)-
(13*s15^3*s34^3)/(12*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(7*s45^3*(s15+s45)^3)/
(12*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(7*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(7*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^3*s34^3)/(12*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s45^2*(s15+s45)^2*(9*s15+2*s45))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*(5*s34+2*s45))/(12*s12*(s15-s23+s45))+
(3*s15^2*(s15+s45)^2*(2*s15+3*s45))/(4*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)-
(5*s34^2*s45^2*(9*s34+4*s45))/(8*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(s15^2*(8*s34+7*s45))/
(6*s12*(s15-s23+s45)^2)+(s45^2*(17*s15+10*s45))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(8*s15+11*s45))/(4*(s12+s15-s34)*(-s15+s34)*
(s15-s23+s45))+(s15^3*(11*s34+15*s45))/
(12*s12*(s15-s23+s45)^3)+(6*s15+179*s45)/
(12*(s15-s23+s45))+(182*s15*s34+92*s15*s45+323*s34*s45)/
(24*(s12-s34)*(-s15+s23-s45))-
(s45^2*(11*s15^2+15*s15*s45+4*s45^2))/(2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(13*s15*s34+20*s15*s45+5*s34*s45+7*s45^2)/
(4*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(13*s15^2+32*s15*s45+19*s45^2))/(4*(s12+s15-s34)*
(-s15+s34)*(s15-s23+s45)^2)+
(-25*s15*s34-26*s15*s45+24*s45^2)/(12*(s12-s45)*
(s15-s23+s45))-(3*s15^2+4*s15*s45+133*s45^2)/
(6*(s15-s23+s45)^2)+(s45*(-54*s15^2+126*s15*s45+401*s45^2))/
(36*(s15-s23+s45)^3)+(42*s15^2*s34+2*s15*(39*s15+2*s34)*
s45+55*s15*s45^2-5*s45^3)/(12*(s12-s45)*(s15-s23+s45)^2)-
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(12*(s12-s45)^2*(s15-s23+s45))-
(s15*(17*s15^2*s34+3*s15*(11*s15+4*s34)*s45+48*s15*s45^2+
15*s45^3))/(12*(s12-s45)*(s15-s23+s45)^3)+
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(12*(s12-s45)^2*(s15-s23+s45)^2)-
(s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(12*(s12-s45)^2*(s15-s23+s45)^3)-
(s12*s45+3*s15*(-2*s15+s45))/(4*(-s15+s34)*(s15-s23+s45))-
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(2*(-s15+s34)^2*(s15-s23+s45))-
(s15*(s34*(140*s15-459*s45)+18*s15*(s15+s45)))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
(14*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^3*
(s15-s23+s45)^2)+(14*(s15*s45+s34*(s15+s45))^3)/
(9*(s12-s34)^3*(-s15+s23-s45)^3)-
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(2*(-s15+s34)^2*(s15-s23+s45)^3)-
(s45*(2*s45*(8*s15+7*s45)+s34*(9*s15+7*s45)))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(s34^2*(11*s15+7*s45)+s45^2*(25*s15+21*s45)+
s34*s45*(29*s15+21*s45)))/(4*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(-6*s15*(2*s15+25*s45)+
s34*(172*s15+607*s45))/(24*(s12+s15-s34)*(s15-s23+s45))+
((s15+s45)*(s34^2*(19*s15-580*s45)+18*s15^2*(s15+s45)-
s15*s34*(42*s15+641*s45)))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-6*s15^2*(s15+s45)^3-
6*s15*s34*(s15+s45)^3+s34^2*(s15+s45)^2*(54*s15+653*s45)+
14*s34^3*(s15^2+3*s15*s45+3*s45^2))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(3*s45*(s12*s45*(2*s15+s45)+
s15*(4*s15^2+7*s15*s45+3*s45^2)))/(4*(-s15+s34)*
(s15-s23+s45)^3)+(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2))/(2*(-s15+s34)^2*
(s15-s23+s45)^2)-(6*s34*s45*(s15+s45)^2*(10*s15+7*s45)+
2*s45^2*(s15+s45)^2*(17*s15+14*s45)+2*s34^2*(s15+s45)^2*
(23*s15+14*s45)+s34^3*(33*s15^2+27*s15*s45+7*s45^2))/
(12*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(2*s12*s45*(s15+2*s45)+s15*(-4*s15^2+13*s15*s45+14*s45^2))/
(4*(-s15+s34)*(s15-s23+s45)^2)-
(s34^2*(27*s15+14*s45)+s45*(29*s15^2+31*s15*s45+6*s45^2)+
s34*(30*s15^2+44*s15*s45+20*s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(-9*s34^2*(33*s15+50*s45)+
s34*(48*s15^2-585*s15*s45-1232*s45^2)+
6*s15*(7*s15^2+30*s15*s45+23*s45^2))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)+(s15^2*s45^2*(-46*s15+83*s45)+
s34^2*(s15+s45)^2*(-74*s15+89*s45)+5*s15*s34*s45*
(-18*s15^2+19*s15*s45+37*s45^2)-
s34^3*(71*s15^2+81*s15*s45+37*s45^2))/(24*(s12-s34)^2*
(-s15+s23-s45)^3)+(32*s15^2*s45^2+5*s15*s34*s45*
(-18*s15+37*s45)+s34^2*(-122*s15^2-81*s15*s45+41*s45^2))/
(24*(s12-s34)^2*(s15-s23+s45)^2)+
(14*s15*s45*(3*s15+17*s45)+s34^2*(459*s15+534*s45)+
s34*(132*s15^2+495*s15*s45+412*s45^2))/(24*(s12-s34)*
(s15-s23+s45)^2)+(s34^3*(78*s15+35*s45)+
3*s34^2*(35*s15^2+61*s15*s45+29*s45^2)+
s45*(35*s15^3+63*s15^2*s45+33*s15*s45^2+5*s45^3)+
s34*(23*s15^3+87*s15^2*s45+123*s15*s45^2+59*s45^3))/
(12*(s12-s34-s45)*(s15-s23+s45)^3)+
(5*s34^3*(53*s15+59*s45)+6*s34^2*(38*s15^2+77*s15*s45+
52*s45^2)+2*s15*s45*(17*s15^2+30*s15*s45+67*s45^2)+
s34*(34*s15^3+192*s15^2*s45+331*s15*s45^2+173*s45^3))/
(24*(s12-s34)*(-s15+s23-s45)^3)+
(-6*s15*(s15+s45)^2*(4*s15+7*s45)+s34^3*(109*s15+225*s45)+
6*s34^2*(3*s15^2+16*s15*s45+23*s45^2)+
s34*(-12*s15^3+126*s15^2*s45+887*s15*s45^2+749*s45^3))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)+
((s15*s34^3*(-15*s15+43*s34))/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((23*s12^2-5*s12*s15+2*s15^2)*s45^2)/
(12*s12^2*s34*(s15-s23+s45)^3)-(7*s34^4*s45^2)/
(12*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(5*s34^4*s45^2)/(24*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(599*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s45^4*(s15+s45)^2)/(12*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(5*s15*s34^3)/(2*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)-
((23*s12^2-28*s12*s15+30*s15^2)*s45)/(12*s12^2*s34*
(s15-s23+s45)^2)+(5*s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45)^2)+(14*s15*s34^3*s45)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45)^2)+(11*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(599*s15*(s15-s34)^2*s34*(s15+s45))/(36*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s45^4*(s15+s45))/(6*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^2)-
s15^2/(2*s12*(s15-s34)^2*(s15-s23+s45))+
(s15*(2*s12+3*s15))/(4*s12^2*(s15-s34)*(s15-s23+s45))+
(599*s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(55*s34^2)/(18*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*(-451*s15^2+312*s15*s34+139*s34^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(417*s15^2-300*s15*s34+410*s34^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(7*s45^3)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
s45^4/(12*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(13*s15^2*s34^4)/(12*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(7*s45^4*(s15+s45)^2)/
(12*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(7*s45^4*(s15+s45))/(6*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(7*s45^4)/(12*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(11*s15^2*s34^4)/
(12*s12^2*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))-
(7*s45^3*(3*s15+2*s45))/(6*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s45^2*(s34+2*s45))/
(12*s12^2*(s12-s45)^2*(s15-s23+s45)^2)-
(s34^3*s45*(29*s34+9*s45))/(6*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s15*s45*(5*s34+33*s45))/
(12*s12^2*(s12-s45)*(s15-s23+s45)^2)+
(140*s12-84*s15+140*s34+81*s45)/(36*s12^2*(s15-s23+s45))+
(s34^2*(-122*s15*s34+256*s15*s45+41*s34*s45))/
(72*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34*(-112*s15*s34+690*s34^2+176*s15*s45+519*s34*s45))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(18*s12*s15+54*s15^2-80*s15*s34-439*s12*s45+431*s15*s45-
770*s34*s45-54*s45^2)/(36*s12^2*(s15-s23+s45)^2)+
(7*s45^3*(3*s15^2+4*s15*s45+s45^2))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-
(7*s45*(s34^2+3*s34*s45+3*s45^2))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*s45*(5*s15*s34+18*s15*s45+
12*s45^2))/(12*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(15*s34^2+35*s34*s45+33*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s12*s45+s15*(s15+s45))^2/
(2*s12*(s15-s34)^2*(s15-s23+s45)^3)+
(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45))/
(2*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(7*s34^3-s34*s45*(-26*s15+s45)+11*s34^2*(3*s15+s45)+
s45^2*(21*s15+s45))/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(14*s34^2*(s34*s45+s15*(s34+s45))^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45)^3)-
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(12*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)+(3*s12^2*s45+6*s15^2*(s15+s45)+
2*s12*s15*(3*s15+4*s45))/(4*s12^2*(-s15+s34)*
(s15-s23+s45)^2)+(-3*s15^2*(232*s34+139*s45)+
8*s15*s34*(31*s34+271*s45)-3*s34^2*(202*s34+863*s45))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((-s15+s34)*(-599*s15^2*s45+1860*s15*s34*(s15+s45)+
s34^2*(500*s15+1099*s45)))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s15^2*(s15+s45)^2+
s12^2*s45*(4*s15+3*s45)+2*s12*s15*(2*s15^2+5*s15*s45+
3*s45^2))/(4*s12^2*(s15-s34)*(s15-s23+s45)^3)-
(s34^4*(20*s15+7*s45)+s45^3*(41*s15^2+76*s15*s45+35*s45^2)+
2*s34*s45^2*(47*s15^2+82*s15*s45+35*s45^2)+
2*s34^2*s45*(53*s15^2+88*s15*s45+35*s45^2)+
s34^3*(59*s15^2+94*s15*s45+35*s45^2))/
(12*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(35*s34^4+s34^3*(112*s15+115*s45)+2*s34*s45*
(-31*s15^2-26*s15*s45+11*s45^2)-
s45^2*(6*s15^2+29*s15*s45+17*s45^2)+
2*s34^2*(-30*s15^2+29*s15*s45+59*s45^2))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(s34*(200*s15^2*s45^2-3*s34^3*(49*s15+32*s45)+
s15*s34*s45*(334*s15+609*s45)+s34^2*(68*s15^2+462*s15*s45+
394*s45^2)))/(72*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(-27*s15^3+6*s15^2*(7*s34-37*s45)+s15*(802*s34-611*s45)*s45+
3*s45^2*(347*s34+5*s45)+s12*(-18*s15^2+84*s15*s45+
401*s45^2))/(36*s12^2*(s15-s23+s45)^3)-
(537*s34^4+76*s15^2*s45^2+6*s34^3*(26*s15+59*s45)+
2*s15*s34*s45*(19*s15+288*s45)+s34^2*(-140*s15^2+
474*s15*s45+663*s45^2))/(72*s12^2*(s12-s34)*
(s15-s23+s45)^3)+
(s34*(90*s15^4+s15^3*(-749*s34+779*s45)+
s34^2*s45*(42*s34+1237*s45)+3*s15*s34*(7*s34^2+625*s34*s45-
649*s45^2)+s15^2*(638*s34^2-2696*s34*s45+689*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(327*s34^4-12*s34^3*(43*s15+28*s45)+s15^2*s45*
(360*s15+959*s45)-2*s15*s34*(153*s15^2+1804*s15*s45+
2250*s45^2)+s34^2*(1022*s15^2+4290*s15*s45+3903*s45^2))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(7*s45*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3)+
s15*(10*s34^3+37*s34^2*s45+51*s34*s45^2+31*s45^3))/
(6*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2))*tr5,
-259/18-s15^2/(s12+s15-s34)^2-s15/(8*(s12+s15-s34))-
s15/(4*(-s15+s34))+s15^2/(4*(s12+s15-s34)*(-s15+s34))+
(-s15/2+3*s23)/(s12+s23-s45)+(3*s15*s34)/
((s12+s23)*(s12+s23-s45))+(3*s15^3*s34^2)/
((s12+s23)*(s12+s23-s45)*(-s15+s23-s45)^3)+
(3*s15*s34*(2*s15+s34))/((s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))-s45/(2*(s12-s45))-
s45/(8*(s12-s34-s45))+(7*s45^2)/(8*(s12-s45)^2)+
s45^2/(2*(s12-s45)*(s12-s34-s45))+
(7*s45^3)/(8*(s12-s45)^2*(s12-s34-s45))-
(s15*(s15+5*s34)*(s15+s45))/(2*(s12+s15-s34)^2*
(-s15+s23-s45))-(3*s15^3*(s15+s45)^2)/
((s12+s23-s45)*(-s15+s23-s45)^3*(s12-s34-s45))-
(3*s45^2*(s15+s45)^3)/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45)^3)-(s15^3*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45)^3)-(11*s15^3*s34^2)/(4*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^3)+
(s15^2*s34^2*(17*s15+11*s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15^3*s45^2)/
(4*s12*s34*(s15-s23+s45)^3)+(s15^3*s45^3)/
(6*s12*s34^2*(s15-s23+s45)^3)-(s15^3*s45^3)/
(6*(s12-s34)*s34^2*(s15-s23+s45)^3)+((11*s12+15*s15)*s45^3)/
(12*s34*(s15-s23+s45)^3)+(s15^3*s45^3)/(3*(s12-s34)^2*s34*
(s15-s23+s45)^3)-(s34^3*s45^3)/(2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*s45^3)/(8*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s12^2*s45^3)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)+
(3*s15^2*s45^2*(-s15+s45))/(4*(s12-s34)*s34*(s15-s23+s45)^3)+
(s15^2*(s15+s45)^3)/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(7*s45^3*(s15+s45)^3)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^2*s34^2)/(2*s12*(s12-s45)*(s15-s23+s45)^2)+
(3*s15^2*s34*(s15+2*s34))/((s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^2*(-38*s15+33*s34-26*s45))/
(4*(s12+s23-s45)*(s15-s23+s45)^2)+(11*s15^2*s34^2)/
(2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45)^2)-
(27*s15^2*s34^2)/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15^2*s45^2)/(3*s12*s34*
(s15-s23+s45)^2)-((8*s12+7*s15)*s45^2)/
(6*s34*(s15-s23+s45)^2)+(27*s34^2*s45^2)/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(s12^2*s45^2)/(2*s34*(-s15+s34)*(s15-s23+s45)^2)-
(3*s15^2*(s15+s45)^2)/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^2)-(s34*(s15+2*s34)*(s15+s45)^2)/
((s12+s15-s34)^2*(s15-s23+s45)^2)+(21*s45^3*(s15+s45)^2)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45))-
(11*s15*s34^2)/(4*(s12-s45)*(s12+s23-s45)*(s15-s23+s45))+
((5*s12+2*s15)*s45)/(12*s34*(s15-s23+s45))-
(s12^2*s45)/(4*s34*(-s15+s34)*(s15-s23+s45))+
(3*s15^2*(s15+s45))/(4*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(21*s45^3*(s15+s45))/(8*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(3*s15*(3*s15-s34+s45))/
((s12+s23-s45)*(s12-s34-s45))+s45^2/(-s12+s34+s45)^2+
s45^3/((s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^3*(s15+s45)^3)/
((s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45)^2)/((s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*s45^3*(s15+s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(8*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s15*(5*s34+2*s45))/
(12*s12*(s15-s23+s45))+(3*s45*(-s15+3*s45))/
((s12+s23)*(-s15+s23-s45))+
(s45^2*(s15+s45)^2*(5*s15+3*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*(s23+3*s45))/(s12+s23)-
(3*s45*(s15+s45)^2*(s15+4*s45))/((s12+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)-(s45^2*(3*s15+5*s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(8*s34+7*s45))/(6*s12*(s15-s23+s45)^2)-
(s34^2*s45^2*(11*s34+10*s45))/(8*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(s45*(s15+s45)*(5*s34+11*s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(40*s15-23*s34+14*s45))/(4*(s12+s23-s45)*
(-s15+s23-s45))+(s15^3*(11*s34+15*s45))/
(12*s12*(s15-s23+s45)^3)-(4*s15+141*s45)/
(-8*s15+8*s23-8*s45)+(s15*(2*s15-s45)-s12*s45)/
(4*(-s15+s34)*(s15-s23+s45))+
(-3*s15^2+7*s15*s45-198*s45^2)/(12*(s15-s23+s45)^2)-
(6*s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(s45^2*(3*s15^2+4*s15*s45+s45^2))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*s15*(6*s15^2+6*s15*s45+s45^2))/
((s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))-
(9*s45*(s15^2+3*s15*s45+2*s45^2))/((s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))+((s15+s45)^2*(2*s34^2+7*s34*s45+8*s45^2))/
((s15-s23+s45)^2*(-s12+s34+s45)^2)+
(-19*s15*s34-12*s15*s45+14*s45^2)/(8*(s12-s45)*
(s15-s23+s45))+(-72*s15^2+55*s15*s34+5*s15*s45+
33*s34*s45+29*s45^2)/(8*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-6*s15^2+4*s15*s45+37*s45^2))/(8*(s15-s23+s45)^3)+
(26*s15^2*s34+s15*(25*s15+17*s34)*s45+36*s15*s45^2-10*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)+
(7*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(8*(s12-s45)^2*(s15-s23+s45))+
(3*(s15^2*s34+s15*(-3*s15+s34)*s45-5*s15*s45^2+s45^3))/
((s12+s23)*(s15-s23+s45)^2)-
(3*s15*(-(s15^2*s34)+s15*(s15-3*s34)*s45+3*s15*s45^2+3*s45^3))/
((s12+s23)*(-s15+s23-s45)^3)-
(s15*(7*s15^2*s34+3*s15*(3*s15+17*s34)*s45+39*s15*s45^2+
30*s45^3))/(8*(s12-s45)*(s15-s23+s45)^3)-
(7*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^2)+
(7*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(8*(s12-s45)^2*(s15-s23+s45)^3)+
(s15^3*(5*s34-6*(s15+s45)))/(2*(s12+s23-s45)*
(-s15+s23-s45)^3)+(3*s45*(s34-3*(s15+s45)))/
((s12+s23)*(s12+s15-s34))-
(3*s45*(s15+s45)*(s12*s45+s15*(s15+s45)))/
(4*(-s15+s34)*(s15-s23+s45)^3)-
(3*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(s15-s23+s45)^2)-(s15*s45+s34*(s15+s45))^3/
(2*(s12-s34)^3*(-s15+s23-s45)^3)+
(20*s15*s45+47*s34*(s15+s45))/(8*(s12-s34)*(-s15+s23-s45))+
(14*s15^2+82*s15*s45+72*s45^2-11*s34*(3*s15+5*s45))/
(8*(s12+s15-s34)*(-s15+s23-s45))-
(10*s34^2*s45*(s15+2*s45)+6*s34*(s15+s45)^2*(3*s15+5*s45)+
s34^3*(s15+7*s45)-2*(s15+s45)^3*(s15+12*s45))/
(8*(s12+s15-s34)*(-s15+s23-s45)^3)-
(14*s15^2*s45^2+5*s15*s34*s45*(s15+7*s45)+
9*s34^2*(-s15^2+s45^2))/(8*(s12-s34)^2*(s15-s23+s45)^2)-
(5*s34^2*(s15+s45)^3+9*s34*s45*(s15+s45)^3+
7*s45^2*(s15+s45)^3+s34^3*(3*s15^2+3*s15*s45+s45^2))/
(2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34^2*((s15+s45)^3+s34*(s15^2+3*s15*s45+3*s45^2)))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s12*s45*(s15+4*s45)+s15*(-s15^2+4*s15*s45+5*s45^2))/
(4*(-s15+s34)*(s15-s23+s45)^2)-
(-72*s15^3-6*s15^2*s45+86*s15*s45^2+20*s45^3+
9*s34^2*(4*s15+s45)+6*s34*(19*s15^2+24*s15*s45+5*s45^2))/
(8*(s12-s34-s45)*(s15-s23+s45)^2)-
(21*s15^2*s45^2*(s15+3*s45)+s34^2*(s15+s45)^2*(-s15+53*s45)+
6*s34^3*(-s15^2+s45^2)+15*s15*s34*s45*(s15^2+8*s15*s45+
7*s45^2))/(24*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*(25*s15-18*s45)*s45+45*s34^2*(s15+s45)+
2*s34*(26*s15^2+24*s15*s45+7*s45^2))/(8*(s12-s34)*
(s15-s23+s45)^2)-(-(s34^3*(7*s15+s45))+
2*s34*(s15+s45)^2*(-23*s15+10*s45)+2*(s15+s45)^2*
(12*s15^2-19*s15*s45+4*s45^2)+s34^2*(-25*s15^2+s15*s45+
9*s45^2))/(8*(s12-s34-s45)*(s15-s23+s45)^3)+
(24*s34^3*(s15+s45)+3*s34^2*(25*s15^2+9*s15*s45+11*s45^2)-
3*s15*s45*(-15*s15^2+9*s15*s45+28*s45^2)+
s34*(67*s15^3+33*s15^2*s45-81*s15*s45^2-47*s45^3))/
(24*(s12-s34)*(-s15+s23-s45)^3)+
(-9*s34^2*(s15+4*s45)-6*s34*(6*s15^2+17*s15*s45+11*s45^2)+
2*(5*s15^3+44*s15^2*s45+75*s15*s45^2+36*s45^3))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)+
(6/s12^2+(3*s15*s34)/(s12^2*(s12+s23)*(s12+s23-s45))+
(11*s15*s34)/(4*s12^2*(s12-s45)*(s12+s23-s45))+
(27*s15^2)/(2*s12^2*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^2*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))-(5*s15^4)/(2*s12^2*(s12+s23-s45)*
(s15-s23+s45)^3)-(3*s15^4*s34)/(s12^2*(s12+s23)*
(s12+s23-s45)*(s15-s23+s45)^3)-(11*s15^4*s34)/
(4*s12^2*(s12-s45)*(s12+s23-s45)*(s15-s23+s45)^3)+
(s15*s34^3*(7*s15+3*s34))/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((8*s12^2+7*s12*s15+2*s15^2)*s45^2)/
(12*s12^2*s34*(s15-s23+s45)^3)-(s34^4*s45^2)/
(2*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^4*s45^2)/(8*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s12*s45^2)/(4*s34*(-s15+s34)*
(s15-s23+s45)^3)-(3*s15^4*(s15+s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(7*s45^4*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s45*(s15+s45)^4)/(s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^3)+
(21*s15^3)/(2*s12^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(9*s15^3*s34)/(s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^2)+(33*s15^3*s34)/(4*s12^2*(s12-s45)*
(s12+s23-s45)*(s15-s23+s45)^2)-(9*s15*s34^3)/
(4*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
((5*s12+2*s15)*s45)/(12*s12*s34*(s15-s23+s45)^2)+
(9*s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(s15*s34^3*s45)/(2*s12^2*(-s12+s34)^3*
(s15-s23+s45)^2)+(s12*s45)/(4*s34*(-s15+s34)*
(s15-s23+s45)^2)-((s15-s34)^2*(s15+3*s34)*(s15+s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(7*s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+s15/(4*s12*(s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(11*s34^2)/(4*s12^2*(s12-s34)*(s15-s23+s45))+
(44*s12-55*s15+44*s34-67*s45)/(8*s12^2*(s15-s23+s45))+
(11*s15*s34)/(4*s12^2*(s12-s45)*(s15-s23+s45))-
(33*s15^2*s34)/(4*s12^2*(s12-s45)*(s12+s23-s45)*
(s15-s23+s45))-(5*s45^3)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(7*s45^4)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*s34^4)/(2*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-(s45^4*(s15+s45)^2)/
(s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(2*s45^4*(s15+s45))/(s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-s45^4/(s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34^4)/(8*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))-
(7*s15*s45^2*(s34+2*s45))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)-(s34^3*s45*(3*s34+2*s45))/
(4*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(6*s15^2*(5*s15+3*s45))/(s12^2*(s12+s23-s45)*(-s15+s23-s45)*
(s12-s34-s45))-(3*(s15+s23-s34+3*s45))/
(s12^2*(s12+s23))+(3*s15^3*(5*s15+4*s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*(s15+s45)^3*(s15+5*s45))/(s12^2*(s12+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+(6*(s15+s45)^2*(2*s15+5*s45))/
(s12^2*(s12+s23)*(s12+s15-s34)*(-s15+s23-s45))+
(3*s15*(5*s15-2*s34+6*s45))/(s12^2*(s12+s23)*
(-s15+s23-s45))+(s45^3*(10*s15+7*s45))/
(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
((s15+s45)*(s15^2+2*s12*s45+s15*s45))/(4*s12*(s15-s34)*
(s15-s23+s45)^3)+(s34^2*(9*s15*s34-38*s15*s45-9*s34*s45))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34*(70*s15*s34+72*s34^2-40*s15*s45+5*s34*s45))/
(24*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(144*s15^2-72*s15*s34+33*s34^2+30*s34*s45-14*s45^2)/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s45^3*(5*s15^2+7*s15*s45+2*s45^2))/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-
(s45*(s34^2+3*s34*s45+3*s45^2))/(s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(12*s12*s15-182*s15*s34-289*s12*s45+
118*s15*s45-280*s34*s45+102*s45^2)/(24*s12^2*
(s15-s23+s45)^2)+(139*s15^2-100*s15*s34+33*s34^2+
288*s15*s45-72*s34*s45+144*s45^2)/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45))+((s15+s45)*(3*s34^3+13*s34^2*s45+
21*s34*s45^2+15*s45^3))/(2*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s12*s45+s15*(s15+s45))/
(2*s12*(-s15+s34)*(s15-s23+s45)^2)-
(6*s34^3*(s15+s45)^2+14*s34^2*s45*(s15+s45)^2+
16*s34*s45^2*(s15+s45)^2+9*s45^3*(s15+s45)^2+
s34^4*(2*s15+s45))/(2*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s15*(4*s15^2+10*s15*s45+6*s45^2-
s34*(4*s15+s45)))/(s12^2*(s12+s23)*(s15-s23+s45)^2)+
(s34^2*(s34*s45+s15*(s34+s45))^2)/(2*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(3*(6*s15^2-3*s15*s34+s34*(s34+s45)))/
(s12^2*(s12+s23-s45)*(s12-s34-s45))+
((-7*s15)/2+3*(-s23+s34+s45))/(s12^2*(s12+s23-s45))+
(s34*(s15^2*(s15+s45)^2-s15*s34*(s15+s45)^2-
s34^2*(s15+s45)^2+s34^3*(s15+2*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(7*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)+(3*(s34^2+6*(s15+s45)^2-
s34*(4*s15+3*s45)))/(s12^2*(s12+s23)*(s12+s15-s34))-
(3*s15*(s15^3-2*s15^2*(s34-2*s45)+2*s45^3+
s15*s45*(-s34+5*s45)))/(s12^2*(s12+s23)*(s15-s23+s45)^3)-
(s15*(22*s15*s34+s45*(-5*s34+7*s45)))/(4*s12^2*(s12-s45)*
(s15-s23+s45)^2)+(s15*(22*s15^2*s34-6*s45^3+
s15*s45*(-10*s34+23*s45)))/(8*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(s34*(s34^2*s45*(3*s34+62*s45)+
s15^2*(26*s34^2+61*s34*s45+32*s45^2)+
s15*s34*(-3*s34^2+88*s34*s45+91*s45^2)))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(3*s15*(74*s34-19*s45)*s45+(77*s34-96*s45)*s45^2+
4*s15^2*(s34+2*s45)+s12*(-6*s15^2+8*s15*s45+111*s45^2))/
(24*s12^2*(s15-s23+s45)^3)+
(s15^2*(-15*s34^2+36*s34*s45+24*s45^2)+
2*s15*s34*(-12*s34^2+59*s34*s45+62*s45^2)+
s34^2*(-6*s34^2+6*s34*s45+115*s45^2))/(24*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(-6*s34^3-2*s34^2*(22*s15+13*s45)+
s34*(36*s15^2-25*s15*s45-25*s45^2)+
3*(-16*s15^3+7*s15*s45^2+s45^3))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(-6*s34^3-20*s34^2*(s15+s45)+
s34*(56*s15^2+101*s15*s45+36*s45^2)-
6*(7*s15^3+24*s15^2*s45+24*s15*s45^2+8*s45^3))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(24*s15^4+s34^4+2*s34^3*(s15-6*s45)-37*s15^2*s45^2-
46*s15*s45^3-33*s45^4+s34^2*(23*s15^2-26*s15*s45-
49*s45^2)-4*s34*(6*s15^3+3*s15^2*s45+13*s15*s45^2+
16*s45^3))/(8*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34^4+19*s34^2*(s15+s45)^2+2*s34^3*(3*s15+5*s45)-
2*s34*(23*s15^3+63*s15^2*s45+52*s15*s45^2+12*s45^3)+
4*(5*s15^4+24*s15^3*s45+37*s15^2*s45^2+24*s15*s45^3+
6*s45^4))/(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
205/18+(3*s15)/s23-(7*s15^2)/(8*(-s15+s34)^2)+
(7*s15^3)/(8*(s12+s15-s34)*(-s15+s34)^2)-
s15^3/((s12+s15-s34)^2*(-s15+s34))+
s15^2/(2*(s12+s15-s34)*(-s15+s34))-(3*s15)/(s23+s34)-
(3*s15^2)/(s23*(s23+s34))+s15/(-2*s15+2*s34)+
(3*s15^4)/(s23*(-s15+s23-s45)^3)-(3*s15^3*(s12+s15)^2)/
(s23*(s23+s34)*(-s15+s23-s45)^3)+(3*s12^2*s15^3)/
(s23*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(9*s15^2)/(s23*(-s15+s23-s45))-(3*s15^2*(2*s12+3*s15))/
(s23*(s23+s34)*(-s15+s23-s45))-s45/(4*(-s15+s23+s34))+
s45/(4*s12-4*s45)+s45^2/(4*(s12-s45)*(s12-s34-s45))-
(s45*(2*s12+s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))-
(11*s12^2*s15^3)/(4*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(s15^3*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45)^3)-(s15^3*s34^2)/(4*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s15^3*s45^2)/
(4*s12*s34*(s15-s23+s45)^3)-(s15^3*s45^3)/
(6*s12*s34^2*(s15-s23+s45)^3)+(s15^3*s45^3)/
(6*(s12-s34)*s34^2*(s15-s23+s45)^3)-((11*s12+15*s15)*s45^3)/
(12*s34*(s15-s23+s45)^3)-(s15^3*s45^3)/(3*(s12-s34)^2*s34*
(s15-s23+s45)^3)-(s34^2*s45^3)/(4*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s12^2*s45^3)/(4*s34*(-s15+s34)*
(s15-s23+s45)^3)-(3*s15^2*s45^2*(-s15+s45))/
(4*(s12-s34)*s34*(s15-s23+s45)^3)+(s15^3*(s15+s45)^3)/
((s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^3)+
(7*s15^3*(s15+s45)^3)/(8*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^3)-(s45^2*(s15+s45)^3)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(9*s15^3)/(s23*(s15-s23+s45)^2)-
(3*s15^2*(s12^2+4*s12*s15+3*s15^2))/(s23*(s23+s34)*
(s15-s23+s45)^2)+(3*s12^2*s15^2)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+(11*s12^2*s15^2)/(4*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^2*s34^2)/(2*s12*(s12-s45)*(s15-s23+s45)^2)+
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)+
((8*s12+7*s15)*s45^2)/(6*s34*(s15-s23+s45)^2)-
(s12^2*s45^2)/(2*s34*(-s15+s34)*(s15-s23+s45)^2)-
(3*s15^3*(s15+s45)^2)/((s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(21*s15^3*(s15+s45)^2)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)+
(3*s45^2*(s15+s45)^2)/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s34^2)/(4*s12*(s12-s45)*
(s15-s23+s45))-((5*s12+2*s15)*s45)/
(12*s34*(s15-s23+s45))+(s12^2*s45)/(4*s34*(-s15+s34)*
(s15-s23+s45))-(21*s15^3*(s15+s45))/(8*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))+(3*s15^3*(s15+s45))/
((s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))-
(3*s45^2*(s15+s45))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15*s45^2)/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*s45*(s15+s45)*(s34+s45))/
((s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s15*(s15+s45)^2*(s34+s45)^2)/(2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s15^2)/((s23+s34)*(-s12+s34+s45))+
(3*s15^3*(s15+s45)^2)/((s23+s34)*(-s15+s23-s45)^3*
(-s12+s34+s45))-(s12*s45*(s12+2*s45))/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s15^2*(3*s15+2*s45))/
((s23+s34)*(-s15+s23-s45)*(-s12+s34+s45))+
(15*s15+2*s45)/(-4*s15+4*s23-4*s45)-(s15*(5*s34+2*s45))/
(12*s12*(s15-s23+s45))+(s15^2*(5*s15+3*s45))/
(8*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))-
(s15^2*(s15+s45)^2*(3*s15+5*s45))/(8*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)-(s15^2*(6*s15+5*s45))/
(2*(s12+s15-s34)^2*(-s15+s23-s45))+(s15^2*(8*s34+7*s45))/
(6*s12*(s15-s23+s45)^2)-(s15*(8*s15+11*s45))/
(4*(s12+s15-s34)*(-s15+s23-s45))-(s15^3*(11*s34+15*s45))/
(12*s12*(s15-s23+s45)^3)+(3*(-s15^2+s12*s45))/
((s23+s34)*(-s15+s23-s45))+(s15*s34+s15*s45-2*s45^2)/
(4*(s12-s45)*(s15-s23+s45))-(3*s15^2+s15*s45+s45^2/2)/
((s12-s34-s45)*(s15-s23+s45))-
(s12^2*(s15^2-s15*s45+s45^2))/(4*(-s15+s23+s34)*
(-s15+s23-s45)^3)+(3*s15*(s15+s45)*(s15*s34+s15*s45+
s45^2))/(4*(s12-s45)*(s15-s23+s45)^3)+
(3*s15^2*(3*s15^2+4*s15*s45+s45^2))/((s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45))+
(s15^2*(s15^2+4*s15*s45+3*s45^2))/(4*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)-
(21*s15^2+260*s15*s45+18*s45^2)/(24*(s15-s23+s45)^2)-
(24*s15^3+99*s15^2*s45+43*s15*s45^2-3*s45^3)/
(8*(-s15+s23-s45)^3)+(-4*s15^2*s34-s15*(5*s15+s34)*s45-
4*s15*s45^2+s45^3)/(4*(s12-s45)*(s15-s23+s45)^2)-
(7*(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45)))/
(8*(-s15+s34)^2*(s15-s23+s45))+
(s15*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^2*
(s15-s23+s45)^2)-
(7*s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(8*(-s15+s34)^2*(s15-s23+s45)^3)+
((s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(3*(s12-s34)^2*(-s15+s23-s45)^3)-
((s15+s45)^2*(2*s15^2*(s15+s45)+2*s15*s34*(s15+s45)+
s34^2*(2*s15+s45)))/(2*(s12+s15-s34)^2*(-s15+s23-s45)^3)-
(s15*(s15+s45)*(3*s15*(s15+s45)+s34*(3*s15+2*s45)))/
((s12+s15-s34)^2*(s15-s23+s45)^2)+
(19*s12*s45+2*s15*(-7*s15+6*s45))/(8*(-s15+s34)*
(s15-s23+s45))+(-22*s12^2*s45-s12*s45*(17*s15+26*s45)+
s15*(10*s15^2-36*s15*s45-25*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)+(s15*s45*(-5*s15+9*s45)+
5*s34*(-s15^2+s45^2))/(4*(s12-s34)*(s15-s23+s45)^2)+
(24*s15^3+19*s15^2*s45+3*s15*s45^2+4*s45^3+
s34*(-12*s15^2-7*s15*s45+s45^2))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+(3*(s12^2*s45+s15^2*(s15+2*s45)+
s12*(2*s15^2-s15*s45+s45^2)))/((s23+s34)*
(s15-s23+s45)^2)+(3*(s15^2*(s15+s45)^2+
s12^2*(s15^2-s15*s45+s45^2)-s12*s15*(-2*s15^2+2*s15*s45+
s45^2)))/((s23+s34)*(-s15+s23-s45)^3)+
(s12*s45^2*(51*s15+7*s45)+22*s12^2*(s15^2-s15*s45+s45^2)+
3*s15*s45*(10*s15^2+13*s15*s45+3*s45^2))/
(8*(-s15+s34)*(s15-s23+s45)^3)+
(7*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)+((s15+s45)*(6*s34^2*(-s15+s45)+
3*s15*s45*(-5*s15+9*s45)+s34*(-11*s15^2+8*s15*s45+
19*s45^2)))/(12*(s12-s34)*(-s15+s23-s45)^3)-
(4*s34*(5*s15^2+12*s15*s45+5*s45^2)+
s15*(23*s15^2+50*s15*s45+27*s45^2))/(8*(s12+s15-s34)*
(s15-s23+s45)^2)+(-12*s15^4-15*s15^3*s45+s15*s45^3-
2*s45^4-s15*s34^2*(2*s15+s45)+s34*(9*s15^3+13*s15^2*s45+
3*s15*s45^2-s45^3))/(4*(s12-s34-s45)*(s15-s23+s45)^3)-
(2*s34^2*s45*(s15+2*s45)+2*s15*(s15+s45)^2*(5*s15+6*s45)+
s34*(17*s15^3+53*s15^2*s45+47*s15*s45^2+11*s45^3))/
(8*(s12+s15-s34)*(-s15+s23-s45)^3)+
((-3*s15)/(s12^2*(s23+s34))+(3*s15)/(s23*(s23+s34)*
(-s15+s23-s45))+(3*s15*(s12-3*s15-s45))/
(s12^2*(s23+s34)*(-s15+s23-s45))-(3*s15^2*(s12+s15))/
(s23*(s23+s34)*(s15-s23+s45)^3)+(3*s12*s15^2)/
(s23*(-s15+s23+s34)*(s15-s23+s45)^3)+
(11*s12*s15^2)/(4*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(s12*(s15-s45))/(4*(s15-s23-s34)*
(s15-s23+s45)^3)-(s15^2*s34^3)/(4*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^3)-
((8*s12^2+7*s12*s15+2*s15^2)*s45^2)/(12*s12^2*s34*
(s15-s23+s45)^3)-(s34^3*s45^2)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^3)+
(s12*s45^2)/(4*s34*(-s15+s34)*(s15-s23+s45)^3)-
(s45^3*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15*(s12+2*s15))/(s23*(s23+s34)*
(s15-s23+s45)^2)-(3*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)-(11*s12*s15)/(4*(-s15+s34)*
(-s15+s23+s34)*(s15-s23+s45)^2)+((5*s12+2*s15)*s45)/
(12*s12*s34*(s15-s23+s45)^2)+(s15*s34^2*s45)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s12*s45)/(4*s34*(-s15+s34)*(s15-s23+s45)^2)-
s45/(4*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s45^3*(s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(7*s15^2)/(8*s12*(s15-s34)^2*
(s15-s23+s45))-(s15^2*(s15-s34))/(s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s15*(4*s12+s15))/(8*s12^2*(-s15+s34)*
(s15-s23+s45))+(s15*(5*s15+4*s34))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45))-
s45^3/(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(10*s15+s45)/(4*s12^2*(s15-s23+s45))+(s15*s45*(s34+s45)^2)/
(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s15*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s15*(-3*s15+s34))/
(s12^2*(s23+s34)*(-s12+s34+s45))-(9*s15^2*(2*s15+s45))/
(s12^2*(s23+s34)*(-s15+s23-s45)*(-s12+s34+s45))+
(3*s15^4*(s15+s45))/(s12^2*(s23+s34)*(s15-s23+s45)^3*
(-s12+s34+s45))-(s15*s45*(s34+2*s45))/(4*s12^2*(s12-s45)*
(s15-s23+s45)^2)-(3*s15^3*(4*s15+3*s45))/
(s12^2*(s23+s34)*(s15-s23+s45)^2*(-s12+s34+s45))+
(s34*(-5*s15*s34+8*s15*s45+5*s34*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(-81*s12*s15+69*s15^2-83*s15*s34-
13*s12*s45+4*s15*s45-13*s34*s45+9*s45^2)/
(12*s12^2*(s15-s23+s45)^2)-(7*(s12*s45+s15*(s15+s45))^2)/
(8*s12*(s15-s34)^2*(s15-s23+s45)^3)+
(7*(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45)))/
(8*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(3*(s12^3*(s15-s45)+s12^2*s15*(s15+s45)-
s12*s15^2*(s15+s45)+s15^3*(s15+s45)))/(s12^2*(s23+s34)*
(s15-s23+s45)^3)-(s34*(s34*s45+s15*(s34+s45))^2)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(s34*(-s15+s34)*(s15+s45)*(s34*s45+s15*(2*s34+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s15*(s15-s34)*(3*s34*s45+s15*(4*s34+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s34*(-5*s15^2+7*s34*s45+2*s15*(7*s34+s45)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*s15*(s12^2-s12*(2*s15+s45)+s15*(3*s15+2*s45)))/
(s12^2*(s23+s34)*(s15-s23+s45)^2)+
(s15*s45*(2*s45^2+s15*(s34+2*s45)))/(4*s12^2*(s12-s45)*
(s15-s23+s45)^3)-(-36*s15^2+12*s15*s34+s45*(s34+2*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(7*s12^2*s45+s15^2*(s15+s45)+s12*s15*(7*s15+4*s45))/
(4*s12^2*(s15-s34)*(s15-s23+s45)^2)-
(6*s15^2*s45^2+3*s34^3*(-s15+s45)+20*s34^2*s45*(s15+s45)+
s15*s34*s45*(9*s15+23*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(-69*s15^3+s15^2*(131*s34-14*s45)+
3*s15*s45*(38*s34+5*s45)-s45^2*(11*s34+12*s45)+
s12*(123*s15^2+130*s15*s45-9*s45^2))/
(24*s12^2*(s15-s23+s45)^3)+(-24*s15^3*s34+48*s15*s34^2*s45+
s34^2*s45*(2*s34+11*s45)+s15^2*(33*s34^2-32*s34*s45-
4*s45^2))/(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-36*s15^3+9*s15*s45^2+5*s45^3+s34^2*(-11*s15+s45)+
4*s34*(6*s15^2-s15*s45+s45^2))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(22*s12^3*(-s15+s45)+
s15^2*(s15+s45)^2+s12^2*s45*(34*s15+5*s45)+
2*s12*s15*(5*s15^2+7*s15*s45+2*s45^2))/(8*s12^2*(-s15+s34)*
(s15-s23+s45)^3)-(-12*s15^4+12*s15^3*s34+
s45^2*(s34^2+3*s34*s45+3*s45^2)+s15^2*(-4*s34^2+2*s34*s45+
8*s45^2)+s15*(s34^3-s34^2*s45-3*s34*s45^2+s45^3))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
40/9+(599*s15^3)/(72*(s12+s15-s34)^3)-
(161*s15^2)/(24*(s12+s15-s34)^2)+
(29*s15)/(24*(s12+s15-s34))+s15^2/(2*(-s15+s34)^2)-
s15^3/(2*(s12+s15-s34)*(-s15+s34)^2)-
s15^3/(4*(s12+s15-s34)^2*(-s15+s34))-
s15^2/(4*(s12+s15-s34)*(-s15+s34))+s15/(-2*s15+2*s34)+
(3*s45)/(4*(s12-s45))+(13*s45)/(24*(s12-s34-s45))+
s45^2/(2*(s12-s45)^2)+(3*s45^2)/(4*(s12-s45)*(s12-s34-s45))+
s45^3/(2*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45)^3)-
(13*s15^2*s34^2*(3*s15+5*s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(3*s15^3*s45^2)/
(4*s12*s34*(s15-s23+s45)^3)-(s15^3*s45^3)/
(6*s12*s34^2*(s15-s23+s45)^3)+(s15^3*s45^3)/
(6*(s12-s34)*s34^2*(s15-s23+s45)^3)-((23*s12+18*s15)*s45^3)/
(12*s34*(s15-s23+s45)^3)-(s15^3*s45^3)/(3*(s12-s34)^2*s34*
(s15-s23+s45)^3)-(5*s34^3*s45^3)/(3*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(2*s34^3*s45^3)/(3*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(599*s34^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(2*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)-(7*s45^2*(s15+s45)^3)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s45^3*(s15+s45)^3)/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(s15^2*s45^2*(3*s15+s45))/
(4*(s12-s34)*s34*(s15-s23+s45)^3)-
(s15^2*s34^2)/(2*s12*(s12-s45)*(s15-s23+s45)^2)+
(65*s15^2*s34^2)/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+((23*s12-5*s15)*s45^2)/
(6*s34*(s15-s23+s45)^2)+(s15^2*s45^2)/
(3*s12*s34*(s15-s23+s45)^2)+(27*s34^2*s45^2)/
(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(599*s15*s34^2*(s15+s45)^2)/(24*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(3*s15^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/(2*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)+(17*s45^2*(s15+s45)^2)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s45^3*(s15+s45)^2)/(2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(-s15/2-(443*s45)/24)/(s15-s23+s45)+
(s15*s34^2)/(4*s12*(s12-s45)*(s15-s23+s45))-
(5*s15^2*s45)/(2*(s12+s15-s34)*s34*(s15-s23+s45))-
(s15*s34*s45)/(3*(s12-s34)^2*(s15-s23+s45))-
(599*s15^2*s34*(s15+s45))/(24*(s12+s15-s34)^3*
(s15-s23+s45))+(3*s15^3*(s15+s45))/(2*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))+(3*s15^3*(s15+s45))/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))-
(13*s45^2*(s15+s45))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(3*s45^3*(s15+s45))/(2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(13*s45^2)/(12*(-s12+s34+s45)^2)+(19*s15^3*s34^3)/
(12*(s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(24*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s15*(5*s34+2*s45))/
(12*s12*(s15-s23+s45))-(3*s15^2*(s15+s45)^2*(2*s15+3*s45))/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)+
(s15^2*(8*s34+7*s45))/(6*s12*(s15-s23+s45)^2)+
(s15^2*(8*s15+11*s45))/(4*(s12+s15-s34)*(-s15+s34)*
(s15-s23+s45))+(s45*(s34+s45)*(15*s15+13*s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^3*(11*s34+15*s45))/
(12*s12*(s15-s23+s45)^3)-(s34^2*s45^2*(14*s34+17*s45))/
(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
((-23*s12*s45)/12+(7*s15*s45)/3)/(s34*(s15-s23+s45))+
(193*s15*s34+20*s15*s45-16*s34*s45)/(24*(s12-s34)*
(s15-s23+s45))+(s15*s34+3*s15*s45-8*s45^2)/
(4*(s12-s45)*(s15-s23+s45))-
(49*s15*s34+33*s15*s45+21*s34*s45+9*s45^2)/
(8*(s12-s34-s45)*(s15-s23+s45))-
((s34+s45)^2*(17*s15^2+30*s15*s45+13*s45^2))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15^2*(13*s15^2+32*s15*s45+19*s45^2))/(4*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)-
(s45*(-54*s15^2+126*s15*s45+493*s45^2))/(36*(s15-s23+s45)^3)+
(12*s15^2+16*s15*s45+665*s45^2)/(24*(s15-s23+s45)^2)-
(6*s15^2*s34+3*s15*(5*s15+s34)*s45+16*s15*s45^2-5*s45^3)/
(4*(s12-s45)*(s15-s23+s45)^2)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(2*(s12-s45)^2*(s15-s23+s45))+
(s15*(5*s15^2*s34+9*s15*(s15+s34)*s45+24*s15*s45^2+15*s45^3))/
(4*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(2*(s12-s45)^2*(s15-s23+s45)^2)+
(s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(2*(s12-s45)^2*(s15-s23+s45)^3)+
(s12*s45+3*s15*(-2*s15+s45))/(4*(-s15+s34)*(s15-s23+s45))+
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(2*(-s15+s34)^2*(s15-s23+s45))+
(s15*(s34*(302*s15-297*s45)+18*s15*(s15+s45)))/
(24*(s12+s15-s34)^2*(s15-s23+s45))-
(6*s15*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(s15-s23+s45)^2)-(2*(s15*s45+s34*(s15+s45))^3)/
((s12-s34)^3*(-s15+s23-s45)^3)+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(2*(-s15+s34)^2*(s15-s23+s45)^3)+
(6*s15*(2*s15+25*s45)-s34*(73*s15+340*s45))/
(24*(s12+s15-s34)*(s15-s23+s45))+
((s15+s45)*(-18*s15^2*(s15+s45)+s34^2*(-181*s15+418*s45)+
s15*s34*(42*s15+641*s45)))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15*s34*(35*s15-304*s45)*s45-
44*s15^2*s45^2+s34^2*(79*s15^2-37*s15*s45-116*s45^2))/
(24*(s12-s34)^2*(s15-s23+s45)^2)+
(-2*s12*s45*(s15+2*s45)+s15*(4*s15^2-13*s15*s45-14*s45^2))/
(4*(-s15+s34)*(s15-s23+s45)^2)+
(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(2*(-s15+s34)^2*
(s15-s23+s45)^2)+(6*s15^2*(s15+s45)^3+
6*s15*s34*(s15+s45)^3-s34^2*(s15+s45)^2*(54*s15+653*s45)+
40*s34^3*(s15^2+3*s15*s45+3*s45^2))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(3*s45*(s12*s45*(2*s15+s45)+
s15*(4*s15^2+7*s15*s45+3*s45^2)))/(4*(-s15+s34)*
(s15-s23+s45)^3)+(3*s34^2*(s15+s45)^2*(19*s15+13*s45)+
3*s34*s45*(s15+s45)^2*(19*s15+13*s45)+s45^2*(s15+s45)^2*
(19*s15+13*s45)+s34^3*(51*s15^2+45*s15*s45+13*s45^2))/
(12*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34^2*(114*s15+53*s45)+2*s34*(51*s15^2+77*s15*s45+32*s45^2)+
s45*(59*s15^2+84*s15*s45+33*s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)-(3*s34^2*(162*s15+43*s45)+
s15*s45*(111*s15+160*s45)+s34*(306*s15^2+439*s15*s45+
70*s45^2))/(24*(s12-s34)*(s15-s23+s45)^2)-
(s15^2*s45^2*(-25*s15+136*s45)+s34^2*(s15+s45)^2*
(-11*s15+184*s45)+s34^3*(13*s15^2+45*s15*s45+47*s45^2)+
3*s15*s34*s45*(-9*s15^2+95*s15*s45+104*s45^2))/
(24*(s12-s34)^2*(-s15+s23-s45)^3)+
(-6*s34^2*(-24*s15+5*s45)-6*s15*(7*s15^2+30*s15*s45+23*s45^2)+
s34*(-48*s15^2+423*s15*s45+1070*s45^2))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)-(s34^3*(267*s15+109*s45)+
3*s34^2*(163*s15^2+209*s15*s45+85*s45^2)+
3*s34*(47*s15^3+149*s15^2*s45+169*s15*s45^2+67*s45^3)+
s45*(91*s15^3+243*s15^2*s45+237*s15*s45^2+85*s45^3))/
(24*(s12-s34-s45)*(s15-s23+s45)^3)-
(s34^3*(307*s15+121*s45)+s34^2*(507*s15^2+561*s15*s45+
69*s45^2)+s15*s45*(67*s15^2+129*s15*s45+154*s45^2)+
s34*(133*s15^3+435*s15^2*s45+408*s15*s45^2+106*s45^3))/
(24*(s12-s34)*(-s15+s23-s45)^3)+
(-4*s34^3*(10*s15+3*s45)+6*s15*(s15+s45)^2*(4*s15+7*s45)+
6*s34^2*(-3*s15^2+11*s15*s45+31*s45^2)-
s34*(-12*s15^3+126*s15^2*s45+887*s15*s45^2+749*s45^3))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)+
(-(s15*s34^3*(39*s15+79*s34))/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-((23*s12^2-5*s12*s15+2*s15^2)*s45^2)/
(12*s12^2*s34*(s15-s23+s45)^3)-(5*s34^4*s45^2)/
(3*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(2*s34^4*s45^2)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(599*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(9*s45^3*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s45^4*(s15+s45)^2)/(2*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^3)+(5*s15*s34^3)/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
((23*s12^2-28*s12*s15+30*s15^2)*s45)/(12*s12^2*s34*
(s15-s23+s45)^2)-(5*s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45)^2)+(11*s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(2*s15*s34^3*s45)/
(s12^2*(-s12+s34)^3*(s15-s23+s45)^2)+
(599*s15*(s15-s34)^2*s34*(s15+s45))/(36*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(4*s45^3*(s15+s45))/(s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+(s45^4*(s15+s45))/
(s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
s15^2/(2*s12*(s15-s34)^2*(s15-s23+s45))-
(599*s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(2*s12+3*s15))/(4*s12^2*(-s15+s34)*
(s15-s23+s45))+(-534*s15^2+210*s15*s34-203*s34^2)/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(266*s15^2-237*s15*s34-29*s34^2))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(7*s45^3)/(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
s45^4/(2*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(19*s15^2*s34^4)/(12*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(13*s45*(s34+s45)^2)/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s34^4)/(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s15*s45^2*(s34+2*s45))/
(2*s12^2*(s12-s45)^2*(s15-s23+s45)^2)-
(s15*s45*(5*s34+12*s45))/(4*s12^2*(s12-s45)*(s15-s23+s45)^
2)-((s34+s45)^3*(16*s15+13*s45))/
(6*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s34^3*s45*(14*s34+15*s45))/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(320*s12-123*s15+320*s34+93*s45)/
(72*s12^2*(s15-s23+s45))+(s34^2*(29*s15*s34-108*s15*s45-
36*s34*s45))/(24*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s34*(17*s15*s34+70*s34^2+36*s15*s45+48*s34*s45))/
(12*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(s15*s45*(5*s15*s34+12*s15*s45+14*s45^2))/(4*s12^2*(s12-s45)*
(s15-s23+s45)^3)-(39*s34^2+44*s34*s45+35*s45^2)/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-36*s12*s15-108*s15^2+191*s15*s34+1093*s12*s45-692*s15*s45+
2030*s34*s45+132*s45^2)/(72*s12^2*(s15-s23+s45)^2)+
(s12*s45+s15*(s15+s45))^2/(2*s12*(s15-s34)^2*
(s15-s23+s45)^3)-(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45))/(2*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(2*s34^2*(s34*s45+s15*(s34+s45))^2)/(s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(2*s12^2*(s12-s45)^2*(s15-s23+s45)^3)+
(3*s12^2*s45+6*s15^2*(s15+s45)+2*s12*s15*(3*s15+4*s45))/
(4*s12^2*(s15-s34)*(s15-s23+s45)^2)+
(38*s34^3+2*s34*s45*(31*s15+3*s45)+s45^2*(49*s15+32*s45)+
s34^2*(109*s15+48*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+((-s15+s34)*(-599*s15^2*s45+
2184*s15*s34*(s15+s45)+s34^2*(176*s15+775*s45)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(15*s15^2*(62*s34+17*s45)-2*s15*s34*(34*s34+895*s45)+
3*s34^2*(64*s34+989*s45))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(54*s15^3-3*s45^2*(844*s34+85*s45)+
s15^2*(-84*s34+444*s45)+s15*s45*(-1972*s34+1133*s45)+
2*s12*(18*s15^2-84*s15*s45-493*s45^2))/
(72*s12^2*(s15-s23+s45)^3)+(3*s15^2*(s15+s45)^2+
s12^2*s45*(4*s15+3*s45)+2*s12*s15*(2*s15^2+5*s15*s45+
3*s45^2))/(4*s12^2*(-s15+s34)*(s15-s23+s45)^3)-
(109*s34^4+s34^3*(440*s15+338*s45)+4*s34*s45*
(s15^2+47*s15*s45+52*s45^2)+6*s34^2*(5*s15^2+68*s15*s45+
63*s45^2)+s45^2*(57*s15^2+146*s15*s45+101*s45^2))/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34*(s34^2*s45*(31*s34+216*s45)+s15^2*(86*s34^2+175*s34*s45+
88*s45^2)+2*s15*s34*(7*s34^2+151*s34*s45+144*s45^2)))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(s15^2*(81*s34^2+76*s34*s45+36*s45^2)+
2*s15*s34*(149*s34^2+219*s34*s45+149*s45^2)+
s34^2*(149*s34^2+190*s34*s45+336*s45^2))/(24*s12^2*(s12-s34)*
(s15-s23+s45)^3)+(s34*(60*s34^3*(s15+2*s45)-
s15^2*(90*s15^2+779*s15*s45+689*s45^2)+
2*s15*s34*(415*s15^2+1429*s15*s45+1014*s45^2)-
s34^2*(800*s15^2+2199*s15*s45+1399*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(120*s34^4-6*s34^3*(71*s15+74*s45)+s15^2*s45*
(360*s15+959*s45)-2*s15*s34*(153*s15^2+1966*s15*s45+
2412*s45^2)+s34^2*(1139*s15^2+5154*s15*s45+4650*s45^2))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(32*s15*(s34+s45)^4+13*s45*(s34+s45)^4+
19*s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3))/
(12*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
1685/216+(s15-s34)/(2*s23)+(599*s15^3)/(432*(s12+s15-s34)^3)-
(133*s15^2)/(144*(s12+s15-s34)^2)-
(11*s15)/(144*(s12+s15-s34))-s15^3/(24*(s12+s15-s34)^2*
(-s15+s34))-s15^2/(8*(s12+s15-s34)*(-s15+s34))+
(-2*s15+s34)/(2*(s23+s34))+s15/(-6*s15+6*s34)+
(s15-4*s23)/(8*(s12+s23-s45))-
(s15*s34)/(2*(s12+s23)*(s12+s23-s45))+
(s15^3*(3*s12+2*s15-3*s34))/(2*s23*(-s15+s23-s45)^3)-
(s12^2*s15^3)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(s15^3*s34^2)/(2*s23*(s12+s23-s45)*(-s15+s23-s45)^3)-
(s15^3*s34^2)/(2*(s12+s23)*(s12+s23-s45)*(-s15+s23-s45)^3)+
(s15*(2*s12+3*s15-3*s34))/(2*s23*(-s15+s23-s45))+
(s15*s34^2)/(2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15*s34*(2*s15+s34))/(2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))-(s12*s45)/(2*(s23+s34)*(-s15+s23+s34))+
s45/(6*s12-6*s45)+((-2*s15+s34-3*s45)*s45)/
(2*(s12+s15-s34)*(-s15+s23+s34))+((s15-3*s45)*s45)/
(2*(s12+s23)*(-s15+s23-s45))+
(11*s45)/(144*(s12-s34-s45))+
s45^2/(8*(s12-s45)*(s12-s34-s45))-(s12^2*s45^3)/
(2*(s23+s34)*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(s15*(-3*s15+s45))/(2*(s23+s34)*(-s15+s23-s45))+
(s15^3*(s15+s45)^2)/(2*(s12+s23-s45)*(-s15+s23-s45)^3*
(s12-s34-s45))+(s45^2*(s15+s45)^3)/(2*(s12+s23)*
(s12+s15-s34)*(-s15+s23-s45)^3)+
(s15^3*s34^2)/(6*s12*(s12-s45)*(s15-s23+s45)^3)-
(s15^2*s34^2*(13*s15+12*s34))/(24*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(11*s15^3*s45^2)/(24*s12*s34*
(s15-s23+s45)^3)-(5*s15^3*s45^3)/(36*s12*s34^2*
(s15-s23+s45)^3)+(5*s15^3*s45^3)/(36*(s12-s34)*s34^2*
(s15-s23+s45)^3)-((67*s12+78*s15)*s45^3)/
(72*s34*(s15-s23+s45)^3)-(5*s15^3*s45^3)/(18*(s12-s34)^2*s34*
(s15-s23+s45)^3)-(s34^3*s45^3)/(6*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s12^2*s45^3)/(6*s34*(-s15+s34)*(s15-s23+s45)^3)-
(11*s15^2*s45^2*(-s15+s45))/(24*(s12-s34)*s34*
(s15-s23+s45)^3)+(s45^3*(s15+s45)^2)/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45)^3)-(599*s34^3*(s15+s45)^3)/
(432*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^3*(s15+s45)^3)/(24*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)+(s15^2*(4*s12+4*s15-5*s34))/
(2*s23*(s15-s23+s45)^2)-(s12^2*s15^2)/(2*s23*(-s15+s23+s34)*
(s15-s23+s45)^2)-(s15^2*s34^2)/(3*s12*(s12-s45)*
(s15-s23+s45)^2)+(s15^2*s34^2)/(s23*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15^2*s34*(s15+2*s34))/
(2*(s12+s23)*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^2*s34^2)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15^2*s45^2)/(18*s12*s34*(s15-s23+s45)^2)+
((55*s12+23*s15)*s45^2)/(36*s34*(s15-s23+s45)^2)+
(s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(s12^2*s45^2)/(3*s34*(-s15+s34)*(s15-s23+s45)^2)-
(s12*s45^2*(2*s12+s45))/(2*(s23+s34)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(599*s15*s34^2*(s15+s45)^2)/
(144*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(s15^3*(s15+s45)^2)/(8*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(s15*(43*s34-20*s45))/
(72*s12*(s15-s23+s45))+(s15*s34^2)/(6*s12*(s12-s45)*
(s15-s23+s45))-((43*s12-20*s15)*s45)/
(72*s34*(s15-s23+s45))+(s12^2*s45)/(6*s34*(-s15+s34)*
(s15-s23+s45))+(5*s15^2*s45)/(12*s34*(-s12-s15+s34)*
(s15-s23+s45))+(5*s15*s45^2)/(12*s12*(s12-s34-s45)*
(s15-s23+s45))-(599*s15^2*s34*(s15+s45))/
(144*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^3*(s15+s45))/(8*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+(s15*(3*s15-s34+s45))/
(2*(s12+s23-s45)*(s12-s34-s45))-
(599*s45*(s15+s45)^2*(s34+s45)^2)/(144*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(599*(s15+s45)^3*(s34+s45)^3)/
(432*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(599*s45^3)/(432*(-s12+s34+s45)^3)-
(599*s45^2*(s15+s45)*(s34+s45))/(144*(s15-s23+s45)*
(-s12+s34+s45)^3)-(133*s45^2)/(144*(-s12+s34+s45)^2)-
s45^3/(24*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(6*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s45^3*(s15+s45)^3)/
(24*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45^3*(s15+s45)^2)/(8*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s45^3*(s15+s45))/
(8*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(-3*s15+s34-2*s45))/(2*(s23+s34)*(-s12+s34+s45))+
(s15^2*(s15+s45)^3)/(2*(s23+s34)*(-s15+s23-s45)^3*
(-s12+s34+s45))+(s15*(s15+s45)^2*(4*s15+s45))/
(2*(s23+s34)*(s15-s23+s45)^2*(-s12+s34+s45))-
(s12*s45*(s12+2*s45))/(2*(s23+s34)*(-s15+s23+s34)*
(-s15+s23-s45))-(s23+3*s45)/(2*(s12+s23))+
(s45*(s15+s45)^2*(s15+4*s45))/(2*(s12+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)-(s45^2*(s15+s45)^2*(7*s15+4*s45))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(-4*s15+4*s34+5*s45)/(8*(-s15+s23+s34))-
(s15^2*(s15+s45)^2*(4*s15+7*s45))/(24*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)-(s45^2*(13*s15+10*s45))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(10*s15+13*s45))/(24*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(s34^2*s45^2*(12*s34+13*s45))/
(24*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15*(41*s15-21*s34+15*s45))/(24*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*(55*s34+23*s45))/
(36*s12*(s15-s23+s45)^2)+(s15^2*(38*s15-31*s34+26*s45))/
(24*(s12+s23-s45)*(s15-s23+s45)^2)+
(s45*(-21*s12+15*s15+41*s45))/(24*(-s15+s23+s34)*
(-s15+s23-s45))-(s15^3*(67*s34+78*s45))/
(72*s12*(s15-s23+s45)^3)+(-24*s12+60*s15+203*s45)/
(48*(-s15+s23-s45))+(5*s15*s34+5*s15*s45-8*s45^2)/
(24*(s12-s45)*(s15-s23+s45))+
(s15^2*(2*s15^2+3*s15*s45+s45^2))/((s12+s23-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(3*s15*(2*s15^2+3*s15*s45+s45^2))/(2*(s23+s34)*(-s15+s23-s45)*
(-s12+s34+s45))+(s15*(6*s15^2+6*s15*s45+s45^2))/
(2*(s12+s23-s45)*(-s15+s23-s45)*(s12-s34-s45))+
(3*s45*(s15^2+3*s15*s45+2*s45^2))/(2*(s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))-(s45^2*(s15^2+3*s15*s45+2*s45^2))/
((s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s45*(s15^2+6*s15*s45+6*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+
(s45^2*(17*s15^2+28*s15*s45+11*s45^2))/(24*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(s15^2*(11*s15^2+28*s15*s45+17*s45^2))/(24*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)+
(s45*(12*s12^2-31*s12*s45+26*s15*s45+38*s45^2))/
(24*(-s15+s23+s34)*(s15-s23+s45)^2)+
(382*s15*s34-281*s15*s45+25*s34*s45+153*s45^2)/
(144*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-369*s15*s34+224*s15*s45+218*s34*s45+823*s45^2))/
(144*(s15-s23+s45)*(-s12+s34+s45)^2)-
(18*s15^2*s34+4*s15*(6*s15+s34)*s45+17*s15*s45^2-4*s45^3)/
(24*(s12-s45)*(s15-s23+s45)^2)-
(s15^2*s34+s15*(-3*s15+s34)*s45-5*s15*s45^2+s45^3)/
(2*(s12+s23)*(s15-s23+s45)^2)+
(s15^2*(-3*s12-2*s15+3*s34)+(3*s12-2*s15)*s15*s45-
3*s15*s45^2+s45^3)/(2*(-s15+s23-s45)^3)+
(s15*(-(s15^2*s34)+s15*(s15-3*s34)*s45+3*s15*s45^2+3*s45^3))/
(2*(s12+s23)*(-s15+s23-s45)^3)+
(s15*(13*s15^2*s34+3*s15*(5*s15+4*s34)*s45+27*s15*s45^2+
12*s45^3))/(24*(s12-s45)*(s15-s23+s45)^3)+
(s45*(-s34+3*(s15+s45)))/(2*(s12+s23)*(s12+s15-s34))+
(s15^3*(-5*s34+6*(s15+s45)))/(12*(s12+s23-s45)*
(-s15+s23-s45)^3)+(24*s15*(-2*s15+3*s34)-490*s15*s45+
531*s45^2-72*s12*(s15+s45))/(144*(s15-s23+s45)^2)+
(5*s15*s45*(s15*s45+s34*(s15+s45)))/(6*(s12-s34)^2*
(s15-s23+s45)^2)+(5*(s15+s45)*(3*s15^2*s45^2+
3*s15*s34*s45*(s15+s45)+s34^2*(s15+s45)^2))/
(18*(s12-s34)^2*(-s15+s23-s45)^3)+
(5*s12*s45+s15*(-8*s15+5*s45))/(24*(-s15+s34)*
(s15-s23+s45))+(s15*(6*s15*(-s15+s45)+
s34*(-218*s15+369*s45)))/(144*(s12+s15-s34)^2*
(-s15+s23-s45))+(-6*s15*(15*s15+49*s45)+
s34*(25*s15+382*s45))/(144*(s12+s15-s34)*(-s15+s23-s45))+
((s15+s45)*(-18*s15^2*(s15+s45)+s34^2*(-97*s15+478*s45)+
s15*s34*(66*s15+689*s45)))/(144*(s12+s15-s34)^2*
(s15-s23+s45)^2)-((s15+s45)*(s34^2*(-478*s15+97*s45)+
3*s34*s45*(-149*s15+442*s45)+s45^2*(49*s15+1247*s45)))/
(144*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(-24*s34^2*(s15+4*s45)+s45*(318*s15^2+106*s15*s45-823*s45^2)+
s34*(-6*s15^2+141*s15*s45-464*s45^2))/(144*(s12-s34-s45)*
(s15-s23+s45)^2)+(-2*s12*s45*(2*s15+9*s45)+
s15*(4*s15^2-17*s15*s45-24*s45^2))/(24*(-s15+s34)*
(s15-s23+s45)^2)+(12*s34^2*(-s15+s45)+
s15*s45*(-13*s15+33*s45)+25*s34*(-s15^2+s45^2))/
(24*(s12-s34)*(s15-s23+s45)^2)+
(-5*s12*s45^3+6*s45^3*(s15+s45)+6*s12^2*(s15^2-s15*s45+
s45^2))/(12*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(s45*(-(s12*s45*(3*s15+s45))+s15*(3*s15^2+3*s15*s45+s45^2)))/
(2*(s23+s34)*(-s15+s23-s45)^3)+
(2*s34*s45*(s15+s45)^2*(-39*s15+554*s45)+s45^2*(s15+s45)^2*
(-42*s15+557*s45)+s34^2*(s15+s45)^2*(-6*s15+569*s45)+
12*s34^3*(5*s15^2+4*s15*s45+s45^2))/(144*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(-(s12*s45*(s15+s45))+
s15*(-s15^2+5*s15*s45+3*s45^2))/(2*(s23+s34)*
(s15-s23+s45)^2)+(-6*s15^2*(s15+s45)^3-
6*s15*s34*(s15+s45)^3+s34^2*(s15+s45)^2*(66*s15+677*s45)-
12*s34^3*(s15^2+4*s15*s45+5*s45^2))/(144*(s12+s15-s34)^2*
(-s15+s23-s45)^3)+(s45*(s12*s45*(12*s15+13*s45)+
3*s15*(4*s15^2+9*s15*s45+5*s45^2)))/(24*(-s15+s34)*
(s15-s23+s45)^3)+(24*s34^3*(-s15+s45)+
5*s34*(s15+s45)^2*(-11*s15+19*s45)+78*s34^2*(-s15^2+s45^2)+
3*s15*s45*(-17*s15^2+20*s15*s45+37*s45^2))/
(72*(s12-s34)*(-s15+s23-s45)^3)+
(24*s34^2*(4*s15+s45)-6*s15*(13*s15^2+64*s15*s45+51*s45^2)+
s34*(78*s15^2+573*s15*s45+1106*s45^2))/(144*(s12+s15-s34)*
(s15-s23+s45)^2)+(-48*s34^3*s45-6*s15*(s15+s45)^2*
(4*s15+19*s45)+6*s34^2*(23*s15^2+39*s15*s45+3*s45^2)+
s34*(36*s15^3+234*s15^2*s45+983*s15*s45^2+785*s45^3))/
(144*(s12+s15-s34)*(-s15+s23-s45)^3)+
(-48*s15*s34^3+6*s34^2*(-3*s15^2+39*s15*s45+29*s45^2)+
s45*(-108*s15^3-168*s15^2*s45+599*s15*s45^2+659*s45^3)+
s34*(-54*s15^3+120*s15^2*s45+1025*s15*s45^2+851*s45^3))/
(144*(s12-s34-s45)*(s15-s23+s45)^3)+
(-s12^(-2)+(s12-2*s15+s34-3*s45)/(2*s12^2*(-s15+s23+s34))+
(s15*s34)/(2*s12^2*s23*(s12+s23-s45))-
(s15*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45))+
(5*s15+4*s23-4*s34-4*s45)/(8*s12^2*(s12+s23-s45))-
(13*s15^2)/(6*s12^2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^2*s34)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15^2*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(-s15+s23-s45))+(s12-3*s15+s34-s45)/
(2*s12^2*(s23+s34))-(s12*s15^2)/(2*s23*(-s15+s23+s34)*
(s15-s23+s45)^3)+(s15^2*(2*s12^2-s12*s34+s15*s34))/
(2*s12^2*s23*(s15-s23+s45)^3)+(5*s15^4)/
(12*s12^2*(s12+s23-s45)*(s15-s23+s45)^3)-
(s15^4*s34)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^3)+
(s15^4*s34)/(2*s12^2*(s12+s23)*(s12+s23-s45)*
(s15-s23+s45)^3)-(s15*s34^3*(9*s15+8*s34))/
(24*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
((55*s12^2+23*s12*s15+10*s15^2)*s45^2)/(72*s12^2*s34*
(s15-s23+s45)^3)-(s34^4*s45^2)/(6*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s12*s45^2)/(6*s34*(-s15+s34)*(s15-s23+s45)^3)+
(s12*s45^2)/(2*(s23+s34)*(-s15+s23+s34)*(s15-s23+s45)^3)+
(s15^4*(s15+s45))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(599*(s15-s34)^2*s34^2*(s15+s45)^2)/
(432*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s45^2*(s15+s45)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45)^3)+(s45*(s15+s45)^4)/(2*s12^2*(s12+s23)*
(s12+s15-s34)*(s15-s23+s45)^3)+
(s12*s15)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15*(-2*s12^2+s12*s34-2*s15*s34))/(2*s12^2*s23*
(s15-s23+s45)^2)-(41*s15^3)/(24*s12^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15^3*s34)/(2*s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*s15^3*s34)/(2*s12^2*(s12+s23)*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*s34^3)/(6*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+((43*s12^2-20*s12*s15+30*s15^2)*s45)/
(72*s12^2*s34*(s15-s23+s45)^2)-(5*s15^3*s45)/
(12*s12^2*(s12+s15-s34)*s34*(s15-s23+s45)^2)+
(5*s15*s34^2*s45)/(18*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34^3*s45)/(6*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-(s12*s45)/(6*s34*(-s15+s34)*
(s15-s23+s45)^2)-(s12*s45)/(2*(s23+s34)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(599*s15*(s15-s34)^2*s34*(s15+s45))/
(216*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(599*s15^2*(s15-s34)^2)/(432*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(4*s12+s15))/(24*s12^2*(-s15+s34)*
(s15-s23+s45))+(s12^2+s15*s34)/(2*s12^2*s23*
(s15-s23+s45))+(5*s15*(49*s15^2-39*s15*s34-10*s34^2))/
(108*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
s45^3/(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(599*s45^2*(s34+s45)^2)/(432*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(599*s45*(s15+s45)*(s34+s45)^3)/
(216*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(599*(s15+s45)^2*(s34+s45)^4)/(432*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(s15^2*s34^4)/(6*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+(s45^4*(s15+s45)^2)/
(24*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45^4*(s15+s45))/(12*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+s45^4/(24*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*(s15+s45)^2)/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3*(-s12+s34+s45))-
(s15^2*(5*s15+3*s45))/(s12^2*(s12+s23-s45)*(-s15+s23-s45)*
(s12-s34-s45))+(s15+s23-s34+3*s45)/
(2*s12^2*(s12+s23))-(s15^3*(5*s15+4*s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s45^3*(5*s15+4*s45))/(12*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-((s15+s45)^3*(s15+5*s45))/
(2*s12^2*(s12+s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
((s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12+s23)*(s12+s15-s34)*
(-s15+s23-s45))+(s45*(s15+s45)^2*(2*s15+5*s45))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15*(5*s15-2*s34+6*s45))/(2*s12^2*(s12+s23)*
(-s15+s23-s45))-(s15*s45*(4*s34+9*s45))/
(24*s12^2*(s12-s45)*(s15-s23+s45)^2)-
(s34^3*s45*(8*s34+9*s45))/(24*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(185*s15+107*s45)/
(144*s12^2*(s15-s23+s45))-(1050*s15^2-222*s15*s34+
167*s34^2+648*s15*s45)/(432*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(-4*s15^2+2*s15*(2*s34-5*s45)+
(s34-6*s45)*s45))/(2*s12^2*(s12+s23)*(s15-s23+s45)^2)+
(-264*s12*s15+276*s15^2+235*s15*s34+383*s12*s45+262*s15*s45+
740*s34*s45-140*s45^2)/(144*s12^2*(s15-s23+s45)^2)-
(-3*s12*s15+6*s15^2-2*s12*s45+6*s15*s45+s45^2)/
(2*s12^2*(s23+s34)*(-s15+s23-s45))-
(s45^3*(3*s15^2+5*s15*s45+2*s45^2))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-
(s15^2*(5*s15^2+8*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2*(-s12+s34+s45))-
(s15*(10*s15^2+12*s15*s45+3*s45^2))/(2*s12^2*(s23+s34)*
(-s15+s23-s45)*(-s12+s34+s45))+
(s15*s45*(4*s15*s34+9*s15*s45+8*s45^2))/(24*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(s45*(-100*s34^2+408*s34*s45+517*s45^2))/
(216*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3+9*s15^2*s45+18*s15*s45^2+10*s45^3)/
(2*s12^2*(s12+s15-s34)*(s15-s23-s34)*(s15-s23+s45))+
(s34*(40*s15*s45+13*s34*(-s15+s45)))/(72*s12^2*(s12-s34)*
(s15-s23+s45)^2)-(-5*s12^2*s45^2+6*s12^3*(-s15+s45)+
6*s12*s45^2*(s15+s45)-6*s45^2*(s15+s45)^2)/
(12*s12^2*(-s15+s23+s34)*(s15-s23+s45)^3)-
(-3*s15*s34+s34^2+3*s15*(2*s15+s45))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(s12*s15*(s15+s45)^2-
s15^2*(s15+s45)^2-s12^2*s45*(2*s15+s45))/
(2*s12^2*(s23+s34)*(s15-s23+s45)^3)-
(5*s34*(s34*s45+s15*(s34+s45))^2)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(6*s15^2-3*s15*s34+s34*(s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s15^2+6*s15*s45+6*s45^2-s12*(s15+3*s45))/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(s34^2+6*(s15+s45)^2-s34*(4*s15+3*s45))/(2*s12^2*(s12+s23)*
(s12+s15-s34))+(9*s12^2*s45+2*s15^2*(s15+s45)+
2*s12*s15*(4*s15+5*s45))/(24*s12^2*(s15-s34)*
(s15-s23+s45)^2)+(s15*(s15^3-2*s15^2*(s34-2*s45)+
2*s45^3+s15*s45*(-s34+5*s45)))/(2*s12^2*(s12+s23)*
(s15-s23+s45)^3)+(167*s34^2-354*s34*s45+
24*s45*(27*s15+10*s45))/(432*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((-s15+s34)*(36*s15*s34*(57*s15+59*s45)-
s15^2*(36*s15+671*s45)+s34^2*(344*s15+907*s45)))/
(432*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(14*s34^2*s45*(17*s15+183*s45)-s34^3*(907*s15+344*s45)+
2*s45^3*(1062*s15+1661*s45)+s34*s45^2*(3233*s15+6192*s45))/
(432*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(-144*s12^2*s15-66*s15^3+s15^2*(64*s34-76*s45)+
s15*s45*(-156*s34+491*s45)+s45^2*(-124*s34+659*s45)+
4*s12*(24*s15^2+35*s15*s45-18*s45^2))/
(144*s12^2*(s15-s23+s45)^3)+
(-2*s12^2*s45-2*s15*(2*s15^2+3*s15*s45+s45^2)+
s12*(3*s15^2+4*s15*s45+s45^2))/(2*s12^2*(s23+s34)*
(s15-s23+s45)^2)+(s34^2-3*s34*(s15+s45)+
3*(s15^2+3*s15*s45+2*s45^2))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(s45*(7*s12^2-4*s12*(2*s15+3*s45)+
8*(s15^2+3*s15*s45+2*s45^2)))/(8*s12^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^2*(s15+s45)^2+
s12^2*s45*(8*s15+9*s45)+2*s12*s15*(2*s15^2+5*s15*s45+
3*s45^2))/(24*s12^2*(-s15+s34)*(s15-s23+s45)^3)-
(30*s15^2*s45^2+27*s34^3*(-s15+s45)+s15*s34*s45*
(57*s15+103*s45)+4*s34^2*(3*s15^2+25*s15*s45+22*s45^2))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(-126*s34^3+s34*(1066*s15-981*s45)*s45+
s34^2*(970*s15+129*s45)-6*s45*(54*s15^2+2*s15*s45+
197*s45^2))/(216*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(522*s15^3+3*s15^2*(122*s34+497*s45)+
3*s34^2*(84*s34+985*s45)+s15*(202*s34^2-2204*s34*s45+
648*s45^2))/(432*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(18*s34^4*(3*s15+s45)+3*s34*s45^2*(539*s15^2+1671*s15*s45+
1132*s45^2)+3*s34^2*s45*(557*s15^2+1695*s15*s45+
1138*s45^2)+s45^3*(545*s15^2+1689*s15*s45+1144*s45^2)+
s34^3*(626*s15^2+1797*s15*s45+1171*s45^2))/
(216*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s34*(18*s34^3*(s15+3*s45)+4*s15*s34*(206*s15^2+725*s15*s45+
519*s45^2)-s15^2*(108*s15^2+833*s15*s45+725*s45^2)-
s34^2*(734*s15^2+2121*s15*s45+1387*s45^2)))/
(216*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-180*s15^4+18*s15^3*(17*s34-56*s45)-6*s34^2*s45*
(66*s34+797*s45)+s15^2*(-347*s34^2+4196*s34*s45-
1679*s45^2)-6*s15*(57*s34^3+713*s34^2*s45-872*s34*s45^2+
36*s45^3))/(432*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(216*s15^3*s45+s15^2*(167*s34^2+244*s34*s45+113*s45^2)+
6*s15*(30*s34^3+683*s34^2*s45+1126*s34*s45^2+473*s45^3)+
6*s45*(93*s34^3+797*s34^2*s45+1309*s34*s45^2+596*s45^3))/
(432*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5}


projectionMatrix["uubddbg","pmmpm","Nf0"]=
{{1,1,3/40,3/20,3/40,-1/10,0,0,0,-81/80,3/20,-3/4,9/20,0,
-3/10,-3/20,-3/20,3/10,0,-3/20,3/10,-3/5,9/20,-9/20,-3/8,
9/10,-21/20,-3/5,9/10,-21/20,3/20,3/10,-9/20,9/20,-9/40,3/20,
-9/40,0,1/10,3/20,-3/20,1/10,-1/5,0,0,3/20,0,3/10,0,3/20,
0,0,0,0,0,0,-1/20,-1/20,-9/20,9/80,-1/80,3/40,-3/16,
-33/80,-3/80,0,-3/80,21/20,0,3/20,9/40,3/10,-3/40,3/10,
33/40,-21/40,-3/8,3/10,-3/10,3/8,39/8,27/40,-207/40,9/10,
-3/20,-3/5,-3/20,51/10,-9/10,-3/20,3/4,93/20,-3/40,9/40,3/10,
-3/40,-3/40,9/40,-9/40,-27/10,27/10,-2/5,19/20,-1/4,1/20,
-3/10,3/10,-1/5,3/5,2/5,-3/5,-3/4,0,0,0,-1/10,1/40,-27/160,
21/20,79/80,-11/40,43/80,3/8,-9/20,-3/80,-3/40,121/20,1/5,
-33/16,-15/4,39/80,-3/8,-1/20,51/160,-1029/160,357/80,-9/40,
3/8,37/20,-33/80,3/40,3/2,3/80,-111/80,3/16,-11/40,-807/80,
87/40,-9/10,-3/10,723/80,-99/80,-161/80,-69/80,207/80,21/40,
-9/16,-399/160,29/80,61/80,-9/20,339/80,99/40,21/16,3/5,
-21/20,-48/5,-93/40,21/20,75/16,-327/40,51/40,-3/2,45/8,
273/80,0,3/20,-3/40,21/40,-21/40,9/40,-21/40,0,-27/20,-81/40,
123/40,-9/20,-9/4,0,-21/40,-147/80,-33/4,-27/10,6/5,201/20,
81/20,-9/40,9/8,-3/20,-33/20,-81/40,-201/20,33/4,48/5,-9/40,
9/8,3/20,-15/4,-99/40,-21/8,15/8,-201/40,213/40,45/8,9/2,
-9/2,-24/5,3/10,-31/40,-3/20,1/2,-13/100,-9/50,1/50,17/100,
3/25,1/50,0,0,21/80,3/32,-9/4,0,0,93/40,0,-33/40,3/4,
-3/80,0,0,33/40,-21/40,9/8,-9/8,-9/40,-3/10,9/40,-3/80,1/20,
-17/300,0,-45/8,-77/160,-189/128,3/2,-17/320,0,81/160,3/8,
-231/320,89/160,-7/80,-21/40,-13/32,9/80,-9/80,483/320,
-237/160,-5/16,-123/640,1/2,221/160,-201/80,51/20,-69/160,
1/160,1173/320,63/20,441/320,-703/160,-217/160,379/320,3/16,
-6/5,63/80,-3/16,-21/80,27/20,-63/80,-63/80,3/8,81/40,-9/10,
3/5,-57/20,-3/16,231/40,87/40,-219/80,-3/4,-3/40,-21/40,
-39/40,27/40,9/8,-303/40,273/40,-3/8,3/40,-87/40,129/40,
-207/40,-111/40,213/40,-9/10,-21/40,9/20,31/10,53/10,-63/80,
69/80,27/80,243/80,7/80,0,0,0,0,0,0,0,0,0,0,31/80,0,
-81/4,0,0,0,0,0,0,0,149/40,9,-39/20,-401/240,0,-1209/80,
601/40,57/10,-83/48,0,5/8,-237/20,547/40,93/20,0,-51/10,
51/10,-93/10,93/10,51/5,93/5,51/5,93/5,0,0,0,0,-557/80,0,
33/8,2365/24,1901/40,541/240,69/8,-44/3,181/80,-17/2,1573/48,
-161/20,619/40,-611/40,339/40,15/8,-77/40,407/40,33/8,-33/4,
123/20,-411/40,87/8,33/4,1187/40,2469/40,25/4,411/20,-289/60,
389/48,-281/80,-2717/24,-411/40,0,197/60,1819/120,-67/30},
{0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,-1/6,0,0,1/2,
0,-1/2,0,0,-1,1,-1,-2,-2,0,-2,0,0,0,0,0,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-1/6,0,0},{0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,-1/2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,23/6,
5/3,-7/18,1/6,0,-37/12,11/6,10/3,-7/18,0,0,-25/12,1/2,2/3,
0,1/2,-1/2,-7/3,4/3,-1,8/3,-1,14/3,0,0,0,0,-17/12,0,0,
1595/36,-19,49/36,17/6,0,-8/3,-17/6,-55/6,11/12,10/3,-10/3,
17/6,13/18,-17/6,17/6,-3/2,3/2,7/3,-7/3,11/6,-3,7/2,25/2,
-41/6,17/3,-41/36,7/4,41/12,-1265/36,-17/6,0,25/36,37/18,
-9/4},{0,0,0,0,0,0,0,0,1,-5,-5/2,-4,2,0,-2,-2,0,2,3,
0,2,0,0,0,-2,4,0,0,4,0,2,0,-2,2,4,-4,4,-2/3,4/3,
4/3,0,0,-4/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1,1/3,0,0,0,0,6,0,2,0,0,0,0,0,0,0,8/3,-4,4,36,6,
-38,8,0,0,-4,38,0,0,4,34,0,0,2,0,0,2,0,-24,0,0,
20/3,-4/3,0,0,8/3,-4/3,4,8/3,-4,-4,0,0,0,-5/3,4/3,1/6,
-2,-4/3,-2/3,5,1,-4,-1/6,1/3,77/3,-1/3,1,8,1,4,1/3,2/3,
-32,-12,-2,-1,18,-3,-1/3,6,5,-4,-9,-2,-61,10,-4,-4,54,
-5,-34/3,5,17,2,-2,-17,1/3,17/3,-2,18,6,1,2,-4,-46,-6,
6,23,-48,6,-8,30,23,-6,2,-2,-2,2,-6,2,0,2,8,-8,-2,
-14,0,-4,-15,-26,-8,8,34,22,-4,0,4,8,-8,-50,42,58,-4,
0,8,8,2,4,-4,-32,34,38,8,-32,-20,-2/3,-5,4/3,8/3,-8/15,
-8/15,-8/15,4/5,4/5,2/15,0,0,1/3,0,-12,0,0,0,0,0,0,0,
0,0,0,8,0,4,4,0,0,0,0,-133/180,0,-24,-10/3,-20/3,4,
5/6,0,-25/6,2,5/4,19/6,-7/6,-4,7/6,3,-1,-19/4,35/6,-1/3,
-113/24,7/3,26/3,-17,0,5/2,1/3,45/2,17,-1/4,-82/3,-23/6,
51/8,-5,2,1,-1,1,-2,2,3,2,-6,2,2,-18,-2,38,14,-17,-4,
8,-8,8,4,-8,-50,42,8,-4,4,-4,-34,-16,34,-6,-4,4,17,
17,-1,-1,-5,20,2/3,0,0,0,0,0,0,0,0,0,0,0,0,-90,0,0,
0,0,0,0,0,353/9,130/9,-346/27,-1/9,0,-973/18,461/9,494/9,
-304/27,0,-2/3,-1141/18,59/3,247/9,0,-17,17,-494/9,494/9,34,
988/9,34,988/9,0,0,0,0,-659/18,0,0,25685/54,92/3,745/54,
659/9,0,-43/9,-653/9,0,371/18,500/9,-500/9,653/9,439/27,
-329/9,659/9,89/3,-89/3,356/9,-686/9,659/9,178/3,299/3,821/3,
-125/9,1372/9,-503/54,493/18,125/18,-25685/54,-686/9,0,1141/54,
1276/27,-481/18},{0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,
0,0,1,0,3,-2,2,0,0,2,2,0,2,0,1,0,0,0,0,0,0,0,0,
2/3,-2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,1,-5/6,
0,0,3,-1/6,-1,-2,0,0,0,-1,-2,1,-4/3,-4,3,1,0,0,0,0,
0,0,0,2,4,0,0,5,2,0,0,1,-1,0,1,1,0,1,0,-12,2,0,0,
2/3,4/3,0,-2/3,2,4/3,-2,-2,0,0,0,-1,5/6,1/2,-13/2,-6,
1/6,1/6,-1/6,-5/2,1/12,7/6,-83/6,-1/6,21/2,25,-5/2,5,-2/3,
-4/3,25/2,-63/2,-3/2,1/2,5/2,-1,1/2,-2,-1/2,5/2,3/2,-1/3,
17/2,-2,3,2,-17/2,1/2,5/2,-1/2,-2,-1/2,1/2,1,1/6,1/6,1,
-19/2,-9,-11/2,-1,3,19,8,-2,-9,7,-2,2,-7,-1,-3,-4,4,
-1,1,1,-1,0,17/2,17,-22,3,1,0,1,-1/2,23,9,-2,-27,-4,
4,0,-2,15,2,19,-15,-8,4,0,-2,25,15,17,-14,2,-3,-2,
-16,4,11,-13/6,1/3,2,-2/3,2/5,2/5,-4/15,-4/15,-4/15,1/15,
0,0,0,-1,0,0,0,0,0,-1,1,1/2,0,0,4,0,2,0,0,-2,2,
-1/3,2/3,-133/360,0,2,1/6,163/48,-10,-25/16,0,35/12,-5/4,
-19/8,7/12,5/12,-10,37/6,-6,4,-51/4,38/3,2/3,-7/3,-1/6,
-23/12,5/2,0,-25/12,-1/12,-1/8,-9/2,5/8,5/4,19/12,-7/12,1,
-3,3/2,-1,-5/2,1,1/2,15/2,-3,-17,7,-2,1,3/2,-1,-3,1/2,
1,-4,4,11,-4,-11,4,-4,-2,4,15,-19,2,4,-2,2,2,-2,17/2,
17/2,-5/2,-1/2,-7,-1/2,-1/3,0,0,0,0,0,0,0,0,0,0,-1/6,
0,45,0,0,0,0,0,0,0,-193/18,-475/9,-37/54,-1/18,0,1781/36,
-493/18,-119/9,-38/27,0,0,-85/36,-343/6,-17/18,0,-17/2,17/2,
17/9,-17/9,17,-34/9,17,-34/9,0,0,0,0,-113/36,0,0,
-48235/108,328/3,-425/108,113/18,0,52/9,-113/18,0,2099/36,
-455/9,455/9,119/18,97/54,-119/18,-211/18,115/6,-5/6,40/9,
-40/9,173/18,115/3,-101/2,-817/6,631/18,80/9,2989/108,-343/12,
-625/36,48235/108,-40/9,0,85/108,-1375/27,479/36},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,
4,-1,1,0,0,0,0,1,1,2/3,2/3,-4,1/2,-1/6,-1,7/6,1/2,-1,
2,-1/2,1,0,2,-1,-2,1,0,-1,2,-2,0,1,1,5,1,-5,4,2,4,
2,4,8,2,2,4,1,2,2,-2,1,1,1,0,0,4/3,2/3,2/3,-2/3,4/3,
4/3,-4/3,4,8/3,-1,-2,8/3,-8/3,-64,-5/3,3/2,-1/12,-4,-11/6,
0,-7/6,0,-1,0,1/3,1/6,0,3,11,-1/2,4,1,-1/4,-1/2,-29/2,
-1,0,7/2,-3/2,0,-1,1,9/2,0,-4/3,-12,3,1,-3,15/2,-3,
-1/3,1/2,7/2,0,1/2,-11/4,0,5/6,0,-1/2,-6,-7/2,0,0,0,6,
0,-3/2,-8,-1,0,6,7/2,-2,0,-1,0,0,0,0,0,5,7,-11,0,4,
0,-1,-7/2,2,8,0,-10,8,-1,-11,0,6,5,-6,-2,14,-1,-11,0,
10,7,8,-7,-5,5,6,-12,-12,1,-1,-2/3,2/3,2/3,2/15,-8/15,
4/5,2/15,-8/15,2/15,0,0,-11/6,3/4,-1,0,0,0,0,7,-10,-1/2,
0,0,-3,1,-3,1,-3,5,-3,1/2,-2/3,37/1440,0,-23,-1/12,
-13/48,1,5/12,0,-11/4,1/2,23/8,-3/4,0,-25,11/4,3/2,-5/2,
-81/8,115/12,-1/2,-127/48,0,7/4,5/2,0,3/4,-1/4,21/8,-7,
-5/8,-19/12,-5/12,5/3,-3/2,3,-3/2,1/2,1/2,-1,1/2,11/2,-3,
-12,7,-1,-4,-1/2,8,-3,-5/2,-1,3,-1,9,-3,-11,-9,7,3,-1,
11,-13,-7,3,5,2,-1,3,2,2,3/2,-1/2,-9/2,11/2,1/6,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-8/3,-4/3,-2/9,0,
0,2/3,-2/3,4/3,-2/9,0,0,-1/3,-2,-1/3,0,-2,2,2/3,-2/3,4,
-4/3,4,-4/3,0,0,0,0,-2/3,0,0,-55/9,14,-8/9,4/3,0,10/3,
-4/3,0,8/3,-2/3,2/3,4/3,5/9,-4/3,4/3,4,-4,4/3,-4/3,4/3,8,
0,0,20/3,8/3,7/9,-1/3,-10/3,55/9,-4/3,0,1/9,-10/9,2/3},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-8,0,0,0,0,0,0,0,17/3,10/3,-10/9,2/3,0,-37/6,
11/3,20/3,-7/9,0,0,-13/6,1,1/3,0,1,-1,-8/3,8/3,-2,16/3,
-2,16/3,0,0,0,0,-11/6,0,0,1595/18,-28,31/18,17/3,0,-10/3,
-17/3,-55/3,11/6,20/3,-20/3,17/3,13/9,-17/3,17/3,-1,1,14/3,
-14/3,11/3,-2,7,25,-29/3,34/3,-41/18,7/2,29/6,-1265/18,
-17/3,0,13/18,37/9,-23/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,-2,0,1/3,0,-1/4,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,
0,0,0,0,0,0,0,-1/3,1/3,8,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,
0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,2/3,0,-2,0,0,0,0,-3,4,0,0,0,0,-2,0,-2,
0,0,0,0,1/3,-61/720,0,7,-1/12,-1/2,0,0,0,0,-1,0,0,3/8,
0,0,0,0,0,0,0,0,1/6,5/3,3/2,0,-3/2,-1/6,-5/2,-1,5/4,
4/3,1/6,-13/24,0,0,0,-1,-1,2,-1,0,0,0,0,0,5/2,1,-4,
-1,3/2,-1/2,0,2,0,0,0,3,-2,0,2,0,0,4,2,-4,1,2,-2,0,
0,0,1,0,-2,-1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,-1/6,0,1/8,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1/12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1/2,0,0,0,0,0,0,0,0,0,0,0,1/6,-1/6,
-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/8,0,
0,0,0,0,0,0,1/4,0,0,-1/2,0,-1/2,0,-1/2,1/2,-1/2,1/12,
0,61/1440,0,0,0,0,1/2,1/48,0,-7/24,0,5/16,-1/8,1/32,-7/2,
3/8,1/4,-1/4,-15/16,19/24,-1/12,-7/32,0,0,0,0,0,0,0,0,0,
0,0,0,-1/4,1/2,-1/4,0,0,0,0,1/2,-1/2,-1,3/4,1/4,0,0,0,
0,0,0,1/2,0,3/2,-1/2,-3/2,0,0,1/2,0,1/2,-1,0,0,0,0,0,
0,0,0,1/4,0,-3/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,7,0,0,0,0,0,0,0,-11/3,-4/3,10/9,0,0,31/6,-11/3,
-17/3,4/9,0,0,31/6,-1,-7/3,0,1,-1,14/3,-14/3,-2,-28/3,-2,
-28/3,0,0,0,0,17/6,0,0,-605/18,-2,-25/18,-17/3,0,4/3,
17/3,0,-23/6,-14/3,14/3,-17/3,-16/9,17/3,-17/3,-1,1,-20/3,
20/3,-17/3,-2,-11,-23,11/3,-46/3,11/18,-13/6,-11/6,605/18,
20/3,0,-31/18,-25/9,5/2},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1/2,0,1/2,0,0,0,0,0,0,0,1/3,
-1/3,-2/9,1/6,0,-1/3,-2/3,5/6,-1/18,0,0,2/3,0,-1/3,0,0,
0,2/3,-2/3,0,-4/3,0,-4/3,0,0,0,0,-1/6,0,0,55/18,-1,
-1/18,1/3,0,1/3,-1/3,0,-1/3,-2/3,2/3,-2/3,-1/9,-1/3,1/3,0,
-1,-2/3,2/3,-2/3,-1,-1,0,-1/3,-4/3,-1/18,1/6,-1/3,-55/18,
2/3,0,-2/9,1/18,-1/3},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,-1/2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,-3/2,
-1,2/3,-1/6,0,9/4,-5/2,-3,2/3,0,-1,17/4,1/2,-2,0,1/2,
-1/2,4,-4,-1,-8,-1,-8,0,0,0,0,5/4,0,0,-55/4,-11,-7/12,
-5/2,0,1/2,7/2,0,-13/4,-3,3,-7/2,-1,7/2,-7/2,-1/2,1/2,-6,
5,-9/2,-1,-19/2,-25/2,3/2,-10,-1/12,-13/12,-3/4,55/4,5,0,
-17/12,-1,5/4},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-7,0,0,0,0,0,0,0,1,8,-1/3,0,0,
-15/2,5,0,1/3,0,0,1/2,9,0,0,1,-1,0,0,-2,0,-2,0,0,0,
0,0,1/2,0,0,385/6,-16,1/6,-1,0,-2,1,0,-17/2,8,-8,-1,0,
1,-1,-3,3,0,0,-3,-8,9,21,-7,0,-25/6,25/6,7/2,-385/6,0,
0,-1/6,23/3,-7/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,0,0,0,0,0,
0,-5/3,-22/3,1/9,2/3,0,49/6,-23/3,1/3,-2/9,0,0,7/6,-9,
-1/3,0,1,-1,2/3,-2/3,-2,-4/3,-2,-4/3,0,0,0,0,5/6,0,0,
-1265/18,2,-13/18,1/3,55/3,1/3,-1/3,-55/3,49/6,-26/3,26/3,
1/3,-1/9,-1/3,1/3,1,-1,-2/3,2/3,1/3,4,-11,-25,5/3,-4/3,
77/18,-29/6,-5/6,1265/18,2/3,0,-7/18,-73/9,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1/2,0,5/2,0,0,0,0,0,0,0,-4/3,-5/3,1/18,0,0,11/6,-7/3,
-5/6,2/9,0,0,1/3,-1,-1/6,0,0,0,1/3,-1/3,0,-2/3,0,-2/3,
0,0,0,0,2/3,0,0,-385/18,6,-5/18,-4/3,0,1/6,4/3,0,11/6,
-4/3,4/3,-1/3,5/18,1/3,-4/3,-1,1,2/3,-2/3,-4/3,-2,0,-7,
-2/3,4/3,5/9,-5/6,1/3,385/18,-2/3,0,-1/9,-37/18,1/3},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1/2,-1/2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1/2,0,8,0,0,0,0,0,0,0,-1/2,-8,1/6,1/2,0,
33/4,-15/2,1/2,-1/3,0,0,5/4,-19/2,-1/2,0,1/2,-1/2,1,-1,
-1,-2,-1,-2,0,0,0,0,1/4,0,0,-275/4,6,-5/12,1/2,55/6,1,
-1/2,-55/6,33/4,-9,10,-1/2,-1/6,-1/2,1/2,3/2,-5/2,-1,1,
1/2,4,-23/2,-49/2,7/2,-2,53/12,-19/4,-9/4,275/4,1,0,-5/12,
-49/6,5/12},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,7/2,0,0,0,0,0,0,0,-2,-1,2/3,-1/6,0,5/2,
-2,-3,1/2,0,-1,4,0,-2,0,0,0,4,-4,0,-8,0,-8,0,0,0,0,
1,0,0,-55/3,-9,-2/3,-2,0,1,3,0,-3,-3,3,-3,-1,3,-3,0,
0,-6,5,-3,0,-10,-12,3,-10,1/3,-4/3,-3/2,55/3,5,0,-4/3,
-1,3/2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,1/2,0,0,0,0,0,0,0,0,-1,
-1/6,0,0,1,0,-1/2,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-55/6,0,1/6,0,0,-1/2,0,0,1,-1,1,0,0,
0,-1,-1,1,0,0,-1,-2,-1,-2,-1,0,2/3,-1/2,0,55/6,0,0,0,
-5/6,1/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,-2/3,-1/3,1/9,0,0,1/6,
-2/3,-1/6,5/18,0,0,2/3,0,-1/3,0,0,0,2/3,-2/3,0,-4/3,0,
-4/3,0,0,0,0,1/3,0,0,-55/9,2,-2/9,-2/3,0,1/3,2/3,0,2/3,
-2/3,2/3,-2/3,2/9,-1/3,-2/3,0,0,1/3,-1/3,-5/3,0,0,-2,2/3,
2/3,1/9,-1/2,-1/3,55/9,-1/3,0,-2/9,-11/18,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1/6,-1/6,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,
-1/3,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,2,
0,0,0,-1,0,0,0,0,0,1/3},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,
0,0,-3,0,0,0,-1/6,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-1/2,0,0,0,0,0,0,0,0,0,1,0,-1/6,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,
-2,1/3,0,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,1/6,0,0,0,0,0,0,1/6},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,-2/3,
-4/3,1/9,0,0,5/3,-2/3,-2/3,1/9,0,0,2/3,-2,-1/3,0,0,0,
2/3,-2/3,0,-4/3,0,-4/3,0,0,0,0,1/3,0,0,-55/9,2,-2/9,
-2/3,0,1/3,2/3,0,2/3,-2/3,2/3,-2/3,-1/9,2/3,-2/3,0,0,
-2/3,2/3,-8/3,0,-2,-4,2/3,-4/3,4/9,-2/3,-1/3,55/9,2/3,0,
-2/9,-10/9,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-2,2,0,0,4,0,4,0,0,0,0,0,-1,
0,0,0,14,-1/3,0,0,2,0,0,0,0,0,0,0,0,0,2,-2,0,0,0,
4,0,0,4,0,0,0,-2,0,0,0,-1/3,0,2/3},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,-1,0,0,0,1,-1,0,-2,0,-2,0,0,0,0,0,0,0,
0,-7,0,0,0,0,0,0,-1/2,0,0,0,1/6,0,0,0,0,-1,1,0,0,
-2,0,0,-2,0,0,0,0,1/2,0,-1/3,1/6,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,-1,0,0,0,1,1,-1,0,0,0,0,-1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-55/6,0,0,0,0,0,
0,0,1,-1,1,0,0,0,0,0,0,0,0,1,0,-1,-1,1,0,5/6,-5/6,
-1,55/6,0,0,0,-2/3,2/3},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,1/3,0,-2,2,0,-1,0,0,0,2,-2,0,-4,0,-4,0,0,
0,0,0,0,0,0,-10,0,0,0,0,0,0,-1,0,0,0,-1/3,0,0,0,0,
-2,2,0,0,-6,0,0,-4,-1/3,0,0,0,2,0,-2/3,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,2,0,0,0,
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-2,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,-1,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,0,0,0,0,0,0,-1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0}}

ampFunctions["uubddbg","pmmpm","Nf0"]={f11[s12]*f11[s23]^2,
f11[s23]^2*f11[s34],f11[s15]*f34[s12,s23,s34,s45,s15],
f11[s23]*f34[s12,s23,s34,s45,s15],
f11[s45]*f34[s12,s23,s34,s45,s15],f46[s15,s23,s45],
f11[s45]*f21[s15,s23],f11[s15]*f21[s23,s45],
f11[s12]*f11[s15]*f11[s23]^2,f11[s12]*f11[s15]*f11[s45]^2,
f11[s15]^2*f11[s45]^2,f11[s12]*f11[s15]*f21[s15,s23],
f11[s12]*f11[s23]*f21[s15,s23],f11[s34]^2*f21[s15,s23],
f11[s12]*f11[s45]*f21[s15,s23],f11[s45]^2*f21[s15,s23],
f21[s15,s23]^2,f11[s12]*f11[s15]*f21[s23,s45],
f11[s15]^2*f21[s23,s45],f11[s15]*f11[s34]*f21[s23,s45],
f21[s23,s45]^2,f11[s12]*f11[s23]*f21[s34,s15],
f11[s23]*f11[s45]*f21[s34,s15],f21[s12,s34]*f21[s34,s15],
f11[s15]*f11[s45]*f21[s45,s12],f11[s12]*f31[s15,s23],
f11[s45]*f31[s15,s23],f11[s23]*f32[s12,s34],f11[s12]*f32[s15,s23],
f11[s45]*f32[s15,s23],f11[s23]*f33[s15,s12,s34],
f11[s34]*f33[s23,s34,s15],f11[s23]*f33[s34,s45,s12],
f11[s12]*f33[s45,s15,s23],f11[s15]*f33[s45,s15,s23],
f11[s23]*f33[s45,s15,s23],f11[s45]*f33[s45,s15,s23],
f44[s45,s15,s23],f45[s45,s15,s23],f47[s12,s34,s45],
f48[s34,s15,s12],f411[s15,s12,s23,s34,s45],
f411[s34,s45,s15,s12,s23],bc49e4p4,f11[s15]*f11[s45]^2,
f11[s34]*f11[s45]*f21[s15,s23],f21[s23,s45]*f21[s45,s12],
f11[s45]*f32[s34,s15],f11[s15]*f33[s12,s23,s45],
f11[s15]*f33[s34,s45,s12],f41[s34,s15],f42[s45,s12],
f47[s15,s23,s34],f48[s45,s12,s23],f49[s15,s23,s34],
f49[s45,s12,s23],f411[s12,s23,s34,s45,s15],
f411[s23,s34,s45,s15,s12],f11[s23]*Zeta[3],
f11[s12]^2*f11[s15]*f11[s23],Pi^2*f11[s23]*f11[s34],
f11[s12]*f11[s23]^2*f11[s34],Pi^2*f11[s15]*f11[s45],
f11[s12]*f11[s15]^2*f11[s45],f11[s15]^3*f11[s45],
f11[s15]^2*f11[s34]*f11[s45],f11[s23]^2*f11[s34]*f11[s45],
f11[s23]*f11[s34]^2*f11[s45],f11[s34]*f11[s45]^2,
f11[s12]*f11[s34]*f21[s15,s23],f11[s12]*f11[s34]*f21[s23,s45],
f11[s23]*f11[s34]*f21[s23,s45],f11[s34]*f11[s45]*f21[s23,s45],
Pi^2*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f11[s15]*f11[s45]*f21[s34,s15],f11[s34]*f11[s45]*f21[s34,s15],
Pi^2*f21[s45,s12],f11[s12]*f11[s15]*f21[s45,s12],
f11[s15]*f11[s23]*f21[s45,s12],f11[s12]*f11[s34]*f21[s45,s12],
f11[s15]*f11[s34]*f21[s45,s12],f11[s34]*f11[s45]*f21[s45,s12],
f21[s12,s34]*f21[s45,s12],f11[s34]*f31[s23,s45],
f11[s45]*f31[s34,s15],f11[s15]*f31[s45,s12],f11[s34]*f31[s45,s12],
f11[s15]*f32[s12,s34],f11[s34]*f32[s23,s45],f11[s15]*f32[s45,s12],
f11[s34]*f32[s45,s12],f11[s34]*f33[s12,s23,s45],
f11[s45]*f33[s15,s12,s34],f11[s12]*f33[s23,s34,s15],
f11[s45]*f33[s23,s34,s15],f11[s34]*f33[s45,s15,s23],
f11[s12]*f34[s12,s23,s34,s45,s15],
f11[s34]*f34[s12,s23,s34,s45,s15],f41[s45,s12],f42[s34,s15],
f45[s15,s12,s34],f45[s34,s45,s12],f46[s23,s45,s12],
f46[s34,s15,s23],f47[s34,s15,s12],f48[s12,s34,s45],
finBoxTriInit,divPentaBubInit,finPentaBubInit,bc50e4p4,bc60e4p4,
Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],Pi^2*f11[s12]*f11[s15],
f11[s12]^3*f11[s15],Pi^2*f11[s15]^2,f11[s12]^2*f11[s15]^2,
f11[s12]*f11[s15]^3,Pi^2*f11[s12]*f11[s23],f11[s12]^3*f11[s23],
Pi^2*f11[s15]*f11[s23],f11[s12]*f11[s15]^2*f11[s23],Pi^2*f11[s23]^2,
Pi^2*f11[s12]*f11[s34],f11[s12]^3*f11[s34],Pi^2*f11[s15]*f11[s34],
f11[s12]^2*f11[s15]*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
f11[s12]^2*f11[s23]*f11[s34],f11[s12]*f11[s15]*f11[s23]*f11[s34],
f11[s23]^3*f11[s34],Pi^2*f11[s34]^2,f11[s12]^2*f11[s34]^2,
f11[s12]*f11[s15]*f11[s34]^2,f11[s12]*f11[s23]*f11[s34]^2,
f11[s15]*f11[s23]*f11[s34]^2,f11[s12]*f11[s34]^3,
f11[s12]^2*f11[s15]*f11[s45],Pi^2*f11[s23]*f11[s45],
f11[s12]*f11[s15]*f11[s23]*f11[s45],f11[s15]^2*f11[s23]*f11[s45],
f11[s12]*f11[s23]^2*f11[s45],f11[s15]*f11[s23]^2*f11[s45],
Pi^2*f11[s34]*f11[s45],f11[s12]^2*f11[s34]*f11[s45],
f11[s12]*f11[s15]*f11[s34]*f11[s45],f11[s12]*f11[s23]*f11[s34]*
f11[s45],f11[s15]*f11[s23]*f11[s34]*f11[s45],
f11[s12]*f11[s34]^2*f11[s45],f11[s15]*f11[s34]^2*f11[s45],
f11[s34]^3*f11[s45],f11[s15]*f11[s23]*f11[s45]^2,
f11[s12]*f11[s34]*f11[s45]^2,f11[s15]*f11[s34]*f11[s45]^2,
f11[s23]*f11[s34]*f11[s45]^2,f11[s34]^2*f11[s45]^2,
f11[s15]*f11[s45]^3,f11[s34]*f11[s45]^3,Pi^2*f21[s12,s34],
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s15]*f21[s12,s34],
f11[s15]^2*f21[s12,s34],f11[s12]*f11[s23]*f21[s12,s34],
f11[s15]*f11[s23]*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s15]*f11[s34]*f21[s12,s34],f11[s23]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f11[s12]*f11[s45]*f21[s12,s34],
f11[s15]*f11[s45]*f21[s12,s34],f11[s23]*f11[s45]*f21[s12,s34],
f11[s34]*f11[s45]*f21[s12,s34],f11[s45]^2*f21[s12,s34],
f21[s12,s34]^2,f11[s15]*f11[s34]*f21[s15,s23],
f11[s23]*f11[s34]*f21[s15,s23],f11[s15]*f11[s45]*f21[s15,s23],
f11[s23]*f11[s45]*f21[s15,s23],f11[s15]*f11[s23]*f21[s23,s45],
f11[s15]*f11[s45]*f21[s23,s45],f11[s12]*f21[s34,s15],
f11[s12]^2*f21[s34,s15],f11[s12]*f11[s15]*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s12]*f11[s23]*f21[s45,s12],f11[s34]*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s34]^2*f21[s45,s12],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s23]*f31[s12,s34],
f11[s34]*f31[s12,s34],f11[s45]*f31[s12,s34],f11[s34]*f31[s15,s23],
f11[s12]*f31[s23,s45],f11[s15]*f31[s23,s45],f11[s12]*f31[s34,s15],
f11[s23]*f31[s45,s12],f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],
f11[s45]*f32[s12,s34],f11[s34]*f32[s15,s23],f11[s12]*f32[s23,s45],
f11[s15]*f32[s23,s45],f11[s12]*f32[s34,s15],
f11[s12]*f33[s15,s12,s34],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f11[s12]*f33[s34,s45,s12],
f11[s34]*f33[s34,s45,s12],f11[s45]*f33[s34,s45,s12],f41[s12,s34],
f42[s12,s34],f43[s12,s34],f44[s15,s12,s34],f44[s34,s45,s12],
f46[s12,s34,s15],f46[s45,s12,s34],f410[s12,s23,s34,s45,s15],
f410[s15,s12,s23,s34,s45],f410[s23,s34,s45,s15,s12],
f410[s34,s45,s15,s12,s23],f410[s45,s15,s12,s23,s34],
f412[s12,s23,s34,s45,s15],f11[s12]*f11[s15]^2,f11[s23]^2,
f11[s12]*f11[s23]^3,f11[s23]^2*f11[s34]^2,f11[s45]*Zeta[3],
f11[s15]^2*f11[s45],f11[s23]*f21[s12,s34],f21[s15,s23],
f21[s23,s45],f11[s12]*f11[s23]*f21[s23,s45],
f11[s12]*f11[s45]*f21[s23,s45],f11[s23]^2*f21[s34,s15],
f11[s45]*f21[s34,s15],f11[s15]*f21[s45,s12],f11[s23]*f31[s15,s23],
f11[s45]*f31[s23,s45],f11[s23]*f32[s15,s23],f11[s45]*f32[s23,s45],
f11[s23]*f32[s34,s15],f11[s15]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f44[s23,s34,s15],f45[s12,s23,s45],
Pi^4,1,f11[s12]*Zeta[3],Pi^2*f11[s12]^2,f11[s12]^4,
f11[s15]*Zeta[3],f11[s15]^4,f11[s23],f11[s15]^3*f11[s23],
f11[s12]^2*f11[s23]^2,f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,
f11[s23]^4,f11[s34]*Zeta[3],f11[s15]^3*f11[s34],
f11[s15]^2*f11[s23]*f11[s34],f11[s15]*f11[s23]^2*f11[s34],
f11[s15]^2*f11[s34]^2,f11[s15]*f11[s34]^3,f11[s23]*f11[s34]^3,
f11[s34]^4,Pi^2*f11[s12]*f11[s45],f11[s12]^3*f11[s45],
f11[s12]^2*f11[s23]*f11[s45],f11[s15]*f11[s23]*f11[s45],
f11[s23]^3*f11[s45],Pi^2*f11[s45]^2,f11[s12]^2*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s23]^2*f11[s45]^2,
f11[s12]*f11[s45]^3,f11[s23]*f11[s45]^3,f11[s45]^4,
f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s12]^2*f21[s23,s45],
f11[s23]^2*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s23]*f21[s34,s15],f11[s15]*f11[s34]*f21[s34,s15],
f11[s34]^2*f21[s34,s15],f21[s34,s15]^2,f11[s12]^2*f21[s45,s12],
f11[s23]^2*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s23]*f11[s45]*f21[s45,s12],f11[s45]^2*f21[s45,s12],
f21[s45,s12]^2,f11[s15]*f31[s15,s23],f11[s23]*f31[s23,s45],
f11[s15]*f31[s34,s15],f11[s23]*f31[s34,s15],f11[s34]*f31[s34,s15],
f11[s12]*f31[s45,s12],f11[s45]*f31[s45,s12],f11[s15]*f32[s15,s23],
f11[s23]*f32[s23,s45],f11[s15]*f32[s34,s15],f11[s34]*f32[s34,s15],
f11[s12]*f32[s45,s12],f11[s23]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f33[s45,s15,s23],
f34[s12,s23,s34,s45,s15],f43[s15,s23],f43[s23,s45],
f43[s34,s15],f43[s45,s12],f44[s12,s23,s45],f11[s45]^2,
f11[s15]*f21[s12,s34],f11[s45]*f21[s12,s34],f11[s15],f11[s45],
f11[s23]*f21[s34,s15],f11[s23]*f21[s45,s12],f11[s12],f11[s34],
f11[s15]*f11[s23]*f11[s34],f11[s23]*f11[s34]^2,f11[s34]^2*f11[s45],
f11[s12]^2*f11[s15],f11[s15]^2,f11[s15]*f11[s23]^2,f11[s15]*f11[s45],
f21[s34,s15],f21[s45,s12],f33[s12,s23,s45],f33[s15,s12,s34],
f33[s23,s34,s15],f33[s34,s45,s12],Pi^2*f11[s15],Pi^2*f11[s23],
f11[s12]^2*f11[s23],f11[s12]^2*f11[s34],f11[s12]*f11[s15]*f11[s34],
f11[s12]*f11[s34]^2,Pi^2*f11[s45],f11[s23]*f11[s45],
f11[s12]*f11[s23]*f11[s45],f11[s23]^2*f11[s45],
f11[s12]*f11[s34]*f11[s45],f11[s23]*f11[s45]^2,f21[s12,s34],
f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],f11[s23]*f21[s23,s45],
f11[s45]*f21[s23,s45],f31[s15,s23],f31[s23,s45],f32[s15,s23],
f32[s23,s45],f11[s12]^2,f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s15]*f11[s23],f11[s15]^2*f11[s23],f11[s12]*f11[s34],
f11[s23]*f11[s34],f11[s34]*f11[s45],Zeta[3],f11[s15]^3,
f11[s12]*f11[s15]*f11[s23],f11[s15]*f11[s34],f11[s15]^2*f11[s34],
f11[s12]*f11[s23]*f11[s34],f11[s34]^2,f11[s12]^2*f11[s45],
f11[s12]*f11[s15]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s23]*f11[s34]*f11[s45],f11[s45]^3,f11[s12]*f21[s12,s34],
f11[s34]*f21[s12,s34],f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],
f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],f31[s12,s34],
f31[s34,s15],f31[s45,s12],f32[s12,s34],f32[s34,s15],
f32[s45,s12],Pi^2*f11[s12],Pi^2*f11[s34],f11[s15]*f11[s34]^2,
f11[s12]*f11[s45],f11[s12]*f11[s45]^2,Pi^2,f11[s23]^3,f11[s12]^3,
f11[s34]^3}


==> anc/TwoLoopRemainders/uubddbg_pmmpm_Nf1.txt <==
rationalBasis["uubddbg","pmmpm","Nf1"]=
{1/36,-1/4-s15^3/(4*(s12+s15-s34)^3)+
s45^3/(4*(s15-s23+s45)^3)+(3*s34*s45^2*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34^3*(s15+s45)^3)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(3*s45^2)/(4*(s15-s23+s45)^2)-
(3*s34*(s15+s34)*s45*(s15+s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(3*s15*s34^2*(s15+s45)^2)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s45)/(4*(s15-s23+s45))+(3*s15*s34*s45)/(4*(s12+s15-s34)^2*
(s15-s23+s45))+(3*s34*s45)/(4*(s12+s15-s34)*
(s15-s23+s45))+(3*s15^2*s34*(s15+s45))/
(4*(s12+s15-s34)^3*(s15-s23+s45))-(3*s34*s45*(s15+2*s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(((s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(s15*(s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+s34^2/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s12+s34)/(4*s12^2*(s15-s23+s45))+
(s15*(-s15^2+s34^2))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34*(s15*(s34-2*s45)+3*s34*s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(4*s12^2*(s15-s23+s45)^3)+(-2*(s12+2*s34)*s45+
s15*(-s34+s45))/(4*s12^2*(s15-s23+s45)^2)-
((-s15+s34)*(-(s15^2*s45)+3*s15*s34*(s15+s45)+
s34^2*(s15+2*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,-5/6+s45^3/(6*(s15-s23+s45)^3)-
s45^2/(4*(s15-s23+s45)^2)-((s15+s34)*s45^2)/
(2*(s12-s34)*(s15-s23+s45)^2)+s45/(4*(s15-s23+s45))-
(s15*s45+s34*(s15+s45))/(4*(s12-s34)*(-s15+s23-s45))+
(s45^2*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)*
(s15-s23+s45)^3)-(s15*s34*s45*(s15*s45+s34*(s15+s45)))/
(2*(s12-s34)^3*(s15-s23+s45)^2)-
(s45*(s15*s45+s34*(s15+s45))^2)/(2*(s12-s34)^2*
(-s15+s23-s45)^3)-(s15*s45+s34*(s15+s45))^3/
(6*(s12-s34)^3*(-s15+s23-s45)^3)+
(-(s15^2*s45^2)-4*s15*s34*s45^2+s34^2*(s15^2-s45^2))/
(4*(s12-s34)^2*(s15-s23+s45)^2)+
((s15*s34^3*s45)/(6*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)+
s34^2/(6*s12^2*(s12-s34)*(s15-s23+s45))+
(s12+s34)/(6*s12^2*(s15-s23+s45))+
(s34*(2*s15*(s34-2*s45)-3*s34*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(s34^2*(s15*(s34-5*s45)-s34*s45))/
(12*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
((s12+2*s34)*s45+s15*(-s34+s45))/(12*s12^2*(s15-s23+s45)^
2)+(s34^2*(s34*s45+s15*(s34+s45))^2)/(6*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(s45*((s12+3*s34)*s45+
2*s15*(s34+s45)))/(6*s12^2*(s15-s23+s45)^3)+
(s34*(2*s34^2*s45^2+3*s15*s34*s45*(s34+s45)+
s15^2*(s34+s45)^2))/(3*s12^2*(s12-s34)^2*(s15-s23+s45)^
3)+(6*s34^2*s45^2+6*s15*s34*s45*(s34+s45)+
s15^2*(s34+s45)^2)/(6*s12^2*(s12-s34)*(s15-s23+s45)^3))*
tr5,-1/4-s45^3/(4*(s15-s23+s45)^3)-
(3*s45^2*(s15+s45)*(s34+s45))/(4*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s45*(s15+s45)^2*(s34+s45)^2)/
(4*(s12-s34-s45)^3*(s15-s23+s45)^2)-
((s15+s45)^3*(s34+s45)^3)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^3)-s45^3/(4*(-s12+s34+s45)^3)+
(3*s45^2*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^3)-(3*s45*(s15+s45)^2*(s34+s45)^2)/
(4*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s15*s34)/(4*(s15-s23+s45)*(-s12+s34+s45))-
(3*(s15+s45)*(s34+s45)*(s15*s34-2*s45^2))/(4*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s45*(-(s15*s34)+s45^2))/
(4*(s12-s34-s45)*(s15-s23+s45)^2)+(3*s15*s34*s45-3*s45^3)/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-(s12+s34)/(4*s12^2*(s15-s23+s45))-(s45^2*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s45*(s15+s45)*(s34+s45)^3)/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-((s15+s45)^2*(s34+s45)^4)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)+
s34^2/(4*s12^2*(s15-s23+s45)*(-s12+s34+s45))-
((s34+s45)^2*(s15*(2*s34-3*s45)+(s34-5*s45)*s45))/
(4*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
((s34+s45)*(4*s15*s34+3*(s34-s45)*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s45*(s34^2-s45^2))/(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)-((s34+s45)^3*(s15^2+3*s15*s45+2*s45^2))/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
((s34+s45)^2*(s15^2+6*s15*s45+6*s45^2))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(s12*s45+s15*s45+2*s34*(s15+s45))/
(4*s12^2*(s15-s23+s45)^2)-
(s45*(2*s15*(s34+s45)+s45*(s12+3*(s34+s45))))/
(4*s12^2*(s15-s23+s45)^3))*tr5,62/27-s12/(6*s34)-
s34/(6*s12)-(s15^3*s45^2)/(4*s12*s34*(s15-s23+s45)^3)-
(s15^3*s45^3)/(12*s12*s34^2*(s15-s23+s45)^3)+
(s15^3*s45^3)/(12*(s12-s34)*s34^2*(s15-s23+s45)^3)-
((s12+3*s15)*s45^3)/(12*s34*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(s15^2*s45^2*(-s15+s45))/(4*(s12-s34)*s34*(s15-s23+s45)^3)-
(s45^2*(s15+s45))/(4*(s15-s23+s45)^3)+(s45*(-s15+s45))/
(4*(s15-s23+s45)^2)+((s12+s15)*s45)/
(4*s34*(s15-s23+s45))+(s15*(s34+s45))/
(4*s12*(s15-s23+s45))-(s15^3*(s34+3*s45))/
(12*s12*(s15-s23+s45)^3)+(s15*s45*(s15*s45+s34*(s15+s45)))/
(2*(s12-s34)^2*(s15-s23+s45)^2)+
((s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(6*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*s45*(-s15+3*s45)+s34*(-s15^2+s45^2))/
(4*(s12-s34)*(s15-s23+s45)^2)-
((s15+s45)*(3*s15*s45*(-s15+3*s45)+s34*(-s15^2+4*s15*s45+
5*s45^2)))/(12*(s12-s34)*(s15-s23+s45)^3)+
(-((s12+s15)^2*s45^2)/(12*s12^2*s34*(s15-s23+s45)^3)-
((s12+s15)*s45)/(12*s12*s34*(s15-s23+s45)^2)+
(s15*s34^2*s45)/(6*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(6*s12*s15-6*s12*s23+6*s12*s45)^(-1)+
(s34*(-(s15*s34)+4*s15*s45+s34*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(6*s15*s34-6*s23*s34+6*s34*s45)^(-1)+
(-(s15*s34)+2*s15*s45+s34*s45+s12*(-2*s15+s45))/
(12*s12^2*(s15-s23+s45)^2)-(s34*(s34*s45+s15*(s34+s45))^2)/
(6*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(7*s34^2*s45^2+10*s15*s34*s45*(s34+s45)+3*s15^2*(s34+s45)^2)/
(12*s12^2*(s12-s34)*(s15-s23+s45)^3)-
((3*s12+5*s34)*s45^2+s15^2*(s34+2*s45)+
2*s15*s45*(s12+3*(s34+s45)))/(12*s12^2*(s15-s23+s45)^3))*
tr5,-89/36+(s15^3*s45^2)/(2*s12*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*s12*s34^2*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((s12+3*s15)*s45^3)/(6*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(3*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(s15^2*s45^2*(-s15+s45))/(2*(s12-s34)*s34*(s15-s23+s45)^3)+
(s45^2*(s15+s45))/(2*(s15-s23+s45)^3)-
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)-
((s12+2*s15)*s45^2)/(3*s34*(s15-s23+s45)^2)+
((s12+s15)*s45)/(6*s34*(s15-s23+s45))+
(s15*(s34+s45))/(6*s12*(s15-s23+s45))-(s15^2*(s34+2*s45))/
(3*s12*(s15-s23+s45)^2)-(s45*(s15+3*s45))/
(6*(s15-s23+s45)^2)+(s15^3*(s34+3*s45))/
(6*s12*(s15-s23+s45)^3)-(s15*s45*(s15*s45+s34*(s15+s45)))/
((s12-s34)^2*(s15-s23+s45)^2)-
((s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(3*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*(s15-3*s45)*s45+s34*(s15^2-s45^2))/
(2*(s12-s34)*(s15-s23+s45)^2)+
((s15+s45)*(3*s15*s45*(-s15+3*s45)+s34*(-s15^2+4*s15*s45+
5*s45^2)))/(6*(s12-s34)*(s15-s23+s45)^3)+
(((s12+s15)^2*s45^2)/(6*s12^2*s34*(s15-s23+s45)^3)-
((s12+s15)*s45)/(6*s12*s34*(s15-s23+s45)^2)-
(s15*s34^2*s45)/(3*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34*(s15*(s34-4*s45)-s34*s45))/(6*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(s15*(s34-2*s45)-(s12+s34)*s45)/
(6*s12^2*(s15-s23+s45)^2)+(s34*(s34*s45+s15*(s34+s45))^2)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(7*s34^2*s45^2+10*s15*s34*s45*(s34+s45)+3*s15^2*(s34+s45)^2)/
(6*s12^2*(s12-s34)*(s15-s23+s45)^3)+
((3*s12+5*s34)*s45^2+s15^2*(s34+2*s45)+
2*s15*s45*(s12+3*(s34+s45)))/(6*s12^2*(s15-s23+s45)^3))*
tr5,-41/36-s45/(4*(s12-s45))+s45^2/(8*(s12-s45)^2)+
s45^3/(8*(s12-s45)^2*(s12-s34-s45))-
(3*s45^3)/(8*(s15-s23+s45)^3)-
(3*s45^2*(-s15+s45)*(s15+s45)^2)/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s45^3*(s15+s45)^3)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
s45^2/(8*(s15-s23+s45)^2)+(3*s45^3*(s15+s45)^2)/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
s45/(4*(s15-s23+s45))+(3*s15*s45)/(4*(s12-s34-s45)*
(s15-s23+s45))+(3*(s15-s45)*s45^2)/(8*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(3*s45^3*(s15+s45))/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)-(s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*s45^2*(s15+s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)-(3*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s45*(s15+s45)^2*(s34+2*s45))/(4*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(s15*(5*s34+4*s45))/
(8*(s12-s45)*(s15-s23+s45))-
(3*(s15+s45)*(2*s15*s34+3*s15*s45-3*s45^2))/
(8*(s12-s34-s45)*(s15-s23+s45)^2)-
((s15+s45)^3*(s34^2+3*s34*s45+3*s45^2))/(4*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-((s15+s45)^2*(-(s15*s34)-3*s15*s45+
5*s34*s45+9*s45^2))/(8*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(8*(s12-s45)^2*(s15-s23+s45))+
(6*s15^2*s34+s15*(9*s15-s34)*s45+2*s15*s45^2+2*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)+
(s15*(-(s15^2*s34)+3*s15*(-s15+s34)*s45+3*s15*s45^2+6*s45^3))/
(8*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(8*(s12-s45)^2*(s15-s23+s45)^2)+
(3*(-(s15^2*s45^2)+s45^4))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*(s15^2*s34^2+3*s15^2*s34*s45+
3*s15*(s15+s34)*s45^2+6*s15*s45^3+3*s45^4))/
(8*(s12-s45)^2*(s15-s23+s45)^3)+
(-(s45^4*(s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s45^4*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^3)-(s15*s34*s45)/
(4*s12^2*(s12-s45)*(s15-s23+s45)^2)+
s45^4/(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+s45/(4*s12^2*(s15-s23+s45))-
s45^4/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s45^4*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s45^4*(s15+s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)^2*(-s12+s34+s45)^2)-
s45^4/(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(2*s34+s45))/(8*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45^2*(s34+2*s45))/(8*s12^2*(s12-s45)^2*(s15-s23+s45)^
2)-(s45^2*(s34+2*s45))/(4*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)*(s34^2+3*s34*s45+
3*s45^2))/(2*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/(8*s12^2*(s12-s45)*
(s15-s23+s45)^3)-((s15+s45)^2*(s34^3+4*s34^2*s45+
6*s34*s45^2+4*s45^3))/(4*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(8*s12^2*(s12-s45)^2*(s15-s23+s45)^3)-
(2*(s12+s34-s45)*s45+s15*(5*s34+2*s45))/
(8*s12^2*(s15-s23+s45)^2)+(2*s34*s45*(-s15+s45)-
s34^2*(2*s15+s45)+s45^2*(s15+6*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
((s15+s45)*(6*s45^2*(s15+3*s45)+4*s34*s45*(2*s15+5*s45)+
s34^2*(3*s15+7*s45)))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(s45*(6*s15*(s34+s45)+
s45*(3*s12+5*s34+9*s45)))/(8*s12^2*(s15-s23+s45)^3))*tr5,
2/3-(s34^3*s45^3)/(2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34^3*s45^3)/(2*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+
s45^2/(2*(s15-s23+s45)^2)+(3*s34^2*s45^2)/
((s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34^2*(s15+s45)^2)/((s12+s15-s34)^2*(s15-s23+s45)^2)-
s45/(2*(s15-s23+s45))-(3*s34*s45)/(2*(s12-s34)*
(s15-s23+s45))+(s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*
(s15-s23+s45))-(3*s34^2*s45^2*(2*s34+s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34*(s15+2*s45))/(2*(s12+s15-s34)*(s15-s23+s45))+
(s34^3*(s15^2+3*s15*s45+3*s45^2))/(2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(3*s34*s45*(s15*s45+s34*(s15+s45)))/
(2*(s12-s34)^2*(s15-s23+s45)^2)+
(3*s34*(s45*(s15+s45)+s34*(s15+3*s45)))/
(2*(s12-s34)*(s15-s23+s45)^2)+
(s34^2*(3*s45*(s15+2*s45)+2*s34*(s15+3*s45)))/
(2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s34*(s45*(s15+s45)+3*s34*(s15+3*s45)))/(2*(s12+s15-s34)*
(s15-s23+s45)^2)+((s34+s45)*(s15*s34*s45-s15*s45^2+
2*s34^2*(s15+3*s45)))/(2*(s12-s34)*(-s15+s23-s45)^3)-
((s34+s45)*(s15^2*s45^2+s15*s34*s45*(2*s15+3*s45)+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/(2*(s12-s34)^2*
(-s15+s23-s45)^3)+
((-2*s34^4*s45)/(s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s15*s45^2)/(2*s12^2*(s15-s23+s45)^3)-
(s34^4*s45^2)/(2*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34^4*s45^2)/(2*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)-
(s34^3*s45)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(3*s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-((s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34^3-(s34^2*s45)/2)/(s12^2*(s12-s34)*(s15-s23+s45)^2)+
(s15*s34+(s12+2*s34)*s45)/(2*s12^2*(s15-s23+s45)^2)+
(s34*(s34^3-s34^2*(s15+s45)+s15*s45*(s15+s45)-
2*s34*s45*(s15+s45)))/(s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s34*(2*s34*(s34-2*s45)+
s15*(-2*s34+s45)))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s34*(s34+s45)*(s34*(s34-2*s45)-
s15*(s34+s45)))/(s12^2*(s12-s34)*(s15-s23+s45)^3)+
(s34^2*(s34+s45)*(2*s34*s45+s15*(s34+s45)))/
(2*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(s34^2*(s15*(s15+s45)^2-2*s34*(s15+s45)^2+
s34^2*(s15+2*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3))*tr5,2/3-(3*s15^2*s34^2*(s15+s34))/
((s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15^2*s34^2)/((s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
s45^2/(2*(s15-s23+s45)^2)+(3*s15*s34)/(2*(s12-s34)*
(s15-s23+s45))-s45/(2*(s15-s23+s45))+
(s15^3*s34^3)/(2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s45*(s15+s45)*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(s34+s45)^2)/((s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))-
(3*s15*s34*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^2*
(s15-s23+s45)^2)-(s15*s45+s34*(2*s15+s45))/
(2*(s12-s34-s45)*(s15-s23+s45))-
(3*(s15^2*s45+3*s15*s34*(s15+s45)+s34^2*(3*s15+s45)))/
(2*(s12-s34)*(s15-s23+s45)^2)-
((s15+s34)*(s15^2*s45^2+s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(2*(s12-s34)^2*
(-s15+s23-s45)^3)+(3*s34^2*(s15+s45)^3+
3*s34*s45*(s15+s45)^3+s45^2*(s15+s45)^3+
s34^3*(3*s15^2+3*s15*s45+s45^2))/(2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(-6*s15*s34*(s15+s45)^2+
s45*(-2*s15+s45)*(s15+s45)^2-2*s34^3*(3*s15+s45)-
3*s34^2*(5*s15^2+4*s15*s45+s45^2))/(2*(s12-s34-s45)*
(s15-s23+s45)^3)-(6*s15*s34*(s15+s45)^2+
2*s34^3*(3*s15+s45)+s15^2*s45*(2*s15+3*s45)+
3*s34^2*(5*s15^2+4*s15*s45+s45^2))/(2*(s12-s34)*
(-s15+s23-s45)^3)+(3*s34^2*(3*s15+s45)+
s45*(3*s15^2+2*s15*s45-s45^2)+s34*(9*s15^2+11*s15*s45+
2*s45^2))/(2*(s12-s34-s45)*(s15-s23+s45)^2)+
(-((s15*s34^3*(3*s15+2*s34))/(s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3))+s45^3/(2*s12^2*(s15-s23+s45)^3)-
(s15*s34^3)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s34^2*(2*s15+s34))/(s12^2*(s12-s34)*(s15-s23+s45)^2)+
(3*s15*s34^3)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15^2*s34^4)/(2*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-
((s15+s45)*(s34+s45)^3)/(2*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s15^2*s34^4)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+
((s12+2*s34)*s45+s15*(s34+s45))/(2*s12^2*(s15-s23+s45)^2)+
(s34^2*(s15+s34)*(s34*s45+s15*(2*s34+s45)))/
(2*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
((2*s34-s45)*(s34+s45)^2+3*s15*s34*(2*s34+s45))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s34*(s15^2*(3*s34+s45)+s34^2*(s34+2*s45)+
s15*s34*(5*s34+3*s45)))/(s12^2*(s12-s34)*(s15-s23+s45)^
3)+(-((s34-s45)*(s34+s45)^3)-s15^2*s34*(3*s34+s45)+
s15*(-5*s34^3-3*s34^2*s45+s34*s45^2+s45^3))/
(s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(2*s15*(s34+s45)^4+s45*(s34+s45)^4+
s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3))/
(2*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
17/72+(7*s15^3)/(72*(s12+s15-s34)^3)+
s15^2/(12*(s12+s15-s34)^2)-s15/(12*(s12+s15-s34))-
(7*s45^3)/(72*(s15-s23+s45)^3)+(s34^3*s45^3)/
(12*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^3*s45^3)/(12*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(7*s34^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(7*s45^2)/(24*(s15-s23+s45)^2)-(s34^2*s45^2)/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(7*s15*s34^2*(s15+s45)^2)/(24*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(7*s45)/(24*(s15-s23+s45))+
(s34*s45)/(4*(s12-s34)*(s15-s23+s45))-
(13*s34*s45)/(24*(s12+s15-s34)*(s15-s23+s45))-
(7*s15^2*s34*(s15+s45))/(24*(s12+s15-s34)^3*(s15-s23+s45))+
(s34^2*s45^2*(2*s34+s45))/(4*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(s15*s34*(6*s15+13*s45))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(s15+s45)*(6*s15*s34+7*s15*s45+13*s34*s45))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*s45*(s15*s45+s34*(s15+s45)))/(4*(s12-s34)^2*
(s15-s23+s45)^2)-(s34*(s45*(s15+s45)+s34*(s15+3*s45)))/
(4*(s12-s34)*(s15-s23+s45)^2)+
((s34+s45)*(s15*s34*s45-s15*s45^2+2*s34^2*(s15+3*s45)))/
(12*(s12-s34)*(s15-s23+s45)^3)-
(s34*(7*s45^2*(s15+s45)+6*s34*s45*(s15+2*s45)+
4*s34^2*(s15+3*s45)))/(24*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34*(6*s34*(s15+3*s45)+s45*(13*s15+20*s45)))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34^2*(7*s45*(s15+s45)^2+2*s34*(s15^2+3*s15*s45+3*s45^2)))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^3)+
((s34+s45)*(s15^2*s45^2+s15*s34*s45*(2*s15+3*s45)+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/(12*(s12-s34)^2*
(-s15+s23-s45)^3)+
((s34^4*s45)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34^4*s45^2)/(12*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^4*s45^2)/(12*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(7*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s34^3*s45)/(12*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(7*s15*(s15-s34)^2*s34*(s15+s45))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(7*s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(7*s12+6*s15+7*s34)/
(72*s12^2*(s15-s23+s45))+(s15*(s15^2+12*s15*s34-13*s34^2))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(12*s15^2-12*s15*s34-7*s34^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s34^2*(-2*s34+s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(s45*(-7*(s12+3*s34)*s45+
s15*(-14*s34+s45)))/(72*s12^2*(s15-s23+s45)^3)+
(s34*(s34+s45)*(s34*(s34-2*s45)-s15*(s34+s45)))/
(6*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(s34^2*(s34+s45)*(2*s34*s45+s15*(s34+s45)))/
(12*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(s15*s34*(7*s34-23*s45)+s15^2*(-6*s34+3*s45)+
6*s34^2*(s34+3*s45))/(36*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(14*s12*s45-13*s15*s45+
7*s34*(s15+4*s45))/(72*s12^2*(s15-s23+s45)^2)+
((-s15+s34)*(-7*s15^2*s45+9*s15*s34*(s15+s45)+
s34^2*(19*s15+26*s45)))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(s34*(7*s15^2*s45*(s15+s45)+
3*s34^3*(s15+2*s45)+s34^2*(s15^2+9*s15*s45+8*s45^2)-
2*s15*s34*(2*s15^2+11*s15*s45+9*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(12*s34^4+7*s15^2*s45^2-12*s34^3*(s15+s45)-
2*s15*s34*s45*(8*s15+15*s45)+s34^2*(7*s15^2+18*s15*s45+
18*s45^2))/(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
31/18-(s15^3*s45^2)/(2*s12*s34*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*s12*s34^2*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*(s12-s34)*s34^2*(s15-s23+s45)^3)-
((s12+3*s15)*s45^3)/(6*s34*(s15-s23+s45)^3)-
(s15^3*s45^3)/(3*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(s15^2*s45^2*(-s15+s45))/(2*(s12-s34)*s34*(s15-s23+s45)^3)+
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)+
((s12+2*s15)*s45^2)/(3*s34*(s15-s23+s45)^2)+
s45/(4*(s15-s23+s45))-((s12+s15)*s45)/
(6*s34*(s15-s23+s45))-(s15*(s34+s45))/
(6*s12*(s15-s23+s45))-(s45^2*(s15+2*s45))/
(2*(s15-s23+s45)^3)+(s15^2*(s34+2*s45))/
(3*s12*(s15-s23+s45)^2)-(s15^3*(s34+3*s45))/
(6*s12*(s15-s23+s45)^3)+(s45*(2*s15+15*s45))/
(12*(s15-s23+s45)^2)-(s15*s45+s34*(s15+s45))/
(4*(s12-s34)*(-s15+s23-s45))+
(3*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(s15-s23+s45)^2)+(s15*s45+s34*(s15+s45))^3/
(2*(s12-s34)^3*(-s15+s23-s45)^3)+
(7*s15^2*s45^2+4*s15*s34*s45*(s15+4*s45)+
3*s34^2*(-s15^2+s45^2))/(4*(s12-s34)^2*(s15-s23+s45)^2)+
(s15*s45*(-s15+6*s45)+s34*(-s15^2+4*s45^2))/
(2*(s12-s34)*(s15-s23+s45)^2)+
(3*s15^2*s45^2*(2*s15+5*s45)+s34^2*(s15+s45)^2*(2*s15+11*s45)+
6*s15*s34*s45*(s15^2+5*s15*s45+4*s45^2))/
(6*(s12-s34)^2*(-s15+s23-s45)^3)+
(3*s15*s45*(-s15^2+2*s15*s45+6*s45^2)+
s34*(-s15^3+3*s15^2*s45+18*s15*s45^2+14*s45^3))/
(6*(s12-s34)*(-s15+s23-s45)^3)+
(-((s12+s15)^2*s45^2)/(6*s12^2*s34*(s15-s23+s45)^3)+
((s12+s15)*s45)/(6*s12*s34*(s15-s23+s45)^2)+
(s15*s34^3*s45)/(2*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
s34^2/(2*s12^2*(s12-s34)*(s15-s23+s45))+
(s12+s34)/(2*s12^2*(s15-s23+s45))+
(s34^2*(-3*s15*s34+19*s15*s45+3*s34*s45))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(-5*s15*s34+5*s12*s45+7*s15*s45+
8*s34*s45)/(12*s12^2*(s15-s23+s45)^2)+
(s34*(-8*s15*s34+20*s15*s45+11*s34*s45))/(12*s12^2*(s12-s34)*
(s15-s23+s45)^2)-(s34^2*(s34*s45+s15*(s34+s45))^2)/
(2*s12^2*(s12-s34)^3*(s15-s23+s45)^3)-
(s34*(7*s34^2*s45^2+11*s15*s34*s45*(s34+s45)+
4*s15^2*(s34+s45)^2))/(3*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(25*s34^2*s45^2+28*s15*s34*s45*
(s34+s45)+6*s15^2*(s34+s45)^2)/(6*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(2*(3*s12+7*s34)*s45^2+
s15^2*(s34+2*s45)+2*s15*s45*(s12+6*(s34+s45)))/
(6*s12^2*(s15-s23+s45)^3))*tr5,
-7/12+s45/(2*s12-2*s34-2*s45)+(3*s15^2*s34^2*(s15+s34))/
((s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
s45^3/(12*(s15-s23+s45)^3)-(3*s15^2*s34^2)/
((s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(3*s15*s34)/(2*(s12-s34)*(s15-s23+s45))-
(s45*(s15+s45)^2*(s34+s45)^2)/(4*(s12-s34-s45)^3*
(s15-s23+s45)^2)+((s15+s45)^3*(s34+s45)^3)/
(12*(s12-s34-s45)^3*(s15-s23+s45)^3)+
s45^3/(12*(-s12+s34+s45)^3)-(s45^2*(s15+s45)*(s34+s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^3)+
s45^2/(2*(-s12+s34+s45)^2)-(s15^3*s34^3)/
(2*(s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(7*s15*s34-6*s45^2)/(4*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(s34+s45)*
(7*s15*s34+6*s15*s45+6*s34*s45+4*s45^2))/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s45*(7*s15*s34+6*s15*s45+6*s34*s45+5*s45^2))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15*s34*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^2*
(s15-s23+s45)^2)+(3*(s15^2*s45+3*s15*s34*(s15+s45)+
s34^2*(3*s15+s45)))/(2*(s12-s34)*(s15-s23+s45)^2)-
(6*s15^2*s45-5*s45^3+6*s34^2*(3*s15+s45)+
s15*s34*(18*s15+17*s45))/(4*(s12-s34-s45)*
(s15-s23+s45)^2)+((s15+s34)*(s15^2*s45^2+
s15*s34*s45*(3*s15+2*s45)+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(2*(s12-s34)^2*(-s15+s23-s45)^3)-
(s45^2*(s15+s45)^2*(2*s15+s45)+2*s34*s45*(s15+s45)^2*
(3*s15+2*s45)+s34^2*(s15+s45)^2*(6*s15+5*s45)+
2*s34^3*(3*s15^2+3*s15*s45+s45^2))/(4*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(6*s15*s34*(s15+s45)^2+
2*s34^3*(3*s15+s45)+s15^2*s45*(2*s15+3*s45)+
3*s34^2*(5*s15^2+4*s15*s45+s45^2))/(2*(s12-s34)*
(-s15+s23-s45)^3)+(4*s34^3*(3*s15+s45)+
6*s34^2*(5*s15^2+4*s15*s45+s45^2)+
s45*(4*s15^3+6*s15^2*s45+s15*s45^2-s45^3)+
s34*(12*s15^3+24*s15^2*s45+13*s15*s45^2+s45^3))/
(4*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15*s34^3*(3*s15+2*s34))/(s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s15*s34^3)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(s34^2*(2*s15+s34))/(s12^2*(s12-s34)*
(s15-s23+s45)^2)-(3*s15*s34^3)/(2*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+(s12+s34-6*s45)/
(12*s12^2*(s15-s23+s45))+(s45^2*(s34+s45)^2)/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s45*(s15+s45)*(s34+s45)^3)/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)+((s15+s45)^2*(s34+s45)^4)/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(s15^2*s34^4)/(2*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s15^2*s34^4)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))-
(-s34^2/12+s34*s45+s45^2)/(s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s45*(7*s34^2+12*s34*s45+5*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s34+s45)^2*(14*s15*s34+9*s15*s45+13*s34*s45+7*s45^2))/
(12*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s45*((s12+3*s34-3*s45)*s45+2*s15*(s34+s45)))/
(12*s12^2*(s15-s23+s45)^3)-(s34^2*(s15+s34)*
(s34*s45+s15*(2*s34+s45)))/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(s34*(s34^3+s15^2*s45+
3*s15*s34*(s15+s45)+s34^2*(5*s15+2*s45)))/
(s12^2*(s12-s34)*(s15-s23+s45)^3)+
(s12*s45+2*s34*(s15+s45)+s45*(s15+12*s45))/
(12*s12^2*(s15-s23+s45)^2)+
(6*(s34+s45)^2*(2*s34^2-s45^2)+s15^2*(37*s34^2+14*s34*s45+
s45^2)+6*s15*(10*s34^3+7*s34^2*s45-s45^3))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s15*(s34+s45)^3*(2*s34+s45)+s45*(s34+s45)^3*
(3*s34+s45)+s15^2*(11*s34^3+15*s34^2*s45+9*s34*s45^2+
2*s45^3))/(6*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s15*((-5*s34^2)/3+(5*s34*s45)/6+s45^2)+
(-4*s34^3+s34^2*s45+12*s34*s45^2+7*s45^3)/4)/
(s12^2*(s12-s34-s45)*(s15-s23+s45)^2))*tr5,
-11/18+(47*s15^3)/(18*(s12+s15-s34)^3)-
(13*s15^2)/(6*(s12+s15-s34)^2)+s15/(6*(s12+s15-s34))-
s15^2/(2*(s12+s15-s34)*(-s15+s34))+s15/(-2*s15+2*s34)-
(s12*s45^3)/(2*s34*(s15-s23+s45)^3)+(s15^2*s45^3)/
(2*(s12-s34)*s34*(s15-s23+s45)^3)-
(s34^3*s45^3)/(2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(47*s34^3*(s15+s45)^3)/(18*(s12+s15-s34)^3*(s15-s23+s45)^3)+
((s12-s15)*s45^2)/(s34*(s15-s23+s45)^2)+
(3*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(47*s15*s34^2*(s15+s45)^2)/(6*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15+s45)^2)/
(2*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)+
(s15*s34*(23*s15-24*s45))/(6*(s12+s15-s34)^2*(s15-s23+s45))-
(s15^2*s45)/((s12+s15-s34)*s34*(s15-s23+s45))-
(47*s15^2*s34*(s15+s45))/(6*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15+s45))/((s12+s15-s34)*(-s15+s34)*
(s15-s23+s45))-(s34^2*s45^2*(3*s34+2*s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s15+28*s45)/(-6*s15+6*s23-6*s45)+(s45*(-3*s15+46*s45))/
(6*(s15-s23+s45)^2)-(s45^2*(27*s15+74*s45))/
(18*(s15-s23+s45)^3)-(3*s45*(s15*s34-s34^2+s15*s45))/
(2*(s12-s34)*(s15-s23+s45)^2)+(-(s12*s45)/2+s15*s45)/
(s34*(s15-s23+s45))+(s34*(s15+s45)*(6*s15^2-13*s15*s34+
53*s15*s45+34*s34*s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s12*s45+s15*(-s15+s45))/
(2*(-s15+s34)*(s15-s23+s45))-
(s45*(s12*s45+2*s15*(s15+s45)))/(2*(-s15+s34)*
(s15-s23+s45)^2)+(s34*(s15-14*s45)+3*s15*(s15+3*s45))/
(3*(s12+s15-s34)*(s15-s23+s45))+
(-3*s15*s34*s45*(s15+s45)-s15*s45^2*(3*s15+2*s45)+
s34^3*(s15+3*s45)+s34^2*(-s15^2+3*s45^2))/
(2*(s12-s34)*(-s15+s23-s45)^3)+
(s34^2*(-((s15+s45)^2*(6*s15+53*s45))+
3*s34*(s15^2+3*s15*s45+3*s45^2)))/(6*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34*(3*s34^2*(s15+3*s45)+
s34*(-3*s15^2+9*s45^2)-s45*(18*s15^2+83*s15*s45+65*s45^2)))/
(6*(s12+s15-s34)*(s15-s23+s45)^3)+
(-9*s34^2*s45-3*s15*(s15^2+4*s15*s45+3*s45^2)+
s34*(-6*s15^2+36*s15*s45+89*s45^2))/(6*(s12+s15-s34)*
(s15-s23+s45)^2)+
(-((s12-s15)*s45^2)/(2*s12*s34*(s15-s23+s45)^3)-
(s34^4*s45^2)/(2*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(47*(s15-s34)^2*s34^2*(s15+s45)^2)/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
((s12^2-2*s12*s15+2*s15^2)*s45)/(2*s12^2*s34*(s15-s23+s45)^
2)-(s15^3*s45)/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45)^
2)-(s34^2*s45)/(2*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(47*s15*(s15-s34)^2*s34*(s15+s45))/
(9*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-11*s12+12*s15-11*s34)/(18*s12^2*(s15-s23+s45))-
(47*s15^2*(s15-s34)^2)/(18*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+s15/(2*s12*(-s15+s34)*(s15-s23+s45))+
(-51*s15^2+15*s15*s34-11*s34^2)/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(43*s15^2-39*s15*s34-4*s34^2))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(s34^3*s45*(2*s34+s45))/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s15^2+s12*s45+s15*s45)/
(2*s12*(s15-s34)*(s15-s23+s45)^2)+
(-9*s12*s15+8*s15*s34+73*s12*s45-62*s15*s45+146*s34*s45)/
(18*s12^2*(s15-s23+s45)^2)-(9*s15^2*(s34-4*s45)+
2*s15*(9*s12+74*s34-46*s45)*s45+(74*s12+195*s34)*s45^2)/
(18*s12^2*(s15-s23+s45)^3)-
(s34*(s34+s45)*(s34*(s34-s45)-s15*(s34+s45)))/
(2*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(5*s15*s34*(5*s34-28*s45)+228*s34^2*s45+
s15^2*(69*s34+33*s45))/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+((-s15+s34)*(-47*s15^2*s45+
171*s15*s34*(s15+s45)+s34^2*(17*s15+64*s45)))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*(9*s34^3*(s15+2*s45)-2*s15^2*(9*s15^2+65*s15*s45+
56*s45^2)-2*s34^2*(65*s15^2+177*s15*s45+112*s45^2)+
s15*s34*(139*s15^2+466*s15*s45+327*s45^2)))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(9*s15*s34^3-9*s34^4+s15^2*s45*(36*s15+83*s45)+
s34^2*(74*s15^2+408*s15*s45+381*s45^2)-
s15*s34*(27*s15^2+332*s15*s45+399*s45^2))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
11/18+s45/(6*s12-6*s34-6*s45)-s45/(2*(s12-s45))-
s45^2/(2*(s12-s45)*(s12-s34-s45))+
(s15^3*s34)/(2*s12*(s15-s23+s45)^3)+(s15^2*s34^2*(2*s15+3*s34))/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^3*s45^2)/(2*s12*(s12-s34)*(s15-s23+s45)^3)-
(47*s45^3)/(18*(s15-s23+s45)^3)-(3*s15^2*s34^2)/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(7*s45^2)/(6*(s15-s23+s45)^2)-(s45^2*(s15+s45)^2)/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(s34-2*s45))/(2*s12*(s15-s23+s45))+
(5*s45)/(6*(s15-s23+s45))-(s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))+(s45^2*(s15+s45))/((s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(s15^2*(-s34+s45))/
(s12*(s15-s23+s45)^2)+(47*s45*(s15+s45)^2*(s34+s45)^2)/
(6*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(47*(s15+s45)^3*(s34+s45)^3)/(18*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(47*s45^3)/(18*(-s12+s34+s45)^3)+
(47*s45^2*(s15+s45)*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^3)+(13*s45^2)/(6*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(3*s15*(-s34^2+s15*s45+s34*s45))/
(2*(s12-s34)*(s15-s23+s45)^2)+(-(s15*s34)-s15*s45+s45^2)/
(2*(s12-s45)*(s15-s23+s45))+
(s15*(s15*s34+2*s15*s45+2*s45^2))/(2*(s12-s45)*
(s15-s23+s45)^2)-(s45*(-24*s15*s34+23*s15*s45+23*s34*s45+
70*s45^2))/(6*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(s34+s45)*(-34*s15*s34+7*s15*s45+13*s34*s45+
101*s45^2))/(6*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((14*s15-15*s45)*s45+2*s34*(-14*s15+s45))/
(6*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*s34*s45*(s15+s45)-s34^3*(3*s15+s45)+
s15^2*s45*(2*s15+3*s45)+s34^2*(-3*s15^2+s45^2))/
(2*(s12-s34)*(-s15+s23-s45)^3)-
(s45^2*(s15+s45)^2*(-3*s15+44*s45)+s34^2*(s15+s45)^2*
(3*s15+50*s45)+s34*s45*(s15+s45)^2*(-3*s15+91*s45)+
3*s34^3*(3*s15^2+3*s15*s45+s45^2))/(6*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(-9*s15*s34^2+
s34*(3*s15^2-24*s15*s45+20*s45^2)+
s45*(-3*s15^2+8*s15*s45+58*s45^2))/(6*(s12-s34-s45)*
(s15-s23+s45)^2)-(-3*s34^3*(3*s15+s45)+
3*s34^2*(-3*s15^2+s45^2)+s45*(6*s15^3+9*s15^2*s45+
47*s15*s45^2+44*s45^3)+s34*(3*s15^3+9*s15^2*s45+
56*s15*s45^2+50*s45^3))/(6*(s12-s34-s45)*
(s15-s23+s45)^3)+((s15*s34^3*(s15+2*s34))/
(2*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s15*s34^2)/(2*s12^2*(s12-s34)*(s15-s23+s45)^2)-
(s15*s34^3)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s45^2)/(2*s12^2*(s12-s45)*
(s15-s23+s45)^2)-(s45^3*(s15+s45))/(2*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
s45^3/(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(47*s45^2*(s34+s45)^2)/(18*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(47*s45*(s15+s45)*(s34+s45)^3)/
(9*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(47*(s15+s45)^2*(s34+s45)^4)/(18*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(s15^2*s34^4)/(2*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(-11*s12-11*s34+6*s45)/(18*s12^2*(s15-s23+s45))+
(s45*(4*s34^2-39*s34*s45-43*s45^2))/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-11*s34^2+3*s34*s45-24*s45^2)/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((s34+s45)^2*(-64*s15*s34+171*s15*s45-17*s34*s45+265*s45^2))/
(18*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s34*(s15+s34)*(s34*(s34-s45)-s15*(s34+s45)))/
(2*s12^2*(s12-s34)*(s15-s23+s45)^3)-
((26*s12+43*s34-42*s45)*s45+s15*(73*s34+26*s45))/
(18*s12^2*(s15-s23+s45)^2)-
(s45*(94*s15*(s34+s45)+s45*(47*s12+150*s34+132*s45)))/
(18*s12^2*(s15-s23+s45)^3)+(-(s34^2*(137*s15+60*s45))+
3*s45^2*(11*s15+68*s45)+s34*s45*(-86*s15+153*s45))/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(-3*(s34+s45)^2*(3*s34^2-9*s34*s45-88*s45^2)+
6*s15*s45*(53*s34^2+94*s34*s45+44*s45^2)+
s15^2*(56*s34^2+103*s34*s45+47*s45^2))/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(6*s15*(s34+s45)^3*(3*s34+44*s45)+s45*(s34+s45)^3*
(9*s34+179*s45)+s15^2*(112*s34^3+282*s34^2*s45+
264*s34*s45^2+85*s45^3))/(18*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2))*tr5,
-5/6-(47*s15^3)/(36*(s12+s15-s34)^3)+
(13*s15^2)/(12*(s12+s15-s34)^2)-s15/(12*(s12+s15-s34))+
s15^2/(8*(-s15+s34)^2)-s15^3/(8*(s12+s15-s34)*(-s15+s34)^2)-
s15/(2*(-s15+s34))+s15^3/(4*(s12+s15-s34)^2*(-s15+s34))+
s15^2/(4*(s12+s15-s34)*(-s15+s34))+
(s12*s45^3)/(4*s34*(s15-s23+s45)^3)-(s15^2*s45^3)/
(4*(s12-s34)*s34*(s15-s23+s45)^3)+
(s34^3*s45^3)/(4*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(3*s15^2*(-s15+s45)*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)+(47*s34^3*(s15+s45)^3)/
(36*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(8*(-s15+s34)^2*
(-s12-s15+s34)*(s15-s23+s45)^3)+((-s12+s15)*s45^2)/
(2*s34*(s15-s23+s45)^2)-(3*s34^2*s45^2)/
(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15*s34^2*(s15+s45)^2)/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*s15^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/(8*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)+((s12-2*s15)*s45)/
(4*s34*(s15-s23+s45))+(s15^2*s45)/(2*(s12+s15-s34)*s34*
(s15-s23+s45))+(47*s15^2*s34*(s15+s45))/
(12*(s12+s15-s34)^3*(s15-s23+s45))+(3*s15^3*(s15+s45))/
(8*(s12+s15-s34)*(-s15+s34)^2*(s15-s23+s45))-
(3*s15^3*(s15+s45))/(4*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45))+(s34^2*s45^2*(3*s34+2*s45))/
(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15/2+(7*s45)/3)/(s15-s23+s45)+(s15^2*(s15+7*s45))/
(8*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45))+
(2*s15*(s15-3*s45)-7*s12*s45)/(8*(-s15+s34)*(s15-s23+s45))+
(3*s45*(s15*s34-s34^2+s15*s45))/(4*(s12-s34)*
(s15-s23+s45)^2)+(s15^2/8+s15*s45-(37*s45^2)/12)/
(s15-s23+s45)^2+(s15^2*(-s15^2+s15*s45+2*s45^2))/
(2*(s12+s15-s34)*(-s15+s34)*(s15-s23+s45)^2)+
(s45*(27*s15^2+27*s15*s45+121*s45^2))/(72*(s15-s23+s45)^3)+
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(8*(-s15+s34)^2*(s15-s23+s45))-
(s15*(s34*(23*s15-24*s45)+9*s15*(s15+s45)))/
(12*(s12+s15-s34)^2*(s15-s23+s45))+
((s15+s45)*(s15*s34*(3*s15-44*s45)+s34^2*(13*s15-34*s45)+
9*s15^2*(s15+s45)))/(12*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(8*(-s15+s34)^2*(s15-s23+s45)^3)+
(-3*s15*(2*s15+9*s45)+s34*(-2*s15+28*s45))/
(12*(s12+s15-s34)*(s15-s23+s45))+
(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)+(3*s15*s34*s45*(s15+s45)+
s15*s45^2*(3*s15+2*s45)-s34^3*(s15+3*s45)+
s34^2*(s15^2-3*s45^2))/(4*(s12-s34)*(-s15+s23-s45)^3)-
(s45*(s12*s45*(-3*s15+s45)+3*s15*(-2*s15^2-s15*s45+s45^2)))/
(8*(-s15+s34)*(s15-s23+s45)^3)+
(-3*s15^2*(s15+s45)^3-3*s15*s34*(s15+s45)^3+
s34^2*(s15+s45)^2*(3*s15+50*s45)-
3*s34^3*(s15^2+3*s15*s45+3*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s12*s45*(-s15+8*s45)+
s15*(2*s15^2+6*s15*s45+13*s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)+(18*s34^2*s45-
3*s15*(s15^2-14*s15*s45-15*s45^2)-
2*s34*(-6*s15^2+27*s15*s45+80*s45^2))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)+(-6*s15*(s15+s45)^2*(-s15+2*s45)-
6*s34^3*(s15+3*s45)+6*s34^2*(s15^2-3*s45^2)+
s34*(3*s15^3+27*s15^2*s45+139*s15*s45^2+115*s45^3))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)+
(((s12-s15)*s45^2)/(4*s12*s34*(s15-s23+s45)^3)+
(s34^4*s45^2)/(4*s12^2*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(47*(s15-s34)^2*s34^2*(s15+s45)^2)/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
((s12^2-2*s12*s15+2*s15^2)*s45)/(4*s12^2*s34*(s15-s23+s45)^
2)+(s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45)^2)+(s34^2*s45)/(4*s12^2*(s12-s34)*
(s15-s23+s45)^2)-(s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15*(s15-s34)^2*s34*(s15+s45))/(18*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+s15^2/(8*s12*(s15-s34)^2*
(s15-s23+s45))+(s15*(4*s12+s15))/(8*s12^2*(s15-s34)*
(s15-s23+s45))+(47*s15^2*(s15-s34)^2)/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(11*s12-21*s15+11*s34)/(36*s12^2*(s15-s23+s45))+
(s15*(-77*s15^2+69*s15*s34+8*s34^2))/(36*s12^2*
(s12+s15-s34)^2*(s15-s23+s45))+
(93*s15^2-48*s15*s34+22*s34^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s34^3*s45*(2*s34+s45))/
(4*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(18*s12*s15+9*s15^2+s15*s34-55*s12*s45+80*s15*s45-
128*s34*s45)/(36*s12^2*(s15-s23+s45)^2)+
(s12*s45+s15*(s15+s45))^2/(8*s12*(s15-s34)^2*
(s15-s23+s45)^3)-(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45))/(8*s12*(s15-s34)^2*(s15-s23+s45)^2)+
(s34*(s34+s45)*(s34*(s34-s45)-s15*(s34+s45)))/
(4*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(3*s12^2*s45+s15^2*(s15+s45)+s12*s15*(s15+3*s45))/
(4*s12^2*(-s15+s34)*(s15-s23+s45)^2)-
((-s15+s34)*(-47*s15^2*s45+153*s15*s34*(s15+s45)+
s34^2*(17*s15+64*s45)))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-42*s15^2*s45-2*s34^2*(8*s15+105*s45)+
s15*s34*(-51*s15+158*s45))/(36*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s12^2*s45*(-2*s15+s45)+
s15^2*(s15+s45)^2+2*s12*s15*(-s15^2+s45^2))/
(8*s12^2*(-s15+s34)*(s15-s23+s45)^3)+
(-9*s15^3+9*s15^2*(s34-10*s45)+s15*(242*s34-193*s45)*s45+
345*s34*s45^2+s12*(9*s15^2+18*s15*s45+121*s45^2))/
(72*s12^2*(s15-s23+s45)^3)+
(s34*(-9*s34^3*(s15+2*s45)+2*s15^2*(9*s15^2+65*s15*s45+
56*s45^2)-2*s15*s34*(65*s15^2+224*s15*s45+159*s45^2)+
s34^2*(121*s15^2+336*s15*s45+215*s45^2)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(18*s15*s34^3-18*s34^4+2*s15^2*s45*(36*s15+83*s45)-
2*s15*s34*(27*s15^2+314*s15*s45+381*s45^2)+
s34^2*(121*s15^2+726*s15*s45+699*s45^2))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
-2665/162-(47*s15)/(36*(-s15+s34))+
(47*s15^2)/(36*(s12+s15-s34)*(-s15+s34))-
(47*s45)/(36*(s12-s45))-(47*s45^2)/(36*(s12-s45)*
(s12-s34-s45))-(47*(s15+s45))/(18*(-s15+s23-s45))-
(47*s15^3*s34^2)/(36*s12*(s12-s45)*(s15-s23+s45)^3)+
(47*s15^3*s34^2)/(36*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(136*s15^3*s45^2)/
(9*s12*s34*(s15-s23+s45)^3)+(497*s15^3*s45^3)/
(108*s12*s34^2*(s15-s23+s45)^3)-(497*s15^3*s45^3)/
(108*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((460*s12+957*s15)*s45^3)/(54*s34*(s15-s23+s45)^3)+
(497*s15^3*s45^3)/(54*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(47*s34^2*s45^3)/(36*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(47*s12^2*s45^3)/(36*s34*(-s15+s34)*
(s15-s23+s45)^3)+(136*s15^2*s45^2*(-s15+s45))/
(9*(s12-s34)*s34*(s15-s23+s45)^3)+(47*s15^2*(s15+s45)^3)/
(36*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^3)+
(47*s45^2*(s15+s45)^3)/(36*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(47*s15^2*s34^2)/(18*s12*(s12-s45)*
(s15-s23+s45)^2)-(497*s15^2*s45^2)/
(54*s12*s34*(s15-s23+s45)^2)-((779*s12+1135*s15)*s45^2)/
(54*s34*(s15-s23+s45)^2)+(47*s12^2*s45^2)/
(18*s34*(-s15+s34)*(s15-s23+s45)^2)-(47*s15^2*(s15+s45)^2)/
(12*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)+
(47*(s15+s34)*(s15+s45)^2)/(12*(s12+s15-s34)*
(s15-s23+s45)^2)-(47*s45^2*(s15+s45)^2)/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(47*s15*s34^2)/(36*s12*(s12-s45)*(s15-s23+s45))+
((638*s12+497*s15)*s45)/(108*s34*(s15-s23+s45))-
(47*s12^2*s45)/(36*s34*(-s15+s34)*(s15-s23+s45))-
(47*s15*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45))+
(47*s15^2*(s15+s45))/(12*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(47*s45*(s15+s45))/(12*(s12-s34-s45)*
(s15-s23+s45))+(47*s45^2*(s15+s45))/(12*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(47*(s15+s45)^2*(s34+2*s45))/(12*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*(638*s34+497*s45))/
(108*s12*(s15-s23+s45))+(s15^3*(460*s34+957*s45))/
(54*s12*(s15-s23+s45)^3)-(s15^2*(779*s34+1135*s45))/
(54*s12*(s15-s23+s45)^2)-(47*(s15*s34+s15*s45-2*s45^2))/
(36*(s12-s45)*(s15-s23+s45))-
(47*s15*(s15+s45)*(s15*s34+s15*s45+s45^2))/
(12*(s12-s45)*(s15-s23+s45)^3)+
(s45*(-141*s15^2+497*s15*s45+638*s45^2))/(36*(s15-s23+s45)^3)-
(141*s15^2+74*s15*s45+2055*s45^2)/(108*(s15-s23+s45)^2)+
(47*(4*s15^2*s34+s15*(5*s15+s34)*s45+4*s15*s45^2-s45^3))/
(36*(s12-s45)*(s15-s23+s45)^2)-
(47*(s12*s45+s15*(-2*s15+s45)))/(36*(-s15+s34)*
(s15-s23+s45))-(47*s45*(s15+s45)*(s12*s45+s15*(s15+s45)))/
(12*(-s15+s34)*(s15-s23+s45)^3)-
(497*s15*s45*(s15*s45+s34*(s15+s45)))/(18*(s12-s34)^2*
(s15-s23+s45)^2)-(497*(s15+s45)*(3*s15^2*s45^2+
3*s15*s34*s45*(s15+s45)+s34^2*(s15+s45)^2))/
(54*(s12-s34)^2*(-s15+s23-s45)^3)+
(s15*(319*s15-816*s45)*s45-319*s34*(-s15^2+s45^2))/
(18*(s12-s34)*(s15-s23+s45)^2)+
(47*(3*s34*(s15+s45)^3+3*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(36*(s12-s34-s45)*
(s15-s23+s45)^3)-(47*(s15*(s15+s45)^3+s34*(s15+s45)^3+
s34^2*(s15^2+3*s15*s45+3*s45^2)))/(36*(s12+s15-s34)*
(s15-s23+s45)^3)+(47*(s12*s45*(s15+4*s45)+
s15*(-s15^2+4*s15*s45+5*s45^2)))/(36*(-s15+s34)*
(s15-s23+s45)^2)-((s15+s45)*(141*s34^2*(-s15+s45)+
3*s15*s45*(-319*s15+816*s45)+2*s34*(-230*s15^2+497*s15*s45+
727*s45^2)))/(54*(s12-s34)*(-s15+s23-s45)^3)+
((47*s15^2*s34^3)/(36*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((779*s12^2+1135*s12*s15+497*s15^2)*
s45^2)/(108*s12^2*s34*(s15-s23+s45)^3)+
(47*s34^3*s45^2)/(36*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)-(47*s12*s45^2)/(36*s34*(-s15+s34)*
(s15-s23+s45)^3)+(47*s45^3*(s15+s45)^2)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
((638*s12+497*s15)*s45)/(108*s12*s34*(s15-s23+s45)^2)-
(497*s15*s34^2*s45)/(54*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(47*s12*s45)/(36*s34*(-s15+s34)*(s15-s23+s45)^2)+
(47*s34*(-s15+s34)*(s15+s45))/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(47*s45^3*(s15+s45))/(18*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)+
(47*s15)/(36*s12*(s15-s34)*(s15-s23+s45))+
(47*s15*(s15-s34))/(36*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(47*(s15-s45))/(36*s12^2*(s15-s23+s45))+
(47*s45^3)/(36*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(47*s15*s45*(s34+2*s45))/
(36*s12^2*(s12-s45)*(s15-s23+s45)^2)+(47*s45*(s34+2*s45))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(47*(s15+s45)*(s15^2+2*s12*s45+s15*s45))/(36*s12*(s15-s34)*
(s15-s23+s45)^3)-(47*(s15+s45)*(s34^2+3*s34*s45+
3*s45^2))/(18*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(-282*s12*s15-779*s15*s34+638*s12*s45+1276*s15*s45+
638*s34*s45+564*s45^2)/(108*s12^2*(s15-s23+s45)^2)-
(s34*(994*s15*s45+319*s34*(-s15+s45)))/(54*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(47*(s12*s45+s15*(s15+s45)))/
(18*s12*(-s15+s34)*(s15-s23+s45)^2)+
(47*(4*s34^2*(s15+s45)^2+6*s34*s45*(s15+s45)^2+
4*s45^2*(s15+s45)^2+s34^3*(2*s15+s45)))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(497*s34*(s34*s45+s15*(s34+s45))^2)/(54*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(47*s34^2*(-(s15+s45)^2+
s34*(s15+2*s45)))/(36*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(47*s15*s45*(2*s45^2+s15*(s34+2*s45)))/
(36*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(497*s15^2*(s34+2*s45)+s45^2*(3190*s34+423*s45)+
3*s15*s45*(1276*s34+1229*s45)+s12*(-141*s15^2+994*s15*s45+
1914*s45^2))/(108*s12^2*(s15-s23+s45)^3)+
(s34^2*s45*(141*s34+3761*s45)+3*s15^2*(403*s34^2+947*s34*s45+
497*s45^2)+s15*s34*(-141*s34^2+4970*s34*s45+5111*s45^2))/
(108*s12^2*(s12-s34)*(s15-s23+s45)^3))*tr5,
-319/216-(47*s15^3)/(108*(s12+s15-s34)^3)+
(13*s15^2)/(36*(s12+s15-s34)^2)-s15/(36*(s12+s15-s34))+
s45/(36*(s12-s34-s45))+(s15^2*s34^2*(2*s15+3*s34))/
(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^3*s45^2)/(3*s12*s34*(s15-s23+s45)^3)+
(5*s15^3*s45^3)/(36*s12*s34^2*(s15-s23+s45)^3)-
(5*s15^3*s45^3)/(36*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((8*s12+15*s15)*s45^3)/(36*s34*(s15-s23+s45)^3)+
(5*s15^3*s45^3)/(18*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(s34^3*s45^3)/(12*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s15^2*s45^2*(-s15+s45))/
(3*(s12-s34)*s34*(s15-s23+s45)^3)+(2*s45^2*(s15+s45))/
(3*(s15-s23+s45)^3)+(47*s34^3*(s15+s45)^3)/
(108*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^2*s34^2)/(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(5*s15^2*s45^2)/(18*s12*s34*(s15-s23+s45)^2)-
((8*s12+7*s15)*s45^2)/(18*s34*(s15-s23+s45)^2)-
(s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15*s34^2*(s15+s45)^2)/(36*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15*(8*s34-s45))/
(36*s12*(s15-s23+s45))+(5*s45)/(6*(s15-s23+s45))-
((-8*s12+s15)*s45)/(36*s34*(s15-s23+s45))+
(s15^2*s45)/(6*(s12+s15-s34)*s34*(s15-s23+s45))-
(s15*s45^2)/(6*s12*(s12-s34-s45)*(s15-s23+s45))+
(47*s15^2*s34*(s15+s45))/(36*(s12+s15-s34)^3*(s15-s23+s45))+
(47*s45*(s15+s45)^2*(s34+s45)^2)/(36*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(47*(s15+s45)^3*(s34+s45)^3)/
(108*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(47*s45^3)/(108*(-s12+s34+s45)^3)+
(47*s45^2*(s15+s45)*(s34+s45))/(36*(s15-s23+s45)*
(-s12+s34+s45)^3)+(13*s45^2)/(36*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(12*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^2*s45^2*(3*s34+2*s45))/
(12*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(s15^2*(8*s34+7*s45))/(18*s12*(s15-s23+s45)^2)+
(s15^3*(8*s34+15*s45))/(36*s12*(s15-s23+s45)^3)+
(s15*s34*(-23*s15+24*s45))/(36*(s12+s15-s34)^2*
(s15-s23+s45))-(s45*(4*s15+27*s45))/
(18*(s15-s23+s45)^2)-(s34*(s15-14*s45)+6*s15*s45)/
(18*(s12+s15-s34)*(s15-s23+s45))-
(s34*(s15+s45)*(6*s15^2-13*s15*s34+53*s15*s45+34*s34*s45))/
(36*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s45*(-24*s15*s34+23*s15*s45+23*s34*s45+70*s45^2))/
(36*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(s34+s45)*(-34*s15*s34+7*s15*s45+13*s34*s45+
101*s45^2))/(36*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((8*s15-21*s45)*s45+2*s34*(-14*s15+s45))/(36*(s12-s34-s45)*
(s15-s23+s45))-(5*s15*s45*(s15*s45+s34*(s15+s45)))/
(6*(s12-s34)^2*(s15-s23+s45)^2)-
(5*(s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(18*(s12-s34)^2*(-s15+s23-s45)^3)+
(9*s34^2*s45+6*s15*s45*(s15+s45)+s34*(3*s15^2-42*s15*s45-
92*s45^2))/(36*(s12+s15-s34)*(s15-s23+s45)^2)+
(2*s15*(s15-6*s45)*s45-3*s34^2*(-s15+s45)-
5*s34*(-s15^2+s45^2))/(12*(s12-s34)*(s15-s23+s45)^2)-
(s45^2*(s15+s45)^2*(-3*s15+44*s45)+s34^2*(s15+s45)^2*
(3*s15+50*s45)+s34*s45*(s15+s45)^2*(-3*s15+91*s45)+
3*s34^3*(3*s15^2+3*s15*s45+s45^2))/(36*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^2*((s15+s45)^2*(6*s15+53*s45)-
3*s34*(s15^2+3*s15*s45+3*s45^2)))/(36*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(6*s34^3*(-s15+s45)+5*s34*(s15+s45)^2*
(-s15+5*s45)+12*s34^2*(-s15^2+s45^2)+
3*s15*s45*(-3*s15^2+10*s15*s45+13*s45^2))/
(36*(s12-s34)*(-s15+s23-s45)^3)+
(-9*s15*s34^2+s34*(6*s15^2-18*s15*s45+23*s45^2)+
s45*(3*s15^2+20*s15*s45+64*s45^2))/(36*(s12-s34-s45)*
(s15-s23+s45)^2)+(s34*(-3*s34^2*(s15+3*s45)+
s34*(3*s15^2-9*s45^2)+s45*(18*s15^2+83*s15*s45+65*s45^2)))/
(36*(s12+s15-s34)*(s15-s23+s45)^3)-
(-3*s34^3*(3*s15+s45)+3*s34^2*(-3*s15^2+s45^2)+
s45*(6*s15^3+9*s15^2*s45+47*s15*s45^2+44*s45^3)+
s34*(3*s15^3+9*s15^2*s45+56*s15*s45^2+50*s45^3))/
(36*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15+s45)/(36*s12^2*(-s15+s23-s45))+(s15*s34^3*(s15+2*s34))/
(12*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
((8*s12^2+7*s12*s15+5*s15^2)*s45^2)/(36*s12^2*s34*
(s15-s23+s45)^3)+(s34^4*s45^2)/(12*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(47*(s15-s34)^2*s34^2*(s15+s45)^2)/(108*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(s15*s34^3)/(12*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+
((-8*s12^2+s12*s15-6*s15^2)*s45)/(36*s12^2*s34*
(s15-s23+s45)^2)+(s15^3*s45)/(6*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45)^2)-(5*s15*s34^2*s45)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)-(s34^3*s45)/(12*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15*(s15-s34)^2*s34*(s15+s45))/(54*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(47*s15^2*(s15-s34)^2)/
(108*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(-43*s15^2+39*s15*s34+4*s34^2))/(54*s12^2*
(s12+s15-s34)^2*(s15-s23+s45))+
(42*s15^2-6*s15*s34+11*s34^2)/(108*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(47*s45^2*(s34+s45)^2)/
(108*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(47*s45*(s15+s45)*(s34+s45)^3)/(54*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(47*(s15+s45)^2*(s34+s45)^4)/
(108*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(s15^2*s34^4)/(12*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^3*s45*(2*s34+s45))/
(12*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34*(s15*(s34-10*s45)-s34*s45))/(18*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(s45*(4*s34^2-39*s34*s45-43*s45^2))/
(54*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(11*s34^2+6*s34*s45+42*s45^2)/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s34+s45)^2*(-64*s15*s34+171*s15*s45-
17*s34*s45+265*s45^2))/(108*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s15^2*(4*s34-s45)+
8*s15*(s12+3*s34-2*s45)*s45+2*(6*s12+10*s34-11*s45)*
s45^2)/(18*s12^2*(s15-s23+s45)^3)+
(5*s34*(s34*s45+s15*(s34+s45))^2)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(-38*s12*s45+5*s45*(s15+4*s45)-
2*s34*(11*s15+34*s45))/(36*s12^2*(s15-s23+s45)^2)-
((-s15+s34)*(-47*s15^2*s45+171*s15*s34*(s15+s45)+
s34^2*(17*s15+64*s45)))/(108*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-237*s34^2*s45-
3*s15^2*(20*s34+11*s45)+s15*s34*(-34*s34+149*s45))/
(108*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-(s34^2*(128*s15+51*s45))+3*s45^2*(20*s15+77*s45)+
s34*s45*(-59*s15+180*s45))/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s34^2*s45*(3*s34+32*s45)+
3*s15^2*(6*s34^2+11*s34*s45+5*s45^2)+
s15*s34*(-3*s34^2+50*s34*s45+47*s45^2))/(36*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(-3*(s34+s45)^2*(3*s34^2-9*s34*s45-
88*s45^2)+6*s15*s45*(53*s34^2+94*s34*s45+44*s45^2)+
s15^2*(56*s34^2+103*s34*s45+47*s45^2))/
(108*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34*(-9*s34^3*(s15+2*s45)+2*s15^2*(9*s15^2+65*s15*s45+
56*s45^2)+2*s34^2*(65*s15^2+177*s15*s45+112*s45^2)-
s15*s34*(139*s15^2+466*s15*s45+327*s45^2)))/
(108*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(9*s15*s34^3-9*s34^4+s15^2*s45*(36*s15+83*s45)+
s34^2*(74*s15^2+408*s15*s45+381*s45^2)-
s15*s34*(27*s15^2+332*s15*s45+399*s45^2))/
(108*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(6*s15*(s34+s45)^3*(3*s34+44*s45)+s45*(s34+s45)^3*
(9*s34+179*s45)+s15^2*(112*s34^3+282*s34^2*s45+
264*s34*s45^2+85*s45^3))/(108*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2))*tr5,-3/2+s15/(4*(s12+s15-s34))+
s45/(2*s12-2*s45)-s45/(12*(s12-s34-s45))-
s45^2/(4*(s12-s45)^2)-s45^3/(4*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s34)/(4*s12*(s15-s23+s45)^3)-(s15^2*s34^2*(5*s15+6*s34))/
(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s15^3*s45^2)/(4*s12*(s12-s34)*(s15-s23+s45)^3)-
(3*s34^3*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(9*s45^3)/(2*(s15-s23+s45)^3)+(s34^3*s45^3)/
(4*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s45^2*(-s15+s45)*(s15+s45)^2)/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s45^3*(s15+s45)^3)/
(4*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(11*s15^2*s34^2)/(4*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15^2*(s34-s45))/
(2*s12*(s15-s23+s45)^2)-(14*s45^2)/(3*(s15-s23+s45)^2)+
(s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15*(s34-2*s45))/
(4*s12*(s15-s23+s45))+(5*s45)/(3*(s15-s23+s45))-
(s15*s34*s45)/(6*(s12-s34)^2*(s15-s23+s45))+
(s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))+
(3*s45^2*(-s15+s45))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s34*(s15+s45))/(4*(s12+s15-s34)*
(s15-s23+s45))+(3*s45^3*(s15+s45))/(4*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(47*s45*(s15+s45)^2*(s34+s45)^2)/(12*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(47*(s15+s45)^3*(s34+s45)^3)/
(36*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(47*s45^3)/(36*(-s12+s34+s45)^3)-
(47*s45^2*(s15+s45)*(s34+s45))/(12*(s15-s23+s45)*
(-s12+s34+s45)^3)-(19*s45^2)/(12*(-s12+s34+s45)^2)-
s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(3*s15^3*s34^3)/(4*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s45^3*(s15+s45)^3)/
(2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(3*s45^3*(s15+s45)^2)/(2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(3*s45^3*(s15+s45))/
(2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(4*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s34^2*(s15+2*s45))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(s34^3*(s15+3*s45))/(4*(s12+s15-s34)*
(s15-s23+s45)^3)+((5*s15*s34)/4+s15*s45)/
((s12-s45)*(s15-s23+s45))+(54*s15*s34+31*s15*s45+
34*s34*s45)/(12*(s12-s34)*(s15-s23+s45))+
(7*s15*s34-29*s15*s45-5*s34*s45+36*s45^2)/(12*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-6*s15*s34+59*s15*s45+41*s34*s45+
106*s45^2))/(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(s15^2*s34+3*s15*(s15-s34)*s45-3*s15*s45^2-6*s45^3))/
(4*(s12-s45)*(s15-s23+s45)^3)+
(-6*s15^2*s34+s15*(-9*s15+s34)*s45-2*s15*s45^2-2*s45^3)/
(4*(s12-s45)*(s15-s23+s45)^2)-
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(4*(s12-s45)^2*(s15-s23+s45))+
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(4*(s12-s45)^2*(s15-s23+s45)^2)-
(3*(-(s15^2*s45^2)+s45^4))/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15*(s15^2*s34^2+3*s15^2*s34*s45+
3*s15*(s15+s34)*s45^2+6*s15*s45^3+3*s45^4))/
(4*(s12-s45)^2*(s15-s23+s45)^3)-
(13*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^3*
(s15-s23+s45)^2)-(13*(s15*s45+s34*(s15+s45))^3)/
(9*(s12-s34)^3*(-s15+s23-s45)^3)-
((s15+s45)*(s34^2*(-16*s15+31*s45)+3*s34*s45*(9*s15+56*s45)+
s45^2*(61*s15+155*s45)))/(12*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(-36*s15*s34^2+s15*(3*s15-56*s45)*s45+
s34*(-30*s15^2+5*s15*s45-62*s45^2))/(12*(s12-s34)*
(s15-s23+s45)^2)+(s34^2*(39*s15+6*s45)+
s45*(30*s15^2-44*s15*s45-121*s45^2)+
s34*(42*s15^2+42*s15*s45-47*s45^2))/(12*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*s34*(11*s15-111*s45)*s45-
25*s15^2*s45^2+s34^2*(36*s15^2+2*s15*s45-34*s45^2))/
(12*(s12-s34)^2*(s15-s23+s45)^2)+
(s15^2*(3*s15-55*s45)*s45^2-s34^2*(s15+s45)^2*(-9*s15+61*s45)+
s15*s34*s45*(9*s15^2-104*s15*s45-113*s45^2)-
6*s34^3*(-s15^2+s45^2))/(12*(s12-s34)^2*(-s15+s23-s45)^3)+
(s45^2*(s15+s45)^2*(21*s15+68*s45)+s34^2*(s15+s45)^2*
(27*s15+74*s45)+s34*s45*(s15+s45)^2*(33*s15+127*s45)+
9*s34^3*(3*s15^2+3*s15*s45+s45^2))/(12*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(3*s34^3*(-5*s15+s45)+
s15*s45*(3*s15^2+18*s15*s45-58*s45^2)+
3*s34^2*(-6*s15^2+3*s15*s45+4*s45^2)-
s34*(9*s15^3-18*s15^2*s45+34*s15*s45^2+61*s45^3))/
(12*(s12-s34)*(-s15+s23-s45)^3)+
(-6*s34^3*(3*s15+s45)+3*s34^2*(-6*s15^2+3*s15*s45+4*s45^2)+
s45*(-6*s15^3+27*s15^2*s45+119*s15*s45^2+86*s45^3)+
s34*(-9*s15^3+27*s15^2*s45+128*s15*s45^2+92*s45^3))/
(12*(s12-s34-s45)*(s15-s23+s45)^3)+
(-(s15*s34^3*(s15+4*s34))/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+(s34^4*s45^2)/(4*s12^2*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+(s45^4*(s15+s45))/
(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s45^4*(s15+s45)^2)/(4*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15*s34^3)/(2*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+(13*s15*s34^3*s45)/
(9*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)+
(s15*s34*s45)/(2*s12^2*(s12-s45)*(s15-s23+s45)^2)-
s45^4/(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s45^4*(s15+s45))/(2*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(s15-s34)^2/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(35*s34^2)/(18*s12^2*(s12-s34)*
(s15-s23+s45))+(18*s12+3*s15+18*s34-5*s45)/
(12*s12^2*(s15-s23+s45))+s45^4/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s34^3*s45*(-s34+s45))/
(2*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(47*s45^2*(s34+s45)^2)/(36*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(47*s45*(s15+s45)*(s34+s45)^3)/
(18*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(47*(s15+s45)^2*(s34+s45)^4)/(36*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(3*s15^2*s34^4)/(4*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+(s45^4*(s15+s45)^2)/
(2*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45^4*(s15+s45))/(s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+s45^4/(2*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34^4)/
(4*s12^2*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))+
(s15*s45^2*(s34+2*s45))/(4*s12^2*(s12-s45)^2*(s15-s23+s45)^
2)+(s34^2*(38*s15*s34-127*s15*s45-32*s34*s45))/
(36*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s34*(-58*s15*s34+27*s34^2+98*s15*s45+96*s34*s45))/
(36*s12^2*(s12-s34)*(s15-s23+s45)^2)-
(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/(4*s12^2*(s12-s45)*
(s15-s23+s45)^3)+(-7*s34^2-12*s34*s45+51*s45^2)/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(5*s34^2+66*s34*s45+70*s45^2))/(18*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(13*s34^2*(s34*s45+s15*(s34+s45))^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45)^3)+
(s34^2*(s34^2+(s15+s45)^2-2*s34*(s15+2*s45)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(4*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)+(s15*(52*s34+s45)-
s45*(2*s12+10*s34+41*s45))/(12*s12^2*(s15-s23+s45)^2)+
(s45*(3*s15*(36*s34+35*s45)+s45*(54*s12+153*s34+86*s45)))/
(12*s12^2*(s15-s23+s45)^3)+
(27*s34^3+s34*(50*s15-351*s45)*s45+s34^2*(209*s15+42*s45)-
3*s45^2*(41*s15+140*s45))/(36*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)-(s34^3*(-28*s15+19*s45)+
s34^2*s45*(187*s15+375*s45)+s45^3*(315*s15+409*s45)+
s34*s45^2*(494*s15+729*s45))/(36*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(27*s34^4*(2*s15+s45)+
6*s34*s45^2*(74*s15^2+195*s15*s45+121*s45^2)+
6*s34^2*s45*(77*s15^2+201*s15*s45+124*s45^2)+
s45^3*(175*s15^2+444*s15*s45+269*s45^2)+
s34^3*(202*s15^2+498*s15*s45+296*s45^2))/
(36*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(9*s34^4+52*s15^2*s45^2-9*s34^3*(2*s15+s45)+
11*s15*s34*s45*(7*s15+30*s45)+s34^2*(16*s15^2+276*s15*s45+
357*s45^2))/(36*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(-18*s34^4+9*s34^3*(4*s15+5*s45)+s45^2*(128*s15^2+
570*s15*s45+489*s45^2)+s34^2*(137*s15^2+624*s15*s45+
534*s45^2)+s34*s45*(247*s15^2+1068*s15*s45+915*s45^2))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(s34*(s34^2*s45*(9*s34+226*s45)+s15^2*(86*s34^2+199*s34*s45+
104*s45^2)+s15*(-9*s34^3+312*s34^2*s45+321*s34*s45^2)))/
(36*s12^2*(s12-s34)^2*(s15-s23+s45)^3))*tr5,
233/54-s15/(6*s12)+s15^2/(6*s12*(s12+s15-s34))+s12/(6*s34)-
(47*s15^2)/(36*(-s15+s34)^2)+(47*s15^3)/(36*(s12+s15-s34)*
(-s15+s34)^2)+(47*s15)/(72*(-s15+s34))-
(47*s15^3)/(18*(s12+s15-s34)^2*(-s15+s34))+
(47*s15^2)/(24*(s12+s15-s34)*(-s15+s34))+s45/(24*(s12-s45))+
s45^2/(24*(s12-s45)*(s12-s34-s45))+
(s15^3*s34^2)/(24*s12*(s12-s45)*(s15-s23+s45)^3)-
(s15^3*s34^2)/(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(17*s15^3*s45^3)/(36*s12*s34^2*(s15-s23+s45)^3)+
(17*s15^3*s45^3)/(36*(s12-s34)*s34^2*(s15-s23+s45)^3)-
((7*s12+3*s15)*s45^3)/(72*s34*(s15-s23+s45)^3)-
(17*s15^3*s45^3)/(18*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(23*s34^2*s45^3)/(24*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(5*s12^2*s45^3)/(24*s34*(-s15+s34)*
(s15-s23+s45)^3)-(s15^2*(s15+s45)^3)/(6*s12*(s12+s15-s34)*
(s15-s23+s45)^3)+(47*s15^3*(s15+s45)^3)/
(18*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^3)+
(47*s15^3*(s15+s45)^3)/(36*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^3)+(47*(s15^2+s15*s34+s34^2)*(s15+s45)^3)/
(18*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s45^2*(s15+s45)^3)/(24*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s15^2*s34^2)/(12*s12*(s12-s45)*
(s15-s23+s45)^2)+(10*s15^2*s45^2)/
(9*s12*s34*(s15-s23+s45)^2)+((-2*s12+23*s15)*s45^2)/
(36*s34*(s15-s23+s45)^2)-(5*s12^2*s45^2)/
(12*s34*(-s15+s34)*(s15-s23+s45)^2)+(s15^2*(s15+s45)^2)/
(2*s12*(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15^3*(s15+s45)^2)/(6*(s12+s15-s34)^2*(-s15+s34)*
(s15-s23+s45)^2)-(47*s15^3*(s15+s45)^2)/
(12*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^2)-
(47*s15*(s15+s34)*(s15+s45)^2)/(6*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s45^2*(s15+s45)^2)/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*s34^2)/(24*s12*(s12-s45)*(s15-s23+s45))-
((s12+58*s15)*s45)/(72*s34*(s15-s23+s45))+
(5*s12^2*s45)/(24*s34*(-s15+s34)*(s15-s23+s45))+
(47*s15^2*(s15+s45))/(6*(s12+s15-s34)^2*(s15-s23+s45))-
(s15^2*(s15+s45))/(2*s12*(s12+s15-s34)*(s15-s23+s45))-
(47*s15^3*(s15+s45))/(12*(s12+s15-s34)*(-s15+s34)^2*
(s15-s23+s45))+(47*s15^3*(s15+s45))/(6*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45))-(s45*(s15+s45))/
(8*(s12-s34-s45)*(s15-s23+s45))-(s45^2*(s15+s45))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^2*(s34+2*s45))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+(31*s15+3*s45)/(36*(-s15+s23-s45))-
(s15^2*s45^2*(35*s15+4*s45))/(24*s12*s34*(s15-s23+s45)^3)+
(s15^2*(-183*s15+5*s45))/(24*(s12+s15-s34)*(-s15+s34)*
(s15-s23+s45))-(s15^2*s45^2*(-35*s15+11*s45))/
(24*(s12-s34)*s34*(s15-s23+s45)^3)-
(s15*(-36*s15+25*s34+22*s45))/(72*s12*(s15-s23+s45))+
(s15^2*(-18*s15+28*s34+47*s45))/(36*s12*(s15-s23+s45)^2)-
(s15^3*(-12*s15+31*s34+75*s45))/(72*s12*(s15-s23+s45)^3)+
(s15*(-101*s15+87*s45))/(24*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*(s15+s45)^2*(-89*s15+99*s45))/(24*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^3)+
((s15+s45)*(143*s15^2+73*s15*s34-233*s15*s45-115*s34*s45))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)-
(s15^2*(225*s15^2+74*s15*s45-151*s45^2))/(24*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45)^2)+
(s15*s34+s15*s45-2*s45^2)/(24*(s12-s45)*(s15-s23+s45))+
(s15*(s15+s45)*(s15*s34+s15*s45+s45^2))/
(8*(s12-s45)*(s15-s23+s45)^3)+
(s45*(-79*s15^2+132*s15*s45+105*s45^2))/(24*(s15-s23+s45)^3)-
(79*s15^2+311*s15*s45+438*s45^2)/(72*(s15-s23+s45)^2)+
(-4*s15^2*s34-s15*(5*s15+s34)*s45-4*s15*s45^2+s45^3)/
(24*(s12-s45)*(s15-s23+s45)^2)-
(47*(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45)))/
(36*(-s15+s34)^2*(s15-s23+s45))+
(17*s15*s45*(s15*s45+s34*(s15+s45)))/(6*(s12-s34)^2*
(s15-s23+s45)^2)-
(47*s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+
3*s15^2*(s15+s45)^2))/(36*(-s15+s34)^2*(s15-s23+s45)^3)+
(17*(s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(18*(s12-s34)^2*(-s15+s23-s45)^3)+
(329*s12*s45+s15*(126*s15+235*s45))/(72*(-s15+s34)*
(s15-s23+s45))+(s12*(79*s15-468*s45)*s45+
s15*(-173*s15^2+64*s15*s45-609*s45^2))/(72*(-s15+s34)*
(s15-s23+s45)^2)+(s45*(s12*s45*(-237*s15+139*s45)-
3*s15*(173*s15^2+64*s15*s45-109*s45^2)))/
(72*(-s15+s34)*(s15-s23+s45)^3)-
(3*s34*(s15+s45)^3+3*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2))/(24*(s12-s34-s45)*
(s15-s23+s45)^3)+(s15*(s15+s45)^2*(-185*s15+379*s45)+
s34*(s15+s45)^2*(-91*s15+473*s45)-
69*s34^2*(s15^2+3*s15*s45+3*s45^2))/(72*(s12+s15-s34)*
(s15-s23+s45)^3)+
(47*(2*s12^2*s45^2+s12*s15*s45*(s15+4*s45)+
s15^2*(-s15^2+4*s15*s45+5*s45^2)))/(36*(-s15+s34)^2*
(s15-s23+s45)^2)-(s34*(s15+s45)^2*(43*s15+37*s45)+
3*s15*s45*(37*s15^2+4*s15*s45-33*s45^2)+
6*s34^2*(13*s15^2+36*s15*s45+35*s45^2))/(72*(s12-s34)*
(-s15+s23-s45)^3)+(s15*s45*(-37*s15+33*s45)-
s34*(37*s15^2+72*s15*s45+35*s45^2))/(24*(s12-s34)*
(s15-s23+s45)^2)+
(-(s15^2*s34^3)/(24*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((8*s12^2-11*s12*s15-34*s15^2)*s45^2)/
(72*s12^2*s34*(s15-s23+s45)^3)+(23*s34^3*s45^2)/
(24*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(5*s12*s45^2)/(24*s34*(-s15+s34)*(s15-s23+s45)^3)+
(47*s34^2*(-s15+s34)*(s15+s45)^2)/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s45^3*(s15+s45)^2)/(24*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+((-11*s12+46*s15)*s45)/
(72*s12*s34*(s15-s23+s45)^2)+(17*s15*s34^2*s45)/
(18*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(5*s12*s45)/(24*s34*(-s15+s34)*(s15-s23+s45)^2)+
(47*s15*(s15-s34)*s34*(s15+s45))/(9*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s45^3*(s15+s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(47*s15^2)/(36*s12*(s15-s34)^2*(s15-s23+s45))+
(47*s15*(s12+2*s15))/(72*s12^2*(-s15+s34)*(s15-s23+s45))+
(47*s15^2*(-s15+s34))/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s15*(247*s15+35*s34))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(35*s15-3*s45)/(72*s12^2*(s15-s23+s45))-
s45^3/(24*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(s34+2*s45))/(24*s12^2*(s12-s45)*(s15-s23+s45)^2)-
(s45*(s34+2*s45))/(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-6*s15*s34+6*s23*s34-6*s34*s45)^(-1)-
(s34*(37*s15*s34-136*s15*s45+35*s34*s45))/(72*s12^2*(s12-s34)*
(s15-s23+s45)^2)-(50*s12*s15+188*s15^2+72*s15*s34+
255*s12*s45+302*s15*s45+255*s34*s45-12*s45^2)/
(72*s12^2*(s15-s23+s45)^2)+
((s15+s45)*(s34^2+3*s34*s45+3*s45^2))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(47*(s12*s45+s15*(s15+s45))^2)/(36*s12*(s15-s34)^2*
(s15-s23+s45)^3)+(47*(s12^2*s45+2*s12*s15*s45+
2*s15^2*(s15+s45)))/(36*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(4*s34^2*(s15+s45)^2+6*s34*s45*(s15+s45)^2+
4*s45^2*(s15+s45)^2+s34^3*(2*s15+s45))/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(17*s34*(s34*s45+s15*(s34+s45))^2)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(s15*s45*(2*s45^2+s15*(s34+2*s45)))/
(24*s12^2*(s12-s45)*(s15-s23+s45)^3)-
(-94*s15^2*s45+263*s15*s34*(s15+s45)+s34^2*(19*s15+113*s45))/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(125*s12^2*s45+94*s15^2*(s15+s45)+s12*s15*(-63*s15+125*s45))/
(36*s12^2*(s15-s34)*(s15-s23+s45)^2)-
(102*s15^2*s45^2-3*s34^3*(25*s15+47*s45)+
s15*s34*s45*(201*s15+271*s45)+4*s34^2*(24*s15^2+49*s15*s45+
25*s45^2))/(72*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(s34*(69*s34^2*(s15+2*s45)-47*s34*(9*s15^2+26*s15*s45+
17*s45^2)+8*s15*(9*s15^2+65*s15*s45+56*s45^2)))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(94*s15^2*(s15+s45)^2+2*s12^2*s45*(-79*s15+62*s45)+
s12*s15*(-173*s15^2+30*s15*s45+203*s45^2))/
(72*s12^2*(-s15+s34)*(s15-s23+s45)^3)+
(94*s15^3+s15*(630*s34-53*s45)*s45+3*(167*s34-3*s45)*s45^2+
12*s15^2*(11*s34+10*s45)+s12*(-79*s15^2+264*s15*s45+
315*s45^2))/(72*s12^2*(s15-s23+s45)^3))*tr5,
-10/9-(47*s15^3)/(18*(s12+s15-s34)^3)+
(17*s15^2)/(6*(s12+s15-s34)^2)-(5*s15)/(6*(s12+s15-s34))-
s45/(6*(s12-s34-s45))+(2*s15^2*s34^2*(s15+s34))/
((s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^3*s45^2)/(2*s12*s34*(s15-s23+s45)^3)-
(s15^3*s45^2)/(2*(s12-s34)*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*s12*s34^2*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((4*s12+3*s15)*s45^3)/(6*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(3*(s12-s34)^2*s34*(s15-s23+s45)^3)+
(7*s34^3*s45^3)/(6*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34^3*s45^3)/(3*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+(47*s34^3*(s15+s45)^3)/
(18*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(5*s15^2*s34^2)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)+
((-4*s12+s15)*s45^2)/(3*s34*(s15-s23+s45)^2)-
(7*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15*s34^2*(s15+s45)^2)/(6*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(29*s45)/(6*(s15-s23+s45))+
((4*s12-5*s15)*s45)/(6*s34*(s15-s23+s45))+
(s15^2*s45)/((s12+s15-s34)*s34*(s15-s23+s45))+
(s15*s34*s45)/(3*(s12-s34)^2*(s15-s23+s45))+
(47*s15^2*s34*(s15+s45))/(6*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(s34+s45))/(6*s12*(s15-s23+s45))+
s45^2/(3*(-s12+s34+s45)^2)-(s15^3*s34^3)/
(3*(s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45*(s15+s45)*(s34+s45))/((s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^2*(s34+s45)^2)/
((s15-s23+s45)^2*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(3*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s15^2*(s34+2*s45))/
(3*s12*(s15-s23+s45)^2)+(s15^3*(s34+3*s45))/
(6*s12*(s15-s23+s45)^3)+(s34^2*s45^2*(5*s34+6*s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(2*s45*(s15+11*s45))/(3*(s15-s23+s45)^2)+
(s15*s34*(-35*s15+12*s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45))+(19*s15*s34+5*s15*s45-s34*s45)/
(6*(s12-s34)*(-s15+s23-s45))+
(2*s15*s34-6*s15*s45+11*s34*s45)/(3*(s12+s15-s34)*
(s15-s23+s45))-(s34*(s15+s45)*(6*s15^2-25*s15*s34+
53*s15*s45+22*s34*s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(2*s15*s45^2+(65*s45^3)/18)/
(s15-s23+s45)^3+(6*s15*s34*s45*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(s15-s23+s45)^2)+
(2*(s15*s45+s34*(s15+s45))^3)/((s12-s34)^3*
(-s15+s23-s45)^3)+(s15*s45+s34*(2*s15+s45))/
((s12-s34-s45)*(s15-s23+s45))+
(21*s34^2*s45+6*s15*s45*(s15+s45)+s34*(3*s15^2-30*s15*s45-
80*s45^2))/(6*(s12+s15-s34)*(s15-s23+s45)^2)+
(2*(15*s15*s34*s45^2*(s15+s45)+s15^2*s45^2*(-s15+7*s45)+
s34^2*(s15+s45)^2*(s15+7*s45)+s34^3*(s15^2-s45^2)))/
(3*(s12-s34)^2*(-s15+s23-s45)^3)-
(3*s34^2*(s15+s45)^3+3*s34*s45*(s15+s45)^3+
s45^2*(s15+s45)^3+s34^3*(3*s15^2+3*s15*s45+s45^2))/
(3*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(6*s15*s34*(s15+s45)^2-s45*(-2*s15+s45)*(s15+s45)^2+
2*s34^3*(3*s15+s45)+3*s34^2*(5*s15^2+4*s15*s45+s45^2))/
(3*(s12-s34-s45)*(s15-s23+s45)^3)+
(-(s34^2*(8*s15+3*s45))+s45*(-3*s15^2-2*s15*s45+s45^2)-
2*s34*(4*s15^2+5*s15*s45+s45^2))/(2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s34^2*((s15+s45)^2*(6*s15+53*s45)-
7*s34*(s15^2+3*s15*s45+3*s45^2)))/(6*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(-12*s34^2*(-2*s15+s45)+
4*s15*s45*(3*s15+7*s45)+s34*(27*s15^2+25*s15*s45+7*s45^2))/
(6*(s12-s34)*(s15-s23+s45)^2)+
(11*s15^2*s45^2+2*s15*s34*s45*(-s15+29*s45)+
s34^2*(-13*s15^2-2*s15*s45+11*s45^2))/(6*(s12-s34)^2*
(s15-s23+s45)^2)+(s34*(-5*s34^2*(s15+3*s45)-
3*s34*(-s15^2+4*s15*s45+11*s45^2)+
s45*(18*s15^2+83*s15*s45+65*s45^2)))/(6*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34^3*(7*s15-11*s45)+
s34^2*(33*s15^2+12*s15*s45-27*s45^2)+
s15*s45*(7*s15^2+9*s15*s45+25*s45^2)+
s34*(13*s15^3+30*s15^2*s45+30*s15*s45^2+13*s45^3))/
(6*(s12-s34)*(-s15+s23-s45)^3)+
((2*s15*s34^3*(3*s15+2*s34))/(3*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((4*s12^2-s12*s15+s15^2)*s45^2)/
(6*s12^2*s34*(s15-s23+s45)^3)+(7*s34^4*s45^2)/
(6*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^4*s45^2)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(47*(s15-s34)^2*s34^2*(s15+s45)^2)/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(3*s15*s34^3)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-((4*s12^2-5*s12*s15+6*s15^2)*s45)/
(6*s12^2*s34*(s15-s23+s45)^2)+(s15^3*s45)/
(s12^2*(s12+s15-s34)*s34*(s15-s23+s45)^2)+
(2*s15*s34^3*s45)/(s12^2*(s12-s34)^3*(s15-s23+s45)^2)-
(3*s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-(47*s15*(s15-s34)^2*s34*(s15+s45))/
(9*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(47*s15^2*(s15-s34)^2)/(18*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(s15*(49*s15^2-51*s15*s34+2*s34^2))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(66*s15^2-30*s15*s34+11*s34^2)/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*s34^4)/(3*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-(s45*(s34+s45)^2)/
(3*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*(s15+s45)*(s34+s45)^3)/(3*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(s15^2*s34^4)/(3*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+
(5*s34^3*s45*(2*s34+3*s45))/(6*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(20*s12-15*s15+20*s34+3*s45)/
(18*s12^2*(s15-s23+s45))+(s34^2*(-5*s15*s34+27*s15*s45+
3*s34*s45))/(6*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(3*s34^2+2*s34*s45-s45^2)/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(6*s15^2*(2*s34-5*s45)+
2*s15*(12*s12+65*s34-70*s45)*s45+(65*s12+156*s34-6*s45)*
s45^2)/(18*s12^2*(s15-s23+s45)^3)+
((-s15+s34)*(s34^2*(7*s15-40*s45)+47*s15^2*s45-
195*s15*s34*(s15+s45)))/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(2*s34^2*(s34*s45+s15*(s34+s45))^2)/
(s12^2*(s12-s34)^3*(s15-s23+s45)^3)+
(s34*(-2*s15*(s34-9*s45)+s34*(5*s34+9*s45)))/
(6*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(s45*(-79*s12-146*s34+3*s45)+s15*(-26*s34+50*s45))/
(18*s12^2*(s15-s23+s45)^2)+(3*s34^2*(2*s34-71*s45)-
3*s15^2*(34*s34+7*s45)+s15*s34*(2*s34+95*s45))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-((7*s34-5*s45)*(s34+s45)^2)+s15*(-17*s34^2-7*s34*s45+
s45^2))/(6*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(-s34^4+s34^3*(19*s15-8*s45)+9*s15^2*s45^2+
s15*s34*s45*(22*s15+61*s45)+3*s34^2*(7*s15^2+24*s15*s45+
18*s45^2))/(6*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(s34*(-(s34^2*(s34-21*s45)*s45)+s15^2*(13*s34^2+23*s34*s45+
11*s45^2)+s15*s34*(s34^2+34*s34*s45+33*s45^2)))/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(s34*(-21*s34^3*(s15+2*s45)+2*s15^2*(9*s15^2+65*s15*s45+
56*s45^2)+2*s34^2*(77*s15^2+201*s15*s45+124*s45^2)-
s15*s34*(151*s15^2+490*s15*s45+339*s45^2)))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-15*s34^4-3*s34^3*(s15+16*s45)+s15^2*s45*(36*s15+83*s45)-
s15*s34*(27*s15^2+356*s15*s45+423*s45^2)+
s34^2*(92*s15^2+492*s15*s45+447*s45^2))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(2*((s34-s45)*(s34+s45)^3+s15^2*s34*(3*s34+s45)+
s15*(5*s34^3+3*s34^2*s45-s34*s45^2-s45^3)))/
(3*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(2*s15*(s34+s45)^4+s45*(s34+s45)^4+
s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3))/
(3*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2))*tr5,
233/54+s34/(6*s12)+s15/(24*(-s15+s34))-
s15^2/(24*(s12+s15-s34)*(-s15+s34))-s45/(6*s34)+
(47*s45)/(72*(s12-s45))-(47*s45^2)/(36*(s12-s45)^2)-
(47*s45^2)/(24*(s12-s45)*(s12-s34-s45))-
(47*s45^3)/(36*(s12-s45)^2*(s12-s34-s45))+
(5*s15^3*s34^2)/(24*s12*(s12-s45)*(s15-s23+s45)^3)+
(23*s15^3*s34^2)/(24*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(5*s15^3*s45^2)/
(8*s12*s34*(s15-s23+s45)^3)-(17*s15^3*s45^3)/
(36*s12*s34^2*(s15-s23+s45)^3)+(17*s15^3*s45^3)/
(36*(s12-s34)*s34^2*(s15-s23+s45)^3)-
(17*s15^3*s45^3)/(18*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(s34^2*s45^3)/(24*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s12^2*s45^3)/(24*s34*(-s15+s34)*(s15-s23+s45)^3)-
(s15^2*(s15+s45)^3)/(24*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)+(47*s45^3*(s15+s45)^3)/
(36*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(5*s15^2*s34^2)/(12*s12*(s12-s45)*(s15-s23+s45)^2)+
(10*s15^2*s45^2)/(9*s12*s34*(s15-s23+s45)^2)-
(s12^2*s45^2)/(12*s34*(-s15+s34)*(s15-s23+s45)^2)+
((28*s12+47*s15-18*s45)*s45^2)/(36*s34*(s15-s23+s45)^2)+
(s15^2*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^2)-((s15+s34)*(s15+s45)^2)/
(8*(s12+s15-s34)*(s15-s23+s45)^2)-(47*s45^3*(s15+s45)^2)/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15*s34^2)/(24*s12*(s12-s45)*(s15-s23+s45))+
(s12^2*s45)/(24*s34*(-s15+s34)*(s15-s23+s45))+
(s15*(s15+s45))/(8*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*(s15+s45))/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(47*s45^3*(s15+s45))/(12*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(47*s45^3)/(18*(s12-s45)*(-s12+s34+s45)^2)+
(47*s45^3*(s15+s45)^3)/(18*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(47*s45^3*(s15+s45)^2)/
(6*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(47*s45^2*(s15+s45))/(6*(s15-s23+s45)*(-s12+s34+s45)^2)+
(47*s45^3*(s15+s45))/(6*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+s45^2/(6*s34*(-s12+s34+s45))-
(s45^2*(s15+s45)^3)/(6*s34*(s15-s23+s45)^3*(-s12+s34+s45))+
(s45^2*(s15+s45)^2)/(2*s34*(s15-s23+s45)^2*(-s12+s34+s45))-
(s45^2*(s15+s45))/(2*s34*(s15-s23+s45)*(-s12+s34+s45))-
(47*s45*(s15+s45)^2*(s34+2*s45))/(6*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(s15^3*(7*s34+3*s45))/
(72*s12*(s15-s23+s45)^3)+(s45^3*(-31*s12-75*s15+12*s45))/
(72*s34*(s15-s23+s45)^3)+(s15^2*(-2*s34+23*s45))/
(36*s12*(s15-s23+s45)^2)+(3*s15+31*s45)/
(36*(-s15+s23-s45))-(s15^2*s45^2*(-11*s15+35*s45))/
(24*(s12-s34)*s34*(s15-s23+s45)^3)+
(s45*(-25*s12-22*s15+36*s45))/(72*s34*(s15-s23+s45))-
(s15*(s34+58*s45))/(72*s12*(s15-s23+s45))+
(s45^2*(s15+s45)^2*(-99*s15+89*s45))/(24*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)+(s45*(-87*s15+101*s45))/
(24*(s12-s34-s45)*(s15-s23+s45))+(s45^2*(-5*s15+183*s45))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(3*s15^2+13*s15*s45-196*s45^2)/(72*(s15-s23+s45)^2)+
(47*(s15+s45)^3*(s34^2+3*s34*s45+3*s45^2))/
(18*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(s45*(3*s15^2-22*s15*s45+81*s45^2))/(24*(s15-s23+s45)^3)+
(329*s15*s34+235*s15*s45+126*s45^2)/(72*(s12-s45)*
(s15-s23+s45))-(s45^2*(-151*s15^2+74*s15*s45+225*s45^2))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
((s15+s45)*(-115*s15*s34-160*s15*s45+73*s34*s45+404*s45^2))/
(24*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(139*s15^2*s34+3*s15*(109*s15-79*s34)*s45-192*s15*s45^2-
519*s45^3))/(72*(s12-s45)*(s15-s23+s45)^3)+
(-468*s15^2*s34+s15*(-609*s15+79*s34)*s45+64*s15*s45^2-
173*s45^3)/(72*(s12-s45)*(s15-s23+s45)^2)-
(47*(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3))/
(36*(s12-s45)^2*(s15-s23+s45))+
(47*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(36*(s12-s45)^2*(s15-s23+s45)^2)-
(47*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(36*(s12-s45)^2*(s15-s23+s45)^3)+
(s12*s45+s15*(-2*s15+s45))/(24*(-s15+s34)*(s15-s23+s45))+
(s45*(s15+s45)*(s12*s45+s15*(s15+s45)))/(8*(-s15+s34)*
(s15-s23+s45)^3)+(17*s15*s45*(s15*s45+s34*(s15+s45)))/
(6*(s12-s34)^2*(s15-s23+s45)^2)+
(17*(s15+s45)*(3*s15^2*s45^2+3*s15*s34*s45*(s15+s45)+
s34^2*(s15+s45)^2))/(18*(s12-s34)^2*(-s15+s23-s45)^3)+
(-(s12*s45*(s15+4*s45))+s15*(s15^2-4*s15*s45-5*s45^2))/
(24*(-s15+s34)*(s15-s23+s45)^2)+
(3*s45*(s15+s45)^2*(-73*s15+303*s45)+s34*(s15+s45)^2*
(41*s15+605*s45)+69*s34^2*(3*s15^2+3*s15*s45+s45^2))/
(72*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*(s15+s45)^3+s34*(s15+s45)^3+
s34^2*(s15^2+3*s15*s45+3*s45^2))/(24*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34*(s15+s45)^2*(173*s15+179*s45)+
105*s15*s45*(s15^2+4*s15*s45+3*s45^2)+
6*s34^2*(35*s15^2+36*s15*s45+13*s45^2))/(72*(s12-s34)*
(-s15+s23-s45)^3)+(35*s15*s45*(s15+3*s45)+
s34*(35*s15^2+72*s15*s45+37*s45^2))/(24*(s12-s34)*
(s15-s23+s45)^2)+
((23*s15^2*s34^3)/(24*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s34^3*s45^2)/(24*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^3)+
(s12*s45^2)/(24*s34*(-s15+s34)*(s15-s23+s45)^3)+
(47*s45^4*(s15+s45)^2)/(36*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(17*s15*s34^2*s45)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)-(s12*s45)/(24*s34*(-s15+s34)*
(s15-s23+s45)^2)+((s15-s34)*s34*(s15+s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s45^4*(s15+s45))/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+s15/(24*s12*(-s15+s34)*
(s15-s23+s45))+(s15*(-s15+s34))/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(-12*s12+3*s15-35*s45)/
(72*s12^2*(s15-s23+s45))+(47*s45^3)/(24*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(47*s45^4)/
(36*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s12+s45))/(6*s12^2*s34*(s15-s23+s45))+
(47*s45^4*(s15+s45)^2)/(18*s12^2*(s12-s45)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(47*s45^4*(s15+s45))/
(9*s12^2*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(47*s45^4)/(18*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^3*(s15+s45)^2)/
(6*s12^2*s34*(s15-s23+s45)^3*(-s12+s34+s45))+
(s45^3*(s15+s45))/(3*s12^2*s34*(s15-s23+s45)^2*
(-s12+s34+s45))-s45^3/(6*s12^2*s34*(s15-s23+s45)*
(-s12+s34+s45))+(47*s15*s45^2*(s34+2*s45))/
(36*s12^2*(s12-s45)^2*(s15-s23+s45)^2)+
(47*s45^2*(s34+2*s45))/(18*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*s45*(173*s34+126*s45))/
(72*s12^2*(s12-s45)*(s15-s23+s45)^2)+
(s45*(-35*s34+212*s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s45^3*(63*s15+251*s45))/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15^2+s12*s45+s15*s45)/(12*s12*(s15-s34)*(s15-s23+s45)^
2)+(s34*(35*s15*s34+136*s15*s45+37*s34*s45))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(-6*s12*s15+334*s15*s34+69*s12*s45+82*s15*s45+69*s34*s45-
488*s45^2)/(72*s12^2*(s15-s23+s45)^2)-
(47*s45*(s15+s45)*(s34^2+3*s34*s45+3*s45^2))/
(9*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s45^2*(-28*s12^2-47*s12*s15-22*s15^2+12*s12*s45+24*s15*s45+
12*s45^2))/(72*s12^2*s34*(s15-s23+s45)^3)+
(s45^3*(-15*s15^2+346*s15*s45+361*s45^2))/(72*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-
(s15*s45*(173*s15*s34+252*s15*s45+534*s45^2))/
(72*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(47*(s15+s45)^2*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3))/
(18*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
((s15+s45)*(2*s12*s45+s15*(s15+s45)))/(24*s12*(-s15+s34)*
(s15-s23+s45)^3)+(s45*(25*s12^2+s12*(22*s15-24*s45)-
24*s45*(s15+s45)))/(72*s12^2*s34*(s15-s23+s45)^2)-
(17*s34*(s34*s45+s15*(s34+s45))^2)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)+(s34^2*(-(s15+s45)^2+s34*(s15+2*s45)))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(47*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(36*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)-(-(s34^2*(113*s15+19*s45))+
s34*s45*(37*s15+413*s45)+s45^2*(319*s15+789*s45))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(-22*s15^2*(s34+2*s45)+27*s15*s45*(18*s34+19*s45)+
3*s45^2*(143*s34+303*s45)+s12*(3*s15^2-44*s15*s45+
243*s45^2))/(72*s12^2*(s15-s23+s45)^3)-
(s34^2*s45*(75*s34+244*s45)+3*s15^2*(80*s34^2+91*s34*s45+
34*s45^2)+s15*s34*(141*s34^2+484*s34*s45+343*s45^2))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(69*s34^3*(2*s15+s45)+24*s45^2*(26*s15^2+99*s15*s45+
73*s45^2)+2*s34^2*(243*s15^2+674*s15*s45+431*s45^2)+
2*s34*s45*(475*s15^2+1514*s15*s45+1039*s45^2))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
145/27-(47*s15^2)/(18*(s12+s15-s34)^2)+
(37*s15)/(36*(s12+s15-s34))+s45/(6*s34)-
(5*s45)/(18*(s12-s45))+(37*s45)/(36*(s12-s34-s45))+
(47*s45^2)/(36*(s12-s45)^2)+(7*s45^2)/(3*(s12-s45)*
(s12-s34-s45))+(47*s45^3)/(36*(s12-s45)^2*
(s12-s34-s45))+(s15^3*s34^2)/(6*s12*(s12-s45)*
(s15-s23+s45)^3)+(s15^2*s34^2*(s15+5*s34))/
(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)-
(19*s15^3*s45^2)/(12*s12*s34*(s15-s23+s45)^3)-
(17*s15^3*s45^3)/(36*s12*s34^2*(s15-s23+s45)^3)+
(17*s15^3*s45^3)/(36*(s12-s34)*s34^2*(s15-s23+s45)^3)-
(7*s15^3*s45^3)/(9*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(47*s34^3*s45^3)/(18*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(89*s34^3*s45^3)/(36*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)-(47*s45^3*(s15+s45)^3)/
(36*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(s15^2*s34^2)/(3*s12*(s12-s45)*(s15-s23+s45)^2)-
(97*s15^2*s34^2)/(12*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(17*s15^2*s45^2)/(18*s12*s34*
(s15-s23+s45)^2)-(s15^2*s45^2)/(2*(s12-s34)*s34*
(s15-s23+s45)^2)+(97*s34^2*s45^2)/(12*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)-(47*s34^2*(s15+s45)^2)/
(6*(s12+s15-s34)^2*(s15-s23+s45)^2)+(47*s45^3*(s15+s45)^2)/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*s34^2)/(6*s12*(s12-s45)*(s15-s23+s45))-
(257*s45)/(18*(s15-s23+s45))+(47*s15*s34*(s15+s45))/
(6*(s12+s15-s34)^2*(s15-s23+s45))-(47*s45^3*(s15+s45))/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(47*s45^2)/(18*(-s12+s34+s45)^2)+
(47*s45^3)/(18*(s12-s45)*(-s12+s34+s45)^2)-
(47*s15^3*s34^3)/(18*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(47*s45^3*(s15+s45)^3)/
(18*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(47*s45^3*(s15+s45)^2)/(6*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(47*s45^3*(s15+s45))/
(6*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
s45^2/(6*s34*(-s12+s34+s45))+(89*s15^3*s34^3)/
(36*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))+
(s45^2*(s15+s45)^3)/(6*s34*(s15-s23+s45)^3*(-s12+s34+s45))-
(s45^2*(s15+s45)^2)/(2*s34*(s15-s23+s45)^2*(-s12+s34+s45))+
(s45^2*(s15+s45))/(2*s34*(s15-s23+s45)*(-s12+s34+s45))-
(47*s45*(s15+s45)*(s34+2*s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^3*(53*s12+123*s15+6*s45))/
(36*s34*(s15-s23+s45)^3)+(s45^2*(53*s12+70*s15+9*s45))/
(18*s34*(s15-s23+s45)^2)-(s15*(23*s34+17*s45))/
(36*s12*(s15-s23+s45))-(s45*(53*s12+17*s15+18*s45))/
(36*s34*(s15-s23+s45))-(s15^2*s45^2*(-21*s15+23*s45))/
(12*(s12-s34)*s34*(s15-s23+s45)^3)+(s15^2*(29*s34+40*s45))/
(18*s12*(s15-s23+s45)^2)-(s45^2*(s15+s45)^2*
(-45*s15+49*s45))/(12*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^3)-(s15^3*(35*s34+69*s45))/
(36*s12*(s15-s23+s45)^3)+(s34*(-11*s15+83*s45))/
(12*(s12+s15-s34)*(s15-s23+s45))-(s45^2*(11*s15+105*s45))/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s34^2*s45^2*(5*s34+106*s45))/(12*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s45*(53*s15+1246*s45))/
(36*(s15-s23+s45)^2)-(s45^2*(477*s15+2776*s45))/
(108*(s15-s23+s45)^3)+(83*s15*s34+19*s15*s45-11*s34*s45-
169*s45^2)/(12*(s12-s34-s45)*(s15-s23+s45))+
(47*s34^3*(s15^2+3*s15*s45+3*s45^2))/(18*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(47*(s15+s45)^2*(s34^2+3*s34*s45+
3*s45^2))/(6*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s45^2*(-31*s15^2+32*s15*s45+63*s45^2))/(6*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(151*s15*s34+104*s15*s45+90*s45^2)/(36*(s12-s45)*
(s15-s23+s45))-(s34*(12*s15^2+3*s15*s34+118*s15*s45+
100*s34*s45+106*s45^2))/(12*(s12+s15-s34)*
(s15-s23+s45)^2)+(47*(s15*s34^2+s15*s34*s45+s15*s45^2-
2*s45^3))/(36*(s12-s45)^2*(s15-s23+s45))+
(180*s15^2*s34+s15*(237*s15-53*s34)*s45-86*s15*s45^2+100*s45^3)/
(36*(s12-s45)*(s15-s23+s45)^2)+
(s15*(-29*s15^2*s34+3*s15*(-41*s15+53*s34)*s45+177*s15*s45^2+
300*s45^3))/(36*(s12-s45)*(s15-s23+s45)^3)-
(47*(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4))/(36*(s12-s45)^2*(s15-s23+s45)^2)+
(47*s15*(s15^2*s34^2+3*s15^2*s34*s45+3*s15*(s15+s34)*s45^2+
6*s15*s45^3+3*s45^4))/(36*(s12-s45)^2*(s15-s23+s45)^3)+
(425*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(18*(s12-s34)^3*
(s15-s23+s45)^2)+(425*(s15*s45+s34*(s15+s45))^3)/
(54*(s12-s34)^3*(-s15+s23-s45)^3)+
(431*s15*s45+734*s34*(s15+s45))/(36*(s12-s34)*
(-s15+s23-s45))+(509*s15^2*s45^2+s15*s34*s45*
(-183*s15+2051*s45)+692*s34^2*(-s15^2+s45^2))/
(36*(s12-s34)^2*(s15-s23+s45)^2)-
(47*(4*s34^2*(s15+s45)^3+6*s34*s45*(s15+s45)^3+
4*s45^2*(s15+s45)^3+s34^3*(3*s15^2+3*s15*s45+s45^2)))/
(18*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(-5*s34^3*(3*s15+s45)+2*s45*(s15+s45)^2*(-55*s15+368*s45)+
2*s34*(s15+s45)^2*(-13*s15+410*s45)+
3*s34^2*(91*s15^2+185*s15*s45+93*s45^2))/(36*(s12-s34-s45)*
(s15-s23+s45)^3)+(s34^2*(5*s34*(s15+3*s45)+
6*(6*s15^2+65*s15*s45+112*s45^2)))/(36*(s12+s15-s34)*
(s15-s23+s45)^3)+(-(s34^2*(100*s15+3*s45))+
4*s34*(-39*s15^2+16*s15*s45+55*s45^2)+
2*s45*(-34*s15^2+167*s15*s45+201*s45^2))/(12*(s12-s34-s45)*
(s15-s23+s45)^2)+(309*s34^2*(s15+s45)+
s15*s45*(-96*s15+1333*s45)+s34*(213*s15^2+90*s15*s45+
1825*s45^2))/(36*(s12-s34)*(s15-s23+s45)^2)+
(s15^2*s45^2*(-5*s15+1023*s45)+s34^2*(s15+s45)^2*
(-239*s15+1145*s45)+178*s34^3*(-s15^2+s45^2)+
s15*s34*s45*(-183*s15^2+1868*s15*s45+2051*s45^2))/
(36*(s12-s34)^2*(-s15+s23-s45)^3)+
(20*s34^3*(s15+s45)+3*s34^2*(-79*s15^2-55*s15*s45+131*s45^2)+
s15*s45*(-82*s15^2-129*s15*s45+1347*s45^2)+
2*s34*(-19*s15^3-225*s15^2*s45+581*s15*s45^2+787*s45^3))/
(36*(s12-s34)*(-s15+s23-s45)^3)+
((5*s15*s34^3*(-18*s15+s34))/(18*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)-(47*s34^4*s45^2)/(18*s12^2*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)-(89*s34^4*s45^2)/
(36*s12^2*(s12-s34)^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(47*s45^4*(s15+s45)^2)/(36*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)-(16*s15*s34^3)/(3*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)+(425*s15*s34^3*s45)/
(54*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
(16*s34^3*s45)/(3*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-(47*(s15-s34)^2*s34*(s15+s45))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(47*s45^4*(s15+s45))/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(47*s15*(s15-s34)^2)/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(461*s34^2)/(54*s12^2*(s12-s34)*(s15-s23+s45))+
(-131*s15^2+74*s15*s34+57*s34^2)/(36*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(7*s45^3)/(3*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(47*s45^4)/
(36*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s12+s45))/(6*s12^2*s34*(s15-s23+s45))-
(47*s15^2*s34^4)/(18*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(47*s45^4*(s15+s45)^2)/
(18*s12^2*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(47*s45^4*(s15+s45))/(9*s12^2*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(47*s45^4)/(18*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(89*s15^2*s34^4)/
(36*s12^2*(s12-s34)^2*(s15-s23+s45)^3*(-s12+s34+s45))+
(s45^3*(s15+s45)^2)/(6*s12^2*s34*(s15-s23+s45)^3*
(-s12+s34+s45))-(s45^3*(s15+s45))/(3*s12^2*s34*
(s15-s23+s45)^2*(-s12+s34+s45))+
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))-
(47*s15*s45^2*(s34+2*s45))/(36*s12^2*(s12-s45)^2*
(s15-s23+s45)^2)-(5*s15*s45*(10*s34+9*s45))/
(18*s12^2*(s12-s45)*(s15-s23+s45)^2)-
(580*s12-111*s15+580*s34+99*s45)/(108*s12^2*
(s15-s23+s45))+(s45^3*(45*s15+139*s45))/
(18*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s34^3*s45*(5*s34+201*s45))/(18*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34*(-1195*s15*s34+588*s34^2+
1832*s15*s45+2493*s34*s45))/(108*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(57*s34^2-70*s34*s45-264*s45^2)/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(47*s45*(s34^2+3*s34*s45+3*s45^2))/(18*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^2*(53*s12^2+70*s12*s15+17*s15^2+
6*s12*s45+12*s15*s45+6*s45^2))/(36*s12^2*s34*
(s15-s23+s45)^3)-(s45^3*(3*s15^2+100*s15*s45+97*s45^2))/
(18*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15*s45*(100*s15*s34+153*s15*s45+294*s45^2))/
(36*s12^2*(s12-s45)*(s15-s23+s45)^3)+
(47*(s15+s45)*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3))/
(9*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s34^2*(2209*s15*s45+692*s34*(-s15+s45)))/
(108*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(47*(5*s34^3*(s15+s45)^2+10*s34^2*s45*(s15+s45)^2+
10*s34*s45^2*(s15+s45)^2+5*s45^3*(s15+s45)^2+
s34^4*(2*s15+s45)))/(18*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(425*s34^2*(s34*s45+s15*(s34+s45))^2)/
(54*s12^2*(s12-s34)^3*(s15-s23+s45)^3)+
(47*s34^2*(s15*(s15+s45)^2-2*s34*(s15+s45)^2+
s34^2*(s15+2*s45)))/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(47*s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/
(36*s12^2*(s12-s45)^2*(s15-s23+s45)^3)+
(s45*(53*s12^2+12*s45*(s15+s45)+s12*(17*s15+12*s45)))/
(36*s12^2*s34*(s15-s23+s45)^2)-(6*s15*s34*(15*s34-31*s45)+
s34^2*(49*s34+43*s45)+s15^2*(-139*s34+47*s45))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-49*s34^3+s34^2*(-96*s15+139*s45)+
s34*s45*(241*s15+664*s45)+s45^2*(339*s15+668*s45))/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15*(-1496*s34+1085*s45)+s45*(1121*s12+2095*s34+1728*s45))/
(108*s12^2*(s15-s23+s45)^2)-(3*s15^2*(53*s34+34*s45)+
2*s45^2*(1388*s12+3591*s34+1104*s45)+
s15*s45*(318*s12+5552*s34+4433*s45))/(108*s12^2*
(s15-s23+s45)^3)+(s34*(5*s34^3+s34^2*(214*s15+616*s45)+
4*s15*(9*s15^2+65*s15*s45+56*s45^2)-
s34*(255*s15^2+886*s15*s45+631*s45^2)))/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(-5*s34^4+4*s34^3*(137*s15+92*s45)+8*s34*s45*
(124*s15^2+389*s15*s45+265*s45^2)+
s45^2*(513*s15^2+1778*s15*s45+1265*s45^2)+
s34^2*(723*s15^2+2198*s15*s45+1475*s45^2))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)-
(s34*(1784*s15^2*s45^2+267*s34^3*(-s15+s45)+
s15*s34*s45*(3301*s15+5535*s45)+2*s34^2*(625*s15^2+
2634*s15*s45+2009*s45^2)))/(108*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(30*s34^4+967*s15^2*s45^2+
6*s34^3*(-167*s15+124*s45)+4*s15*s34*s45*(341*s15+1536*s45)+
2*s34^2*(-79*s15^2+2556*s15*s45+3609*s45^2))/
(108*s12^2*(s12-s34)*(s15-s23+s45)^3))*tr5,
-7/3-s15^2/(12*(s12+s15-s34)^2)-
(13*s15)/(24*(s12+s15-s34))+s15^2/(8*(-s15+s34)^2)-
s15^3/(8*(s12+s15-s34)*(-s15+s34)^2)+
s15^3/(4*(s12+s15-s34)^2*(-s15+s34))-
s15^2/(2*(s12+s15-s34)*(-s15+s34))+s15/(-4*s15+4*s34)-
s45/(24*(s12-s34-s45))+(s15^2*s34^2*(s15+s34))/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^3*s45^2)/(2*s12*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(6*s12*s34^2*(s15-s23+s45)^3)-
(s15^3*s45^3)/(6*(s12-s34)*s34^2*(s15-s23+s45)^3)+
((s12+3*s15)*s45^3)/(6*s34*(s15-s23+s45)^3)+
(s15^3*s45^3)/(3*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(s34^3*s45^3)/(12*(s12-s34)*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(11*s34^3*s45^3)/(24*(s12-s34)^2*
(s12+s15-s34)*(s15-s23+s45)^3)+(s15^2*s45^2*(-s15+s45))/
(2*(s12-s34)*s34*(s15-s23+s45)^3)+
(3*s15^2*(-s15+s45)*(s15+s45)^2)/(8*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/(4*(s12+s15-s34)^2*
(-s15+s34)*(s15-s23+s45)^3)-(s15^3*(s15+s45)^3)/
(8*(-s15+s34)^2*(-s12-s15+s34)*(s15-s23+s45)^3)-
(3*s15^2*s34^2)/(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(s15^2*s45^2)/(3*s12*s34*(s15-s23+s45)^2)-
((s12+2*s15)*s45^2)/(3*s34*(s15-s23+s45)^2)+
(15*s34^2*s45^2)/(8*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s15^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45)^2)+
(3*s15^3*(s15+s45)^2)/(8*(-s15+s34)^2*(-s12-s15+s34)*
(s15-s23+s45)^2)-((-3*s15^2-3*s15*s34+s34^2)*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s12+s15)*s45)/(6*s34*(s15-s23+s45))+
(s15*(-3*s15+s34)*(s15+s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45))+(3*s15^3*(s15+s45))/(8*(s12+s15-s34)*
(-s15+s34)^2*(s15-s23+s45))-(3*s15^3*(s15+s45))/
(4*(s12+s15-s34)^2*(-s15+s34)*(s15-s23+s45))+
(s15*(s34+s45))/(6*s12*(s15-s23+s45))+
s45^2/(12*(-s12+s34+s45)^2)-(s15^3*s34^3)/
(12*(s12-s34)*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s45*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^2*(s34+s45)^2)/
(4*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(24*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s15^2*(s34+2*s45))/
(3*s12*(s15-s23+s45)^2)-(s34^2*s45^2*(13*s34+2*s45))/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15^3*(s34+3*s45))/(6*s12*(s15-s23+s45)^3)+
(s15^2*(11*s15+5*s45))/(8*(s12+s15-s34)*(-s15+s34)*
(s15-s23+s45))+(6*s15+37*s45)/(24*(-s15+s23-s45))-
(4*s15^2+s12*s45)/(8*(-s15+s34)*(s15-s23+s45))+
(49*s15*s34+40*s15*s45+85*s34*s45)/(24*(s12-s34)*
(-s15+s23-s45))+(s45*(27*s15^2+9*s15*s45-89*s45^2))/
(72*(s15-s23+s45)^3)+(s15^2*(5*s15^2+4*s15*s45-s45^2))/
(4*(-s15+s34)*(-s12-s15+s34)*(s15-s23+s45)^2)+
(3*s15^2-10*s15*s45+61*s45^2)/(24*(s15-s23+s45)^2)+
(s12^2*s45+s12*s15*s45+s15^2*(-2*s15+s45))/
(8*(-s15+s34)^2*(s15-s23+s45))+
(29*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(6*(s12-s34)^3*
(s15-s23+s45)^2)+(29*(s15*s45+s34*(s15+s45))^3)/
(18*(s12-s34)^3*(-s15+s23-s45)^3)+
(s45*(s12^2*s45^2+3*s12*s15*s45*(s15+s45)+3*s15^2*(s15+s45)^2))/
(8*(-s15+s34)^2*(s15-s23+s45)^3)+
((s15-s45)*s45+s34*(3*s15+s45))/(8*(s12-s34-s45)*
(s15-s23+s45))+(-6*s15*(s15+s45)^2*(-s15+2*s45)+
6*s34^2*s45*(s15+2*s45)+13*s34^3*(s15+3*s45)-
3*s34*(s15+s45)^2*(-s15+5*s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^3)+(2*s15*(4*s15+s45)+s34*(13*s15+15*s45))/
(8*(s12+s15-s34)*(s15-s23+s45))+
(-2*s12^2*s45^2-s12*s15*s45*(s15+4*s45)+
s15^2*(s15^2-4*s15*s45-5*s45^2))/(8*(-s15+s34)^2*
(s15-s23+s45)^2)+(s12*s45*(-s15+2*s45)+
s15*(2*s15^2-6*s15*s45+s45^2))/(8*(-s15+s34)*
(s15-s23+s45)^2)-(s45*(s12*s45*(-3*s15+s45)+
3*s15*(-2*s15^2-s15*s45+s45^2)))/(8*(-s15+s34)*
(s15-s23+s45)^3)-(-(s34^3*(3*s15+s45))+
3*s34*(s15+s45)^2*(-s15+3*s45)+s45*(s15+s45)^2*
(-s15+5*s45)+3*s34^2*(-s15^2+s15*s45+s45^2))/
(24*(s12-s34-s45)*(s15-s23+s45)^3)-
(3*s34^2*(s15+s45)^3+3*s34*s45*(s15+s45)^3+
s45^2*(s15+s45)^3+s34^3*(3*s15^2+3*s15*s45+s45^2))/
(12*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(-(s34^2*(4*s15+s45))+2*s34*(-2*s15^2-s15*s45+s45^2)+
s45*(-s15^2+2*s15*s45+3*s45^2))/(8*(s12-s34-s45)*
(s15-s23+s45)^2)+(-3*s15^2*(s15+s45)^3-
3*s15*s34*(s15+s45)^3-3*s34^2*(s15+s45)^3+
s34^3*(s15^2+3*s15*s45+3*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(-4*s15*s34*(s15+s45)-
s34^2*(13*s15+28*s45)+s15*(-7*s15^2-2*s15*s45+5*s45^2))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)+
(34*s15^2*s45^2+s15*s34*s45*(-27*s15+175*s45)+
s34^2*(-61*s15^2-36*s15*s45+25*s45^2))/(24*(s12-s34)^2*
(s15-s23+s45)^2)+(s15*s45*(15*s15+86*s45)+
s34^2*(51*s15+87*s45)+2*s34*(12*s15^2+24*s15*s45+61*s45^2))/
(24*(s12-s34)*(s15-s23+s45)^2)+
(s34^2*(s15+s45)^2*(-11*s15+75*s45)+s15^2*s45^2*
(-25*s15+81*s45)-2*s34^3*(7*s15^2+18*s15*s45+17*s45^2)+
s15*s34*s45*(-27*s15^2+148*s15*s45+175*s45^2))/
(24*(s12-s34)^2*(-s15+s23-s45)^3)+
(8*s34^3*(2*s15+5*s45)+3*s34^2*(s15^2+s15*s45+3*s45^2)+
s15*s45*(13*s15^2-27*s15*s45+60*s45^2)+
s34*(7*s15^3-15*s15^2*s45+47*s15*s45^2+69*s45^3))/
(24*(s12-s34)*(-s15+s23-s45)^3)+
((s15*s34^4)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((s12+s15)^2*s45^2)/
(6*s12^2*s34*(s15-s23+s45)^3)-(s34^4*s45^2)/
(12*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(11*s34^4*s45^2)/(24*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s15*s34^3)/(4*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)-((s12+s15)*s45)/
(6*s12*s34*(s15-s23+s45)^2)+(29*s15*s34^3*s45)/
(18*s12^2*(s12-s34)^3*(s15-s23+s45)^2)+
(5*s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^2)-(s34*(4*s15^2-5*s15*s34+s34^2)*
(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*(-2*s12+s15+s45))/(4*s12^2*(-s15+s34)*
(s15-s23+s45)^2)+s15^2/(8*s12*(s15-s34)^2*
(s15-s23+s45))+(s15*(-2*s12+s15))/(8*s12^2*(s15-s34)*
(s15-s23+s45))-(31*s34^2)/(36*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*(4*s15^2-5*s15*s34+s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-4*s15^2-20*s15*s34+15*s34^2)/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(8*s12+21*s15+8*s34-3*s45)/
(72*s12^2*(s15-s23+s45))-(s15^2*s34^4)/(12*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-(s45*(s34+s45)^2)/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(s34+s45)^3)/(6*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)+(s15^2*s34^4)/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+
(s34^3*s45*(-13*s34+9*s45))/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34^2*(-61*s15*s34+266*s15*s45+
25*s34*s45))/(72*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(s34*(-98*s15*s34+96*s34^2+184*s15*s45+147*s34*s45))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(3*s34^2+2*s34*s45-s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-18*s12*s15+18*s15^2-s15*s34+
91*s12*s45+76*s15*s45+194*s34*s45+12*s45^2)/
(72*s12^2*(s15-s23+s45)^2)+(s12*s45+s15*(s15+s45))^2/
(8*s12*(s15-s34)^2*(s15-s23+s45)^3)-
(s12^2*s45+2*s12*s15*s45+2*s15^2*(s15+s45))/
(8*s12*(s15-s34)^2*(s15-s23+s45)^2)-
(29*s34^2*(s34*s45+s15*(s34+s45))^2)/(18*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(s34^2*(4*s15*(s15+s45)^2-
5*s34*(s15+s45)^2+s34^2*(s15+2*s45)))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34*(13*s34^3+16*s15*s45*(s15+s45)-20*s34*s45*(s15+s45)-
2*s34^2*(11*s15+20*s45)))/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(2*s15^2*(s34-2*s45)+
3*s15*s34*(7*s34+s45)+s34^2*(-14*s34+25*s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-9*s15^3+3*s15^2*(s34+2*s45)-3*s45^2*(93*s34+5*s45)-
2*s15*s45*(89*s34+77*s45)+s12*(9*s15^2+6*s15*s45-89*s45^2))/
(72*s12^2*(s15-s23+s45)^3)-(s12^2*s45*(-2*s15+s45)+
s15^2*(s15+s45)^2+2*s12*s15*(-s15^2+s45^2))/
(8*s12^2*(-s15+s34)*(s15-s23+s45)^3)+
(-2*(s34-2*s45)*(s34+s45)^2+s15*(-4*s34^2+s34*s45+2*s45^2))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(s34*(208*s15^2*s45^2-3*s34^3*(13*s15+23*s45)+
s15*s34*s45*(413*s15+615*s45)+s34^2*(202*s15^2+576*s15*s45+
374*s45^2)))/(72*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(42*s34^4+80*s15^2*s45^2-6*s34^3*(13*s15+22*s45)+
2*s15*s34*s45*(77*s15+255*s45)+s34^2*(71*s15^2+426*s15*s45+
453*s45^2))/(72*s12^2*(s12-s34)*(s15-s23+s45)^3)-
(2*s15*(s34+s45)^4+s45*(s34+s45)^4+
s15^2*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3))/
(12*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
((s34-7*s45)*(s34+s45)^3-s15^2*(6*s34^2+8*s34*s45+
3*s45^2)-2*s15*(2*s34^3+12*s34^2*s45+14*s34*s45^2+
5*s45^3))/(24*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5,
(-47*s15^3)/(18*(s12+s15-s34)^3)+
(5*s15^2)/(2*(s12+s15-s34)^2)-s15/(s12+s15-s34)-
s45/(s12-s34-s45)-(s15^3*s34)/(2*s12*(s15-s23+s45)^3)-
(s15^2*s34^3)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45)^3)+
(s15^3*s45^2)/(2*s12*s34*(s15-s23+s45)^3)+
(s12*s45^3)/(2*s34*(s15-s23+s45)^3)+(5*s34^3*s45^3)/
(6*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(2*s34^3*s45^3)/(3*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s15^2*s45^2*(s15+s45))/
(2*(s12-s34)*s34*(s15-s23+s45)^3)+(47*s34^3*(s15+s45)^3)/
(18*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^2*s34^2)/((s12-s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(s15^2*(s34-s45))/(s12*(s15-s23+s45)^2)+
((-s12+s15)*s45^2)/(s34*(s15-s23+s45)^2)-
(s34^2*s45^2)/((s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)-
(47*s15*s34^2*(s15+s45)^2)/(6*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(13*s45)/(3*(s15-s23+s45))+
((s12-2*s15)*s45)/(2*s34*(s15-s23+s45))+
(s15^2*s45)/((s12+s15-s34)*s34*(s15-s23+s45))+
(s15*s45^2)/(s12*(s12-s34-s45)*(s15-s23+s45))+
(47*s15^2*s34*(s15+s45))/(6*(s12+s15-s34)^3*(s15-s23+s45))-
(47*s45*(s15+s45)^2*(s34+s45)^2)/(6*(s12-s34-s45)^3*
(s15-s23+s45)^2)+(47*(s15+s45)^3*(s34+s45)^3)/
(18*(s12-s34-s45)^3*(s15-s23+s45)^3)+
(47*s45^3)/(18*(-s12+s34+s45)^3)-
(47*s45^2*(s15+s45)*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^3)-(5*s45^2)/(2*(-s12+s34+s45)^2)+
(5*s15^3*s34^3)/(6*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(2*s15^3*s34^3)/(3*(s12-s34)^2*
(s15-s23+s45)^3*(-s12+s34+s45))+(s34^2*s45^2*(s34+4*s45))/
(2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15*s34*(-29*s15+18*s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45))-(s45*(3*s15+41*s45))/(6*(s15-s23+s45)^2)+
(s45^2*(27*s15+85*s45))/(18*(s15-s23+s45)^3)+
(-(s15*s34)/2+s15*s45)/(s12*(s15-s23+s45))+
(5*s15*s34-6*s15*s45+17*s34*s45)/(3*(s12+s15-s34)*
(s15-s23+s45))-(s34*(s15+s45)*(6*s15^2-19*s15*s34+
53*s15*s45+28*s34*s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(34*s15*s34+4*s15*s45+10*s34*s45+
39*s45^2)/(6*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-18*s15*s34+29*s15*s45+29*s34*s45+76*s45^2))/
(6*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)*(s34+s45)*(-28*s15*s34+13*s15*s45+19*s34*s45+
107*s45^2))/(6*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(12*s15*s34*s45*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(s15-s23+s45)^2)+(4*(s15*s45+s34*(s15+s45))^3)/
((s12-s34)^3*(-s15+s23-s45)^3)+(2*s15*s45+3*s34*(s15+s45))/
((s12-s34)*(-s15+s23-s45))+
(6*s15*s45*(s15+s45)-3*s34^2*(3*s15+s45)+
s34*(3*s15^2-36*s15*s45-86*s45^2))/(6*(s12+s15-s34)*
(s15-s23+s45)^2)+(6*s15^2*s45^2+2*s15*s34*s45*
(s15+11*s45)+4*s34^2*(-s15^2+s45^2))/
((s12-s34)^2*(s15-s23+s45)^2)+
(s45^2*(s15+s45)^2*(-s15+46*s45)+s34^2*(s15+s45)^2*
(9*s15+56*s45)+s34*s45*(s15+s45)^2*(3*s15+97*s45)+
5*s34^3*(3*s15^2+3*s15*s45+s45^2))/(6*(s15-s23+s45)^3*
(-s12+s34+s45)^2)+(s34^2*((s15+s45)^2*(6*s15+53*s45)-
5*s34*(s15^2+3*s15*s45+3*s45^2)))/(6*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(2*s34^2*(s15+s45)+
s15*s45*(3*s15+13*s45)+s34*(2*s15^2+9*s15*s45+10*s45^2))/
((s12-s34)*(s15-s23+s45)^2)+
(6*s34^2*(s15+s45)^2*(s15+5*s45)+2*s15^2*s45^2*(s15+17*s45)-
4*s34^3*(-s15^2+s45^2)+6*s15*s34*s45*(s15^2+12*s15*s45+
11*s45^2))/(3*(s12-s34)^2*(-s15+s23-s45)^3)+
(s34*(-(s34^2*(s15+3*s45))-3*s34*(-s15^2+2*s15*s45+7*s45^2)+
s45*(18*s15^2+83*s15*s45+65*s45^2)))/(6*(s12+s15-s34)*
(s15-s23+s45)^3)-(3*s34^2*(s15+3*s45)+
s34*(18*s15^2+24*s15*s45+53*s45^2)+
s45*(12*s15^2+50*s15*s45+85*s45^2))/(6*(s12-s34-s45)*
(s15-s23+s45)^2)+(-2*s34^3*(s15+s45)-
3*s34^2*(-3*s15^2-4*s15*s45+s45^2)+
s15*s45*(4*s15^2+15*s15*s45+34*s45^2)+
3*s34*(s15^3+8*s15^2*s45+16*s15*s45^2+9*s45^3))/
(3*(s12-s34)*(-s15+s23-s45)^3)+
(15*s34^2*(s15+s45)^2-s34^3*(3*s15+s45)+
s45*(8*s15^3+21*s15^2*s45+65*s15*s45^2+52*s45^3)+
s34*(9*s15^3+39*s15^2*s45+98*s15*s45^2+68*s45^3))/
(6*(s12-s34-s45)*(s15-s23+s45)^3)+
((s15*(9*s15-2*s34)*s34^3)/(6*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((s12-s15)*s45^2)/
(2*s12*s34*(s15-s23+s45)^3)+(5*s34^4*s45^2)/
(6*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(2*s34^4*s45^2)/(3*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(47*(s15-s34)^2*s34^2*(s15+s45)^2)/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
((s12^2-2*s12*s15+2*s15^2)*s45)/(2*s12^2*s34*(s15-s23+s45)^
2)+(s15^3*s45)/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45)^
2)+(4*s15*s34^3*s45)/(s12^2*(s12-s34)^3*(s15-s23+s45)^2)-
(47*s15*(s15-s34)^2*s34*(s15+s45))/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(47*s15^2*(s15-s34)^2)/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(-46*s15^2+45*s15*s34+s34^2))/(9*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+((7*s15^2)/2-2*s15*s34+(10*s34^2)/9)/
(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(47*s45^2*(s34+s45)^2)/(18*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(47*s45*(s15+s45)*(s34+s45)^3)/
(9*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^2)+
(47*(s15+s45)^2*(s34+s45)^4)/(18*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^3)+(5*s15^2*s34^4)/(6*s12^2*(s12-s34)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(2*s15^2*s34^4)/(3*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+((20*s12)/9-s15+(20*s34)/9+s45)/
(s12^2*(s15-s23+s45))+(s34^3*s45*(2*s34+15*s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)+
(2*s34^2*(-2*s15*s34+15*s15*s45+2*s34*s45))/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
((s34+s45)^2*(52*s15*s34-183*s15*s45+5*s34*s45-277*s45^2))/
(18*s12^2*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
((10*s34^2)/9+2*s34*s45+(7*s45^2)/2)/(s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-s34^2+45*s34*s45+46*s45^2))/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s34+s45)*(-71*s15*s34+15*s34^2+99*s15*s45+15*s34*s45+
282*s45^2))/(18*s12^2*(s12-s34-s45)*(s15-s23+s45)^2)-
(4*s34^2*(s34*s45+s15*(s34+s45))^2)/(s12^2*(s12-s34)^3*
(s15-s23+s45)^3)+(s34*(-4*s15*(s34-6*s45)+
s34*(5*s34+16*s45)))/(3*s12^2*(s12-s34)*(s15-s23+s45)^2)-
((-s15+s34)*(-47*s15^2*s45+183*s15*s34*(s15+s45)+
s34^2*(5*s15+52*s45)))/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-9*s15^2*(11*s34+3*s45)+
4*s15*s34*(5*s34+26*s45)-3*s34^2*(5*s34+63*s45))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15*(29*s34+82*s45)-s45*(47*s12+85*s34+99*s45))/
(18*s12^2*(s15-s23+s45)^2)+(9*s15^2*(s34-4*s45)+
2*s15*(9*s12+85*s34-47*s45)*s45+s45^2*(85*s12+237*s34+
156*s45))/(18*s12^2*(s15-s23+s45)^3)-
(2*s34*(-(s34^2*(s34-22*s45)*s45)+s15^2*(14*s34^2+25*s34*s45+
12*s45^2)+s15*s34*(s34^2+36*s34*s45+35*s45^2)))/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)^3)-
(-2*s34^4+s34^3*(23*s15-s45)+24*s15^2*s45^2+
s15*s34*s45*(59*s15+139*s45)+s34^2*(45*s15^2+164*s15*s45+
125*s45^2))/(6*s12^2*(s12-s34)*(s15-s23+s45)^3)+
(s34*(-15*s34^3*(s15+2*s45)+2*s15^2*(9*s15^2+65*s15*s45+
56*s45^2)+2*s34^2*(71*s15^2+189*s15*s45+118*s45^2)-
s15*s34*(145*s15^2+478*s15*s45+333*s45^2)))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(-3*s34^4-15*s34^3*(s15+4*s45)+s15^2*s45*(36*s15+83*s45)-
s15*s34*(27*s15^2+344*s15*s45+411*s45^2)+
s34^2*(92*s15^2+468*s15*s45+423*s45^2))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(-3*(s34+s45)^2*(s34^2-21*s34*s45-98*s45^2)+
s15^2*(128*s34^2+163*s34*s45+65*s45^2)+
6*s15*(14*s34^3+83*s34^2*s45+120*s34*s45^2+52*s45^3))/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(5*s45*(s34+s45)^3*(3*s34+37*s45)+6*s15*(s34+s45)^3*
(5*s34+46*s45)+s15^2*(136*s34^3+318*s34^2*s45+
288*s34*s45^2+91*s45^3))/(18*s12^2*(s15-s23+s45)^3*
(-s12+s34+s45)^2))*tr5,
-31/18+s15^2/(12*(s12+s15-s34)^2)+s15/(24*(s12+s15-s34))-
s45/(4*(s12-s45))+(17*s45)/(24*(s12-s34-s45))+
s45^2/(8*(s12-s45)^2)+s45^3/(8*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s34^2*(5*s15+s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((4*s15-9*s45)*s45^2)/
(8*(s15-s23+s45)^3)+(s15^3*s45^3)/(6*s12*s34^2*
(s15-s23+s45)^3)-(s15^3*s45^3)/(6*(s12-s34)*s34^2*
(s15-s23+s45)^3)+((s12+3*s15)*s45^3)/
(6*s34*(s15-s23+s45)^3)+(s15^3*s45^3)/(3*(s12-s34)^2*s34*
(s15-s23+s45)^3)+(s15^2*s45^3)/(2*(s12-s34)*s34*
(s15-s23+s45)^3)+(s34^3*s45^3)/(12*(s12-s34)*
(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*s45^3)/(24*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(3*s45^2*(-s15+s45)*(s15+s45)^2)/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^3)-
(s45^3*(s15+s45)^3)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^3)+(3*s15^2*s34^2)/(8*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45)^2)-
(s15*s45)/(6*(s15-s23+s45)^2)-(s15^2*s45^2)/
(3*s12*s34*(s15-s23+s45)^2)-((s12+2*s15)*s45^2)/
(3*s34*(s15-s23+s45)^2)-(3*s34^2*s45^2)/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34^2*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s45^3*(s15+s45)^2)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*(4*s34-5*s45))/
(6*s12*(s15-s23+s45))+(5*s45)/(8*(s15-s23+s45))+
((s12+s15)*s45)/(6*s34*(s15-s23+s45))-
(s15*s45^2)/(s12*(s12-s34-s45)*(s15-s23+s45))+
(3*(s15-s45)*s45^2)/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15*s34*(s15+s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45))-(3*s45^3*(s15+s45))/(8*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^2*(-4*s34+s45))/
(3*s12*(s15-s23+s45)^2)+(47*s45*(s15+s45)^2*(s34+s45)^2)/
(6*(s12-s34-s45)^3*(s15-s23+s45)^2)-
(47*(s15+s45)^3*(s34+s45)^3)/(18*(s12-s34-s45)^3*
(s15-s23+s45)^3)-(47*s45^3)/(18*(-s12+s34+s45)^3)+
(47*s45^2*(s15+s45)*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^3)+(25*s45^2)/(12*(-s12+s34+s45)^2)+
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(12*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^3*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)^3*(-s12+s34+s45)^2)+
(3*s45^3*(s15+s45)^2)/(4*(s12-s45)*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(3*s45^3*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^3*s34^3)/(24*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))+(s34^2*s45^2*(s34+2*s45))/
(8*(s12-s34)*(s12+s15-s34)*(s15-s23+s45)^3)-
(s34*(s15+3*s45))/(8*(s12+s15-s34)*(s15-s23+s45))+
(s15^3*(4*s34+3*s45))/(6*s12*(s15-s23+s45)^3)-
(s15*(5*s34+4*s45))/(8*(s12-s45)*(s15-s23+s45))+
(85*s15*s34+40*s15*s45+49*s34*s45)/(24*(s12-s34)*
(s15-s23+s45))-(s34^3*(s15^2+3*s15*s45+3*s45^2))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(157*s15*s34-11*s15*s45+31*s34*s45+117*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s45*(-51*s15*s34+52*s15*s45+43*s34*s45+146*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s34^2+s15*s34*s45+s15*s45^2-2*s45^3)/
(8*(s12-s45)^2*(s15-s23+s45))+
(6*s15^2*s34+s15*(9*s15-s34)*s45+2*s15*s45^2+2*s45^3)/
(8*(s12-s45)*(s15-s23+s45)^2)+
(s15*(-(s15^2*s34)+3*s15*(-s15+s34)*s45+3*s15*s45^2+6*s45^3))/
(8*(s12-s45)*(s15-s23+s45)^3)-
(2*s15^2*s34^2+4*s15^2*s34*s45+s15*(5*s15+s34)*s45^2+
4*s15*s45^3-s45^4)/(8*(s12-s45)^2*(s15-s23+s45)^2)+
(3*(-(s15^2*s45^2)+s45^4))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45)^2)+(s15*(s15^2*s34^2+3*s15^2*s34*s45+
3*s15*(s15+s34)*s45^2+6*s15*s45^3+3*s45^4))/
(8*(s12-s45)^2*(s15-s23+s45)^3)-
(29*s15*s34*s45*(s15*s45+s34*(s15+s45)))/(6*(s12-s34)^3*
(s15-s23+s45)^2)-(29*(s15*s45+s34*(s15+s45))^3)/
(18*(s12-s34)^3*(-s15+s23-s45)^3)-
(s34^2*(6*s45*(s15+2*s45)+s34*(s15+3*s45)))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34*(2*s45*(s15+s45)+s34*(s15+4*s45)))/(8*(s12+s15-s34)*
(s15-s23+s45)^2)+((s15+s45)*(s34^2*(-71*s15+23*s45)+
3*s34*s45*(-17*s15+77*s45)+s45^2*(29*s15+217*s45)))/
(12*(s15-s23+s45)^2*(-s12+s34+s45)^2)+
(-82*s15^2*s45^2-s15*s34*s45*(57*s15+259*s45)+
s34^2*(25*s15^2-36*s15*s45-61*s45^2))/(24*(s12-s34)^2*
(s15-s23+s45)^2)-(188*s34*s45^2*(s15+s45)^2+
2*s45^2*(s15+s45)^2*(s15+48*s45)+2*s34^2*(s15+s45)^2*
(3*s15+50*s45)+5*s34^3*(3*s15^2+3*s15*s45+s45^2))/
(12*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(51*s34^2*(s15+s45)+s15*s45*(63*s15+158*s45)+
2*s34*(36*s15^2+78*s15*s45+73*s45^2))/(24*(s12-s34)*
(s15-s23+s45)^2)+(s34^2*(48*s15+39*s45)+
2*s34*(45*s15^2+30*s15*s45+79*s45^2)+
2*s45*(12*s15^2+73*s15*s45+155*s45^2))/(24*(s12-s34-s45)*
(s15-s23+s45)^2)-(s34^2*(s15+s45)^2*(41*s15+127*s45)+
s15^2*s45^2*(35*s15+141*s45)+2*s34^3*(17*s15^2+18*s15*s45+
7*s45^2)+s15*s34*s45*(57*s15^2+316*s15*s45+259*s45^2))/
(24*(s12-s34)^2*(-s15+s23-s45)^3)-
(s34^3*(3*s15+s45)+15*s34^2*(5*s15^2+7*s15*s45+3*s45^2)+
2*s45*(14*s15^3+39*s15^2*s45+130*s15*s45^2+105*s45^3)+
2*s34*(24*s15^3+75*s15^2*s45+172*s15*s45^2+121*s45^3))/
(24*(s12-s34-s45)*(s15-s23+s45)^3)-
(4*s34^3*(s15+s45)+3*s34^2*(25*s15^2+37*s15*s45+19*s45^2)+
s15*s45*(25*s15^2+93*s15*s45+156*s45^2)+
s34*(35*s15^3+153*s15^2*s45+263*s15*s45^2+145*s45^3))/
(24*(s12-s34)*(-s15+s23-s45)^3)+
(-(s15*s34^3*(18*s15+s34))/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^3)+((s12+s15)^2*s45^2)/
(6*s12^2*s34*(s15-s23+s45)^3)+(s34^4*s45^2)/
(12*s12^2*(s12-s34)*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^4*s45^2)/(24*s12^2*(s12-s34)^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s45^4*(s15+s45))/(2*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45)^3)-(s45^4*(s15+s45)^2)/
(8*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45)^3)+
(3*s15*s34^3)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-((s12+s15)*s45)/(6*s12*s34*
(s15-s23+s45)^2)-(s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(s15-s23+s45)^2)+(29*s15*s34^3*s45)/
(18*s12^2*(-s12+s34)^3*(s15-s23+s45)^2)-
(s15*s34*s45)/(4*s12^2*(s12-s45)*(s15-s23+s45)^2)+
s45^4/(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45)^2)+
((s15-s34)^2*s34*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s45^4*(s15+s45))/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45)^2)-(s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(31*s34^2)/(36*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^2+2*s15*s34-3*s34^2)/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(-12*s12+s15-12*s34-11*s45)/
(24*s12^2*(s15-s23+s45))-s45^4/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(47*s45^2*(s34+s45)^2)/
(18*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(47*s45*(s15+s45)*(s34+s45)^3)/(9*s12^2*(s12-s34-s45)^3*
(s15-s23+s45)^2)-(47*(s15+s45)^2*(s34+s45)^4)/
(18*s12^2*(s12-s34-s45)^3*(s15-s23+s45)^3)-
(5*s15^2*s34^4)/(12*s12^2*(s12-s34)*(s15-s23+s45)^3*
(-s12+s34+s45)^2)-(s45^4*(s15+s45)^2)/(4*s12^2*(s12-s45)*
(s15-s23+s45)^3*(-s12+s34+s45)^2)+(s45^4*(s15+s45))/
(2*s12^2*(s12-s45)*(s15-s23+s45)^2*(-s12+s34+s45)^2)-
s45^4/(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^2*s34^4)/(24*s12^2*(s12-s34)^2*(s15-s23+s45)^3*
(-s12+s34+s45))-(s15*s45^2*(s34+2*s45))/
(8*s12^2*(s12-s45)^2*(s15-s23+s45)^2)+
(s34^3*s45*(s34+3*s45))/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(s15-s23+s45)^3)+(s34^2*(25*s15*s34-314*s15*s45-
61*s34*s45))/(72*s12^2*(s12-s34)^2*(s15-s23+s45)^2)-
(s34*(58*s15*s34+96*s34^2+280*s15*s45+207*s34*s45))/
(72*s12^2*(s12-s34)*(s15-s23+s45)^2)+
(s45*(19*s34^2-159*s34*s45-187*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45*(2*s15*s34+3*s15*s45+6*s45^2))/(8*s12^2*(s12-s45)*
(s15-s23+s45)^3)-(89*s34^2+84*s34*s45+192*s45^2)/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s34^2*(2*s34-s45)-3*s15*s34*s45+s15^2*(-2*s34+s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(29*s34^2*(s34*s45+s15*(s34+s45))^2)/(18*s12^2*(s12-s34)^3*
(s15-s23+s45)^3)-(s34^2*(s15*(s15+s45)^2-
2*s34*(s15+s45)^2+s34^2*(s15+2*s45)))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s15*s45^2*(2*s45^2+s15*(s34+2*s45)))/(8*s12^2*(s12-s45)^2*
(s15-s23+s45)^3)-((31*s12+52*s34-106*s45)*s45+
s15*(62*s34+34*s45))/(24*s12^2*(s15-s23+s45)^2)+
(s15*(8*s12-54*s34-59*s45)*s45+4*s15^2*(s34+2*s45)-
s45^2*(27*s12+97*s34+210*s45))/(24*s12^2*(s15-s23+s45)^3)+
(42*s34^3-s34^2*(154*s15+3*s45)+3*s45^2*(53*s15+180*s45)+
s34*s45*(-31*s15+468*s45))/(36*s12^2*(s12-s34-s45)*
(s15-s23+s45)^2)+(-(s34^3*(67*s15+20*s45))+
s34^2*s45*(43*s15+231*s45)+s45^3*(195*s15+289*s45)+
s34*s45^2*(296*s15+531*s45))/(18*s12^2*(s15-s23+s45)^2*
(-s12+s34+s45)^2)-(s34*(s34^3+4*s15*s45*(s15+s45)+
2*s34^2*(s15+4*s45)-s34*(3*s15^2+14*s15*s45+11*s45^2)))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34*(13*s34^2*s45*(3*s34+38*s45)+3*s15*s34*(23*s34^2+
272*s34*s45+249*s45^2)+s15^2*(322*s34^2+545*s34*s45+
256*s45^2)))/(72*s12^2*(s12-s34)^2*(s15-s23+s45)^3)+
(6*s15*s34*(47*s34^2+183*s34*s45+137*s45^2)+
s15^2*(359*s34^2+406*s34*s45+152*s45^2)+
3*s34^2*(2*s34^2+64*s34*s45+267*s45^2))/(72*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(15*s34^4*(2*s15+s45)+
6*s34*s45^2*(95*s15^2+284*s15*s45+189*s45^2)+
6*s34^2*s45*(97*s15^2+288*s15*s45+191*s45^2)+
s45^3*(203*s15^2+594*s15*s45+391*s45^2)+
s34^3*(221*s15^2+630*s15*s45+409*s45^2))/
(36*s12^2*(s15-s23+s45)^3*(-s12+s34+s45)^2)-
(s15^2*(449*s34^2+604*s34*s45+269*s45^2)+
6*s15*(46*s34^3+287*s34^2*s45+452*s34*s45^2+219*s45^3)+
3*(s34^4+56*s34^3*s45+487*s34^2*s45^2+828*s34*s45^3+
411*s45^4))/(72*s12^2*(s12-s34-s45)*(s15-s23+s45)^3))*tr5}


projectionMatrix["uubddbg","pmmpm","Nf1"]=
{{1,-18,-18,-12,12,12,-12,36,-24,-18,18,-24,24,-24,24,48,
48,48,48,24,24,24,-24,0,0,-54,48,90,-120,-21,-30,66,0,
120,6,-6,0,0,0,0,0,0,0,0,9,-54,0,0,60,-6,-48,-6,84,
-24,30,-24,-336,60,-222,-33,-66,96,78,0,0,0,0,-49,-37,
11,114,60,3,7,2,246,-342,120,48,48,-24,-150,-144,0,0,0,
0,0,0,57965/141,0,0,-50/3,0,-5/3,-50/3,-223},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,-1/6,0,0,0,0,1/3,0,0,0,0,0,0,0,0,0,-5/2,
0,0,0,-2,5,0,0,-6,0,-11/3,0,-11/3,0,10/3,0,0,0,-5,0,
0,0,0,7/18,7/18,-2/3,-7/6,-2/9,-19/6,23/18,-1/18,-11/3,7/3,
5/6,1/3,-1/3,1/6,2,-1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-2,2,2,-3,0,-2,2,0,4,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,-6,-1,-2,2,2,0,0,0,0,
-5/3,-4/3,0,3,5/3,0,1/3,0,8,-8,3,2,2,-1,-4,-4,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
-1/3,0,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,-3,0,0,-5/3,0,
-2,-5/3,5/6,0,-13/6,1/3,3,0,0,0,0,0,-2/9,17/18,-1/18,
1/6,1/18,-3/2,1/18,-1/3,1/3,-5/3,-1/6,-1/3,4/3,-1/6,1/3,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-95/47,0,0,0,
0,-1,0,1},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1/3,0,1/3,1,-2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,2,0,0,0,
0,0,0,0,0,1/3,1/3,0,-1,-1/3,-1,2/3,0,1,2,-1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,-1,-1,0,-1,0,0,0,0,0,0,0,-1/3,2/3,
0,0,1/3,0,1/3,0,2,1,0,0,2,-1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,-3,0,0,0,-6,6,0,0,-12,0,-6,0,-6,0,6,0,0,0,
-6,0,0,0,0,1,1,-1,-3,0,-3,1,0,-6,6,0,0,0,0,6,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
-1/3,0,0,-1,1,0,-1,0,-2,-1,1/2,0,-1,0,1,0,0,0,0,0,
0,1/6,0,0,1/6,-1/2,1/6,-1/6,1,-1,0,0,0,0,0,-1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,3/2,0,1/6,-1/6,-3/2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
1/3,-1/3,-2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-15/47,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,-1},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
-1},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,-1,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,-1,0}}

ampFunctions["uubddbg","pmmpm","Nf1"]={Pi^2*f11[s23],
f11[s15]^2*f11[s23],f11[s23]^2,f11[s12]*f11[s23]^2,
f11[s15]*f11[s23]^2,f11[s23]^3,f11[s23]^2*f11[s34],
f11[s15]*f11[s23]*f11[s45],f11[s23]^2*f11[s45],f11[s15]*f11[s45]^2,
f11[s23]*f11[s45]^2,f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],
f11[s23]*f21[s23,s45],f11[s45]*f21[s23,s45],f31[s15,s23],
f31[s23,s45],f32[s15,s23],f32[s23,s45],f33[s12,s23,s45],
f33[s23,s34,s15],f33[s45,s15,s23],f34[s12,s23,s34,s45,s15],
f11[s12]*f11[s15]^2,f11[s12]^2*f11[s23],f11[s12]*f11[s15]*f11[s23],
f11[s12]*f11[s23]*f11[s34],f11[s15]*f11[s23]*f11[s34],
f11[s23]*f11[s34]^2,f11[s15]^2*f11[s45],f11[s12]*f11[s23]*f11[s45],
f11[s23]*f11[s34]*f11[s45],f11[s34]*f11[s45]^2,f11[s23]*f21[s12,s34],
f11[s45]*f21[s34,s15],f11[s15]*f21[s45,s12],f11[s23],
f11[s15]*f11[s23],f11[s23]*f11[s45],f11[s45]^2,f33[s15,s12,s34],
f33[s34,s45,s12],f11[s15]^3,f11[s12]*f11[s23],f11[s15]^2*f11[s34],
f11[s23]*f11[s34],f11[s12]*f11[s45]^2,f11[s45]^3,
f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],f11[s12]*f21[s45,s12],
f11[s45]*f21[s45,s12],f31[s34,s15],f31[s45,s12],f32[s34,s15],
f32[s45,s12],Zeta[3],f11[s12]^2*f11[s34],f11[s12]*f11[s15]*f11[s34],
f11[s12]^2*f11[s45],f11[s15]*f11[s34]*f11[s45],f11[s12]*f21[s12,s34],
f11[s34]*f21[s12,s34],f21[s34,s15],f21[s45,s12],f11[s15]^2,1,
Pi^2*f11[s12],f11[s12]^3,Pi^2*f11[s15],f11[s12]^2*f11[s15],
Pi^2*f11[s34],f11[s12]*f11[s34]^2,f11[s34]^3,Pi^2*f11[s45],
f31[s12,s34],f32[s12,s34],f11[s15]*f11[s34]^2,
f11[s12]*f11[s15]*f11[s45],f11[s12]*f11[s34]*f11[s45],
f11[s34]^2*f11[s45],f11[s15]*f21[s12,s34],f11[s45]*f21[s12,s34],
Pi^2,f11[s12]^2,f11[s15],f11[s12]*f11[s34],f11[s45],f11[s12],
f11[s34],f11[s15]*f11[s34],f21[s12,s34],f11[s12]*f11[s15],
f11[s12]*f11[s45],f11[s15]*f11[s45],f11[s34]*f11[s45],f11[s34]^2}


==> anc/TwoLoopRemainders/uubddbg_pmmpm_Nf2.txt <==
rationalBasis["uubddbg","pmmpm","Nf2"]=
{1/108,2/9-(2*s45^3)/(9*(s15-s23+s45)^3)+
s45^2/(3*(s15-s23+s45)^2)+(2*(s15+s34)*s45^2)/
(3*(s12-s34)*(s15-s23+s45)^2)-s45/(3*(s15-s23+s45))+
(s15*s45+s34*(s15+s45))/(3*(s12-s34)*(-s15+s23-s45))-
(2*s45^2*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)*
(s15-s23+s45)^3)+(2*s15*s34*s45*(s15*s45+s34*(s15+s45)))/
(3*(s12-s34)^3*(s15-s23+s45)^2)+
(2*s45*(s15*s45+s34*(s15+s45))^2)/(3*(s12-s34)^2*
(-s15+s23-s45)^3)+(2*(s15*s45+s34*(s15+s45))^3)/
(9*(s12-s34)^3*(-s15+s23-s45)^3)+
(s15^2*s45^2+4*s15*s34*s45^2+s34^2*(-s15^2+s45^2))/
(3*(s12-s34)^2*(s15-s23+s45)^2)+
((2*s15*s34^3*s45)/(9*s12^2*(s12-s34)^3*(s15-s23+s45)^2)-
(2*s34^2)/(9*s12^2*(s12-s34)*(s15-s23+s45))-
(2*(s12+s34))/(9*s12^2*(s15-s23+s45))+
(s34^2*(-(s15*s34)+5*s15*s45+s34*s45))/(9*s12^2*(s12-s34)^2*
(s15-s23+s45)^2)+(s34*(-2*s15*s34+4*s15*s45+3*s34*s45))/
(9*s12^2*(s12-s34)*(s15-s23+s45)^2)+
((s12+2*s34)*s45+s15*(-s34+s45))/(9*s12^2*(s15-s23+s45)^
2)-(2*s34^2*(s34*s45+s15*(s34+s45))^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45)^3)-
(2*s45*((s12+3*s34)*s45+2*s15*(s34+s45)))/
(9*s12^2*(s15-s23+s45)^3)-
(4*s34*(2*s34^2*s45^2+3*s15*s34*s45*(s34+s45)+
s15^2*(s34+s45)^2))/(9*s12^2*(s12-s34)^2*(s15-s23+s45)^
3)-(2*(6*s34^2*s45^2+6*s15*s34*s45*(s34+s45)+
s15^2*(s34+s45)^2))/(9*s12^2*(s12-s34)*(s15-s23+s45)^3))*
tr5,100/81-(10*s15^3*s45^2)/(9*s12*s34*(s15-s23+s45)^3)-
(10*s15^3*s45^3)/(27*s12*s34^2*(s15-s23+s45)^3)+
(10*s15^3*s45^3)/(27*(s12-s34)*s34^2*(s15-s23+s45)^3)-
(10*(s12+3*s15)*s45^3)/(27*s34*(s15-s23+s45)^3)-
(20*s15^3*s45^3)/(27*(s12-s34)^2*s34*(s15-s23+s45)^3)-
(10*s15^2*s45^2*(-s15+s45))/(9*(s12-s34)*s34*(s15-s23+s45)^3)-
(10*s45^2*(s15+s45))/(9*(s15-s23+s45)^3)+
(20*s15^2*s45^2)/(27*s12*s34*(s15-s23+s45)^2)+
(20*(s12+2*s15)*s45^2)/(27*s34*(s15-s23+s45)^2)-
(10*(s12+s15)*s45)/(27*s34*(s15-s23+s45))-
(10*s15*(s34+s45))/(27*s12*(s15-s23+s45))+
(20*s15^2*(s34+2*s45))/(27*s12*(s15-s23+s45)^2)+
(10*s45*(s15+3*s45))/(27*(s15-s23+s45)^2)-
(10*s15^3*(s34+3*s45))/(27*s12*(s15-s23+s45)^3)+
(20*s15*s45*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^2*
(s15-s23+s45)^2)+(20*(s15+s45)*(3*s15^2*s45^2+
3*s15*s34*s45*(s15+s45)+s34^2*(s15+s45)^2))/
(27*(s12-s34)^2*(-s15+s23-s45)^3)+
(10*(s15*s45*(-s15+3*s45)+s34*(-s15^2+s45^2)))/
(9*(s12-s34)*(s15-s23+s45)^2)-
(10*(s15+s45)*(3*s15*s45*(-s15+3*s45)+
s34*(-s15^2+4*s15*s45+5*s45^2)))/(27*(s12-s34)*
(s15-s23+s45)^3)+((-10*(s12+s15)^2*s45^2)/
(27*s12^2*s34*(s15-s23+s45)^3)+(10*(s12+s15)*s45)/
(27*s12*s34*(s15-s23+s45)^2)+(20*s15*s34^2*s45)/
(27*s12^2*(s12-s34)^2*(s15-s23+s45)^2)+
(10*s34*(-(s15*s34)+4*s15*s45+s34*s45))/(27*s12^2*(s12-s34)*
(s15-s23+s45)^2)+(10*(-(s15*(s34-2*s45))+
(s12+s34)*s45))/(27*s12^2*(s15-s23+s45)^2)-
(20*s34*(s34*s45+s15*(s34+s45))^2)/(27*s12^2*(s12-s34)^2*
(s15-s23+s45)^3)-(10*(7*s34^2*s45^2+10*s15*s34*s45*
(s34+s45)+3*s15^2*(s34+s45)^2))/(27*s12^2*(s12-s34)*
(s15-s23+s45)^3)-(10*((3*s12+5*s34)*s45^2+
s15^2*(s34+2*s45)+2*s15*s45*(s12+3*(s34+s45))))/
(27*s12^2*(s15-s23+s45)^3))*tr5}


projectionMatrix["uubddbg","pmmpm","Nf2"]=
{{1,15/2,3,15/2,0,0,12,48,0,12,0,-30,-30,40,-120},
{0,0,0,0,1,1/4,-1/4,-1,1/4,-1/4,0,0,0,-10/3,10/3},
{0,0,0,0,0,0,0,0,0,0,1,-3/40,-3/40,-3/10,-3/10}}

ampFunctions["uubddbg","pmmpm","Nf2"]={Pi^2,f11[s15]^2,
f11[s15]*f11[s45],f11[s45]^2,f11[s12]^2,f11[s12]*f11[s15],
f11[s15]*f11[s34],f11[s34]^2,f11[s12]*f11[s45],f11[s34]*f11[s45],1,
f11[s15],f11[s45],f11[s12],f11[s34]}


==> anc/TwoLoopRemainders/uubddbg_pmmpp_Nf0.txt <==
rationalBasis["uubddbg","pmmpp","Nf0"]=
{1,11/8+(17*s15)/(8*(s12+s15-s34))-
(17*s45)/(8*(s15-s23+s45))-(17*s34*(s15+s45))/
(8*(s12+s15-s34)*(s15-s23+s45))+
((17*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(17*(s12-s15+s34))/(8*s12^2*(s15-s23+s45)))*tr5,
-1/2-s45/(8*(s12-s34-s45))+s45/(8*(s15-s23+s45))+
((s15+s45)*(s34+s45))/(8*(s12-s34-s45)*(s15-s23+s45))+
(-(s34+s45)^2/(8*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s12+s34+s45)/(8*s12^2*(s15-s23+s45)))*tr5,
31/8-(3*s15)/(2*s23)+(3*(s12+s34))/(2*(-s15+s23+s34))+
(3*s15)/(2*(-s15+s23-s45))-(3*s15^2)/(2*s23*(-s15+s23-s45))+
(3*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s12*(-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
((3*s15)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))-
3/(2*(s15-s23-s34)*(s15-s23+s45)))*tr5,
53/18+(3*s15)/(2*s23)-(3*s15)/(2*(-s15+s23-s45))+
(3*s15^2)/(2*s23*(-s15+s23-s45))-(3*s15^2*s34)/
(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(3*(s23-s34-s45))/(2*(s12+s23-s45))+(3*s34*(-s15+s45))/
(2*s23*(s12+s23-s45))+(-3/(2*s12^2)+(3*(s15+s23-2*s45))/
(2*s12^2*(s12+s23-s45))+(3*(s12-s15)*s15)/
(2*s12^2*s23*(-s15+s23-s45))+(3*s15^3)/
(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(3*(s12-s15+s45))/(2*s12^2*s23)+(3*(s15^2-s15*s45+s45^2))/
(2*s12^2*s23*(s12+s23-s45)))*tr5,(-3*(-s15+s34))/(4*s23)-
(3*(-s15+s34)^2)/(4*s23^2)-(3*(s12+s15))/(4*(-s15+s23-s45))+
(9*s15*(s12+s15-s34))/(4*s23*(-s15+s23-s45))+
(3*s15*(s12+s15-s34)*(-s15+s34))/(2*s23^2*(-s15+s23-s45))-
(3*(s12+s15)^2)/(4*(s15-s23+s45)^2)+
(3*s15*(s12+s15)*(s12+s15-s34))/(2*s23*(s15-s23+s45)^2)-
(3*s15^2*(s12+s15-s34)^2)/(4*s23^2*(s15-s23+s45)^2)+
((3*(-s15+s34))/(4*s23^2*(-s15+s23-s45))+
(3*(s12+s15))/(4*s23*(s15-s23+s45)^2)-
(3*s15*(s12+s15-s34))/(4*s23^2*(s15-s23+s45)^2)-
3/(4*s23*(s15-s23+s45)))*tr5,
10/3+(3*s15*(s15-s34))/(2*s23^2)+(3*(-s15+s34))/(2*s23)+
(3*s12)/(2*(-s15+s23+s34))+(3*s15)/(2*(-s15+s23-s45))-
(3*s15*(2*s12+3*s15-2*s34))/(2*s23*(-s15+s23-s45))+
(3*s15^2*(s12+s15-s34))/(s23^2*(-s15+s23-s45))+
(3*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s12*(s12-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s15*(2*s12+s15))/(2*(s15-s23+s45)^2)+
(3*s15^3*(2*s12+s15-s34))/(2*s23^2*(s15-s23+s45)^2)+
(3*s15^2*(-4*s12-2*s15+s34))/(2*s23*(s15-s23+s45)^2)-
(3*s12^2*s15^3)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(9*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s12^2*(-2*s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
((3*s15)/(2*s23^2*(-s15+s23-s45))+(3*s15^2)/
(2*s23^2*(s15-s23+s45)^2)-(3*s15)/
(2*s23*(s15-s23+s45)^2)-(3*s12)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)-(3*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+3/(2*s23*(s15-s23+s45)))*tr5,
-11/2+(3*s15)/s23+(3*s15*(-s15+2*s34))/s23^2-
(3*s34)/(s12+s23-s45)-(3*(s12+s15))/(-s15+s23-s45)-
(3*s15^2*(s12+2*s15-4*s34))/(s23^2*(-s15+s23-s45))+
(3*s15*(2*s12+3*s15-2*s34))/(s23*(-s15+s23-s45))-
(3*s15^2*s34)/(s23*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^2*s34^2)/(s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(3*s34*(s15+s34-s45))/(s23*(s12+s23-s45))+
(3*s34^2*(-2*s15+s45))/(s23^2*(s12+s23-s45))-
(3*s15*(s12+s15))/(s15-s23+s45)^2-(3*s15^3*(s12+s15-2*s34))/
(s23^2*(s15-s23+s45)^2)+(6*s15^2*(s12+s15-s34))/
(s23*(s15-s23+s45)^2)-(3*s15^3*s34^2)/(s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)+((-3*s34)/(s12^2*s23)+
(3*s34)/(s12^2*(s12+s23-s45))+(6*s34*(s15-s45))/
(s12^2*s23*(s12+s23-s45))-
(3*s15*(s12^2-2*s12*s34+3*s15*s34))/(s12^2*s23^2*
(-s15+s23-s45))+(12*s15^3*s34)/(s12^2*s23^2*(s12+s23-s45)*
(-s15+s23-s45))+(3*s34*(s12-2*s15+s45))/(s12^2*s23^2)+
(3*s15)/(s23*(s15-s23+s45)^2)-
(3*s15^2*(s12^2-s12*s34+s15*s34))/(s12^2*s23^2*
(s15-s23+s45)^2)+(3*s15^4*s34)/(s12^2*s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)-3/(s23*(s15-s23+s45))+
(3*s34*(3*s15^2-2*s15*s45+s45^2))/(s12^2*s23^2*
(s12+s23-s45)))*tr5,-1-(3*(-s15+s34))/s23-
(3*(-s15+s34)^2)/s23^2-((2*s12+3*s15)*(s12+s15-s34))/
(s23*(-s15+s23-s45))+(2*s15*(s12+s15-s34)^2)/
(s23^2*(-s15+s23-s45))+(s12+s15-s45)/(-s15+s23-s45)-
(5*s12^2*s15^2)/(s23^2*s45^2)+(10*s12*s15*(s12-s34))/(s23*s45^2)-
(5*(s12-s34)^2)/s45^2+(2*s12*s15*(s12+5*s15-5*s34))/
(s23^2*s45)+(4*(s12-s34))/s45-(2*s12*(s12+7*s15-s34))/
(s23*s45)-s45/(s12-s34-s45)+((s15+s45)*(s34+s45))/
((s12-s34-s45)*(s15-s23+s45))+
((2*(s12+s15-s34))/(s23^2*(-s15+s23-s45))-
(5*s12*s15)/(s23^2*s45^2)+(5*(s12-s34))/(s23*s45^2)-
4/(s23*s45)+(2*s12+5*s15-5*s34)/(s23^2*s45)+
1/(s23*(s15-s23+s45))-(s34+s45)^2/(s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s12+s34+s45)/(s12^2*(-s15+s23-s45)))*
tr5,-1/2-(4*(s12-s34))/s15-(5*(s12-s34)^2)/s15^2+
(5*s15)/(4*(s12+s15-s34))+((2*s12+3*s15)*(s12+s15-s34))/
(s23*(-s15+s23-s45))-(2*s15*(s12+s15-s34)^2)/
(s23^2*(-s15+s23-s45))-(s12+s15-(5*s45)/4)/
(-s15+s23-s45)+(10*s34*(-s12+s34)*s45)/(s15^2*s23)-
(5*s34^2*s45^2)/(s15^2*s23^2)-(5*s34*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+(-2*s12+s15+s34+4*s45)/
s23+(2*s34*s45*(-5*s12+s34+5*s45))/(s15*s23^2)-
(2*s34*(-s12+s34+7*s45))/(s15*s23)-
(5*s12^2+4*s12*s15+2*s15^2-4*s12*s34-4*s15*s34+2*s34^2-
10*s12*s45-2*s15*s45+4*s34*s45+5*s45^2)/s23^2+
(-2/s23^2-4/(s15*s23)+(5*(-s12+s34))/(s15^2*s23)+
1/(s23*(-s15+s23-s45))-(2*(s12+s15-s34))/
(s23^2*(-s15+s23-s45))-(5*s34*s45)/(s15^2*s23^2)+
(5*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(5*(s12-s15+s34))/(4*s12^2*(s15-s23+s45))+
(-5*s12+2*s34+5*s45)/(s15*s23^2))*tr5,-11/3-(3*s34)/(2*s23)+
(3*s12)/(2*(-s15+s23+s34))+(3*s15^2-(9*s15*s34)/2)/s23^2+
(3*s34)/(2*(s12+s23-s45))-(3*s12)/(2*(-s15+s23-s45))+
(3*s15^2*(3*s12+4*s15-6*s34))/(2*s23^2*(-s15+s23-s45))-
(3*s15*(s12+2*s15-s34))/(s23*(-s15+s23-s45))+
(3*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s15^2*s34)/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^2*s34^2)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s34*(s15+s34-s45))/(2*s23*(s12+s23-s45))-
(3*s34^2*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
(3*s12*(s12-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(3*s15*(3*s12+2*s15))/(2*(s15-s23+s45)^2)+
(3*s15^3*(3*s12+2*s15-3*s34))/(2*s23^2*(s15-s23+s45)^2)-
(3*s15^2*(6*s12+4*s15-3*s34))/(2*s23*(s15-s23+s45)^2)-
(3*s12^2*s15^3)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(9*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(3*s15^3*s34^2)/(2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(3*s12^2*(-2*s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
((3*s34)/(2*s12^2*s23)-(3*s34)/(2*s12^2*(s12+s23-s45))+
(3*s15*(2*s12^2-2*s12*s34+3*s15*s34))/(2*s12^2*s23^2*
(-s15+s23-s45))-(6*s15^3*s34)/(s12^2*s23^2*(s12+s23-s45)*
(-s15+s23-s45))-(3*s34*(s12-2*s15+s45))/(2*s12^2*s23^2)+
(3*s34*(-s15+s45))/(s12^2*s23*(s12+s23-s45))-
(3*s15)/(s23*(s15-s23+s45)^2)-(3*s12)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)-(3*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s15^2*(2*s12^2-s12*s34+s15*s34))/
(2*s12^2*s23^2*(s15-s23+s45)^2)-(3*s15^4*s34)/
(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(3*s34*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45)))*tr5,-158/27+(5*s15)/(24*s23)+s12/(6*s34)+
(3*s15^3)/(8*s12*s23*s34)+s34/(6*s12)+
(s15^2*(3*s12+4*s15-6*s45))/(8*s23^2*s34)-
(s15*(3*s12+4*s15-3*s45))/(4*s23*s34)+(s15^3*(2*s15-s45))/
(12*s23*(s12-s34)*s34^2)-(5*s15)/(24*(-s15+s23-s45))+
(5*s15^2)/(24*s23*(-s15+s23-s45))+(s15^3*(12*s15-5*s34))/
(24*s12*s23^2*(-s15+s23-s45))-
s15^4/(6*s23*(s12-s34)^2*(-s15+s23-s45))-
(7*s15^3)/(12*s23*(s12-s34)*(-s15+s23-s45))+
s15^6/(12*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(4*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(12*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(4*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(3*s15^5)/(8*s12*s23^2*s34*(-s15+s23-s45))+
(s15^3*(5*s12+12*s15))/(24*s23^2*s34*(-s15+s23-s45))-
(s15^2*(5*s12+12*s15))/(8*s23*s34*(-s15+s23-s45))+
s15^6/(6*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(2*s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(3*s15^5)/(4*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(15*s15^4)/(8*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^2*(s15-s45))/(6*(s12-s34)^2*(-s15+s23-s45))+
(7*s15*(-2*s15+s45))/(24*s23*(s12-s34))+(s15^3*(-2*s15+s45))/
(12*s12*s23*s34^2)+(s15^3*(-2*s15+s45))/(6*s23*(s12-s34)^2*
s34)+(s15^2*(-s15+s45))/(6*s23*(s12-s34)^2)+
(3*s15^3*(-s15+s45))/(8*s12*s23^2*s34)+(3*s15^2*(-3*s15+s45))/
(8*(s12-s34)*s34*(s15-s23+s45))+(7*s15*(-2*s15+s45))/
(24*(s12-s34)*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(12*s12*s34^2*(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(12*(s12-s34)*s34^2*(s15-s23+s45))+
((5*s12+12*s15)*(-2*s15+s45))/(24*s34*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(6*(s12-s34)^2*s34*(s15-s23+s45))+
(s15*(-5*s15+18*s45))/(24*s23^2)+(-9*s15^3+3*s15^2*s45)/
(8*s12*s23*s34-8*s23*s34^2)-s15^3/(-2*s12*s15*s23+2*s12*s23^2-
2*s12*s23*s45)-(5*s15*s34-6*s15*s45+8*s34*s45)/(24*s12*s23)-
(3*s15^3)/(-8*s12*s15*s34+8*s12*s23*s34-8*s12*s34*s45)+
(3*s15^4)/(-4*s12*s15*s23*s34+4*s12*s23^2*s34-4*s12*s23*s34*s45)+
(3*s15^2*(2*s15^2-2*s15*s45+s45^2))/(8*s23^2*(s12-s34)*s34)+
(s15^3*(s15^2-s15*s45+s45^2))/(12*s12*s23^2*s34^2)-
(s15^3*(s15^2-s15*s45+s45^2))/(12*s23^2*(s12-s34)*s34^2)+
(s15^3*(s15^2-s15*s45+s45^2))/(6*s23^2*(s12-s34)^2*s34)+
(s15*s45*(-2*s15*s45+s34*(s15+s45)))/(6*s23^2*(s12-s34)^2)+
(4*s15*(4*s15-3*s45)*s45+5*s34*(-s15^2+s45^2))/
(24*s23^2*(s12-s34))+(-6*s15*(-2*s15^2+2*s15*s45+s45^2)+
s34*(-5*s15^2+5*s15*s45+4*s45^2))/(24*s12*s23^2)+
(-(4*s12+7*s15)/(24*s12^2*s23)-(9*s12^2+7*s12*s15+2*s15^2)/
(24*s12^2*s23*s34)-(s15^2*s34)/(6*s12^2*s23*(s12-s34)^2)-
(s15*(6*s15+7*s34))/(24*s12^2*s23*(s12-s34))+
(s15*(9*s12^2+s12*(7*s15-9*s45)+2*s15*(s15-s45)))/
(24*s12^2*s23^2*s34)+(s15^2*(5*s12+14*s15))/
(24*s12^2*s23^2*(-s15+s23-s45))-(7*s15^2)/
(8*s12^2*s23*(-s15+s23-s45))-
(s15*(5*s12^2+7*s12*s15+2*s15^2))/(12*s12^2*s23*s34*
(-s15+s23-s45))+(s15^4*s34)/(6*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^3*s34)/(3*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(4*s15+7*s34))/
(8*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(7*s15)/(24*s12^2*(s15-s23+s45))-
(5*s12^2+7*s12*s15+2*s15^2)/(24*s12^2*s34*(s15-s23+s45))-
(s15^2*(5*s12^2+7*s12*s15+2*s15^2))/(24*s12^2*s23^2*s34*
(s15-s23+s45))-(s15^2*s34)/(6*s12^2*(s12-s34)^2*
(s15-s23+s45))-(s15^3*(3*s15+7*s34))/(12*s12^2*s23^2*
(s12-s34)*(s15-s23+s45))-(s15*(6*s15+7*s34))/
(24*s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34*(s15^2-s15*s45+s34*s45))/(6*s12^2*s23^2*(s12-s34)^2)+
(14*s15^2-5*s15*s34+9*s12*s45-3*s15*s45+5*s34*s45)/
(24*s12^2*s23^2)+(6*s15^2*(s15-s45)+5*s34^2*(-s15+s45)+
s15*s34*(14*s15+s45))/(24*s12^2*s23^2*(s12-s34)))*tr5,
65/24-s15^2/(8*s23^2)-s15/(4*s23)+
(s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/(6*s23*(s12-s34)^3)-
s15^3/(4*s23^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)^3*(-s15+s23-s45))-
(7*s15^5)/(12*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(2*s15^4)/(3*s23^2*(s12-s34)*(-s15+s23-s45))+
(s15^4*(3*s15+s34))/(6*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^2*(37*s15+6*s34))/(24*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*(37*s15+10*s34))/(24*s23*(s12-s34)^2*(-s15+s23-s45))-
(3*s45)/(8*(s12-s34-s45))+(3*s15-2*s45)/
(12*(s15-s23+s45))+(3*(s15+s45)*(s34+s45))/
(8*(s12-s34-s45)*(s15-s23+s45))+
s15^2/(-2*s15*s23+2*s23^2-2*s23*s45)+
(s15*(-8*s15^2+3*s15*s34+3*s15*s45-3*s34*s45))/
(12*s23^2*(s12-s34))-(-7*s15^2+2*s15*s34-2*s15*s45+
4*s34*s45)/(8*s12*s23-8*s23*s34)+
(s15*(s15*(23*s15-9*s45)-5*s34*(-2*s15+s45)))/
(24*s23*(s12-s34)^2)+(s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(6*(s12-s34)^3*(-s15+s23-s45))+
(s15*(5*s34*(-2*s15+s45)+s15*(-23*s15+9*s45)))/
(24*(s12-s34)^2*(-s15+s23-s45))+
(3*s15*(-7*s15+6*s45)+s34*(7*s15+13*s45))/
(24*(s12-s34)*(-s15+s23-s45))+
(2*s15*s34*s45*(-7*s15+3*s45)+s15^2*(-14*s15^2+14*s15*s45-
3*s45^2)-3*s34^2*(-s15^2+s45^2))/(24*s23^2*(s12-s34)^2)-
(s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(6*s23^2*(s12-s34)^3)+
((s15^2*s34^2)/(6*s12^2*s23*(s12-s34)^3)+(s15*s34*(8*s15+5*s34))/
(24*s12^2*s23*(s12-s34)^2)-(9*s12-5*s15+9*s34)/
(24*s12^2*s23)+(4*s15^2+10*s15*s34-9*s34^2)/
(24*s12^3*s23-24*s12^2*s23*s34)+(s15^3*s34^2)/
(3*s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^4*s34^2)/(6*s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))+
(s15*(2*s12+5*s15+2*s34))/(8*s12^2*s23*(-s15+s23-s45))-
(s15^2*(3*s12+5*s15+3*s34))/(12*s12^2*s23^2*(-s15+s23-s45))-
(s15^3*s34*(4*s15+5*s34))/(12*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*s34*(16*s15+15*s34))/
(24*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*(4*s15^2+15*s15*s34+3*s34^2))/(12*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(8*s15+5*s34))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15^2*(2*s15^2+10*s15*s34+3*s34^2))/(12*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))+(4*s15^2+10*s15*s34+13*s34^2)/
(24*s12^2*(s12-s34)*(s15-s23+s45))+
(4*s12+5*s15+4*s34-9*s45)/(24*s12^2*(s15-s23+s45))-
(3*(s34+s45)^2)/(8*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s34^2*(s15^2-s15*s45+s34*s45))/(6*s12^2*s23^2*
(-s12+s34)^3)-(s15*(3*s12+10*s15-3*s45)+3*s34*s45)/
(24*s12^2*s23^2)+(3*s34^2*(s15-2*s45)+
2*s15*s34*(-10*s15+s45)+4*s15^2*(-s15+s45))/
(24*s12^2*s23^2*(s12-s34))-
(s34*(8*s15^2*(s15-s45)+3*s34^2*(-s15+s45)+
5*s15*s34*(2*s15+s45)))/(24*s12^2*s23^2*(s12-s34)^2))*tr5,
205/18-s15/(4*s23)-(7*s15^3)/(12*s12*s23*s34)-
(s15^2*(3*s12+8*s15-6*s45))/(12*s23^2*s34)+
s15/(-4*s15+4*s23-4*s45)+(s15*(3*s12+8*s15-3*s45))/
(6*s23*s34)+(s15*(s15-2*s45))/(4*s23^2)+
(s15^2*(s15-s45))/(3*s23*(s12-s34)^2)+(5*s15*(2*s15-s45))/
(12*s23*(s12-s34))+(s15^3*(2*s15-s45))/(6*s12*s23*s34^2)+
(s15^3*(2*s15-s45))/(3*s23*(s12-s34)^2*s34)+
(7*s15^2*(3*s15-s45))/(12*s23*(s12-s34)*s34)-
s15^2/(4*s23*(-s15+s23-s45))+s15^4/(3*s23*(s12-s34)^2*
(-s15+s23-s45))+(5*s15^3)/(6*s23*(s12-s34)*
(-s15+s23-s45))-s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))+
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))+
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(7*s15^3)/(12*s12*s34*(-s15+s23-s45))+
(7*s15^5)/(12*s12*s23^2*s34*(-s15+s23-s45))-
(s15^3*(3*s12+8*s15))/(12*s23^2*s34*(-s15+s23-s45))-
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(7*s15^5)/(6*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(35*s15^4)/(12*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^3*(-8*s15+3*s34))/(12*s12*s23^2*(-s15+s23-s45))+
(s15^3*(-2*s15+s45))/(6*s23*(s12-s34)*s34^2)+
(s15^2*(-s15+s45))/(3*(s12-s34)^2*(-s15+s23-s45))-
(7*s15^2*(-3*s15+s45))/(12*(s12-s34)*s34*(s15-s23+s45))-
(5*s15*(-2*s15+s45))/(12*(s12-s34)*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(6*s12*s34^2*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(6*(s12-s34)*s34^2*(s15-s23+s45))-
((3*s12+8*s15)*(-2*s15+s45))/(12*s34*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(3*(s12-s34)^2*s34*(s15-s23+s45))+
(s15*(3*s34+2*s45))/(12*s12*s23)+
(2*s15^3)/(-3*s12*s15*s23+3*s12*s23^2-3*s12*s23*s45)+
(3*s12*s15^2+8*s15^3)/(-4*s15*s23*s34+4*s23^2*s34-
4*s23*s34*s45)-(7*s15^4)/(-6*s12*s15*s23*s34+6*s12*s23^2*s34-
6*s12*s23*s34*s45)-(7*s15^2*(2*s15^2-2*s15*s45+s45^2))/
(12*s23^2*(s12-s34)*s34)-(s15^3*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2*s34^2)+(s15^3*(s15^2-s15*s45+s45^2))/
(6*s23^2*(s12-s34)*s34^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(3*s23^2*(s12-s34)^2*s34)+(s15^2*(7*s15^2-7*s15*s45+4*s45^2))/
(12*s12*s23^2*s34)-(s15*(2*(-2*s15+s45)^2+3*s34*(-s15+s45)))/
(12*s12*s23^2)+(s15*s45*(2*s15*s45-s34*(s15+s45)))/
(3*s23^2*(s12-s34)^2)+(4*s15*s45*(-3*s15+2*s45)-
3*s34*(-s15^2+s45^2))/(12*s23^2*(s12-s34))+
((5*s15)/(12*s12^2*s23)+(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s23*s34)+(s15^2*s34)/(3*s12^2*s23*(s12-s34)^2)+
(s15*(6*s15+5*s34))/(12*s12^2*s23*(s12-s34))-
(s15*(3*s12+2*s15)*(s12+s15-s45))/(12*s12^2*s23^2*s34)-
(s15^2*(3*s12+10*s15))/(12*s12^2*s23^2*(-s15+s23-s45))+
(5*s15^2)/(4*s12^2*s23*(-s15+s23-s45))-
(s15^4*s34)/(3*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(2*s15^3*s34)/(3*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15^3+(5*s15^2*s34)/4)/(s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(5*s15)/(12*s12^2*(s15-s23+s45))+
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(s15-s23+s45))+
(s15^2*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*s23^2*s34*
(s15-s23+s45))-(s15*(3*s12^2+5*s12*s15+2*s15^2))/
(6*s12^2*s23*s34*(s15-s23+s45))+(s15^2*s34)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45))+(s15^3*(3*s15+5*s34))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(s15*(6*s15+5*s34))/(12*s12^2*(s12-s34)*(s15-s23+s45))-
(s15*s34*(s15^2-s15*s45+s34*s45))/(3*s12^2*s23^2*(s12-s34)^2)+
(-10*s15^2-3*(s12+s34)*s45+s15*(3*s34+s45))/
(12*s12^2*s23^2)-(6*s15^2*(s15-s45)+3*s34^2*(-s15+s45)+
s15*s34*(10*s15+3*s45))/(12*s12^2*s23^2*(s12-s34)))*tr5,
-3/2+((5*s15)/2-2*s34)/s23+(5*(s12-s34))/s15-
(2*s15)/(s12+s15-s34)-(2*s15*(s12+3*s15))/
(s23*(-s15+s23-s45))+s15^6/(s23^2*(s12-s34)^3*
(-s15+s23-s45))+(5*s15^5)/(2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(7*s15^4)/(2*s23^2*(s12-s34)*
(-s15+s23-s45))+(2*s15^2*(s12+2*s15-s34))/
(s23^2*(-s15+s23-s45))-(s15^4*(3*s15+s34))/
(s23*(s12-s34)^3*(-s15+s23-s45))-(s15^3*(25*s15+6*s34))/
(4*s23*(s12-s34)^2*(-s15+s23-s45))-(s15^2*(29*s15+8*s34))/
(4*s23*(s12-s34)*(-s15+s23-s45))+
(s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/
((s12-s34)^3*(-s15+s23-s45))+(2*s15-(21*s45)/4)/
(-s15+s23-s45)+(10*s34*s45)/(s15*s23)+
(5*s34^2*s45^2)/(s15*s23^2*(s12+s15-s34))+
(3*s34^2*s45^2)/(s23^2*(s12-s34)*(s12+s15-s34))+
(2*s34*(s15+s45))/((s12+s15-s34)*(s15-s23+s45))+
((-s15+s34)*(3*s15+4*s45))/(2*s23*(s12+s15-s34))+
(5*s12*s15+(7*s15^2)/4+s15*s34-10*s15*s45+10*s34*s45)/s23^2-
(-15*s15^2+5*s15*s34+14*s15*s45+13*s34*s45)/
(4*(s12-s34)*(-s15+s23-s45))+
(-15*s15^2+4*s15*s34-10*s15*s45+32*s34*s45)/
(4*s12*s23-4*s23*s34)+
(s15*(s34*(-6*s15+s45)+5*s15*(-3*s15+s45)))/
(4*s23*(s12-s34)^2)-(s15*(s34*(-6*s15+s45)+
5*s15*(-3*s15+s45)))/(4*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/(s23*(s12-s34)^3)+
(s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(s23^2*(s12-s34)^3)+
(2*s15*s34*s45*(7*s15+s45)+s15^2*(10*s15^2-10*s15*s45-s45^2)-
s34^2*(3*s15^2+4*s15*s45+s45^2))/(4*s23^2*(s12-s34)^2)+
(s34^2*(3*s15+7*s45)+s15*(3*s15^2+7*s15*s45+4*s45^2)-
2*s34*(3*s15^2+7*s15*s45+4*s45^2))/(2*s23^2*(s12+s15-s34))+
(3*s34^2*(s15+3*s45)+s15*(7*s15^2-2*s15*s45+6*s45^2)-
s34*(3*s15^2+7*s15*s45+12*s45^2))/(2*s23^2*(s12-s34))+
(5/(s15*s23)+(s15^2*s34^2)/(s12^2*s23*(-s12+s34)^3)-
(s15*s34*(8*s15+s34))/(4*s12^2*s23*(s12-s34)^2)+
(9*s12-s15+9*s34)/(4*s12^2*s23)+
(-4*s15^2-2*s15*s34+9*s34^2)/(s12^2*(4*s12*s23-4*s23*s34))+
(s15^4*s34^2)/(s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(2*s15^3*s34^2)/(s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))+
(s15^3*s34*(4*s15+3*s34))/(2*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*s34*(16*s15+7*s34))/
(4*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(8*s12+7*s15+8*s34))/(4*s12^2*s23*(-s15+s23-s45))-
(s15*(4*s15^2+7*s15*s34+4*s34^2))/(2*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15*(4*s12^2+4*s12*s15+
s15*(3*s15+4*s34)))/(2*s12^2*s23^2*(-s15+s23-s45))+
(5*s34^3*s45)/(s12^2*s15*s23^2*(s12+s15-s34))+
(3*s34^3*s45)/(s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s34*(s12+s34)*s45)/(s12^2*s15*s23^2)-(2*(s15-s34)^2)/
(s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*s34^2)/(s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+s34))/(4*s12^2*(s12-s34)^2*(s15-s23+s45))-
(7*(3*s12-s15+3*s34))/(4*s12^2*(s15-s23+s45))-
(s15^2*(s15^2+3*s15*s34+2*s34^2))/(s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(s15^2+(s15*s34)/2+(13*s34^2)/4)/
(s12^2*(s12-s34)*(s15-s23+s45))+
(5*s12^2+3*s15^2-(5*s15*s34)/2+3*s34^2+
s12*(-s15/4+3*s34-5*s45)+(9*s15*s45)/4-(29*s34*s45)/4)/
(s12^2*s23^2)+(s15*s34^2*(s15^2-s15*s45+s34*s45))/
(s12^2*s23^2*(s12-s34)^3)+
(s34*(8*s15^2*(s15-s45)-s34^2*(3*s15+s45)+
3*s15*s34*(2*s15+3*s45)))/(4*s12^2*s23^2*(s12-s34)^2)+
(-3*s15^3+3*s34^2*(s34-4*s45)+s15^2*(9*s34-4*s45)+
3*s15*s34*(-3*s34+4*s45))/(2*s12^2*s23^2*(s12+s15-s34))+
(6*s34^3+4*s15^2*(s15-s45)+6*s15*s34*(2*s15+s45)-
s34^2*(s15+14*s45))/(4*s12^2*s23^2*(s12-s34)))*tr5,
14401/1296-(635*s15)/(144*s23)-(5345*s15^3)/(432*s12*s23*s34)+
(-s12+s15)/(8*(-s15+s34))-
(5*s15^2*(381*s12+1106*s15-762*s45))/(432*s23^2*s34)+
(5*s15*(381*s12+1106*s15-381*s45))/(216*s23*s34)-
(635*s15^2)/(144*s23*(-s15+s23-s45))+
(2765*s15^3)/(216*s12*s23*(-s15+s23-s45))+
(215*s15^4)/(27*s23*(s12-s34)^2*(-s15+s23-s45))+
(3625*s15^3)/(216*s23*(s12-s34)*(-s15+s23-s45))-
(215*s15^6)/(54*s12*s23^2*s34^2*(-s15+s23-s45))+
(215*s15^5)/(18*s12*s23*s34^2*(-s15+s23-s45))+
(215*s15^6)/(54*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
(215*s15^5)/(18*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(5345*s15^3)/(432*s12*s34*(-s15+s23-s45))+
(5345*s15^5)/(432*s12*s23^2*s34*(-s15+s23-s45))-
(5*s15^3*(381*s12+1106*s15))/(432*s23^2*s34*(-s15+s23-s45))-
(5345*s15^4)/(216*s12*s23*s34*(-s15+s23-s45))+
(5*s15^2*(381*s12+1106*s15))/(144*s23*s34*(-s15+s23-s45))-
(215*s15^6)/(27*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
(215*s15^5)/(9*s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(5345*s15^5)/(216*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(26725*s15^4)/(432*s23*(s12-s34)*s34*(-s15+s23-s45))+
(5*s15^3*(-1106*s15+381*s34))/(432*s12*s23^2*(-s15+s23-s45))-
(5345*s15^2*(-3*s15+s45))/(432*s23*(s12-s34)*s34)-
(3625*s15*(-2*s15+s45))/(432*s23*(s12-s34))-
(215*s15^3*(-2*s15+s45))/(54*s12*s23*s34^2)+
(215*s15^3*(-2*s15+s45))/(54*s23*(s12-s34)*s34^2)-
(215*s15^3*(-2*s15+s45))/(27*s23*(s12-s34)^2*s34)-
(215*s15^2*(-s15+s45))/(27*s23*(s12-s34)^2)+
(215*s15^2*(-s15+s45))/(27*(s12-s34)^2*(-s15+s23-s45))-
(5345*s15^2*(-3*s15+s45))/(432*(s12-s34)*s34*(s15-s23+s45))-
(3625*s15*(-2*s15+s45))/(432*(s12-s34)*(s15-s23+s45))-
(215*s15^3*(-2*s15+s45))/(54*s12*s34^2*(s15-s23+s45))+
(215*s15^3*(-2*s15+s45))/(54*(s12-s34)*s34^2*(s15-s23+s45))-
(5*(381*s12+1106*s15)*(-2*s15+s45))/(432*s34*(s15-s23+s45))-
(215*s15^3*(-2*s15+s45))/(27*(s12-s34)^2*s34*(s15-s23+s45))+
(-s34+s45)/(8*(s12-s45))-(635*s15*(-s15+2*s45))/(144*s23^2)+
(653*s15+18*s45)/(144*(-s15+s23-s45))+
(5*s15*(381*s34+344*s45))/(432*s12*s23)-
(5345*s15^2*(2*s15^2-2*s15*s45+s45^2))/(432*s23^2*(s12-s34)*
s34)-(215*s15^3*(s15^2-s15*s45+s45^2))/(54*s12*s23^2*s34^2)+
(215*s15^3*(s15^2-s15*s45+s45^2))/(54*s23^2*(s12-s34)*s34^2)-
(215*s15^3*(s15^2-s15*s45+s45^2))/(27*s23^2*(s12-s34)^2*s34)-
(s15*s34+s15*s45+s45^2)/(8*(s12-s45)*(s15-s23+s45))+
(5*s15^2*(1069*s15^2-1069*s15*s45+688*s45^2))/(432*s12*s23^2*s34)-
(s12*s45+s15*(s15+s45))/(8*(-s15+s34)*(s15-s23+s45))-
(215*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(27*s23^2*(s12-s34)^2)+
(10*s15*s45*(-897*s15+553*s45)-1905*s34*(-s15^2+s45^2))/
(432*s23^2*(s12-s34))-(5*s15*(381*s34*(-s15+s45)+
2*(553*s15^2-553*s15*s45+172*s45^2)))/(432*s12*s23^2)+
((3625*s15)/(432*s12^2*s23)+(5*(381*s12^2+725*s12*s15+344*s15^2))/
(432*s12^2*s23*s34)+(215*s15^2*s34)/(27*s12^2*s23*(s12-s34)^2)+
(5*s15*(1032*s15+725*s34))/(432*s12^2*s23*(s12-s34))-
(5*s15*(381*s12+344*s15)*(s12+s15-s45))/(432*s12^2*s23^2*s34)-
(5*s15^2*(381*s12+1450*s15))/(432*s12^2*s23^2*(-s15+s23-s45))+
(3625*s15^2)/(144*s12^2*s23*(-s15+s23-s45))+
(5*s15*(381*s12^2+725*s12*s15+344*s15^2))/(216*s12^2*s23*s34*
(-s15+s23-s45))-(215*s15^4*s34)/(27*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(430*s15^3*s34)/(27*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(5*s15^2*(688*s15+725*s34))/
(144*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(5*(381*s12^2+725*s12*s15+344*s15^2))/(432*s12^2*s34*
(s15-s23+s45))+(5*s15^2*(381*s12^2+725*s12*s15+
344*s15^2))/(432*s12^2*s23^2*s34*(s15-s23+s45))+
(215*s15^2*s34)/(27*s12^2*(s12-s34)^2*(s15-s23+s45))+
1/(8*(-s15+s34)*(s15-s23+s45))+(5*s15^3*(516*s15+725*s34))/
(216*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(5*s15*(1032*s15+725*s34))/(432*s12^2*(s12-s34)*
(s15-s23+s45))+s45^2/(8*s12^2*(s12-s45)*
(s15-s23+s45))+(54*s12+3625*s15+54*s45)/
(432*s12^2*(s15-s23+s45))-
(215*s15*s34*(s15^2-s15*s45+s34*s45))/(27*s12^2*s23^2*
(s12-s34)^2)-(5*(1450*s15^2+381*(s12+s34)*s45-
s15*(381*s34+37*s45)))/(432*s12^2*s23^2)-
(5*(1032*s15^2*(s15-s45)+381*s34^2*(-s15+s45)+
s15*s34*(1450*s15+651*s45)))/(432*s12^2*s23^2*(s12-s34)))*tr5,
-205/18+(19*s15)/(12*s23)+(7*s15^3)/(12*s12*s23*s34)+
(s15^2*(3*s12+8*s15-6*s45))/(12*s23^2*s34)-
(s15*(3*s12+8*s15-3*s45))/(6*s23*s34)+(s15^3*(2*s15-s45))/
(6*s23*(s12-s34)*s34^2)+(7*s15^3)/(12*s23^2*(-s15+s23-s45))+
(25*s15^2)/(12*s23*(-s15+s23-s45))+(s15^3*(8*s15-3*s34))/
(12*s12*s23^2*(-s15+s23-s45))+
s15^6/(2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(19*s15^5)/(12*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(5*s15^4)/(3*s23^2*(s12-s34)*(-s15+s23-s45))+
s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(7*s15^3)/(12*s12*s34*(-s15+s23-s45))-
(7*s15^5)/(12*s12*s23^2*s34*(-s15+s23-s45))+
(s15^3*(3*s12+8*s15))/(12*s23^2*s34*(-s15+s23-s45))-
(s15^2*(3*s12+8*s15))/(4*s23*s34*(-s15+s23-s45))+
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(7*s15^5)/(6*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(35*s15^4)/(12*s23*(s12-s34)*s34*(-s15+s23-s45))-
(s15^4*(3*s15+s34))/(2*s23*(s12-s34)^3*(-s15+s23-s45))-
(s15^2*(113*s15+14*s34))/(24*s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*(109*s15+26*s34))/(24*s23*(s12-s34)^2*(-s15+s23-s45))-
(3*s15^2*s34)/(s23*(s12+s23-s45)*(-s15+s23-s45))+
(3*(s23-s34-s45))/(s12+s23-s45)+(7*s15^2*(-3*s15+s45))/
(12*s23*(s12-s34)*s34)+(s15^3*(-2*s15+s45))/(6*s12*s23*s34^2)+
(s15^3*(-2*s15+s45))/(3*s23*(s12-s34)^2*s34)+
(3*s34*(-s15+s45))/(s23*(s12+s23-s45))+
(64*s15-33*s45)/(24*(s15-s23+s45))+(7*s15^2*(-3*s15+s45))/
(12*(s12-s34)*s34*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(6*s12*s34^2*(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(6*(s12-s34)*s34^2*(s15-s23+s45))+
((3*s12+8*s15)*(-2*s15+s45))/(12*s34*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(3*(s12-s34)^2*s34*(s15-s23+s45))-
(s15*(3*s34+2*s45))/(12*s12*s23)+(s15*(s15+12*s45))/(24*s23^2)-
(2*s15^3)/(-3*s12*s15*s23+3*s12*s23^2-3*s12*s23*s45)-
(73*s15^2+40*s15*s34-50*s15*s45+26*s34*s45)/
(24*s12*s23-24*s23*s34)+(73*s15^2+47*s15*s34+10*s15*s45+
33*s34*s45)/(24*(s12-s34)*(-s15+s23-s45))+
(7*s15^4)/(-6*s12*s15*s23*s34+6*s12*s23^2*s34-6*s12*s23*s34*s45)+
(7*s15^2*(2*s15^2-2*s15*s45+s45^2))/(12*s23^2*(s12-s34)*s34)+
(s15^3*(s15^2-s15*s45+s45^2))/(6*s12*s23^2*s34^2)-
(s15^3*(s15^2-s15*s45+s45^2))/(6*s23^2*(s12-s34)*s34^2)+
(s15^3*(s15^2-s15*s45+s45^2))/(3*s23^2*(s12-s34)^2*s34)-
(s15^2*(7*s15^2-7*s15*s45+4*s45^2))/(12*s12*s23^2*s34)+
(s15*(s15*(71*s15-33*s45)-13*s34*(-2*s15+s45)))/
(24*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/(2*s23*(s12-s34)^3)-
(s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(s15*(2*(-2*s15+s45)^2+3*s34*(-s15+s45)))/(12*s12*s23^2)+
(s15*(13*s34*(-2*s15+s45)+s15*(-71*s15+33*s45)))/
(24*s23*(s12-s34)^2)+(2*s15*s34*(23*s15-3*s45)*s45+
s15^2*(38*s15^2-38*s15*s45-9*s45^2)+7*s34^2*(-s15^2+s45^2))/
(24*s23^2*(s12-s34)^2)+
(s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(2*s23^2*(s12-s34)^3)+
(s15*(20*s15^2+5*s15*s45-8*s45^2)+s34*(-10*s15^2+7*s15*s45+
3*s45^2))/(12*s23^2*(s12-s34))+
(-3/s12^2-(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s23*s34)+
(s15^2*s34^2)/(2*s12^2*s23*(-s12+s34)^3)-
(s15*s34*(32*s15+13*s34))/(24*s12^2*s23*(s12-s34)^2)-
(8*s15^2+12*s15*s34+11*s34^2)/(s12^2*(8*s12*s23-8*s23*s34))+
(s15*(3*s12+2*s15)*(s12+s15-s45))/(12*s12^2*s23^2*s34)+
(3*(s15+s23-2*s45))/(s12^2*(s12+s23-s45))+
(s15*(58*s12-141*s15-14*s34))/(24*s12^2*s23*(-s15+s23-s45))-
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(6*s12^2*s23*s34*
(-s15+s23-s45))+(s15^4*s34^2)/(2*s12^2*s23^2*(s12-s34)^3*
(-s15+s23-s45))+(s15^3*s34^2)/(s12^2*s23*(-s12+s34)^3*
(-s15+s23-s45))+(s15^2*(10*s12+23*s15+7*s34))/
(12*s12^2*s23^2*(-s15+s23-s45))+(s15^3*s34*(16*s15+13*s34))/
(12*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*s34*(64*s15+39*s34))/(24*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15*(24*s15^2+54*s15*s34+7*s34^2))/
(12*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(3*s15^3)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(s15-s23+s45))-
(s15^2*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*s23^2*s34*
(s15-s23+s45))-(s15^2*s34^2)/(2*s12^2*(s12-s34)^3*
(s15-s23+s45))-(s15*s34*(32*s15+13*s34))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45))+
(33*s12-23*s15+33*s34)/(24*s12^2*(s15-s23+s45))+
(-8*s15^2-12*s15*s34+11*s34^2)/(8*s12^2*(s12-s34)*
(s15-s23+s45))-(s15^4+3*s15^3*s34+(7*s15^2*s34^2)/12)/
(s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(39*s12-95*s15-33*s34+72*s45)/(24*s12^2*s23)+
(s15*s34^2*(s15^2-s15*s45+s34*s45))/(2*s12^2*s23^2*
(s12-s34)^3)+(7*s12*s15+46*s15^2-6*s15*s34+6*s12*s45-
9*s15*s45+13*s34*s45)/(24*s12^2*s23^2)+
(3*(s15^2-s15*s45+s45^2))/(s12^2*s23*(s12+s23-s45))+
(24*s15^2*(s15-s45)+4*s15*s34*(18*s15+s45)+
s34^2*(-13*s15+20*s45))/(24*s12^2*s23^2*(s12-s34))+
(s34*(32*s15^2*(s15-s45)+7*s34^2*(-s15+s45)+
s15*s34*(26*s15+25*s45)))/(24*s12^2*s23^2*(s12-s34)^2))*tr5,
-9/4-(21*s15)/(2*s23)+(3*s15*(3*s15-4*s34))/s23^2-
(5*s15)/(6*(s12+s15-s34))+
(s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/(3*s23*(s12-s34)^3)-
(s15^2*(8*s12+11*s15-8*s34))/(2*s23^2*(-s15+s23-s45))+
(s15*(8*s12+11*s15-4*s34))/(s23*(-s15+s23-s45))-
s15^6/(3*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(5*s15^5)/(6*s23^2*(s12-s34)^2*(-s15+s23-s45))-
s15^4/(3*s23^2*(s12-s34)*(-s15+s23-s45))+
(s15^4*(3*s15+s34))/(3*s23*(s12-s34)^3*(-s15+s23-s45))-
(s15^3*(11*s15+14*s34))/(12*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(13*s15+18*s34))/(12*s23*(s12-s34)*(-s15+s23-s45))+
(20*s12*s15)/(s23*s45)-(10*(s12-s34))/s45-
(6*s15^2*s34^2)/(s23^2*(s12-s34)*s45)-(10*s15^2*(s12+s34))/
(s23^2*s45)+(2*s45)/(3*(s12-s34-s45))+
(48*s12+66*s15-17*s45)/(12*(s15-s23+s45))+
(5*s34*(s15+s45))/(6*(s12+s15-s34)*(s15-s23+s45))-
(7*(s15+s45)*(s34+s45))/(6*(s12-s34-s45)*(s15-s23+s45))+
s45^2/(4*(-s12+s34+s45)^2)+(s34*s45*(s15+s45))/
(2*s23*(-s12+s34+s45)^2)+(s34^2*(s15+s45)^2)/
(4*s23^2*(-s12+s34+s45)^2)+(4*s15^2*s34^2)/
(s23^2*s45*(-s12+s34+s45))+(s34*(10*s15+7*s45))/
(2*s23*(-s12+s34+s45))-(-3*s15^2+38*s15*s34-2*s15*s45+
4*s34*s45)/(4*s12*s23-4*s23*s34)-
(s15*(s15^2+14*s15*s34+9*s15*s45+5*s34*s45))/
(12*s23*(s12-s34)^2)+(s15*(s15^2+14*s15*s34+9*s15*s45+
5*s34*s45))/(12*(s12-s34)^2*(-s15+s23-s45))+
(-9*s15^2-5*s15*s34+18*s15*s45+13*s34*s45)/
(12*(s12-s34)*(-s15+s23-s45))+
(s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
(s34*(s15*(s15+s45)-2*s34*(7*s15+3*s45)))/
(2*s23^2*(s12-s34-s45))-(18*s34^2*(3*s15+s45)-
3*s15*s34*(17*s15+11*s45)+s15^2*(2*s15+15*s45))/
(6*s23^2*(s12-s34))-(s15*(-2*s15*s34*s45^2+
s34^2*s45*(s15+s45)+s15^2*(s15^2-s15*s45+s45^2)))/
(3*s23^2*(s12-s34)^3)+(2*s15*s34*s45*(17*s15+3*s45)+
s15^2*(10*s15^2-10*s15*s45-3*s45^2)-
3*s34^2*(7*s15^2+8*s15*s45+s45^2))/(12*s23^2*(s12-s34)^2)+
((s15^2*s34^2)/(3*s12^2*s23*(s12-s34)^3)+(s15*s34*(8*s15+5*s34))/
(12*s12^2*s23*(s12-s34)^2)+(4*s15^2+10*s15*s34-9*s34^2)/
(12*s12^3*s23-12*s12^2*s23*s34)+(s15^2*(16*s15-9*s34)*s34)/
(12*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(2*s15^3*s34^2)/(3*s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^4*s34^2)/(3*s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))+
(s15^3*s34*(-4*s15+7*s34))/(6*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(s15*(4*s15^2-9*s15*s34+9*s34^2))/
(6*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15*(24*s12^2+9*s12*s15+s15*(-7*s15+9*s34)))/
(6*s12^2*s23^2*(-s15+s23-s45))+10/(s23*s45)-
(6*s15*s34^3)/(s12^2*s23^2*(s12-s34)*s45)-
(10*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)+
(-16*s12^2-6*s12*s15+3*s15*(s15-2*s34))/
(4*s12^2*s23*(s15-s23+s45))-(5*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(8*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15^2*(2*s15^2-14*s15*s34+9*s34^2))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(4*s15^2+10*s15*s34+13*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45))+(7*(s34+s45)^2)/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s34+s45)^2)/(4*s12^2*s23*
(-s12+s34+s45)^2)+(s34*(s15+s45)*(s34+s45)^2)/
(4*s12^2*s23^2*(-s12+s34+s45)^2)+(4*s15*s34^3)/
(s12^2*s23^2*s45*(-s12+s34+s45))-
(18*s12-5*s15+18*s34+6*s45)/(12*s12^2*s23)+
(17*s12+15*s15+17*s34+14*s45)/(12*s12^2*(s15-s23+s45))+
(s15*s34^2*(s15^2-s15*s45+s34*s45))/(3*s12^2*s23^2*
(-s12+s34)^3)-(3*s34^2+4*s34*s45+s45^2)/
(s12^2*(4*s12*s23-4*s23*s34-4*s23*s45))+
(7*s15^2+18*s12*(s15-2*s34)+3*s15*(-5*s34+s45)-
18*s34*(2*s34+s45))/(6*s12^2*s23^2)+
(-4*s15^3-6*s34^2*(6*s34+s45)+4*s15^2*(7*s34+s45)+
s15*s34*(-9*s34+2*s45))/(12*s12^2*s23^2*(s12-s34))-
(s34*(8*s15^2*(s15-s45)+3*s34^2*(7*s15+s45)+
s15*s34*(-14*s15+5*s45)))/(12*s12^2*s23^2*(s12-s34)^2)-
(12*s34^3-s15*s45^2+2*s34*s45*(6*s15+5*s45)+
s34^2*(29*s15+22*s45))/(4*s12^2*s23^2*(s12-s34-s45)))*tr5,
(-5*(s12-s34))/s15-s15^2/(4*(s12+s15-s34)^2)-
(7*s15)/(12*(s12+s15-s34))+(-s15/2+2*s34)/s23+
(s15*(2*s12+s15))/(s23*(-s15+s23-s45))-
(s15^2*(4*s12+3*s15-4*s34))/(2*s23^2*(-s15+s23-s45))+
(2*s15^6)/(3*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(10*s15^5)/(3*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(19*s15^4)/(6*s23^2*(s12-s34)*(-s15+s23-s45))-
(2*s15^4*(3*s15+s34))/(3*s23*(s12-s34)^3*(-s15+s23-s45))-
(s15^2*(49*s15+3*s34))/(6*s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*(55*s15+16*s34))/(6*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*(s34*(16*s15-11*s45)+5*s15*(7*s15-3*s45)))/
(6*(s12-s34)^2*(-s15+s23-s45))+(6*s15-37*s45)/
(12*(-s15+s23-s45))-(10*s34*s45)/(s15*s23)-
(5*s45)/(6*(s12-s34-s45))-(5*s34^2*s45^2)/
(s15*s23^2*(s12+s15-s34))-(3*s34^2*s45^2)/
(s23^2*(s12-s34)*(s12+s15-s34))-(s15*(-s15+s34)*(s15+s45))/
(2*s23*(s12+s15-s34)^2)-((-s15+s34)^2*(s15+s45)^2)/
(4*s23^2*(s12+s15-s34)^2)+(s34*(s15+s45))/
(12*(s12+s15-s34)*(s15-s23+s45))+(5*(s15+s45)*(s34+s45))/
(6*(s12-s34-s45)*(s15-s23+s45))+
(3*s15^2-4*s15*s34+5*s15*s45-6*s34*s45)/
(2*s23*(s12+s15-s34))-(10*s15^2-3*s15*s34+6*s34*s45)/
(2*s12*s23-2*s23*s34)-(5*s12*s15+(3*s15^2)/4+s15*s34-
10*s15*s45+10*s34*s45)/s23^2+
(2*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(3*s23*(s12-s34)^3)-(2*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(3*(s12-s34)^3*(-s15+s23-s45))+
(s15*(5*s15*(-7*s15+3*s45)+s34*(-16*s15+11*s45)))/
(6*s23*(s12-s34)^2)+(s15*(5*s15-4*s45)-(s34*(10*s15+13*s45))/
6)/((s12-s34)*(-s15+s23-s45))+
(2*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(3*s23^2*(s12-s34)^3)+
(-9*s34^2*(s15+3*s45)+s15*(19*s15^2-9*s15*s45-18*s45^2)+
6*s34*(-s15^2+6*s15*s45+6*s45^2))/(6*s23^2*(s12-s34))+
(-(s34^2*(3*s15+7*s45))-2*s15*(s15^2+3*s15*s45+2*s45^2)+
s34*(5*s15^2+13*s15*s45+8*s45^2))/(2*s23^2*(s12+s15-s34))+
(-2*s15*s34*s45*(-7*s15+9*s45)+s15^2*(20*s15^2-20*s15*s45+
9*s45^2)+s34^2*(-3*s15^2+6*s15*s45+9*s45^2))/
(6*s23^2*(s12-s34)^2)+(-5/(s15*s23)-(s15*(s15-s34)^2)/
(4*s12^2*s23*(s12+s15-s34)^2)+(2*s15^2*s34^2)/
(3*s12^2*s23*(-s12+s34)^3)+(9*s12-16*s15+9*s34)/
(12*s12^2*s23)-(s15*s34*(8*s15+11*s34))/(6*s12^2*s23*
(s12-s34)^2)-(s15^2-4*s15*s34+3*s34^2)/
(4*s12^2*s23*(s12+s15-s34))+(-4*s15^2-22*s15*s34+9*s34^2)/
(s12^2*(6*s12*s23-6*s23*s34))+(2*s15^4*s34^2)/
(3*s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(4*s15^3*s34^2)/(3*s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))-
(s15*(s12+9*s15+s34))/(2*s12^2*s23*(-s15+s23-s45))+
(4*s15^3*s34*(s15+2*s34))/(3*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*s34*(16*s15+27*s34))/
(6*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(8*s15^2+54*s15*s34+3*s34^2))/(6*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15*(-12*s12^2+3*s12*s15+
s15*(16*s15+3*s34)))/(6*s12^2*s23^2*(-s15+s23-s45))-
(5*s34^3*s45)/(s12^2*s15*s23^2*(s12+s15-s34))-
(3*s34^3*s45)/(s12^2*s23^2*(s12-s34)*(s12+s15-s34))-
(5*s34*(s12+s34)*s45)/(s12^2*s15*s23^2)+
((s15-s34)^3*(s15+s45))/(4*s12^2*s23^2*(s12+s15-s34)^2)-
(s15-s34)^2/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+11*s34))/(6*s12^2*(s12-s34)^2*
(s15-s23+s45))-(s15^2*(4*s15^2+32*s15*s34+3*s34^2))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(4*s15^2+22*s15*s34+13*s34^2)/(6*s12^2*(s12-s34)*
(s15-s23+s45))-(5*(s34+s45)^2)/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(37*s12+21*s15+37*s34+10*s45)/
(12*s12^2*(-s15+s23-s45))+
(2*s15*s34^2*(s15^2-s15*s45+s34*s45))/(3*s12^2*s23^2*
(s12-s34)^3)+(3*s15^3-6*s34^3+5*s15*s34*(3*s34-4*s45)+
22*s34^2*s45+6*s15^2*(-2*s34+s45))/(4*s12^2*s23^2*
(s12+s15-s34))-(s34*(-8*s15^3-9*s34^2*s45+
8*s15^2*(-2*s34+s45)+s15*s34*(3*s34+s45)))/
(6*s12^2*s23^2*(s12-s34)^2)+(-5*s12^2+(5*s15^2)/3+
2*s15*s34-3*s34^2-(13*s15*s45)/4+(33*s34*s45)/4+
s12*((5*s15)/4-3*s34+5*s45))/(s12^2*s23^2)+
(4*s15^3-9*s34^2*(s34-4*s45)+4*s15^2*(8*s34-s45)-
2*s15*s34*(3*s34+7*s45))/(6*s12^2*s23^2*(s12-s34)))*tr5,
(-9*s15)/(2*s23)+(3*s15*(7*s15-8*s34))/(4*s23^2)-
(5*s15)/(6*(s12+s15-s34))-(s15^2*(4*s12+3*s15-4*s34))/
(2*s23^2*(-s15+s23-s45))+(s15*(4*s12+3*s15-2*s34))/
(s23*(-s15+s23-s45))+(2*s15^6)/(3*s23^2*(s12-s34)^3*
(-s15+s23-s45))+(10*s15^5)/(3*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(19*s15^4)/(6*s23^2*(s12-s34)*
(-s15+s23-s45))-(2*s15^4*(3*s15+s34))/
(3*s23*(s12-s34)^3*(-s15+s23-s45))-(s15^2*(43*s15+3*s34))/
(6*s23*(s12-s34)*(-s15+s23-s45))-(s15^3*(49*s15+16*s34))/
(6*s23*(s12-s34)^2*(-s15+s23-s45))+(10*s12*s15)/(s23*s45)-
(5*(s12-s34))/s45-(3*s15^2*s34^2)/(s23^2*(s12-s34)*s45)-
(5*s15^2*(s12+s34))/(s23^2*s45)-(7*s45)/(12*(s12-s34-s45))+
(5*s34*(s15+s45))/(6*(s12+s15-s34)*(s15-s23+s45))+
((s15+s45)*(s34+s45))/(12*(s12-s34-s45)*(s15-s23+s45))+
s45^2/(4*(-s12+s34+s45)^2)+(s34*s45*(s15+s45))/
(2*s23*(-s12+s34+s45)^2)+(s34^2*(s15+s45)^2)/
(4*s23^2*(-s12+s34+s45)^2)+(2*s15^2*s34^2)/
(s23^2*s45*(-s12+s34+s45))+(s34*(3*s15+2*s45))/
(s23*(-s12+s34+s45))-(2*s12+(3*s15)/2+(37*s45)/12)/
(-s15+s23-s45)+(s15*(29*s15^2+16*s15*s34-9*s15*s45-
5*s34*s45))/(6*(s12-s34)^2*(-s15+s23-s45))+
(-8*s15^2-7*s15*s34-2*s15*s45+4*s34*s45)/
(2*s12*s23-2*s23*s34)+(s15*(-29*s15^2-16*s15*s34+9*s15*s45+
5*s34*s45))/(6*s23*(s12-s34)^2)+
(2*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(3*s23*(s12-s34)^3)-(2*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(3*(s12-s34)^3*(-s15+s23-s45))+
(s34*(s15*(s15+s45)-s34*(7*s15+3*s45)))/
(2*s23^2*(s12-s34-s45))+(s15^2*(19*s15-15*s45)-
9*s34^2*(3*s15+s45)+6*s15*s34*(3*s15+4*s45))/
(6*s23^2*(s12-s34))+(s15*(4*s15-3*s45)-(s34*(10*s15+13*s45))/
6)/((s12-s34)*(-s15+s23-s45))+
(2*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(3*s23^2*(s12-s34)^3)+
(2*s15*s34*(13*s15-3*s45)*s45+3*s34^2*(-3*s15^2-2*s15*s45+
s45^2)+s15^2*(20*s15^2-20*s15*s45+3*s45^2))/
(6*s23^2*(s12-s34)^2)+
((2*s15^2*s34^2)/(3*s12^2*s23*(-s12+s34)^3)-
(s15*s34*(8*s15+5*s34))/(6*s12^2*s23*(s12-s34)^2)+
(-4*s15^2-10*s15*s34+9*s34^2)/(s12^2*(6*s12*s23-6*s23*s34))+
(9*s12-10*s15+9*s34-6*s45)/(12*s12^2*s23)+
(2*s15^4*s34^2)/(3*s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(4*s15^3*s34^2)/(3*s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))+
(4*s15^3*s34*(s15+2*s34))/(3*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*s34*(16*s15+21*s34))/
(6*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(8*s15^2+42*s15*s34+3*s34^2))/(6*s12^2*s23*(s12-s34)*
(-s15+s23-s45))-(-4*s12^2+s12*s15+s15*(7*s15+s34))/
(2*s12^2*s23*(-s15+s23-s45))+
(s15*(-12*s12^2+3*s12*s15+s15*(16*s15+3*s34)))/
(6*s12^2*s23^2*(-s15+s23-s45))+5/(s23*s45)-
(3*s15*s34^3)/(s12^2*s23^2*(s12-s34)*s45)-
(5*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)-
(5*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2*(4*s15^2+32*s15*s34+3*s34^2))/(6*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(4*s15^2+10*s15*s34+13*s34^2)/
(6*s12^2*(s12-s34)*(s15-s23+s45))-(s34+s45)^2/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s34+s45)^2)/(4*s12^2*s23*(-s12+s34+s45)^2)+
(s34*(s15+s45)*(s34+s45)^2)/(4*s12^2*s23^2*(-s12+s34+s45)^
2)+(2*s15*s34^3)/(s12^2*s23^2*s45*(-s12+s34+s45))+
(37*s12+37*s34+s45)/(12*s12^2*(-s15+s23-s45))+
(2*s15*s34^2*(s15^2-s15*s45+s34*s45))/(3*s12^2*s23^2*
(s12-s34)^3)-(3*s34^2+4*s34*s45+s45^2)/
(s12^2*(4*s12*s23-4*s23*s34-4*s23*s45))+
(4*s15^3-9*s34^3+4*s15^2*(8*s34-s45)+6*s34^2*s45-
2*s15*s34*(3*s34+s45))/(6*s12^2*s23^2*(s12-s34))+
(32*s15^2+9*s12*(3*s15-4*s34)-3*s15*(4*s34+s45)-
9*s34*(4*s34+s45))/(12*s12^2*s23^2)+
(s34*(8*s15^2*(s15-s45)+3*s34^2*(-3*s15+s45)+
s15*s34*(16*s15+5*s45)))/(6*s12^2*s23^2*(s12-s34)^2)-
(6*s34^3-s15*s45^2+4*s34*s45*(s15+s45)+
s34^2*(13*s15+10*s45))/(4*s12^2*s23^2*(s12-s34-s45)))*tr5,
-79/8+s15/(6*s12)-s15^2/(6*s12*(s12+s15-s34))-s12/(6*s34)+
(s15*(-s12+s15))/(8*(-s15+s34)^2)+(-3*s12+62*s15)/
(24*(-s15+s34))-(7*s15^2)/(3*(s12+s15-s34)*(-s15+s34))+
(5*(s15+s34))/(2*(s12+s15))-(s12*s15)/(-2*s15*s23+2*s23*s34)+
(s15^2*(69*s12+14*s15-138*s45))/(72*s23^2*s34)+
(s15*(5*s15-79*s45))/(72*s23*(s12-s34))-
(s15*(69*s12+14*s15-69*s45))/(36*s23*s34)+
(s15*(6*s15-15*s34-22*s45))/(36*s12*s23)+
(13*s15-4*s45)/(8*s23)-(3*s15)/(2*(-s15+s23-s45))-
(77*s15^3)/(24*s23^2*(-s15+s23-s45))+
(29*s15^2)/(6*s23*(-s15+s23-s45))+(s15^3*(46*s15-15*s34))/
(36*s12*s23^2*(-s15+s23-s45))-(8*s15^4)/(9*s23*(s12-s34)^2*
(-s15+s23-s45))+(5*s15^3)/(72*s23*(s12-s34)*
(-s15+s23-s45))+(4*s15^6)/(9*s12*s23^2*s34^2*
(-s15+s23-s45))-(4*s15^5)/(3*s12*s23*s34^2*
(-s15+s23-s45))-(4*s15^6)/(9*s23^2*(s12-s34)*s34^2*
(-s15+s23-s45))+(4*s15^5)/(3*s23*(s12-s34)*s34^2*
(-s15+s23-s45))-(47*s15^5)/(36*s12*s23^2*s34*
(-s15+s23-s45))+(s15^3*(81*s12+14*s15))/
(72*s23^2*s34*(-s15+s23-s45))-(s15^2*(81*s12+14*s15))/
(24*s23*s34*(-s15+s23-s45))+(8*s15^6)/(9*s23^2*(s12-s34)^2*s34*
(-s15+s23-s45))-(8*s15^5)/(3*s23*(s12-s34)^2*s34*
(-s15+s23-s45))+(59*s15^5)/(72*s23^2*(s12-s34)*s34*
(-s15+s23-s45))-(71*s15^4)/(72*s23*(s12-s34)*s34*
(-s15+s23-s45))+(5*s15^3*s34)/(2*(s12+s15)*s23^2*
(-s15+s23-s45))-(s12*s15^2)/(2*s23*(-s15+s34)*
(-s15+s23-s45))+(8*s15^2*(s15-s45))/(9*(s12-s34)^2*
(-s15+s23-s45))+(5*s15^2*s45)/(2*(s12+s15)*s23*
(s12+s15-s34))-(5*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)+
(4*s15^3*(-2*s15+s45))/(9*s12*s23*s34^2)-(4*s15^3*(-2*s15+s45))/
(9*s23*(s12-s34)*s34^2)+(8*s15^3*(-2*s15+s45))/
(9*s23*(s12-s34)^2*s34)+(8*s15^2*(-s15+s45))/
(9*s23*(s12-s34)^2)-(5*s15*(s15+s45))/(2*(s12+s15-s34)*
(-s15+s23-s45))-(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*
(-s15+s23-s45))-(5*s15^2*s45*(s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34))-(5*s15^2*s45*(s15+s45))/
(2*s23^2*s34*(-s12-s15+s34))+(4*s15^3*(-2*s15+s45))/
(9*s12*s34^2*(s15-s23+s45))-(4*s15^3*(-2*s15+s45))/
(9*(s12-s34)*s34^2*(s15-s23+s45))+
((81*s12+14*s15)*(-2*s15+s45))/(72*s34*(s15-s23+s45))+
(8*s15^3*(-2*s15+s45))/(9*(s12-s34)^2*s34*(s15-s23+s45))-
(7*s15^2*(s15+s45))/(3*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(s15^2*(41*s15+6*s45))/(36*s12*s23*s34)-
(s15^2*(41*s15+6*s45))/(36*s12*s34*(-s15+s23-s45))+
(s15*(-91*s15+46*s45))/(24*s23^2)+(s15^2*(12*s15+47*s45))/
(72*(s12-s34)*s34*(-s15+s23-s45))-(s15*(-5*s15+79*s45))/
(72*(s12-s34)*(s15-s23+s45))+(5*(s34*(s15-2*s45)+s15*s45))/
(2*(s12+s15)*s23)+(-12*s12*s15-6*s15^2+9*s12*s45+65*s15*s45)/
(24*(-s15+s34)*(s15-s23+s45))-(12*s15^3+47*s15^2*s45)/
(72*s12*s23*s34-72*s23*s34^2)-(10*s15^3)/(-9*s12*s15*s23+
9*s12*s23^2-9*s12*s23*s45)+(22*s15^4)/(-9*s12*s15*s23*s34+
9*s12*s23^2*s34-9*s12*s23*s34*s45)+
(s15^2*(59*s15^2-59*s15*s45-47*s45^2))/(72*s23^2*(s12-s34)*s34)+
(4*s15^3*(s15^2-s15*s45+s45^2))/(9*s12*s23^2*s34^2)-
(4*s15^3*(s15^2-s15*s45+s45^2))/(9*s23^2*(s12-s34)*s34^2)+
(8*s15^3*(s15^2-s15*s45+s45^2))/(9*s23^2*(s12-s34)^2*s34)-
(s15^2*(47*s15^2-47*s15*s45+32*s45^2))/(36*s12*s23^2*s34)+
(s15*(46*s15^2-46*s15*s45+16*s45^2+15*s34*(-s15+s45)))/
(36*s12*s23^2)-(s15*(s12*s45+s15*(s15+s45)))/
(8*(-s15+s34)^2*(s15-s23+s45))+
(8*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(9*s23^2*(s12-s34)^2)+
(5*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
(2*(s12+s15)*s23^2)+(10*s15*s45*(18*s15+19*s45)-
3*s34*(14*s15^2+51*s15*s45+37*s45^2))/(72*s23^2*(s12-s34))+
((-5*s15^2)/(2*s12^2*(s12+s15)*s23)+((-5*s12)/2+(259*s15)/72)/
(s12^2*s23)-(69*s12^2-67*s12*s15+32*s15^2)/
(72*s12^2*s23*s34)-(8*s15^2*s34)/(9*s12^2*s23*(s12-s34)^2)+
(s15*(-96*s15+79*s34))/(72*s12^2*s23*(s12-s34))+
(2*s15*s23-2*s23*s34)^(-1)+(25*s15^2*(-6*s12+7*s15))/
(72*s12^2*s23^2*(-s15+s23-s45))+(7*s15^2)/
(6*s12^2*s23*(-s15+s23-s45))+s15/(2*s23*(s15-s34)*
(-s15+s23-s45))-(s15*(81*s12^2-67*s12*s15+32*s15^2))/
(36*s12^2*s23*s34*(-s15+s23-s45))+(8*s15^4*s34)/
(9*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(16*s15^3*s34)/(9*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(-16*s15+7*s34))/(6*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(5*s15^3*s45)/(2*s12^2*(s12+s15)*s23^2*
(s12+s15-s34))-(5*s15^3*s45)/(2*s12^2*s23^2*(s12+s15-s34)*
s34)+(5*s15^2*(-s15+s45))/(2*s12^2*(s12+s15)*s23^2)-
(101*s15)/(72*s12^2*(s15-s23+s45))+
(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))-
(s15^3*(96*s15-5*s34))/(72*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))+s15/(8*(s15-s34)^2*(s15-s23+s45))+
(9*s12+56*s15)/(24*s12*(s15-s34)*(s15-s23+s45))+
(5*s15*(s15-s34))/(2*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-81*s12^2+67*s12*s15-32*s15^2)/(72*s12^2*s34*
(s15-s23+s45))-(s15^2*(81*s12^2-67*s12*s15+32*s15^2))/
(72*s12^2*s23^2*s34*(s15-s23+s45))-(8*s15^2*s34)/
(9*s12^2*(s12-s34)^2*(s15-s23+s45))+(s15*(-96*s15+79*s34))/
(72*s12^2*(s12-s34)*(s15-s23+s45))+
(8*s15*s34*(s15^2-s15*s45+s34*s45))/(9*s12^2*s23^2*
(s12-s34)^2)-(192*s12*s15-175*s15^2+42*s15*s34-
69*s12*s45+37*s15*s45+111*s34*s45)/(72*s12^2*s23^2)+
(s15*(69*s12^2+4*s15*(8*s15+37*s45)-s12*(67*s15+69*s45)))/
(72*s12^2*s23^2*s34)+(96*s15^2*(s15-s45)-
3*s34^2*(14*s15+37*s45)+s15*s34*(-5*s15+207*s45))/
(72*s12^2*s23^2*(s12-s34)))*tr5,851/144-(2*s15)/s23-
(5*s15^2)/(4*(s12+s15-s34)^2)+(149*s15)/(144*(s12+s15-s34))+
(5*s15^2)/(4*(s12+s15)*(s12+s15-s34))-(5*s34)/(2*s15)-
(5*s34)/(4*(s12+s15))+(5*s34^2)/(2*s15*(s12+s15))-
(3*(s12+s34))/(2*(-s15+s23+s34))+(5*(-s15^2+s34^2))/
(2*(s12+s15)^2)+(s15^2+s34*(s15-s45))/(2*s23*(s12-s34))+
(s15^2*(s12-5*s15-2*s45))/(8*s23^2*s34)+
(s15^2*(12*s12+37*s15-32*s34))/(8*s23^2*(-s15+s23-s45))-
(s15*(6*s12+13*s15-8*s34))/(2*s23*(-s15+s23-s45))-
s15^4/(2*s23^2*(s12-s34)*(-s15+s23-s45))+
((s12-5*s15)*s15^3)/(8*s23^2*s34*(-s15+s23-s45))+
(3*s15^2*(-s12+5*s15))/(8*s23*s34*(-s15+s23-s45))+
s15^5/(2*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(3*s15^4)/(2*s23*(s12-s34)*s34*(-s15+s23-s45))+
(5*s15^2*(-s15+s34))/((s12+s15)*s23*(-s15+s23-s45))+
(5*s15^3*s34*(-s15+s34))/(2*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(s15^2*(2*s15+s34))/(2*s23*(s12-s34)*(-s15+s23-s45))-
(3*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^2*(3*s15^2-5*s15*s34+2*s34^2))/(4*(s12+s15)*s23^2*
(-s15+s23-s45))+(3*s12*(s15-s45))/(2*(-s15+s23+s34)*
(-s15+s23-s45))-(5*s15^3*s45)/(4*(s12+s15)*s23*
(s12+s15-s34)^2)-(5*s15^3*s45)/(2*(s12+s15)^2*s23*
(s12+s15-s34))+(5*s15^2*s45)/(2*(s12+s15)*s23*
(s12+s15-s34))+(5*s15^3*s45)/(4*s23*(s12+s15-s34)^2*s34)-
(17*s15^2*s45)/(8*s23*(s12+s15-s34)*s34)-
(5*s34^2*s45)/(s12*s15*s23+s15^2*s23)+(5*s34^2*s45^2)/
(2*s15*(s12+s15)*s23^2)-(5*s34^2*s45^2)/
(2*s15*s23^2*(s12+s15-s34))-(s34^2*s45^2)/
(2*s23^2*(s12-s34)*(s12+s15-s34))+(5*s15^3*s45*(s15+s45))/
(4*(s12+s15)*s23^2*(s12+s15-s34)^2)+(5*s15^3*s45*(s15+s45))/
(2*(s12+s15)^2*s23^2*(s12+s15-s34))-(5*s15^3*s45*(s15+s45))/
(4*s23^2*(s12+s15-s34)^2*s34)-(5*s15^2*s45*(3*s15+s45))/
(4*(s12+s15)*s23^2*(s12+s15-s34))+(s15*(-s12+5*s15+s45))/
(4*s23*s34)-((s12-5*s15)*(2*s15-s45))/
(8*s34*(s15-s23+s45))+(5*s15*s34*(s15+s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(49*s15-44*s34+2*s45))/(8*s23^2)+
(s15^2*s45*(-17*s15+3*s45))/(8*s23^2*s34*(-s12-s15+s34))+
(216*s12+270*s15+203*s45)/(144*(-s15+s23-s45))+
(s15^3-(s15^2*s45)/2)/((s12-s34)*s34*(-s15+s23-s45))+
(-2*s15^3+s15^2*s45)/(2*s12*s23*s34-2*s23*s34^2)+
(180*s15^2+203*s15*s34+131*s34*s45)/(144*(s12+s15-s34)*
(-s15+s23-s45))+(s15^2*(s15^2-s15*s45+s45^2))/
(2*s23^2*(s12-s34)*s34)+(-s15^2+s34*(-s15+s45))/
(2*(s12-s34)*(-s15+s23-s45))-
(5*(-2*s34^2+s34*(s15-6*s45)+s15*(s15+s45)))/
(4*(s12+s15)*s23)-(5*(s15*s34*(s15-3*s45)+2*s15^2*s45+
s34^2*(-s15+2*s45)))/(2*(s12+s15)^2*s23)+
(-(s34*(s15+9*s45))+s15*(s15+16*s45))/(8*s23*(s12+s15-s34))+
(5*(-2*s34^2*(-s15+s45)-5*s34*(s15^2-s15*s45+s45^2)+
s15*(3*s15^2-5*s15*s45+3*s45^2)))/(4*(s12+s15)*s23^2)-
(s34^2*s45-s34*s45*(s15+3*s45)+s15*(s15^2-s15*s45+3*s45^2))/
(2*s23^2*(s12-s34))+(5*(s15^2*s45*(s15+3*s45)+
s34^2*(s15^2-s15*s45+s45^2)-s15*s34*(s15^2-s15*s45+
3*s45^2)))/(2*(s12+s15)^2*s23^2)+
(-4*s34^2*(3*s15+7*s45)-4*s15*(3*s15^2+8*s15*s45+5*s45^2)+
3*s34*(8*s15^2+21*s15*s45+13*s45^2))/
(8*s23^2*(s12+s15-s34))+
((5*s15^2*(s15-s34))/(2*s12^2*(s12+s15)^2*s23)-
(5*s15^3)/(4*s12^2*(s12+s15)*s23*(s12+s15-s34))+
(7*(s15-s34)^2)/(8*s12^2*s23*(s12+s15-s34))-
(s12^2-6*s12*s15+10*s15^2)/(8*s12^2*s23*s34)+
(5*s15^3)/(4*s12^2*s23*(s12+s15-s34)*s34)-
(5*s34)/(2*s12*s15*s23)+(5*s15*(-3*s15+2*s34))/
(4*s12^2*(s12+s15)*s23)+(21*s12-s15+11*s34)/(8*s12^2*s23)+
(-(s15*s34)+s34^2)/(s12^2*(2*s12*s23-2*s23*s34))-
(s15*(s15-s34)^2)/(2*s12^2*s23*(s12+s15-s34)*
(-s15+s23-s45))-(s15*(s12^2-6*s12*s15+10*s15^2))/
(4*s12^2*s23*s34*(-s15+s23-s45))+
(5*s15^4)/(2*s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))+
(s15*s34*(-s15+s34))/(s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(3*s15)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*(6*s12^2+13*s12*s15-3*s15^2-10*s12*s34-2*s15*s34))/
(4*s12^2*s23^2*(-s15+s23-s45))+
(-3*s12^2-4*s12*s15+s15*(4*s15+s34))/(2*s12^2*s23*
(-s15+s23-s45))-(5*s15^4*s45)/(4*s12^2*(s12+s15)*s23^2*
(s12+s15-s34)^2)-(5*s15^4*s45)/(2*s12^2*(s12+s15)^2*s23^2*
(s12+s15-s34))+(5*s15^4*s45)/(4*s12^2*s23^2*
(s12+s15-s34)^2*s34)-(5*s34^2*s45)/(2*s12^2*s15*s23^2)-
(5*s34^3*s45)/(2*s12^2*s15*s23^2*(s12+s15-s34))-
(s34^3*s45)/(2*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s15^3)/(2*s12^2*(s12+s15)*s23*(s15-s23+s45))+
(5*s15^3*(s15-2*s34))/(4*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))-(5*s15^4*(s15-s34))/(2*s12^2*(s12+s15)^2*
s23^2*(s15-s23+s45))-(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s15^5)/(4*s12^2*(s12+s15)*s23^2*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^4)/(2*s12^2*(s12+s15)*s23*
(s12+s15-s34)*(s15-s23+s45))+
3/(2*(s15-s23-s34)*(s15-s23+s45))-
(s12^2-6*s12*s15+10*s15^2)/(8*s12^2*s34*(s15-s23+s45))-
(s15^2*(s12^2-6*s12*s15+10*s15^2))/(8*s12^2*s23^2*s34*
(s15-s23+s45))+(5*s15^3)/(4*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45))+(5*s15^5)/(4*s12^2*s23^2*(s12+s15-s34)*s34*
(s15-s23+s45))-(s15^2*(s15-s34)*s34)/
(2*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(s34*(-s15+s34))/(2*s12^2*(s12-s34)*(s15-s23+s45))+
(203*(s12-s15+s34))/(144*s12^2*(s15-s23+s45))+
(131*s15^2-442*s15*s34+131*s34^2)/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^3*(s15+4*s45))/(4*s12^2*(s12+s15)*
s23^2*(s12+s15-s34))-(s15^3*(10*s15+17*s45))/
(8*s12^2*s23^2*(s12+s15-s34)*s34)-
(5*s15*(s15^2-2*s15*s34-5*s15*s45+2*s34*s45))/
(4*s12^2*(s12+s15)*s23^2)+(-18*s15^2+20*s15*s34-12*s34^2-
34*s15*s45+47*s34*s45+s12*(38*s15-32*s34+s45))/
(8*s12^2*s23^2)+(s34*(s15^2+2*s34*s45-s15*(s34+s45)))/
(2*s12^2*s23^2*(s12-s34))+
(5*s15^2*(s15^2+s34*s45-s15*(s34+2*s45)))/
(2*s12^2*(s12+s15)^2*s23^2)+
(s15*(s12^2-s12*(6*s15+s45)+s15*(10*s15+7*s45)))/
(8*s12^2*s23^2*s34)+(12*s15^3+s15*s34*(36*s34-59*s45)+
s15^2*(-36*s34+7*s45)+s34^2*(-12*s34+55*s45))/
(8*s12^2*s23^2*(s12+s15-s34)))*tr5,-79/8-(25*s15)/(12*s23)-
(35*s15^3)/(72*s12*s23*s34)-s34/(6*s12)+
(s15^2*(15*s12+46*s15-30*s45))/(36*s23^2*s34)-
(s15*(15*s12+49*s15-15*s45))/(18*s23*s34)+
(77*s15^3)/(24*s23^2*(-s15+s23-s45))-
(115*s15^2)/(24*s23*(-s15+s23-s45))-
(7*s15^3)/(36*s12*s23*(-s15+s23-s45))+(s15^3*(14*s15-81*s34))/
(72*s12*s23^2*(-s15+s23-s45))-(8*s15^4)/(9*s23*(s12-s34)^2*
(-s15+s23-s45))+(5*s15^3)/(72*s23*(s12-s34)*
(-s15+s23-s45))+(4*s15^6)/(9*s12*s23^2*s34^2*
(-s15+s23-s45))-(4*s15^5)/(3*s12*s23*s34^2*
(-s15+s23-s45))-(4*s15^6)/(9*s23^2*(s12-s34)*s34^2*
(-s15+s23-s45))+(4*s15^5)/(3*s23*(s12-s34)*s34^2*
(-s15+s23-s45))+(35*s15^3)/(72*s12*s34*(-s15+s23-s45))+
(35*s15^5)/(72*s12*s23^2*s34*(-s15+s23-s45))+
(s15^3*(15*s12+46*s15))/(36*s23^2*s34*(-s15+s23-s45))-
(35*s15^4)/(36*s12*s23*s34*(-s15+s23-s45))-
(s15^2*(5*s12+16*s15))/(4*s23*s34*(-s15+s23-s45))+
(8*s15^6)/(9*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
(8*s15^5)/(3*s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(59*s15^5)/(72*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(28*s15^4)/(9*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^2*(165*s15-106*s45))/(72*(s12-s34)*s34*(-s15+s23-s45))-
(s15^2*s34)/(2*s23*(s12-s45)*(-s15+s23-s45))+
(8*s15^2*(s15-s45))/(9*(s12-s34)^2*(-s15+s23-s45))+
s45/(6*s34)+(7*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(4*s15^3*(-2*s15+s45))/(9*s12*s23*s34^2)-(4*s15^3*(-2*s15+s45))/
(9*s23*(s12-s34)*s34^2)+(8*s15^3*(-2*s15+s45))/
(9*s23*(s12-s34)^2*s34)+(8*s15^2*(-s15+s45))/
(9*s23*(s12-s34)^2)+(4*s15^3*(-2*s15+s45))/
(9*s12*s34^2*(s15-s23+s45))-(4*s15^3*(-2*s15+s45))/
(9*(s12-s34)*s34^2*(s15-s23+s45))+(8*s15^3*(-2*s15+s45))/
(9*(s12-s34)^2*s34*(s15-s23+s45))-(5*s45*(s15+s45))/
(2*(s12-s34-s45)*(s15-s23+s45))-(7*s45^2*(s15+s45))/
(3*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-s34+s45))/(8*(s12-s45)^2)+(15*s12*s15^2)/
(2*s23*(-s15+s23-s45)*(s34+s45))-(5*s15^2*s45)/
(s23^2*(s34+s45))+(5*s15*s45)/(2*s23*(s34+s45))+
(5*(s12+s45))/(2*(s34+s45))+(5*s15*s45^2*(s15+s45))/
(2*s12*s23^2*(s34+s45))+(5*s12*s15^3)/(2*s23^2*(s15-s23+s45)*
(s34+s45))-(5*s12*(-2*s15+s45))/(2*(s15-s23+s45)*
(s34+s45))-s45^2/(6*s34*(-s12+s34+s45))+
(s45^2*(s15+s45))/(6*s34*(s15-s23+s45)*(-s12+s34+s45))+
(38*s15+3*s45)/(24*(-s15+s23-s45))+(s15*(57*s15+10*s45))/
(12*s23^2)+(-3*s34+62*s45)/(24*(s12-s45))-
(s15*(5*s15+74*s45))/(72*(s12-s34)*(-s15+s23-s45))+
(5*s15^2+74*s15*s45)/(72*s12*s23-72*s23*s34)+
(-165*s15^3+106*s15^2*s45)/(72*s12*s23*s34-72*s23*s34^2)-
(s15*s34)/(2*s12*s23-2*s23*s45)-(5*s15*s45^2)/
(2*s12*s23*s34+2*s12*s23*s45)+(-81*s15*s34+124*s15*s45+
24*s34*s45)/(72*s12*s23)+(s15^2*(35*s15^2-35*s15*s45-76*s45^2))/
(72*s12*s23^2*s34)+(-3*s15*s34+65*s15*s45-6*s45^2)/
(24*(s12-s45)*(s15-s23+s45))+
(4*s15^3*(s15^2-s15*s45+s45^2))/(9*s12*s23^2*s34^2)-
(4*s15^3*(s15^2-s15*s45+s45^2))/(9*s23^2*(s12-s34)*s34^2)+
(8*s15^3*(s15^2-s15*s45+s45^2))/(9*s23^2*(s12-s34)^2*s34)-
(s45*(s15*s34+s15*s45+s45^2))/(8*(s12-s45)^2*(s15-s23+s45))+
(s15^2*(59*s15^2-59*s15*s45+106*s45^2))/(72*s23^2*(s12-s34)*
s34)+(98*s15^2-52*s15*s45+6*s45^2-15*s12*(-2*s15+s45))/
(36*s34*(-s15+s23-s45))+
(8*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(9*s23^2*(s12-s34)^2)+
(2*s15*(7*s15^2-7*s15*s45-62*s45^2)-
3*s34*(27*s15^2-27*s15*s45+4*s45^2))/(72*s12*s23^2)+
(-2*s15*s45*(63*s15+58*s45)+3*s34*(37*s15^2+51*s15*s45+
14*s45^2))/(72*s23^2*(s12-s34))+
((6*s12-55*s15)/(36*s12^2*s23)-(15*s12^2+37*s12*s15+16*s15^2)/
(36*s12^2*s23*s34)-(8*s15^2*s34)/(9*s12^2*s23*(s12-s34)^2)-
(s15*(48*s15+37*s34))/(36*s12^2*s23*(s12-s34))+
(s15*(15*s12+16*s15)*(s12+s15-s45))/(36*s12^2*s23^2*s34)+
((81*s12-5*s15)*s15^2)/(72*s12^2*s23^2*(-s15+s23-s45))+
((12*s12-35*s15)*s15)/(24*s12^2*s23*(-s15+s23-s45))-
(s15*(15*s12^2+34*s12*s15+16*s15^2))/(18*s12^2*s23*s34*
(-s15+s23-s45))+(8*s15^4*s34)/(9*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(16*s15^3*s34)/(9*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(64*s15+23*s34))/
(24*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
s15^3/(2*s12^2*s23*(s12-s45)*(-s15+s23-s45))-
(s15^3*(96*s15-5*s34))/(72*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(s15^2*(15*s12^2+31*s12*s15+16*s15^2))/
(36*s12^2*s23^2*s34*(s15-s23+s45))-(8*s15^2*s34)/
(9*s12^2*(s12-s34)^2*(s15-s23+s45))-(s15*(48*s15+37*s34))/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
s45^3/(8*s12^2*(s12-s45)^2*(s15-s23+s45))+
(7*s45^3)/(3*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(5*s15)/(s23*(-s15+s23-s45)*(s34+s45))-
(5*s15*s45)/(2*s12*s23^2*(s34+s45))+
5/(2*(s15-s23+s45)*(s34+s45))+(5*s15^2)/
(2*s23^2*(s15-s23+s45)*(s34+s45))-
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(5*s45*(s34+2*s45))/(2*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2-s15*s45)/(2*s12^3*s23-2*s12^2*s23*s45)+
(8*s15*s34*(s15^2-s15*s45+s34*s45))/(9*s12^2*s23^2*
(s12-s34)^2)+(4*s15^2-4*s15*s45+3*s45^2)/
(8*s12^2*(s12-s45)*(s15-s23+s45))+
(-15*s12^2-37*s12*s15-16*s15^2+6*s12*s45+6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))+(9*s12+22*(-5*s15+9*s45))/
(72*s12^2*(s15-s23+s45))+(-5*s15*(s15+2*s45)+
6*s12*(32*s15+5*s45)+3*s34*(37*s15+14*s45))/
(72*s12^2*s23^2)+(96*s15^2*(s15-s45)+
3*s34^2*(37*s15+14*s45)+s15*s34*(-5*s15+54*s45))/
(72*s12^2*s23^2*(s12-s34)))*tr5,
-5/72+((31*s15)/4+3*s34)/s23+(s15*(-18*s15+11*s34))/s23^2-
s15^2/(s12*s23-s23*s34)-s15^3/(s12^2*s23-s12*s23*s34)-
(s15*(s34-7*s45))/(4*s12*s23)+(s15^3*(s15-s45))/
(s12*s23^2*(s12-s34))+(8*s12*s15+(55*s15^2)/4)/
(s23*(-s15+s23-s45))-(s15^2*(32*s12+37*s15-12*s34))/
(4*s23^2*(-s15+s23-s45))+
s15^2/((s12-s34)*(-s15+s23-s45))+
s15^3/(s12*(s12-s34)*(-s15+s23-s45))+
s15^4/(s23^2*(s12-s34)*(-s15+s23-s45))+
s15^5/(s12*s23^2*(s12-s34)*(-s15+s23-s45))-
(2*s15^4)/(s12*s23*(s12-s34)*(-s15+s23-s45))-
(s15^2*(2*s15+s34))/(s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*(5*s15+s34))/(4*s12*s23^2*(-s15+s23-s45))-
(3*s15^2*s34)/(s23*(s12+s23-s45)*(-s15+s23-s45))+
(3*(s23-s34-s45))/(s12+s23-s45)-(5*s12)/s45+
(s15^2*s34^2)/(s23^2*(s12-s34)*s45)+(5*s15^2*(s12+s34))/
(s23^2*s45)-(149*s45)/(72*(s12-s34-s45))+
(3*s34*(-s15+s45))/(s23*(s12+s23-s45))-
(5*s12*s15^3*(s12+s15))/(s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(5*s12*s15^2*(3*s12+4*s15))/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(5*s15*s45^3)/(2*s12*s23*(s34+s45)^2)+(5*s15*s45^3)/
(2*s23*(s12-s34-s45)*(s34+s45)^2)-(5*s15*s45^3*(s15+s45))/
(2*s12*s23^2*(s34+s45)^2)-(5*s15*s45^3*(s15+s45))/
(2*s23^2*(s12-s34-s45)*(s34+s45)^2)-(5*s12)/(2*(s34+s45))-
(5*s15*(4*s12^2+11*s12*s15+8*s15^2))/(2*s23*(-s15+s23-s45)*
(s34+s45))+(5*s12^2)/(s45*(s34+s45))+
(5*s12^2*s15^2)/(s23^2*s45*(s34+s45))-
(5*s45^2)/(2*(s12-s34-s45)*(s34+s45))-
(3*s15*s45^2)/(4*s23*(s12-s34-s45)*(s34+s45))+
(5*s15*(-5*s15+s45))/(2*s23*(s34+s45))+(13*s15*s45^2*(s15+s45))/
(4*s23^2*(s12-s34-s45)*(s34+s45))-
(5*s15^2*(2*s12^2+5*s12*s15+3*s15^2))/(2*s23^2*(s15-s23+s45)*
(s34+s45))-(5*s45^2)/(2*(-s12+s34+s45)^2)+
(5*s45*(s15+s45)*(s34+s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(4*s15^2*s34^2)/
(s23^2*s45*(-s12+s34+s45))+(s15*s45^2*(-3*s15+17*s45))/
(4*s12*s23^2*(s34+s45))+(324*s15+203*s45)/
(72*(s15-s23+s45))+(5*s15^3)/(-4*s12*s15*s23+4*s12*s23^2-
4*s12*s23*s45)-(17*s15*s45^2)/(4*s12*s23*s34+4*s12*s23*s45)+
(9*s15*s34-7*s15*s45+s34*s45)/(4*s12*s23-4*s23*s34-4*s23*s45)+
(5*(s12^2-s45^2))/(s34+s45)^2+
(5*s12*(2*s12*s15+3*s15^2-s12*s45-2*s15*s45+s45^2))/
((s15-s23+s45)*(s34+s45)^2)-
(s15*(5*s15^2+s34*(s15-s45)-5*s15*s45+7*s45^2))/(4*s12*s23^2)+
(131*s15*s34+311*s15*s45+203*s34*s45+563*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
((15*s15^3)/2-5*s15*s45^2)/(s23^2*(s34+s45))-
(10*s12^2*s15)/(s23*s34*s45+s23*s45^2)+
(5*s15*(-(s12*s15^2)-2*s12*s15*s45+3*s15*s45^2+s45^3))/
(s23^2*(s34+s45)^2)+(5*(-2*s12^2-5*s15^2+2*s15*s45+s45^2+
s12*(-6*s15+s45)))/(2*(s15-s23+s45)*(s34+s45))+
(5*s15*(-2*s45^2+s12*(3*s15+s45)))/(s23*(s34+s45)^2)+
(s15*(s34^2-s34*(3*s15+s45)+s15*(s15+2*s45)))/
(s23^2*(s12-s34))+(-7*s15*s34*(s15+s45)-
3*s15*s45*(s15+s45)+4*s34^2*(7*s15+3*s45))/
(4*s23^2*(s12-s34-s45))+
(-3/s12^2+(s15*(s15-s34)*s34)/(s12^2*s23^2*(s12-s34))+
(3*(s15+s23-2*s45))/(s12^2*(s12+s23-s45))-
(s15^2*s34)/(s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15*(-2*s12+3*s15+s34))/(s12^2*s23*(-s15+s23-s45))+
(s15*(-12*s12^2+5*s12*s15+4*s15*(s15+s34)))/
(4*s12^2*s23^2*(-s15+s23-s45))+(3*s15^3)/
(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15*s34^3)/(s12^2*s23^2*(s12-s34)*s45)+
(5*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)-
(s15^2*s34*(s15+s34))/(s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(s12-8*s15-11*s34+s45)/(4*s12^2*s23)+
(10*s15)/(s23*(s34+s45)^2)-(5*s15^2*(s12+s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+(5*s15*(2*s12+3*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)+(5*(s12+2*s15-s45))/
((s15-s23+s45)*(s34+s45)^2)-
(5*(2*s12^2+4*s12*s15+s15^2))/(2*s12*s23*(-s15+s23-s45)*
(s34+s45))+(5*s12*s15)/(s23^2*s45*(s34+s45))-
(5*s15*(2*s12^2+3*s12*s15+s15^2))/(2*s12*s23^2*(s15-s23+s45)*
(s34+s45))-(5*(s12+s45))/(2*s12*(s15-s23+s45)*
(s34+s45))-(5*s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(s15-s34)^2)/
(s12^2*s23*(-s15+s23-s45)*(-s12+s34+s45))-
(4*s15*s34^3)/(s12^2*s23^2*s45*(-s12+s34+s45))-
(203*s12-72*s15+203*s34+563*s45)/(72*s12^2*(s15-s23+s45))+
(5*s15*(s12*(s15-s45)+s45^2))/(2*s12^2*s23^2*(s34+s45))+
(3*(s15^2-s15*s45+s45^2))/(s12^2*s23*(s12+s23-s45))-
(5*s12)/(s23*s34*s45+s23*s45^2)+(5*s15*(s45^2-s12*(s15+s45)))/
(s12*s23^2*(s34+s45)^2)+(s15^2+s12*((-5*s15)/2+3*s34)+
(5*s15*(s34-2*s45))/4+3*s34*(s34+s45))/(s12^2*s23^2)+
(s34*(s15*(25*s34-s45)+12*(s34+s45)^2))/(4*s12^2*s23^2*
(s12-s34-s45))-(72*s15^2+203*s34^2+946*s34*s45+
743*s45^2-72*s15*(2*s34+s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-4*s15^2-11*(s34+s45)^2+
4*s15*(2*s34+s45))/(4*s12^2*s23*(s12-s34-s45)))*tr5,
-793/72-(149*s15^2)/(24*s23^2)-(13*s15)/(6*s23)+
(5*s15^2)/(2*(s12+s15-s34)^2)-(167*s15)/(72*(s12+s15-s34))-
(5*s15^2)/(2*(s12+s15)*(s12+s15-s34))+
(23*s15^3)/(12*s23^2*s34)-(23*s15^2)/(6*s23*s34)+
(7*s15^3)/(12*s12*s23*s34)+(5*s34)/(2*(s12+s15))+
(5*s15*(s15+s34))/(s12+s15)^2+(s15^2*(3*s15-5*s45))/
(12*s23*(s12-s34)*s34)+(s15^3*(2*s15-s45))/
(6*s23*(s12-s34)*s34^2)-(103*s15^3)/
(24*s23^2*(-s15+s23-s45))+(107*s15^2)/
(24*s23*(-s15+s23-s45))+(10*s15^3)/((s12+s15)*s23*
(-s15+s23-s45))+(s15^3*(8*s15-3*s34))/
(12*s12*s23^2*(-s15+s23-s45))-(14*s15^6)/(9*s23^2*(s12-s34)^3*
(-s15+s23-s45))-(299*s15^5)/(72*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(167*s15^4)/(36*s23^2*(s12-s34)*
(-s15+s23-s45))+s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(7*s15^3)/(12*s12*s34*(-s15+s23-s45))+
(23*s15^4)/(12*s23^2*s34*(-s15+s23-s45))-
(7*s15^5)/(12*s12*s23^2*s34*(-s15+s23-s45))+
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(6*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
s15^4/(12*s23*(s12-s34)*s34*(-s15+s23-s45))+
(5*s15^4*s34)/((s12+s15)^2*s23^2*(-s15+s23-s45))+
(5*s15^3*(-3*s15+s34))/(2*(s12+s15)*s23^2*(-s15+s23-s45))+
(14*s15^4*(3*s15+s34))/(9*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^2*(526*s15+147*s34))/(72*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*(739*s15+187*s34))/(72*s23*(s12-s34)^2*(-s15+s23-s45))+
(5*s15^3*s45)/(2*(s12+s15)*s23*(s12+s15-s34)^2)+
(5*s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))-
(5*s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))-
(5*s15^3*s45)/(2*s23*(s12+s15-s34)^2*s34)+
(17*s15^2*s45)/(4*s23*(s12+s15-s34)*s34)+
(s15^2*(17*s15-3*s45)*s45)/(4*s23^2*s34*(-s12-s15+s34))-
(15*s34^2*s45^2)/(4*s23^2*(s12-s34)*(s12+s15-s34))+
(s15^3*(-2*s15+s45))/(6*s12*s23*s34^2)+(s15^3*(-2*s15+s45))/
(3*s23*(s12-s34)^2*s34)-(5*s15^3*s45*(s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34)^2)-(5*s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))+(5*s15^3*s45*(s15+s45))/
(2*s23^2*(s12+s15-s34)^2*s34)+(5*s15^2*s45*(3*s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34))+(s15^3*(-2*s15+s45))/
(6*s12*s34^2*(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(6*(s12-s34)*s34^2*(s15-s23+s45))+(23*s15*(-2*s15+s45))/
(12*s34*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(3*(s12-s34)^2*s34*(s15-s23+s45))-(5*s15*s34*(s15+s45))/
(2*(s12+s15-s34)^2*(s15-s23+s45))-(s15*(3*s34+2*s45))/
(12*s12*s23)-(s15^2*(-3*s15+5*s45))/(12*(s12-s34)*s34*
(s15-s23+s45))-(6*s15+95*s45)/(36*(-s15+s23-s45))+
(5*s15*(s34*(s15-2*s45)+s15*s45))/((s12+s15)^2*s23)-
(2*s15^3)/(-3*s12*s15*s23+3*s12*s23^2-3*s12*s23*s45)+
(s15*(440*s15^2+187*s15*s34-141*s15*s45-53*s34*s45))/
(72*s23*(s12-s34)^2)+(s15^2-s15*s34-14*s15*s45+7*s34*s45)/
(4*s12*s23+4*s15*s23-4*s23*s34)+
(s15*(-440*s15^2-187*s15*s34+141*s15*s45+53*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))-
(180*s15^2+203*s15*s34+131*s34*s45)/(72*(s12+s15-s34)*
(-s15+s23-s45))-(-64*s15^2+s15*s34-80*s15*s45+
272*s34*s45)/(24*s12*s23-24*s23*s34)-
(23*s15^3)/(-4*s15*s23*s34+4*s23^2*s34-4*s23*s34*s45)+
(7*s15^4)/(-6*s12*s15*s23*s34+6*s12*s23^2*s34-6*s12*s23*s34*s45)+
(s15^2*(2*s15^2-2*s15*s45-5*s45^2))/(12*s23^2*(s12-s34)*s34)+
(s15^3*(s15^2-s15*s45+s45^2))/(6*s12*s23^2*s34^2)-
(s15^3*(s15^2-s15*s45+s45^2))/(6*s23^2*(s12-s34)*s34^2)+
(s15^3*(s15^2-s15*s45+s45^2))/(3*s23^2*(s12-s34)^2*s34)-
(s15^2*(7*s15^2-7*s15*s45+4*s45^2))/(12*s12*s23^2*s34)-
(14*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)+(14*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(9*(s12-s34)^3*(-s15+s23-s45))+
(s15*(2*(-2*s15+s45)^2+3*s34*(-s15+s45)))/(12*s12*s23^2)+
(5*(s34*(s15-2*s45)+s15*(s15+s45)))/(2*(s12+s15)*s23)+
(s34*(s15-59*s45)+12*s15*(-16*s15+3*s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(14*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(9*s23^2*(s12-s34)^3)+
(5*s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
((s12+s15)^2*s23^2)+(-5*s15*(3*s15^2-3*s15*s45+s45^2)+
5*s34*(s15^2-s15*s45+s45^2))/(2*(s12+s15)*s23^2)+
(2*s15*s34*s45*(-178*s15+9*s45)+s15^2*(-299*s15^2+299*s15*s45-
45*s45^2)+3*s34^2*(26*s15^2+27*s15*s45+s45^2))/
(72*s23^2*(s12-s34)^2)+(s34^2*(11*s15+26*s45)+
s15*(11*s15^2+30*s15*s45+19*s45^2)-
s34*(22*s15^2+59*s15*s45+37*s45^2))/(4*s23^2*(s12+s15-s34))+
(-9*s34^2*(11*s15+26*s45)+s15*(-167*s15^2+69*s15*s45-
87*s45^2)+3*s34*(23*s15^2+55*s15*s45+81*s45^2))/
(36*s23^2*(s12-s34))+((-5*s15^3)/(s12^2*(s12+s15)^2*s23)+
(15*s15^2)/(2*s12^2*(s12+s15)*s23)+(5*s15^3)/
(2*s12^2*(s12+s15)*s23*(s12+s15-s34))-
(2*(s15-s34)^2)/(s12^2*s23*(s12+s15-s34))+
(s15*(-23*s12+28*s15))/(12*s12^2*s23*s34)-
(5*s15^3)/(2*s12^2*s23*(s12+s15-s34)*s34)+
(14*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+
(s15*s34*(200*s15+53*s34))/(72*s12^2*s23*(s12-s34)^2)-
(603*s12-59*s15+423*s34)/(72*s12^2*s23)+
(76*s15^2+148*s15*s34-279*s34^2)/(72*s12^3*s23-
72*s12^2*s23*s34)+(s15^2*(23*s12-28*s15-23*s45))/
(12*s12^2*s23^2*s34)+(15*s15^2*(s15-s45))/(2*s12^2*(s12+s15)*
s23^2)+(s15*(s15-s34)^2)/(s12^2*s23*(s12+s15-s34)*
(-s15+s23-s45))+(s15^2*(-23*s12+28*s15))/
(6*s12^2*s23*s34*(-s15+s23-s45))-
(5*s15^4)/(s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))+
(28*s15^3*s34^2)/(9*s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(14*s15^4*s34^2)/(9*s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))+
(s15*(2*s12+37*s15+2*s34))/(12*s12^2*s23*(-s15+s23-s45))+
(10*s15^2*s34*(5*s15+3*s34))/(9*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(309*s12+379*s15+147*s34))/
(72*s12^2*s23^2*(-s15+s23-s45))-
(s15^3*s34*(200*s15+187*s34))/(72*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(s15*(76*s15^2+267*s15*s34-30*s34^2))/
(36*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(5*s15^4*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(5*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(5*s15^4*s45)/(2*s12^2*s23^2*(s12+s15-s34)^2*s34)-
(15*s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s15^3*(-s15+s45))/(s12^2*(s12+s15)^2*s23^2)+
(5*s15^5)/(s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))-
(15*s15^4)/(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))+
(-95*s12+113*s15-95*s34)/(36*s12^2*(s15-s23+s45))+
(5*s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(5*s15^5)/(2*s12^2*(s12+s15)*s23^2*
(s12+s15-s34)*(s15-s23+s45))-
(5*s15^4)/(s12^2*(s12+s15)*s23*(s12+s15-s34)*
(s15-s23+s45))+(s15*(-23*s12+28*s15))/
(12*s12^2*s34*(s15-s23+s45))-((23*s12-28*s15)*s15^3)/
(12*s12^2*s23^2*s34*(s15-s23+s45))-
(5*s15^3)/(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
(5*s15^5)/(2*s12^2*s23^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(14*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(200*s15+53*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))+(-131*s15^2+442*s15*s34-131*s34^2)/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(76*s15^2+148*s15*s34-59*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(s15^2*(76*s15^2+386*s15*s34+147*s34^2))/
(72*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(5*s15^3*(s15+4*s45))/(2*s12^2*(s12+s15)*s23^2*
(s12+s15-s34))+(s15^3*(10*s15+17*s45))/
(4*s12^2*s23^2*(s12+s15-s34)*s34)+
(14*s15*s34^2*(s15^2-s15*s45+s34*s45))/(9*s12^2*s23^2*
(-s12+s34)^3)-(447*s12*s15+181*s15^2+405*s15*s34-
585*s15*s45+447*s34*s45)/(72*s12^2*s23^2)+
(-11*s15^3+s34^2*(11*s34-52*s45)+s15^2*(33*s34-6*s45)+
s15*s34*(-33*s34+56*s45))/(4*s12^2*s23^2*(s12+s15-s34))+
(-198*s34^3+76*s15^2*(-s15+s45)-2*s15*s34*(193*s15+14*s45)+
3*s34^2*(23*s15+74*s45))/(72*s12^2*s23^2*(s12-s34))+
(s34*(200*s15^2*(-s15+s45)+3*s34^2*(26*s15+s45)-
s15*s34*(187*s15+203*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
-67/24+(5*s15)/(4*s23)+(3*s15-2*s34)/(4*(s12+s15))+
s15^2/(8*(s12+s15-s34)^2)-(19*s15)/(12*(s12+s15-s34))+
(5*s34)/(2*s15)+(5*(s15-s34)*s34)/(4*(s12+s15)^2)-
(5*s34^2)/(2*s15*(s12+s15))-(5*s15*s34*(s15+s34))/
(2*(s12+s15)^3)+(s15*(-13*s15+44*s34))/(8*s23^2)+
(s15*(s34*(s15-s45)+s15*(2*s15-s45)))/(2*s23*(s12-s34)^2)-
(3*s34)/(2*(s12+s23-s45))+(3*s15^2*s34)/(2*(s12+s15)*s23*
(s12+s23-s45))-(3*s15^3*s34^2)/(2*(s12+s15)^2*s23^2*
(s12+s23-s45))+(9*s15^2*s34^2)/(2*(s12+s15)*s23^2*
(s12+s23-s45))-(5*s15^2)/(2*(s12+s15)*(-s15+s23-s45))-
(s15^2*(3*s12+2*s15-8*s34))/(2*s23^2*(-s15+s23-s45))-
s15^5/(2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
s15^4/(4*s23^2*(s12-s34)*(-s15+s23-s45))-
(5*s15^3*s34)/((s12+s15)^2*s23*(-s15+s23-s45))-
(5*s15^4*s34^2)/(2*(s12+s15)^3*s23^2*(-s15+s23-s45))+
(s15^3*(3*s15+s34))/(2*s23*(s12-s34)^2*(-s15+s23-s45))+
(5*s15^2*(4*s15+s34))/(4*(s12+s15)*s23*(-s15+s23-s45))+
(s15^3*s34*(20*s15+s34))/(4*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(3*s12*s15+(5*s15^2)/4-4*s15*s34)/(s23*(-s15+s23-s45))+
(s15^3-(s15^2*s34)/4)/(s23*(s12-s34)*(-s15+s23-s45))-
(s15^2*(5*s15^2+s15*s34+5*s34^2))/(2*(s12+s15)*s23^2*
(-s15+s23-s45))-(3*s34*(s15+s34-s45))/
(2*s23*(s12+s23-s45))+(5*s34^2*s45)/(s12*s15*s23+s15^2*s23)-
(5*s34^2*s45^2)/(2*s15*(s12+s15)*s23^2)+(5*s34^2*s45^2)/
(2*s15*s23^2*(s12+s15-s34))+(3*s34^2*s45^2)/
(2*s23^2*(s12-s34)*(s12+s15-s34))+(3*s34^2*(-2*s15+s45))/
(2*s23^2*(s12+s23-s45))+(s15*(-s15+s34)*(s15+s45))/
(4*s23*(s12+s15-s34)^2)+((-s15+s34)^2*(s15+s45)^2)/
(8*s23^2*(s12+s15-s34)^2)+(11*s34*(s15+s45))/
(6*(s12+s15-s34)*(s15-s23+s45))-(s15*(-3*s15+s34+2*s45))/
(4*(s12-s34)*(s15-s23+s45))-(18*s12+3*s15+22*s45)/
(12*(-s15+s23-s45))+(-3*s15^2+4*s15*s34-5*s15*s45+
6*s34*s45)/(4*s12*s23+4*s15*s23-4*s23*s34)+
(3*s15^2-s15*s34-2*s15*s45+10*s34*s45)/(4*s12*s23-4*s23*s34)-
(5*(s34^2*(s15-2*s45)+s15^2*s45+3*s15*s34*s45))/
(4*(s12+s15)^2*s23)+(s15*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(2*(s12-s34)^2*(-s15+s23-s45))+
(5*s15*(s15^2*s45-s15*s34*s45+s34^2*(-s15+2*s45)))/
(2*(s12+s15)^3*s23)+(-4*s34^2+9*s34*(s15-2*s45)+
2*s15*(5*s15+4*s45))/(4*(s12+s15)*s23)-
(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2))/(2*s23^2*(s12-s34)^2)-
(5*s15*(-2*s15*s34*s45^2+s15^2*s45*(s15+s45)+
s34^2*(s15^2-s15*s45+s45^2)))/(2*(s12+s15)^3*s23^2)-
(5*(s15^2*s45*(-3*s15+s45)-2*s15*s34*(2*s15^2-2*s15*s45+
s45^2)+s34^2*(s15^2-s15*s45+s45^2)))/
(4*(s12+s15)^2*s23^2)+(3*s34^2*(s15+3*s45)-
2*s34*s45*(5*s15+6*s45)+s15*(-s15^2+s15*s45+6*s45^2))/
(4*s23^2*(s12-s34))+(s34^2*(3*s15+7*s45)+
2*s15*(s15^2+3*s15*s45+2*s45^2)-s34*(5*s15^2+13*s15*s45+
8*s45^2))/(4*s23^2*(s12+s15-s34))+
(s34^2*(s15+2*s45)-s15*(5*s15^2+3*s15*s45+5*s45^2)+
s34*(-s15^2+s15*s45+10*s45^2))/(2*(s12+s15)*s23^2)+
(((-3*s12)/8+s15-(19*s34)/8)/(s12^2*s23)+(s15*(s15-s34)^2)/
(8*s12^2*s23*(s12+s15-s34)^2)+(5*s34)/(2*s12*s15*s23)+
(5*s15^3*s34)/(2*s12^2*(s12+s15)^3*s23)-(15*s15^2*s34)/
(4*s12^2*(s12+s15)^2*s23)+(s15*s34^2)/(2*s12^2*s23*
(s12-s34)^2)+(s15*(-3*s15+10*s34))/(4*s12^2*(s12+s15)*
s23)+(s15*s34)/(s12^2*(s12*s23-s23*s34))+
(s15^2-4*s15*s34+3*s34^2)/(8*s12^2*s23*(s12+s15-s34))+
(3*s34)/(2*s12^2*(s12+s23-s45))+(3*s15^4*s34)/
(2*s12^2*(s12+s15)^2*s23^2*(s12+s23-s45))-
(6*s15^3*s34)/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(3*s34*(s15-s45))/(s12^2*s23*(s12+s23-s45))-
(s15^3*s34^2)/(2*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*s34^2)/(s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*s34*(-8*s15+s34))/(4*s12^2*s23*(s12-s34)*
(-s15+s23-s45))-(s15*(6*s12^2-2*s12*(s15+5*s34)+
s15*(13*s15+10*s34)))/(4*s12^2*s23^2*(-s15+s23-s45))+
(5*s34^2*s45)/(2*s12^2*s15*s23^2)+(5*s34^3*s45)/
(2*s12^2*s15*s23^2*(s12+s15-s34))+(3*s34^3*s45)/
(2*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
((-s15+s34)^3*(s15+s45))/(8*s12^2*s23^2*(s12+s15-s34)^2)-
(5*s15^4)/(2*s12^2*(s12+s15)^2*s23*(s15-s23+s45))+
(6*s15^3)/(s12^2*(s12+s15)*s23*(s15-s23+s45))+
(-11*s12+14*s15-11*s34)/(6*s12^2*(s15-s23+s45))-
(11*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(5*s15^5*s34)/(2*s12^2*(s12+s15)^3*s23^2*(s15-s23+s45))+
(s15*s34)/(s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34^2)/(2*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2*s34*(-4*s15+s34))/(4*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))+(s15^4*(10*s15+21*s34))/
(4*s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))-
(s15^3*(21*s15+22*s34))/(4*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(-6*s12^2+5*s12*s15+s15*(-18*s15+s34))/
(4*s12^2*s23*(s15-s23+s45))+
(s15*(21*s15^2+4*s15*s34+10*s15*s45-10*s34*s45))/
(4*s12^2*(s12+s15)*s23^2)-(s34^2*(s15^2-s15*s45+s34*s45))/
(2*s12^2*s23^2*(s12-s34)^2)-(s12*s15+22*s15^2-32*s12*s34+
30*s15*s34-12*s34^2-s15*s45+9*s34*s45)/(8*s12^2*s23^2)+
(3*s34*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45))+(s34*(3*s34^2+s34*(s15-10*s45)+
4*s15*(-s15+s45)))/(4*s12^2*s23^2*(s12-s34))+
(5*s15^3*(-(s34*s45)+s15*(s34+s45)))/(2*s12^2*(s12+s15)^3*
s23^2)-(5*s15^2*(2*s15^2-3*s34*s45+3*s15*(s34+s45)))/
(4*s12^2*(s12+s15)^2*s23^2)+(6*s34^3-3*s15^2*(s15+2*s45)+
4*s15*s34*(3*s15+5*s45)-s34^2*(15*s15+22*s45))/
(8*s12^2*s23^2*(s12+s15-s34)))*tr5,97/8-(41*s15)/(12*s23)+
(5*s15^3)/(12*s12*s23*s34)+(s15^2*(9*s15-7*s45))/
(12*s23*(s12-s34)*s34)-(s15^2*(3*s12+8*s15-6*s45))/
(12*s23^2*s34)+(s15*(3*s12+8*s15-3*s45))/(6*s23*s34)+
(s15^3*(2*s15-s45))/(6*s12*s23*s34^2)+(s15^3*(2*s15-s45))/
(3*s23*(s12-s34)^2*s34)-(103*s15^3)/
(24*s23^2*(-s15+s23-s45))-(23*s15^4)/(12*s12*s23^2*
(-s15+s23-s45))+(251*s15^2)/(24*s23*(-s15+s23-s45))+
(23*s15^3)/(12*s12*s23*(-s15+s23-s45))-
(14*s15^6)/(9*s23^2*(s12-s34)^3*(-s15+s23-s45))-
(299*s15^5)/(72*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(167*s15^4)/(36*s23^2*(s12-s34)*(-s15+s23-s45))-
s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))+
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))+
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(5*s15^3)/(12*s12*s34*(-s15+s23-s45))-
(5*s15^5)/(12*s12*s23^2*s34*(-s15+s23-s45))-
(s15^3*(3*s12+8*s15))/(12*s23^2*s34*(-s15+s23-s45))-
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(6*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(11*s15^4)/(12*s23*(s12-s34)*s34*(-s15+s23-s45))+
(14*s15^4*(3*s15+s34))/(9*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^2*(997*s15+147*s34))/(72*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*(868*s15+187*s34))/(72*s23*(s12-s34)^2*(-s15+s23-s45))+
(15*s15^2*s34^2)/(4*s23^2*(s12-s34)*(s12-s34-s45))+
(23*s15*s45)/(12*s12*s23)-(167*s45)/(72*(s12-s34-s45))+
(s15^3*(-2*s15+s45))/(6*s23*(s12-s34)*s34^2)-
(s15^3*(-2*s15+s45))/(6*s12*s34^2*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(6*(s12-s34)*s34^2*(s15-s23+s45))-
((3*s12+8*s15)*(-2*s15+s45))/(12*s34*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(3*(s12-s34)^2*s34*(s15-s23+s45))-
(5*s12*s15^4)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(20*s12*s15^3)/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(5*s15*s45^3)/(2*s12*s23*(s34+s45)^2)+(5*s15*s45^3)/
(2*s23*(s12-s34-s45)*(s34+s45)^2)-(5*s45*(s12+s45))/
(s34+s45)^2-(5*s15*s45^3*(s15+s45))/(2*s12*s23^2*
(s34+s45)^2)-(5*s15*s45^3*(s15+s45))/(2*s23^2*(s12-s34-s45)*
(s34+s45)^2)-(5*s12)/(2*(s34+s45))+(5*s15^2*(3*s15-2*s45))/
(2*s23^2*(s34+s45))-(5*s15^2*(3*s12+8*s15))/
(2*s23*(-s15+s23-s45)*(s34+s45))-
(5*s45^2)/(2*(s12-s34-s45)*(s34+s45))-
(3*s15*s45^2)/(4*s23*(s12-s34-s45)*(s34+s45))+
(5*s15*(-5*s15+s45))/(2*s23*(s34+s45))+(13*s15*s45^2*(s15+s45))/
(4*s23^2*(s12-s34-s45)*(s34+s45))-(5*s15^3*(s12+3*s15))/
(2*s23^2*(s15-s23+s45)*(s34+s45))-
(5*s45^2)/(2*(-s12+s34+s45)^2)+(5*s45*(s15+s45)*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)-(s15*(37*s15+6*s45))/
(12*s23^2)-(s15^2*(-9*s15+7*s45))/(12*(s12-s34)*s34*
(s15-s23+s45))+(s15*s45^2*(-3*s15+17*s45))/
(4*s12*s23^2*(s34+s45))-(444*s15+55*s45)/
(72*(-s15+s23-s45))-(17*s15*s45^2)/(4*s12*s23*s34+
4*s12*s23*s45)+(s15*(569*s15^2+187*s15*s34-270*s15*s45-
134*s34*s45))/(72*s23*(s12-s34)^2)-
(-7*s15*s34+7*s15*s45+s34*s45)/(4*s12*s23-4*s23*s34-
4*s23*s45)-(-221*s15^2+223*s15*s34+12*s15*s45+50*s34*s45)/
(24*s12*s23-24*s23*s34)+(s15*(-569*s15^2-187*s15*s34+
270*s15*s45+134*s34*s45))/(72*(s12-s34)^2*(-s15+s23-s45))+
(3*s12*s15^2+8*s15^3)/(-4*s15*s23*s34+4*s23^2*s34-
4*s23*s34*s45)+(5*s15^4)/(-6*s12*s15*s23*s34+6*s12*s23^2*s34-
6*s12*s23*s34*s45)-(5*s15*(-3*s12*s15+s45^2))/
(s23*(s34+s45)^2)+(5*s12*(3*s15^2-2*s15*s45+s45^2))/
((s15-s23+s45)*(s34+s45)^2)-(23*s15*(s15^2-s15*s45+s45^2))/
(12*s12*s23^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2*s34^2)+(s15^3*(s15^2-s15*s45+s45^2))/
(6*s23^2*(s12-s34)*s34^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(3*s23^2*(s12-s34)^2*s34)+(5*s15^2*(-(s12*s15)+2*s45^2))/
(s23^2*(s34+s45)^2)+(s15^2*(-5*s15^2+5*s15*s45+4*s45^2))/
(12*s12*s23^2*s34)-(s15^2*(2*s15^2-2*s15*s45+7*s45^2))/
(12*s23^2*(s12-s34)*s34)+(131*s15*s34+311*s15*s45+
203*s34*s45+563*s45^2)/(72*(s12-s34-s45)*(s15-s23+s45))+
(5*(-5*s15^2+2*s15*s45+s45^2+s12*(-2*s15+s45)))/
(2*(s15-s23+s45)*(s34+s45))-
(14*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)+(14*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(9*(s12-s34)^3*(-s15+s23-s45))+
(-7*s15*s34*(s15+s45)-3*s15*s45*(s15+s45)+
s34^2*(26*s15+11*s45))/(4*s23^2*(s12-s34-s45))+
(39*s15*(-17*s15+8*s45)+2*s34*(-103*s15+74*s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(14*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(9*s23^2*(s12-s34)^3)+
(-9*s34^2*(26*s15+11*s45)+s34*(240*s15^2+84*s15*s45-9*s45^2)+
s15*(-167*s15^2+15*s15*s45+24*s45^2))/(36*s23^2*(s12-s34))+
(22*s15*s34*s45*(-11*s15+6*s45)+s15^2*(-299*s15^2+299*s15*s45-
30*s45^2)-3*s34^2*(s15^2+27*s15*s45+26*s45^2))/
(72*s23^2*(s12-s34)^2)+((3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s23*s34)+(14*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+
(s15*s34*(124*s15+67*s34))/(36*s12^2*s23*(s12-s34)^2)+
(74*s15^2+149*s15*s34-36*s34^2)/(36*s12^3*s23-
36*s12^2*s23*s34)+(-4*s12+(59*s15)/18-4*s34-3*s45)/
(s12^2*s23)-(s15*(3*s12+2*s15)*(s12+s15-s45))/
(12*s12^2*s23^2*s34)+(28*s15^3*s34^2)/(9*s12^2*s23*(s12-s34)^3*
(-s15+s23-s45))+(14*s15^4*s34^2)/(9*s12^2*s23^2*
(-s12+s34)^3*(-s15+s23-s45))-
(7*s15^2*(21*s12+25*s15+21*s34))/(72*s12^2*s23^2*
(-s15+s23-s45))+(s15*(94*s12+137*s15+94*s34))/
(24*s12^2*s23*(-s15+s23-s45))-(s15^3*s34*(248*s15+187*s34))/
(72*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*s34*(496*s15+321*s34))/(72*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15*(148*s15^2+330*s15*s34+177*s34^2))/
(36*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(15*s15*s34^3)/(4*s12^2*s23^2*(s12-s34)*(s12-s34-s45))+
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(s15-s23+s45))+
(s15^2*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*s23^2*s34*
(s15-s23+s45))-(s15*(3*s12^2+5*s12*s15+2*s15^2))/
(6*s12^2*s23*s34*(s15-s23+s45))+(14*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(124*s15+67*s34))/(36*s12^2*(s12-s34)^2*
(s15-s23+s45))+(74*s15^2+149*s15*s34+74*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^2*(148*s15^2+362*s15*s34+147*s34^2))/(72*s12^2*s23^2*
(s12-s34)*(s15-s23+s45))+(10*s15)/(s23*(s34+s45)^2)-
(5*s15^3)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(15*s15^2)/(s23*(-s15+s23-s45)*(s34+s45)^2)-
(5*(-2*s15+s45))/((s15-s23+s45)*(s34+s45)^2)-
(5*s15*(2*s12+s15))/(2*s12*s23*(-s15+s23-s45)*(s34+s45))-
(5*s15^2*(s12+s15))/(2*s12*s23^2*(s15-s23+s45)*(s34+s45))-
(5*(s12+s45))/(2*s12*(s15-s23+s45)*(s34+s45))-
(5*s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)+(s15*(s15-s34)^2)/(s12^2*s23*(-s15+s23-s45)*
(-s12+s34+s45))-(55*s12-236*s15+55*s34+563*s45)/
(72*s12^2*(s15-s23+s45))-(60*s12*s15+175*s15^2-
207*s15*s34+18*s12*s45+96*s15*s45-102*s34*s45)/
(72*s12^2*s23^2)+(14*s15*s34^2*(s15^2-s15*s45+s34*s45))/
(9*s12^2*s23^2*(-s12+s34)^3)+(5*s15*(-(s12*s15)+s45^2))/
(s12*s23^2*(s34+s45)^2)+(5*s15*(s12*(s15-s45)+s45^2))/
(2*s12^2*s23^2*(s34+s45))+(s34*(s15*(23*s34-2*s45)+
11*(s34+s45)^2))/(4*s12^2*s23^2*(s12-s34-s45))-
(72*s15^2+203*s34^2+946*s34*s45+743*s45^2-
72*s15*(2*s34+s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-s15^2-3*(s34+s45)^2+s15*(2*s34+s45))/
(s12^2*s23*(s12-s34-s45))+
(-99*s34^3+s34^2*(30*s15-87*s45)+74*s15^2*(-s15+s45)+
s15*s34*(-181*s15+13*s45))/(36*s12^2*s23^2*(s12-s34))-
(s34*(248*s15^2*(s15-s45)+17*s15*s34*(11*s15+10*s45)+
3*s34^2*(s15+26*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
-125/27+(1229*s15^2)/(144*s23^2)+(65*s15)/(18*s23)-
(5*s15)/(2*(s12+s15-s34))+(97*s15^3)/(36*s23^2*s34)-
(47*s15^2)/(9*s23*s34)+(91*s15^3)/(72*s12*s23*s34)-
(5*(s15+s34))/(2*(s12+s15))+(3*s34-62*s45)/(24*s12-24*s45)-
(s15^2*s34)/(2*(s12+s15)*s23*(s12-s45))+(13*s15^3*(2*s15-s45))/
(36*s23*(s12-s34)*s34^2)+(136*s15^3)/
(9*s23^2*(-s15+s23-s45))-(1993*s15^2)/
(72*s23*(-s15+s23-s45))+(13*s15^3*(8*s15-3*s34))/
(72*s12*s23^2*(-s15+s23-s45))+(179*s15^6)/
(27*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(5471*s15^5)/(216*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(3323*s15^4)/(108*s23^2*(s12-s34)*(-s15+s23-s45))+
(13*s15^6)/(36*s12*s23^2*s34^2*(-s15+s23-s45))-
(13*s15^5)/(12*s12*s23*s34^2*(-s15+s23-s45))-
(13*s15^6)/(36*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
(13*s15^5)/(12*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(91*s15^3)/(72*s12*s34*(-s15+s23-s45))+
(97*s15^4)/(36*s23^2*s34*(-s15+s23-s45))-
(91*s15^5)/(72*s12*s23^2*s34*(-s15+s23-s45))-
(95*s15^3)/(12*s23*s34*(-s15+s23-s45))+
(91*s15^4)/(36*s12*s23*s34*(-s15+s23-s45))+
(5*s15^6)/(9*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
(5*s15^5)/(3*s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(299*s15^5)/(72*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(397*s15^4)/(36*s23*(s12-s34)*s34*(-s15+s23-s45))-
(5*s15^3*s34)/(2*(s12+s15)*s23^2*(-s15+s23-s45))+
(s15^2*s34)/(2*(s12+s15)*s23*(-s15+s23-s45))-
(179*s15^4*(3*s15+s34))/(27*s23*(s12-s34)^3*(-s15+s23-s45))-
(s15^2*(32177*s15+5214*s34))/(432*s23*(s12-s34)*
(-s15+s23-s45))-(s15^3*(29027*s15+8078*s34))/
(432*s23*(s12-s34)^2*(-s15+s23-s45))+
(s34*(181*s15-5033*s45)+3*s15*(6295*s15-3388*s45))/
(432*(s12-s34)*(-s15+s23-s45))+(5430*s15-7247*s45)/
(432*(-s15+s23-s45))+(s15^2*(495*s15-196*s45))/
(72*(s12-s34)*s34*(-s15+s23-s45))-
(5*s15^2*s45)/(2*(s12+s15)*s23*(s12+s15-s34))-s45/(6*s34)+
(5*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)-
(5*s45)/(2*(s12-s34-s45))+((s34-s45)*s45)/(8*(s12-s45)^2)-
(7*s45^2)/(3*(s12-s45)*(s12-s34-s45))+(13*s15^3*(-2*s15+s45))/
(36*s12*s23*s34^2)+(5*s15^3*(-2*s15+s45))/(9*s23*(s12-s34)^2*
s34)+(5*s15^2*s45*(s15+s45))/(2*(s12+s15)*s23^2*
(s12+s15-s34))+(5*s15^2*s45*(s15+s45))/
(2*s23^2*s34*(-s12-s15+s34))-(s15^2*s34)/
(2*(s12+s15)*(s12-s45)*(s15-s23+s45))+
(13*s15^3*(-2*s15+s45))/(36*s12*s34^2*(s15-s23+s45))-
(13*s15^3*(-2*s15+s45))/(36*(s12-s34)*s34^2*(s15-s23+s45))+
(5*s15^3*(-2*s15+s45))/(9*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s34*(s15+s45))/(2*(s12+s15-s34)*(s15-s23+s45))+
(7*s45^2*(s15+s45))/(3*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+s45^2/(6*s34*(-s12+s34+s45))-
(s45^2*(s15+s45))/(6*s34*(s15-s23+s45)*(-s12+s34+s45))+
(5*(s15+s45)*(s34+2*s45))/(2*(s12-s34-s45)*(s15-s23+s45))-
(13*s15*(3*s34+2*s45))/(72*s12*s23)-
(5*(s34*(s15-2*s45)+s15*s45))/(2*(s12+s15)*s23)+
(-495*s15^3+196*s15^2*s45)/(72*s12*s23*s34-72*s23*s34^2)+
(s15*s34)/(2*s12*s23-2*s23*s45)-(13*s15^3)/(-9*s12*s15*s23+
9*s12*s23^2-9*s12*s23*s45)+(-6295*s15^2+520*s15*s34-
84*s15*s45+2258*s34*s45)/(144*s12*s23-144*s23*s34)+
(188*s15^2-91*s15*s45-6*s45^2)/(36*s34*(-s15+s23-s45))+
(13*s15^3*(s15^2-s15*s45+s45^2))/(36*s12*s23^2*s34^2)-
(13*s15^3*(s15^2-s15*s45+s45^2))/(36*s23^2*(s12-s34)*s34^2)+
(5*s15^3*(s15^2-s15*s45+s45^2))/(9*s23^2*(s12-s34)^2*s34)+
(s45*(s15*s34+s15*s45+s45^2))/(8*(s12-s45)^2*(s15-s23+s45))-
(13*s15^2*(7*s15^2-7*s15*s45+4*s45^2))/(72*s12*s23^2*s34)+
(3*s15*s34-65*s15*s45+6*s45^2)/(24*(s12-s45)*(s15-s23+s45))+
(s15^2*(299*s15^2-299*s15*s45+232*s45^2))/(72*s23^2*(s12-s34)*
s34)+(s15*(s15*(18085*s15-7143*s45)-4039*s34*(-2*s15+s45)))/
(432*(s12-s34)^2*(-s15+s23-s45))+
(179*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(27*s23*(s12-s34)^3)-(179*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(27*(s12-s34)^3*(-s15+s23-s45))+
(13*s15*(2*(-2*s15+s45)^2+3*s34*(-s15+s45)))/(72*s12*s23^2)+
(s15*(4039*s34*(-2*s15+s45)+s15*(-18085*s15+7143*s45)))/
(432*s23*(s12-s34)^2)+(179*s15*(-2*s15*s34*s45^2+
s34^2*s45*(s15+s45)+s15^2*(s15^2-s15*s45+s45^2)))/
(27*s23^2*(s12-s34)^3)+
(10*s15*s45^2-5*s34*(s15^2-s15*s45+s45^2))/
(2*(s12+s15)*s23^2)+
(s15*(6646*s15^2-2211*s15*s45-1158*s45^2)+
6*s34*(-454*s15^2+505*s15*s45+90*s45^2))/
(216*s23^2*(s12-s34))+(2*s15*s34*(5591*s15-2487*s45)*s45+
2607*s34^2*(-s15^2+s45^2)+s15^2*(10942*s15^2-10942*s15*s45+
2127*s45^2))/(432*s23^2*(s12-s34)^2)+
((5*s15^2)/(2*s12^2*(s12+s15)*s23)-(7*s15*(13*s12+s15))/
(36*s12^2*s23*s34)+(179*s15^2*s34^2)/(27*s12^2*s23*
(-s12+s34)^3)-(s15*s34*(5968*s15+4039*s34))/
(432*s12^2*s23*(s12-s34)^2)+(5247*s12-5995*s15+4167*s34)/
(432*s12^2*s23)+(-3188*s15^2-9170*s15*s34+4167*s34^2)/
(s12^2*(432*s12*s23-432*s23*s34))+
(s15^2*(97*s12+7*s15-97*s45))/(36*s12^2*s23^2*s34)+
s15^3/(2*s12^2*(s12+s15)*s23*(s12-s45))+(5*s15^2*(s15-s45))/
(2*s12^2*(s12+s15)*s23^2)-(s15^2*(94*s12+7*s15))/
(18*s12^2*s23*s34*(-s15+s23-s45))+(179*s15^4*s34^2)/
(27*s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(358*s15^3*s34^2)/(27*s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))-
(s15*(1810*s12+4849*s15+1738*s34))/(144*s12^2*s23*
(-s15+s23-s45))+(s15^2*(3264*s12+4276*s15+2607*s34))/
(216*s12^2*s23^2*(-s15+s23-s45))+
(s15^3*s34*(2984*s15+4039*s34))/(216*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*s34*(11936*s15+12117*s34))/
(432*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(3188*s15^2+13440*s15*s34+2607*s34^2))/
(216*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(5*s15^3*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34))+
(5*s15^3*s45)/(2*s12^2*s23^2*(s12+s15-s34)*s34)+
(s15*(-s15+s45))/(2*s12^2*s23*(s12-s45))-
(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))+
s15^3/(2*s12^2*(s12+s15)*s23*(s15-s23+s45))-
(5*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^3*(97*s12+7*s15))/(36*s12^2*s23^2*s34*(s15-s23+s45))-
(179*s15^2*s34^2)/(27*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(5968*s15+4039*s34))/(432*s12^2*(s12-s34)^2*
(s15-s23+s45))-(s15^2*(1594*s15^2+8855*s15*s34+
2607*s34^2))/(216*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(3188*s15^2+9170*s15*s34+5033*s34^2)/(432*s12^2*(s12-s34)*
(s15-s23+s45))+s15^3/(2*s12^2*(s12+s15)*(s12-s45)*
(s15-s23+s45))-s45^3/(8*s12^2*(s12-s45)^2*
(s15-s23+s45))-(7*s45^3)/(3*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(7247*s12+3835*s15+7193*s34+2268*s45)/
(432*s12^2*(-s15+s23-s45))+
(179*s15*s34^2*(s15^2-s15*s45+s34*s45))/(27*s12^2*s23^2*
(s12-s34)^3)+(-4*s15^2+4*s15*s45-3*s45^2)/
(8*s12^2*(s12-s45)*(s15-s23+s45))-
(5*(s34^2+3*s34*s45+3*s45^2))/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(91*s12*s15+7*s15^2+6*s12*s45+6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))+(3687*s12*s15+8552*s15^2+
3687*s34*s45-3*s15*(78*s34+841*s45))/(432*s12^2*s23^2)+
(2*s15*s34*(8855*s15-1553*s45)+3188*s15^2*(s15-s45)+
3*s34^2*(-947*s15+2098*s45))/(432*s12^2*s23^2*(s12-s34))+
(s34*(5968*s15^2*(s15-s45)+2607*s34^2*(-s15+s45)+
s15*s34*(8078*s15+3361*s45)))/(432*s12^2*s23^2*(s12-s34)^2))*
tr5,-2/3-(s15^2*(s15+s34))/(s23*(s12-s34)^2)+
(3*s12)/(2*(-s15+s23+s34))+(2*s15+(3*s34)/2)/s23-
(s15^2+9*s15*s34)/(2*s12*s23-2*s23*s34)+
(s15*(-6*s15+7*s34-11*s45))/(2*s23^2)-
(3*s34)/(2*(s12+s23-s45))-(s15^2*(33*s12+26*s15-32*s34))/
(2*s23^2*(-s15+s23-s45))+(2*s15*(11*s12+11*s15-5*s34))/
(s23*(-s15+s23-s45))+s15^5/(s23^2*(s12-s34)^2*
(-s15+s23-s45))+s15^4/(2*s23^2*(s12-s34)*
(-s15+s23-s45))+(s15*(s15-s34))/(2*(s12-s34)*
(-s15+s23-s45))+(s15^2*(-2*s15+s34))/(2*s23*(s12-s34)*
(-s15+s23-s45))+(s15^2*(s15+s34))/((s12-s34)^2*
(-s15+s23-s45))-(s15^3*(2*s15+s34))/(s23*(s12-s34)^2*
(-s15+s23-s45))+(3*s12*s15^2)/(2*s23*(-s15+s23+s34)*
(-s15+s23-s45))-(3*s15^2*s34)/(2*s23*(s12+s23-s45)*
(-s15+s23-s45))-(9*s15^2*s34^2)/(2*s23^2*(s12+s23-s45)*
(-s15+s23-s45))-(3*s34*(s15+s34-s45))/
(2*s23*(s12+s23-s45))+(20*s12*s15)/(s23*s45)-
(5*(3*s12-2*s34))/s45-(3*s15^2*s34^2)/(s23^2*(s12-s34)*s45)-
(5*s15^2*(s12+s34))/(s23^2*s45)+(3*s45)/(2*(s12-s34-s45))+
(3*s34^2*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
(3*s12*(s12-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))-
(3*s15*(3*s12+2*s15))/(2*(s15-s23+s45)^2)-
(3*s15^3*(3*s12+2*s15-3*s34))/(2*s23^2*(s15-s23+s45)^2)+
(3*s15^2*(6*s12+4*s15-3*s34))/(2*s23*(s15-s23+s45)^2)-
(3*s12^2*s15^3)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(9*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s15^3*s34^2)/(2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(3*s12^2*(-2*s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(11*s12+18*s15-3*s45)/(2*(s15-s23+s45))+
(5*s12^2*s15^4)/(s23^2*(-s15+s23-s45)*(s34+s45)^3)-
(20*s12^2*s15^3)/(s23*(-s15+s23-s45)*(s34+s45)^3)+
(5*s12*s45*(s12+s45))/(s34+s45)^3+(5*s12*(s12-s45))/
(2*(s34+s45)^2)-(5*s12*s15^3*(s12+4*s15))/
(2*s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(15*s12*s15^2*(s12+4*s15))/(2*s23*(-s15+s23-s45)*(s34+s45)^2)-
(5*s12*(s12+4*s15)*(-2*s15+s45))/(2*(s15-s23+s45)*
(s34+s45)^2)+(s12-(3*s45)/2)/(s34+s45)-
(5*s15*(4*s12^2+s12*s15+4*s15^2))/(2*s23*(-s15+s23-s45)*
(s34+s45))+(5*s12^2)/(s45*(s34+s45))+
(5*s12^2*s15^2)/(s23^2*s45*(s34+s45))+(3*s12^2*s15^3)/
(s23^2*(s15-s23+s45)^2*(s34+s45))-(9*s12^2*s15^2)/
(s23*(s15-s23+s45)^2*(s34+s45))-(3*s12^2*(-2*s15+s45))/
((s15-s23+s45)^2*(s34+s45))-
(s15^2*(5*s12^2-s12*s15+5*s15^2))/(s23^2*(s15-s23+s45)*
(s34+s45))-(3*(s15+s45)*(s34+s45))/(2*(s12-s34-s45)*
(s15-s23+s45))+(2*s15^2*s34^2)/(s23^2*s45*(-s12+s34+s45))+
(s34*(4*s15+3*s45))/(2*s23*(-s12+s34+s45))+
(s34^2*(7*s15+3*s45))/(2*s23^2*(-s12+s34+s45))-
(s15*(-11*s12+10*s15+8*s45))/(2*s23*(s34+s45))-
(4*s12^2+7*s12*s15+10*s15^2-9*s12*s45)/(2*(s15-s23+s45)*
(s34+s45))+(5*s15*(8*s12*s15-s12*s45+s45^2))/
(2*s23*(s34+s45)^2)-(5*s12^2*(3*s15^2-2*s15*s45+s45^2))/
((s15-s23+s45)*(s34+s45)^3)+
(s15*(s15*(-11*s12+5*s15)+8*s45^2))/(s23^2*(s34+s45))-
(10*s12^2*s15)/(s23*s34*s45+s23*s45^2)+
(5*s15*(-4*s12*s15^2+2*s12*s15*s45+s15*s45^2-3*s45^3))/
(2*s23^2*(s34+s45)^2)-(5*s15*(3*s12^2*s15-s12*s45^2+s45^3))/
(s23*(s34+s45)^3)+(5*s15*(s12^2*s15^2-2*s12*s15*s45^2+
s15*s45^3+s45^4))/(s23^2*(s34+s45)^3)-
(s15*(-s15+s34)*(s15*(s15-s45)+s34*(s15+s45)))/
(s23^2*(s12-s34)^2)-((-s15+s34)*(s15*(s15-3*s45)+
3*s34*(3*s15+s45)))/(2*s23^2*(s12-s34))+
((-3*s34)/(2*s12^2*s23)+(s15*(s15-s34)*s34^2)/
(s12^2*s23^2*(s12-s34)^2)+(3*s12*s15+2*s15^2-3*s12*s34-
9*s15*s34-6*s34^2)/(2*s12^2*s23^2)-
(s34*(-4*s15^2+s15*s34+3*s34^2))/(2*s12^2*s23^2*(s12-s34))+
(3*s34)/(2*s12^2*(s12+s23-s45))+(3*s34*(s15-s45))/
(s12^2*s23*(s12+s23-s45))-
(s15*(20*s12^2+s12*(s15-6*s34)-2*s15*(s15-5*s34)))/
(2*s12^2*s23^2*(-s15+s23-s45))+(s15^3*s34^2)/
(s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*s34^2)/(s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*s34*(-4*s15+s34))/(2*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(14*s12^2+s12*s15+s15*(-2*s15+s34))/
(2*s12^2*s23*(-s15+s23-s45))+(6*s15^3*s34)/
(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+10/(s23*s45)-
(3*s15*s34^3)/(s12^2*s23^2*(s12-s34)*s45)-
(5*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)+
(3*s15)/(s23*(s15-s23+s45)^2)-(3*s12)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)-(3*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)-(3*s15^2*(2*s12^2-s12*s34+s15*s34))/
(2*s12^2*s23^2*(s15-s23+s45)^2)+(3*s15^4*s34)/
(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^2*s34*(-4*s15+s34))/(2*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(10*s12*s15)/(s23*(s34+s45)^3)+
(5*s12*s15^3)/(s23^2*(-s15+s23-s45)*(s34+s45)^3)-
(15*s12*s15^2)/(s23*(-s15+s23-s45)*(s34+s45)^3)+
(5*s12*(-2*s15+s45))/((s15-s23+s45)*(s34+s45)^3)+
(5*s15)/(s23*(s34+s45)^2)-(5*s15^2*(s12+2*s15))/
(2*s23^2*(-s15+s23-s45)*(s34+s45)^2)+(5*s15*(s12+2*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)+(5*s15*(-2*s15+s45))/
(2*s23^2*(s34+s45)^2)+(5*(s12+2*s15))/(2*(s15-s23+s45)*
(s34+s45)^2)-(11*s15)/(2*s23^2*(s34+s45))-
(5*s12+s15)/(s23*(-s15+s23-s45)*(s34+s45))+
(5*s12*s15)/(s23^2*s45*(s34+s45))+(3*s12)/((s15-s23+s45)^2*
(s34+s45))+(3*s12*s15^2)/(s23^2*(s15-s23+s45)^2*
(s34+s45))-(6*s12*s15)/(s23*(s15-s23+s45)^2*(s34+s45))-
3/(2*(s15-s23+s45)*(s34+s45))-((10*s12-s15)*s15)/
(2*s23^2*(s15-s23+s45)*(s34+s45))+(3*(s34+s45)^2)/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(2*s15*s34^3)/(s12^2*s23^2*s45*(-s12+s34+s45))+
(3*(s12+s34+s45))/(2*s12^2*(s15-s23+s45))+
(5*s15*(s12*s15-s45^2))/(s23^2*(s34+s45)^3)+
(3*s34*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45))-(5*s12)/(s23*s34*s45+s23*s45^2)-
(s34*(3*(s34+s45)^2+4*s15*(2*s34+s45)))/(2*s12^2*s23^2*
(s12-s34-s45)))*tr5,343/144+(5*(s12-s34))/(2*s15)-
(26*s15+15*s34)/(6*s23)+s15^3/(2*s12^2*s23-2*s12*s23*s34)+
(s15*(s34-7*s45))/(8*s12*s23)+(3*s34*(s15-s45))/
(2*s23*(s12+s23-s45))+(-5*s12*s15-(233*s15^2)/48)/
(s23*(-s15+s23-s45))+(s15^2*(240*s12+211*s15-120*s34))/
(48*s23^2*(-s15+s23-s45))-(11*s15^6)/(9*s23^2*(s12-s34)^3*
(-s15+s23-s45))-(673*s15^5)/(144*s23^2*(s12-s34)^2*
(-s15+s23-s45))-s15^3/(2*s12*(s12-s34)*(-s15+s23-s45))-
(373*s15^4)/(72*s23^2*(s12-s34)*(-s15+s23-s45))-
s15^5/(2*s12*s23^2*(s12-s34)*(-s15+s23-s45))+
s15^4/(s12*s23*(s12-s34)*(-s15+s23-s45))+
(11*s15^4*(3*s15+s34))/(9*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^3*(5*s15+s34))/(8*s12*s23^2*(-s15+s23-s45))+
(s15^2*(1844*s15+249*s34))/(144*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*(1793*s15+497*s34))/(144*s23*(s12-s34)^2*
(-s15+s23-s45))+(3*s15^2*s34)/(2*s23*(s12+s23-s45)*
(-s15+s23-s45))+(5*s12)/(2*s45)-(s15^2*s34^2)/
(2*s23^2*(s12-s34)*s45)-(5*s15^2*(s12+s34))/(2*s23^2*s45)+
(5*s34*s45)/(s15*s23)+(149*s45)/(144*(s12-s34-s45))+
(5*s34^2*s45^2)/(2*s15*s23^2*(s12-s34))+(s15^3*(-s15+s45))/
(2*s12*s23^2*(s12-s34))+(5*s12*s15^3*(s12+s15))/
(2*s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(5*s12*s15^2*(3*s12+4*s15))/(2*s23*(-s15+s23-s45)*
(s34+s45)^2)-(5*s15*s45^3)/(4*s12*s23*(s34+s45)^2)-
(5*s15*s45^3)/(4*s23*(s12-s34-s45)*(s34+s45)^2)+
(5*s15*s45^3*(s15+s45))/(4*s12*s23^2*(s34+s45)^2)+
(5*s15*s45^3*(s15+s45))/(4*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(5*s12)/(4*(s34+s45))+(5*s15*(4*s12^2+11*s12*s15+8*s15^2))/
(4*s23*(-s15+s23-s45)*(s34+s45))-
(5*s12^2)/(2*s45*(s34+s45))-(5*s12^2*s15^2)/
(2*s23^2*s45*(s34+s45))+(s15*(3*s15-17*s45)*s45^2)/
(8*s12*s23^2*(s34+s45))+(5*s45^2)/(4*(s12-s34-s45)*
(s34+s45))+(3*s15*s45^2)/(8*s23*(s12-s34-s45)*(s34+s45))-
(5*s15*(-5*s15+s45))/(4*s23*(s34+s45))-(13*s15*s45^2*(s15+s45))/
(8*s23^2*(s12-s34-s45)*(s34+s45))+
(5*s15^2*(2*s12^2+5*s12*s15+3*s15^2))/(4*s23^2*(s15-s23+s45)*
(s34+s45))+(5*s45^2)/(4*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15^2*s34^2)/
(s23^2*s45*(-s12+s34+s45))+(3*(-s23+s34+s45))/
(2*(s12+s23-s45))+(33*s15+329*s45)/(72*(-s15+s23-s45))-
(5*s15^3)/(-8*s12*s15*s23+8*s12*s23^2-8*s12*s23*s45)+
(17*s15*s45^2)/(8*s12*s23*s34+8*s12*s23*s45)+
(s15*(1120*s15^2+497*s15*s34-447*s15*s45-295*s34*s45))/
(144*s23*(s12-s34)^2)-(9*s15*s34-7*s15*s45+s34*s45)/
(8*s12*s23-8*s23*s34-8*s23*s45)+
(366*s15^2-49*s15*s34-26*s15*s45+136*s34*s45)/
(48*s12*s23-48*s23*s34)+(s15*(-1120*s15^2-497*s15*s34+
447*s15*s45+271*s34*s45))/(144*(s12-s34)^2*(-s15+s23-s45))+
(-1098*s15^2+197*s15*s34+726*s15*s45+455*s34*s45)/
(144*(s12-s34)*(-s15+s23-s45))+(5*(-s12^2+s45^2))/
(2*(s34+s45)^2)+(s15*(5*s15^2+s34*(s15-s45)-5*s15*s45+
7*s45^2))/(8*s12*s23^2)-(131*s15*s34+311*s15*s45+203*s34*s45+
563*s45^2)/(144*(s12-s34-s45)*(s15-s23+s45))+
(5*(-3*s15^3+2*s15*s45^2))/(4*s23^2*(s34+s45))+
(5*s12^2*s15)/(s23*s34*s45+s23*s45^2)-
(5*s15*(-(s12*s15^2)-2*s12*s15*s45+3*s15*s45^2+s45^3))/
(2*s23^2*(s34+s45)^2)-(5*(-2*s12^2-5*s15^2+2*s15*s45+s45^2+
s12*(-6*s15+s45)))/(4*(s15-s23+s45)*(s34+s45))+
(5*s12*(-3*s15^2+2*s15*s45-s45^2+s12*(-2*s15+s45)))/
(2*(s15-s23+s45)*(s34+s45)^2)-
(11*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)+(11*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(9*(s12-s34)^3*(-s15+s23-s45))+
((5*s12*s15)/2+(463*s15^2)/48-5*s15*s45+5*s34*(-s15+s45))/
s23^2-(5*s15*(-2*s45^2+s12*(3*s15+s45)))/(2*s23*(s34+s45)^2)+
(7*s15*s34*(s15+s45)+3*s15*s45*(s15+s45)-
4*s34^2*(7*s15+3*s45))/(8*s23^2*(s12-s34-s45))-
(11*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(9*s23^2*(s12-s34)^3)+
(2*s15*s34*s45*(-302*s15+195*s45)+s15^2*(-673*s15^2+673*s15*s45-
195*s45^2)-3*s34^2*(-42*s15^2+23*s15*s45+65*s45^2))/
(144*s23^2*(s12-s34)^2)+(72*s34^2*(s15+4*s45)-
3*s34*(-78*s15^2+125*s15*s45+120*s45^2)+
s15*(-373*s15^2+51*s15*s45+180*s45^2))/(72*s23^2*(s12-s34))+
(3/(2*s12^2)+5/(2*s15*s23)+(11*s15^2*s34^2)/
(9*s12^2*s23*(s12-s34)^3)+(s15*s34*(352*s15+271*s34))/
(144*s12^2*s23*(s12-s34)^2)+(176*s15^2+542*s15*s34-
117*s34^2)/(144*s12^3*s23-144*s12^2*s23*s34)+
(-135*s12+415*s15+81*s34-18*s45)/(144*s12^2*s23)-
(3*(s15+s23-2*s45))/(2*s12^2*(s12+s23-s45))+
(22*s15^3*s34^2)/(9*s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(11*s15^4*s34^2)/(9*s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))+
(4*s15^2*s34*(11*s15+12*s34))/(9*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15*(19*s12+164*s15+55*s34))/
(24*s12^2*s23*(-s15+s23-s45))-(s15^3*s34*(352*s15+497*s34))/
(144*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(s15*(176*s15^2+804*s15*s34+129*s34^2))/(72*s12^2*s23*(s12-s34)*
(-s15+s23-s45))-(s15*(-360*s12^2+267*s12*s15+
s15*(569*s15+249*s34)))/(144*s12^2*s23^2*(-s15+s23-s45))-
(3*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45)-
(5*s15*(s12^2+s12*s34+s34^2))/(2*s12^2*s23^2*s45)+
(5*s34^3*s45)/(2*s12^2*s15*s23^2*(s12-s34))+
(5*s34*(s12+s34)*s45)/(2*s12^2*s15*s23^2)+(11*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(352*s15+271*s34))/(144*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15^2*(176*s15^2+1066*s15*s34+249*s34^2))/
(144*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(176*s15^2+542*s15*s34+455*s34^2)/(144*s12^2*(s12-s34)*
(s15-s23+s45))-(5*s15)/(s23*(s34+s45)^2)+
(5*s15^2*(s12+s15))/(2*s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(5*s15*(2*s12+3*s15))/(2*s23*(-s15+s23-s45)*(s34+s45)^2)-
(5*(s12+2*s15-s45))/(2*(s15-s23+s45)*(s34+s45)^2)+
(5*(2*s12^2+4*s12*s15+s15^2))/(4*s12*s23*(-s15+s23-s45)*
(s34+s45))-(5*s12*s15)/(2*s23^2*s45*(s34+s45))+
(5*s15*(2*s12^2+3*s12*s15+s15^2))/(4*s12*s23^2*(s15-s23+s45)*
(s34+s45))+(5*(s12+s45))/(4*s12*(s15-s23+s45)*
(s34+s45))+(5*s45*(s34+s45)^2)/(4*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(s15-s34)^2)/
(2*s12^2*s23*(-s15+s23-s45)*(-s12+s34+s45))+
(2*s15*s34^3)/(s12^2*s23^2*s45*(-s12+s34+s45))+
(658*s12+199*s15+658*s34+563*s45)/(144*s12^2*
(s15-s23+s45))+(360*s12^2+129*s12*s15-569*s15^2-
15*s15*s34-360*s12*s45+375*s15*s45-771*s34*s45)/
(144*s12^2*s23^2)+(11*s15*s34^2*(s15^2-s15*s45+s34*s45))/
(9*s12^2*s23^2*(-s12+s34)^3)-(5*s15*(s12*(s15-s45)+s45^2))/
(4*s12^2*s23^2*(s34+s45))-(3*(s15^2-s15*s45+s45^2))/
(2*s12^2*s23*(s12+s23-s45))+(5*s12)/(2*s23*s34*s45+
2*s23*s45^2)+(5*s15*(-s45^2+s12*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^2)-
(s34*(s15*(25*s34-s45)+12*(s34+s45)^2))/(8*s12^2*s23^2*
(s12-s34-s45))+(72*s15^2+203*s34^2+946*s34*s45+
743*s45^2-72*s15*(2*s34+s45))/(144*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(4*s15^2+11*(s34+s45)^2-
4*s15*(2*s34+s45))/(8*s12^2*s23*(s12-s34-s45))+
(216*s34^3+3*s34^2*(91*s15-250*s45)+176*s15^2*(-s15+s45)+
2*s15*s34*(-533*s15+107*s45))/(144*s12^2*s23^2*(s12-s34))-
(s34*(352*s15^2*(s15-s45)+3*s34^2*(-42*s15+65*s45)+
s15*s34*(497*s15+157*s45)))/(144*s12^2*s23^2*(s12-s34)^2))*
tr5,(-5*(s12-2*s34))/s15-(5*s15^2)/(2*(s12+s15-s34)^2)+
(185*s15)/(72*(s12+s15-s34))+(5*s15^2)/(2*(s12+s15)*
(s12+s15-s34))-s15^3/(s12*s23*s34)-(5*s34)/(2*(s12+s15))-
(5*s34^2)/(s15*(s12+s15))-(5*(s15+s34)^2)/(s12+s15)^2+
(13*s15+5*s34)/s23-(5*s34*(s34*(s15-2*s45)+s15*(s15-s45)))/
((s12+s15)^2*s23)+(s15*(s34-7*s45))/(4*s12*s23)+
(s15^2*(s12-5*s15-2*s45))/(4*s23^2*s34)+(s15^3*(s15-s45))/
(s12*s23^2*s34)-(s15^2*(60*s12+43*s15-60*s34))/
(4*s23^2*(-s15+s23-s45))+(5*s15*(16*s12+11*s15-8*s34))/
(4*s23*(-s15+s23-s45))+(4*s15^6)/(s23^2*(s12-s34)^3*
(-s15+s23-s45))+(43*s15^5)/(4*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(23*s15^4)/(2*s23^2*(s12-s34)*
(-s15+s23-s45))+((s12-5*s15)*s15^3)/
(4*s23^2*s34*(-s15+s23-s45))+
s15^5/(s12*s23^2*s34*(-s15+s23-s45))+(3*s15^2*(-s12+5*s15))/
(4*s23*s34*(-s15+s23-s45))-s15^4/(s23*(s12-s34)*s34*
(-s15+s23-s45))-(10*s15^2*(s15+s34))/
((s12+s15)*s23*(-s15+s23-s45))-(5*s15^3*s34*(s15+s34))/
((s12+s15)^2*s23^2*(-s15+s23-s45))-(4*s15^4*(3*s15+s34))/
(s23*(s12-s34)^3*(-s15+s23-s45))+(s15^3*(5*s15+s34))/
(4*s12*s23^2*(-s15+s23-s45))-(3*s15^3*(77*s15+18*s34))/
(8*s23*(s12-s34)^2*(-s15+s23-s45))-(s15^2*(211*s15+38*s34))/
(8*s23*(s12-s34)*(-s15+s23-s45))+
(5*s15^2*(3*s15^2+3*s15*s34-2*s34^2))/(2*(s12+s15)*s23^2*
(-s15+s23-s45))+(s15^2*(s15-s45))/((s12-s34)*s34*
(-s15+s23-s45))+(10*s12*s15)/(s23*s45)+
(7*s15^2*s34^2)/(2*s23^2*(s12-s34)*s45)+(5*(-2*s12+s34))/s45-
(5*s15^3*s45)/(2*(s12+s15)*s23*(s12+s15-s34)^2)-
(5*s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))+
(5*s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))+
(5*s15^3*s45)/(2*s23*(s12+s15-s34)^2*s34)-
(17*s15^2*s45)/(4*s23*(s12+s15-s34)*s34)-(10*s34*s45)/(s15*s23)+
(10*s34^2*s45)/(s12*s15*s23+s15^2*s23)+
(185*s45)/(72*(s12-s34-s45))+(s15^2*s45^2)/
(s23^2*(s12-s34)*s34)-(5*s34^2*s45^2)/(s15*(s12+s15)*s23^2)+
(7*s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))+
(s15^2*(-s15+s45))/(s23*(s12-s34)*s34)+(5*s15^3*s45*(s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34)^2)+(5*s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))-(5*s15^3*s45*(s15+s45))/
(2*s23^2*(s12+s15-s34)^2*s34)-(5*s15^2*s45*(3*s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34))+(s15*(-s12+5*s15+s45))/
(2*s23*s34)-((s12-5*s15)*(2*s15-s45))/
(4*s34*(s15-s23+s45))+(5*s15*s34*(s15+s45))/
(2*(s12+s15-s34)^2*(s15-s23+s45))+(5*s12*s15^3*(-s12+s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(5*s12*(3*s12-4*s15)*s15^2)/(s23*(-s15+s23-s45)*(s34+s45)^2)-
(5*s15*s45^3)/(2*s12*s23*(s34+s45)^2)-(5*s15*s45^3)/
(2*s23*(s12-s34-s45)*(s34+s45)^2)+(5*(s12+s45)^2)/
(s34+s45)^2+(5*s12*s15*(-3*s15+s45))/(s23*(s34+s45)^2)+
(5*s15*s45^3*(s15+s45))/(2*s12*s23^2*(s34+s45)^2)+
(5*s15*s45^3*(s15+s45))/(2*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(5*s12)/(2*(s34+s45))+(5*s15*(-4*s12^2-5*s12*s15+8*s15^2))/
(2*s23*(-s15+s23-s45)*(s34+s45))+(5*s12^2)/(s45*(s34+s45))+
(5*s12^2*s15^2)/(s23^2*s45*(s34+s45))+(s15*(3*s15-17*s45)*s45^2)/
(4*s12*s23^2*(s34+s45))+(5*s45^2)/(2*(s12-s34-s45)*
(s34+s45))+(3*s15*s45^2)/(4*s23*(s12-s34-s45)*(s34+s45))-
(5*s15*(-5*s15+s45))/(2*s23*(s34+s45))-(13*s15*s45^2*(s15+s45))/
(4*s23^2*(s12-s34-s45)*(s34+s45))-
(5*s15^2*(2*s12^2+3*s12*s15-3*s15^2))/(2*s23^2*(s15-s23+s45)*
(s34+s45))+(5*s45^2)/(2*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)*(s34+s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(7*s15^2*s34^2)/(2*s23^2*s45*
(-s12+s34+s45))+(s15^2*s45*(-17*s15+3*s45))/
(4*s23^2*s34*(-s12-s15+s34))+(-5*s12-3*s15+(487*s45)/72)/
(-s15+s23-s45)-(5*s15^3)/(-4*s12*s15*s23+4*s12*s23^2-
4*s12*s23*s45)+(17*s15*s45^2)/(4*s12*s23*s34+4*s12*s23*s45)+
(-3*s15^2+3*s15*s34+12*s15*s45-5*s34*s45)/
(4*s23*(s12+s15-s34))+(-5*s15*s34+7*s15*s45+3*s34*s45)/
(4*s12*s23-4*s23*s34-4*s23*s45)+
(119*s15^2+55*s15*s34-18*s15*s45+17*s34*s45)/
(8*(s12-s34)*(-s15+s23-s45))+
(-119*s15^2+46*s15*s34+2*s15*s45+84*s34*s45)/
(8*s12*s23-8*s23*s34)+(180*s15^2+203*s15*s34+131*s34*s45)/
(72*(s12+s15-s34)*(-s15+s23-s45))+
s15^3/(-(s12*s15*s34)+s12*s23*s34-s12*s34*s45)-
(2*s15^4)/(-(s12*s15*s23*s34)+s12*s23^2*s34-s12*s23*s34*s45)-
(5*s15*(3*s15^2-4*s15*s45+2*s45^2))/(2*s23^2*(s34+s45))+
(s15*(5*s15^2+s34*(s15-s45)-5*s15*s45+7*s45^2))/(4*s12*s23^2)-
(131*s15*s34+311*s15*s45+203*s34*s45+563*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))-
(10*s12^2*s15)/(s23*s34*s45+s23*s45^2)+
(5*s15*(s12*s15^2-2*s12*s15*s45-s15*s45^2+s45^3))/
(s23^2*(s34+s45)^2)-(5*s12*(3*s15^2-2*s15*s45+s45^2+
s12*(-2*s15+s45)))/((s15-s23+s45)*(s34+s45)^2)+
(s15*(s15*(145*s15-59*s45)-27*s34*(-2*s15+s45)))/
(8*(s12-s34)^2*(-s15+s23-s45))+
(4*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/(s23*(s12-s34)^3)-
(4*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))-
(5*(2*s12^2-5*s15^2+2*s15*s45+s45^2+s12*(2*s15+s45)))/
(2*(s15-s23+s45)*(s34+s45))+
(-(s15*(40*s12+83*s15-84*s45))/8-5*s34*(-3*s15+2*s45))/s23^2-
(5*(2*s34^2+s15*(s15+s45)+s34*(s15+2*s45)))/
(2*(s12+s15)*s23)+(7*s15*s34*(s15+s45)+3*s15*s45*(s15+s45)-
2*s34^2*(12*s15+5*s45))/(4*s23^2*(s12-s34-s45))+
(s15*(27*s34*(-2*s15+s45)+s15*(-145*s15+59*s45)))/
(8*s23*(s12-s34)^2)+(4*s15*(-2*s15*s34*s45^2+
s34^2*s45*(s15+s45)+s15^2*(s15^2-s15*s45+s45^2)))/
(s23^2*(s12-s34)^3)+(5*(2*s34^2*(-s15+s45)+
s15*(3*s15^2-s15*s45-s45^2)+3*s34*(s15^2-s15*s45+s45^2)))/
(2*(s12+s15)*s23^2)-(5*(s15^2*(s15-s45)*s45+
s15*s34*(s15^2-s15*s45-s45^2)+s34^2*(s15^2-s15*s45+
s45^2)))/((s12+s15)^2*s23^2)+
(-2*s34^2*(5*s15+12*s45)+5*s34*(4*s15^2+11*s15*s45+7*s45^2)-
2*s15*(5*s15^2+14*s15*s45+9*s45^2))/(4*s23^2*(s12+s15-s34))+
(2*s15*s34*(43*s15-11*s45)*s45+11*s34^2*(-s15^2+s45^2)+
s15^2*(86*s15^2-86*s15*s45+11*s45^2))/(8*s23^2*(s12-s34)^2)+
(34*s34^2*(s15+s45)+s15*(46*s15^2-13*s15*s45+6*s45^2)-
s34*(35*s15^2+21*s15*s45+24*s45^2))/(4*s23^2*(s12-s34))+
((-5*s15^3)/(2*s12^2*(s12+s15)*s23*(s12+s15-s34))+
(9*(s15-s34)^2)/(4*s12^2*s23*(s12+s15-s34))-
(s12^2-6*s12*s15+10*s15^2)/(4*s12^2*s23*s34)+
(5*s15^3)/(2*s12^2*s23*(s12+s15-s34)*s34)+
(4*s15^2*s34^2)/(s12^2*s23*(-s12+s34)^3)+(5*(-s12+s34))/
(s12*s15*s23)+(5*s15^2*(s15+s34))/(s12^2*(s12+s15)^2*s23)-
(5*s15*(3*s15+2*s34))/(2*s12^2*(s12+s15)*s23)-
(s15*s34*(64*s15+27*s34))/(8*s12^2*s23*(s12-s34)^2)+
(-32*s15^2-62*s15*s34+17*s34^2)/(s12^2*(8*s12*s23-8*s23*s34))+
(5*(s15^4+s15^2*s34*(s15-s45)))/(s12^2*(s12+s15)^2*s23^2)-
(s15*(s12^2-6*s12*s15+10*s15^2))/(2*s12^2*s23*s34*
(-s15+s23-s45))+(5*s15^4)/(s12^2*s23*(s12+s15-s34)*s34*
(-s15+s23-s45))+(4*s15^4*s34^2)/(s12^2*s23^2*(s12-s34)^3*
(-s15+s23-s45))+(8*s15^3*s34^2)/(s12^2*s23*(-s12+s34)^3*
(-s15+s23-s45))+(s15^3*s34*(32*s15+27*s34))/
(4*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*s34*(128*s15+81*s34))/(8*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15*(32*s15^2+85*s15*s34+19*s34^2))/
(4*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(s15*(-40*s12^2+19*s15*(3*s15+s34)+4*s12*(2*s15+5*s34)))/
(4*s12^2*s23^2*(-s15+s23-s45))-(s15*(s15-s34)^2)/
(s12^2*s23*(s12+s15-s34)*(s12-s34-s45))+5/(s23*s45)+
(7*s15*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45)-
(5*s15^4*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(5*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))+
(5*s15^4*s45)/(2*s12^2*s23^2*(s12+s15-s34)^2*s34)-
(5*s34*s45)/(s12*s15*s23^2)+(7*s34^3*s45)/(2*s12^2*s23^2*
(s12-s34)*(s12+s15-s34))-(5*s15^3)/(s12^2*(s12+s15)*s23*
(s15-s23+s45))-(5*s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s15^5)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^4)/(s12^2*(s12+s15)*s23*
(s12+s15-s34)*(s15-s23+s45))-
(s12^2-6*s12*s15+10*s15^2)/(4*s12^2*s34*(s15-s23+s45))-
(s15^2*(s12^2-6*s12*s15+10*s15^2))/(4*s12^2*s23^2*s34*
(s15-s23+s45))+(5*s15^3)/(2*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45))+(5*s15^5)/(2*s12^2*s23^2*(s12+s15-s34)*s34*
(s15-s23+s45))-(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*
(s15-s23+s45))-(5*s15^4*(s15+s34))/(s12^2*(s12+s15)^2*
s23^2*(s15-s23+s45))+(5*s15^3*(5*s15+2*s34))/
(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))-
(s15*s34*(64*s15+27*s34))/(8*s12^2*(s12-s34)^2*
(s15-s23+s45))+(-32*s15^2-62*s15*s34+17*s34^2)/
(8*s12^2*(s12-s34)*(s15-s23+s45))-
(s15^2*(16*s15^2+54*s15*s34+19*s34^2))/(4*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))+(131*s15^2-442*s15*s34+131*s34^2)/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-40*s12^2-2*s12*s15+s15*(129*s15+38*s34))/
(8*s12^2*s23*(s15-s23+s45))-(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)*(s12-s34-s45)*(s15-s23+s45))-
(10*s15)/(s23*(s34+s45)^2)+(5*s15^2*(-s12+s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+(5*(2*s12-3*s15)*s15)/
(s23*(-s15+s23-s45)*(s34+s45)^2)+(5*(s12-2*s15+s45))/
((s15-s23+s45)*(s34+s45)^2)+(5*(-2*s12^2+s15^2))/
(2*s12*s23*(-s15+s23-s45)*(s34+s45))+
(5*s12*s15)/(s23^2*s45*(s34+s45))-
(5*s15*(2*s12^2+s12*s15-s15^2))/(2*s12*s23^2*(s15-s23+s45)*
(s34+s45))+(5*(s12+s45))/(2*s12*(s15-s23+s45)*
(s34+s45))+(5*s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(7*s15*s34^3)/(2*s12^2*s23^2*s45*
(-s12+s34+s45))+(5*s15^3*(s15+4*s45))/(2*s12^2*(s12+s15)*
s23^2*(s12+s15-s34))-(s15^3*(10*s15+17*s45))/
(4*s12^2*s23^2*(s12+s15-s34)*s34)+
(81*s12-41*s15+61*s34+26*s45)/(8*s12^2*s23)+
(487*s12-518*s15+487*s34+563*s45)/(72*s12^2*
(s15-s23+s45))+(4*s15*s34^2*(s15^2-s15*s45+s34*s45))/
(s12^2*s23^2*(s12-s34)^3)-(5*s15*(s12*(s15-s45)+s45^2))/
(2*s12^2*s23^2*(s34+s45))-(5*s12)/(s23*s34*s45+s23*s45^2)-
(5*s15*(s45^2+s12*(-s15+s45)))/(s12*s23^2*(s34+s45)^2)+
(5*s15*(s15*(-5*s15+s45)+2*s34*(-s15+s45)))/
(2*s12^2*(s12+s15)*s23^2)-
(s34*(3*s15*(7*s34-s45)+10*(s34+s45)^2))/
(4*s12^2*s23^2*(s12-s34-s45))+(72*s15^2+203*s34^2+
946*s34*s45+743*s45^2-72*s15*(2*s34+s45))/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(4*s15^2+13*(s34+s45)^2-4*s15*(2*s34+s45))/
(4*s12^2*s23*(s12-s34-s45))+(40*s34^3+32*s15^2*(s15-s45)+
2*s15*s34*(54*s15+s45)+s34^2*(-15*s15+2*s45))/
(8*s12^2*s23^2*(s12-s34))+(s15*(s12^2-s12*(6*s15+s45)+
s15*(10*s15+7*s45)))/(4*s12^2*s23^2*s34)+
(-40*s12^2+94*s15^2+22*s15*s34-55*s15*s45+41*s34*s45+
s12*(19*s15+40*s34+42*s45))/(8*s12^2*s23^2)+
(10*s15^3+s15*s34*(30*s34-53*s45)+5*s15^2*(-6*s34+s45)+
s34^2*(-10*s34+49*s45))/(4*s12^2*s23^2*(s12+s15-s34))+
(s34*(64*s15^2*(s15-s45)+11*s34^2*(-s15+s45)+
s15*s34*(54*s15+53*s45)))/(8*s12^2*s23^2*(s12-s34)^2))*tr5,
1955/216-(5*(s12-s34))/(6*s15)-
(5*s15^2)/(12*(s12+s15-s34)^2)+
(149*s15)/(432*(s12+s15-s34))+(5*s15^2)/(12*(s12+s15)*
(s12+s15-s34))-(23*s15^3)/(72*s12*s23*s34)-
(5*s34)/(12*(s12+s15))-(5*s15*(s15+s34))/(6*(s12+s15)^2)+
(s12+s34)/(2*(-s15+s23+s34))+(-7*s15+4*s34)/(12*s23)-
(s15^2*(12*s12+55*s15-24*s45))/(72*s23^2*s34)+
(s15*(12*s12+55*s15-12*s45))/(36*s23*s34)+
(5*s15^2*(s15-s45))/(18*s23*(s12-s34)^2)+
(5*s15^3*(2*s15-s45))/(36*s12*s23*s34^2)+(5*s15^3*(2*s15-s45))/
(18*s23*(s12-s34)^2*s34)+(23*s15^2*(3*s15-s45))/
(72*s23*(s12-s34)*s34)-(s15^2*s34)/(2*(s12+s15)*s23*
(s12+s23-s45))+(s34*(s15-s45))/(2*s23*(s12+s23-s45))+
(4*s12+13*s15)/(12*(-s15+s23-s45))+
(55*s15^3)/(72*s12*s23*(-s15+s23-s45))-
(s15*(4*s12+13*s15-4*s34))/(12*s23*(-s15+s23-s45))+
(5*s15^4)/(18*s23*(s12-s34)^2*(-s15+s23-s45))+
(25*s15^3)/(36*s23*(s12-s34)*(-s15+s23-s45))+
(5*s15^3*(3*s15-s34))/(12*(s12+s15)*s23^2*(-s15+s23-s45))-
(5*s15^6)/(36*s12*s23^2*s34^2*(-s15+s23-s45))+
(5*s15^5)/(12*s12*s23*s34^2*(-s15+s23-s45))+
(5*s15^6)/(36*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
(5*s15^5)/(12*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(23*s15^3)/(72*s12*s34*(-s15+s23-s45))+
(23*s15^5)/(72*s12*s23^2*s34*(-s15+s23-s45))-
(s15^3*(12*s12+55*s15))/(72*s23^2*s34*(-s15+s23-s45))-
(23*s15^4)/(36*s12*s23*s34*(-s15+s23-s45))+
(s15^2*(12*s12+55*s15))/(24*s23*s34*(-s15+s23-s45))-
(5*s15^6)/(18*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
(5*s15^5)/(6*s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(23*s15^5)/(36*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(115*s15^4)/(72*s23*(s12-s34)*s34*(-s15+s23-s45))-
(5*s15^4*s34)/(6*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*(-10*s15+3*s34))/(6*(s12+s15)*s23*(-s15+s23-s45))+
(s15^3*(-55*s15+12*s34))/(72*s12*s23^2*(-s15+s23-s45))-
(5*s12*s15)/(3*s23*s45)+(5*(s12-s34))/(6*s45)+
(5*s15^2*(s12+s34))/(6*s23^2*s45)-(5*s15^3*s45)/
(12*(s12+s15)*s23*(s12+s15-s34)^2)-
(5*s15^3*s45)/(6*(s12+s15)^2*s23*(s12+s15-s34))+
(5*s15^2*s45)/(6*(s12+s15)*s23*(s12+s15-s34))+
(5*s15^3*s45)/(12*s23*(s12+s15-s34)^2*s34)-
(17*s15^2*s45)/(24*s23*(s12+s15-s34)*s34)-
(5*s34*s45)/(3*s15*s23)-(149*s45)/(432*(s12-s34-s45))-
(5*s34^2*s45^2)/(6*s15*s23^2*(s12+s15-s34))-
(s34^2*s45^2)/(6*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s15^3*(-2*s15+s45))/(36*s23*(s12-s34)*s34^2)+
(5*s15^2*(-s15+s45))/(18*(s12-s34)^2*(-s15+s23-s45))+
(s12*(-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^3*s45*(s15+s45))/(12*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(5*s15^3*s45*(s15+s45))/(6*(s12+s15)^2*s23^2*(s12+s15-s34))-
(5*s15^3*s45*(s15+s45))/(12*s23^2*(s12+s15-s34)^2*s34)-
(5*s15^2*s45*(3*s15+s45))/(12*(s12+s15)*s23^2*(s12+s15-s34))-
(23*s15^2*(-3*s15+s45))/(72*(s12-s34)*s34*(s15-s23+s45))-
(5*s15^3*(-2*s15+s45))/(36*s12*s34^2*(s15-s23+s45))+
(5*s15^3*(-2*s15+s45))/(36*(s12-s34)*s34^2*(s15-s23+s45))-
((12*s12+55*s15)*(-2*s15+s45))/(72*s34*(s15-s23+s45))-
(5*s15^3*(-2*s15+s45))/(18*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s15*s34*(s15+s45))/(12*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s12*s15^4)/(6*s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(10*s12*s15^3)/(3*s23*(-s15+s23-s45)*(s34+s45)^2)+
(5*s15*s45^3)/(12*s12*s23*(s34+s45)^2)+
(5*s15*s45^3)/(12*s23*(s12-s34-s45)*(s34+s45)^2)-
(5*s45*(s12+s45))/(6*(s34+s45)^2)-(5*s15*s45^3*(s15+s45))/
(12*s12*s23^2*(s34+s45)^2)-(5*s15*s45^3*(s15+s45))/
(12*s23^2*(s12-s34-s45)*(s34+s45)^2)-
(5*s12)/(12*(s34+s45))+(5*s15^2*(3*s15-2*s45))/
(12*s23^2*(s34+s45))-(5*s15^2*(3*s12+8*s15))/
(12*s23*(-s15+s23-s45)*(s34+s45))-
(5*s45^2)/(12*(s12-s34-s45)*(s34+s45))-
(s15*s45^2)/(8*s23*(s12-s34-s45)*(s34+s45))+
(5*s15*(-5*s15+s45))/(12*s23*(s34+s45))+
(13*s15*s45^2*(s15+s45))/(24*s23^2*(s12-s34-s45)*(s34+s45))-
(5*s15^3*(s12+3*s15))/(12*s23^2*(s15-s23+s45)*(s34+s45))-
(5*s45^2)/(12*(-s12+s34+s45)^2)+(5*s45*(s15+s45)*(s34+s45))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^2*s34^2)/(3*s23^2*s45*(-s12+s34+s45))+
(-s23+s34+s45)/(2*(s12+s23-s45))+
(s15^2*s45*(-17*s15+3*s45))/(24*s23^2*s34*(-s12-s15+s34))+
(s15*s45^2*(-3*s15+17*s45))/(24*s12*s23^2*(s34+s45))+
(s15*(12*s34+31*s45))/(72*s12*s23)-
(5*s15*(s34*(s15-2*s45)+s15*s45))/(6*(s12+s15)^2*s23)-
(17*s15*s45^2)/(24*s12*s23*s34+24*s12*s23*s45)+
(9*s15*s34-7*s15*s45+s34*s45)/(24*s12*s23-24*s23*s34-
24*s23*s45)-(-50*s15^2-12*s15*s34+25*s15*s45+12*s34*s45)/
(72*s12*s23-72*s23*s34)+(180*s15^2+203*s15*s34+131*s34*s45)/
(432*(s12+s15-s34)*(-s15+s23-s45))+
(s15^2*s34^2)/(6*s12*s23^2*s45-6*s23^2*s34*s45)-
(5*s15*(-3*s12*s15+s45^2))/(6*s23*(s34+s45)^2)-
(23*s15^2*(2*s15^2-2*s15*s45+s45^2))/(72*s23^2*(s12-s34)*s34)+
(5*s12*(3*s15^2-2*s15*s45+s45^2))/(6*(s15-s23+s45)*
(s34+s45)^2)-(5*s15^3*(s15^2-s15*s45+s45^2))/
(36*s12*s23^2*s34^2)+(5*s15^3*(s15^2-s15*s45+s45^2))/
(36*s23^2*(s12-s34)*s34^2)-(5*s15^3*(s15^2-s15*s45+s45^2))/
(18*s23^2*(s12-s34)^2*s34)+(5*s15^2*(-(s12*s15)+2*s45^2))/
(6*s23^2*(s34+s45)^2)+(s15^2*(23*s15^2-23*s15*s45+20*s45^2))/
(72*s12*s23^2*s34)+(131*s15*s34+311*s15*s45+203*s34*s45+
563*s45^2)/(432*(s12-s34-s45)*(s15-s23+s45))+
(5*(-5*s15^2+2*s15*s45+s45^2+s12*(-2*s15+s45)))/
(12*(s15-s23+s45)*(s34+s45))-
(s15*(55*s15^2-55*s15*s45+31*s45^2+12*s34*(-s15+s45)))/
(72*s12*s23^2)+(25*s15*(-2*s15+s45)+12*s34*(-s15+s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(5*(s34*(s15-2*s45)+s15*(s15+s45)))/(12*(s12+s15)*s23)-
(5*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
(-7*s15*s34*(s15+s45)-3*s15*s45*(s15+s45)+
4*s34^2*(7*s15+3*s45))/(24*s23^2*(s12-s34-s45))+
(10*s34*(s15-2*s45)+s15*(-10*s12-9*s15+16*s45))/(12*s23^2)+
(-(s34*(s15+9*s45))+s15*(s15+16*s45))/
(24*s23*(s12+s15-s34))+(4*s15*s45*(-6*s15+s45)-
12*s34^2*(-s15+s45)+21*s34*(-s15^2+s45^2))/
(72*s23^2*(s12-s34))+(5*s15*(3*s15^2-3*s15*s45+s45^2)-
5*s34*(s15^2-s15*s45+s45^2))/(12*(s12+s15)*s23^2)-
(5*s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
(6*(s12+s15)^2*s23^2)+(-4*s34^2*(3*s15+7*s45)-
4*s15*(3*s15^2+8*s15*s45+5*s45^2)+
3*s34*(8*s15^2+21*s15*s45+13*s45^2))/
(24*s23^2*(s12+s15-s34))+(1/(2*s12^2)-5/(6*s15*s23)+
(5*s15^3)/(6*s12^2*(s12+s15)^2*s23)-
(5*s15^2)/(4*s12^2*(s12+s15)*s23)-(5*s15^3)/(12*s12^2*(s12+s15)*
s23*(s12+s15-s34))+(7*(s15-s34)^2)/(24*s12^2*s23*
(s12+s15-s34))+(12*s12^2+43*s12*s15-20*s15^2)/
(72*s12^2*s23*s34)+(5*s15^3)/(12*s12^2*s23*(s12+s15-s34)*
s34)+(5*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)+
(30*s15^2+13*s15*s34+12*s34^2)/(s12^2*(72*s12*s23-
72*s23*s34))+(5*s15^3*(s15-s45))/(6*s12^2*(s12+s15)^2*
s23^2)+s15^3/(2*s12^2*(s12+s15)*s23*(s12+s23-s45))-
(s15+s23-2*s45)/(2*s12^2*(s12+s23-s45))+
(s15^2*(9*s12+2*s15))/(36*s12^2*s23^2*(-s15+s23-s45))-
(8*s12^2+12*s12*s15-33*s15^2)/(24*s12^2*s23*(-s15+s23-s45))-
(s15*(s15-s34)^2)/(3*s12^2*s23*(s12+s15-s34)*
(-s15+s23-s45))+(s15*(12*s12^2+43*s12*s15-20*s15^2))/
(36*s12^2*s23*s34*(-s15+s23-s45))+
(5*s15^4)/(6*s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))-
(5*s15^4*s34)/(18*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(5*s15^3*s34)/(9*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
s15/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*(20*s15^2+13*s15*s34+8*s34^2))/(24*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15*(s15-s34)^2)/(6*s12^2*s23*
(s12+s15-s34)*(s12-s34-s45))-5/(6*s23*s45)+
(5*s15*(s12^2+s12*s34+s34^2))/(6*s12^2*s23^2*s45)-
(5*s15^4*s45)/(12*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(5*s15^4*s45)/(6*s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))+
(5*s15^4*s45)/(12*s12^2*s23^2*(s12+s15-s34)^2*s34)-
(5*s34^3*s45)/(6*s12^2*s15*s23^2*(s12+s15-s34))-
(s34^3*s45)/(6*s12^2*s23^2*(s12-s34)*(s12+s15-s34))-
(5*s34*(s12+s34)*s45)/(6*s12^2*s15*s23^2)+(5*s15^2*(-s15+s45))/
(4*s12^2*(s12+s15)*s23^2)-(5*s15^5)/(6*s12^2*(s12+s15)^2*s23^2*
(s15-s23+s45))+(5*s15^4)/(4*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+s15^3/(2*s12^2*(s12+s15)*s23*
(s15-s23+s45))-(5*s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s15^5)/(12*s12^2*(s12+s15)*s23^2*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^4)/(6*s12^2*(s12+s15)*s23*
(s12+s15-s34)*(s15-s23+s45))-
1/(2*(s15-s23-s34)*(s15-s23+s45))+
(12*s12^2+43*s12*s15-20*s15^2)/(72*s12^2*s34*(s15-s23+s45))+
(s15^2*(12*s12^2+43*s12*s15-20*s15^2))/(72*s12^2*s23^2*s34*
(s15-s23+s45))+(5*s15^3)/(12*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45))+(5*s15^5)/(12*s12^2*s23^2*(s12+s15-s34)*
s34*(s15-s23+s45))+(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15^3*(15*s15+13*s34))/
(36*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(30*s15^2+13*s15*s34+12*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(131*s15^2-442*s15*s34+131*s34^2)/
(432*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(19*s15-563*s45)/(432*s12^2*(s15-s23+s45))+
(s15*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s15-s23+s45))+(5*s15)/(3*s23*(s34+s45)^2)-
(5*s15^3)/(6*s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(5*s15^2)/(2*s23*(-s15+s23-s45)*(s34+s45)^2)-
(5*(-2*s15+s45))/(6*(s15-s23+s45)*(s34+s45)^2)-
(5*s15*(2*s12+s15))/(12*s12*s23*(-s15+s23-s45)*(s34+s45))-
(5*s15^2*(s12+s15))/(12*s12*s23^2*(s15-s23+s45)*(s34+s45))-
(5*(s12+s45))/(12*s12*(s15-s23+s45)*(s34+s45))-
(5*s45*(s34+s45)^2)/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(2*s15*s34^3)/(3*s12^2*s23^2*s45*
(-s12+s34+s45))+(5*s15^3*(s15+4*s45))/(12*s12^2*(s12+s15)*
s23^2*(s12+s15-s34))-(s15^3*(10*s15+17*s45))/
(24*s12^2*s23^2*(s12+s15-s34)*s34)-(6*s12-70*s15+69*s45)/
(72*s12^2*s23)+(s15*(-12*s12^2-43*s12*s15+20*s15^2+
12*s12*s45+31*s15*s45))/(72*s12^2*s23^2*s34)-
(5*s15*s34*(s15^2-s15*s45+s34*s45))/(18*s12^2*s23^2*
(s12-s34)^2)+(s15*s34^3)/(s12^2*(6*s12*s23^2*s45-
6*s23^2*s34*s45))+(5*s15*(-(s12*s15)+s45^2))/
(6*s12*s23^2*(s34+s45)^2)+(5*s15*(s12*(s15-s45)+s45^2))/
(12*s12^2*s23^2*(s34+s45))-(s15^2-s15*s45+s45^2)/
(2*s12^2*s23*(s12+s23-s45))+
(s34*(s15*(25*s34-s45)+12*(s34+s45)^2))/(24*s12^2*s23^2*
(s12-s34-s45))-(72*s15^2+203*s34^2+946*s34*s45+
743*s45^2-72*s15*(2*s34+s45))/(432*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-4*s15^2-11*(s34+s45)^2+
4*s15*(2*s34+s45))/(24*s12^2*s23*(s12-s34-s45))+
(-60*s12^2-32*s15^2+90*s15*s34-127*s15*s45+162*s34*s45+
24*s12*(s15+2*s45))/(72*s12^2*s23^2)+
(-30*s15^3+9*s34^2*s45-9*s15*s34*(s34+3*s45)+
s15^2*(-26*s34+30*s45))/(72*s12^2*s23^2*(s12-s34))+
(12*s15^3+s15*s34*(36*s34-59*s45)+s15^2*(-36*s34+7*s45)+
s34^2*(-12*s34+55*s45))/(24*s12^2*s23^2*(s12+s15-s34)))*tr5}


projectionMatrix["uubddbg","pmmpp","Nf0"]=
{{1,-1/4,-1/2,-1/4,-1/3,0,-14/17,0,427/102,-37/204,-23/68,7/2,
1/2,-5/2,3/2,-1,-1/2,-11/68,1,0,-11/68,1,28/51,21/17,
-21/17,-67/68,-70/51,-25/34,14/17,-31/34,-14/17,1,-5/2,-9/4,
9/4,3,-48/17,-11/17,-45/34,3,-48/17,1/2,7/17,1,3/34,-3/2,
3/2,-3/4,1/2,-3/4,-3/4,7/17,-9,84/17,0,20/51,1/3,20/51,1/2,
-14/51,11/102,-2/3,91/102,91/34,-54/17,-91/51,-137/204,
-164/153,-117/136,487/408,-319/136,0,-79/816,-41/272,83/136,
-171/136,219/136,57/136,-3/68,77/68,-299/51,0,215/136,43/34,
113/68,-169/68,48/17,-147/34,557/34,31/4,24/17,-24/17,80/9,
37/34,-71/34,45/34,-147/68,113/34,413/34,-20/17,-3/17,49/34,
76/255,79/170,2/85,-81/170,-79/255,-91/1020,0,1/2,15/4,15/4,
0,1/2,0,-1/6,-1/6,97/136,0,-20/3,7/8,-11/34,20/3,1/4,
-7/272,-15/2,-5/8,-49/136,0,-109/136,3/4,-27/8,20/3,-20/3,
1/2,23/68,-20/3,11/2,11/2,-105/34,-11/2,7/17,11/34,193/68,
3/34,3/68,95/68,-1,5/4,9/4,-5/4,279/68,3/17,-7/4,-1/2,
301/68,3/17,-15/4,-3/4,5/2,3/34,-57/34,97/68,91/68,3/34,
-97/408,-67/102,-5/6,-91/34,55/34,-107/272,515/408,377/204,
1091/408,225/272,-873/272,29/24,279/136,-113/34,53/68,15/34,
-225/136,133/136,-20/51,193/136,-111/136,-233/136,-128/17,
147/34,-29/8,-257/68,-437/204,-35/34,447/68,-135/68,-11/34,
-269/68,-1/136,31/12,1221/136,-207/68,1307/272,23/2,1081/136,
-29/17,-271/68,177/34,243/68,17/4,131/136,29/12,-341/68,213/68,
-29/34,75/68,-131/136,-29/12,-117/68,-37/12,329/68,-167/68,
-13/8,-1,4/17,191/68,-33/68,-487/68,-2/17,-24/17,106/17,0,
29/6,-109/68,41/68,-37/6,-27/68,-29/68,61/68,-413/68,0,-17/2,
-131/68,41/68,29/6,109/68,-275/68,-537/68,-39/4,-79/34,-73/68,
14/17,-54/17,-39/4,29/12,0,-59/17,46/17,73/408,3/17,-23/204,
0,3/4,-89/272,0,0,0,849/136,-145/408,95/18,7/3,-127/34,17/4,
-33/4,-79/17,5,7/2,13/6,115/204,-115/204,-230/17,-285/272,
7/12,265/272,-1285/1632,0,-461/136,18/17,-227/12,703/816,
485/136,-27/272,2849/204,15/136,235/68,80/9,-111/4,91/4,573/68,
-1353/272,-3967/408,61/102,4285/1632,253/136,-2723/204,-372/17,
1093/136,77/136,-21/68,3/136,-419/68,-56/17,439/34,-405/68,
121/68,-87/68,-1217/68,1047/68,396/17,-59/68,205/68,-719/68,
753/68,-115/68,7/34,-685/68,467/34,821/68,-129/68,473/68,5/102,
-25/17,0,121/68,0,175/36,-767/408,-23/136,339/34,-609/68,
-8351/48960,-99/34,-5143/3264,1081/102,-933/34,2561/272,-64/17,
-3947/544,841/816,1/64,0,71/6,-113/12,-5/4,605/136,0,-745/68,
513/136,0,-333/34,389/34,-847/68,155/17,-587/136,3029/1224,0,
0,0,-407/72,-1279/102,80/9,0,0,0,0,10/9,0,107/612,3755/54,
-23/6,10,-28/17,0,0,-905/408,-1565/408,-4487/1224,-607/68,
11/4,-1793/204,-251/102,-411/34,-1597/204,-369/34,-569/102,
-257/102,-25/24,-5335/72,179/3,415/6,-5521/408,0,0,-713/306,
5959/408,-211/72,1987/102,91/6,8581/204,-3317/102},
{0,0,0,0,0,1,4/17,0,-10/51,-1/51,-2/17,0,0,0,0,0,0,
2/17,0,0,2/17,0,-8/51,-6/17,6/17,6/17,20/51,6/17,-4/17,
2/17,4/17,0,0,0,0,0,4/17,8/17,4/17,0,4/17,0,-2/17,0,
2/17,0,0,0,0,0,0,-2/17,0,-24/17,0,4/51,0,4/51,0,4/51,
-4/51,0,4/51,4/17,-4/17,-8/51,-2/17,-1/17,1/51,-1/51,-5/17,
0,1/102,5/102,-1/51,-3/17,-1/51,1/17,-1/17,3/17,5/17,0,
-1/17,1/51,-2/17,6/17,-4/17,4/17,-14/17,0,-2/17,2/17,0,2/17,
-2/17,-4/17,2/17,-4/17,-8/17,-4/17,-4/17,-4/51,-4/85,-4/85,
8/255,8/255,8/255,-2/255,0,0,0,0,0,0,0,0,0,2/17,0,0,0,
-5/51,0,0,-2/17,0,0,6/17,0,-4/17,0,0,0,0,0,2/17,0,0,0,
-2/17,0,-2/17,-4/17,2/17,2/17,1/17,-8/17,0,0,0,0,8/17,
4/17,0,0,4/17,4/17,0,0,0,2/17,-4/17,4/17,2/17,2/17,-2/51,
4/17,0,-4/17,-20/17,1/17,-12/17,1/51,35/102,-5/34,-19/68,0,
7/102,21/17,-5/17,10/17,-12/17,8/17,-4/51,1/17,4/51,-2/17,
5/17,-4/17,0,5/17,-25/102,-2/51,-4/17,6/17,4/17,1/17,-1/102,
0,-9/17,-1/17,5/68,0,-4/17,1/17,19/102,-18/17,-4/17,0,2/17,
0,-6/17,3/17,-8/17,8/17,-2/17,0,-5/17,0,2/17,1/17,1,2,
-6/17,-44/17,6/17,2/17,3/17,2/17,-6/17,0,0,-8/17,8/17,0,
8/17,30/17,-8/17,4/17,0,0,-4/17,8/17,0,8/17,50/17,8/17,0,
4/17,4/17,-4/17,30/17,0,0,0,-5/17,-1/17,-2/51,4/17,-2/51,0,
0,5/34,0,0,0,-3/17,7/51,0,0,6/17,0,0,8/17,0,0,0,10/51,
-10/51,-80/17,1/51,0,-21/34,-5/34,0,45/17,59/102,0,-8/51,
-58/17,-77/68,3/17,39/34,-23/102,0,1,-1,-1/68,2/17,5/34,
1/51,-7/102,-6/17,-6/17,14/17,-2/17,10/17,-24/17,9/17,2/17,
-1/17,-2/17,1/17,12/17,-12/17,8/17,-8/17,-16/17,20/17,-28/17,
4/17,-4/17,24/17,-18/17,4/17,-6/17,-4/17,-9/17,-1/17,-8/51,
2/51,0,-5/17,0,0,11/51,-1/17,-12/17,18/17,13/2040,-66/17,
29/204,6/17,-10/17,-71/102,-6/17,25/68,25/34,-1/4,0,0,0,0,
-4/17,0,18/17,-8/17,0,16/17,-24/17,18/17,-20/17,7/17,-14/51,
0,0,0,0,20/51,0,0,0,0,0,0,0,-4/153,0,0,0,-26/17,0,0,
-29/51,-20/51,20/153,30/17,0,20/51,-20/51,32/17,40/51,26/17,
40/51,10/51,0,0,32/3,0,46/51,0,0,97/153,-92/51,0,-92/51,0,
26/17,214/51},{0,0,0,0,0,0,0,1,0,0,0,6,-5/2,-4,2,-2,
-2,0,2,3,0,2,0,0,0,0,0,0,0,0,0,8/3,-20/3,-6,6,4,0,
0,0,4,0,2,0,2,0,-2,2,4,-4,4,-2,0,-24,0,-2/3,0,4/3,
0,4/3,0,0,-4/3,4/3,4,-4,-8/3,-5/3,-1,-2/3,1,-4,0,-1/6,
-7/6,-1/3,-2,7/3,-1/3,5,-9,-34/3,0,2,1/3,2,-4,6,-8,30,
0,-2,2,0,-6,2,2,-4,8,22,4,8,8/3,8/15,8/15,8/15,-4/5,
-4/5,-2/15,0,0,0,0,0,0,0,0,0,0,0,0,1/3,0,0,-1,0,-12,
1/3,0,0,0,0,-5,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,-4,
4,6,-2,0,0,8,-4,0,0,4,4,4,0,0,0,0,0,0,0,-4/3,-4,4,
1/6,-4/3,5,-25/6,2,5/4,0,19/6,1,1,4,3,-1,1/3,-1,-1/3,
-3,-17,6,0,-4,5/2,-2,10,-4,-4,-5,1/3,0,17,5,-1/4,14,
17,-2,-23/6,6,6,0,-5,0,2,1,2,-2,-1,0,1,0,-2,2,2,8,
2,-8,-2,-14,-2,-4,14,0,0,8,-4,0,-8,8,4,-8,0,0,8,-4,
0,-4,8,-16,0,-6,-4,4,2,0,0,0,-1,-1,2/3,4/3,0,0,2,0,
0,0,0,0,-1,0,0,-6,4,-14,-8,6,2,4,8/3,-8/3,-64,-2,4/3,
-2,5/6,0,8,7/6,-6,4/3,-12,-19/4,6,35/6,22/3,0,-53,42,
25/2,-9,-46/3,1/3,27/8,1,-6,-40,15,3,-6,2,-10,-7,22,-9,
8,-8,-34,26,42,4,-4,-18,18,4,-4,-16,26,22,-5,12,-2/3,
-7/3,0,10/3,0,0,-10/3,-2,16,-16,-11/180,-8,-7/3,6,-60,15,
-6,-12,14/3,-17/24,0,38/3,0,-2,6,0,-14,3,0,-10,10,-18,
10,-4,2,0,0,0,-20/3,-38/3,0,0,0,0,0,0,0,2,0,-22/9,0,
2/3,0,0,0,-4,-10/3,0,0,-26,-4,0,-26,0,-20,-8,-10/3,-55,
-106/3,55,-68/3,0,0,-8/9,77/3,11/9,116/3,4,18,-172/3},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
-4,2,2,2,-2,-8/3,4/3,4/3,-1,0,0,1/3,-1/3,0,-2,9/2,2,
-1/3,1,0,-1,0,2,0,0,4,-6,0,0,0,-2,0,-2,-4,4,2,3,-2,
-2,2,2,4,-6,4,2,-4,-6,4,2,-6,-4,-2,6,-6,-8,2,1,4/3,
-4/3,3,6,1/2,-13/3,5/3,-7/2,1,15/4,0,-3/2,10,1,4,11,-9,
2,-6,-1,-1,-5,2,0,-3,3/2,2/3,-6,-2,-2,2,1/6,0,6,-1,
-5/4,0,1,3,-1/6,-4,-2,0,-3,0,6,-3,8,-2,-1,0,1,0,-2,
1,6,14,-6,-18,8,-4,-1,-2,2,0,0,6,-2,0,-2,16,-6,-2,0,
0,6,-10,0,-2,20,-2,0,-4,-2,2,10,0,0,0,3,-1,1/3,4/3,
0,0,1,1,0,0,0,0,0,0,0,0,-10,6,0,-8,-8,-4/3,8/3,-8/3,
-64,-1/6,-1/3,-5,1/4,0,18,1/2,0,-7/6,-23,-43/4,0,77/6,
-29/6,0,2,-3,19/4,5/2,-17/6,-7/3,-1/4,-1,0,4,-3,7,-16,
10,-2,1,4,1,14,-18,-2,-2,-4,14,-18,-2,-2,8,-6,6,-2,
-4,-7,5,-4/3,2/3,0,0,0,0,0,0,0,0,487/480,-10,65/24,0,
-22,-5,0,6,-1/3,-25/24,0,0,0,0,-3,0,12,-9,0,8,-16,8,
-16,6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,1,0,0,-1,0,0,0,0,0,0,0,0,0,-2,2,0,0,2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,
0,1/2,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,-1,0,
-1,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,
0,-2,0,0,0,0,0,2,0,0,-2,0,0,0,1,0,0,0,0,1,-1,0,0,
0,0,0,0,0,0,0,0,0,0,-3/2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,-1,0,0,0,0,
-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/3,1,0,0,0,
0,0,0,0,0,0,1/3,0,-1,0,0,1/2,-1/2,1/2,1,-1,0,0,2,0,
2,0,0,-1/2,0,0,0,1/2,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,-1/2,0,0,0,0,0,0,1,1,0,-1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1/4,0,0,0,0,0,0,0,0,0,0,0,0,
-3/4,0,0,0,0,0,0,0,0,1/2,0,0,0,1/2,0,0,0,0,0,-1/2,
0,1/2,0,0,0,0,0,-1/2,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,-1,0,0,0,0,0,1,0,0,1,0,0,0,-1/2,0,0,0,0,
-1/2,1/2,0,0,0,0,0,0,0,0,0,0,0,0,-1/4,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,0,
0,1/2,0,0,0,0,-1/2,-1/2,0,0,0,0,0,0,0,0,0,0,0,1/6,
0,0,0,0,1/2,0,0,0,0,0,0,0,-1/6,0,0,0,1/2,0,0,1/12,
-1/4,-1/12,-1/2,1/2,0,0,-1,0,-1,0,0,1/4,0,0,0,-1/4,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1/3,-1/4,0,0,0,0,0,1/6,0,0,0,4,-3,0,4,4,
1/3,-1/3,1/3,8,-1/6,0,0,0,0,0,0,0,-1/12,0,0,0,0,1/6,
0,-1,3/2,5/4,-1,-3/2,2/3,3/8,0,0,-1,1,0,0,0,-1,-1,2,
-1,0,0,-2,2,2,0,0,-2,2,0,0,-2,1,2,0,1,0,-1/3,0,0,
0,0,1/6,-1/2,-1,-2,-61/720,-2,-13/24,0,7,4/3,0,-5/2,5/3,
-1/2,0,0,0,0,3/2,0,-4,5/2,0,-2,3,-4,4,-2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/3,0,0,
-1/4,0,0,0,0,0,0,0,1,0,0,1,0,0,0,-1/3,1/3,8,0,1/6,
-1/4,-1/16,0,1/2,1/4,0,0,-1/2,-5/8,0,7/12,0,0,0,0,0,0,
0,0,0,-1/2,0,0,0,1/2,-1,1/2,0,0,0,0,1,-1,0,0,0,1,
-1,0,0,1,-1,0,0,0,-1/2,0,-1/6,0,0,0,0,0,-1/6,-1/2,-2,
-1,-61/720,7,7/16,0,-1,-19/12,0,15/8,-3/4,-1/24,0,0,0,0,
-3/2,0,2,-1,0,3,-3,2,-1,3/2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
2,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-2,0,0,2,0,0,0,0,-2,2,0,0,0,0,0,
0,0,0,0,0,0,-2/3,0,0,0,2/3,2,0,0,0,0,0,0,0,-1/3,0,
1/3,0,2,0,0,0,2,-2/3,0,0,-2,2,0,-4,0,-4,-2,0,55/3,
-14,-55/3,0,0,0,2/3,-1,1,0,-4,-10,2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-55/6,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1/6,0,-1/6,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,0,
-2,0,-1/2,0,0,1/6,0,1/3,0,0,0,1},{0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1/2,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/6,0,
1/6,0,0,0,0,0,-1,1/3,0,0,1,-1,0,2,0,2,1/2,0,0,5,0,
1/2,0,0,1/6,-1,0,-1,1,3,2},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1/6,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,5,0,1,0,0,1/3,-1,-1/3,-1,0,0,2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,-1/6,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,
0,-1,-3,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-2,0,0,0,
0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,-2,0,0,-1/3,0,0,2,-2,0,0,4,0,4,0,0,-1,0,14,0,
2,0,0,2/3,-2,-1/3,-2,2,4,4},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-1,0,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,1,-1/3,0,0,-1,1,0,-2,0,-2,-1,0,0,-7,0,-1/2,0,
0,1/6,1/2,1/6,1,-1,-2,-2},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,1,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0}}

ampFunctions["uubddbg","pmmpp","Nf0"]={f11[s45]*f32[s34,s15],
f11[s15]*f34[s12,s23,s34,s45,s15],
f11[s23]*f34[s12,s23,s34,s45,s15],
f11[s45]*f34[s12,s23,s34,s45,s15],f46[s15,s23,s45],
f11[s12]*f11[s15]^2,f11[s23]*Zeta[3],f11[s12]*f11[s15]*f11[s23]^2,
f11[s15]^2*f11[s45],f11[s15]^3*f11[s45],f11[s15]^2*f11[s34]*f11[s45],
f11[s23]*f11[s34]^2*f11[s45],f11[s15]^2*f11[s45]^2,
f11[s12]*f11[s15]*f21[s15,s23],f11[s12]*f11[s23]*f21[s15,s23],
f11[s12]*f11[s45]*f21[s15,s23],f11[s45]^2*f21[s15,s23],
f21[s15,s23]^2,f11[s12]*f11[s15]*f21[s23,s45],
f11[s15]^2*f21[s23,s45],f11[s15]*f11[s34]*f21[s23,s45],
f21[s23,s45]^2,Pi^2*f21[s34,s15],f11[s12]*f21[s34,s15],
f11[s23]*f21[s34,s15],f11[s12]*f11[s23]*f21[s34,s15],
f11[s45]*f21[s34,s15],f11[s15]*f11[s45]*f21[s34,s15],
f11[s23]*f11[s45]*f21[s34,s15],f11[s34]*f11[s45]*f21[s34,s15],
f21[s12,s34]*f21[s34,s15],Pi^2*f21[s45,s12],f11[s15]*f21[s45,s12],
f11[s23]*f21[s45,s12],f11[s34]*f21[s45,s12],f11[s12]*f31[s15,s23],
f11[s45]*f31[s15,s23],f11[s45]*f31[s34,s15],f11[s23]*f32[s12,s34],
f11[s12]*f32[s15,s23],f11[s45]*f32[s15,s23],
f11[s23]*f33[s15,s12,s34],f11[s45]*f33[s15,s12,s34],
f11[s12]*f33[s23,s34,s15],f11[s45]*f33[s23,s34,s15],
f11[s23]*f33[s34,s45,s12],f11[s12]*f33[s45,s15,s23],
f11[s15]*f33[s45,s15,s23],f11[s23]*f33[s45,s15,s23],
f11[s45]*f33[s45,s15,s23],f11[s12]*f34[s12,s23,s34,s45,s15],
f11[s34]*f34[s12,s23,s34,s45,s15],f41[s45,s12],f42[s34,s15],
f44[s45,s15,s23],f45[s12,s23,s45],f45[s45,s15,s23],
f46[s34,s15,s23],f47[s12,s34,s45],f48[s34,s15,s12],
f411[s15,s12,s23,s34,s45],f411[s34,s45,s15,s12,s23],
finBoxTriInit,divPentaBubInit,bc60e4p4,finPentaBubInit,
Pi^2*f11[s12]*f11[s15],Pi^2*f11[s23],Pi^2*f11[s12]*f11[s23],
Pi^2*f11[s15]*f11[s23],f11[s12]*f11[s15]^2*f11[s23],f11[s23]^2,
Pi^2*f11[s23]^2,f11[s23]^4,Pi^2*f11[s15]*f11[s34],
f11[s12]*f11[s23]*f11[s34]^2,Pi^2*f11[s12]*f11[s45],
Pi^2*f11[s23]*f11[s45],f11[s15]^2*f11[s23]*f11[s45],
f11[s15]*f11[s23]^2*f11[s45],f11[s34]^3*f11[s45],f11[s45]^2,
f11[s15]*f11[s34]*f11[s45]^2,f11[s15]*f11[s45]^3,
f11[s12]*f11[s23]*f21[s12,s34],f11[s15]*f11[s23]*f21[s12,s34],
f11[s23]*f11[s34]*f21[s12,s34],f11[s23]*f11[s45]*f21[s12,s34],
f11[s34]*f11[s45]*f21[s12,s34],f21[s15,s23],
f11[s15]*f11[s45]*f21[s15,s23],f11[s23]*f11[s45]*f21[s15,s23],
f21[s23,s45],f11[s15]*f11[s23]*f21[s23,s45],
f11[s15]*f11[s45]*f21[s23,s45],f21[s34,s15]^2,f21[s45,s12]^2,
f11[s23]*f31[s12,s34],f11[s45]*f31[s12,s34],f11[s15]*f31[s23,s45],
f11[s15]*f32[s23,s45],f46[s45,s12,s34],f410[s12,s23,s34,s45,
s15],f410[s15,s12,s23,s34,s45],f410[s23,s34,s45,s15,s12],
f410[s34,s45,s15,s12,s23],f410[s45,s15,s12,s23,s34],
f412[s12,s23,s34,s45,s15],bc49e4p4,f11[s34]*f11[s45]*
f21[s15,s23],f11[s12]*f31[s23,s45],f11[s12]*f32[s23,s45],
f11[s15]*f33[s12,s23,s45],f11[s15]*f33[s34,s45,s12],
f45[s23,s34,s15],f411[s12,s23,s34,s45,s15],
f411[s23,s34,s45,s15,s12],f11[s12]^2*f11[s15]*f11[s23],
f11[s12]*f11[s23]^2,f11[s15]*f11[s23]^2,f11[s12]*f11[s23]^3,
Pi^2*f11[s23]*f11[s34],f11[s23]^2*f11[s34],f11[s12]*f11[s23]^2*
f11[s34],f11[s23]^2*f11[s34]^2,f11[s45]*Zeta[3],
Pi^2*f11[s15]*f11[s45],f11[s12]*f11[s15]^2*f11[s45],
f11[s15]*f11[s23]*f11[s45],f11[s23]^2*f11[s34]*f11[s45],
f11[s15]*f11[s45]^2,f11[s12]*f11[s15]*f11[s45]^2,
f11[s12]*f21[s15,s23],f11[s34]*f21[s15,s23],
f11[s12]*f11[s34]*f21[s15,s23],f11[s34]^2*f21[s15,s23],
f11[s45]*f21[s15,s23],f11[s12]*f21[s23,s45],f11[s15]*f21[s23,s45],
f11[s12]*f11[s23]*f21[s23,s45],f11[s34]*f21[s23,s45],
f11[s12]*f11[s34]*f21[s23,s45],f11[s23]*f11[s34]*f21[s23,s45],
f11[s12]*f11[s45]*f21[s23,s45],f11[s34]*f11[s45]*f21[s23,s45],
f11[s23]^2*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f11[s12]*f11[s15]*f21[s45,s12],f11[s15]*f11[s23]*f21[s45,s12],
f11[s15]*f11[s34]*f21[s45,s12],f11[s15]*f11[s45]*f21[s45,s12],
f11[s23]*f31[s15,s23],f11[s34]*f31[s23,s45],f11[s45]*f31[s23,s45],
f11[s15]*f31[s45,s12],f11[s23]*f32[s15,s23],f11[s34]*f32[s23,s45],
f11[s45]*f32[s23,s45],f11[s23]*f32[s34,s15],f11[s15]*f32[s45,s12],
f11[s34]*f33[s12,s23,s45],f11[s15]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f11[s34]*f33[s23,s34,s15],
f11[s34]*f33[s45,s15,s23],f44[s23,s34,s15],f45[s15,s12,s34],
f46[s23,s45,s12],bc50e4p4,f11[s15]*Zeta[3],Pi^2*f11[s15]^2,
f11[s12]*f11[s15]^3,f11[s12]^3*f11[s23],f11[s15]^3*f11[s23],
f11[s12]^2*f11[s23]^2,f11[s15]^2*f11[s23]^2,f11[s23]^3,
f11[s15]*f11[s23]^3,f11[s12]^2*f11[s15]*f11[s34],
f11[s12]^2*f11[s23]*f11[s34],f11[s12]*f11[s15]*f11[s23]*f11[s34],
f11[s15]^2*f11[s23]*f11[s34],f11[s15]*f11[s23]^2*f11[s34],
f11[s23]^3*f11[s34],f11[s15]*f11[s23]*f11[s34]^2,f11[s23]*f11[s34]^3,
f11[s12]^2*f11[s15]*f11[s45],f11[s12]^2*f11[s23]*f11[s45],
f11[s12]*f11[s15]*f11[s23]*f11[s45],f11[s23]^2*f11[s45],
f11[s12]*f11[s23]^2*f11[s45],f11[s23]^3*f11[s45],
Pi^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s34]*f11[s45],
f11[s12]*f11[s23]*f11[s34]*f11[s45],f11[s15]*f11[s23]*f11[s34]*
f11[s45],f11[s15]*f11[s34]^2*f11[s45],Pi^2*f11[s45]^2,
f11[s23]*f11[s45]^2,f11[s12]*f11[s23]*f11[s45]^2,
f11[s15]*f11[s23]*f11[s45]^2,f11[s23]^2*f11[s45]^2,
f11[s34]*f11[s45]^2,f11[s12]*f11[s34]*f11[s45]^2,
f11[s23]*f11[s34]*f11[s45]^2,f11[s23]*f11[s45]^3,
f11[s12]*f11[s15]*f21[s12,s34],f11[s15]*f11[s45]*f21[s12,s34],
f11[s15]*f21[s15,s23],f11[s15]^2*f21[s15,s23],
f11[s23]*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s15]*f11[s34]*f21[s15,s23],
f11[s23]*f11[s34]*f21[s15,s23],f11[s12]^2*f21[s23,s45],
f11[s23]*f21[s23,s45],f11[s23]^2*f21[s23,s45],
f11[s45]*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s12]^2*f21[s34,s15],
f11[s12]*f11[s15]*f21[s34,s15],f11[s15]*f11[s23]*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s12]*f11[s23]*f21[s45,s12],f11[s23]^2*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s23]*f11[s45]*f21[s45,s12],
f21[s12,s34]*f21[s45,s12],f31[s15,s23],f11[s15]*f31[s15,s23],
f11[s34]*f31[s15,s23],f31[s23,s45],f11[s23]*f31[s23,s45],
f11[s12]*f31[s34,s15],f11[s23]*f31[s34,s15],f11[s23]*f31[s45,s12],
f11[s15]*f32[s12,s34],f32[s15,s23],f11[s15]*f32[s15,s23],
f11[s34]*f32[s15,s23],f32[s23,s45],f11[s23]*f32[s23,s45],
f11[s12]*f32[s34,s15],f11[s23]*f32[s45,s12],f33[s12,s23,s45],
f11[s12]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f33[s23,s34,s15],f33[s45,s15,s23],f34[s12,s23,s34,s45,s15],
f43[s15,s23],f43[s23,s45],f44[s12,s23,s45],f46[s12,s34,s15],
f47[s34,s15,s12],f48[s12,s34,s45],f49[s12,s34,s45],
f49[s34,s15,s12],f11[s23],f11[s12]^2*f11[s23],f11[s15]*f11[s23],
f11[s15]^2*f11[s23],Pi^2*f11[s12]*f11[s34],f11[s15]*f11[s45],
f11[s12]*f11[s23]*f11[s45],f11[s15]*f11[s34]*f21[s12,s34],
f11[s12]*f11[s34]*f21[s45,s12],f11[s34]*f11[s45]*f21[s45,s12],
f11[s15]*f31[s12,s34],f11[s34]*f31[s45,s12],f11[s34]*f32[s45,s12],
f45[s34,s45,s12],Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],
Pi^2*f11[s12]^2,f11[s12]^3*f11[s15],f11[s12]^2*f11[s15]^2,f11[s15]^4,
f11[s12]*f11[s15]*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
f11[s15]^3*f11[s34],f11[s15]*f11[s23]*f11[s34],Pi^2*f11[s34]^2,
f11[s12]*f11[s15]*f11[s34]^2,f11[s15]^2*f11[s34]^2,
f11[s23]*f11[s34]^2,f11[s15]*f11[s34]^3,f11[s12]^3*f11[s45],
f11[s23]*f11[s45],f11[s12]^2*f11[s34]*f11[s45],
f11[s12]*f11[s34]^2*f11[s45],f11[s12]^2*f11[s45]^2,
f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,f11[s34]*f11[s45]^3,
f11[s45]^4,f11[s15]^2*f21[s12,s34],f11[s23]*f21[s12,s34],
f11[s12]*f11[s45]*f21[s12,s34],f11[s45]^2*f21[s12,s34],
f11[s15]^2*f21[s34,s15],f11[s15]*f11[s34]*f21[s34,s15],
f11[s34]^2*f21[s34,s15],f11[s12]^2*f21[s45,s12],
f11[s34]^2*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s45]^2*f21[s45,s12],f11[s15]*f31[s34,s15],
f11[s34]*f31[s34,s15],f11[s12]*f31[s45,s12],f11[s45]*f31[s45,s12],
f11[s45]*f32[s12,s34],f11[s15]*f32[s34,s15],f11[s34]*f32[s34,s15],
f11[s12]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s15]*f33[s15,s12,s34],f11[s34]*f33[s15,s12,s34],
f11[s12]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],
f11[s45]*f33[s34,s45,s12],f43[s34,s15],f43[s45,s12],
f44[s15,s12,s34],f44[s34,s45,s12],1,f11[s12]^2*f11[s15],
f11[s12]*f11[s23],f11[s23]*f11[s34],Pi^2*f21[s12,s34],
f21[s12,s34]^2,f41[s12,s34],f42[s12,s34],Pi^4,f11[s12]*Zeta[3],
f11[s12]^4,f11[s12]*f11[s15]*f11[s23],f11[s34]*Zeta[3],
f11[s12]^3*f11[s34],f11[s12]*f11[s23]*f11[s34],f11[s12]^2*f11[s34]^2,
f11[s12]*f11[s34]^3,f11[s34]^4,f11[s12]*f11[s34]*f11[s45],
f11[s15]*f11[s34]*f11[s45],f11[s23]*f11[s34]*f11[s45],
f11[s34]^2*f11[s45],f11[s12]^2*f21[s12,s34],f11[s15]*f21[s12,s34],
f11[s12]*f11[s34]*f21[s12,s34],f11[s34]^2*f21[s12,s34],
f11[s45]*f21[s12,s34],f11[s12]*f31[s12,s34],f11[s34]*f31[s12,s34],
f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],f43[s12,s34],
Pi^2*f11[s15],f11[s15],f11[s15]^2,f11[s45],Pi^2*f11[s45],
f11[s12]*f11[s15]*f11[s45],f21[s34,s15],f21[s45,s12],
f11[s12]*f11[s15],f11[s15]^2*f11[s34],f11[s12]*f11[s45],
f11[s34]*f11[s45],f11[s12],Pi^2*f11[s12],f11[s34],Pi^2*f11[s34],
f11[s15]*f11[s34],f33[s15,s12,s34],f33[s34,s45,s12],f11[s12]^2,
f11[s15]^3,f11[s12]*f11[s45]^2,f11[s45]^3,f11[s15]*f21[s34,s15],
f11[s34]*f21[s34,s15],f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],
f31[s34,s15],f31[s45,s12],f32[s34,s15],f32[s45,s12],
f11[s12]^2*f11[s45],f11[s15]*f11[s34]^2,f11[s12]*f11[s34],Zeta[3],
f11[s34]^2,f11[s12]*f11[s34]^2,f21[s12,s34],Pi^2,f11[s12]^3,
f11[s12]^2*f11[s34],f11[s34]^3,f11[s12]*f21[s12,s34],
f11[s34]*f21[s12,s34],f31[s12,s34],f32[s12,s34]}


==> anc/TwoLoopRemainders/uubddbg_pmmpp_Nf1.txt <==
rationalBasis["uubddbg","pmmpp","Nf1"]=
{1/36,-1/4-s15/(4*(s12+s15-s34))+s45/(4*(s15-s23+s45))+
(s34*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45))+
(-(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s12-s15+s34)/(4*s12^2*(s15-s23+s45)))*tr5,
-1/4+s45/(4*s12-4*s34-4*s45)-s45/(4*(s15-s23+s45))-
((s15+s45)*(s34+s45))/(4*(s12-s34-s45)*(s15-s23+s45))+
((s34+s45)^2/(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s12+s34+s45)/(4*s12^2*(s15-s23+s45)))*tr5,
(s12+s15)/(-6*s15+6*s23-6*s45)-
((2*s12+3*s15)*(s12+s15-s34))/(6*s23*(-s15+s23-s45))+
(s15*(s12+s15-s34)^2)/(3*s23^2*(-s15+s23-s45))-
(s12^2*s15^2)/(3*s23^2*s45^2)+(2*s12*s15*(s12-s34))/(3*s23*s45^2)-
(s12-s34)^2/(3*s45^2)+(s12*s15*(s12+2*s15-2*s34))/
(3*s23^2*s45)-(s12*(2*s12+5*s15-2*s34))/(6*s23*s45)+
(s12-s34)/(6*s45)+((s12+s15-s34)/(3*s23^2*(-s15+s23-s45))-
(s12*s15)/(3*s23^2*s45^2)+(s12-s34)/(3*s23*s45^2)-
1/(6*s23*s45)+(s12+s15-s34)/(3*s23^2*s45)+
1/(6*s23*(s15-s23+s45)))*tr5,(s12-s34)/(6*s15)+
(s12-s34)^2/(3*s15^2)+(s12+s15)/(-6*s15+6*s23-6*s45)-
((2*s12+3*s15)*(s12+s15-s34))/(6*s23*(-s15+s23-s45))+
(s15*(s12+s15-s34)^2)/(3*s23^2*(-s15+s23-s45))+
(2*(s12-s34)*s34*s45)/(3*s15^2*s23)+(s34^2*s45^2)/(3*s15^2*s23^2)-
(s12+s15+s34+s45)/(6*s23)-(s34*s45*(-2*s12+s34+2*s45))/
(3*s15*s23^2)+(s34*(-2*s12+2*s34+5*s45))/(6*s15*s23)+
(s12^2+s15^2+s34^2-s15*s45+s45^2+2*s34*(-s15+s45)-
2*s12*(-s15+s34+s45))/(3*s23^2)+
(1/(3*s23^2)+1/(6*s15*s23)+(s12-s34)/(3*s15^2*s23)+
(s12+s15-s34)/(3*s23^2*(-s15+s23-s45))+
(s34*s45)/(3*s15^2*s23^2)+1/(6*s23*(s15-s23+s45))-
(-s12+s34+s45)/(3*s15*s23^2))*tr5,
-5/6+s15^3/(6*s23^2*(s12-s34))-s15^2/(4*s12*s23-4*s23*s34)+
s15^6/(6*s23^2*(s12-s34)^3*(-s15+s23-s45))+
s15^5/(3*s23^2*(s12-s34)^2*(-s15+s23-s45))+
s15^4/(6*s23^2*(s12-s34)*(-s15+s23-s45))-
(5*s15^3)/(12*s23*(s12-s34)*(-s15+s23-s45))-
(s15^4*(3*s15+s34))/(6*s23*(s12-s34)^3*(-s15+s23-s45))-
(s15^3*(11*s15+2*s34))/(12*s23*(s12-s34)^2*(-s15+s23-s45))+
s45/(6*(s15-s23+s45))+(s15^2*(s15*(s15-s45)+s34*s45))/
(3*s23^2*(s12-s34)^2)+(s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(6*s23*(s12-s34)^3)-
(s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(6*(s12-s34)^3*(-s15+s23-s45))+
(3*s15*(s15-s45)-2*s34*(s15+s45))/(12*(s12-s34)*
(-s15+s23-s45))+(s15*(s34*(-2*s15+s45)+
s15*(-7*s15+3*s45)))/(12*s23*(s12-s34)^2)-
(s15*(s34*(-2*s15+s45)+s15*(-7*s15+3*s45)))/
(12*(s12-s34)^2*(-s15+s23-s45))+
(s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(6*s23^2*(s12-s34)^3)+
(s15^2/(6*s12^2*s23^2)-s15/(12*s12^2*s23)+(s15^2*s34^2)/
(6*s12^2*s23*(-s12+s34)^3)-(s15*(s15+s34))/
(6*s12^2*s23*(s12-s34))-(s15*s34*(4*s15+s34))/
(12*s12^2*s23*(s12-s34)^2)+s15^3/(6*s12^2*s23^2*
(-s15+s23-s45))-s15^2/(4*s12^2*s23*(-s15+s23-s45))+
(s15^4*s34^2)/(6*s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(s15^3*s34^2)/(3*s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))+
(s15^3*s34*(2*s15+s34))/(6*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(2*s12+s15+2*s34)/
(12*s12^2*(-s15+s23-s45))-(s15^2*(2*s15+3*s34))/
(6*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15^2*s34*(8*s15+3*s34))/(12*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*
(s15-s23+s45))-(s15*s34*(4*s15+s34))/
(12*s12^2*(s12-s34)^2*(s15-s23+s45))-(s15^3*(s15+2*s34))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(s15^2+s15*s34+s34^2)/(6*s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34^2*(s15^2-s15*s45+s34*s45))/(6*s12^2*s23^2*
(s12-s34)^3)+(s15*(s15^2+2*s15*s34-s15*s45+s34*s45))/
(6*s12^2*s23^2*(s12-s34))+(s15*s34*(2*s15*(s15-s45)+
s34*(s15+2*s45)))/(6*s12^2*s23^2*(s12-s34)^2))*tr5,
-2665/162+(47*s15)/(36*s23)+(1135*s15^3)/(108*s12*s23*s34)+
(s15^2*(141*s12+779*s15-282*s45))/(108*s23^2*s34)-
(s15*(141*s12+779*s15-141*s45))/(54*s23*s34)-
(47*s15)/(36*(-s15+s23-s45))+(47*s15^2)/
(36*s23*(-s15+s23-s45))-(779*s15^3)/(108*s12*s23*
(-s15+s23-s45))+(s15^3*(779*s15-141*s34))/
(108*s12*s23^2*(-s15+s23-s45))-(497*s15^4)/
(54*s23*(s12-s34)^2*(-s15+s23-s45))-
(319*s15^3)/(27*s23*(s12-s34)*(-s15+s23-s45))+
(497*s15^6)/(108*s12*s23^2*s34^2*(-s15+s23-s45))-
(497*s15^5)/(36*s12*s23*s34^2*(-s15+s23-s45))-
(497*s15^6)/(108*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
(497*s15^5)/(36*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(1135*s15^3)/(108*s12*s34*(-s15+s23-s45))-
(1135*s15^5)/(108*s12*s23^2*s34*(-s15+s23-s45))+
(s15^3*(141*s12+779*s15))/(108*s23^2*s34*(-s15+s23-s45))+
(1135*s15^4)/(54*s12*s23*s34*(-s15+s23-s45))-
(s15^2*(141*s12+779*s15))/(36*s23*s34*(-s15+s23-s45))+
(497*s15^6)/(54*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
(497*s15^5)/(18*s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(1135*s15^5)/(54*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(5675*s15^4)/(108*s23*(s12-s34)*s34*(-s15+s23-s45))+
(1135*s15^2*(-3*s15+s45))/(108*s23*(s12-s34)*s34)+
(319*s15*(-2*s15+s45))/(54*s23*(s12-s34))+
(497*s15^3*(-2*s15+s45))/(108*s12*s23*s34^2)-
(497*s15^3*(-2*s15+s45))/(108*s23*(s12-s34)*s34^2)+
(497*s15^3*(-2*s15+s45))/(54*s23*(s12-s34)^2*s34)+
(497*s15^2*(-s15+s45))/(54*s23*(s12-s34)^2)-
(497*s15^2*(-s15+s45))/(54*(s12-s34)^2*(-s15+s23-s45))+
(1135*s15^2*(-3*s15+s45))/(108*(s12-s34)*s34*(s15-s23+s45))+
(319*s15*(-2*s15+s45))/(54*(s12-s34)*(s15-s23+s45))+
(497*s15^3*(-2*s15+s45))/(108*s12*s34^2*(s15-s23+s45))-
(497*s15^3*(-2*s15+s45))/(108*(s12-s34)*s34^2*(s15-s23+s45))+
((141*s12+779*s15)*(-2*s15+s45))/(108*s34*(s15-s23+s45))+
(497*s15^3*(-2*s15+s45))/(54*(s12-s34)^2*s34*(s15-s23+s45))+
(47*s15*(-s15+2*s45))/(36*s23^2)-(s15*(141*s34+497*s45))/
(108*s12*s23)+(1135*s15^2*(2*s15^2-2*s15*s45+s45^2))/
(108*s23^2*(s12-s34)*s34)+(497*s15^3*(s15^2-s15*s45+s45^2))/
(108*s12*s23^2*s34^2)-(497*s15^3*(s15^2-s15*s45+s45^2))/
(108*s23^2*(s12-s34)*s34^2)+(497*s15^3*(s15^2-s15*s45+s45^2))/
(54*s23^2*(s12-s34)^2*s34)-
(s15^2*(1135*s15^2-1135*s15*s45+994*s45^2))/(108*s12*s23^2*s34)+
(s15*(779*s15^2-779*s15*s45+497*s45^2+141*s34*(-s15+s45)))/
(108*s12*s23^2)+(497*s15*s45*(-2*s15*s45+s34*(s15+s45)))/
(54*s23^2*(s12-s34)^2)+(s15*(1773*s15-779*s45)*s45+
141*s34*(-s15^2+s45^2))/(108*s23^2*(s12-s34))+
((-319*s15)/(54*s12^2*s23)-(141*s12^2+638*s12*s15+497*s15^2)/
(108*s12^2*s23*s34)-(497*s15^2*s34)/(54*s12^2*s23*(s12-s34)^2)-
(s15*(1491*s15+638*s34))/(108*s12^2*s23*(s12-s34))+
(s15*(141*s12+497*s15)*(s12+s15-s45))/(108*s12^2*s23^2*s34)+
(s15^2*(141*s12+1276*s15))/(108*s12^2*s23^2*(-s15+s23-s45))-
(319*s15^2)/(18*s12^2*s23*(-s15+s23-s45))-
(s15*(141*s12^2+638*s12*s15+497*s15^2))/(54*s12^2*s23*s34*
(-s15+s23-s45))+(497*s15^4*s34)/(54*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(497*s15^3*s34)/(27*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(497*s15+319*s34))/
(18*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(319*s15)/(54*s12^2*(s15-s23+s45))-
(141*s12^2+638*s12*s15+497*s15^2)/(108*s12^2*s34*
(s15-s23+s45))-(s15^2*(141*s12^2+638*s12*s15+497*s15^2))/
(108*s12^2*s23^2*s34*(s15-s23+s45))-(497*s15^2*s34)/
(54*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15*(1491*s15+638*s34))/(108*s12^2*(s12-s34)*
(s15-s23+s45))-(s15^3*(1491*s15+1276*s34))/
(108*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(497*s15*s34*(s15^2-s15*s45+s34*s45))/(54*s12^2*s23^2*
(s12-s34)^2)+(1276*s15^2+141*(s12+s34)*s45+
s15*(-141*s34+356*s45))/(108*s12^2*s23^2)+
(1491*s15^2*(s15-s45)+141*s34^2*(-s15+s45)+
2*s15*s34*(638*s15+675*s45))/(108*s12^2*s23^2*(s12-s34)))*tr5,
62/27-s15^2/(6*s23^2)+s15/(6*s23)-s12/(6*s34)+
s15^3/(4*s23^2*s34)-s15^2/(2*s23*s34)-s34/(6*s12)+
(s15^2*(s15-s45))/(6*s23*(s12-s34)^2)+(s15^3*(2*s15-s45))/
(12*s12*s23*s34^2)+(s15^3*(2*s15-s45))/(6*s23*(s12-s34)^2*s34)-
s15/(6*(-s15+s23-s45))+(s15^3*(3*s15-2*s34))/
(12*s12*s23^2*(-s15+s23-s45))+
s15^4/(6*s23*(s12-s34)^2*(-s15+s23-s45))-
s15^3/(6*s23*(s12-s34)*(-s15+s23-s45))-
s15^6/(12*s12*s23^2*s34^2*(-s15+s23-s45))+
s15^5/(4*s12*s23*s34^2*(-s15+s23-s45))+
s15^6/(12*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
s15^5/(4*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(s15^3*(2*s12+3*s15))/(12*s23^2*s34*(-s15+s23-s45))-
(s15^2*(2*s12+3*s15))/(4*s23*s34*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(s15*(-2*s15+s45))/(12*s23*(s12-s34))+(s15^3*(-2*s15+s45))/
(12*s23*(s12-s34)*s34^2)+(s15^2*(-s15+s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+(s15*(-2*s15+s45))/
(12*(s12-s34)*(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(12*s12*s34^2*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(12*(s12-s34)*s34^2*(s15-s23+s45))+
((2*s12+3*s15)*(-2*s15+s45))/(12*s34*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(6*(s12-s34)^2*s34*(s15-s23+s45))+
s15^2/(-6*s15*s23+6*s23^2-6*s23*s45)-
s15^3/(-4*s12*s15*s23+4*s12*s23^2-4*s12*s23*s45)+
(-2*s15*s34-3*s15*s45+4*s34*s45)/(12*s12*s23)-
(s15^3*(s15^2-s15*s45+s45^2))/(12*s12*s23^2*s34^2)+
(s15^3*(s15^2-s15*s45+s45^2))/(12*s23^2*(s12-s34)*s34^2)-
(s15^3*(s15^2-s15*s45+s45^2))/(6*s23^2*(s12-s34)^2*s34)-
((-3*s15+2*s34)*(s15^2-s15*s45+s45^2))/(12*s12*s23^2)+
(s15*s45*(2*s15*s45-s34*(s15+s45)))/(6*s23^2*(s12-s34)^2)+
(s15*(s15-3*s45)*s45+2*s34*(-s15^2+s45^2))/
(12*s23^2*(s12-s34))+(-(-2*s12+s15)/(12*s12^2*s23)+
(s15*(-s12+s15))/(12*s12^2*s23*s34)+(s15^2*s34)/
(6*s12^2*s23*(s12-s34)^2)-(s15*(-3*s15+s34))/
(12*s12^2*s23*(s12-s34))+(s15^2*(s12+s15))/
(6*s12^2*s23^2*(-s15+s23-s45))-
s15^2/(4*s12^2*s23*(-s15+s23-s45))+
(s15*(-2*s12^2-s12*s15+s15^2))/(6*s12^2*s23*s34*
(-s15+s23-s45))-(s15^4*s34)/(6*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(s15^3*s34)/(3*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(-2*s15+s34))/
(4*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(s15^2*(s12-s15+s45))/(12*s12^2*s23^2*s34)-
s15/(12*s12^2*(s15-s23+s45))+(-2*s12^2-s12*s15+s15^2)/
(12*s12^2*s34*(s15-s23+s45))-
(s15^2*(2*s12^2+s12*s15-s15^2))/(12*s12^2*s23^2*s34*
(s15-s23+s45))+(s15^2*s34)/(6*s12^2*(s12-s34)^2*
(s15-s23+s45))-(s15*(-3*s15+s34))/(12*s12^2*(s12-s34)*
(s15-s23+s45))-(s15^3*(-3*s15+2*s34))/
(12*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(s15*s34*(s15^2-s15*s45+s34*s45))/(6*s12^2*s23^2*(s12-s34)^2)+
(2*s15^2-2*s15*s34-3*s15*s45+2*s34*s45)/(12*s12^2*s23^2)+
(s15*s34*(2*s15-5*s45)+3*s15^2*(-s15+s45)+
2*s34^2*(-s15+s45))/(12*s12^2*s23^2*(s12-s34)))*tr5,
-89/36+s15^3/(6*s23^2*s34)-s15^2/(3*s23*s34)+
s15^3/(3*s12*s23*s34)+(s15^3*(2*s15-s45))/(6*s23*(s12-s34)*
s34^2)+s15^4/(6*s12*s23^2*(-s15+s23-s45))-
s15^4/(3*s23*(s12-s34)^2*(-s15+s23-s45))-
s15^3/(3*s23*(s12-s34)*(-s15+s23-s45))+
s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^4/(6*s23^2*s34*(-s15+s23-s45))-
s15^5/(3*s12*s23^2*s34*(-s15+s23-s45))+
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(2*s15^5)/(3*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(5*s15^4)/(3*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^2*(s15-s45))/(3*(s12-s34)^2*(-s15+s23-s45))-
(s15*s45)/(6*s12*s23)-(s15*s45*(-3*s15+s45))/
(6*s23^2*(s12-s34))+(s15^3*(-2*s15+s45))/(6*s12*s23*s34^2)+
(s15^3*(-2*s15+s45))/(3*s23*(s12-s34)^2*s34)+
(s15^2*(-s15+s45))/(3*s23*(s12-s34)^2)+(s15*(-2*s15+s45))/
(6*(s12-s34)*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(6*s12*s34^2*(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(6*(s12-s34)*s34^2*(s15-s23+s45))+(s15*(-2*s15+s45))/
(6*s34*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(3*(s12-s34)^2*s34*(s15-s23+s45))+(-2*s15^2+s15*s45)/
(6*s12*s23-6*s23*s34)+(s15^3-(s15^2*s45)/3)/
((s12-s34)*s34*(-s15+s23-s45))+(-3*s15^3+s15^2*s45)/
(3*s12*s23*s34-3*s23*s34^2)-s15^3/(-6*s12*s15*s23+6*s12*s23^2-
6*s12*s23*s45)-s15^3/(-3*s12*s15*s34+3*s12*s23*s34-
3*s12*s34*s45)-s15^3/(-2*s15*s23*s34+2*s23^2*s34-
2*s23*s34*s45)+(2*s15^4)/(-3*s12*s15*s23*s34+3*s12*s23^2*s34-
3*s12*s23*s34*s45)+(s15^2*(2*s15^2-2*s15*s45+s45^2))/
(3*s23^2*(s12-s34)*s34)+(s15*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2)+(s15^3*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2*s34^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(6*s23^2*(s12-s34)*s34^2)-(s15^2*(s15^2-s15*s45+s45^2))/
(3*s12*s23^2*s34)+(s15^3*(s15^2-s15*s45+s45^2))/
(3*s23^2*(s12-s34)^2*s34)+(s15*s45*(-2*s15*s45+s34*(s15+s45)))/
(3*s23^2*(s12-s34)^2)+(-s15/(6*s12^2*s23)-
(s15*(s12+s15))/(6*s12^2*s23*s34)-(s15^2*s34)/
(3*s12^2*s23*(s12-s34)^2)-(s15*(3*s15+s34))/
(6*s12^2*s23*(s12-s34))+(s15^2*(s12+s15-s45))/
(6*s12^2*s23^2*s34)+s15^3/(3*s12^2*s23^2*(-s15+s23-s45))-
s15^2/(2*s12^2*s23*(-s15+s23-s45))-(s15^2*(s12+s15))/
(3*s12^2*s23*s34*(-s15+s23-s45))+(s15^4*s34)/
(3*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(2*s15^3*s34)/(3*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*(2*s15+s34))/(2*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(s15*(2*s15+s45))/(6*s12^2*s23^2)-
s15/(6*s12^2*(s15-s23+s45))-(s15*(s12+s15))/
(6*s12^2*s34*(s15-s23+s45))-(s15^3*(s12+s15))/
(6*s12^2*s23^2*s34*(s15-s23+s45))-(s15^2*s34)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45))-(s15*(3*s15+s34))/
(6*s12^2*(s12-s34)*(s15-s23+s45))-(s15^3*(3*s15+2*s34))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(s15*s34*(s15^2-s15*s45+s34*s45))/(3*s12^2*s23^2*(s12-s34)^2)+
(s15*(3*s15^2+2*s15*s34-3*s15*s45+3*s34*s45))/
(6*s12^2*s23^2*(s12-s34)))*tr5,
1/4+(5*s15)/(72*(s12+s15-s34))+(-s12+s34)/(3*s15)+
(s15+2*s34)/(6*s23)+(s15*(s12+2*s15))/
(3*s23*(-s15+s23-s45))-(s15^2*(2*s12+3*s15-2*s34))/
(6*s23^2*(-s15+s23-s45))+s15^5/(12*s23^2*(s12-s34)^2*
(-s15+s23-s45))-s15^4/(12*s23^2*(s12-s34)*
(-s15+s23-s45))-(s15^3*(3*s15+s34))/(12*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*(s15+2*s34))/(12*s23*(s12-s34)*
(-s15+s23-s45))+((s15-s34)*s45)/(12*s23*(s12+s15-s34))-
(2*s34*s45)/(3*s15*s23)-s45/(72*(s12-s34-s45))-
(s34^2*s45^2)/(3*s15*s23^2*(s12+s15-s34))-
(s34^2*s45^2)/(4*s23^2*(s12-s34)*(s12+s15-s34))-
(-3*s15+s45)/(18*(s15-s23+s45))-(5*s34*(s15+s45))/
(72*(s12+s15-s34)*(s15-s23+s45))+((s15+s45)*(s34+s45))/
(72*(s12-s34-s45)*(s15-s23+s45))+(s15*(2*s34+s45))/
(12*(s12-s34)*(s15-s23+s45))+(2*s15*s34+s15*s45-5*s34*s45)/
(12*s23*(s12-s34))-(2*s12*s15+3*s15^2-2*s15*s34-4*s15*s45+
4*s34*s45)/(6*s23^2)+(s15*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(12*s23*(s12-s34)^2)-(s15*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(12*(s12-s34)^2*(-s15+s23-s45))+
(s45*(-s34^2-s15*(s15+s45)+2*s34*(s15+s45)))/
(12*s23^2*(s12+s15-s34))+(-2*s15*s34*s45^2+
s34^2*s45*(s15+s45)+s15^2*(s15^2-s15*s45+s45^2))/
(12*s23^2*(s12-s34)^2)-(3*s34^2*s45-2*s34*s45*(s15+3*s45)+
s15*(s15^2-s15*s45+3*s45^2))/(12*s23^2*(s12-s34))+
(-1/(3*s15*s23)-s15/(12*s12^2*s23)-(s15*s34^2)/
(12*s12^2*s23*(s12-s34)^2)-(s15*s34)/
(s12^2*(6*s12*s23-6*s23*s34))+
(s15*(-4*s12^2-2*s12*s15+s15*(s15-2*s34)))/
(12*s12^2*s23^2*(-s15+s23-s45))+(s15^3*s34^2)/
(12*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*s34^2)/(6*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*s34*(-2*s15+s34))/(6*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15*(s12-s15+s34))/
(6*s12^2*s23*(-s15+s23-s45))-(s34^3*s45)/(3*s12^2*s15*s23^2*
(s12+s15-s34))-(s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))-(s34*(s12+s34)*s45)/(3*s12^2*s15*s23^2)+
((s15^2-3*s15*s34+3*s34^2)*s45)/(12*s12^2*s23^2*
(s12+s15-s34))+(5*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15*s34)/(6*s12^2*(s12-s34)*
(s15-s23+s45))-(s15^2*(s15-s34)*s34)/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(s15*s34^2)/(12*s12^2*(s12-s34)^2*(s15-s23+s45))-
(-4*s12+11*s15-4*s34+s45)/(72*s12^2*(s15-s23+s45))-
(s34+s45)^2/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s34^2*(s15^2-s15*s45+s34*s45))/(12*s12^2*s23^2*(s12-s34)^2)+
(s34*(2*s15^2+5*s34*s45-2*s15*(s34+s45)))/
(12*s12^2*s23^2*(s12-s34))+(-4*s12^2+s15^2-
2*s12*(s15-2*s45)+6*s34*s45-2*s15*(s34+s45))/
(12*s12^2*s23^2))*tr5,31/18-s15^2/(6*s23^2)+s15/(6*s23)-
s15^3/(6*s23^2*s34)+s15^2/(3*s23*s34)-s15^3/(3*s12*s23*s34)+
(s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/(2*s23*(s12-s34)^3)+
(s15^3*(2*s15-s45))/(6*s12*s23*s34^2)+(s15^3*(2*s15-s45))/
(3*s23*(s12-s34)^2*s34)-s15^3/(3*s23^2*(-s15+s23-s45))-
s15^4/(6*s12*s23^2*(-s15+s23-s45))+
(2*s15^2)/(3*s23*(-s15+s23-s45))-
s15^6/(2*s23^2*(s12-s34)^3*(-s15+s23-s45))-
(4*s15^5)/(3*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(7*s15^4)/(6*s23^2*(s12-s34)*(-s15+s23-s45))-
s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))+
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))+
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
s15^4/(6*s23^2*s34*(-s15+s23-s45))+
s15^5/(3*s12*s23^2*s34*(-s15+s23-s45))-
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(2*s15^5)/(3*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(5*s15^4)/(3*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^4*(3*s15+s34))/(2*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^2*(37*s15+4*s34))/(12*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*(47*s15+10*s34))/(12*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*s45)/(6*s12*s23)+(s15^3*(-2*s15+s45))/(6*s23*(s12-s34)*
s34^2)-(s15^2*(-3*s15+s45))/(3*(s12-s34)*s34*
(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(6*s12*s34^2*(s15-s23+s45))+(s15^3*(-2*s15+s45))/
(6*(s12-s34)*s34^2*(s15-s23+s45))-(s15*(-2*s15+s45))/
(6*s34*(s15-s23+s45))-(s15^3*(-2*s15+s45))/
(3*(s12-s34)^2*s34*(s15-s23+s45))-(2*s15+3*s45)/
(-6*s15+6*s23-6*s45)-(-3*s15^3+s15^2*s45)/
(3*s12*s23*s34-3*s23*s34^2)+s15^3/(-6*s12*s15*s23+6*s12*s23^2-
6*s12*s23*s45)-(-23*s15^2-2*s15*s34+4*s15*s45+2*s34*s45)/
(12*s12*s23-12*s23*s34)+s15^3/(-3*s12*s15*s34+3*s12*s23*s34-
3*s12*s34*s45)+s15^3/(-2*s15*s23*s34+2*s23^2*s34-
2*s23*s34*s45)-(2*s15^4)/(-3*s12*s15*s23*s34+3*s12*s23^2*s34-
3*s12*s23*s34*s45)-(s15^2*(2*s15^2-2*s15*s45+s45^2))/
(3*s23^2*(s12-s34)*s34)-(s15*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2*s34^2)+(s15^3*(s15^2-s15*s45+s45^2))/
(6*s23^2*(s12-s34)*s34^2)+(s15^2*(s15^2-s15*s45+s45^2))/
(3*s12*s23^2*s34)-(s15^3*(s15^2-s15*s45+s45^2))/
(3*s23^2*(s12-s34)^2*s34)+
(s15*(-7*s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(6*s23^2*(s12-s34))+(s15*(s15*(31*s15-15*s45)-
5*s34*(-2*s15+s45)))/(12*s23*(s12-s34)^2)+
(s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-23*s15+s45)-2*s34*(5*s15+3*s45))/(12*(s12-s34)*
(-s15+s23-s45))+(s15*(5*s34*(-2*s15+s45)+
s15*(-31*s15+15*s45)))/(12*(s12-s34)^2*(-s15+s23-s45))-
(s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(2*s23^2*(s12-s34)^3)+
(-10*s15^2*s34*s45+s34^2*(s15^2-s45^2)+
s15^2*(-8*s15^2+8*s15*s45+3*s45^2))/(6*s23^2*(s12-s34)^2)+
((7*s15)/(12*s12^2*s23)+(s15*(s12+s15))/(6*s12^2*s23*s34)+
(s15^2*s34^2)/(2*s12^2*s23*(s12-s34)^3)+(s15*(s15+s34))/
(s12^2*s23*(s12-s34))+(s15*s34*(16*s15+5*s34))/
(12*s12^2*s23*(s12-s34)^2)-(s15^2*(s12+s15-s45))/
(6*s12^2*s23^2*s34)+(s15^2*(s12+s15))/(3*s12^2*s23*s34*
(-s15+s23-s45))+(s15^3*s34^2)/(s12^2*s23*(s12-s34)^3*
(-s15+s23-s45))+(s15^4*s34^2)/(2*s12^2*s23^2*(-s12+s34)^3*
(-s15+s23-s45))-(s15^2*(2*s12+7*s15+2*s34))/
(6*s12^2*s23^2*(-s15+s23-s45))+(s15*(4*s12+21*s15+4*s34))/
(12*s12^2*s23*(-s15+s23-s45))-(s15^3*s34*(8*s15+5*s34))/
(6*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*s34*(32*s15+15*s34))/(12*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15*(6*s15^2+9*s15*s34+s34^2))/
(3*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(-6*s12+7*s15-6*s34)/(12*s12^2*(s15-s23+s45))+
(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))+
(s15^3*(s12+s15))/(6*s12^2*s23^2*s34*(s15-s23+s45))+
(s15^2*s34^2)/(2*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(16*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45))+(2*s15^2+2*s15*s34-s34^2)/
(2*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^2*(3*s15^2+6*s15*s34+s34^2))/(3*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(s15*(s12+7*s15)+s34*s45)/
(6*s12^2*s23^2)+(s15*s34^2*(s15^2-s15*s45+s34*s45))/
(2*s12^2*s23^2*(-s12+s34)^3)+(s34^2*(s15-2*s45)+
6*s15^2*(-s15+s45)-4*s15*s34*(3*s15+s45))/
(6*s12^2*s23^2*(s12-s34))-
(s34*(8*s15^2*(s15-s45)+s34^2*(-s15+s45)+
s15*s34*(5*s15+7*s45)))/(6*s12^2*s23^2*(s12-s34)^2))*tr5,
1/4+s15/(72*(s12+s15-s34))+(s15^2*(s15+s34))/
(12*s23*(s12-s34)^2)+(-s15^2+3*s15*s34)/
(12*s12*s23-12*s23*s34)+(s15*(s15^2-4*s15*s34+3*s34^2))/
(12*s23^2*(s12-s34))+(s15^2*(2*s12+3*s15-2*s34))/
(6*s23^2*(-s15+s23-s45))-s15^5/(12*s23^2*(s12-s34)^2*
(-s15+s23-s45))+s15^4/(12*s23^2*(s12-s34)*
(-s15+s23-s45))+(s15*(-2*s12-3*s15+s34))/
(3*s23*(-s15+s23-s45))-(s15^2*(s15+s34))/
(12*(s12-s34)^2*(-s15+s23-s45))-(s15^2*(s15+s34))/
(6*s23*(s12-s34)*(-s15+s23-s45))+(s15^3*(2*s15+s34))/
(12*s23*(s12-s34)^2*(-s15+s23-s45))+(s15*(s15+2*s34))/
(12*(s12-s34)*(-s15+s23-s45))+(6*s12+9*s15-s45)/
(18*(-s15+s23-s45))-(2*s12*s15)/(3*s23*s45)+
(s12-s34)/(3*s45)+(s15^2*(s12+s34))/(3*s23^2*s45)-
(5*s45)/(72*(s12-s34-s45))-(s34*(s15+s45))/
(72*(s12+s15-s34)*(s15-s23+s45))+(5*(s15+s45)*(s34+s45))/
(72*(s12-s34-s45)*(s15-s23+s45))-
(s15*s34)/(12*s23*(-s12+s34+s45))-
(s15*s34^2)/(12*s23^2*(-s12+s34+s45))-
(s15^2*s34^2)/(12*s23^2*s45*(-s12+s34+s45))+
(s15^2*s34^2)/(4*s12*s23^2*s45-4*s23^2*s34*s45)+
(s15*(-s15+s34)*(s15*(s15-s45)+s34*(s15+s45)))/
(12*s23^2*(s12-s34)^2)+(-(s15*(s15-2*s34))/(12*s12^2*s23^2)+
(s15*s34*(-s15+s34))/(6*s12^2*s23^2*(s12-s34))+
(s15*s34^2*(-s15+s34))/(12*s12^2*s23^2*(s12-s34)^2)+
(s15*(4*s12^2+2*s12*s15-s15*(s15-2*s34)))/
(12*s12^2*s23^2*(-s15+s23-s45))+
(-4*s12^2-2*s12*s15+s15*(s15-2*s34))/(12*s12^2*s23*
(-s15+s23-s45))+(s15*(s15-s34)*s34)/
(6*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*s34^2)/(12*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*s34^2)/(12*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
1/(3*s23*s45)+(s15*(s12^2+s12*s34+s34^2))/(3*s12^2*s23^2*s45)+
(s15-s34)^2/(72*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*s34*(-s15+s34))/(6*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(5*(s34+s45)^2)/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s15*s34^3)/(12*s12^2*s23^2*s45*
(-s12+s34+s45))-(s15*s34*(2*s34+s45))/
(12*s12^2*s23^2*(-s12+s34+s45))+(4*s12+s15+4*s34+5*s45)/
(72*s12^2*(-s15+s23-s45))+(s15*s34^3)/
(s12^2*(4*s12*s23^2*s45-4*s23^2*s34*s45)))*tr5,
287/54-s15/(6*s12)-(3*s15)/(8*s23)+
s15^2/(6*s12*(s12+s15-s34))+s12/(6*s34)-
(5*s15)/(6*(-s15+s34))+(5*s15^2)/(6*(s12+s15-s34)*
(-s15+s34))-(s15+s34)/(s12+s15)-
(s15^2*(15*s12+16*s15-30*s45))/(72*s23^2*s34)+
(s15*(15*s12+16*s15-15*s45))/(36*s23*s34)+
(s15^2*(105*s15-11*s45))/(72*s23*(s12-s34)*s34)+
(s15*(37*s15-10*s45))/(24*s23^2)+(17*s15^2*(s15-s45))/
(18*s23*(s12-s34)^2)+(17*s15^3*(2*s15-s45))/(36*s12*s23*s34^2)+
(17*s15^3*(2*s15-s45))/(18*s23*(s12-s34)^2*s34)+
(3*s15)/(8*(-s15+s23-s45))+(4*s15^3)/
(3*s23^2*(-s15+s23-s45))-(41*s15^2)/
(24*s23*(-s15+s23-s45))+(7*s15^3)/(18*s12*s23*
(-s15+s23-s45))+(17*s15^4)/(18*s23*(s12-s34)^2*
(-s15+s23-s45))+(13*s15^3)/(36*s23*(s12-s34)*
(-s15+s23-s45))-(17*s15^6)/(36*s12*s23^2*s34^2*
(-s15+s23-s45))+(17*s15^5)/(12*s12*s23*s34^2*
(-s15+s23-s45))+(17*s15^6)/(36*s23^2*(s12-s34)*s34^2*
(-s15+s23-s45))-(17*s15^5)/(12*s23*(s12-s34)*s34^2*
(-s15+s23-s45))+(71*s15^5)/(72*s12*s23^2*s34*
(-s15+s23-s45))-(s15^3*(27*s12+16*s15))/
(72*s23^2*s34*(-s15+s23-s45))-(65*s15^4)/
(36*s12*s23*s34*(-s15+s23-s45))+((9*s12*s15^2)/8+(2*s15^3)/3)/
(s23*s34*(-s15+s23-s45))-(17*s15^6)/(18*s23^2*(s12-s34)^2*s34*
(-s15+s23-s45))+(17*s15^5)/(6*s23*(s12-s34)^2*s34*
(-s15+s23-s45))-(47*s15^5)/(36*s23^2*(s12-s34)*s34*
(-s15+s23-s45))+(199*s15^4)/(72*s23*(s12-s34)*s34*
(-s15+s23-s45))-(s15^3*s34)/((s12+s15)*s23^2*
(-s15+s23-s45))+(s15^3*(-40*s15+3*s34))/
(72*s12*s23^2*(-s15+s23-s45))-(s15^2*s45)/
((s12+s15)*s23*(s12+s15-s34))+(s15^2*s45)/
(s23*(s12+s15-s34)*s34)+(17*s15^3*(-2*s15+s45))/
(36*s23*(s12-s34)*s34^2)+(17*s15^2*(-s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))+(s15*(s15+s45))/
((s12+s15-s34)*(-s15+s23-s45))+(s15^2*(s15+s45))/
(6*s12*(s12+s15-s34)*(-s15+s23-s45))+
(s15^2*s45*(s15+s45))/((s12+s15)*s23^2*(s12+s15-s34))+
(s15^2*s45*(s15+s45))/(s23^2*s34*(-s12-s15+s34))-
(5*s15*s45)/(6*(-s15+s34)*(s15-s23+s45))-
(17*s15^3*(-2*s15+s45))/(36*s12*s34^2*(s15-s23+s45))+
(17*s15^3*(-2*s15+s45))/(36*(s12-s34)*s34^2*(s15-s23+s45))-
((27*s12+16*s15)*(-2*s15+s45))/(72*s34*(s15-s23+s45))-
(17*s15^3*(-2*s15+s45))/(18*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s15^2*(s15+s45))/(6*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(s15^2*(-105*s15+11*s45))/
(72*(s12-s34)*s34*(s15-s23+s45))-(s15^2*(59*s15+12*s45))/
(72*s12*s23*s34)+(s15^2*(59*s15+12*s45))/
(72*s12*s34*(-s15+s23-s45))-(s15*(26*s15+23*s45))/
(72*(s12-s34)*(-s15+s23-s45))+(s15*(-12*s15+3*s34+46*s45))/
(72*s12*s23)-(s34*(s15-2*s45)+s15*s45)/((s12+s15)*s23)+
(26*s15^2+23*s15*s45)/(72*s12*s23-72*s23*s34)-
(17*s15^3*(s15^2-s15*s45+s45^2))/(36*s12*s23^2*s34^2)+
(17*s15^3*(s15^2-s15*s45+s45^2))/(36*s23^2*(s12-s34)*s34^2)-
(17*s15^3*(s15^2-s15*s45+s45^2))/(18*s23^2*(s12-s34)^2*s34)-
(s15^2*(94*s15^2-94*s15*s45+11*s45^2))/(72*s23^2*(s12-s34)*s34)+
(s15^2*(71*s15^2-71*s15*s45+68*s45^2))/(72*s12*s23^2*s34)-
(s15*(40*s15^2-40*s15*s45+34*s45^2+3*s34*(-s15+s45)))/
(72*s12*s23^2)-(17*s15*s45*(-2*s15*s45+s34*(s15+s45)))/
(18*s23^2*(s12-s34)^2)+
(2*s15*s45^2-s34*(s15^2-s15*s45+s45^2))/((s12+s15)*s23^2)+
(-4*s15*s45*(33*s15+20*s45)+3*s34*(5*s15^2+24*s15*s45+
19*s45^2))/(72*s23^2*(s12-s34))+
((s12-(95*s15)/72)/(s12^2*s23)+s15^2/(s12^2*(s12+s15)*s23)+
(s15*(102*s15-23*s34))/(72*s12^2*s23*(s12-s34))+
(15*s12^2-11*s12*s15+34*s15^2)/(72*s12^2*s23*s34)+
(17*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)+(s15^2*(s15-s45))/
(s12^2*(s12+s15)*s23^2)+((69*s12-98*s15)*s15^2)/
(72*s12^2*s23^2*(-s15+s23-s45))+
s15^2/(24*s12^2*s23*(-s15+s23-s45))+
(s15*(27*s12^2-11*s12*s15+34*s15^2))/(36*s12^2*s23*s34*
(-s15+s23-s45))-(17*s15^4*s34)/(18*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(17*s15^3*s34)/(9*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*(68*s15+s34))/
(24*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))+
(s15^3*s45)/(s12^2*s23^2*(s12+s15-s34)*s34)+
(49*s15)/(72*s12^2*(s15-s23+s45))-
s15^4/(s12^2*(s12+s15)*s23^2*(s15-s23+s45))+
(s15*(102*s15-23*s34))/(72*s12^2*(s12-s34)*(s15-s23+s45))-
(s15*(s15-s34))/(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(27*s12^2-11*s12*s15+34*s15^2)/(72*s12^2*s34*(s15-s23+s45))+
(s15^2*(27*s12^2-11*s12*s15+34*s15^2))/(72*s12^2*s23^2*s34*
(s15-s23+s45))+(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))+(5*s15)/(6*s12*(-s15+s34)*
(s15-s23+s45))+(s15^3*(51*s15+13*s34))/
(36*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(s15*(15*s12^2-11*s12*s15+34*s15^2-15*s12*s45+38*s15*s45))/
(72*s12^2*s23^2*s34)-(17*s15*s34*(s15^2-s15*s45+s34*s45))/
(18*s12^2*s23^2*(s12-s34)^2)+(84*s12*s15-98*s15^2+
15*s15*s34-15*s12*s45-19*s15*s45+57*s34*s45)/
(72*s12^2*s23^2)+(102*s15^2*(-s15+s45)+
3*s34^2*(5*s15+19*s45)-s15*s34*(26*s15+159*s45))/
(72*s12^2*s23^2*(s12-s34)))*tr5,-11/6+s15/(4*s23)+
s15^2/(2*(s12+s15-s34)^2)-(11*s15)/(36*(s12+s15-s34))-
s15^2/(2*(s12+s15)*(s12+s15-s34))+s15^3/(4*s23^2*s34)-
s15^2/(2*s23*s34)+s34/s15+s34/(2*(s12+s15))-
s34^2/(s15*(s12+s15))+((-5*s15^2)/4+s15*s34)/s23^2+
(s15^2-s34^2)/(s12+s15)^2+(s15*(3*s15-2*s34))/
(2*s23*(-s15+s23-s45))+s15^4/(4*s23^2*(s12-s34)*
(-s15+s23-s45))+(2*s15^2*(s15-s34))/((s12+s15)*s23*
(-s15+s23-s45))+s15^4/(4*s23^2*s34*(-s15+s23-s45))-
s15^5/(4*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(3*s15^4)/(4*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^3*(s15-s34)*s34)/((s12+s15)^2*s23^2*(-s15+s23-s45))-
(s15^2*(2*s15+s34))/(4*s23*(s12-s34)*(-s15+s23-s45))+
((-5*s15^3)/4+s15^2*s34)/(s23^2*(-s15+s23-s45))-
(s15^2*(3*s15^2-5*s15*s34+2*s34^2))/(2*(s12+s15)*s23^2*
(-s15+s23-s45))+(s15^2+s34*(s15-s45))/
(4*(s12-s34)*(-s15+s23-s45))+(s15^3*s45)/
(2*(s12+s15)*s23*(s12+s15-s34)^2)+
(s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))-
(s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))-
(s15^3*s45)/(2*s23*(s12+s15-s34)^2*s34)+
(3*s15^2*s45)/(4*s23*(s12+s15-s34)*s34)+
(2*s34^2*s45)/(s12*s15*s23+s15^2*s23)+((-3*s15+2*s34)*s45)/
(4*s23*(s12+s15-s34))-(s34^2*s45^2)/(s15*(s12+s15)*s23^2)+
(s34^2*s45^2)/(s15*s23^2*(s12+s15-s34))+
(s34^2*s45^2)/(4*s23^2*(s12-s34)*(s12+s15-s34))-
(s15^2*s45*(-3*s15+s45))/(4*s23^2*s34*(-s12-s15+s34))-
(s15^3*s45*(s15+s45))/(2*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(s15^3*s45*(s15+s45))/((s12+s15)^2*s23^2*(s12+s15-s34))+
(s15^3*s45*(s15+s45))/(2*s23^2*(s12+s15-s34)^2*s34)+
(s15^2*s45*(3*s15+s45))/(2*(s12+s15)*s23^2*(s12+s15-s34))+
(s15*(-2*s15+s45))/(4*s34*(s15-s23+s45))-
(s15^2*(-2*s15+s45))/(4*(s12-s34)*s34*(s15-s23+s45))-
(s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))-
(9*s15+11*s45)/(36*(-s15+s23-s45))-(-2*s15^3+s15^2*s45)/
(4*s12*s23*s34-4*s23*s34^2)+(-18*s15^2+7*s15*s34-2*s34*s45)/
(36*(s12+s15-s34)*(-s15+s23-s45))-
(s15^2+s15*s34-s34*s45)/(4*s12*s23-4*s23*s34)-
(3*s15^3)/(-4*s15*s23*s34+4*s23^2*s34-4*s23*s34*s45)-
(s15^2*(s15^2-s15*s45+s45^2))/(4*s23^2*(s12-s34)*s34)+
(-2*s34^2+s34*(s15-6*s45)+s15*(s15+s45))/(2*(s12+s15)*s23)+
(s45*(3*s34^2+3*s15*(s15+s45)-7*s34*(s15+s45)))/
(4*s23^2*(s12+s15-s34))+(s15*s34*(s15-3*s45)+2*s15^2*s45+
s34^2*(-s15+2*s45))/((s12+s15)^2*s23)+
(2*s34^2*(-s15+s45)+s15*(-3*s15^2+5*s15*s45-3*s45^2)+
5*s34*(s15^2-s15*s45+s45^2))/(2*(s12+s15)*s23^2)+
(s34^2*s45-s34*s45*(s15+3*s45)+s15*(s15^2-s15*s45+3*s45^2))/
(4*s23^2*(s12-s34))+(-(s15^2*s45*(s15+3*s45))-
s34^2*(s15^2-s15*s45+s45^2)+s15*s34*(s15^2-s15*s45+
3*s45^2))/((s12+s15)^2*s23^2)+
((s15*(3*s15-2*s34))/(2*s12^2*(s12+s15)*s23)+
s15^3/(2*s12^2*(s12+s15)*s23*(s12+s15-s34))-
(s15-s34)^2/(4*s12^2*s23*(s12+s15-s34))-
((s12-2*s15)*s15)/(4*s12^2*s23*s34)-
s15^3/(2*s12^2*s23*(s12+s15-s34)*s34)+s34/(s12*s15*s23)+
((s15-s34)*s34)/(4*s12^2*s23*(s12-s34))-
(2*s12+s34)/(2*s12^2*s23)+(s15^2*(-s15+s34))/
(s12^2*(s12+s15)^2*s23)+(s15^2*(s12-2*s15-s45))/
(4*s12^2*s23^2*s34)+(s15*(s12-s15-3*s34))/
(4*s12^2*s23*(-s15+s23-s45))-(s15*(s15-s34)^2)/
(4*s12^2*s23*(s12+s15-s34)*(-s15+s23-s45))+
(-(s12*s15^2)/2+s15^3)/(s12^2*s23*s34*(-s15+s23-s45))-
s15^4/(s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))+
(s15*(s15-s34)*s34)/(2*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(s15*(s15*(s15+s34)+s12*(-5*s15+4*s34)))/
(4*s12^2*s23^2*(-s15+s23-s45))+(s15^4*s45)/
(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(s15^4*s45)/(2*s12^2*s23^2*(s12+s15-s34)^2*s34)+
(5*(s15-s34)*s34*s45)/(2*s12^2*s23^2*(s12+s15-s34))+
(s34^2*s45)/(s12^2*s15*s23^2)+(s34^3*s45)/(s12^2*s15*s23^2*
(s12+s15-s34))+(s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))-s15^3/(s12^2*(s12+s15)*s23*
(s15-s23+s45))-(s15^3*(s15-2*s34))/(2*s12^2*(s12+s15)*
s23^2*(s15-s23+s45))+(s15^4*(s15-s34))/
(s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))+
(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
s15^5/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)*
(s15-s23+s45))-s15^4/(s12^2*(s12+s15)*s23*(s12+s15-s34)*
(s15-s23+s45))-((s12-2*s15)*s15)/(4*s12^2*s34*
(s15-s23+s45))-((s12-2*s15)*s15^3)/(4*s12^2*s23^2*s34*
(s15-s23+s45))-s15^3/(2*s12^2*(s12+s15-s34)*s34*
(s15-s23+s45))-s15^5/(2*s12^2*s23^2*(s12+s15-s34)*s34*
(s15-s23+s45))-(s34*(-s15+s34))/(4*s12^2*(s12-s34)*
(s15-s23+s45))-(s15^2*s34*(-s15+s34))/
(4*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(11*(s12-s15+s34))/(36*s12^2*(s15-s23+s45))-
(s15^2-11*s15*s34+s34^2)/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15^3*(2*s15+3*s45))/
(4*s12^2*s23^2*(s12+s15-s34)*s34)-(s15^3*(s15+4*s45))/
(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34))+
(-5*s12*s15+s15^2+4*s12*s34+s15*s34+6*s15*s45-9*s34*s45)/
(4*s12^2*s23^2)+(s15*(s15^2-2*s15*s34-5*s15*s45+2*s34*s45))/
(2*s12^2*(s12+s15)*s23^2)+
(s34*(-s15^2-2*s34*s45+s15*(s34+s45)))/(4*s12^2*s23^2*
(s12-s34))-(s15^2*(s15^2+s34*s45-s15*(s34+2*s45)))/
(s12^2*(s12+s15)^2*s23^2))*tr5,
17/72+(7*s15)/(72*(s12+s15-s34))+s34/(3*s15)-
s34/(6*(s12+s15))+(s15*s34)/(3*s23^2)+((s15-s34)*s34)/
(6*(s12+s15)^2)-s34^2/(3*s15*(s12+s15))-
(s15*s34*(s15+s34))/(3*(s12+s15)^3)+
(s15*(s34*(s15-s45)+s15*(2*s15-s45)))/(12*s23*(s12-s34)^2)-
s15^2/(3*(s12+s15)*(-s15+s23-s45))-
s15^5/(12*s23^2*(s12-s34)^2*(-s15+s23-s45))+
s15^4/(12*s23^2*(s12-s34)*(-s15+s23-s45))+
(s15^2*(2*s15-s34))/(3*(s12+s15)*s23*(-s15+s23-s45))+
(s15^2*s34)/(3*s23^2*(-s15+s23-s45))-
(s15*s34)/(3*s23*(-s15+s23-s45))-(2*s15^3*s34)/
(3*(s12+s15)^2*s23*(-s15+s23-s45))-
(s15^4*s34^2)/(3*(s12+s15)^3*s23^2*(-s15+s23-s45))-
(s15^3*s34*(-4*s15+s34))/(6*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(s15^3*(3*s15+s34))/(12*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*(s15+2*s34))/(12*s23*(s12-s34)*(-s15+s23-s45))-
(s15^2*(s15^2-s15*s34+s34^2))/(3*(s12+s15)*s23^2*
(-s15+s23-s45))+(2*s34^2*s45)/(3*s12*s15*s23+3*s15^2*s23)+
((-s15+s34)*s45)/(12*s23*(s12+s15-s34))-
(s34^2*s45^2)/(3*s15*(s12+s15)*s23^2)+(s34^2*s45^2)/
(3*s15*s23^2*(s12+s15-s34))+(s34^2*s45^2)/
(4*s23^2*(s12-s34)*(s12+s15-s34))-
(7*s45)/(72*(s15-s23+s45))-(7*s34*(s15+s45))/
(72*(s12+s15-s34)*(s15-s23+s45))-(s15*(2*s34+s45))/
(12*(s12-s34)*(s15-s23+s45))+
(-2*s15*s34-s15*s45+5*s34*s45)/(12*s12*s23-12*s23*s34)+
(s15*(s15*(-2*s15+s45)+s34*(-s15+s45)))/(12*(s12-s34)^2*
(-s15+s23-s45))+(s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(12*s23^2*(s12+s15-s34))+
(-2*s34^2-3*s34*s45+s15*(2*s15+s45))/(6*(s12+s15)*s23)+
(-(s15^2*s45)-3*s15*s34*s45+s34^2*(-s15+2*s45))/
(6*(s12+s15)^2*s23)+(s15*(s15^2*s45-s15*s34*s45+
s34^2*(-s15+2*s45)))/(3*(s12+s15)^3*s23)-
(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2))/(12*s23^2*(s12-s34)^2)-
(s15*(-2*s15*s34*s45^2+s15^2*s45*(s15+s45)+
s34^2*(s15^2-s15*s45+s45^2)))/(3*(s12+s15)^3*s23^2)-
(s15^2*s45*(-3*s15+s45)-2*s15*s34*(2*s15^2-2*s15*s45+s45^2)+
s34^2*(s15^2-s15*s45+s45^2))/(6*(s12+s15)^2*s23^2)+
(s34^2*(-s15+s45)-s15*(s15^2+s45^2)+
s34*(s15^2-s15*s45+2*s45^2))/(3*(s12+s15)*s23^2)+
(3*s34^2*s45-2*s34*s45*(s15+3*s45)+
s15*(s15^2-s15*s45+3*s45^2))/(12*s23^2*(s12-s34))+
((s15-2*s34)/(12*s12^2*s23)+s34/(3*s12*s15*s23)+
(s15^3*s34)/(3*s12^2*(s12+s15)^3*s23)-(s15^2*s34)/
(2*s12^2*(s12+s15)^2*s23)+(s15*s34)/
(s12^2*(3*s12*s23+3*s15*s23))+(s15*s34^2)/
(12*s12^2*s23*(s12-s34)^2)+(s15*s34)/
(s12^2*(6*s12*s23-6*s23*s34))+(s15*(2*s15-s34))/
(6*s12^2*s23*(-s15+s23-s45))-(s15^3*s34^2)/
(12*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*s34^2)/(6*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*s34*(-2*s15+s34))/(6*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(-3*s15^3+4*s12*s15*s34)/
(12*s12^2*s23^2*(-s15+s23-s45))+(s34^2*s45)/
(3*s12^2*s15*s23^2)+(s34^3*s45)/(3*s12^2*s15*s23^2*
(s12+s15-s34))+(s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))-((s15^2-3*s15*s34+3*s34^2)*s45)/
(12*s12^2*s23^2*(s12+s15-s34))-s15^4/(3*s12^2*(s12+s15)^2*
s23*(s15-s23+s45))+s15^3/(2*s12^2*(s12+s15)*s23*
(s15-s23+s45))+(7*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15^5*s34)/(3*s12^2*(s12+s15)^3*s23^2*
(s15-s23+s45))+(s15*s34)/(6*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*s34^2)/(12*s12^2*(s12-s34)^2*
(s15-s23+s45))-(s15^2*s34*(-s15+s34))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(s15^3*(3*s15+2*s34))/(6*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(s15^4*(2*s15+3*s34))/(6*s12^2*(s12+s15)^2*
s23^2*(s15-s23+s45))+(7*s12-s15+7*s34)/
(72*s12^2*(s15-s23+s45))-(s34^2*(s15^2-s15*s45+s34*s45))/
(12*s12^2*s23^2*(s12-s34)^2)-(3*s15^2-4*s12*s34+4*s34*s45)/
(12*s12^2*s23^2)+(s15^3*(-(s34*s45)+s15*(s34+s45)))/
(3*s12^2*(s12+s15)^3*s23^2)+
(s34*(-2*s15^2-5*s34*s45+2*s15*(s34+s45)))/
(12*s12^2*s23^2*(s12-s34))+
(s15*(3*s15^2-2*s34*s45+2*s15*(s34+s45)))/(6*s12^2*(s12+s15)*
s23^2)-(s15^2*(2*s15^2-3*s34*s45+3*s15*(s34+s45)))/
(6*s12^2*(s12+s15)^2*s23^2))*tr5,287/54+(23*s15)/(24*s23)-
(23*s15^3)/(72*s12*s23*s34)+s34/(6*s12)+(s15^2*(177*s15-83*s45))/
(72*s23*(s12-s34)*s34)+(s15*(26*s15-49*s45))/
(72*s23*(s12-s34))-(s15^2*(3*s12+40*s15-6*s45))/
(72*s23^2*s34)+(s15*(3*s12+46*s15-3*s45))/(36*s23*s34)+
(17*s15^2*(s15-s45))/(18*s23*(s12-s34)^2)+
(17*s15^3*(2*s15-s45))/(36*s12*s23*s34^2)+(17*s15^3*(2*s15-s45))/
(18*s23*(s12-s34)^2*s34)-(23*s15)/(24*(-s15+s23-s45))-
(4*s15^3)/(3*s23^2*(-s15+s23-s45))+
(55*s15^2)/(24*s23*(-s15+s23-s45))+
(17*s15^4)/(18*s23*(s12-s34)^2*(-s15+s23-s45))+
(13*s15^3)/(36*s23*(s12-s34)*(-s15+s23-s45))-
(17*s15^6)/(36*s12*s23^2*s34^2*(-s15+s23-s45))+
(17*s15^5)/(12*s12*s23*s34^2*(-s15+s23-s45))+
(17*s15^6)/(36*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
(17*s15^5)/(12*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(23*s15^3)/(72*s12*s34*(-s15+s23-s45))+
(23*s15^5)/(72*s12*s23^2*s34*(-s15+s23-s45))-
(s15^3*(3*s12+40*s15))/(72*s23^2*s34*(-s15+s23-s45))-
(23*s15^4)/(36*s12*s23*s34*(-s15+s23-s45))+
(s15^2*(3*s12+44*s15))/(24*s23*s34*(-s15+s23-s45))-
(17*s15^6)/(18*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
(17*s15^5)/(6*s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(47*s15^5)/(36*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(271*s15^4)/(72*s23*(s12-s34)*s34*(-s15+s23-s45))+
((-2*s15^4)/9+(3*s15^3*s34)/8)/(s12*s23^2*(-s15+s23-s45))-
s45/(6*s34)-(5*s45)/(6*(s12-s45))-
(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))+(17*s15^3*(-2*s15+s45))/
(36*s23*(s12-s34)*s34^2)+(17*s15^2*(-s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))-
(5*s15*s45)/(6*(s12-s45)*(s15-s23+s45))-
(17*s15^3*(-2*s15+s45))/(36*s12*s34^2*(s15-s23+s45))+
(17*s15^3*(-2*s15+s45))/(36*(s12-s34)*s34^2*(s15-s23+s45))-
(17*s15^3*(-2*s15+s45))/(18*(s12-s34)^2*s34*(s15-s23+s45))+
(s45*(s15+s45))/((s12-s34-s45)*(s15-s23+s45))+
(5*s45^2*(s15+s45))/(6*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(3*s12*s15^2)/(s23*(-s15+s23-s45)*
(s34+s45))+(2*s15^2*s45)/(s23^2*(s34+s45))-
(s15*s45)/(s23*(s34+s45))-(s12+s45)/(s34+s45)-
(s15*s45^2*(s15+s45))/(s12*s23^2*(s34+s45))-
(s12*s15^3)/(s23^2*(s15-s23+s45)*(s34+s45))+
(s12*(-2*s15+s45))/((s15-s23+s45)*(s34+s45))+
s45^2/(6*s34*(-s12+s34+s45))-(s45^2*(s15+s45))/
(6*s34*(s15-s23+s45)*(-s12+s34+s45))-
(s15*(51*s15+2*s45))/(24*s23^2)-(s15*(-26*s15+49*s45))/
(72*(s12-s34)*(s15-s23+s45))-(s15^2*(-177*s15+83*s45))/
(72*(s12-s34)*s34*(s15-s23+s45))+
(2*s15^3)/(-9*s12*s15*s23+9*s12*s23^2-9*s12*s23*s45)+
(s15*s45^2)/(s12*s23*s34+s12*s23*s45)-
(-27*s15*s34+14*s15*s45+24*s34*s45)/(72*s12*s23)+
(-6*s12*s15-92*s15^2+3*s12*s45+52*s15*s45-12*s45^2)/
(-72*s15*s34+72*s23*s34-72*s34*s45)-
(17*s15^3*(s15^2-s15*s45+s45^2))/(36*s12*s23^2*s34^2)+
(17*s15^3*(s15^2-s15*s45+s45^2))/(36*s23^2*(s12-s34)*s34^2)-
(17*s15^3*(s15^2-s15*s45+s45^2))/(18*s23^2*(s12-s34)^2*s34)+
(s15^2*(23*s15^2-23*s15*s45+80*s45^2))/(72*s12*s23^2*s34)-
(s15^2*(94*s15^2-94*s15*s45+83*s45^2))/(72*s23^2*(s12-s34)*s34)-
(17*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
(4*s15*s45*(3*s15+16*s45)-3*s34*(19*s15^2+24*s15*s45+5*s45^2))/
(72*s23^2*(s12-s34))+(3*s34*(9*s15^2-9*s15*s45+4*s45^2)+
2*s15*(-8*s15^2+8*s15*s45+7*s45^2))/(72*s12*s23^2)+
((-12*s12+49*s15)/(72*s12^2*s23)+(3*s12^2+49*s12*s15+34*s15^2)/
(72*s12^2*s23*s34)+(17*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)+
(s15*(102*s15+49*s34))/(72*s12^2*s23*(s12-s34))-
(s15*(3*s12+34*s15)*(s12+s15-s45))/(72*s12^2*s23^2*s34)-
(s15^2*(27*s12+26*s15))/(72*s12^2*s23^2*(-s15+s23-s45))+
(25*s15^2)/(24*s12^2*s23*(-s15+s23-s45))+
(s15*(3*s12^2+43*s12*s15+34*s15^2))/(36*s12^2*s23*s34*
(-s15+s23-s45))-(17*s15^4*s34)/(18*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(17*s15^3*s34)/(9*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*(68*s15+25*s34))/
(24*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
((-49*s15)/72+s45)/(s12^2*(-s15+s23-s45))+
(s15^2*(3*s12^2+37*s12*s15+34*s15^2))/(72*s12^2*s23^2*s34*
(s15-s23+s45))+(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15^3*(51*s15+13*s34))/
(36*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(s15*(102*s15+49*s34))/(72*s12^2*(s12-s34)*(s15-s23+s45))-
(5*s45^3)/(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(2*s15)/(s23*(-s15+s23-s45)*(s34+s45))+
(s15*s45)/(s12*s23^2*(s34+s45))-1/((s15-s23+s45)*
(s34+s45))-s15^2/(s23^2*(s15-s23+s45)*(s34+s45))+
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))-
(s45*(s34+2*s45))/(s12^2*(s12-s34-s45)*(s15-s23+s45))-
(17*s15*s34*(s15^2-s15*s45+s34*s45))/(18*s12^2*s23^2*
(s12-s34)^2)+(3*s12^2+49*s12*s15+34*s15^2-12*s12*s45-
12*s45^2)/(72*s12^2*s34*(s15-s23+s45))-
(26*s15^2+15*s34*s45+3*s12*(28*s15+s45)+19*s15*(3*s34+s45))/
(72*s12^2*s23^2)-(102*s15^2*(s15-s45)+
3*s34^2*(19*s15+5*s45)+s15*s34*(26*s15+87*s45))/
(72*s12^2*s23^2*(s12-s34)))*tr5,-7/12-(2*s15)/s23+
(s15*(s15-3*s34))/(2*s23*(s12-s34))-(s15^2*(s15+s34))/
(2*s23*(s12-s34)^2)-(s15*(s15^2-4*s15*s34+3*s34^2))/
(2*s23^2*(s12-s34))+(2*s12*s15^2)/(s23^2*(-s15+s23-s45))+
(s15*(-2*s12+s15))/(s23*(-s15+s23-s45))+
s15^5/(2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
s15^4/(2*s23^2*(s12-s34)*(-s15+s23-s45))+
(s15^2*(s15+s34))/(2*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(s15+s34))/(s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*(2*s15+s34))/(2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(s15+2*s34))/(2*(s12-s34)*(-s15+s23-s45))-
(s15+s45/12)/(-s15+s23-s45)+(2*s12)/s45-
(3*s15^2*s34^2)/(2*s23^2*(s12-s34)*s45)-(2*s15^2*(s12+s34))/
(s23^2*s45)-s45/(12*(s12-s34-s45))+(s15*(3*s15-2*s34+s45))/
s23^2-(2*s12^2*s15^4)/(s23^2*(-s15+s23-s45)*(s34+s45)^3)+
(8*s12^2*s15^3)/(s23*(-s15+s23-s45)*(s34+s45)^3)-
(2*s12*s45*(s12+s45))/(s34+s45)^3+(s12*s15^3*(s12+4*s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)-(3*s12*s15^2*(s12+4*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)+(s12*(-s12+s45))/
(s34+s45)^2+(s12*(s12+4*s15)*(-2*s15+s45))/
((s15-s23+s45)*(s34+s45)^2)-s12/(s34+s45)+
(4*s15*(s12^2+s12*s15+s15^2))/(s23*(-s15+s23-s45)*
(s34+s45))-(2*s12^2)/(s45*(s34+s45))-
(2*s12^2*s15^2)/(s23^2*s45*(s34+s45))+(s15*(-s12+2*s15+s45))/
(s23*(s34+s45))+(2*(s12^2+s12*s15+s15^2))/
((s15-s23+s45)*(s34+s45))+(2*s15^2*(s12^2+s12*s15+s15^2))/
(s23^2*(s15-s23+s45)*(s34+s45))+((s15+s45)*(s34+s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*s34)/(2*s23*(-s12+s34+s45))+(s15*s34^2)/
(2*s23^2*(-s12+s34+s45))+(s15^2*s34^2)/
(2*s23^2*s45*(-s12+s34+s45))-(2*s15*(s15*(-s12+s15)+s45^2))/
(s23^2*(s34+s45))-(s15*(8*s12*s15-s12*s45+s45^2))/
(s23*(s34+s45)^2)+(2*s12^2*(3*s15^2-2*s15*s45+s45^2))/
((s15-s23+s45)*(s34+s45)^3)+(4*s12^2*s15)/
(s23*s34*s45+s23*s45^2)+(2*s15*(3*s12^2*s15-s12*s45^2+s45^3))/
(s23*(s34+s45)^3)+(s15*(4*s12*s15^2-2*s12*s15*s45-s15*s45^2+
3*s45^3))/(s23^2*(s34+s45)^2)-
(2*s15*(s12^2*s15^2-2*s12*s15*s45^2+s15*s45^3+s45^4))/
(s23^2*(s34+s45)^3)-(s15*(-s15+s34)*(s15*(s15-s45)+
s34*(s15+s45)))/(2*s23^2*(s12-s34)^2)+
((s15*(s15-2*s34))/(2*s12^2*s23^2)+(s15*(s15-s34)*s34)/
(s12^2*s23^2*(s12-s34))+(s15*(s15-s34)*s34^2)/
(2*s12^2*s23^2*(s12-s34)^2)+(s15^2*(-2*s12+s15-2*s34))/
(2*s12^2*s23^2*(-s15+s23-s45))+(s15^3*s34^2)/
(2*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*s34^2)/(2*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*s34*(-s15+s34))/(s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(s12*s15-s15^2/2+s15*s34)/(s12^2*s23*(-s15+s23-s45))-
(3*s15*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45)-
(2*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)-
(s15^2*(s15-s34)*s34)/(s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(4*s12*s15)/(s23*(s34+s45)^3)-(2*s12*s15^3)/
(s23^2*(-s15+s23-s45)*(s34+s45)^3)+(6*s12*s15^2)/
(s23*(-s15+s23-s45)*(s34+s45)^3)-(2*s12*(-2*s15+s45))/
((s15-s23+s45)*(s34+s45)^3)-(2*s15)/(s23*(s34+s45)^2)+
(s15*(2*s15-s45))/(s23^2*(s34+s45)^2)+(s15^2*(s12+2*s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)-(2*s15*(s12+2*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)-(s12+2*s15)/
((s15-s23+s45)*(s34+s45)^2)+s15/(s23^2*(s34+s45))+
(2*s12+s15)/(s23*(-s15+s23-s45)*(s34+s45))-
(2*s12*s15)/(s23^2*s45*(s34+s45))+(s15*(2*s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))-(s34+s45)^2/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s34^3)/(2*s12^2*s23^2*s45*(-s12+s34+s45))+
(s12+s34+s45)/(12*s12^2*(-s15+s23-s45))+
(s15*s34*(2*s34+s45))/(2*s12^2*s23^2*(-s12+s34+s45))+
(2*s15*(-(s12*s15)+s45^2))/(s23^2*(s34+s45)^3)+
(2*s12)/(s23*s34*s45+s23*s45^2))*tr5,-25/18-(3*s15)/s23-
(2*s15*(-3*s15+s34))/s23^2+s15^2/(2*s12*s23-2*s23*s34)+
s15^3/(2*s12^2*s23-2*s12*s23*s34)+
s15^4/(2*s12*s23^2*(-s15+s23-s45))+(s15^2*(4*s12+5*s15))/
(2*s23^2*(-s15+s23-s45))-(2*s15*(s12+2*s15))/
(s23*(-s15+s23-s45))-s15^2/(2*(s12-s34)*(-s15+s23-s45))-
s15^3/(2*s12*(s12-s34)*(-s15+s23-s45))-
s15^4/(2*s23^2*(s12-s34)*(-s15+s23-s45))-
s15^5/(2*s12*s23^2*(s12-s34)*(-s15+s23-s45))+
s15^4/(s12*s23*(s12-s34)*(-s15+s23-s45))+
(s15^2*(2*s15+s34))/(2*s23*(s12-s34)*(-s15+s23-s45))+
(27*s15-7*s45)/(18*(-s15+s23-s45))+(2*s12)/s45-
(s15^2*s34^2)/(2*s23^2*(s12-s34)*s45)-(2*s15^2*(s12+s34))/
(s23^2*s45)-(s15*s45)/(2*s12*s23)+
(11*s45)/(18*(s12-s34-s45))+(s15^3*(-s15+s45))/
(2*s12*s23^2*(s12-s34))+(s15*(-2*s34+s45))/
(2*s23*(s12-s34-s45))+(2*s12*s15^3*(s12+s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(2*s12*s15^2*(3*s12+4*s15))/(s23*(-s15+s23-s45)*(s34+s45)^2)-
(s15*s45^3)/(s12*s23*(s34+s45)^2)-(s15*s45^3)/
(s23*(s12-s34-s45)*(s34+s45)^2)+(s15*s45^3*(s15+s45))/
(s12*s23^2*(s34+s45)^2)+(s15*s45^3*(s15+s45))/
(s23^2*(s12-s34-s45)*(s34+s45)^2)+s12/(s34+s45)+
(s15*(4*s12^2+11*s12*s15+8*s15^2))/(s23*(-s15+s23-s45)*
(s34+s45))-(2*s12^2)/(s45*(s34+s45))-
(2*s12^2*s15^2)/(s23^2*s45*(s34+s45))+(s15*(s15-3*s45)*s45^2)/
(2*s12*s23^2*(s34+s45))+s45^2/((s12-s34-s45)*(s34+s45))+
(s15*s45^2)/(2*s23*(s12-s34-s45)*(s34+s45))-
(s15*(-5*s15+s45))/(s23*(s34+s45))-(3*s15*s45^2*(s15+s45))/
(2*s23^2*(s12-s34-s45)*(s34+s45))+
(s15^2*(2*s12^2+5*s12*s15+3*s15^2))/(s23^2*(s15-s23+s45)*
(s34+s45))+s45^2/(-s12+s34+s45)^2-
(s45*(s15+s45)*(s34+s45))/((s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^2*s34^2)/(2*s23^2*s45*
(-s12+s34+s45))-s15^3/(-2*s12*s15*s23+2*s12*s23^2-
2*s12*s23*s45)+(3*s15*s45^2)/(2*s12*s23*s34+2*s12*s23*s45)+
(2*(-s12^2+s45^2))/(s34+s45)^2+(s15*(s15^2-s15*s45+s45^2))/
(2*s12*s23^2)-(2*s15*s34+20*s15*s45-7*s34*s45+29*s45^2)/
(18*(s12-s34-s45)*(s15-s23+s45))+(-3*s15^3+2*s15*s45^2)/
(s23^2*(s34+s45))+(4*s12^2*s15)/(s23*s34*s45+s23*s45^2)-
(2*s15*(-(s12*s15^2)-2*s12*s15*s45+3*s15*s45^2+s45^3))/
(s23^2*(s34+s45)^2)-(-2*s12^2-5*s15^2+2*s15*s45+s45^2+
s12*(-6*s15+s45))/((s15-s23+s45)*(s34+s45))+
(2*s12*(-3*s15^2+2*s15*s45-s45^2+s12*(-2*s15+s45)))/
((s15-s23+s45)*(s34+s45)^2)+
(s15*(-3*s34^2+s34*(s15+s45)+s45*(s15+s45)))/
(2*s23^2*(s12-s34-s45))+(4*s15*s45^2-2*s12*s15*(3*s15+s45))/
(s23*(s34+s45)^2)-(s15*(s34^2-s34*(3*s15+s45)+
s15*(s15+2*s45)))/(2*s23^2*(s12-s34))+
(s15/(2*s12^2*s23)+(s15*s34*(-s15+s34))/(2*s12^2*s23^2*
(s12-s34))-(s15*(-2*s12+s15+s34-2*s45))/(2*s12^2*s23^2)+
(s15^2*s34)/(2*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15*(s12-2*s15+s34))/(2*s12^2*s23*(-s15+s23-s45))-
(s15^2*(s12+s15+s34))/(2*s12^2*s23^2*(-s15+s23-s45))-
(s15*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45)-
(2*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)+
(s15^2*s34*(s15+s34))/(2*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(4*s15)/(s23*(s34+s45)^2)+
(2*s15^2*(s12+s15))/(s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(2*s15*(2*s12+3*s15))/(s23*(-s15+s23-s45)*(s34+s45)^2)-
(2*(s12+2*s15-s45))/((s15-s23+s45)*(s34+s45)^2)+
(2*s12^2+4*s12*s15+s15^2)/(s12*s23*(-s15+s23-s45)*
(s34+s45))-(2*s12*s15)/(s23^2*s45*(s34+s45))+
(s15*(2*s12^2+3*s12*s15+s15^2))/(s12*s23^2*(s15-s23+s45)*
(s34+s45))+(s12+s45)/(s12*(s15-s23+s45)*(s34+s45))+
(s45*(s34+s45)^2)/(s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15*s34^2)/(2*s12^2*s23^2*(-s12+s34+s45))+
(s15*(s15-s34)^2)/(2*s12^2*s23*(-s15+s23-s45)*
(-s12+s34+s45))+(3*s15*s34^3)/(2*s12^2*s23^2*s45*
(-s12+s34+s45))+(s15*(-s15+2*s34+s45))/
(2*s12^2*s23*(s12-s34-s45))+(-7*s12+9*s15-7*s34+29*s45)/
(18*s12^2*(s15-s23+s45))-(s15*(s12*(s15-s45)+s45^2))/
(s12^2*s23^2*(s34+s45))+(2*s12)/(s23*s34*s45+s23*s45^2)+
(2*s15*(-s45^2+s12*(s15+s45)))/(s12*s23^2*(s34+s45)^2)+
(-9*s15^2-7*s34^2+40*s34*s45+47*s45^2+9*s15*(2*s34+s45))/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45)))*tr5,
-17/6-(11*s15)/(12*s23)+s15^3/(6*s23^2*s34)-s15^2/(3*s23*s34)+
s15^3/(3*s12*s23*s34)-(2*s34)/s15+(2*s34^2)/(s15*(s12+s15))+
(2*s34*(s15+s34))/(s12+s15)^2+((7*s15^2)/24-2*s15*s34)/s23^2+
(s15^3*(2*s15-s45))/(6*s23*(s12-s34)*s34^2)+
s15^4/(6*s12*s23^2*(-s15+s23-s45))+(s15^2*(s15-24*s34))/
(12*s23^2*(-s15+s23-s45))-(29*s15^6)/(18*s23^2*(s12-s34)^3*
(-s15+s23-s45))-(113*s15^5)/(36*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(31*s15^4)/(9*s23^2*(s12-s34)*
(-s15+s23-s45))+s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^4/(6*s23^2*s34*(-s15+s23-s45))-
s15^5/(3*s12*s23^2*s34*(-s15+s23-s45))+
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(2*s15^5)/(3*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(5*s15^4)/(3*s23*(s12-s34)*s34*(-s15+s23-s45))+
(4*s15^2*s34)/((s12+s15)*s23*(-s15+s23-s45))+
(2*s15^3*s34^2)/((s12+s15)^2*s23^2*(-s15+s23-s45))+
(2*s15^2*s34*(-2*s15+s34))/((s12+s15)*s23^2*(-s15+s23-s45))+
(29*s15^4*(3*s15+s34))/(18*s23*(s12-s34)^3*(-s15+s23-s45))+
(2*s15*(-s15+3*s34))/(3*s23*(-s15+s23-s45))+
(s15^3*(581*s15+110*s34))/(72*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(473*s15+138*s34))/(72*s23*(s12-s34)*(-s15+s23-s45))-
(s15*s45)/(6*s12*s23)-(4*s34^2*s45)/(s12*s15*s23+s15^2*s23)+
(2*s34^2*s45^2)/(s15*(s12+s15)*s23^2)-(2*s34^2*s45^2)/
(s15*s23^2*(s12-s34))+(s15^3*(-2*s15+s45))/(6*s12*s23*s34^2)+
(s15^3*(-2*s15+s45))/(3*s23*(s12-s34)^2*s34)+
(s15^3*(-2*s15+s45))/(6*s12*s34^2*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(6*(s12-s34)*s34^2*(s15-s23+s45))+
(s15*(-2*s15+s45))/(6*s34*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(3*(s12-s34)^2*s34*(s15-s23+s45))+
(2*s34*(s34+2*s45))/((s12+s15)*s23)+(42*s15+17*s45)/
(72*(-s15+s23-s45))+(s15^3-(s15^2*s45)/3)/
((s12-s34)*s34*(-s15+s23-s45))+(-3*s15^3+s15^2*s45)/
(3*s12*s23*s34-3*s23*s34^2)-s15^3/(-6*s12*s15*s23+6*s12*s23^2-
6*s12*s23*s45)+(75*s15^2+38*s15*s34+26*s15*s45-104*s34*s45)/
(24*s23*(s12-s34))+(s15*(355*s15^2+110*s15*s34-129*s15*s45-
37*s34*s45))/(72*s23*(s12-s34)^2)+
(s15*(-355*s15^2-110*s15*s34+129*s15*s45+37*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))-
s15^3/(-3*s12*s15*s34+3*s12*s23*s34-3*s12*s34*s45)+
(s34^2*(2*s15-4*s45)-2*s15^2*s45+2*s15*s34*s45)/
((s12+s15)^2*s23)-s15^3/(-2*s15*s23*s34+2*s23^2*s34-
2*s23*s34*s45)+(2*s15^4)/(-3*s12*s15*s23*s34+3*s12*s23^2*s34-
3*s12*s23*s34*s45)+(s15^2*(2*s15^2-2*s15*s45+s45^2))/
(3*s23^2*(s12-s34)*s34)+(s15*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2)+(s15^3*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2*s34^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(6*s23^2*(s12-s34)*s34^2)-(s15^2*(s15^2-s15*s45+s45^2))/
(3*s12*s23^2*s34)+(s15^3*(s15^2-s15*s45+s45^2))/
(3*s23^2*(s12-s34)^2*s34)-
(29*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(18*s23*(s12-s34)^3)+(29*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(18*(s12-s34)^3*(-s15+s23-s45))+
(17*s34*(-5*s15+s45)+3*s15*(-75*s15+14*s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(29*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(18*s23^2*(s12-s34)^3)-
(2*(s15*(s15-s45)*s45+s34^2*(-s15+s45)+
2*s34*(s15^2-s15*s45+s45^2)))/((s12+s15)*s23^2)+
(2*(-2*s15*s34*s45^2+s15^2*s45*(s15+s45)+
s34^2*(s15^2-s15*s45+s45^2)))/((s12+s15)^2*s23^2)+
(-2*s15*s34*s45*(119*s15+9*s45)+s15^2*(-226*s15^2+226*s15*s45-
27*s45^2)+3*s34^2*(5*s15^2+12*s15*s45+7*s45^2))/
(72*s23^2*(s12-s34)^2)+(-72*s34^2*s45+
s15*(-124*s15^2+69*s15*s45-78*s45^2)+
3*s34*(5*s15^2+7*s15*s45+48*s45^2))/(36*s23^2*(s12-s34))+
(-(s15*(s12+s15))/(6*s12^2*s23*s34)-(2*s34)/(s12*s15*s23)-
(2*s15^2*s34)/(s12^2*(s12+s15)^2*s23)+(2*s15*s34)/
(s12^2*(s12+s15)*s23)+(29*s15^2*s34^2)/(18*s12^2*s23*
(s12-s34)^3)-(5*(9*s12-5*s15+9*s34))/(72*s12^2*s23)+
(s15*s34*(208*s15+37*s34))/(72*s12^2*s23*(s12-s34)^2)+
(80*s15^2+62*s15*s34-45*s34^2)/(72*s12^3*s23-
72*s12^2*s23*s34)+(s15^2*(s12+s15-s45))/(6*s12^2*s23^2*s34)-
(s15^2*(s12+s15))/(3*s12^2*s23*s34*(-s15+s23-s45))+
(29*s15^3*s34^2)/(9*s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(29*s15^4*s34^2)/(18*s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))+
(s15*(-14*s12+85*s15+34*s34))/(24*s12^2*s23*(-s15+s23-s45))-
(s15^3*s34*(104*s15+55*s34))/(36*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*s34*(416*s15+147*s34))/
(72*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*(80*s15^2+129*s15*s34+51*s34^2))/(36*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15*(3*s12*(s15-24*s34)-
23*s15*(5*s15+3*s34)))/(36*s12^2*s23^2*(-s15+s23-s45))-
(2*s34^2*s45)/(s12^2*s15*s23^2)-(2*s34^3*s45)/
(s12^2*s15*s23^2*(s12-s34))+(2*s15^3)/(s12^2*(s12+s15)*s23*
(s15-s23+s45))-(s15*(s12+s15))/(6*s12^2*s34*
(s15-s23+s45))-(s15^3*(s12+s15))/(6*s12^2*s23^2*s34*
(s15-s23+s45))+(2*s15^4*s34)/(s12^2*(s12+s15)^2*s23^2*
(s15-s23+s45))+(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*
(s15-s23+s45))-(2*s15^3*(s15+s34))/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(17*s12+25*s15+17*s34)/
(72*s12^2*(s15-s23+s45))+(s15*s34*(208*s15+37*s34))/
(72*s12^2*(s12-s34)^2*(s15-s23+s45))+
(80*s15^2+62*s15*s34+17*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(s15^2*(40*s15^2+98*s15*s34+69*s34^2))/
(36*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(29*s15*s34^2*(s15^2-s15*s45+s34*s45))/(18*s12^2*s23^2*
(-s12+s34)^3)-(2*s15^2*(-(s34*s45)+s15*(s34+s45)))/
(s12^2*(s12+s15)^2*s23^2)+
(2*s15*(s15^2-s34*s45+s15*(s34+s45)))/(s12^2*(s12+s15)*
s23^2)+(-230*s15^2+3*s12*(7*s15-48*s34)+165*s34*s45-
9*s15*(12*s34+s45))/(72*s12^2*s23^2)+
(-93*s34^2*(s15-2*s45)+80*s15^2*(-s15+s45)-
2*s15*s34*(98*s15+61*s45))/(72*s12^2*s23^2*(s12-s34))+
(s34*(208*s15^2*(-s15+s45)+3*s34^2*(5*s15+7*s45)-
s15*s34*(110*s15+229*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
118/27-(101*s15^2)/(36*s23^2)-(7*s15)/(9*s23)+
s15/(s12+s15-s34)-(47*s15^3)/(36*s23^2*s34)+
(22*s15^2)/(9*s23*s34)-(10*s15^3)/(9*s12*s23*s34)+
(s15+s34)/(s12+s15)+(s15^2*(75*s15-26*s45))/
(18*s23*(s12-s34)*s34)+(17*s15^3*(2*s15-s45))/
(36*s12*s23*s34^2)+(7*s15^3*(2*s15-s45))/(9*s23*(s12-s34)^2*
s34)-(43*s15^3)/(9*s23^2*(-s15+s23-s45))+
(151*s15^2)/(18*s23*(-s15+s23-s45))+
(29*s15^3)/(36*s12*s23*(-s15+s23-s45))-
(425*s15^6)/(54*s23^2*(s12-s34)^3*(-s15+s23-s45))-
(1045*s15^5)/(54*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(815*s15^4)/(54*s23^2*(s12-s34)*(-s15+s23-s45))-
(17*s15^6)/(36*s12*s23^2*s34^2*(-s15+s23-s45))+
(17*s15^5)/(12*s12*s23*s34^2*(-s15+s23-s45))+
(17*s15^6)/(36*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
(17*s15^5)/(12*s23*(s12-s34)*s34^2*(-s15+s23-s45))-
(47*s15^4)/(36*s23^2*s34*(-s15+s23-s45))+
(10*s15^5)/(9*s12*s23^2*s34*(-s15+s23-s45))-
(7*s15^6)/(9*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
(7*s15^5)/(3*s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(49*s15^5)/(18*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(62*s15^4)/(9*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^3*s34)/((s12+s15)*s23^2*(-s15+s23-s45))+
(425*s15^4*(3*s15+s34))/(54*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^3*(-29*s15+6*s34))/(36*s12*s23^2*(-s15+s23-s45))+
(5*s15^2*(409*s15+39*s34))/(54*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*(2867*s15+620*s34))/(54*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*s45)/((s12+s15)*s23*
(s12+s15-s34))+s45/(6*s34)-(s15^2*s45)/
(s23*(s12+s15-s34)*s34)+(5*s45)/(6*(s12-s45))+
s45/(s12-s34-s45)+(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))+
(17*s15^3*(-2*s15+s45))/(36*s23*(s12-s34)*s34^2)-
(s15^2*s45*(s15+s45))/((s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*s45*(s15+s45))/(s23^2*s34*(-s12-s15+s34))+
(390*s15-859*s45)/(108*(s15-s23+s45))+
(5*s15*s45)/(6*(s12-s45)*(s15-s23+s45))-
(17*s15^3*(-2*s15+s45))/(36*s12*s34^2*(s15-s23+s45))+
(17*s15^3*(-2*s15+s45))/(36*(s12-s34)*s34^2*(s15-s23+s45))-
(7*s15^3*(-2*s15+s45))/(9*(s12-s34)^2*s34*(s15-s23+s45))-
(s34*(s15+s45))/((s12+s15-s34)*(s15-s23+s45))-
(5*s45^2*(s15+s45))/(6*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-s45^2/(6*s34*(-s12+s34+s45))+
(s45^2*(s15+s45))/(6*s34*(s15-s23+s45)*(-s12+s34+s45))-
((s15+s45)*(s34+2*s45))/((s12-s34-s45)*(s15-s23+s45))+
(s15*(6*s34+17*s45))/(36*s12*s23)-(s15^2*(-75*s15+26*s45))/
(18*(s12-s34)*s34*(s15-s23+s45))+(s34*(s15-2*s45)+s15*s45)/
((s12+s15)*s23)-(-820*s15^2+28*s15*s34+31*s15*s45+
158*s34*s45)/(36*s12*s23-36*s23*s34)+
(10*s15^3)/(-9*s12*s15*s34+9*s12*s23*s34-9*s12*s34*s45)+
(15*s15^3)/(-4*s15*s23*s34+4*s23^2*s34-4*s23*s34*s45)-
(20*s15^4)/(-9*s12*s15*s23*s34+9*s12*s23^2*s34-9*s12*s23*s34*s45)-
(17*s15^3*(s15^2-s15*s45+s45^2))/(36*s12*s23^2*s34^2)+
(17*s15^3*(s15^2-s15*s45+s45^2))/(36*s23^2*(s12-s34)*s34^2)-
(7*s15^3*(s15^2-s15*s45+s45^2))/(9*s23^2*(s12-s34)^2*s34)-
(7*s15^2*(7*s15^2-7*s15*s45+5*s45^2))/(18*s23^2*(s12-s34)*s34)+
(-88*s15^2+41*s15*s45+6*s45^2)/(-36*s15*s34+36*s23*s34-
36*s34*s45)+(s15^2*(20*s15^2-20*s15*s45+17*s45^2))/
(18*s12*s23^2*s34)+(s15*(s15*(1822*s15-777*s45)-
310*s34*(-2*s15+s45)))/(54*s23*(s12-s34)^2)-
(425*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(54*s23*(s12-s34)^3)+(425*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(54*(s12-s34)^3*(-s15+s23-s45))-
(s15*(29*s15^2-29*s15*s45+17*s45^2+6*s34*(-s15+s45)))/
(36*s12*s23^2)+(6*s15*(-410*s15+231*s45)+
s34*(253*s15+643*s45))/(108*(s12-s34)*(-s15+s23-s45))+
(s15*(310*s34*(-2*s15+s45)+s15*(-1822*s15+777*s45)))/
(54*(s12-s34)^2*(-s15+s23-s45))+
(2*s15*s34*s45*(-1087*s15+153*s45)+
s15^2*(-2090*s15^2+2090*s15*s45-27*s45^2)-
195*s34^2*(-s15^2+s45^2))/(108*s23^2*(s12-s34)^2)-
(425*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(54*s23^2*(s12-s34)^3)+
(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2))/((s12+s15)*s23^2)+
(-12*s34*(-34*s15^2+40*s15*s45+9*s45^2)+
s15*(-1630*s15^2+237*s15*s45+267*s45^2))/
(108*s23^2*(s12-s34))+(-(s15^2/(s12^2*(s12+s15)*s23))+
(s15*(41*s12+11*s15))/(36*s12^2*s23*s34)+(425*s15^2*s34^2)/
(54*s12^2*s23*(s12-s34)^3)+(s15*s34*(446*s15+155*s34))/
(27*s12^2*s23*(s12-s34)^2)-(387*s12-851*s15+279*s34)/
(108*s12^2*s23)+(967*s15^2+1363*s15*s34-279*s34^2)/
(108*s12^3*s23-108*s12^2*s23*s34)-
(s15^2*(47*s12+11*s15-47*s45))/(36*s12^2*s23^2*s34)+
(11*s15^2*(4*s12+s15))/(18*s12^2*s23*s34*(-s15+s23-s45))+
(425*s15^3*s34^2)/(27*s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(425*s15^4*s34^2)/(54*s12^2*s23^2*(-s12+s34)^3*
(-s15+s23-s45))+(s15*(130*s12+731*s15+130*s34))/
(36*s12^2*s23*(-s15+s23-s45))-
(2*s15^3*s34*(223*s15+155*s34))/(27*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(258*s12+671*s15+195*s34))/
(54*s12^2*s23^2*(-s15+s23-s45))+
(s15^2*s34*(892*s15+465*s34))/(27*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))+(s15*(1934*s15^2+4053*s15*s34+390*s34^2))/
(108*s12^2*s23*(s12-s34)*(-s15+s23-s45))+
(s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(s15^3*s45)/(s12^2*s23^2*(s12+s15-s34)*s34)+
(s15^2*(-s15+s45))/(s12^2*(s12+s15)*s23^2)+
s15^4/(s12^2*(s12+s15)*s23^2*(s15-s23+s45))+
(s15-s34)^2/(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^3*(47*s12+11*s15))/(36*s12^2*s23^2*s34*(s15-s23+s45))+
(425*s15^2*s34^2)/(54*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(446*s15+155*s34))/(27*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15^2*(967*s15^2+2690*s15*s34+390*s34^2))/
(108*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(967*s15^2+1363*s15*s34+643*s34^2)/(108*s12^2*(s12-s34)*
(s15-s23+s45))+(5*s45^3)/(6*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
s45^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(859*s12+635*s15+859*s34+216*s45)/(108*s12^2*
(s15-s23+s45))+(425*s15*s34^2*(s15^2-s15*s45+s34*s45))/
(54*s12^2*s23^2*(-s12+s34)^3)+(s34^2+3*s34*s45+3*s45^2)/
(s12^2*(s12-s34-s45)*(s15-s23+s45))+
(41*s12*s15+11*s15^2+6*s12*s45+6*s45^2)/(36*s12^2*s34*
(s15-s23+s45))-(303*s12*s15+1342*s15^2+303*s34*s45-
18*s15*(s34+9*s45))/(108*s12^2*s23^2)+
(3*s34^2*(71*s15-166*s45)+967*s15^2*(-s15+s45)-
s15*s34*(2690*s15+469*s45))/(108*s12^2*s23^2*(s12-s34))-
(s34*(1784*s15^2*(s15-s45)+195*s34^2*(-s15+s45)+
s15*s34*(1240*s15+1589*s45)))/(108*s12^2*s23^2*(s12-s34)^2))*
tr5,-38/9+(53*s15^2)/(24*s23^2)-(13*s15)/(12*s23)+
s15^3/(6*s23^2*s34)-s15^2/(3*s23*s34)-s15^3/(6*s12*s23*s34)+
(s15^3*(2*s15-s45))/(6*s23*(s12-s34)*s34^2)+
(29*s15^3)/(12*s23^2*(-s15+s23-s45))+
(2*s15^4)/(3*s12*s23^2*(-s15+s23-s45))-
(19*s15^2)/(3*s23*(-s15+s23-s45))+
(29*s15^6)/(18*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(113*s15^5)/(36*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(53*s15^4)/(18*s23^2*(s12-s34)*(-s15+s23-s45))+
s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^4/(6*s23^2*s34*(-s15+s23-s45))+
s15^5/(6*s12*s23^2*s34*(-s15+s23-s45))+
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(6*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(2*s15^4)/(3*s23*(s12-s34)*s34*(-s15+s23-s45))-
(29*s15^4*(3*s15+s34))/(18*s23*(s12-s34)^3*(-s15+s23-s45))-
(5*s15^3*(133*s15+22*s34))/(72*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*(557*s15+102*s34))/
(72*s23*(s12-s34)*(-s15+s23-s45))+
(s34*(121*s15-53*s45)+69*s15*(5*s15-2*s45))/
(72*(s12-s34)*(-s15+s23-s45))+(94*s15-27*s45)/
(24*(-s15+s23-s45))+(s15^2*(3*s15-2*s45))/
(6*(s12-s34)*s34*(-s15+s23-s45))-(3*s15^2*s34^2)/
(2*s23^2*(s12-s34)*(s12-s34-s45))-(2*s15*s45)/(3*s12*s23)+
(11*s45)/(18*(s12-s34-s45))+(s15^3*(-2*s15+s45))/
(6*s12*s23*s34^2)+(s15^3*(-2*s15+s45))/(3*s23*(s12-s34)^2*s34)+
(s15^3*(-2*s15+s45))/(6*s12*s34^2*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(6*(s12-s34)*s34^2*(s15-s23+s45))+
(s15*(-2*s15+s45))/(6*s34*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(3*(s12-s34)^2*s34*(s15-s23+s45))+
(s15*(-2*s34+s45))/(2*s23*(s12-s34-s45))+
(2*s12*s15^4)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(8*s12*s15^3)/(s23*(-s15+s23-s45)*(s34+s45)^2)-
(s15*s45^3)/(s12*s23*(s34+s45)^2)-(s15*s45^3)/
(s23*(s12-s34-s45)*(s34+s45)^2)+(2*s45*(s12+s45))/
(s34+s45)^2+(s15*s45^3*(s15+s45))/(s12*s23^2*(s34+s45)^2)+
(s15*s45^3*(s15+s45))/(s23^2*(s12-s34-s45)*(s34+s45)^2)+
s12/(s34+s45)+(s15^2*(3*s12+8*s15))/(s23*(-s15+s23-s45)*
(s34+s45))+(s15*(s15-3*s45)*s45^2)/(2*s12*s23^2*(s34+s45))+
s45^2/((s12-s34-s45)*(s34+s45))+
(s15*s45^2)/(2*s23*(s12-s34-s45)*(s34+s45))-
(s15*(-5*s15+s45))/(s23*(s34+s45))-(3*s15*s45^2*(s15+s45))/
(2*s23^2*(s12-s34-s45)*(s34+s45))+(s15^3*(s12+3*s15))/
(s23^2*(s15-s23+s45)*(s34+s45))+s45^2/(-s12+s34+s45)^2-
(s45*(s15+s45)*(s34+s45))/((s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(-3*s15+2*s45))/
(s23^2*(s34+s45))+(-3*s15^3+2*s15^2*s45)/
(6*s12*s23*s34-6*s23*s34^2)-(2*s15^3)/(-3*s12*s15*s23+
3*s12*s23^2-3*s12*s23*s45)+(3*s15*s45^2)/
(2*s12*s23*s34+2*s12*s23*s45)+
(s15*(439*s15^2+110*s15*s34-213*s15*s45-73*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
(-115*s15^2+58*s15*s34+6*s15*s45+8*s34*s45)/
(24*s12*s23-24*s23*s34)+(s15*(-439*s15^2-110*s15*s34+
213*s15*s45+73*s34*s45))/(72*s23*(s12-s34)^2)+
s15^3/(-6*s12*s15*s34+6*s12*s23*s34-6*s12*s34*s45)-
s15^3/(-2*s15*s23*s34+2*s23^2*s34-2*s23*s34*s45)-
s15^4/(-3*s12*s15*s23*s34+3*s12*s23^2*s34-3*s12*s23*s34*s45)+
(s15*(106*s15^2-69*s15*s34+54*s34^2-33*s15*s45+33*s34*s45-
6*s45^2))/(36*s23^2*(s12-s34))+(2*s15^2*(s12*s15-2*s45^2))/
(s23^2*(s34+s45)^2)+(s15^2*(s15^2-s15*s45-2*s45^2))/
(6*s12*s23^2*s34)+(2*s15*(-3*s12*s15+s45^2))/(s23*(s34+s45)^2)-
(2*s12*(3*s15^2-2*s15*s45+s45^2))/((s15-s23+s45)*
(s34+s45)^2)+(2*s15*(s15^2-s15*s45+s45^2))/(3*s12*s23^2)+
(s15^3*(s15^2-s15*s45+s45^2))/(6*s12*s23^2*s34^2)-
(s15^3*(s15^2-s15*s45+s45^2))/(6*s23^2*(s12-s34)*s34^2)+
(s15^3*(s15^2-s15*s45+s45^2))/(3*s23^2*(s12-s34)^2*s34)+
(s15^2*(s15^2-s15*s45+2*s45^2))/(6*s23^2*(s12-s34)*s34)-
(2*s15*s34+20*s15*s45-7*s34*s45+29*s45^2)/(18*(s12-s34-s45)*
(s15-s23+s45))-(-5*s15^2+2*s15*s45+s45^2+
s12*(-2*s15+s45))/((s15-s23+s45)*(s34+s45))+
(29*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(18*s23*(s12-s34)^3)-(29*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(18*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-3*s34^2+s34*(s15+s45)+s45*(s15+s45)))/
(2*s23^2*(s12-s34-s45))+
(29*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(18*s23^2*(s12-s34)^3)+
(2*s15*s34*(107*s15-3*s45)*s45+s15^2*(226*s15^2-226*s15*s45-
33*s45^2)+3*s34^2*(7*s15^2+12*s15*s45+5*s45^2))/
(72*s23^2*(s12-s34)^2)+(-(s15*(s12+s15))/(6*s12^2*s23*s34)+
(29*s15^2*s34^2)/(18*s12^2*s23*(-s12+s34)^3)+
(9*s12-49*s15+9*s34)/(72*s12^2*s23)-
(s15*s34*(256*s15+73*s34))/(72*s12^2*s23*(s12-s34)^2)+
(-152*s15^2-158*s15*s34+9*s34^2)/(s12^2*(72*s12*s23-
72*s23*s34))+(s15^2*(s12+s15-s45))/(6*s12^2*s23^2*s34)-
(s15^2*(s12+s15))/(3*s12^2*s23*s34*(-s15+s23-s45))+
(29*s15^4*s34^2)/(18*s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(29*s15^3*s34^2)/(9*s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))-
(7*s15*(10*s12+7*s15+10*s34))/(24*s12^2*s23*(-s15+s23-s45))+
(s15^2*(51*s12+49*s15+51*s34))/(36*s12^2*s23^2*
(-s15+s23-s45))+(s15^3*s34*(128*s15+55*s34))/
(36*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*s34*(512*s15+183*s34))/(72*s12^2*s23*(s12-s34)^2*
(-s15+s23-s45))-(s15*(152*s15^2+183*s15*s34+87*s34^2))/
(36*s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(3*s15*s34^3)/(2*s12^2*s23^2*(s12-s34)*(s12-s34-s45))-
(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))-
(s15^3*(s12+s15))/(6*s12^2*s23^2*s34*(s15-s23+s45))-
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(256*s15+73*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))-(s15^2*(76*s15^2+104*s15*s34+51*s34^2))/
(36*s12^2*s23^2*(s12-s34)*(s15-s23+s45))-
(152*s15^2+158*s15*s34+53*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))-(81*s12+49*s15+81*s34-116*s45)/
(72*s12^2*(s15-s23+s45))-(4*s15)/(s23*(s34+s45)^2)+
(2*s15^3)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(6*s15^2)/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(2*(-2*s15+s45))/((s15-s23+s45)*(s34+s45)^2)+
(s15*(2*s12+s15))/(s12*s23*(-s15+s23-s45)*(s34+s45))+
(s15^2*(s12+s15))/(s12*s23^2*(s15-s23+s45)*(s34+s45))+
(s12+s45)/(s12*(s15-s23+s45)*(s34+s45))+
(s45*(s34+s45)^2)/(s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15*s34^2)/(2*s12^2*s23^2*(-s12+s34+s45))+
(s15*(s15-s34)^2)/(2*s12^2*s23*(-s15+s23-s45)*
(-s12+s34+s45))+(s15*(-s15+2*s34+s45))/
(2*s12^2*s23*(s12-s34-s45))+
(29*s15*s34^2*(s15^2-s15*s45+s34*s45))/(18*s12^2*s23^2*
(s12-s34)^3)+(2*s15*(s12*s15-s45^2))/
(s12*s23^2*(s34+s45)^2)-(s15*(s12*(s15-s45)+s45^2))/
(s12^2*s23^2*(s34+s45))+(-9*s15^2-7*s34^2+40*s34*s45+
47*s45^2+9*s15*(2*s34+s45))/(18*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(152*s15^2*(s15-s45)+
s34^2*(93*s15+30*s45)+2*s15*s34*(104*s15+61*s45))/
(72*s12^2*s23^2*(s12-s34))+
(15*s34*s45+s15*(87*s12+98*s15+69*s45))/(72*s12^2*s23^2)+
(s34*(256*s15^2*(s15-s45)+3*s34^2*(7*s15+5*s45)+
s15*s34*(110*s15+241*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
-3/4+(-s12+s34)/s15+((7*s15)/3+s34)/s23-
s15^3/(4*s12^2*s23-4*s12*s23*s34)+(s15^3*(s15-s45))/
(4*s12*s23^2*(s12-s34))-s15^4/(4*s12*s23^2*(-s15+s23-s45))+
(2*s12*s15+(41*s15^2)/12)/(s23*(-s15+s23-s45))-
(s15^2*(24*s12+31*s15-12*s34))/(12*s23^2*(-s15+s23-s45))+
(13*s15^6)/(9*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(32*s15^5)/(9*s23^2*(s12-s34)^2*(-s15+s23-s45))+
s15^3/(4*s12*(s12-s34)*(-s15+s23-s45))+
(73*s15^4)/(36*s23^2*(s12-s34)*(-s15+s23-s45))+
s15^5/(4*s12*s23^2*(s12-s34)*(-s15+s23-s45))-
s15^4/(2*s12*s23*(s12-s34)*(-s15+s23-s45))-
(13*s15^4*(3*s15+s34))/(9*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^2*(-193*s15+3*s34))/(36*s23*(s12-s34)*(-s15+s23-s45))-
(s15^3*(173*s15+38*s34))/(18*s23*(s12-s34)^2*(-s15+s23-s45))-
s12/s45+(s15^2*(s12+s34))/(s23^2*s45)+(s15*s45)/(4*s12*s23)-
(2*s34*s45)/(s15*s23)-(11*s45)/(36*(s12-s34-s45))-
(s34^2*s45^2)/(s15*s23^2*(s12-s34))-(s12*s15^3*(s12+s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+(s12*s15^2*(3*s12+4*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)+
(s15*s45^3)/(2*s12*s23*(s34+s45)^2)+
(s15*s45^3)/(2*s23*(s12-s34-s45)*(s34+s45)^2)-
(s15*s45^3*(s15+s45))/(2*s12*s23^2*(s34+s45)^2)-
(s15*s45^3*(s15+s45))/(2*s23^2*(s12-s34-s45)*(s34+s45)^2)-
s12/(2*(s34+s45))-(s15*(4*s12^2+11*s12*s15+8*s15^2))/
(2*s23*(-s15+s23-s45)*(s34+s45))+s12^2/(s45*(s34+s45))+
(s12^2*s15^2)/(s23^2*s45*(s34+s45))-
s45^2/(2*(s12-s34-s45)*(s34+s45))-
(s15*s45^2)/(4*s23*(s12-s34-s45)*(s34+s45))+
(s15*(-5*s15+s45))/(2*s23*(s34+s45))+(3*s15*s45^2*(s15+s45))/
(4*s23^2*(s12-s34-s45)*(s34+s45))-
(s15^2*(2*s12^2+5*s12*s15+3*s15^2))/(2*s23^2*(s15-s23+s45)*
(s34+s45))-s45^2/(2*(-s12+s34+s45)^2)+
(s45*(s15+s45)*(s34+s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^2*s34^2)/(4*s23^2*s45*
(-s12+s34+s45))+(s15*s45^2*(-s15+3*s45))/
(4*s12*s23^2*(s34+s45))-(5*s15+9*s45)/(-6*s15+6*s23-6*s45)+
(2*s15*s34-s15*s45)/(4*s12*s23-4*s23*s34-4*s23*s45)+
s15^3/(-4*s12*s15*s23+4*s12*s23^2-4*s12*s23*s45)-
(3*s15*s45^2)/(4*s12*s23*s34+4*s12*s23*s45)+
(-(s12*s15)-(55*s15^2)/12+2*s15*s34+2*s15*s45-2*s34*s45)/
s23^2-(40*s15^2-13*s15*s34-2*s15*s45+16*s34*s45)/
(12*s12*s23-12*s23*s34)+(s15*(-109*s15^2-38*s15*s34+
45*s15*s45+22*s34*s45))/(18*s23*(s12-s34)^2)-
(-120*s15^2+64*s15*s34+99*s15*s45+61*s34*s45)/
(36*(s12-s34)*(-s15+s23-s45))+(s15^2*s34^2)/
(4*s12*s23^2*s45-4*s23^2*s34*s45)+(s12^2-s45^2)/(s34+s45)^2+
(s12*(2*s12*s15+3*s15^2-s12*s45-2*s15*s45+s45^2))/
((s15-s23+s45)*(s34+s45)^2)-(s15*(s15^2-s15*s45+s45^2))/
(4*s12*s23^2)+(2*s15*s34+20*s15*s45-7*s34*s45+29*s45^2)/
(36*(s12-s34-s45)*(s15-s23+s45))+((3*s15^3)/2-s15*s45^2)/
(s23^2*(s34+s45))-(2*s12^2*s15)/(s23*s34*s45+s23*s45^2)+
(s15*(-(s12*s15^2)-2*s12*s15*s45+3*s15*s45^2+s45^3))/
(s23^2*(s34+s45)^2)+(-2*s12^2-5*s15^2+2*s15*s45+s45^2+
s12*(-6*s15+s45))/(2*(s15-s23+s45)*(s34+s45))+
(s15*(s15*(109*s15-45*s45)-19*s34*(-2*s15+s45)))/
(18*(s12-s34)^2*(-s15+s23-s45))+
(13*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)-(13*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(9*(s12-s34)^3*(-s15+s23-s45))-
(s15*(-3*s34^2+s34*(s15+s45)+s45*(s15+s45)))/
(4*s23^2*(s12-s34-s45))+(s15*(-2*s45^2+s12*(3*s15+s45)))/
(s23*(s34+s45)^2)+(13*s15*(-2*s15*s34*s45^2+
s34^2*s45*(s15+s45)+s15^2*(s15^2-s15*s45+s45^2)))/
(9*s23^2*(s12-s34)^3)+(2*s15*s34*(61*s15-15*s45)*s45+
3*s34^2*(-3*s15^2+2*s15*s45+5*s45^2)+
s15^2*(128*s15^2-128*s15*s45+15*s45^2))/
(36*s23^2*(s12-s34)^2)+(9*s34^2*(s15-4*s45)+
s15*(73*s15^2+24*s15*s45-36*s45^2)+
3*s34*(-15*s15^2+7*s15*s45+24*s45^2))/(36*s23^2*(s12-s34))+
(-(1/(s15*s23))+(13*s15^2*s34^2)/(9*s12^2*s23*(-s12+s34)^3)+
(9*s12-47*s15+9*s34)/(36*s12^2*s23)-(s15*s34*(52*s15+19*s34))/
(18*s12^2*s23*(s12-s34)^2)+(-52*s15^2-76*s15*s34+9*s34^2)/
(s12^2*(36*s12*s23-36*s23*s34))+(13*s15^4*s34^2)/
(9*s12^2*s23^2*(s12-s34)^3*(-s15+s23-s45))+
(26*s15^3*s34^2)/(9*s12^2*s23*(-s12+s34)^3*(-s15+s23-s45))+
(s15*(s12-11*s15+s34))/(3*s12^2*s23*(-s15+s23-s45))+
(s15^3*s34*(26*s15+19*s34))/(9*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))-(s15^2*s34*(104*s15+57*s34))/
(18*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(104*s15^2+237*s15*s34-3*s34^2))/(36*s12^2*s23*(s12-s34)*
(-s15+s23-s45))-(s15*(36*s12^2+3*s12*s15+
s15*(-85*s15+3*s34)))/(36*s12^2*s23^2*(-s15+s23-s45))+
(s15*(s15-2*s34-s45))/(4*s12^2*s23*(s12-s34-s45))+
(s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)-
(s34^3*s45)/(s12^2*s15*s23^2*(s12-s34))-(s34*(s12+s34)*s45)/
(s12^2*s15*s23^2)-(13*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45))-(s15*s34*(52*s15+19*s34))/
(18*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2*(52*s15^2+161*s15*s34-3*s34^2))/(36*s12^2*s23^2*
(s12-s34)*(s15-s23+s45))-(52*s15^2+76*s15*s34+61*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
(2*s15)/(s23*(s34+s45)^2)-(s15^2*(s12+s15))/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+(s15*(2*s12+3*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)+(s12+2*s15-s45)/
((s15-s23+s45)*(s34+s45)^2)-(2*s12^2+4*s12*s15+s15^2)/
(2*s12*s23*(-s15+s23-s45)*(s34+s45))+
(s12*s15)/(s23^2*s45*(s34+s45))-
(s15*(2*s12^2+3*s12*s15+s15^2))/(2*s12*s23^2*(s15-s23+s45)*
(s34+s45))-(s12+s45)/(2*s12*(s15-s23+s45)*(s34+s45))-
(s45*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)-(5*s15*s34^2)/(4*s12^2*s23^2*(-s12+s34+s45))-
(s15*(s15-s34)^2)/(4*s12^2*s23*(-s15+s23-s45)*
(-s12+s34+s45))-(3*s15*s34^3)/(4*s12^2*s23^2*s45*
(-s12+s34+s45))+(54*s12+47*s15+54*s34+29*s45)/
(36*s12^2*(-s15+s23-s45))-(36*s12^2+39*s12*s15-85*s15^2+
21*s15*s34-36*s12*s45+33*s15*s45-51*s34*s45)/
(36*s12^2*s23^2)+(13*s15*s34^2*(s15^2-s15*s45+s34*s45))/
(9*s12^2*s23^2*(s12-s34)^3)+(s15*s34^3)/
(s12^2*(4*s12*s23^2*s45-4*s23^2*s34*s45))+
(s15*(s12*(s15-s45)+s45^2))/(2*s12^2*s23^2*(s34+s45))-
s12/(s23*s34*s45+s23*s45^2)+(s15*(s45^2-s12*(s15+s45)))/
(s12*s23^2*(s34+s45)^2)+(9*s15^2+7*s34^2-40*s34*s45-
47*s45^2-9*s15*(2*s34+s45))/(36*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(52*s15^2*(s15-s45)+
6*s34^2*(-8*s15+11*s45)+s15*s34*(161*s15+22*s45))/
(36*s12^2*s23^2*(s12-s34))+
(s34*(104*s15^2*(s15-s45)+3*s34^2*(-3*s15+5*s45)+
s15*s34*(76*s15+89*s45)))/(36*s12^2*s23^2*(s12-s34)^2))*tr5,
-47/18+(2*(s12-s34))/s15+s15^2/(s12+s15-s34)^2-
(11*s15)/(18*(s12+s15-s34))-
s15^2/((s12+s15)*(s12+s15-s34))+(2*s15^3)/(3*s23^2*s34)-
(4*s15^2)/(3*s23*s34)+s15^3/(3*s12*s23*s34)+s34/(s12+s15)+
(2*s15*(s15+s34))/(s12+s15)^2-(2*(5*s15+3*s34))/(3*s23)+
(2*s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/(s23*(s12-s34)^3)+
(s15^3*(2*s15-s45))/(6*s23*(s12-s34)*s34^2)+
s15^4/(6*s12*s23^2*(-s15+s23-s45))+
(4*s15^3)/((s12+s15)*s23*(-s15+s23-s45))-
(s15*(8*s12+s15))/(2*s23*(-s15+s23-s45))+
(s15^2*(8*s12+3*s15-4*s34))/(2*s23^2*(-s15+s23-s45))-
(2*s15^6)/(s23^2*(s12-s34)^3*(-s15+s23-s45))-
(4*s15^5)/(s23^2*(s12-s34)^2*(-s15+s23-s45))-
(7*s15^4)/(2*s23^2*(s12-s34)*(-s15+s23-s45))+
s15^6/(6*s12*s23^2*s34^2*(-s15+s23-s45))-
s15^5/(2*s12*s23*s34^2*(-s15+s23-s45))-
s15^6/(6*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))+
s15^5/(2*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(2*s15^4)/(3*s23^2*s34*(-s15+s23-s45))-
s15^5/(3*s12*s23^2*s34*(-s15+s23-s45))-
(2*s15^3)/(s23*s34*(-s15+s23-s45))+
s15^6/(3*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
s15^5/(s23*(s12-s34)^2*s34*(-s15+s23-s45))+
s15^5/(6*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
s15^4/(6*s23*(s12-s34)*s34*(-s15+s23-s45))+
(2*s15^4*s34)/((s12+s15)^2*s23^2*(-s15+s23-s45))+
(s15^3*(-3*s15+s34))/((s12+s15)*s23^2*(-s15+s23-s45))+
(2*s15^4*(3*s15+s34))/(s23*(s12-s34)^3*(-s15+s23-s45))+
(2*s15^3*(16*s15+3*s34))/(3*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(49*s15+9*s34))/(6*s23*(s12-s34)*(-s15+s23-s45))-
(s15+(11*s45)/18)/(-s15+s23-s45)+(2*s12)/s45-
(2*s15^2*s34^2)/(s23^2*(s12-s34)*s45)-(2*s15^2*(s12+s34))/
(s23^2*s45)-(s15*s45)/(6*s12*s23)+(s15^3*s45)/
((s12+s15)*s23*(s12+s15-s34)^2)+(2*s15^3*s45)/
((s12+s15)^2*s23*(s12+s15-s34))-(2*s15^2*s45)/
((s12+s15)*s23*(s12+s15-s34))-(s15^3*s45)/
(s23*(s12+s15-s34)^2*s34)+(3*s15^2*s45)/(2*s23*(s12+s15-s34)*
s34)+(4*s34*s45)/(s15*s23)-(s15^2*s45)/(6*s12*s23*s34-
6*s23*s34^2)+(2*s34^2*s45^2)/(s15*s23^2*(s12+s15-s34))+
(s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))-
(s15^2*s45*(-3*s15+s45))/(2*s23^2*s34*(-s12-s15+s34))+
(s15^3*(-2*s15+s45))/(6*s12*s23*s34^2)+(s15^3*(-2*s15+s45))/
(3*s23*(s12-s34)^2*s34)-(s15^3*s45*(s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34)^2)-(2*s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))+(s15^3*s45*(s15+s45))/
(s23^2*(s12+s15-s34)^2*s34)+(s15^2*s45*(3*s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*s45)/(6*(s12-s34)*s34*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(6*s12*s34^2*(s15-s23+s45))-
(s15^3*(-2*s15+s45))/(6*(s12-s34)*s34^2*(s15-s23+s45))+
(2*s15*(-2*s15+s45))/(3*s34*(s15-s23+s45))+
(s15^3*(-2*s15+s45))/(3*(s12-s34)^2*s34*(s15-s23+s45))-
(s15*s34*(s15+s45))/((s12+s15-s34)^2*(s15-s23+s45))+
(2*s12^2*s15^3)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(6*s12^2*s15^2)/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(2*s15*s45*(-s12+s45))/(s23*(s34+s45)^2)-
(2*s12*(s12+s45))/(s34+s45)^2+(2*s12^2*(-2*s15+s45))/
((s15-s23+s45)*(s34+s45)^2)+(4*s12*s15*(s12+2*s15))/
(s23*(-s15+s23-s45)*(s34+s45))-(2*s12^2)/(s45*(s34+s45))-
(2*s12^2*s15^2)/(s23^2*s45*(s34+s45))+(2*s15*s45*(-s15+s45))/
(s23^2*(s34+s45))+(2*s12*(s12+2*s15))/((s15-s23+s45)*
(s34+s45))+(2*s12*s15^2*(s12+2*s15))/(s23^2*(s15-s23+s45)*
(s34+s45))+(2*s15*(s34*(s15-2*s45)+s15*s45))/
((s12+s15)^2*s23)-s15^3/(-6*s12*s15*s23+6*s12*s23^2-
6*s12*s23*s45)+(-18*s15^2+7*s15*s34-2*s34*s45)/
(18*(s12+s15-s34)*(-s15+s23-s45))+
(2*s15*(10*s15^2+3*s15*s34-4*s15*s45-2*s34*s45))/
(3*s23*(s12-s34)^2)+((-3*s15*s45)/2+s34*s45)/
(s23*(s12+s15-s34))+(28*s15^2-17*s15*s34+2*s34*s45)/
(6*s12*s23-6*s23*s34)-s15^3/(-3*s12*s15*s34+3*s12*s23*s34-
3*s12*s34*s45)+(2*s15^4)/(-3*s12*s15*s23*s34+3*s12*s23^2*s34-
3*s12*s23*s34*s45)+(s15^2*(s15^2-s15*s45-s45^2))/
(6*s23^2*(s12-s34)*s34)+(s15*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2)+(s15^3*(s15^2-s15*s45+s45^2))/
(6*s12*s23^2*s34^2)-(s15^3*(s15^2-s15*s45+s45^2))/
(6*s23^2*(s12-s34)*s34^2)-(s15^2*(s15^2-s15*s45+s45^2))/
(3*s12*s23^2*s34)+(s15^3*(s15^2-s15*s45+s45^2))/
(3*s23^2*(s12-s34)^2*s34)-
(2*s15*s45*(-2*s12*s15+s15*s45+s45^2))/(s23^2*(s34+s45)^2)+
(4*s12^2*s15)/(s23*s34*s45+s23*s45^2)+
(2*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))+
(2*(s15*(3*s12+8*s15-6*s45)+6*s34*(-s15+s45)))/(3*s23^2)+
(s34*(s15-2*s45)+s15*(s15+s45))/((s12+s15)*s23)+
(s45*(3*s34^2+3*s15*(s15+s45)-7*s34*(s15+s45)))/
(2*s23^2*(s12+s15-s34))+
(s15*(3*s34*(-2*s15+s45)+4*s15*(-5*s15+2*s45)))/
(3*(s12-s34)^2*(-s15+s23-s45))+
(-3*s34*(4*s15+s45)+s15*(-28*s15+5*s45))/
(6*(s12-s34)*(-s15+s23-s45))+
(4*s15*s34*s45*(-5*s15+s45)-s34^2*(s15+s45)^2+
s15^2*(-24*s15^2+24*s15*s45-5*s45^2))/(6*s23^2*(s12-s34)^2)-
(2*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(s23^2*(s12-s34)^3)+
(2*s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
((s12+s15)^2*s23^2)+(-(s15*(3*s15^2-3*s15*s45+s45^2))+
s34*(s15^2-s15*s45+s45^2))/((s12+s15)*s23^2)+
(3*s34^2*(-4*s15+s45)+s34*(22*s15^2-5*s15*s45-9*s45^2)+
s15*(-21*s15^2+2*s15*s45+8*s45^2))/(6*s23^2*(s12-s34))+
(2/(s15*s23)-(2*s15^3)/(s12^2*(s12+s15)^2*s23)+
(3*s15^2)/(s12^2*(s12+s15)*s23)+s15^3/(s12^2*(s12+s15)*s23*
(s12+s15-s34))-(s15-s34)^2/(2*s12^2*s23*
(s12+s15-s34))+(s15*(-4*s12+5*s15))/(6*s12^2*s23*s34)-
s15^3/(s12^2*s23*(s12+s15-s34)*s34)+(2*s15^2*s34^2)/
(s12^2*s23*(s12-s34)^3)-(2*s12-(5*s15)/6+s34)/(s12^2*s23)+
(s15*s34*(11*s15+3*s34))/(3*s12^2*s23*(s12-s34)^2)+
(9*s15^2+14*s15*s34-3*s34^2)/(6*s12^3*s23-6*s12^2*s23*s34)+
(s15^2*(4*s12-5*s15-4*s45))/(6*s12^2*s23^2*s34)+
(3*s15^2*(s15-s45))/(s12^2*(s12+s15)*s23^2)-
(s15*(s15-s34)^2)/(2*s12^2*s23*(s12+s15-s34)*
(-s15+s23-s45))+(s15^2*(-4*s12+5*s15))/
(3*s12^2*s23*s34*(-s15+s23-s45))-
(2*s15^4)/(s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))+
(4*s15^3*s34^2)/(s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(2*s15^4*s34^2)/(s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))+
(s15*(s12+4*s15+s34))/(s12^2*s23*(-s15+s23-s45))-
(s15^3*s34*(11*s15+6*s34))/(3*s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(s15^2*s34*(22*s15+9*s34))/
(3*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(s15*(6*s15^2+13*s15*s34+3*s34^2))/(2*s12^2*s23*(s12-s34)*
(-s15+s23-s45))-(s15*(-12*s12^2+15*s12*s15+
s15*(19*s15+9*s34)))/(6*s12^2*s23^2*(-s15+s23-s45))-
(2*s15*s34^3)/(s12^2*s23^2*(s12-s34)*s45)-
(2*s15*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45)+
(s15^4*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(s15^4*s45)/(s12^2*s23^2*(s12+s15-s34)^2*s34)+
(5*(s15-s34)*s34*s45)/(s12^2*s23^2*(s12+s15-s34))+
(2*s34^3*s45)/(s12^2*s15*s23^2*(s12+s15-s34))+
(s34^3*s45)/(2*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(2*s34*(s12+s34)*s45)/(s12^2*s15*s23^2)+(2*s15^3*(-s15+s45))/
(s12^2*(s12+s15)^2*s23^2)+(2*s15^5)/(s12^2*(s12+s15)^2*s23^2*
(s15-s23+s45))-(3*s15^4)/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(-11*s12+26*s15-11*s34)/
(18*s12^2*(s15-s23+s45))+(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
s15^5/(s12^2*(s12+s15)*s23^2*(s12+s15-s34)*(s15-s23+s45))-
(2*s15^4)/(s12^2*(s12+s15)*s23*(s12+s15-s34)*
(s15-s23+s45))+(s15*(-4*s12+5*s15))/
(6*s12^2*s34*(s15-s23+s45))-((4*s12-5*s15)*s15^3)/
(6*s12^2*s23^2*s34*(s15-s23+s45))-
s15^3/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
s15^5/(s12^2*s23^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(2*s15^2*s34^2)/(s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(11*s15+3*s34))/(3*s12^2*(s12-s34)^2*
(s15-s23+s45))+(9*s15^2+14*s15*s34-3*s34^2)/
(6*s12^2*(s12-s34)*(s15-s23+s45))-
(s15^2-11*s15*s34+s34^2)/(9*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15^2*(9*s15^2+25*s15*s34+9*s34^2))/
(6*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(2*s12*s15^2)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(4*s12*s15)/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(2*s15*s45)/(s23^2*(s34+s45)^2)-(2*s12)/((s15-s23+s45)*
(s34+s45)^2)+(2*(s12+s15))/(s23*(-s15+s23-s45)*
(s34+s45))-(2*s12*s15)/(s23^2*s45*(s34+s45))+
(2*s15*(s12+s15))/(s23^2*(s15-s23+s45)*(s34+s45))-
(s15^3*(s15+4*s45))/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))+
(s15^4+(3*s15^3*s45)/2)/(s12^2*s23^2*(s12+s15-s34)*s34)+
(2*s15*s34^2*(s15^2-s15*s45+s34*s45))/(s12^2*s23^2*
(-s12+s34)^3)+(2*s12)/(s23*s34*s45+s23*s45^2)-
(9*s15^2*(s15-s45)+8*s34^2*s45+s15*s34*(25*s15+4*s45))/
(6*s12^2*s23^2*(s12-s34))-(s34*(22*s15^2*(s15-s45)+
s34^2*(s15+s45)+3*s15*s34*(4*s15+7*s45)))/
(6*s12^2*s23^2*(s12-s34)^2)+(12*s12^2-19*s15^2-28*s34*s45-
4*s12*(s15+3*s45)+s15*(s34+20*s45))/(6*s12^2*s23^2))*tr5,
-463/216+(s12-s34)/(3*s15)+s15^2/(6*(s12+s15-s34)^2)-
(11*s15)/(108*(s12+s15-s34))-
s15^2/(6*(s12+s15)*(s12+s15-s34))+(2*s15^3)/(9*s23^2*s34)-
(4*s15^2)/(9*s23*s34)+(7*s15^3)/(36*s12*s23*s34)+
s34/(6*(s12+s15))+(s15*(s15+s34))/(3*(s12+s15)^2)-
(5*s15+4*s34)/(12*s23)+(5*s15^3*(2*s15-s45))/
(36*s23*(s12-s34)*s34^2)+(2*s15^4)/(9*s12*s23^2*
(-s15+s23-s45))+(2*s15^3)/(3*(s12+s15)*s23*
(-s15+s23-s45))+(s15*(2*s12-s15-2*s34))/
(6*s23*(-s15+s23-s45))-(5*s15^4)/(18*s23*(s12-s34)^2*
(-s15+s23-s45))-(5*s15^3)/(18*s23*(s12-s34)*
(-s15+s23-s45))+(5*s15^6)/(36*s12*s23^2*s34^2*
(-s15+s23-s45))-(5*s15^5)/(12*s12*s23*s34^2*
(-s15+s23-s45))-(5*s15^6)/(36*s23^2*(s12-s34)*s34^2*
(-s15+s23-s45))+(5*s15^5)/(12*s23*(s12-s34)*s34^2*
(-s15+s23-s45))-(7*s15^3)/(36*s12*s34*(-s15+s23-s45))+
(2*s15^4)/(9*s23^2*s34*(-s15+s23-s45))-
(7*s15^5)/(36*s12*s23^2*s34*(-s15+s23-s45))+
(7*s15^4)/(18*s12*s23*s34*(-s15+s23-s45))+
(5*s15^6)/(18*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))-
(5*s15^5)/(6*s23*(s12-s34)^2*s34*(-s15+s23-s45))+
(7*s15^5)/(18*s23^2*(s12-s34)*s34*(-s15+s23-s45))-
(35*s15^4)/(36*s23*(s12-s34)*s34*(-s15+s23-s45))+
(s15^4*s34)/(3*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(s15^3*(-3*s15+s34))/(6*(s12+s15)*s23^2*(-s15+s23-s45))+
(5*s15^2*(s15-s45))/(18*(s12-s34)^2*(-s15+s23-s45))+
(2*s12*s15)/(3*s23*s45)-(s15^2*s34^2)/(12*s23^2*(s12-s34)*s45)+
(-s12+s34)/(3*s45)-(s15^2*(s12+s34))/(3*s23^2*s45)-
(2*s15*s45)/(9*s12*s23)+(s15^3*s45)/(6*(s12+s15)*s23*
(s12+s15-s34)^2)+(s15^3*s45)/(3*(s12+s15)^2*s23*
(s12+s15-s34))-(s15^2*s45)/(3*(s12+s15)*s23*
(s12+s15-s34))-(s15^3*s45)/(6*s23*(s12+s15-s34)^2*s34)+
(s15^2*s45)/(4*s23*(s12+s15-s34)*s34)+(2*s34*s45)/(3*s15*s23)+
((-3*s15+2*s34)*s45)/(12*s23*(s12+s15-s34))+
(11*s45)/(108*(s12-s34-s45))+(s34^2*s45^2)/
(3*s15*s23^2*(s12+s15-s34))+(s34^2*s45^2)/
(12*s23^2*(s12-s34)*(s12+s15-s34))+(7*s15^2*(-3*s15+s45))/
(36*s23*(s12-s34)*s34)-(s15^2*s45*(-3*s15+s45))/
(12*s23^2*s34*(-s12-s15+s34))+(5*s15^3*(-2*s15+s45))/
(36*s12*s23*s34^2)+(5*s15^3*(-2*s15+s45))/(18*s23*(s12-s34)^2*
s34)+(5*s15^2*(-s15+s45))/(18*s23*(s12-s34)^2)-
(2*s12-s15+s45)/(-6*s15+6*s23-6*s45)-
(s15^3*s45*(s15+s45))/(6*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(s15^3*s45*(s15+s45))/(3*(s12+s15)^2*s23^2*(s12+s15-s34))+
(s15^3*s45*(s15+s45))/(6*s23^2*(s12+s15-s34)^2*s34)+
(s15^2*s45*(3*s15+s45))/(6*(s12+s15)*s23^2*(s12+s15-s34))+
(7*s15^2*(-3*s15+s45))/(36*(s12-s34)*s34*(s15-s23+s45))+
(5*s15^3*(-2*s15+s45))/(36*s12*s34^2*(s15-s23+s45))-
(5*s15^3*(-2*s15+s45))/(36*(s12-s34)*s34^2*(s15-s23+s45))+
(2*s15*(-2*s15+s45))/(9*s34*(s15-s23+s45))+
(5*s15^3*(-2*s15+s45))/(18*(s12-s34)^2*s34*(s15-s23+s45))-
(s15*s34*(s15+s45))/(6*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(-2*s34+s45))/(12*s23*(s12-s34-s45))+
(s12*s15^4)/(3*s23^2*(-s15+s23-s45)*(s34+s45)^2)-
(4*s12*s15^3)/(3*s23*(-s15+s23-s45)*(s34+s45)^2)-
(s15*s45^3)/(6*s12*s23*(s34+s45)^2)-
(s15*s45^3)/(6*s23*(s12-s34-s45)*(s34+s45)^2)+
(s45*(s12+s45))/(3*(s34+s45)^2)+(s15*s45^3*(s15+s45))/
(6*s12*s23^2*(s34+s45)^2)+(s15*s45^3*(s15+s45))/
(6*s23^2*(s12-s34-s45)*(s34+s45)^2)+s12/(6*(s34+s45))+
(s15^2*(3*s12+8*s15))/(6*s23*(-s15+s23-s45)*(s34+s45))+
(s15*(s15-3*s45)*s45^2)/(12*s12*s23^2*(s34+s45))+
s45^2/(6*(s12-s34-s45)*(s34+s45))+
(s15*s45^2)/(12*s23*(s12-s34-s45)*(s34+s45))-
(s15*(-5*s15+s45))/(6*s23*(s34+s45))-(s15*s45^2*(s15+s45))/
(4*s23^2*(s12-s34-s45)*(s34+s45))+(s15^3*(s12+3*s15))/
(6*s23^2*(s15-s23+s45)*(s34+s45))+
s45^2/(6*(-s12+s34+s45)^2)-(s45*(s15+s45)*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(4*s23^2*s45*(-s12+s34+s45))+
(s15^2*(-3*s15+2*s45))/(6*s23^2*(s34+s45))+
(s15*(s34*(s15-2*s45)+s15*s45))/(3*(s12+s15)^2*s23)-
(2*s15^3)/(-9*s12*s15*s23+9*s12*s23^2-9*s12*s23*s45)+
(s15*s45^2)/(4*s12*s23*s34+4*s12*s23*s45)+
(10*s15^2+3*s15*s34-5*s15*s45-3*s34*s45)/
(36*(s12-s34)*(-s15+s23-s45))+
(-18*s15^2+7*s15*s34-2*s34*s45)/(108*(s12+s15-s34)*
(-s15+s23-s45))+(-10*s15^2-3*s15*s34+5*s15*s45+3*s34*s45)/
(36*s12*s23-36*s23*s34)+(4*s12*s15+7*s15^2-4*s15*s34-
8*s15*s45+8*s34*s45)/(12*s23^2)-
(2*s15^3)/(-3*s15*s23*s34+3*s23^2*s34-3*s23*s34*s45)+
(s15^2*(s12*s15-2*s45^2))/(3*s23^2*(s34+s45)^2)+
(s15*(-3*s12*s15+s45^2))/(3*s23*(s34+s45)^2)+
(7*s15^2*(2*s15^2-2*s15*s45+s45^2))/(36*s23^2*(s12-s34)*s34)-
(s12*(3*s15^2-2*s15*s45+s45^2))/(3*(s15-s23+s45)*
(s34+s45)^2)+(2*s15*(s15^2-s15*s45+s45^2))/(9*s12*s23^2)+
(5*s15^3*(s15^2-s15*s45+s45^2))/(36*s12*s23^2*s34^2)-
(5*s15^3*(s15^2-s15*s45+s45^2))/(36*s23^2*(s12-s34)*s34^2)+
(5*s15^3*(s15^2-s15*s45+s45^2))/(18*s23^2*(s12-s34)^2*s34)-
(s15^2*(7*s15^2-7*s15*s45+10*s45^2))/(36*s12*s23^2*s34)-
(2*s15*s34+20*s15*s45-7*s34*s45+29*s45^2)/(108*(s12-s34-s45)*
(s15-s23+s45))-(-5*s15^2+2*s15*s45+s45^2+
s12*(-2*s15+s45))/(6*(s15-s23+s45)*(s34+s45))+
(s34*(s15-2*s45)+s15*(s15+s45))/(6*(s12+s15)*s23)+
(s45*(3*s34^2+3*s15*(s15+s45)-7*s34*(s15+s45)))/
(12*s23^2*(s12+s15-s34))+
(5*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
(s15*(-3*s34^2+s34*(s15+s45)+s45*(s15+s45)))/
(12*s23^2*(s12-s34-s45))+(3*s34^2*(-s15+s45)+
2*s15*s45*(3*s15+2*s45)-9*s34*(-s15^2+s45^2))/
(36*s23^2*(s12-s34))+
(s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
(3*(s12+s15)^2*s23^2)+(-(s15*(3*s15^2-3*s15*s45+s45^2))+
s34*(s15^2-s15*s45+s45^2))/(6*(s12+s15)*s23^2)+
(1/(3*s15*s23)-s15^3/(3*s12^2*(s12+s15)^2*s23)+
s15^2/(s12^2*(2*s12*s23+2*s15*s23))+
s15^3/(6*s12^2*(s12+s15)*s23*(s12+s15-s34))-
(s15-s34)^2/(12*s12^2*s23*(s12+s15-s34))+
(s15*(-8*s12+s15))/(36*s12^2*s23*s34)-
s15^3/(6*s12^2*s23*(s12+s15-s34)*s34)-(5*s15^2*s34)/
(18*s12^2*s23*(s12-s34)^2)-(6*s12+s15+3*s34)/
(18*s12^2*s23)-(15*s15^2+2*s15*s34+3*s34^2)/
(s12^2*(36*s12*s23-36*s23*s34))+(s15^2*(s15-s45))/
(2*s12^2*(s12+s15)*s23^2)-(s15^2*(3*s12+s15))/
(18*s12^2*s23^2*(-s15+s23-s45))-(s15*(s15-s34)^2)/
(6*s12^2*s23*(s12+s15-s34)*(-s15+s23-s45))+
(s15^2*(-8*s12+s15))/(18*s12^2*s23*s34*(-s15+s23-s45))-
s15^4/(3*s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))+
(5*s15^4*s34)/(18*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(5*s15^3*s34)/(9*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
(s15*(5*s15^2+s15*s34+s34^2))/(6*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15*(s15-s34)^2)/(12*s12^2*s23*
(s12+s15-s34)*(s12-s34-s45))+1/(3*s23*s45)-
(s15*s34^3)/(12*s12^2*s23^2*(s12-s34)*s45)-
(s15*(s12^2+s12*s34+s34^2))/(3*s12^2*s23^2*s45)+
(s15^4*s45)/(6*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(s15^4*s45)/(3*s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(s15^4*s45)/(6*s12^2*s23^2*(s12+s15-s34)^2*s34)+
(5*(s15-s34)*s34*s45)/(6*s12^2*s23^2*(s12+s15-s34))+
(s34^3*s45)/(3*s12^2*s15*s23^2*(s12+s15-s34))+
(s34^3*s45)/(12*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(s34*(s12+s34)*s45)/(3*s12^2*s15*s23^2)+(s15^3*(-s15+s45))/
(3*s12^2*(s12+s15)^2*s23^2)+s15^5/(3*s12^2*(s12+s15)^2*s23^2*
(s15-s23+s45))-s15^4/(2*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(s15*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
s15^5/(6*s12^2*(s12+s15)*s23^2*(s12+s15-s34)*
(s15-s23+s45))-s15^4/(3*s12^2*(s12+s15)*s23*
(s12+s15-s34)*(s15-s23+s45))+(s15*(-8*s12+s15))/
(36*s12^2*s34*(s15-s23+s45))-((8*s12-s15)*s15^3)/
(36*s12^2*s23^2*s34*(s15-s23+s45))-
s15^3/(6*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
s15^5/(6*s12^2*s23^2*(s12+s15-s34)*s34*(s15-s23+s45))-
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^3*(15*s15+4*s34))/(36*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))+(-s12^2+s12*s15+s15*s34)/
(3*s12^2*s23*(s15-s23+s45))-(s15^2-11*s15*s34+s34^2)/
(54*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(15*s15^2+2*s15*s34+3*s34^2)/(36*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)*(s12-s34-s45)*(s15-s23+s45))-
(2*s15)/(3*s23*(s34+s45)^2)+s15^3/(3*s23^2*(-s15+s23-s45)*
(s34+s45)^2)-s15^2/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(-2*s15+s45)/(3*(s15-s23+s45)*(s34+s45)^2)+
(s15*(2*s12+s15))/(6*s12*s23*(-s15+s23-s45)*(s34+s45))+
(s15^2*(s12+s15))/(6*s12*s23^2*(s15-s23+s45)*(s34+s45))+
(s12+s45)/(6*s12*(s15-s23+s45)*(s34+s45))+
(s45*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^
2)+(5*s15*s34^2)/(12*s12^2*s23^2*(-s12+s34+s45))+
(s15*s34^3)/(4*s12^2*s23^2*s45*(-s12+s34+s45))+
(s15*(-s15+2*s34+s45))/(12*s12^2*s23*(s12-s34-s45))+
(s15^3*(2*s15+3*s45))/(12*s12^2*s23^2*(s12+s15-s34)*s34)-
(s15^3*(s15+4*s45))/(6*s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*(-8*s12+s15+8*s45))/(36*s12^2*s23^2*s34)+
(-18*s12+5*s15-18*s34+29*s45)/(108*s12^2*(s15-s23+s45))+
(12*s12^2-2*s15^2+3*s12*(s15-4*s45)+29*s15*s45-27*s34*s45)/
(36*s12^2*s23^2)+(5*s15*s34*(s15^2-s15*s45+s34*s45))/
(18*s12^2*s23^2*(s12-s34)^2)+(s15*(s12*s15-s45^2))/
(3*s12*s23^2*(s34+s45)^2)-(s15*(s12*(s15-s45)+s45^2))/
(6*s12^2*s23^2*(s34+s45))+(-9*s15^2-7*s34^2+40*s34*s45+
47*s45^2+9*s15*(2*s34+s45))/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(15*s15^2*(s15-s45)+6*s34^2*(s15-s45)+
2*s15*s34*(2*s15+9*s45))/(36*s12^2*s23^2*(s12-s34)))*tr5,
(2*(s12-2*s34))/s15+s15^2/(s12+s15-s34)^2-
(11*s15)/(18*(s12+s15-s34))-
s15^2/((s12+s15)*(s12+s15-s34))+s15^3/(2*s23^2*s34)-
s15^2/(s23*s34)+s15^3/(2*s12*s23*s34)+s34/(s12+s15)+
(2*s34^2)/(s15*(s12+s15))+(2*(s15+s34)^2)/(s12+s15)^2-
(3*s15+2*s34)/s23+(2*s34*(s34*(s15-2*s45)+s15*(s15-s45)))/
((s12+s15)^2*s23)+(4*s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/
(s23*(s12-s34)^3)+(s15^2*(s15-s45))/(2*s23*(s12-s34)*s34)-
s15^4/(2*s12*s23^2*(-s15+s23-s45))+
(3*s15^2*(2*s12+s15-2*s34))/(s23^2*(-s15+s23-s45))-
(4*s15^6)/(s23^2*(s12-s34)^3*(-s15+s23-s45))-
(8*s15^5)/(s23^2*(s12-s34)^2*(-s15+s23-s45))-
(7*s15^4)/(s23^2*(s12-s34)*(-s15+s23-s45))+
s15^4/(2*s23^2*s34*(-s15+s23-s45))-
s15^5/(2*s12*s23^2*s34*(-s15+s23-s45))+
s15^4/(2*s23*(s12-s34)*s34*(-s15+s23-s45))+
(4*s15^2*(s15+s34))/((s12+s15)*s23*(-s15+s23-s45))+
(2*s15^3*s34*(s15+s34))/((s12+s15)^2*s23^2*(-s15+s23-s45))+
(4*s15^4*(3*s15+s34))/(s23*(s12-s34)^3*(-s15+s23-s45))+
(2*s15^3*(11*s15+2*s34))/(s23*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(16*s15+3*s34))/(s23*(s12-s34)*(-s15+s23-s45))+
(s15*(-8*s12-3*s15+4*s34))/(s23*(-s15+s23-s45))+
(s15^2*(-3*s15^2-3*s15*s34+2*s34^2))/((s12+s15)*s23^2*
(-s15+s23-s45))-(4*s12*s15)/(s23*s45)+(4*s12-2*s34)/s45-
(3*s15^2*s34^2)/(2*s23^2*(s12-s34)*s45)+(s15*s45)/(2*s12*s23)+
(s15^3*s45)/((s12+s15)*s23*(s12+s15-s34)^2)+
(2*s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))-
(2*s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))-
(s15^3*s45)/(s23*(s12+s15-s34)^2*s34)+
(3*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)+(4*s34*s45)/(s15*s23)-
(4*s34^2*s45)/(s12*s15*s23+s15^2*s23)-
(11*s45)/(18*(s12-s34-s45))-(s15^2*s45^2)/
(2*s23^2*(s12-s34)*s34)+(2*s34^2*s45^2)/(s15*(s12+s15)*s23^2)-
(3*s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))-
(s15^2*s45*(-3*s15+s45))/(2*s23^2*s34*(-s12-s15+s34))+
(s15^3*(-s15+s45))/(2*s12*s23^2*s34)+(s15^2*(-s15+s45))/
(2*(s12-s34)*s34*(-s15+s23-s45))-(s15^3*s45*(s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34)^2)-(2*s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))+(s15^3*s45*(s15+s45))/
(s23^2*(s12+s15-s34)^2*s34)+(s15^2*s45*(3*s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34))-(s15*s34*(s15+s45))/
((s12+s15-s34)^2*(s15-s23+s45))+(2*s12*(s12-s15)*s15^3)/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(2*s12*s15^2*(-3*s12+4*s15))/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(s15*s45^3)/(s12*s23*(s34+s45)^2)+(s15*s45^3)/
(s23*(s12-s34-s45)*(s34+s45)^2)-(2*(s12+s45)^2)/
(s34+s45)^2-(2*s12*s15*(-3*s15+s45))/(s23*(s34+s45)^2)-
(s15*s45^3*(s15+s45))/(s12*s23^2*(s34+s45)^2)-
(s15*s45^3*(s15+s45))/(s23^2*(s12-s34-s45)*(s34+s45)^2)-
s12/(s34+s45)+(s15*(4*s12^2+5*s12*s15-8*s15^2))/
(s23*(-s15+s23-s45)*(s34+s45))-(2*s12^2)/(s45*(s34+s45))-
(2*s12^2*s15^2)/(s23^2*s45*(s34+s45))-
s45^2/((s12-s34-s45)*(s34+s45))-
(s15*s45^2)/(2*s23*(s12-s34-s45)*(s34+s45))+
(s15*(-5*s15+s45))/(s23*(s34+s45))+(3*s15*s45^2*(s15+s45))/
(2*s23^2*(s12-s34-s45)*(s34+s45))-
(s15^2*(-2*s12^2-3*s12*s15+3*s15^2))/(s23^2*(s15-s23+s45)*
(s34+s45))-s45^2/(-s12+s34+s45)^2+
(s45*(s15+s45)*(s34+s45))/((s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^2*s34^2)/(2*s23^2*s45*
(-s12+s34+s45))+(s15*s45^2*(-s15+3*s45))/
(2*s12*s23^2*(s34+s45))+(-36*s12+13*s45)/
(18*(s15-s23+s45))+(s15^2-(s15*s45)/2)/
(s34*(-s15+s23-s45))+(2*s15*s34-s15*s45)/
(2*s12*s23-2*s23*s34-2*s23*s45)+
s15^3/(-2*s12*s15*s23+2*s12*s23^2-2*s12*s23*s45)-
(3*s15*s45^2)/(2*s12*s23*s34+2*s12*s23*s45)+
(-18*s15^2+7*s15*s34-2*s34*s45)/(18*(s12+s15-s34)*
(-s15+s23-s45))+(2*s15*(7*s15^2+2*s15*s34-3*s15*s45-
s34*s45))/(s23*(s12-s34)^2)-
(8*s15^2*(s15*(s15-s45)+s34*s45))/(s23^2*(s12-s34)^2)+
((-3*s15*s45)/2+s34*s45)/(s23*(s12+s15-s34))+
(2*s12*s15+(7*s15^2)/2-6*s15*s34-4*s15*s45+4*s34*s45)/s23^2-
s15^3/(-2*s12*s15*s34+2*s12*s23*s34-2*s12*s34*s45)-
(3*s15^3)/(-2*s15*s23*s34+2*s23^2*s34-2*s23*s34*s45)+
s15^4/(-(s12*s15*s23*s34)+s12*s23^2*s34-s12*s23*s34*s45)-
(s15*(s15^2-s15*s45+s45^2))/(2*s12*s23^2)+
(s15*(3*s15^2-4*s15*s45+2*s45^2))/(s23^2*(s34+s45))+
(2*s15*s34+20*s15*s45-7*s34*s45+29*s45^2)/(18*(s12-s34-s45)*
(s15-s23+s45))+(4*s12^2*s15)/(s23*s34*s45+s23*s45^2)-
(2*s15*(s12*s15^2-2*s12*s15*s45-s15*s45^2+s45^3))/
(s23^2*(s34+s45)^2)+(2*s12*(3*s15^2-2*s15*s45+s45^2+
s12*(-2*s15+s45)))/((s15-s23+s45)*(s34+s45)^2)+
(4*s15^2*(s15*(-2*s15+s45)+s34*(-s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))+
(s45*(3*s34^2+3*s15*(s15+s45)-7*s34*(s15+s45)))/
(2*s23^2*(s12+s15-s34))-
(s15*(-3*s34^2+s34*(s15+s45)+s45*(s15+s45)))/
(2*s23^2*(s12-s34-s45))+(2*s12^2-5*s15^2+2*s15*s45+s45^2+
s12*(2*s15+s45))/((s15-s23+s45)*(s34+s45))+
(3*s15*(-6*s15+s45)-2*s34*(4*s15+s45))/(2*(s12-s34)*
(-s15+s23-s45))+(2*s34^2+s15*(s15+s45)+s34*(s15+2*s45))/
((s12+s15)*s23)+(2*s15*(s34*(-2*s15+s45)+
s15*(-7*s15+3*s45)))/((s12-s34)^2*(-s15+s23-s45))+
(s15*(18*s15+s45)-2*s34*(s15+4*s45))/(2*s23*(s12-s34))-
(4*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(s23^2*(s12-s34)^3)+
(2*(s15^2*(s15-s45)*s45+s15*s34*(s15^2-s15*s45-s45^2)+
s34^2*(s15^2-s15*s45+s45^2)))/((s12+s15)^2*s23^2)+
(-2*s34^2*(-s15+s45)-3*s34*(s15^2-s15*s45+s45^2)+
s15*(-3*s15^2+s15*s45+s45^2))/((s12+s15)*s23^2)+
(-3*s34^2*(s15+s45)-s15*(14*s15^2-5*s15*s45+s45^2)+
s34*(5*s15^2-2*s15*s45+5*s45^2))/(2*s23^2*(s12-s34))+
((2*(s12-s34))/(s12*s15*s23)+s15^3/(s12^2*(s12+s15)*s23*
(s12+s15-s34))-(s15-s34)^2/(2*s12^2*s23*
(s12+s15-s34))+(-(s12*s15)/2+s15^2)/(s12^2*s23*s34)-
s15^3/(s12^2*s23*(s12+s15-s34)*s34)+(4*s15^2*s34^2)/
(s12^2*s23*(s12-s34)^3)-(2*s15^2*(s15+s34))/
(s12^2*(s12+s15)^2*s23)+(2*s15*s34*(4*s15+s34))/
(s12^2*s23*(s12-s34)^2)+(s15*(3*s15+2*s34))/
(s12^2*(s12+s15)*s23)-(5*s12-3*s15+3*s34)/(2*s12^2*s23)+
(8*s15^2+9*s15*s34-2*s34^2)/(2*s12^3*s23-2*s12^2*s23*s34)-
(2*(s15^4+s15^2*s34*(s15-s45)))/(s12^2*(s12+s15)^2*s23^2)+
(s15^2*(s12-2*s15-s45))/(2*s12^2*s23^2*s34)-
((s12-2*s15)*s15^2)/(s12^2*s23*s34*(-s15+s23-s45))-
(2*s15^4)/(s12^2*s23*(s12+s15-s34)*s34*(-s15+s23-s45))+
(8*s15^3*s34^2)/(s12^2*s23*(s12-s34)^3*(-s15+s23-s45))+
(4*s15^4*s34^2)/(s12^2*s23^2*(-s12+s34)^3*(-s15+s23-s45))-
(4*s15^3*s34*(2*s15+s34))/(s12^2*s23^2*(s12-s34)^2*
(-s15+s23-s45))+(2*s15^2*s34*(8*s15+3*s34))/
(s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(-2*s12^2+s12*s15+(17*s15^2)/2+3*s15*s34)/
(s12^2*s23*(-s15+s23-s45))+(8*s15^3+(25*s15^2*s34)/2+
3*s15*s34^2)/(s12^2*s23*(s12-s34)*(-s15+s23-s45))-
(s15*(-4*s12^2+2*s12*(s15+s34)+s15*(7*s15+3*s34)))/
(s12^2*s23^2*(-s15+s23-s45))-(s15*(s15-s34)^2)/
(2*s12^2*s23*(s12+s15-s34)*(s12-s34-s45))+
(s15*(s15-2*s34-s45))/(2*s12^2*s23*(s12-s34-s45))-
2/(s23*s45)-(3*s15*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45)+
(s15^4*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(s15^4*s45)/(s12^2*s23^2*(s12+s15-s34)^2*s34)+
(2*s34*s45)/(s12*s15*s23^2)+(5*(s15-s34)*s34*s45)/
(s12^2*s23^2*(s12+s15-s34))-(3*s34^3*s45)/
(2*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(2*s15^3)/(s12^2*(s12+s15)*s23*(s15-s23+s45))+
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
s15^5/(s12^2*(s12+s15)*s23^2*(s12+s15-s34)*(s15-s23+s45))-
(2*s15^4)/(s12^2*(s12+s15)*s23*(s12+s15-s34)*
(s15-s23+s45))-((s12-2*s15)*s15)/(2*s12^2*s34*
(s15-s23+s45))-((s12-2*s15)*s15^3)/(2*s12^2*s23^2*s34*
(s15-s23+s45))-s15^3/(s12^2*(s12+s15-s34)*s34*
(s15-s23+s45))-s15^5/(s12^2*s23^2*(s12+s15-s34)*s34*
(s15-s23+s45))+(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*
(s15-s23+s45))+(2*s15^4*(s15+s34))/(s12^2*(s12+s15)^2*
s23^2*(s15-s23+s45))+(2*s15*s34*(4*s15+s34))/
(s12^2*(s12-s34)^2*(s15-s23+s45))-(s15^3*(5*s15+2*s34))/
(s12^2*(s12+s15)*s23^2*(s15-s23+s45))+
(8*s15^2+9*s15*s34-2*s34^2)/(2*s12^2*(s12-s34)*
(s15-s23+s45))-(s15^2-11*s15*s34+s34^2)/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*(4*s15^2+8*s15*s34+3*s34^2))/(s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))+
(4*s15)/(s23*(s34+s45)^2)+(2*(s12-s15)*s15^2)/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+(2*s15*(-2*s12+3*s15))/
(s23*(-s15+s23-s45)*(s34+s45)^2)-(2*(s12-2*s15+s45))/
((s15-s23+s45)*(s34+s45)^2)-(-2*s12^2+s15^2)/
(s12*s23*(-s15+s23-s45)*(s34+s45))-
(2*s12*s15)/(s23^2*s45*(s34+s45))-
(s15*(-2*s12^2-s12*s15+s15^2))/(s12*s23^2*(s15-s23+s45)*
(s34+s45))-(s12+s45)/(s12*(s15-s23+s45)*(s34+s45))-
(s45*(s34+s45)^2)/(s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s15*s34^2)/(2*s12^2*s23^2*(-s12+s34+s45))-
(3*s15*s34^3)/(2*s12^2*s23^2*s45*(-s12+s34+s45))-
(s15^3*(s15+4*s45))/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(13*s12-38*s15+13*s34+29*s45)/(18*s12^2*(s15-s23+s45))+
(s15^4+(3*s15^3*s45)/2)/(s12^2*s23^2*(s12+s15-s34)*s34)+
(s15*(5*s15^2+2*s15*s34-s15*s45-2*s34*s45))/
(s12^2*(s12+s15)*s23^2)+(4*s15*s34^2*(s15^2-s15*s45+
s34*s45))/(s12^2*s23^2*(-s12+s34)^3)+
(s15*(s12*(s15-s45)+s45^2))/(s12^2*s23^2*(s34+s45))+
(2*s12)/(s23*s34*s45+s23*s45^2)+
(2*s15*(s45^2+s12*(-s15+s45)))/(s12*s23^2*(s34+s45)^2)-
(-4*s12^2+3*s12*s15+14*s15^2+2*s15*(s34-2*s45)+5*s34*s45+
4*s12*(s34+s45))/(2*s12^2*s23^2)+
(9*s15^2+7*s34^2-40*s34*s45-47*s45^2-9*s15*(2*s34+s45))/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(4*s15*s34*(2*s15*(s15-s45)+s34*(s15+2*s45)))/
(s12^2*s23^2*(s12-s34)^2)+(-8*s15^3+2*s34^2*s45+
8*s15^2*(-2*s34+s45)-s15*s34*(4*s34+7*s45))/
(2*s12^2*s23^2*(s12-s34)))*tr5}


projectionMatrix["uubddbg","pmmpp","Nf1"]=
{{1,-18,-18,-12,12,12,-12,36,-24,-41,-18,18,-24,24,-24,24,
48,48,48,48,24,24,24,24,0,-21,0,6,-6,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-54,48,90,-120,-30,66,120,0,0,0,
0,0,0,0,0,0,0,0,-29,0,-66,0,0,0,0,0,0,0,0,0,0,0,
0,0,-180,-54,0,48,93,24,-12,-84,-156,-38,0,0,0,62,9,0,
0,0,-82,60,-6,0,-48,-6,84,-24,84,-24,-78,-24,0,-21,0,
-126,57965/141,99,0,-44,156,0,6,48,30,90,-16,0,-5,312,
-168,0,-18,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,-1/6,0,1/3,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8/3,0,0,1/3,
-5/6,1/3,-1/6,-2,0,1/6,0,0,0,-13/18,-5/2,0,0,0,0,-2,5,
0,0,0,-6,0,-6,0,17/3,2/3,0,-1/3,0,0,0,7/6,0,0,-95/3,
0,11/3,-41/6,4,-16/3,-5/6,0,5/2,-19/3,-19/3,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,-1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/3,0,0,0,
0,0,0,0,0,0,0,0,0,0,1/3,0,0,-1/3,0,14/3,-11/6,0,2,
-13/18,0,0,0,1/6,0,0,0,-1/3,0,0,0,0,-3,0,0,-2,0,-2,
2/3,11/3,0,-23/6,0,0,0,-1/3,0,0,-53/3,0,-1/2,-2,10/3,-2,
2,0,5/6,-7/3,-7/3,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,
0,1/2,0,0,0,-1,6,-9,-15/2,6,9,-4,-9/4,0,0,6,-6,0,0,
0,6,-24,6,-12,18,6,-6,0,0,0,12,-24,-12,0,-12,0,0,12,
-24,-12,0,0,12,-6,-12,0,-6,0,2,-2,0,-2,3/2,0,61/120,2,
-2,-48,0,0,0,0,0,0,0,0,3,0,12,13/4,0,0,-42,-8,15,
-10,3,0,0,0,-1,-9,24,-15,12,-18,24,-24,6,12,12,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,-3/2,-3/8,0,3,3/2,0,-3,-15/4,
7/2,0,0,0,0,0,0,0,0,-3,6,0,0,3,-6,3,0,0,0,0,0,0,
0,6,6,-6,0,0,0,6,0,6,-6,0,0,0,6,-6,0,0,0,-3,0,-1,
0,0,2,0,0,-3/2,-61/120,-2,2,48,0,0,0,0,0,0,0,0,-3,0,
42,21/8,0,0,-6,-19/2,45/4,-9/2,-1/4,0,0,0,-1,-9,12,-6,
18,-18,12,-6,-12,-6,9,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-2,
2,2,-3,-2,2,4,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,
0,0,0,0,0,0,0,0,0,0,-6,0,0,2,3,2,-1,-4,-4,-5/3,0,
0,0,5/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,
0,3,0,0,0,0,1,0,2,2,-4/3,0,1/3,8,-8,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-15/47,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,-1,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-95/47,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,6,0,0,0,-3,0,0,-6,0,1,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,12,0,0,0,0,0,0,-3,0,0,
-42,0,6,-9,6,0,-1,0,4,0,-6,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,12,-6,0,6,-2,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,12,0,-6,0,0,0,0,0,0,-42,0,-6,0,0,-6,4,0,2,
-6,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,-3,0,0,0,0,-6,6,0,0,0,
-12,0,-12,0,6,0,0,0,0,0,0,3,0,0,-42,0,6,-6,6,-6,-2,
0,1,-12,-12,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,-1/3,0,0,0,0,-1,1,0,-2,0,-2,0,1,0,-1,0,0,0,0,0,
0,-7,0,1/2,-1/2,1,-1,1/6,0,1/6,-2,-2,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
-1,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,-1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1}}

ampFunctions["uubddbg","pmmpp","Nf1"]={Pi^2*f11[s23],
f11[s15]^2*f11[s23],f11[s23]^2,f11[s12]*f11[s23]^2,
f11[s15]*f11[s23]^2,f11[s23]^3,f11[s23]^2*f11[s34],
f11[s15]*f11[s23]*f11[s45],f11[s23]^2*f11[s45],f11[s45]^2,
f11[s15]*f11[s45]^2,f11[s23]*f11[s45]^2,f11[s15]*f21[s15,s23],
f11[s23]*f21[s15,s23],f11[s23]*f21[s23,s45],f11[s45]*f21[s23,s45],
f31[s15,s23],f31[s23,s45],f32[s15,s23],f32[s23,s45],
f33[s12,s23,s45],f33[s23,s34,s15],f33[s45,s15,s23],
f34[s12,s23,s34,s45,s15],f11[s12]*f11[s15]^2,f11[s15]^2*f11[s45],
f11[s34]*f11[s45]^2,f11[s45]*f21[s34,s15],f11[s15]*f21[s45,s12],
Pi^2*f11[s12]^2,f11[s12]^3*f11[s15],f11[s12]^2*f11[s15]^2,f11[s15]^4,
Pi^2*f11[s12]*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
f11[s15]^3*f11[s34],Pi^2*f11[s34]^2,f11[s12]*f11[s15]*f11[s34]^2,
f11[s15]^2*f11[s34]^2,f11[s15]*f11[s34]^3,f11[s12]^3*f11[s45],
f11[s12]^2*f11[s34]*f11[s45],f11[s12]*f11[s34]^2*f11[s45],
f11[s12]^2*f11[s45]^2,f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,
f11[s34]*f11[s45]^3,f11[s45]^4,f11[s15]^2*f21[s12,s34],
f11[s15]*f11[s34]*f21[s12,s34],f11[s12]*f11[s45]*f21[s12,s34],
f11[s45]^2*f21[s12,s34],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s12]^2*f21[s45,s12],f11[s12]*f11[s34]*f21[s45,s12],
f11[s34]^2*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s34]*f11[s45]*f21[s45,s12],f11[s45]^2*f21[s45,s12],
f21[s12,s34]*f21[s45,s12],f11[s15]*f31[s12,s34],
f11[s15]*f31[s34,s15],f11[s34]*f31[s34,s15],f11[s12]*f31[s45,s12],
f11[s34]*f31[s45,s12],f11[s45]*f31[s45,s12],f11[s15]*f32[s12,s34],
f11[s45]*f32[s12,s34],f11[s15]*f32[s34,s15],f11[s34]*f32[s34,s15],
f11[s12]*f32[s45,s12],f11[s34]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s15]*f33[s15,s12,s34],f11[s34]*f33[s15,s12,s34],
f11[s12]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],
f11[s45]*f33[s34,s45,s12],f43[s34,s15],f43[s45,s12],
f44[s15,s12,s34],f44[s34,s45,s12],f45[s34,s45,s12],
f47[s34,s15,s12],f48[s12,s34,s45],f49[s12,s34,s45],
f49[s34,s15,s12],Pi^4,Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],
f11[s12]^2*f11[s23],f11[s12]*f11[s15]*f11[s23],
f11[s12]*f11[s23]*f11[s34],f11[s15]*f11[s23]*f11[s34],
f11[s23]*f11[s34]^2,f11[s12]*f11[s23]*f11[s45],
f11[s23]*f11[s34]*f11[s45],f11[s23]*f21[s12,s34],f21[s12,s34]^2,1,
f11[s12]*Zeta[3],f11[s12]^4,f11[s23],f11[s15]*f11[s23],
f11[s34]*Zeta[3],f11[s12]^3*f11[s34],f11[s12]^2*f11[s34]^2,
f11[s12]*f11[s34]^3,f11[s34]^4,f11[s15]*f11[s45],f11[s23]*f11[s45],
f11[s15]*f11[s34]*f11[s45],Pi^2*f21[s12,s34],
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f11[s12]*f31[s12,s34],
f11[s34]*f31[s12,s34],f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],
f41[s12,s34],f42[s12,s34],f43[s12,s34],Pi^2*f11[s15],
f11[s12]*f11[s23],f11[s12]*f11[s15]*f11[s34],f11[s23]*f11[s34],
Pi^2*f11[s45],f11[s12]*f11[s15]*f11[s45],f11[s12]^2*f11[s15],
f11[s12]*f11[s34]*f11[s45],f11[s34]^2*f11[s45],f11[s15]*f21[s12,s34],
f11[s45]*f21[s12,s34],Pi^2*f11[s12],f11[s15],f11[s15]^2,f11[s15]^3,
Pi^2*f11[s34],f11[s15]^2*f11[s34],f11[s45],f11[s12]*f11[s45]^2,
f11[s45]^3,f21[s34,s15],f11[s15]*f21[s34,s15],
f11[s34]*f21[s34,s15],f21[s45,s12],f11[s12]*f21[s45,s12],
f11[s45]*f21[s45,s12],f31[s34,s15],f31[s45,s12],f32[s34,s15],
f32[s45,s12],f33[s15,s12,s34],f33[s34,s45,s12],
f11[s15]*f11[s34],f11[s12]^2*f11[s45],f11[s12],f11[s12]*f11[s15],
f11[s34],f11[s15]*f11[s34]^2,f11[s12]*f11[s45],f11[s34]*f11[s45],
Zeta[3],f11[s12]^2,f11[s12]^2*f11[s34],f11[s12]*f11[s34]^2,
f11[s12]*f21[s12,s34],f11[s34]*f21[s12,s34],f11[s12]^3,
f11[s12]*f11[s34],f11[s34]^3,f31[s12,s34],f32[s12,s34],Pi^2,
f11[s34]^2,f21[s12,s34]}


==> anc/TwoLoopRemainders/uubddbg_pmmpp_Nf2.txt <==
rationalBasis["uubddbg","pmmpp","Nf2"]=
{1/108,2/9-(2*s15^3)/(9*s23^2*(s12-s34))+
s15^2/(3*s12*s23-3*s23*s34)+
(2*s15^2*(s34*(s15-s45)+s15*(2*s15-s45)))/(9*s23*(s12-s34)^3)-
(2*s15^6)/(9*s23^2*(s12-s34)^3*(-s15+s23-s45))-
(4*s15^5)/(9*s23^2*(s12-s34)^2*(-s15+s23-s45))-
(2*s15^4)/(9*s23^2*(s12-s34)*(-s15+s23-s45))+
(5*s15^3)/(9*s23*(s12-s34)*(-s15+s23-s45))+
(2*s15^4*(3*s15+s34))/(9*s23*(s12-s34)^3*(-s15+s23-s45))+
(s15^3*(11*s15+2*s34))/(9*s23*(s12-s34)^2*(-s15+s23-s45))-
(2*s45)/(9*(s15-s23+s45))+
(s15*(7*s15^2+2*s15*s34-3*s15*s45-s34*s45))/
(9*s23*(s12-s34)^2)-(4*s15^2*(s15*(s15-s45)+s34*s45))/
(9*s23^2*(s12-s34)^2)+(2*s15^2*(s15*(-2*s15+s45)+
s34*(-s15+s45)))/(9*(s12-s34)^3*(-s15+s23-s45))+
(3*s15*(-s15+s45)+2*s34*(s15+s45))/(9*(s12-s34)*
(-s15+s23-s45))+(s15*(s34*(-2*s15+s45)+
s15*(-7*s15+3*s45)))/(9*(s12-s34)^2*(-s15+s23-s45))-
(2*s15*(-2*s15*s34*s45^2+s34^2*s45*(s15+s45)+
s15^2*(s15^2-s15*s45+s45^2)))/(9*s23^2*(s12-s34)^3)+
((-2*s15^2)/(9*s12^2*s23^2)+s15/(9*s12^2*s23)+
(2*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+(2*s15*(s15+s34))/
(9*s12^2*s23*(s12-s34))+(s15*s34*(4*s15+s34))/
(9*s12^2*s23*(s12-s34)^2)-(2*s15^3)/(9*s12^2*s23^2*
(-s15+s23-s45))+(4*s15^3*s34^2)/(9*s12^2*s23*(s12-s34)^3*
(-s15+s23-s45))+(2*s15^4*s34^2)/(9*s12^2*s23^2*(-s12+s34)^3*
(-s15+s23-s45))-(2*s15^3*s34*(2*s15+s34))/
(9*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(2*s15^2*(2*s15+3*s34))/(9*s12^2*s23*(s12-s34)*
(-s15+s23-s45))+(s15^2*s34*(8*s15+3*s34))/
(9*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))-
s15^2/(3*s12^2*s23*(s15-s23+s45))+(2*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45))+(s15*s34*(4*s15+s34))/
(9*s12^2*(s12-s34)^2*(s15-s23+s45))+(2*s15^3*(s15+2*s34))/
(9*s12^2*s23^2*(s12-s34)*(s15-s23+s45))+
(2*s12+s15+2*s34)/(9*s12^2*(s15-s23+s45))+
(2*(s15^2+s15*s34+s34^2))/(9*s12^2*(s12-s34)*
(s15-s23+s45))+(2*s15*s34^2*(s15^2-s15*s45+s34*s45))/
(9*s12^2*s23^2*(-s12+s34)^3)-
(2*s15*(s15^2+2*s15*s34-s15*s45+s34*s45))/
(9*s12^2*s23^2*(s12-s34))-(2*s15*s34*(2*s15*(s15-s45)+
s34*(s15+2*s45)))/(9*s12^2*s23^2*(s12-s34)^2))*tr5,
100/81-(10*s15^3)/(27*s23^2*s34)+(20*s15^2)/(27*s23*s34)-
(20*s15^3)/(27*s12*s23*s34)+(20*s15^2*(s15-s45))/
(27*s23*(s12-s34)^2)+(10*s15*(2*s15-s45))/(27*s23*(s12-s34))+
(10*s15^3*(2*s15-s45))/(27*s12*s23*s34^2)+(20*s15^3*(2*s15-s45))/
(27*s23*(s12-s34)^2*s34)+(20*s15^2*(3*s15-s45))/
(27*s23*(s12-s34)*s34)-(10*s15^4)/(27*s12*s23^2*
(-s15+s23-s45))+(10*s15^3)/(27*s12*s23*(-s15+s23-s45))+
(20*s15^4)/(27*s23*(s12-s34)^2*(-s15+s23-s45))+
(20*s15^3)/(27*s23*(s12-s34)*(-s15+s23-s45))-
(10*s15^6)/(27*s12*s23^2*s34^2*(-s15+s23-s45))+
(10*s15^5)/(9*s12*s23*s34^2*(-s15+s23-s45))+
(10*s15^6)/(27*s23^2*(s12-s34)*s34^2*(-s15+s23-s45))-
(10*s15^5)/(9*s23*(s12-s34)*s34^2*(-s15+s23-s45))+
(20*s15^3)/(27*s12*s34*(-s15+s23-s45))-
(10*s15^4)/(27*s23^2*s34*(-s15+s23-s45))+
(20*s15^5)/(27*s12*s23^2*s34*(-s15+s23-s45))-
(40*s15^4)/(27*s12*s23*s34*(-s15+s23-s45))-
(20*s15^6)/(27*s23^2*(s12-s34)^2*s34*(-s15+s23-s45))+
(20*s15^5)/(9*s23*(s12-s34)^2*s34*(-s15+s23-s45))-
(40*s15^5)/(27*s23^2*(s12-s34)*s34*(-s15+s23-s45))+
(100*s15^4)/(27*s23*(s12-s34)*s34*(-s15+s23-s45))+
(10*s15*s45)/(27*s12*s23)+(10*s15*s45*(-3*s15+s45))/
(27*s23^2*(s12-s34))+(10*s15^3*(-2*s15+s45))/
(27*s23*(s12-s34)*s34^2)+(20*s15^2*(-s15+s45))/
(27*(s12-s34)^2*(-s15+s23-s45))-(20*s15^2*(-3*s15+s45))/
(27*(s12-s34)*s34*(s15-s23+s45))-(10*s15*(-2*s15+s45))/
(27*(s12-s34)*(s15-s23+s45))-(10*s15^3*(-2*s15+s45))/
(27*s12*s34^2*(s15-s23+s45))+(10*s15^3*(-2*s15+s45))/
(27*(s12-s34)*s34^2*(s15-s23+s45))-(10*s15*(-2*s15+s45))/
(27*s34*(s15-s23+s45))-(20*s15^3*(-2*s15+s45))/
(27*(s12-s34)^2*s34*(s15-s23+s45))+
(10*s15^3)/(-9*s15*s23*s34+9*s23^2*s34-9*s23*s34*s45)-
(20*s15^2*(2*s15^2-2*s15*s45+s45^2))/(27*s23^2*(s12-s34)*s34)-
(10*s15*(s15^2-s15*s45+s45^2))/(27*s12*s23^2)-
(10*s15^3*(s15^2-s15*s45+s45^2))/(27*s12*s23^2*s34^2)+
(10*s15^3*(s15^2-s15*s45+s45^2))/(27*s23^2*(s12-s34)*s34^2)+
(20*s15^2*(s15^2-s15*s45+s45^2))/(27*s12*s23^2*s34)-
(20*s15^3*(s15^2-s15*s45+s45^2))/(27*s23^2*(s12-s34)^2*s34)-
(20*s15*s45*(-2*s15*s45+s34*(s15+s45)))/(27*s23^2*(s12-s34)^2)+
((10*s15)/(27*s12^2*s23)+(10*s15*(s12+s15))/(27*s12^2*s23*s34)+
(20*s15^2*s34)/(27*s12^2*s23*(s12-s34)^2)+(10*s15*(3*s15+s34))/
(27*s12^2*s23*(s12-s34))-(10*s15^2*(s12+s15-s45))/
(27*s12^2*s23^2*s34)-(20*s15^3)/(27*s12^2*s23^2*
(-s15+s23-s45))+(10*s15^2)/(9*s12^2*s23*(-s15+s23-s45))+
(20*s15^2*(s12+s15))/(27*s12^2*s23*s34*(-s15+s23-s45))-
(20*s15^4*s34)/(27*s12^2*s23^2*(s12-s34)^2*(-s15+s23-s45))+
(40*s15^3*s34)/(27*s12^2*s23*(s12-s34)^2*(-s15+s23-s45))+
(10*s15^2*(2*s15+s34))/(9*s12^2*s23*(s12-s34)*
(-s15+s23-s45))-(10*s15*(2*s15+s45))/(27*s12^2*s23^2)+
(10*s15)/(27*s12^2*(s15-s23+s45))+(10*s15*(s12+s15))/
(27*s12^2*s34*(s15-s23+s45))+(10*s15^3*(s12+s15))/
(27*s12^2*s23^2*s34*(s15-s23+s45))+(20*s15^2*s34)/
(27*s12^2*(s12-s34)^2*(s15-s23+s45))+(10*s15*(3*s15+s34))/
(27*s12^2*(s12-s34)*(s15-s23+s45))+
(10*s15^3*(3*s15+2*s34))/(27*s12^2*s23^2*(s12-s34)*
(s15-s23+s45))-(20*s15*s34*(s15^2-s15*s45+s34*s45))/
(27*s12^2*s23^2*(s12-s34)^2)-
(10*s15*(3*s15^2+2*s15*s34-3*s15*s45+3*s34*s45))/
(27*s12^2*s23^2*(s12-s34)))*tr5}


projectionMatrix["uubddbg","pmmpp","Nf2"]=
{{1,15/2,3,15/2,0,0,12,48,0,12,0,-30,-30,40,-120},
{0,0,0,0,1,1/4,-1/4,-1,1/4,-1/4,0,0,0,-10/3,10/3},
{0,0,0,0,0,0,0,0,0,0,1,-3/40,-3/40,-3/10,-3/10}}

ampFunctions["uubddbg","pmmpp","Nf2"]={Pi^2,f11[s15]^2,
f11[s15]*f11[s45],f11[s45]^2,f11[s12]^2,f11[s12]*f11[s15],
f11[s15]*f11[s34],f11[s34]^2,f11[s12]*f11[s45],f11[s34]*f11[s45],1,
f11[s15],f11[s45],f11[s12],f11[s34]}


==> anc/TwoLoopRemainders/uubddbg_pmpmp_Nf0.txt <==
rationalBasis["uubddbg","pmpmp","Nf0"]=
{1/2,1/3-s15/(3*(s12+s15-s34))+s45/(3*(s15-s23+s45))+
(s34*(s15+s45))/(3*(s12+s15-s34)*(s15-s23+s45))+
(-(s15-s34)^2/(3*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s12-s15+s34)/(3*s12^2*(s15-s23+s45)))*tr5,
10/3-s34^2/(4*(-s15+s23+s34)^2)-s34/(4*(-s15+s23+s34))+
s34/(4*(s12+s23-s45))-(s15*s34*s45)/(4*(-s15+s23+s34)^2*
(s12+s23-s45))-(s34*(-s15+s34+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+(-s34/(4*s12^2*(-s15+s23+s34))+
s34/(4*s12^2*(s12+s23-s45))-(s34*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34*(s12-s15+s34+s45))/
(4*s12^2*(-s15+s23+s34)^2))*tr5,
-1/2+s34^2/(2*(-s15+s23+s34)^2)+(s15*s34*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
((-s15+s34)*(s34+s45))/(2*(-s15+s23+s34)*(s12+s23-s45))-
(-s23+s34+s45)/(2*(s12+s23-s45))+
(-1/(2*s12^2)-(s34*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s34*(s12-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2)+
(s12-s15+2*s34+s45)/(2*s12^2*(-s15+s23+s34))+
(3*s34^2+(s15-s45)^2+4*s34*(-s15+s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15+s23-2*(s34+s45))/(2*s12^2*(s12+s23-s45)))*tr5,
-1/6+s34^2/(6*(-s15+s23+s34)^2)-s34/(3*(-s15+s23+s34))+
(s15*s34*s45)/(3*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45^2)/(6*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45*(-s15+s34+s45))/(3*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s23^2-2*s23*s45+s45*(-2*s15+s45))/
(6*(s12+s23-s45)^2)+((s12+s34)/(6*s12^2*(-s15+s23+s34))-
(s15+s23-2*s45)/(6*s12^2*(s12+s23-s45))-
(s15*s45*(-s15+s34+s45)^2)/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^2-s34^2-4*s15*s45+s45^2)/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s12*s34+s15*(-s34+s45)+s34*(s34+s45))/
(6*s12^2*(-s15+s23+s34)^2)-(s15^2*(s34-2*s45)+
s34*(s34+s45)^2-2*s15*(s34^2-s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15^2+s23^2+s34^2+3*s34*s45+
3*s45^2-s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45)))/
(6*s12^2*(s12+s23-s45)^2))*tr5,(s12-s34)/s15+
(5*(s12-s34)^2)/(4*s15^2)-(5*(s12-s34)*s34*(s12-s34-s45))/
(2*s15^2*(-s15+s23+s34))-(s34+s45)/(-s15+s23+s34)+
(5*(s34+s45)^2)/(4*(-s15+s23+s34)^2)+(7*s34*(-s12+s34+s45))/
(2*s15*(-s15+s23+s34))-(5*s34*(s34+s45)*(-s12+s34+s45))/
(2*s15*(-s15+s23+s34)^2)+(5*s34^2*(-s12+s34+s45)^2)/
(4*s15^2*(-s15+s23+s34)^2)+(1/(s15*(-s15+s23+s34))+
(5*(s12-s34))/(4*s15^2*(-s15+s23+s34))-
(5*(s34+s45))/(4*s15*(-s15+s23+s34)^2)+
(5*s34*(-s12+s34+s45))/(4*s15^2*(-s15+s23+s34)^2))*tr5,
11/8+(17*s15)/(8*(s12+s15-s34))+(s34*(-s15+s34))/
(4*(-s15+s23+s34)^2)+s45/(4*(-s15+s23+s34))+
((-s15+s34)*(s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45))+
(s45*(s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))-
(15*s45)/(8*(s15-s23+s45))-(17*s34*(s15+s45))/
(8*(s12+s15-s34)*(s15-s23+s45))+((-s15+s34)*(s15+s45))/
(4*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-s15+s34)*(s34+s45))/(4*(-s15+s23+s34)^2*
(s12-s34-s45))+
(-(s12-s15+s34)/(4*s12^2*(-s15+s23+s34))+
(17*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(15*(s12-s15+s34))/(8*s12^2*(s15-s23+s45))-
(s15+s45)/(4*s12*(s15-s23-s34)*(s15-s23+s45))+
((s15-s34)*(s34+s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s15-s34)*(s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
((-s15+s34)*(s34+s45))/(4*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+((s15-s34)*(s12+s34+s45))/
(4*s12^2*(-s15+s23+s34)^2))*tr5,
5/3-(10*s34)/(3*(-s15+s23+s34))+(s23+s34-s45)/
(4*(s12+s23-s45))+(31*s15*s34*s45)/(12*(-s15+s23+s34)^2*
(s12+s23-s45))+(17*s15^2*s45^2)/(12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))+(17*s15*s45*(-s15+s34+s45))/
(6*(-s15+s23+s34)*(s12+s23-s45)^2)+
(17*s34^2-3*s12*(s15+s34-s45)-6*s15*s45)/
(12*(-s15+s23+s34)^2)-((-s15+s45)*(s12*(s15-s45)+
2*s15*s45))/(4*(-s15+s23+s34)^2*(s23-s45))+
(s12*(s15-s45)+3*s15*s45)/(4*(-s15+s23+s34)*(s23-s45))+
(17*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(12*(s12+s23-s45)^2)-(s34^2+2*s15*s45+s34*(-s15+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+
(-1/(4*s12^2)-1/(4*(-s15+s23+s34)*(s23-s45))-
(7*(s15+s23-2*s45))/(6*s12^2*(s12+s23-s45))-
(17*s15*s45*(-s15+s34+s45)^2)/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(20*s12-3*s15+17*s34+3*s45)/
(12*s12^2*(-s15+s23+s34))+(-(s15*s45)+s12*(-s15+s45))/
(4*s12*(-s15+s23+s34)^2*(s23-s45))+
(3*s12^2-14*s12*s34+14*s15*(s34-s45)-14*s34*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)+(-14*s34*(s34+s45)^2+
s15^2*(-14*s34+31*s45)+s15*(28*s34^2-3*s34*s45-31*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-14*s15^2+59*s15*s45+14*(s34^2-s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(17*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(17*(s15^2+s23^2+s34^2+3*s34*s45+
3*s45^2-s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(12*s12^2*(s12+s23-s45)^2))*tr5,
-s34^2/(6*(-s15+s23+s34)^2)+s34/(3*(-s15+s23+s34))+
s45/(6*(s15-s23+s45))-((s15+s45)^2*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*(s34+s45)^2)/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*s34)/(6*(-s15+s23+s34)*(-s12+s34+s45))-
(s34*(s15+s45))/(6*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s34*(s34+s45))/(3*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15*(s34+s45)*(s15+2*s45))/(6*(-s15+s23+s34)*
(-s12+s34+s45)^2)+
(-(s12-s15+s34)/(6*s12^2*(-s15+s23+s34))-
(s12-s15+s34)/(6*s12^2*(s15-s23+s45))+
((2*s15-s34+s45)*(s34+s45))/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((2*s15+s34)*(s34+s45)^2)/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
((s15+s45)*(s34+s45)^2)/(6*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+((s15+s45)*(s34+s45)^2)/
(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(s34+s45)^3)/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-((-2*s15+s34-s45)*(s34+s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s12*s34+(s15+s34)*(s34+s45))/(6*s12^2*(-s15+s23+s34)^2))*
tr5,3/4-s45/(8*(s15-s23+s45))-((s15+s45)^3*(s34+s45))/
(8*(s12-s34-s45)^3*(s15-s23+s45))-(s15^3*(s34+s45)^2)/
(8*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
s45^3/(8*(-s12+s34+s45)^3)+(s15*s34*(s15-s45))/
(8*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s34*(s15+s45)^2)/(8*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s34*(s34+s45))/(4*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*s34^2)/(8*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15*s34)/(4*(-s15+s23+s34)*(-s12+s34+s45))+
(s34*(s15+s45))/(8*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*(s34+s45)*(s15+3*s45))/(8*(-s15+s23+s34)*
(-s12+s34+s45)^3)+((s15*s34)/(8*s12^2*(-s15+s23+s34)^2)-
s15/(8*s12^2*(-s15+s23+s34))+(s12-s15+s34)/
(8*s12^2*(s15-s23+s45))+(s15-s34)^2/
(8*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15+2*s34)*(s34+s45))/(8*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+((s15+s45)^2*(s34+s45)^2)/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^2*(s34+s45)^3)/(8*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15*(-2*s15+s34-3*s45)*(s34+s45))/
(8*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)*(2*s15-s34+s45)*(s34+s45))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(2*s15+s34)*(s34+s45)^2)/(8*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(s15-2*s34))/
(8*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*(s34+s45)^2*(s15+2*s45))/(8*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3))*tr5,-3/4+(3*s15)/(4*(s12+s15-s34))+
(-s15+s34+s45/4)/(-s15+s23+s34)+(s45*(s15+s45)^2)/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))-
s45/(2*(s15-s23+s45))-(3*s34*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+((s34-s45)*(s15+s45))/
(4*(s12-s34-s45)*(s15-s23+s45))+((-s15+s45)*(s15+s45)^2)/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
((-s15+s45)*(s34+s45))/(4*(-s15+s23+s34)*(s12-s34-s45))-
((-s15+s34)*(s15+s45)^2)/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*(-s15+s34)*(s34+s45))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(-s15+s34)*(s15+2*s45))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15*(-s15+s34)*(-s15+5*s34+2*s45))/
(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(-s15^2+4*s15*s34-3*s34^2+2*s15*s45-s34*s45+s45^2)/
(4*(-s15+s23+s34)^2)+
(-(s12-2*s15+s34-s45)/(4*s12^2*(-s15+s23+s34))+
(3*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
((-s15+s34)*(-3*s15+s34-2*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15+s45)^2/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15+s45)^2/(4*s12*(-s15+s23+s34)^2*
(s15-s23+s45))+((-s15+s34)*(s15+s45)*(s34+s45))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((-s15+s34)*(s15+s45)*(s34+s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(-s15+s34)*(s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((-s15+s34)*(-3*s15+s34-2*s45))/(4*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(2*s12-s15+2*s34+s45)/
(4*s12^2*(s15-s23+s45))+((-s15+s34)*(s34+s45)*
(3*s15+3*s34+2*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(-(s12*(4*s15-3*s34+s45))+
(-s15+s34)*(s15+3*s34+2*s45))/(4*s12^2*(-s15+s23+s34)^2))*
tr5,(11*s15+13*s34-19*s45)/(12*(-s15+s23+s34))+
(13*s15)/(12*(-s15+s23-s45))-(s15*s34*s45)/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(3*s45)/(4*(s12-s34-s45))-(2*(s12+s15-s34)*s34)/
((-s15+s23+s34)*(s15+s45))+(-2*s34^2*(-2*s15+s34)+
2*s12*(s15^2+s15*s34+s34^2))/((-s15+s23+s34)^2*(s15+s45))-
(2*s15^2)/((-s15+s23-s45)*(s15+s45))-
(2*s12*s15^3)/((-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45))-
(2*s12*s15^2)/((-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(2*s15^2*(s15-s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))+(s45*(s15+s45)^2)/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-((-s15+s34)*(s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+(s15*(s15-2*s34)*s45)/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
s45^2/(2*(-s12+s34+s45)^2)+(s45*(s15+s45)^2)/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34*(s34+s45))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^2*s34*(-s15+s34))/((-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45))+(-s23+s34+s45)/(4*(s12+s23-s45))+
(s15*s34*(-9*s15+11*s34+8*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s45*(-5*s15+19*s45))/(12*(s12-s34-s45)*
(s15-s23+s45))+(24*s12*s15-13*s12*s45+5*s15*s45-19*s45^2)/
(12*(-s15+s23+s34)*(-s15+s23-s45))+
(-24*s15^2+27*s15*s34+4*s15*s45-10*s34*s45-6*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(-(s34*(s15+24*s34-6*s45))+s12*(-24*s15-19*s34+19*s45))/
(12*(-s15+s23+s34)^2)+
((s15*s45^2)/2+s12*(2*s15^2-2*s15*s45+(19*s45^2)/12))/
((-s15+s23+s34)^2*(-s15+s23-s45))+
(1/(4*s12^2)+(27*s15-3*s34-13*s45)/(12*s12^2*
(-s15+s23+s34))-(2*s15^2)/(s12^2*(-s15+s23+s34)*
(s15+s45))-(2*(s12*s15*s34+s15*s34*(-s15+s34)+
s12^2*(s15+s34)))/(s12^2*(-s15+s23+s34)^2*(s15+s45))-
(2*s15*(s15-s34)^2*s34)/(s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+(24*s15-19*s45)/
(12*s12^2*(s15-s23+s45))-(2*s15^2)/(s12^2*(s15+s45)*
(s15-s23+s45))+(2*s15*(s12+s15))/(s12*(s15-s23-s34)*
(s15+s45)*(s15-s23+s45))-(2*s15^2)/((-s15+s23+s34)^2*
(s15+s45)*(s15-s23+s45))+(2*s15^2*(s15-s34))/
(s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
((-s15+s34)*s45*(s34+s45))/(2*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s45*(s15+s45)*(s34+s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s34*(s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(2*s15^2*(s15-s34))/
(s12^2*(s15-s23-s34)*(s15+s45)*(-s12+s34+s45))+
(s34*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(24*s12*s15-13*s12*s45-6*s15*s45)/
(12*s12*(-s15+s23+s34)^2*(s15-s23+s45))-
(3*s34^2+(s15-s45)^2+4*s34*(-s15+s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15+s23-2*(s34+s45))/(4*s12^2*(s12+s23-s45))+
(19*s12^2-15*s15*s34+s12*(6*s15+19*s34)+19*s34*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)-(24*s15^2-3*s34^2+s34*s45+
16*s45^2-6*s15*(4*s34+s45))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(s34*(12*s15^2+8*(s34+s45)^2-
3*s15*(5*s34+s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(-19*s12^2+6*s45*(2*s15+s45)+
s12*(-24*s15+19*s45))/(12*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(24*s15^2-6*s15*(4*s34+s45)+
s45*(19*s34+31*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45)))*tr5,5/6+(s15/4+(7*s34)/6)/
(-s15+s23+s34)-(5*s15)/(4*(-s15+s23-s45))-
s45/(4*(s12-s34-s45))-(13*s15^2*s45^2)/(12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-s15^2/(4*(s15-s23+s45)^2)+
(s15*(-s12+s15)*s45)/(4*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*s15*s45^2)/(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^2*(s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+s45^2/(2*(-s12+s34+s45)^2)-
(s15*(s15+s45)^2)/(2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(-3*s15+s34+s45))/(4*(-s15+s23+s34)*(s12+s23-s45))-
(13*s15*s45*(-s15+s34+s45))/(6*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15^2*(s34+s45)*(-s15+s34+s45))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-2*s23+3*s45)/(4*(s12+s23-s45))-(s15*s45*(26*s34+3*s45))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(s15^2+2*s15*s45-2*s34*s45-2*s45^2))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s34*(-5*s15+s45)+s45*(-3*s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45))-
(13*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(12*(s12+s23-s45)^2)+(s15*(5*s34^2+6*s34*(-s15+s45)+
(-s15+s45)^2))/(4*(-s15+s23+s34)^2*(s12-s34-s45))-
(2*s15^2+s12*(s15+2*s45))/(4*(-s15+s23+s34)*
(-s15+s23-s45))+(s45*(2*s12*(s15+s45)+s15*(2*s15+3*s45)))/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))+
(6*s15^2-21*s15*s34+2*s34^2+9*s15*s45+
s12*(3*s15-6*s34+6*s45))/(12*(-s15+s23+s34)^2)+
(1/(2*s12^2)+(7*s15+7*s23+6*s34-11*s45)/
(12*s12^2*(s12+s23-s45))-s15/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15*s45)/(4*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(2*s12^2+s15^2)/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15*(s15+s45)*(s34+s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(s34+s45)^2*(-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(13*s15*s45*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
((s12+s15)*(s15+2*s45))/(4*s12*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15*(3*s15+2*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(5*s12-3*s15+5*s34+3*s45)/(6*s12^2*(-s15+s23+s34))+
(3*s15^2+3*s34^2+2*s15*s45+2*s34*s45-s45^2)/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(7*s15^2+12*s15*s34-19*s34^2-34*s15*s45-18*s34*s45+s45^2)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
((s34+s45)*(-3*s15^2+3*s34^2+2*s15*s45+4*s34*s45+s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
((s34+s45)*(-s15^2-s15*s45+s45*(s34+s45)))/
(2*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(6*s12^2+3*s15^2+4*s12*(3*s15+s34)+4*s34*(s34+s45)+
s15*(-7*s34+10*s45))/(12*s12^2*(-s15+s23+s34)^2)+
(13*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15^2*(13*s34-23*s45)+
(s34+s45)^2*(13*s34+3*s45)+s15*(-26*s34^2-6*s34*s45+
20*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(13*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(12*s12^2*(s12+s23-s45)^2))*tr5,
-55/12+((2*s15-3*s34)*s34)/(4*(-s15+s23+s34)^2)-
s34/(2*(s12+s23-s45))+(s15^2*(s15-3*s34)*s34)/
(2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(s15+3*s34))/(4*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(2*s34-s45/2)/(-s15+s23+s34)+
(s15*s34*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45))-
s45/(4*(s12-s34-s45))-(s45*(s15+s45))/(2*(-s15+s23+s34)*
(-s15+s23-s45))+(s15^2*(s15+3*s34))/
(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(5*s45)/(6*(s15-s23+s45))-(s15^3*s34^2)/
(2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
s45^2/(2*(-s12+s34+s45)^2)-(s15^3*s34)/(2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(4*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34)/(4*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^3*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(s34*(-s15+s34+s45))/
(2*(-s15+s23+s34)*(s12+s23-s45))-(s15^3*(2*s34+s45))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(s15+3*s34+3*s45))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15*(s34*(s15-s45)+s15*s45)^2)/
(3*(s12-s34)^3*(-s15+s23+s34)^2)+
(-3*s15^2+32*s15*s34+6*s15*s45-12*s34*s45)/
(12*(s12-s34)*(-s15+s23+s34))-
(s15*(-3*s15^2+2*s15*s34+9*s15*s45+5*s34*s45))/
(12*(s12-s34)^2*(-s15+s23+s34))+
(s15*(-3*s15^2+2*s15*s34+9*s15*s45+5*s34*s45))/
(12*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^3*
(-s15+s23+s34))+(s15^2*(s15*s45+s34*(s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+(3*s15^2-2*s34*(3*s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(s15^2-2*s34^2-2*s34*(3*s15+s45)))/(4*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2+3*s15*s45+s45^2+
s34*(3*s15+s45))/(4*(s12-s34-s45)*(s15-s23+s45))+
(3*s15^2*(-s15+2*s45)-6*s15*s34*(-4*s15+3*s45)+
s34^2*(-31*s15+12*s45))/(12*(s12-s34)*(-s15+s23+s34)^2)+
(3*s15*(s15+6*s45)+s34*(19*s15+13*s45))/(12*(s12-s34)*
(-s15+s23-s45))-((s15+s45)^3+
s34*(3*s15^2+3*s15*s45+s45^2))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^2*(s15-s45)*s45+
s34^2*(-17*s15^2+17*s15*s45-3*s45^2)+
2*s15*s34*(3*s15^2-10*s15*s45+3*s45^2))/(12*(s12-s34)^2*
(-s15+s23+s34)^2)+
((s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(-3*s12+5*s15+3*s34)/(12*s12^2*(-s15+s23+s34))+
(s15*s34*(8*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(4*s15^2+10*s15*s34-9*s34^2)/
(12*s12^2*(s12-s34)*(-s15+s23+s34))-
s34/(2*s12^2*(s12+s23-s45))+(s15*(s15-s34)*s34)/
(2*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15*s34^2*(s15+4*s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*s34^2)/(3*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(8*s15+5*s34))/
(12*s12^2*(s12-s34)^2*(s15-s23+s45))+
(4*s15^2+10*s15*s34+13*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45))+(10*s12+5*s15+10*s34-3*s45)/
(12*s12^2*(s15-s23+s45))+(s15*(s15-s34)*s34)/
(2*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15+s45)/(2*s12*(s15-s23-s34)*(s15-s23+s45))+
(s15^2*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(2*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34^3)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^2)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+(s34*(-s15+s34+s45))/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s34*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34*(s34^2*(10*s15-3*s45)+
5*s15*s34*(s15-s45)+8*s15^2*s45))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-6*s12*s15+9*s12*s34+22*s15*s34+
9*s34^2+3*s15*s45-3*s34*s45)/(12*s12^2*(-s15+s23+s34)^2)+
(s15^2*(3*s34^2+3*s34*s45+s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(s15*(2*(s34+s45)^2+s15*(2*s34+s45)))/
(2*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(2*s15*(s34+s45)^2+s45*(s34+s45)^2+s15^2*(2*s34+s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-2*s15^2*(s34-2*s45)+3*s34^2*(3*s34-2*s45)+
2*s15*s34*(7*s34+s45))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(3*s15^2-s34^2+s45^2+2*s15*(s34+2*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(3*s15^2+2*s34*(s34+s45)+2*s15*(s34+2*s45))/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(2*s34*(s34+s45)^2+4*s15*s34*(2*s34+s45)+
s15^2*(5*s34+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)))*tr5,-103/36+(111*s15-302*s34)/
(36*(-s15+s23+s34))-(4*s15)/(3*(-s15+s23-s45))-
(3*s45)/(4*(s12-s34-s45))+(247*s15^2*s45^2)/
(36*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/((-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))-
(2*(2*s15^2+s12*s34+s15*s34-s34^2))/((-s15+s23+s34)*
(s15+s45))-(2*(s34*(-2*s15+s34)^2+
s12*(s15^2+s15*s34-s34^2)))/((-s15+s23+s34)^2*(s15+s45))+
(2*s15^2)/((-s15+s23-s45)*(s15+s45))+
(2*s12*s15^3)/((-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45))+
(2*s12*s15^2)/((-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(2*s15^2*(s15-s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))+(2*s15^2*(2*s15^2-3*s15*s34+s34^2))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
s45^2/(2*(-s12+s34+s45)^2)+(s15*(s15+s45)^2)/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(247*s15*s45*(-s15+s34+s45))/(18*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^2*(s34+s45)*(-s15+s34+s45))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s45*(53*s15+10*s34+10*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(247*s34+15*s45))/
(18*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-5*s15+19*s45))/(12*(s12-s34-s45)*(s15-s23+s45))+
(-51*s23+41*s45)/(12*(s12+s23-s45))+
(-2*s12*s15+(5*s12*s45)/6+(3*s15*s45)/4)/((-s15+s23+s34)*
(-s15+s23-s45))+((-s15+s45)*(s12*(s15-s45)+2*s15*s45))/
((-s15+s23+s34)^2*(s23-s45))+
(222*s15*s34+61*s34^2+6*s12*(18*s15+11*s34-11*s45)+
54*s15*s45)/(36*(-s15+s23+s34)^2)+
(-29*s15^2+27*s15*s34+25*s15*s45-10*s34*s45-10*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(s15^2+2*s15*s45-2*s34*s45-2*s45^2))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15*(24*s15^2-35*s15*s34+11*s34^2-
17*s15*s45+16*s34*s45+5*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45))+(247*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(36*(s12+s23-s45)^2)+(-3*s15*s45+s12*(-s15+s45))/
((-s15+s23+s34)*(s23-s45))+
(-(s15*s45^2)/2+s12*(-2*s15^2+2*s15*s45-(5*s45^2)/6))/
((-s15+s23+s34)^2*(-s15+s23-s45))+
(17/(4*s12^2)+(103*s12+96*s15+103*s34-96*s45)/
(36*s12^2*(-s15+s23+s34))+1/((-s15+s23+s34)*(s23-s45))+
(2*s15^2)/(s12^2*(-s15+s23+s34)*(s15+s45))-
(2*(s12*s15*(-2*s15+s34)+s12^2*(-s15+s34)+
s15*(2*s15^2-3*s15*s34+s34^2)))/(s12^2*(-s15+s23+s34)^2*
(s15+s45))-(2*s15*(s15-s34)^2*(-2*s15+s34))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(19*s15)/(12*s12^2*(s15-s23+s45))+
(10*s12^2+19*s12*s15+6*s15^2)/(12*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15*(12*s15-19*s34-25*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(2*s15^2)/(s12^2*(s15+s45)*(s15-s23+s45))-
(2*s15*(s12+s15))/(s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))+(2*s15^2)/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(2*s15^2*(-s15+s34))/
(s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))-
(s15*(s15+s45)*(s34+s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15^2*(-s15+s34))/
(s12^2*(s15-s23-s34)*(s15+s45)*(-s12+s34+s45))+
(s15*(s34+s45)^2*(-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(247*s15*s45*(-s15+s34+s45)^2)/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-400*s15-400*s23+153*s34+770*s45)/(36*s12^2*
(s12+s23-s45))+(s12*(s15-s45)+s15*s45)/
(s12*(-s15+s23+s34)^2*(s23-s45))+
(-12*s12*s15+5*s12*s45+3*s15*s45)/(6*s12*(-s15+s23+s34)^2*
(s15-s23+s45))+(-200*s15^2+153*s15*s34+47*s34^2+
635*s15*s45-123*s34*s45-170*s45^2)/(18*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(-66*s12^2+126*s15^2-
s12*(120*s15+199*s34)+s15*(73*s34-337*s45)-
199*s34*(s34+s45))/(36*s12^2*(-s15+s23+s34)^2)+
((s34+s45)*(s15^2+s15*s45-s45*(s34+s45)))/
(2*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(-((s34+s45)^2*(247*s34+30*s45))+s15^2*(-247*s34+500*s45)+
s15*(494*s34^2+24*s34*s45-470*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(12*s15^2-s15*(19*s34+25*s45)+3*(s34^2+6*s34*s45+5*s45^2))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(247*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(36*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-24*s15^3+18*s15^2*(3*s34+s45)+
(s34+s45)^2*(8*s34+5*s45)-s15*(38*s34^2+37*s34*s45+
11*s45^2))/(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(247*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(36*s12^2*(s12+s23-s45)^2))*tr5,
-1/4-(s15*(-6*s15*s34+5*s34^2+s15*(s15-8*s45)))/
(2*(-s15+s23+s34)^2*(s12-s45))-s45/(s12-s45)-
s45/(4*(s12-s34-s45))+(s15^2*(s15-s45)*s45)/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
s45^2/(2*(s12-s45)^2)+(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+s45^2/((s12-s45)*(s12+s23-s45))+
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(2*s15*s45^2)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+s45^3/(2*(s12-s45)^2*(s12-s34-s45))+
(-s23+s45)/(s12+s23-s45)+s45/(4*(s15-s23+s45))+
(s15*(s15+s45)^2)/(2*(s12-s45)^2*(s15-s23+s45))-
((-s15+s45)*(s15+s45)^2)/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s45*(s15+s45)^3)/(2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15*s45*(s34+s45))/
((-s15+s23+s34)^2*(s12+s23-s45))+((s15+s45)*(s34+s45))/
(4*(s12-s34-s45)*(s15-s23+s45))+
s45^2/(2*(-s12+s34+s45)^2)-(s15^3*s45^2)/((-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
s45^3/((s12-s45)*(-s12+s34+s45)^2)-
(s15+s45)^3/((s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^3)/((s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*s45*(-s15+s34+s45))/
((-s15+s23+s34)*(s12+s23-s45)^2)+(s45*(s15+s34+s45))/
((-s15+s23+s34)*(s12+s23-s45))-(s15^2*s45*(s15+3*s45))/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45*(s15+3*s45))/((-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*(-s15+s34)*(-(s15*s34)+s34^2-
2*s15*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^2)+
((5*s15*s34)/2+2*s15*s45)/((-s15+s23+s34)*(s12-s45))+
(s15*(s15^2+s15*s45-4*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15*(-s15^2-3*s15*s45+s34*s45+s45^2))/
((-s15+s23+s34)*(-s12+s34+s45)^2)+
(s23^2-2*s23*s45+s45*(-2*s15+s45))/(2*(s12+s23-s45)^2)+
(s15^2*(s34^2+s45*(-4*s15+s45)+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s15^2-8*s15*s45-2*s45^2-2*s34*(3*s15+s45)))/
(2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s34*(s15+s45)+s45*(3*s15+s45))/((-s15+s23+s34)*
(s12-s34-s45))-(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/
(2*(-s15+s23+s34)*(s12-s45)^2)+
(s12^(-2)+(5*s15*s34)/(2*s12^2*(-s15+s23+s34)^2)+
s15/(s12^2*(-s15+s23+s34))+(s15*(-s15+s34-2*s45)*s45)/
(s12^2*(-s15+s23+s34)^2*(s12-s45))+(s15*(-s15+s34)*s45^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*s45^3)/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-s45^3/(s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(s45*(s15+s45)^2)/
(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45^2*(s15+s45)^2)/(2*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s45^3)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(s45^2*(s15+s45)^2)/
(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2)/(s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))-(s12+s34+s45)/
(4*s12^2*(s15-s23+s45))-(s15*s45*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45^2*(s15+2*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15*s45^2*(s15+2*s45))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(s15+2*s45))/(2*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+((s15+s45)^2*(s34+2*s45))/
(s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((-3*s15)/2-(3*s23)/2+s34+3*s45)/(s12^2*(s12+s23-s45))+
(6*s15^2-s34^2+12*s15*s45-2*s34*s45+5*s45^2)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s34^2+2*s34*s45+3*(s15+s45)^2)/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(3*s15^2+s34^2+2*s34*s45+3*s45^2-
4*s15*(s34+2*s45))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s45*(s34+s45)^2-2*s15^2*(s34+2*s45)-
4*s15*s45*(s34+2*s45))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)-(s15^2*(s34-2*s45)+
(s34+s45)^2*(s34+2*s45)-2*s15*(s34^2+s34*s45-s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-(s34+s45)^3+2*s15*(s34^2+3*s34*s45+3*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((s34+s45)^2*(s34+2*s45)+s15^2*(3*s34+5*s45)+
2*s15*(s34^2+3*s34*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(-s15^3+(s34+s45)^3+
s15^2*(3*s34+5*s45)-s15*(3*s34^2+8*s34*s45+5*s45^2))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45)))/(2*s12^2*(s12+s23-s45)^2))*tr5,
-97/24-(3*s15*(-s15+s34)^2)/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34*(6*s15+31*s34))/
(24*(-s15+s23+s34)^2)-(7*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(3*s45)/(8*(s12-s34-s45))+
(3*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s45*(s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))-
(5*s45)/(12*(s15-s23+s45))+(3*(s15+s45)^3*(s34+s45))/
(4*(s12-s34-s45)^3*(s15-s23+s45))+(3*s15^3*(s34+s45)^2)/
(4*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(3*s45^3)/(4*(-s12+s34+s45)^3)-(s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(3*s45^2)/(8*(-s12+s34+s45)^2)-
(-s15+s34+s45)/(4*(s12+s23-s45))+
(3*s15*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-s15+s34+s45)^2/(4*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(-s15+4*s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(3*s15^2*(s34+s45)*(s15+3*s45))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^3)-(19*s34+3*s45)/(12*(-s15+s23+s34))+
(s15*(9*s15^2-15*s15*s34+31*s34^2+6*s15*s45+19*s34*s45-
3*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(6*s15^2-12*s15*s34+16*s34^2-6*s15*s45+23*s34*s45+
7*s45^2))/(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((s15+s45)*(-5*s15*s34+13*s15*s45+19*s34*s45+37*s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(24*s15^2-29*s15*s34-11*s15*s45+74*s34*s45+56*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(8*(s12+s23-s45)^2)+
(6*s15^2-3*s15*s45+15*s45^2-10*s34*(s15+s45))/
(24*(s12-s34-s45)*(s15-s23+s45))-
(6*s45*(-6*s15+s45)+s34*(31*s15+12*s45))/(24*(-s15+s23+s34)*
(s12-s34-s45))+((19*s12-7*s15+25*s34-18*s45)/
(24*s12^2*(-s15+s23+s34))-(s15+3*s23+2*s34-4*s45)/
(8*s12^2*(s12+s23-s45))+(3*s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15+s45)/(4*s12*(s15-s23-s34)*(s15-s23+s45))-
(3*(s15+s45)^2*(s34+s45)^2)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(3*s15^2*(s34+s45)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(3*s15*s45*(-s15+s34+s45)^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(3*s15*(s34+s45)^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(-10*s12+s15-10*s34+15*s45)/
(24*s12^2*(s15-s23+s45))+(-9*s15^2+5*s34^2+
2*s15*(s34-8*s45)-12*s34*s45-26*s45^2)/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2-8*s15*s34+7*s34^2+4*s15*s45+8*s34*s45+s45^2)/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(9*s15^2-5*s34^2-2*s15*(s34-8*s45)+21*s34*s45+26*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s34+s45)*(36*s15^2-5*s15*s34+67*s15*s45+19*s34*s45+
55*s45^2))/(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^3-9*s15^2*s34+12*s15*s34*(s34+s45)-
(s34+s45)^2*(5*s34+2*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s12*(6*s15+31*s34)+31*s34*(s34+s45)+
s15*(19*s34+37*s45))/(24*s12^2*(-s15+s23+s34)^2)+
((s34+s45)*(36*s15^2+28*s45*(s34+s45)+s15*(-5*s34+67*s45)))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15*(12*s15^3-12*s15^2*(3*s34+s45)-(s34+s45)^2*
(23*s34+14*s45)+6*s15*(3*s34^2-s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(8*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(3*s15^3-6*s15^2*s45+
(8*s34-3*s45)*(s34+s45)^2+s15*(34*s34^2+77*s34*s45+
34*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(8*s12^2*(s12+s23-s45)^2))*tr5,
-79/24+(3*s15*(-s15+s34)^2)/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s34*(6*s15+31*s34))/
(24*(-s15+s23+s34)^2)+(7*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(s15-s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(3*s45)/(8*(s12-s34-s45))-
(3*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45*(s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))+
(11*s45)/(12*(s15-s23+s45))-(3*(s15+s45)^3*(s34+s45))/
(4*(s12-s34-s45)^3*(s15-s23+s45))-(3*s15^3*(s34+s45)^2)/
(4*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s45^3)/(4*(-s12+s34+s45)^3)+(s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(3*s45^2)/(8*(-s12+s34+s45)^2)+
(-s15+s34+s45)/(4*(s12+s23-s45))-
(3*s15*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)-(-s15+s34+s45)^2/(4*(-s15+s23+s34)*
(s12+s23-s45))-(s15*s45*(-s15+4*s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(3*s15^2*(s34+s45)*(s15+3*s45))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(25*s34+3*s45)/(12*(-s15+s23+s34))+
(s15*(-24*s15^2+29*s15*s34+11*s15*s45-74*s34*s45-56*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(9*s15^2-15*s15*s34+31*s34^2+6*s15*s45+19*s34*s45-
3*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(6*s15^2-12*s15*s34+16*s34^2-6*s15*s45+23*s34*s45+
7*s45^2))/(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((s15+s45)*(-5*s15*s34+13*s15*s45+19*s34*s45+37*s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(8*(s12+s23-s45)^2)+
(6*s45*(-4*s15+s45)+s34*(43*s15+12*s45))/(24*(-s15+s23+s34)*
(s12-s34-s45))+(22*s34*(s15+s45)-
3*(2*s15^2-5*s15*s45+s45^2))/(24*(s12-s34-s45)*
(s15-s23+s45))+((s15+3*s23+2*s34-4*s45)/
(8*s12^2*(s12+s23-s45))+(3*s15*(s15-s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15+s45)/(4*s12*(s15-s23-s34)*(s15-s23+s45))+
(3*(s15+s45)^2*(s34+s45)^2)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(3*s15^2*(s34+s45)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(3*s15*s45*(-s15+s34+s45)^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*s15*(s34+s45)^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(-22*s12+s15-22*s34+3*s45)/
(24*s12^2*(s15-s23+s45))+(-31*s12+7*s15-37*s34+6*s45)/
(24*s12^2*(-s15+s23+s34))-(s15^2-8*s15*s34+7*s34^2+
4*s15*s45+8*s34*s45+s45^2)/(8*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(9*s15^2-11*s34^2-2*s15*(s34-8*s45)+
20*s45^2)/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(9*s15^2-11*s34^2-2*s15*(s34-8*s45)+9*s34*s45+20*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s34+s45)*(36*s15^2-5*s15*s34+67*s15*s45+19*s34*s45+
55*s45^2))/(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-2*s15^3+9*s15^2*s34-12*s15*s34*(s34+s45)+
(s34+s45)^2*(5*s34+2*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s12*(6*s15+31*s34)+31*s34*(s34+s45)+
s15*(19*s34+37*s45))/(24*s12^2*(-s15+s23+s34)^2)-
((s34+s45)*(36*s15^2+28*s45*(s34+s45)+s15*(-5*s34+67*s45)))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15*(-12*s15^3+12*s15^2*(3*s34+s45)+(s34+s45)^2*
(23*s34+14*s45)+6*s15*(-3*s34^2+s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(8*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(3*s15^3-6*s15^2*s45+
(8*s34-3*s45)*(s34+s45)^2+s15*(34*s34^2+77*s34*s45+
34*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(3*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(8*s12^2*(s12+s23-s45)^2))*tr5,
14239/1296+(-s12+s15)/(8*(-s15+s34))-
(635*s15)/(144*(-s15+s23+s34))-(3625*s15^3)/
(432*s12*s34*(-s15+s23+s34))+(5*s15^2*(725*s15-1069*s45))/
(432*(s12-s34)*s34*(-s15+s23+s34))-(635*s15^2*(-s15+s34))/
(72*(-s15+s23+s34)^2*(s12-s45))+(635*s15*s34*(-s15+s34)^2)/
(144*s12*(-s15+s23+s34)^2*(s12-s45))-(635*s15*(-2*s15+s34))/
(144*(-s15+s23+s34)*(s12-s45))+(635*s15*(s15^2-s34^2))/
(144*s12*(-s15+s23+s34)*(s12-s45))-
(635*s15^3)/(72*(-s15+s23+s34)^2*(s12-s34-s45))-
(635*s15^3*s34)/(144*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(635*s15^2)/(48*(-s15+s23+s34)*
(s12-s34-s45))-(635*s15^3)/(144*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(215*s15^3*s45)/(54*s12*s34^2*
(-s15+s23+s34))+(215*s15^3*s45)/(54*(s12-s34)*s34^2*
(-s15+s23+s34))-(635*s15*s45)/(72*s34*(-s15+s23+s34))-
(215*s15^3*s45)/(27*(s12-s34)^2*s34*(-s15+s23+s34))+
(635*s45)/(144*(s12-s45))+(5345*s15^2*(s15-s45)*s45)/
(432*(s12-s34)*s34*(-s15+s23+s34)^2)-
(635*s15^3*s45)/(144*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(215*s15^3*s45^2)/(54*s12*s34^2*
(-s15+s23+s34)^2)+(215*s15^3*s45^2)/(54*(s12-s34)*s34^2*
(-s15+s23+s34)^2)-(215*s15^3*s45^2)/(27*(s12-s34)^2*s34*
(-s15+s23+s34)^2)+(635*s45^2)/(144*(s12-s45)*
(s12-s34-s45))-(215*s15^2*(s15+s45))/(27*(s12-s34)^2*
(-s15+s23+s34))+(215*s15^2*(s15+s45))/
(27*(s12-s34)^2*(-s15+s23-s45))-
(653*s15)/(144*(s15-s23+s45))-(3625*s15^3)/
(432*s12*s34*(s15-s23+s45))+(635*s15^3)/(144*s12*(s12-s45)*
(s15-s23+s45))-(635*s15^3)/(144*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(215*s15^3*s45)/(54*s12*s34^2*
(s15-s23+s45))+(215*s15^3*s45)/(54*(s12-s34)*s34^2*
(s15-s23+s45))-(5*(381*s12+1106*s15)*s45)/
(432*s34*(s15-s23+s45))-(215*s15^3*s45)/(27*(s12-s34)^2*s34*
(s15-s23+s45))-(635*(s15+s45)^3)/(144*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(635*s15*(2*s15+s45))/
(144*(s12-s45)*(s15-s23+s45))-(635*s15^2*(s15+3*s45))/
(144*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(5*s15*(725*s34+344*s45))/(432*s12*(-s15+s23+s34))+
(5*s15^2*s45*(-1069*s15+688*s45))/(432*s12*s34*
(-s15+s23+s34)^2)-(5*s15*(344*s15+725*s45))/
(432*(s12-s34)*(-s15+s23+s34))+(5*s15*(344*s15+725*s45))/
(432*(s12-s34)*(-s15+s23-s45))-(5*s15^2*(-725*s15+1069*s45))/
(432*(s12-s34)*s34*(s15-s23+s45))+
(215*s15*(-s15+s45)*(s34*(s15-s45)+2*s15*s45))/
(27*(s12-s34)^2*(-s15+s23+s34)^2)+
(5*(-381*s12*s34-1106*s15*s34+381*s34^2-762*s15*s45+
762*s34*s45))/(432*(-s15+s23+s34)^2)-
(635*(3*s15^2+3*s15*s45+s45^2))/(144*(s12-s34-s45)*
(s15-s23+s45))-(5*s15*(1106*s15^2-2212*s15*s34+1106*s34^2-
2138*s15*s45+1069*s34*s45+344*s45^2))/
(432*s12*(-s15+s23+s34)^2)-(s12*s45+s15*(s15+s45))/
(8*(-s15+s34)*(s15-s23+s45))-
(5*(s34*(2519*s15^2-2519*s15*s45+381*s45^2)-
2*s15*(553*s15^2-1794*s15*s45+553*s45^2)))/
(432*(s12-s34)*(-s15+s23+s34)^2)+
((7435*s15)/(432*s12^2*(-s15+s23+s34))+
(5*(381*s12^2+725*s12*s15+344*s15^2))/(432*s12^2*s34*
(-s15+s23+s34))+(215*s15^2*s34)/(27*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(5*s15*(1032*s15+725*s34))/
(432*s12^2*(s12-s34)*(-s15+s23+s34))+(635*s15^2*s34^2)/
(144*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(635*s15^2*s34)/(144*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(5*s15*(381*s12+344*s15)*s45)/
(432*s12^2*s34*(-s15+s23+s34)^2)+(635*s15*(-s15+s34)*s45)/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(635*s15^2*s45^2)/(144*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(5*(381*s12^2+725*s12*s15+344*s15^2))/
(432*s12^2*s34*(s15-s23+s45))+(215*s15^2*s34)/
(27*s12^2*(s12-s34)^2*(s15-s23+s45))+
1/(8*(-s15+s34)*(s15-s23+s45))+(5*s15*(1032*s15+725*s34))/
(432*s12^2*(s12-s34)*(s15-s23+s45))+(635*s15^2*s34)/
(144*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(635*s45*(s15+s45)^2)/(144*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(635*s15^2*(s34+s45))/
(48*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(635*s15*s45*(s15+2*s45))/(144*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(635*s15*(s15+s34+2*s45))/
(72*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(5*(1487*s15+381*s45))/(432*s12^2*(s15-s23+s45))+
(5*(s34^2*(1450*s15-381*s45)+651*s15*s34*(s15-s45)+
1032*s15^2*s45))/(432*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(5*(381*s12^2+725*s12*s15+344*s15^2+1831*s15*s34-
381*s12*s45+37*s15*s45-381*s34*s45))/
(432*s12^2*(-s15+s23+s34)^2)+
(635*(2*(s15+s45)^2+s34*(2*s15+s45)))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(215*s15*s34*(-(s34*s45)+s15*(s34+s45)))/(27*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2))*tr5,43/12+(3*s15)/(8*(s12+s15-s34))-
(3*s15*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34*(-6*s15+43*s34))/(24*(-s15+s23+s34)^2)+
(s15+s23-2*s45)/(4*(s12+s23-s45))-(7*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(3*s15^2*s34*(-s15+3*s34))/
(4*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(3*s15^2*(s15+3*s34))/(8*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+s45/(2*s12-2*s34-2*s45)+
(s15*s45*(-s15+s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s45*(s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))-
(3*s15^2*(s15+3*s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(17*s45)/(24*(s15-s23+s45))-
(3*s34*(s15+s45))/(8*(s12+s15-s34)*(s15-s23+s45))+
(3*s15^3*s34^2)/(4*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(4*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(5*s45^2)/(8*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15^3*s34^2)/(8*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(3*s15^3*s34)/(8*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-
(3*s15^3*s34)/(8*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(-31*s34+3*s45)/(12*(-s15+s23+s34))+
(s15*(s34*(s15-s45)+s15*s45)^2)/(2*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(-3*s15^2+2*s15*s34+9*s15*s45+
5*s34*s45))/(8*(s12-s34)^2*(-s15+s23+s34))-
(s15*(-3*s15^2+2*s15*s34+9*s15*s45+5*s34*s45))/
(8*(s12-s34)^2*(-s15+s23-s45))-
(15*s15^2+31*s15*s34+18*s15*s45+13*s34*s45-12*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-21*s15+53*s34)+42*s15*s45-6*s45^2)/(24*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(9*s15^2+30*s15*s34+32*s34^2+
18*s15*s45+26*s34*s45-6*s45^2))/(24*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(12*s15^2-6*s15*s34+8*s34^2-
3*s15*s45+16*s34*s45+8*s45^2))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(42*s15^2+19*s15*s34+19*s15*s45+
32*s34*s45+32*s45^2))/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2-3*s15*s45+s45^2+
s34*(-s15+s45))/(4*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*s45+s34*(s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(3*s15*(s15-2*s45)+4*s34*(-8*s15+3*s45))/
(8*(s12-s34)*(-s15+s23+s34))+
(s34^2*(31*s15-12*s45)+3*s15^2*(s15-2*s45)+
6*s15*s34*(-4*s15+3*s45))/(8*(s12-s34)*(-s15+s23+s34)^2)-
(3*s15*(s15+6*s45)+s34*(19*s15+13*s45))/
(8*(s12-s34)*(-s15+s23-s45))+
(3*s15^2*s45*(-s15+s45)+s34^2*(17*s15^2-17*s15*s45+3*s45^2)-
2*s15*s34*(3*s15^2-10*s15*s45+3*s45^2))/(8*(s12-s34)^2*
(-s15+s23+s34)^2)+(18*s15^3+43*s15^2*s45+56*s15*s45^2+
31*s45^3+s34*(43*s15^2+56*s15*s45+31*s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-1/(4*s12^2)+(s15^2*s34^2)/(2*s12^2*(-s12+s34)^3*
(-s15+s23+s34))-(s15*s34*(8*s15+5*s34))/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(-4*s15^2-10*s15*s34+9*s34^2)/(8*s12^2*(s12-s34)*
(-s15+s23+s34))+(19*s12-28*s15+19*s34-12*s45)/
(24*s12^2*(-s15+s23+s34))+(2*s15+s23-s34-3*s45)/
(4*s12^2*(s12+s23-s45))+(3*s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15*s34*(-s15+s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(3*s15*s34^2*(s15+4*s34))/
(8*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*s34^2)/(2*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+5*s34))/(8*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+10*s15*s34+13*s34^2)/(8*s12^2*(s12-s34)*
(s15-s23+s45))+(3*s15*s34*(-s15+s34))/(4*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15+s45)/
(4*s12*(s15-s23-s34)*(s15-s23+s45))-
(3*s15^2*s34^3)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(3*s15^2*s34^2)/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(3*s15^2*s34^2)/(4*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(3*s15^2*s34^3)/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(3*s15^2*s34^2)/(8*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(3*s15^2*s34^2)/(8*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
((s15-s45)*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(17*s12+25*s15+17*s34+12*s45)/
(24*s12^2*(-s15+s23-s45))-(-6*s12*s15+43*s12*s34+
58*s15*s34+43*s34^2+31*s15*s45+7*s34*s45)/
(24*s12^2*(-s15+s23+s34)^2)-(27*s15^2+8*s15*s34+14*s34^2+
26*s15*s45+54*s34*s45+40*s45^2)/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(27*s15^2+8*s15*s34-13*s34^2+
26*s15*s45+30*s34*s45+43*s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(2*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)+(25*s15*(s34+s45)^2+
16*s45*(s34+s45)^2+18*s15^2*(2*s34+s45))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(25*s15*(s34+s45)^2+31*s45*(s34+s45)^2+
18*s15^2*(2*s34+s45))/(24*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-9*s34^3+2*s15^2*(s34-2*s45)+
6*s34^2*s45-2*s15*s34*(7*s34+s45))/(8*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+
(s34*(3*s34^2*s45+5*s15*s34*(-2*s34+s45)-
s15^2*(5*s34+8*s45)))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(12*s15^3-8*(s34+s45)^3-
12*s15^2*(3*s34+s45)+3*s15*(3*s34^2+3*s34*s45+s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(6*s15^3-3*s15^2*(-9*s34+s45)+2*(8*s34-3*s45)*(s34+s45)^2+
2*s15*(43*s34^2+59*s34*s45+25*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
17/8+(13*s34^2)/(8*(-s15+s23+s34)^2)-
(3*s34)/(-s15+s23+s34)+
(s15*(-6*s15*s34+5*s34^2+s15*(s15-8*s45)))/
(8*(-s15+s23+s34)^2*(s12-s45))+s45/(4*s12-4*s45)-
s45/(4*(s12-s34-s45))-s45^2/(8*(s12-s45)^2)-
(s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
s45^2/(4*(s12-s45)*(s12+s23-s45))-(s15^2*s45^2)/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15*s45^2)/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(8*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-s45^3/(8*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(-s15+s45))/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(-s23+s45)/(4*(s12+s23-s45))-
(s15*(s15+s45)^2)/(8*(s12-s45)^2*(s15-s23+s45))+
((-s15+s45)*(s15+s45)^2)/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s15+s45)^3)/(8*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(s15*s45*(s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(11*(s15+s45)^3*(s34+s45))/(8*(s12-s34-s45)^3*
(s15-s23+s45))+(11*s15^3*(s34+s45)^2)/(8*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(11*s45^3)/(8*(-s12+s34+s45)^3)+
s45^2/(8*(-s12+s34+s45)^2)+(s15^3*s45^2)/(4*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)+(s45*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s45*(-s15+s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+(s15^2*s45*(s15+3*s45))/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(11*s15^2*(s34+s45)*(s15+3*s45))/(8*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15^2*s45*(s15+3*s45))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(5*s34+4*s45))/(8*(-s15+s23+s34)*(s12-s45))+
((s15+s45)^2*(2*s15+13*s45))/(8*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(-s15+s34)*(s15*s34-s34^2+
2*s15*s45))/(8*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(s15^2+s15*s45-4*s45^2))/(8*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15*(-s15^2+6*s15*s34+37*s34^2+
8*s15*s45+28*s34*s45+2*s45^2))/(8*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(2*s15^2+17*s15*s45+35*s34*s45+
24*s45^2))/(8*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s23^2-2*s23*s45+s45*(-2*s15+s45))/(8*(s12+s23-s45)^2)+
(2*s45*(2*s15+s45)+s34*(-37*s15+2*s45))/(8*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/
(8*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*(17*s34^2+2*s45*(s15+3*s45)+s34*(s15+23*s45)))/
(4*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(1/(4*s12^2)+(11*s12+2*s15+11*s34-2*s45)/
(8*s12^2*(-s15+s23+s34))+(s15*(s15-s34)*s45^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*s45^3)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+s45^3/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^3)/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(7*(s15+s45)^2)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s45^2*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(11*(s15+s45)^2*(s34+s45)^2)/(8*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(11*s15^2*(s34+s45)^3)/
(8*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*s45^3)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(s45^2*(s15+s45)^2)/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s45*(s15+s45)^2)/
(4*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s15*s45*(-s15+s34+s45)^2)/(8*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15*s45^2*(s15+2*s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(11*s15*(s34+s45)^2*(s15+2*s45))/(8*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*s45^2*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(s15+2*s45))/(8*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(s15*s45*(s15-s34+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))-
((s15+s45)^2*(12*s34+13*s45))/(4*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2-4*s15*s34+3*s34^2+6*s34*s45+
s45^2)/(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(7*s34^2+s34*s45-7*(s15+s45)^2)/(4*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(s15+s23-2*(s34+s45))/
(8*s12^2*(s12+s23-s45))-((s34+s45)^2*(7*s34+s45)+
s15*(5*s34+4*s45)^2+s15^2*(7*s34+8*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(6*s45*(s34+s45)^2+s15^2*(12*s34+13*s45)+
2*s15*s45*(12*s34+13*s45))/(4*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(13*s12*s34+13*s34*(s34+s45)+
s15*(29*s34+13*s45))/(8*s12^2*(-s15+s23+s34)^2)+
(s15^2*(s34-2*s45)+(s34+s45)^2*(s34+2*s45)-
2*s15*(s34^2+s34*s45-s45^2))/(8*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^3-(s34+s45)^3-
s15^2*(3*s34+5*s45)+s15*(3*s34^2+8*s34*s45+5*s45^2))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s15*((s34+s45)^2*(23*s34+12*s45)+s15*(24*s34^2+50*s34*s45+
28*s45^2)))/(8*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45)))/
(8*s12^2*(s12+s23-s45)^2))*tr5,
1/4+(s15*(-6*s15*s34+5*s34^2+s15*(s15-8*s45)))/
(2*(-s15+s23+s34)^2*(s12-s45))+(s23-(5*s45)/4)/
(s12+s23-s45)+s45/(2*s12-2*s34-2*s45)+s45/(s12-s45)+
(s15*(8*s34-9*s45)*s45)/(12*(-s15+s23+s34)^2*(s12+s23-s45))-
s45^2/(2*(s12-s45)^2)+(s15^2*s45^2)/(3*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-s45^2/((s12-s45)*(s12+s23-s45))-
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(2*s15*s45^2)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-s45^3/(2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(-s15+s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-s45/(4*(s15-s23+s45))-
(s15*(s15+s45)^2)/(2*(s12-s45)^2*(s15-s23+s45))+
((-s15+s45)*(s15+s45)^2)/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s15+s45)^3)/(2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-((s15+s45)*(s34+s45))/
(4*(s12-s34-s45)*(s15-s23+s45))-((s15+s45)^3*(s34+s45))/
(12*(s12-s34-s45)^3*(s15-s23+s45))-(s15^3*(s34+s45)^2)/
(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
s45^3/(12*(-s12+s34+s45)^3)-s45^2/(-s12+s34+s45)^2+
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
s45^3/((s12-s45)*(-s12+s34+s45)^2)+(s45*(s15+s45)^3)/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15*s45*(-s15+s34+s45))/(3*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15^2*s45*(s15+3*s45))/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15^2*(s34+s45)*(s15+3*s45))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15^2*s45*(s15+3*s45))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(5*s15+3*s34+3*s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))-(s15*(5*s34+4*s45))/(2*(-s15+s23+s34)*
(s12-s45))+((s15+s45)^2*(12*s15+11*s45))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(s15*s34-s34^2+2*s15*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(12*s15^2+35*s15*s45-27*s34*s45-26*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(12*s15*s34-15*s34^2+24*s15*s45-28*s34*s45-13*s45^2))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(s15^2+s15*s45-4*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(10*s15*s34+13*s15*s45+3*s34*s45+3*s45^2)/
(4*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(-6*s15^2+36*s15*s34-18*s34^2+48*s15*s45-8*s34*s45+
9*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s23^2-2*s23*s45+s45*(-2*s15+s45))/(3*(s12+s23-s45)^2)+
(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(2*(-s15+s23+s34)*
(s12-s45)^2)+(-s12^(-2)-(s15*s34)/
(s12^2*(-s15+s23+s34)^2)-s15/(s12^2*(-s15+s23+s34))+
(8*s15+8*s23-12*s34-19*s45)/(12*s12^2*(s12+s23-s45))+
(s15*(s15-s34)*s45^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15*s45^3)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+s45^3/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(s15^2*s45^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s45*(s15+s45)^2)/(s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s45^2*(s15+s45)^2)/(2*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^2*(s34+s45)^2)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*(s34+s45)^3)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*s45^3)/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(s45^2*(s15+s45)^2)/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s45*(s15+s45)^2)/
(s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s12+s34+s45)/(4*s12^2*(s15-s23+s45))-
(s15*s45*(-s15+s34+s45)^2)/(3*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15*s45^2*(s15+2*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(s34+s45)^2*(s15+2*s45))/(12*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*s45^2*(s15+2*s45))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(s15+2*s45))/(2*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(s15*s45*(s15-s34+2*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45))-
((s15+s45)^2*(5*s34+11*s45))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-17*s15^2+3*s34^2-34*s15*s45+
6*s34*s45-14*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(4*s15^2-12*s15*s34+8*s34^2-7*s15*s45+
9*s34*s45+7*s45^2)/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(-13*s45*(s34+s45)^2+
2*s15^2*(5*s34+11*s45)+4*s15*s45*(5*s34+11*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
((4*s34-9*s45)*(s34+s45)^2-s15^2*(17*s34+29*s45)+
s15*(4*s34^2-6*s34*s45-22*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12-s34-s45))+
(-((4*s34-9*s45)*(s34+s45)^2)+s15^2*(-4*s34+5*s45)+
s15*(8*s34^2-6*s34*s45-2*s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(-s15^3+(s34+s45)^3+
s15^2*(3*s34+5*s45)-s15*(3*s34^2+8*s34*s45+5*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(17*s15^2+34*s15*s45+2*(8*s34^2+9*s34*s45+7*s45^2))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*((s34+s45)^2*(14*s34+13*s45)-2*s15*(5*s34^2+16*s34*s45+
17*s45^2)))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45)))/
(3*s12^2*(s12+s23-s45)^2))*tr5,
-1/4-(s15*(-7*s15*s34+6*s34^2+s15*(s15-10*s45)))/
(2*(-s15+s23+s34)^2*(s12-s45))-s45/(s12-s45)-
s45/(2*(s12-s34-s45))+(s15^2*(2*s15-3*s45)*s45)/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
s45^2/(2*(s12-s45)^2)+(3*s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))+
(3*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(3*s15*s45^2)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
s45^3/(2*(s12-s45)^2*(s12-s34-s45))+s45/(4*(s15-s23+s45))+
(s15*(s15+s45))/(2*(s12-s45)*(s15-s23+s45))+
((-2*s15+s34-s45)*(s15+s45))/(4*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+s45)^2)/(2*(s12-s45)^2*
(s15-s23+s45))-(s45*(s15+s45)^3)/(2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(3*(s15+s45)^3*(s34+s45))/
(2*(s12-s34-s45)^3*(s15-s23+s45))-(3*s15^3*(s34+s45)^2)/
(2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s45^3)/(2*(-s12+s34+s45)^3)+s45^2/(-s12+s34+s45)^2-
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
s45^3/((s12-s45)*(-s12+s34+s45)^2)-(s45*(s15+s45)^3)/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15*s45*(-s15+s34+s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s45*(7*s15+s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+(s15*s45*(6*s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-
((s15+s45)^2*(-s15+2*s45))/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*s45*(s15+3*s45))/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(3*s15^2*(s34+s45)*(s15+3*s45))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^3)-(s15^2*s45*(s15+3*s45))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(2*s15+5*s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(s15+5*s34+5*s45))/
(2*(-s15+s23+s34)*(s12-s45))+(-2*s23+7*s45)/
(4*(s12+s23-s45))+(s15*(-s15+s34)*(-(s15*s34)+s34^2-
2*s15*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-2*s15^2+14*s15*s34+11*s34^2+20*s15*s45+6*s34*s45+
s45^2))/(4*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(2*s15^2+9*s15*s45+5*s34*s45+2*s45^2))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3-6*s15*s45^2)/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(2*s15^2+17*s15*s45+s45^2+
s34*(-9*s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45))+
(3*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(4*(s12+s23-s45)^2)-
(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(2*(-s15+s23+s34)*
(s12-s45)^2)-(s15^2*(7*s34^2+s45*(4*s15+s45)+
2*s34*(s15+4*s45)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(1/(2*s12^2)+(23*s15*s34)/
(4*s12^2*(-s15+s23+s34)^2)+s15/(s12^2*(-s15+s23+s34))+
(s15*(-s15+s34)*s45^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)-(3*s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(3*s45^3)/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s12-2*s15+s34-s45)/
(4*s12^2*(s15-s23+s45))+(s45^2*(s15+s45)^2)/
(2*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(3*(s15+s45)^2*(s34+s45)^2)/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(3*s15^2*(s34+s45)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*s45^3)/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s45^2*(s15+s45)^2)/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15*s45*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(3*s15*(s34+s45)^2*(s15+2*s45))/
(2*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*s45^2*(s15+2*s45))/(s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*s45^2*(s15+2*s45))/
(2*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15*s45^2*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(s15*s45*(2*s15-2*s34+5*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45))+
((s15+s45)^2*(4*s34+5*s45))/(s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-5*s15-5*s23+2*s34+15*s45)/
(4*s12^2*(s12+s23-s45))+(-5*s15^2+4*s15*s34+s34^2+
26*s15*s45-8*s34*s45-15*s45^2)/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s45*(2*s15^2+5*s15*s45+3*s45^2))/
(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15^2+5*s15*s45+3*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-(s45*(s34+s45)^2+
2*s15^2*(4*s34+5*s45)+4*s15*s45*(4*s34+5*s45))/
(2*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(12*s15^2-s34^2+15*s45^2+2*s15*(s34+14*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(12*s15^2-s34^2+8*s34*s45+15*s45^2+2*s15*(s34+14*s45))/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-((s34+s45)^2*(3*s34+s45))+s15^2*(-3*s34+11*s45)+
2*s15*(3*s34^2-2*s34*s45-8*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(3*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15*((s34+s45)^2*(4*s34+s45)+
2*s15*(4*s34^2+9*s34*s45+6*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((s34+s45)^2*(3*s34+s45)+4*s15^2*(3*s34+4*s45)+
s15*(26*s34^2+46*s34*s45+26*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(4*s12^2*(s12+s23-s45)^2))*tr5,
-83/24-(3*s15*(-s15+s34)^2)/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+(15*s15+38*s34-3*s45)/
(24*(-s15+s23+s34))+(s15*(s15-s34))/(4*(-s15+s23+s34)*
(s12+s23-s45))-(s15^2*s45)/(4*(-s15+s23+s34)^2*
(s12+s23-s45))-s45/(2*(s12-s34-s45))-
(s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45)^2)+(s15^3*(-s15+s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s15+s45)^2)+
(2*s15*(s15^2+s12*s34+s15*s34-s34^2))/((-s15+s23+s34)*
(s15+s45)^2)+(2*s15*s34*(2*s15^2-s12*s34-3*s15*s34+s34^2))/
((-s15+s23+s34)^2*(s15+s45)^2)-(s15^3*(-s15+s34)^2)/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(s15^3*(-s15+s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)+(4*s15*s34*(-s15+s34))/((-s15+s23+s34)^2*
(s15+s45))+(7*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45))+(3*s15^2*(s15-s34))/
(4*(s12+s15-s34)*(-s15+s23+s34)*(s15+s45))-
(2*s15*(s15+s34))/((-s15+s23+s34)*(s15+s45))+
(9*s15^2*(-s15+s34)^2)/(4*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45))+(5*s15^2*(s15-s34))/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15+s45))-s15^2/(8*(s15-s23+s45)^2)+
(s15*(-s12+s15)*s45)/(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*s15*s45^2)/(8*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15-s23+s45)/(4*(s12+s23-s45))-(3*(s15+s45)^3*(s34+s45))/
(4*(s12-s34-s45)^3*(s15-s23+s45))-(3*s15^3*(s34+s45)^2)/
(4*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s45^3)/(4*(-s12+s34+s45)^3)+
(5*s45^2)/(8*(-s12+s34+s45)^2)+(s15^3*(-s15+s34)^2)/
((-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45)^2)+
(s15^3*(s15-s34))/((-s15+s23+s34)*(s15+s45)*
(-s12+s34+s45)^2)+(3*s15^2*(s34+s45)*(s15+3*s45))/
(4*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(15*s15+22*s45)/(24*(-s15+s23-s45))+
(-6*s15^2+40*s15*s34-15*s15*s45+3*s34*s45+3*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(12*s15^2-18*s15*s34+29*s34^2-6*s15*s45+43*s34*s45+
14*s45^2))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((s15+s45)*(12*s15^2-5*s15*s34+31*s15*s45+19*s34*s45+
43*s45^2))/(24*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(36*s15^2-29*s15*s34+19*s15*s45+62*s34*s45+56*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(-2*s15^3-2*s15^2*s45+s15*s45^2+s45^3)/(8*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s45*(s15^2+s15*s45-s45^2+2*s12*(s15+s45)))/
(8*(-s15+s23+s34)^2*(-s15+s23-s45))+
(22*s34*(s15+s45)+3*s45*(9*s15+s45))/(24*(s12-s34-s45)*
(s15-s23+s45))-(2*s15^2+s12*(s15+2*s45))/
(8*(-s15+s23+s34)*(-s15+s23-s45))+
(9*s15^2-13*s34^2+3*s15*s45-3*s45^2+3*s34*(-11*s15+s45)+
s12*(3*s15-6*s34+6*s45))/(24*(-s15+s23+s34)^2)-
(s15*(59*s34^2+6*s15*(4*s15+s45)+s34*(-24*s15+50*s45)))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(1/(4*s12^2)-(19*s12+5*s15+19*s34-3*s45)/
(24*s12^2*(-s15+s23+s34))+(s15^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45)^2)+
(2*s15*(s15*(s15-s34)^2+s12^2*s34+s12*s15*(-s15+s34)))/
(s12^2*(-s15+s23+s34)^2*(s15+s45)^2)+(s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(3*s15*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45))+(2*s15*(s15-s34)*(s12-s15+s34))/
(s12^2*(-s15+s23+s34)^2*(s15+s45))+(5*s15*(s15-s34)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
s15/(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15*s45)/(8*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(3*(s15+s45)^2*(s34+s45)^2)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(3*s15^2*(s34+s45)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*(s15-s34)^3)/(s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+(s15*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(3*s15*(s34+s45)^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(-s23+s34+2*s45)/
(4*s12^2*(s12+s23-s45))+(22*s12+5*s15+22*s34+3*s45)/
(24*s12^2*(-s15+s23-s45))-(2*s12^2+2*s15^2+2*s15*s45+
s45^2)/(8*s12^2*(s15-s23-s34)*(s15-s23+s45))-
((s34+s45)*(48*s15^2-5*s15*s34+85*s15*s45+22*s34*s45+
28*s45^2))/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(36*s15^2-13*s34^2-10*s15*(s34-5*s45)+18*s34*s45+40*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(36*s15^2-22*s34^2-10*s15*(s34-5*s45)-6*s34*s45+43*s45^2)/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((s34+s45)*(48*s15^2-5*s15*s34+85*s15*s45+19*s34*s45+
61*s45^2))/(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(6*s12^2+6*s15^2+19*s12*s34+34*s15*s34+19*s34^2+
40*s15*s45+22*s34*s45+3*s12*(8*s15+s45))/
(24*s12^2*(-s15+s23+s34)^2)+(-s15^2+(s34+s45)^2)/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45))-
(2*s15^2+4*s15*s45+s45^2+s12*(s15+2*s45))/
(8*s12*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(-6*s15^3+6*s15^2*(3*s34+s45)+(s34+s45)^2*
(10*s34+7*s45)+6*s15*(-s34^2+s34*s45+s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-6*s15^3+18*s15^2*(3*s34+s45)+s34*(19*s34^2+41*s34*s45+
22*s45^2)+2*s15*(19*s34^2+65*s34*s45+31*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
3/2+(5*s15)/(12*(s12+s15-s34))-s34^2/(8*(-s15+s23+s34)^2)+
(3*s15*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15+s23-2*s45)/(4*(s12+s23-s45))+(7*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(s15-s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(-17*s15+9*s34))/
(4*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(17*s15+39*s34))/(8*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+s45/(8*s12-8*s34-8*s45)+
(s15*(s15-s45)*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*(17*s15+39*s34))/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(7*s45)/(24*(s15-s23+s45))-
(5*s34*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45))-
(5*(s15+s45)^3*(s34+s45))/(12*(s12-s34-s45)^3*
(s15-s23+s45))-(5*s15^3*(s34+s45)^2)/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(5*s45^3)/(12*(-s12+s34+s45)^3)+
(5*s15^3*s34^2)/(4*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(5*s15^3*s34)/(4*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
s45^2/(8*(-s12+s34+s45)^2)+(5*s15^3*s34)/
(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(7*s15^3*s34^2)/(8*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(7*s15^3*s34)/(8*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(7*s15^3*s34)/(8*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(5*s15^2*(s34+s45)*(s15+3*s45))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15*(s34*(s15-s45)+s15*s45)^2)/
(6*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(21*s15^2+26*s15*s34+9*s15*s45+5*s34*s45))/
(24*(s12-s34)^2*(-s15+s23+s34))-
(s15*(21*s15^2+26*s15*s34+9*s15*s45+5*s34*s45))/
(24*(s12-s34)^2*(-s15+s23-s45))+
(87*s15^2-44*s15*s34-6*s15*s45+12*s34*s45)/
(24*(s12-s34)*(-s15+s23+s34))-
(87*s15^2+79*s15*s34+18*s15*s45+13*s34*s45)/
(24*(s12-s34)*(-s15+s23-s45))+
(s15*(6*s15^2+109*s15*s34+99*s15*s45-22*s34*s45-12*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(69*s15^2-84*s15*s34+16*s34^2+12*s15*s45-6*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(-81*s15^2+5*s15*s34-18*s15*s45+6*s34*s45+6*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(87*s15^2+76*s15*s34+21*s15*s45+10*s34*s45+9*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s15^2-3*s15*s45+s45^2+s34*(-s15+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+(s15^2*(s15*s45+s34*(s15+s45)))/
(6*(s12-s34)^3*(-s15+s23+s34))-
(s15^2*(s15*s45+s34*(s15+s45)))/(6*(s12-s34)^3*
(-s15+s23-s45))+(s15*(7*s34^2-6*s34*(8*s15+s45)+
3*s15*(17*s15+2*s45)))/(24*(s12-s34)*(-s15+s23+s34)^2)-
(s15^2*(13*s34^2+2*s34*(-27*s15+8*s45)+
3*(4*s15^2-9*s15*s45+s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(30*s15^3+75*s15^2*s45+36*s15*s45^2-
9*s45^3+s34*(85*s15^2+56*s15*s45+s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15^2*s45*(7*s15+s45)+2*s15*s34*(21*s15^2-14*s15*s45-
3*s45^2)+s34^2*(-31*s15^2+7*s15*s45+3*s45^2))/
(24*(s12-s34)^2*(-s15+s23+s34)^2)+
(1/(4*s12^2)+(s15^2*s34^2)/(6*s12^2*(-s12+s34)^3*
(-s15+s23+s34))-(s15*s34*(8*s15+5*s34))/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(-4*s15^2-10*s15*s34+9*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34))+(s12+6*s15+s34-2*s45)/
(8*s12^2*(-s15+s23+s34))+(3*s15*(s15-s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(31*s15-8*s34)*s34^2)/(8*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34*(7*s15+11*s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(5*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*
(s15-s23+s45))-(s15*s34*(8*s15+5*s34))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+10*s15*s34+13*s34^2)/(24*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*s34*(7*s15+11*s34))/
(4*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(5*(s15+s45)^2*(s34+s45)^2)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(5*s15^2*(s34+s45)^3)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*s34^3)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(5*s15^2*s34^2)/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(5*s15^2*s34^2)/(4*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(7*s15^2*s34^3)/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(7*s15^2*s34^2)/(8*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(7*s15^2*s34^2)/(8*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
((-s15+s45)*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(5*s15*(s34+s45)^2*(s15+2*s45))/
(12*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-2*s15-s23+s34+3*s45)/(4*s12^2*(s12+s23-s45))+
(7*s12-4*s15+7*s34+9*s45)/(24*s12^2*(s15-s23+s45))+
(s15^2+22*s15*s34+10*s34^2-24*s15*s45+18*s34*s45+18*s45^2)/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(6*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)+(s12*s34+s15*(-4*s34+s45)+
s34*(s34+s45))/(8*s12^2*(-s15+s23+s34)^2)+
(s15^2+s15*(22*s34-24*s45)+12*s45*(s34+s45))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(3*s34^3-4*s15^2*s45-2*s15*s34*(23*s15+s45)+
s34^2*(22*s15+6*s45))/(24*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(s34*(3*s34^2*s45+s15*s34*(14*s34+5*s45)-
s15^2*(29*s34+8*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-6*s45*(s34+s45)^2+
10*s15^2*(4*s34+s45)+5*s15*(11*s34^2+14*s34*s45+3*s45^2))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15*(-12*s15^3+12*s15^2*(3*s34+s45)+(s34+s45)^2*
(8*s34+3*s45)-s15*(71*s34^2+61*s34*s45+17*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-10*s15^2*(4*s34+s45)-5*s15*(11*s34^2+14*s34*s45+3*s45^2)+
s45*(-s34^2+18*s34*s45+19*s45^2))/(24*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(6*s15^3+s15^2*(25*s34-29*s45)-
6*s45*(s34+s45)^2+s15*(-40*s34^2+26*s34*s45+24*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
47/8+(-111*s15+302*s34)/(72*(-s15+s23+s34))+
(s15*(-68*s15*s34+57*s34^2+s15*(11*s15-92*s45)))/
(16*(-s15+s23+s34)^2*(s12-s45))+(51*s23-77*s45)/
(24*(s12+s23-s45))+(3*s45)/(2*(s12-s45))+
(3*s45)/(8*(s12-s34-s45))-(11*s45^2)/(16*(s12-s45)^2)-
(247*s15^2*s45^2)/(72*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))-
(3*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(3*s15*s45^2)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(11*s15^3*s45^2)/(16*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
s45^2/(8*(s12-s45)*(s12-s34-s45))-
(11*s45^3)/(16*(s12-s45)^2*(s12-s34-s45))+
(2*s15^2+s12*s34+s15*s34-s34^2)/((-s15+s23+s34)*
(s15+s45))+(s34*(-2*s15+s34)^2+s12*(s15^2+s15*s34-s34^2))/
((-s15+s23+s34)^2*(s15+s45))+(s15^2*(-s15+s34))/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45))-
(s15^2*(2*s15^2-3*s15*s34+s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+(s15^2*s45^2)/
((-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))-
(2*s15)/(3*(s15-s23+s45))+(s15*(5*s15-19*s45))/
(24*(s12-s34-s45)*(s15-s23+s45))+
s15^2/((s15+s45)*(s15-s23+s45))+
(s12*s15^3)/((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(s12*s15^2)/((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))-
(11*s15*(s15+s45)^2)/(16*(s12-s45)^2*(s15-s23+s45))+
(11*(-s15+s45)*(s15+s45)^2)/(16*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(11*s45*(s15+s45)^3)/(16*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
s45^2/(4*(-s12+s34+s45)^2)+(11*s15^3*s45^2)/
(8*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(11*s45^3)/(8*(s12-s45)*(-s12+s34+s45)^2)+
(11*s45*(s15+s45)^3)/(8*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(247*s15*s45*(-s15+s34+s45))/
(36*(-s15+s23+s34)*(s12+s23-s45)^2)+
(11*s15^2*s45*(s15+3*s45))/(16*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))+(11*s15^2*s45*(s15+3*s45))/
(8*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(53*s15+10*s34+10*s45))/(24*(-s15+s23+s34)*
(s12+s23-s45))+((s15+s45)^2*(9*s15+11*s45))/
(8*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(-11*s15+12*s45))/(8*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(s15*s45*(247*s34+15*s45))/
(36*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(57*s34+46*s45))/(16*(-s15+s23+s34)*(s12-s45))+
(-(s12*s15)+(5*s12*s45)/12+(3*s15*s45)/8)/((-s15+s23+s34)*
(s15-s23+s45))+(11*s15*(-s15+s34)*(s15*s34-s34^2+
2*s15*s45))/(16*(-s15+s23+s34)^2*(s12-s45)^2)+
((-s15+s45)*(s12*(s15-s45)+2*s15*s45))/((-s15+s23+s34)^2*
(s23-s45))+(s12*(s15-s45)+3*s15*s45)/((-s15+s23+s34)*
(-s23+s45))+(-222*s15*s34-169*s34^2+42*s12*(s34-s45)+
162*s15*s45)/(72*(-s15+s23+s34)^2)+
(s15*(9*s15^2+29*s15*s45+4*s34*s45+4*s45^2))/
(8*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(29*s15^2-27*s15*s34+80*s15*s45+10*s34*s45+10*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(-11*s15^2-11*s15*s45+48*s45^2))/(16*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(247*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(72*(s12+s23-s45)^2)+(s15*(63*s15^2+44*s34^2+208*s15*s45+
20*s45^2+64*s34*(s15+s45)))/(48*(-s15+s23+s34)^2*
(s12-s34-s45))+(11*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/
(16*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*(2*s34^2+2*s45*(10*s15+s45)+s34*(9*s15+4*s45)))/
(8*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-(s15*s45^2)/4+s12*(-s15^2+s15*s45-(5*s45^2)/12))/
((-s15+s23+s34)^2*(s15-s23+s45))+
(-17/(8*s12^2)-(103*s12+96*s15+103*s34-96*s45)/
(72*s12^2*(-s15+s23+s34))+1/((-s15+s23+s34)*(s23-s45))+
(400*s15+400*s23-153*s34-878*s45)/(72*s12^2*
(s12+s23-s45))+(11*s15*(s15-s34)*s45^2)/
(16*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(3*s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(3*s45^3)/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(11*s15^2*s45^3)/
(16*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
s15^2/(s12^2*(-s15+s23+s34)*(s15+s45))+
(s12*s15*(-2*s15+s34)+s12^2*(-s15+s34)+
s15*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(-s15+s23+s34)^2*
(s15+s45))+(s15*(s15-s34)^2*(-2*s15+s34))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(19*s15)/(24*s12^2*(s15-s23+s45))+
(10*s12^2+19*s12*s15+6*s15^2)/(24*s12^2*(-s15+s23+s34)*
(s15-s23+s45))-s15^2/(s12^2*(s15+s45)*(s15-s23+s45))+
(s15*(s12+s15))/(s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))-s15^2/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^2*(s15-s34))/(s12^2*(s12-s34-s45)*
(s15+s45)*(s15-s23+s45))-(11*s45*(s15+s45)^2)/
(8*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(11*s45^2*(s15+s45)^2)/(16*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(11*s15^2*s45^3)/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(11*s45^2*(s15+s45)^2)/
(8*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s15-s34))/(s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))+(247*s15*s45*(-s15+s34+s45)^2)/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(11*s15*s45^2*(s15+2*s45))/(8*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(11*s15*s45^2*(s15+2*s45))/
(16*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15*s45*(11*s15-11*s34+23*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45))-(s15*s45^2*(11*s15+24*s45))/
(16*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(12*s12*s15-5*s12*s45-3*s15*s45)/(12*s12*(-s15+s23+s34)^2*
(s15-s23+s45))+(s12*(s15-s45)+s15*s45)/
(s12*(-s15+s23+s34)^2*(s23-s45))-
(s45*(11*s15^2+22*s15*s45+12*s45^2))/(8*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-(123*s15^2-38*s15*s34+
148*s15*s45+99*s45^2)/(48*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(200*s15^2-153*s15*s34-47*s34^2-
689*s15*s45+177*s34*s45+278*s45^2)/(36*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-((s15+s45)*(11*s45*(s34+2*s45)+
s15*(9*s34+20*s45)))/(8*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s45*(s34+s45)^2+
s15^2*(9*s34+20*s45)+2*s15*s45*(10*s34+21*s45))/
(8*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(-84*s12^2-252*s15^2+s12*(240*s15+398*s34)+
398*s34*(s34+s45)+s15*(-659*s34+458*s45))/
(144*s12^2*(-s15+s23+s34)^2)+
(96*s15^3-4*(s34+s45)^2*(8*s34+5*s45)-
3*s15^2*(105*s34+79*s45)+2*s15*(7*s34^2-100*s34*s45-
119*s45^2))/(48*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(247*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(72*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(123*s15^2+s15*(-38*s34+148*s45)+
6*(s34^2+18*s34*s45+29*s45^2))/(48*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(s15*(2*(s34+s45)^3+
s15*(9*s34^2+29*s34*s45+31*s45^2)))/
(8*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(247*s34-500*s45)+(s34+s45)^2*(247*s34+30*s45)+
s15*(-494*s34^2-24*s34*s45+578*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(247*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(72*s12^2*(s12+s23-s45)^2))*tr5,34/27+s12/(6*s34)+
s34/(6*s12)+(11*s15^3)/(24*s12*s34*(-s15+s23+s34))+
(15*s15+536*s34-18*s45)/(72*(-s15+s23+s34))+
(3*s15^2*(-s15+s34))/(4*(-s15+s23+s34)^2*(s12-s45))-
(3*s15*s34*(-s15+s34)^2)/(8*s12*(-s15+s23+s34)^2*(s12-s45))+
(3*s15*(-2*s15+s34))/(8*(-s15+s23+s34)*(s12-s45))+
(3*s15*(-s15^2+s34^2))/(8*s12*(-s15+s23+s34)*(s12-s45))-
(64*(s23-s45))/(9*(s12+s23-s45))+(s15*(2*s15-7*s45))/
(24*(s12-s34)*(-s15+s23-s45))+
(3*s15^3)/(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^3*s34)/(8*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(9*s15^2)/(8*(-s15+s23+s34)*(s12-s34-s45))+
(3*s15^3)/(8*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(13*s15^3*s45)/(24*s12*s34*(-s15+s23+s34)^2)-
(s15*s45)/(4*(-s15+s23)*(-s15+s23+s34))+
(s15^3*s45)/(12*s12*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(12*(s12-s34)*s34^2*(-s15+s23+s34))+
(3*s15*s45)/(4*s34*(-s15+s23+s34))+
(s15^3*s45)/(6*(s12-s34)^2*s34*(-s15+s23+s34))-
(3*s45)/(8*(s12-s45))+(128*s15*s45)/(9*(-s15+s23+s34)*
(s12+s23-s45))+(3*s15^3*s45)/(8*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(s15^3*s45^2)/
(12*s12*s34^2*(-s15+s23+s34)^2)-(s15^3*s45^2)/
(12*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(6*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(3*s45^2)/(8*(s12-s45)*(s12-s34-s45))+
(-s15+s45)/(-4*s15+4*s23)+(s15^2*(s15+s45))/
(6*(s12-s34)^2*(-s15+s23+s34))-(s15^2*(s15+s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+(64*s15^2*s45^2)/
(9*(-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))-
s15/(24*(s15-s23+s45))+(11*s15^3)/(24*s12*s34*
(s15-s23+s45))-(3*s15^3)/(8*s12*(s12-s45)*
(s15-s23+s45))+(3*s15^3)/(8*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s45)/(12*s12*s34^2*(s15-s23+s45))-
(s15^3*s45)/(12*(s12-s34)*s34^2*(s15-s23+s45))+
((5*s12+12*s15)*s45)/(24*s34*(s15-s23+s45))+
(s15^3*s45)/(6*(s12-s34)^2*s34*(s15-s23+s45))-
(s12*s45)/(4*(-s15+s23+s34)*(s15-s23+s45))+
(3*(s15+s45)^3)/(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*(2*s15+s45))/(8*(s12-s45)*(s15-s23+s45))+
(3*s15^2*(s15+3*s45))/(8*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15*(-2*s15+7*s45))/(24*(s12-s34)*
(-s15+s23+s34))+(s15^2*s45*(-13*s15+9*s45))/
(24*(s12-s34)*s34*(-s15+s23+s34)^2)+(s15^2*(-11*s15+9*s45))/
(24*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(-11*s15+9*s45))/
(24*(s12-s34)*s34*(s15-s23+s45))+
(64*(-s15+s45)*(s12*(s15-s45)+2*s15*s45))/(9*(-s15+s23+s34)^2*
(s23-s45))+(s15*(s15-s45)*(s34*(s15-s45)+2*s15*s45))/
(6*(s12-s34)^2*(-s15+s23+s34)^2)-
(64*(s12*(s15-s45)+3*s15*s45))/(9*(-s15+s23+s34)*(s23-s45))-
(3*s15*s34+8*s34^2-6*s15*s45+8*s34*s45)/
(24*s12*(-s15+s23+s34))+(3*(3*s15^2+3*s15*s45+s45^2))/
(8*(s12-s34-s45)*(s15-s23+s45))+
(539*s12*s34+60*s15*s34-551*s34^2+1078*s15*s45-54*s34*s45-
512*s12*(-s15+s45))/(72*(-s15+s23+s34)^2)+
(4*s34^3+4*s34^2*(3*s15+2*s45)+2*s15*(10*s15^2-9*s15*s45-
3*s45^2)+s34*(-36*s15^2-3*s15*s45+4*s45^2))/
(24*s12*(-s15+s23+s34)^2)+
(-4*s15*(5*s15^2-10*s15*s45+3*s45^2)+
s34*(31*s15^2-27*s15*s45+5*s45^2))/(24*(s12-s34)*
(-s15+s23+s34)^2)+(64/(9*s12^2)+
1/(4*(-s15+s23)*(-s15+s23+s34))-
(9*s12^2+7*s12*s15+2*s15^2)/(24*s12^2*s34*(-s15+s23+s34))-
(s15^2*s34)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(6*s15+7*s34))/(24*s12^2*(s12-s34)*(-s15+s23+s34))+
64/(9*(-s15+s23+s34)*(s23-s45))-
(64*(s15+s23-s34-2*s45))/(9*s12^2*(s12+s23-s45))-
(3*s15^2*s34^2)/(8*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(3*s15^2*s34)/(8*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15*(9*s12+2*s15)*s45)/
(24*s12^2*s34*(-s15+s23+s34)^2)+(3*s15*(s15-s34)*s45)/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(3*s15^2*s45^2)/(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(5*s12^2+7*s12*s15+2*s15^2)/
(24*s12^2*s34*(s15-s23+s45))-(s15^2*s34)/
(6*s12^2*(s12-s34)^2*(s15-s23+s45))+
1/(4*(-s15+s23+s34)*(s15-s23+s45))-(s15*(6*s15+7*s34))/
(24*s12^2*(s12-s34)*(s15-s23+s45))-(3*s15^2*s34)/
(8*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(3*s45*(s15+s45)^2)/(8*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(9*s15^2*(s34+s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(64*s15*s45*(-s15+s34+s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(3*s15*s45*(s15+2*s45))/
(8*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(3*s15*(s15+s34+2*s45))/(4*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(25*s15+9*s45)/(24*s12^2*
(s15-s23+s45))+(64*(s12*(s15-s45)+s15*s45))/
(9*s12*(-s15+s23+s34)^2*(s23-s45))-
(539*s12^2+6*s15^2+81*s15*s34+3*s12*(11*s15-4*s34-9*s45)+
521*s15*s45-15*s34*s45)/(72*s12^2*(-s15+s23+s34)^2)-
(3*(2*(s15+s45)^2+s34*(2*s15+s45)))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(3*s15^2*(s34-2*s45)+5*s34^2*s45+
s15*s34*(-18*s34+s45))/(24*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(524*s12-437*s15+512*(s34+s45))/
(72*s12^2*(s15-s23-s34))-
(s15*s34*(-(s34*s45)+s15*(s34+s45)))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(64*(s15^2+(s34+s45)^2-
s15*(2*s34+3*s45)))/(9*s12^2*(s15-s23-s34)*
(s12+s23-s45)))*tr5,-19/24-
s15^2/((s12-s34)*(-s15+s23+s34))-
s15^3/(s12*(s12-s34)*(-s15+s23+s34))+(s15*(3*s34-5*s45))/
(2*s12*(-s15+s23+s34))-(s15*s34*(-s15+s34)^2)/
(4*s12*(-s15+s23+s34)^2*(s12-s45))+(s15*(-s15^2+s34^2))/
(4*s12*(-s15+s23+s34)*(s12-s45))+
(s15*(-50*s15*s34+23*s34^2+s15*(27*s15-100*s45)))/
(24*(-s15+s23+s34)^2*(s12-s45))+(16*s23-19*s45)/
(3*(s12+s23-s45))-(s15^2*s34)/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(-s15+2*s34))/
((s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^3*s45)/(s12*(s12-s34)*(-s15+s23+s34)^2)+
(11*s45)/(4*(s12-s45))+(11*s45)/(24*(s12-s34-s45))+
(9*s45^2)/(8*(s12-s45)^2)-(247*s15^2*s45^2)/
(36*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(19*s45^2)/(12*(s12-s45)*(s12+s23-s45))-
(19*s15^2*s45^2)/(12*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(19*s15*s45^2)/(6*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(9*s15^3*s45^2)/(8*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(9*s45^2)/(4*(s12-s45)*(s12-s34-s45))+
(9*s45^3)/(8*(s12-s45)^2*(s12-s34-s45))-
s15^2/((s12-s34)*(s15-s23+s45))-
s15^3/(s12*(s12-s34)*(s15-s23+s45))-
s15^3/(4*s12*(s12-s45)*(s15-s23+s45))-
(s15^2*s34)/((s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(19*s45)/(24*(s15-s23+s45))+(5*s15*s45^2)/
(2*s12*(s12-s34-s45)*(s15-s23+s45))+
(9*s15*(s15+s45)^2)/(8*(s12-s45)^2*(s15-s23+s45))-
(9*s45*(s15+s45)^3)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(599*(s15+s45)^3*(s34+s45))/
(72*(s12-s34-s45)^3*(s15-s23+s45))+(599*s15^3*(s34+s45)^2)/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(599*s45^3)/(72*(-s12+s34+s45)^3)+(s15^3*s34^2)/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s34)/((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(133*s45^2)/(24*(-s12+s34+s45)^2)+(s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34)/((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(247*s15*s45*(-s15+s34+s45))/
(18*(-s15+s23+s34)*(s12+s23-s45)^2)-
(9*s15^2*s45*(s15+3*s45))/(8*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))-(599*s15^2*(s34+s45)*(s15+3*s45))/
(72*(-s15+s23+s34)*(-s12+s34+s45)^3)+
(s15^2*s45*(s15+3*s45))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(11*(s15+s45)^2*(3*s15+5*s45))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s45*(76*s15+7*s34+7*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(11*s15+14*s45))/
(12*(s12-s45)*(s15-s23+s45))+(s15^2*s45*(-36*s15+19*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s45*(494*s34+21*s45))/(36*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15*(-22*s15+51*s34+50*s45))/
(24*(-s15+s23+s34)*(s12-s45))+
(9*s15*(-s15+s34)*(-(s15*s34)+s34^2-2*s15*s45))/
(8*(-s15+s23+s34)^2*(s12-s45)^2)+(5*s15*(s15^2-s45^2))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(2*s15^2-363*s15*s34+262*s15*s45+14*s34*s45+14*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(81*s15^2-30*s15*s34+1545*s34^2+300*s15*s45+988*s34*s45+
42*s45^2))/(72*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-33*s15^2-121*s15*s45+76*s45^2))/(24*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+(5*(s15^3-s15*s45^2))/
(2*s12*(-s15+s23+s34)*(-s15+s23-s45))-
(247*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(36*(s12+s23-s45)^2)+(2*s15^2+17*s15*s45+75*s45^2+
19*s34*(s15+s45))/(24*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s34^2-s34*s45+s15*(-s15+2*s45)))/
((s12-s34)*(-s15+s23+s34)^2)-
(9*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(8*(-s15+s23+s34)*
(s12-s45)^2)-(s15*(5*s34^2-2*s34*(5*s15+2*s45)+
s15*(5*s15+8*s45)))/(4*s12*(-s15+s23+s34)^2)+
(s15^2*(825*s34^2+1051*s34*s45+2*s45*(-9*s15+113*s45)))/
(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-72*s15^2+743*s15*s45+904*s45^2+9*s34*(24*s15+167*s45)))/
(72*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)^2*(-72*s15+887*s45)+36*s34*(6*s15^2+11*s15*s45+
7*s45^2))/(72*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-16/(3*s12^2)-(133*s15*s34)/(6*s12^2*(-s15+s23+s34)^2)+
(s15*(s15-s34)*s34)/(s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(77*s15)/(12*s12^2*(-s15+s23+s34))+
(439*s15+439*s23-192*s34-914*s45)/(36*s12^2*
(s12+s23-s45))-(s15*s34^3)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*s34)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(9*s15*(-s15+s34)*s45^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(87*s15-38*s45)*s45^2)/(24*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(19*s15*s45^3)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(19*s45^3)/(12*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(9*s15^2*s45^3)/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(s15^2*s34)/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(9*s45^2*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(599*(s15+s45)^2*(s34+s45)^2)/
(72*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(599*s15^2*(s34+s45)^3)/(72*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15^2*s34^3)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(s15^2*s34^2)/
(s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^2)/(2*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(247*s15*s45*(-s15+s34+s45)^2)/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(599*s15*(s34+s45)^2*(s15+2*s45))/(72*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*s45^2*(s15+2*s45))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(9*s15*s45^2*(s15+2*s45))/(8*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(s15*s45*(-24*s15+24*s34+25*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(19*s12+26*s15+19*s34+75*s45)/(24*s12^2*(-s15+s23-s45))+
(s45*(24*s15^2+65*s15*s45-19*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s45*(24*s15^2+65*s15*s45+41*s45^2))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(268*s15^2+111*s15*s34-55*s34^2+632*s15*s45+399*s34*s45+
511*s45^2)/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(536*s15^2+222*s15*s34+57*s34^2+1264*s15*s45+534*s34*s45+
947*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(439*s15^2-55*s34^2+399*s34*s45+511*s45^2-
4*s15*(96*s34+361*s45))/(36*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(247*(s15^3-(s34+s45)^3-
s15^2*(3*s34+5*s45)+s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(36*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15^2*(247*s34-530*s45)+(s34+s45)^2*(247*s34+21*s45)+
s15*(-494*s34^2+15*s34*s45+566*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*((s34+s45)^2*(1051*s34+452*s45)+
2*s15*(635*s34^2+1180*s34*s45+599*s45^2)))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((s34+s45)^2*(247*s34+21*s45)+4*s15^2*(76*s34+49*s45)+
s15*(1108*s34^2+1656*s34*s45+641*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(226*s45*(s34+s45)^2+s15^2*(599*s34+581*s45)+
2*s15*(36*s34^2+689*s34*s45+671*s45^2))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(s15^2*(599*s34+581*s45)+2*s15*(36*s34^2+689*s34*s45+
671*s45^2)+s45*(126*s34^2+869*s34*s45+761*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(247*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(36*s12^2*(s12+s23-s45)^2))*tr5,
851/144-(5*s15^2)/(4*(s12+s15-s34)^2)+
(149*s15)/(144*(s12+s15-s34))+
(5*s15^2)/(4*(s12+s15)*(s12+s15-s34))-(5*s34)/(2*s15)-
(5*s34)/(4*(s12+s15))+(5*s34^2)/(2*s15*(s12+s15))-
(5*s34^3)/(2*s15*(-s15+s23+s34)^2)+
(5*s34^2)/(s15*(-s15+s23+s34))+(5*(-s15^2+s34^2))/
(2*(s12+s15)^2)+(-s15+s34)/(8*(s12+s23-s45))+
(s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15/8+7*s34+(13*s45)/24)/
(-s15+s23+s34)-(5*s15^3*s45)/(4*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34))-(5*s15^3*s45)/(2*(s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34))+(5*s15^2*s45)/
(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(s15*s45)/(4*s34*(-s15+s23+s34))+(s15^2*s45)/
(2*(s12-s34)*s34*(-s15+s23+s34))+(5*s15^3*s45)/
(4*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(17*s15^2*s45)/(8*(s12+s15-s34)*s34*(-s15+s23+s34))+
(s15*(s15-s34)*s45)/(8*(-s15+s23+s34)^2*(s12+s23-s45))+
((3*s12+14*s15-13*s45)*s45)/(24*(-s15+s23+s34)*
(-s15+s23-s45))+(5*s15^3*s45^2)/(4*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(5*s15^3*s45^2)/(2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^2*s45^2)/(4*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(2*(s12-s34)*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45^2)/(4*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)-
(3*s15^2*s45^2)/(8*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(5*s34^2*s45^2)/(2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(281*s45)/(144*(s15-s23+s45))+((s12-5*s15)*s45)/
(8*s34*(s15-s23+s45))+(s15^2*s45)/(2*(s12-s34)*s34*
(s15-s23+s45))-(s12*s45^2)/(8*(-s15+s23+s34)^2*
(s15-s23+s45))+(5*s15*s34*(s15+s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45))+(s45*(s15+s45)^2)/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-(5*s34^2*(s34+s45))/
(s15*(s12+s15)*(-s15+s23+s34))+(5*s34^2*(s34+s45)^2)/
(2*s15*(s12+s15)*(-s15+s23+s34)^2)-
((-s15+s34)*(s15+s45)^2)/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*(-s15+s34)*(s34+s45))/
(4*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((-s15+s34)*(-s15+s34+s45))/(8*(-s15+s23+s34)*
(s12+s23-s45))-(s15*(-s15+s34)*(s15+2*s45))/
(4*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(-s15+s34)*(-12*s15+11*s34+8*s45))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(-26*s15*s34+86*s34^2+3*s12*s45)/
(24*(-s15+s23+s34)^2)+(180*s15^2+275*s15*s34+131*s34*s45)/
(144*(s12+s15-s34)*(-s15+s23-s45))+
(-11*s15^2+11*s15*s34+7*s15*s45-13*s34*s45-6*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(-11*s15^2+11*s15*s34+4*s15*s45-10*s34*s45-6*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+(s15^2-s34*(s15+s45))/
(2*(s12-s34)*(-s15+s23+s34))+(-s15^2+s34*(s15+s45))/
(2*(s12-s34)*(-s15+s23-s45))+
(5*(s34^4+s15*s34*(2*s15-3*s45)*s45+3*s15^2*s45^2+
s34^2*s45*(-4*s15+s45)+s34^3*(-s15+2*s45)))/
(2*(s12+s15)^2*(-s15+s23+s34)^2)-
(5*(2*s34^3+2*s15^2*s45+s34^2*(-s15+2*s45)-
s15*s34*(s15+3*s45)))/(2*(s12+s15)^2*(-s15+s23+s34))+
(5*(6*s34^2-s15*(s15+s45)+s34*(-s15+6*s45)))/
(4*(s12+s15)*(-s15+s23+s34))-
(5*(5*s34^3+s15*(2*s15-3*s45)*s45+s34*s45*(-8*s15+5*s45)+
s34^2*(-3*s15+10*s45)))/(4*(s12+s15)*(-s15+s23+s34)^2)+
(-(s34*(s15+9*s45))+s15*(s15+16*s45))/(8*(s12+s15-s34)*
(-s15+s23+s34))+(s15*(2*s15-3*s45)*s45+
s34^2*(-s15+2*s45)+s34*(s15^2-4*s15*s45+3*s45^2))/
(2*(s12-s34)*(-s15+s23+s34)^2)+
(s34^2*(8*s15-9*s45)+s15*(8*s15^2-9*s15*s45-20*s45^2)+
s34*(-16*s15^2+18*s15*s45+39*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^2)+
((5*s15^2*(s15-s34))/(2*s12^2*(s12+s15)^2*(-s15+s23+s34))-
(5*s15^3)/(4*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(7*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(s12^2-6*s12*s15+10*s15^2)/
(8*s12^2*s34*(-s15+s23+s34))+(5*s15^3)/
(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))-
(5*s34)/(2*s12*s15*(-s15+s23+s34))+(s34*(-s15+s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34))+(5*s15*(-3*s15+2*s34))/
(4*s12^2*(s12+s15)*(-s15+s23+s34))+(5*s34^2*(s12-s45))/
(2*s12^2*s15*(-s15+s23+s34)^2)+(-s15+s34)/
(8*s12^2*(s12+s23-s45))+(s15*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(5*s15^4*s45)/(4*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(5*s15^4*s45)/(2*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)-((s12-7*s15)*s15*s45)/
(8*s12^2*s34*(-s15+s23+s34)^2)+(5*s15^4*s45)/
(4*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)-
(17*s15^3*s45)/(8*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(5*s34^3*s45)/(2*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(s12^2-6*s12*s15+10*s15^2)/(8*s12^2*s34*(s15-s23+s45))+
(5*s15^3)/(4*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(s34*(-s15+s34))/(2*s12^2*(s12-s34)*(s15-s23+s45))+
(131*s15^2-442*s15*s34+131*s34^2)/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))+
s45/(8*(-s15+s23+s34)^2*(s15-s23+s45))+
((-s15+s34)*(s15+s45)*(s34+s45))/(4*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+((-s15+s34)*(s15+s45)*(s34+s45))/
(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-((-s15+s34)*(-s15+s34+s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
((-s15+s34)*(-s15+s34+s45)^2)/(8*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(76*s12-7*s15+43*s34+6*s45)/
(24*s12^2*(-s15+s23+s34))+
((-s15+s34)*(-12*s15+13*s34+25*s45))/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((-s15+s34)*(-12*s15+13*s34+25*s45))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(281*s12-245*s15+281*s34+36*s45)/(144*s12^2*
(s15-s23+s45))-((s15-s34)*(6*s15^2+4*(s34+s45)^2-
3*s15*(3*s34+s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(5*s15^2*(-(s34*(s34+s45))+
s15*(s34+2*s45)))/(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s34*(-(s15*(s34+s45))+s34*(s34+2*s45)))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(5*s15*(s15^2-2*s34*(s34+s45)+
s15*(s34+5*s45)))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(-3*s12^2+6*(s15+s45)^2+s12*(-11*s15+13*s45))/
(24*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(9*s15^3+s15*s34*(27*s34-59*s45)+s15^2*(-27*s34+7*s45)+
s34^2*(-9*s34+55*s45))/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(4*s34^2+s12*(26*s15-86*s34+3*s45)+
32*s34*(s15+5*s45)-s15*(36*s15+121*s45))/
(24*s12^2*(-s15+s23+s34)^2))*tr5,
95/9-(5*s15^3)/(12*s12*s34*(-s15+s23+s34))+
(s15^2*(5*s15-7*s45))/(12*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(s15-s34))/(2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s34*(-s15+s34)^2)/(4*s12*(-s15+s23+s34)^2*(s12-s45))-
(s15*(-2*s15+s34))/(4*(-s15+s23+s34)*(s12-s45))+
(s15^3-s15*s34^2)/(4*s12*(-s15+s23+s34)*(s12-s45))+
(5*(s23-s45))/(6*(s12+s23-s45))-
(s15^3*s34)/(4*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
s15^3/(4*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15*s45)/(2*s34*(-s15+s23+s34))-(s15^3*s45)/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+s45/(4*s12-4*s45)+
(7*s15^2*(s15-s45)*s45)/(12*(s12-s34)*s34*(-s15+s23+s34)^2)-
(23*s15*s45)/(12*(-s15+s23+s34)*(s12+s23-s45))-
(s15^3*s45)/(4*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15^3*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(13*s15^2*s45^2)/(12*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+s45^2/(4*(s12-s45)*(s12-s34-s45))+
(2*s15^2)/((-s15+s23+s34)*(s15+s45))+
(2*s15*(-(s34*(-2*s15+s34))+s12*(s15+s34)))/
((-s15+s23+s34)^2*(s15+s45))+(2*s15^3*(-s15+s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(s15^2*(s15+s45))/(3*(s12-s34)^2*(-s15+s23+s34))+
(s15^2*(s15+s45))/(3*(s12-s34)^2*(-s15+s23-s45))-
(4*s15)/(3*(s15-s23+s45))-(5*s15^3)/(12*s12*s34*
(s15-s23+s45))+s15^3/(4*s12*(s12-s45)*(s15-s23+s45))-
s15^3/(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15^3*s45)/(6*s12*s34^2*(s15-s23+s45))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(s15-s23+s45))-
((3*s12+8*s15)*s45)/(12*s34*(s15-s23+s45))-
(s15^3*s45)/(3*(s12-s34)^2*s34*(s15-s23+s45))+
(2*s15^2)/((s15+s45)*(s15-s23+s45))+
(2*s12*s15^3)/((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(2*s12*s15^2)/((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))-
(s15+s45)^3/(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(2*s15+s45))/(4*(s12-s45)*(s15-s23+s45))-
(s15*(s15+s45)^2)/(2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(s34+s45))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(s15+2*s45))/(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(5*s34+2*s45))/(12*s12*(-s15+s23+s34))-
(s15^2*(s15+3*s45))/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(13*s15+10*s34+3*s45)/
(12*(-s15+s23+s34))+(s15^2*s45*(-7*s15+4*s45))/
(12*s12*s34*(-s15+s23+s34)^2)-(s15*(2*s15+5*s45))/
(12*(s12-s34)*(-s15+s23+s34))+(s15*(2*s15+5*s45))/
(12*(s12-s34)*(-s15+s23-s45))-(s15^2*(-5*s15+7*s45))/
(12*(s12-s34)*s34*(s15-s23+s45))-(s15*(s15+10*s45))/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(-18*s15+25*s34+13*s45))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(s15+22*s45))/(12*(s12-s34-s45)*
(s15-s23+s45))-(13*(-s15+s45)*(s12*(s15-s45)+2*s15*s45))/
(12*(-s15+s23+s34)^2*(s23-s45))+
(s15*(-s15+s45)*(s34*(s15-s45)+2*s15*s45))/
(3*(s12-s34)^2*(-s15+s23+s34)^2)+
(13*(s12*(s15-s45)+3*s15*s45))/(12*(-s15+s23+s34)*
(s23-s45))-(s15*(8*s15^2-16*s15*s34+8*s34^2-14*s15*s45+
7*s34*s45+2*s45^2))/(12*s12*(-s15+s23+s34)^2)+
(3*s45*(3*s15+s45)+s12*(-24*s15+13*s45))/(12*(-s15+s23+s34)*
(s15-s23+s45))+(-40*s15*s34+29*s34^2-26*s15*s45+
6*s34*s45+s12*(-37*s15-29*s34+26*s45))/
(12*(-s15+s23+s34)^2)+(-(s15*s45^2)/2+
s12*(-2*s15^2+2*s15*s45-(13*s45^2)/12))/((-s15+s23+s34)^2*
(s15-s23+s45))+(s34*(-17*s15^2+17*s15*s45-3*s45^2)+
8*s15*(s15^2-3*s15*s45+s45^2))/(12*(s12-s34)*
(-s15+s23+s34)^2)+(-5/(6*s12^2)+
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(-s15+s23+s34))+
(s15^2*s34)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15*(6*s15+5*s34))/(12*s12^2*(s12-s34)*(-s15+s23+s34))+
(5*(s15+s23-s34-2*s45))/(6*s12^2*(s12+s23-s45))+
(s15^2*s34^2)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*s34)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^2)+(s15*(-s15+s34)*s45)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*s45^2)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(2*s15^2)/(s12^2*(-s15+s23+s34)*
(s15+s45))-(2*s15*(s12^2+s12*s15+s15*(-s15+s34)))/
(s12^2*(-s15+s23+s34)^2*(s15+s45))-(2*s15^2*(s15-s34)^2)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
13/(12*(-s15+s23+s34)*(-s23+s45))+
(9*s15)/(4*s12^2*(s15-s23+s45))+(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))+(s15^2*s34)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45))+(s15*(6*s15+5*s34))/
(12*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^2*s34)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(2*s15^2)/(s12^2*(s15+s45)*
(s15-s23+s45))+(2*s15*(s12+s15))/(s12*(s15-s23-s34)*
(s15+s45)*(s15-s23+s45))-(2*s15^2)/((-s15+s23+s34)^2*
(s15+s45)*(s15-s23+s45))+(2*s15^2*(s15-s34))/
(s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+s45)*(s34+s45))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15+s45)*(s34+s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(2*s15^2*(s15-s34))/(s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))+(13*s15*s45*(-s15+s34+s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(s15+2*s45))/(4*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(10*s12+17*s15+10*s34+7*s45)/
(12*s12^2*(-s15+s23+s34))+(13*s12^2+16*s12*s15+6*s15^2-
3*s12*s45)/(12*s12^2*(-s15+s23+s34)*(s15-s23+s45))+
(24*s12*s15-13*s12*s45-6*s15*s45)/(12*s12*(-s15+s23+s34)^2*
(s15-s23+s45))-(13*(s12*(s15-s45)+s15*s45))/
(12*s12*(-s15+s23+s34)^2*(s23-s45))+
(29*s12^2+24*s12*s15-16*s15^2+32*s15*s34-3*s12*s45+
27*s15*s45-3*s34*s45)/(12*s12^2*(-s15+s23+s34)^2)+
(-6*s15^2+22*s15*s34+34*s15*s45+3*s45^2)/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s34*(-(s34*s45)+s15*(s34+s45)))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(24*s15^2+19*s34^2+32*s34*s45+
13*s45^2-3*s15*(9*s34+s45)))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34*(10*s34-3*s45)-3*s34^2*s45+
3*s15^2*(s34+2*s45))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(-10*s15^2-10*(s34+s45)^2+s15*(20*s34+33*s45))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45))+
(-6*s15^2-3*s45*(s34+s45)+s15*(22*s34+34*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)))*tr5,
-7247/432-s15/(6*s12)+(5*s15)/(2*(s12+s15-s34))+
s15^2/(6*s12*(s12+s15-s34))+((s12-s15)*s15)/
(8*(-s15+s34)^2)+(7*s15^2)/(3*(s12+s15-s34)*(-s15+s34))+
(3*s12-62*s15)/(-24*s15+24*s34)+(s15^2*(97*s15-6*s45))/
(36*s12*s34*(-s15+s23+s34))+(s12*(s15-s45))/
(4*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*(485*s15-1782*s34)*s34)/(72*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*s15^2*(133*s15+195*s34))/
(144*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(7*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))-
(7*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))+
(13*s15*s45)/(12*s34*(-s15+s23+s34))+
(5*s15^3*s45)/(9*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^2*(52*s15-7*s45)*s45)/(18*s12*s34*(-s15+s23+s34)^2)+
(241*s45)/(144*(s12-s34-s45))+(7*s15^3*s45^2)/
(36*s12*s34^2*(-s15+s23+s34)^2)-(7*s15^3*s45^2)/
(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s12*s15^2)/(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45))+
(90*s15-3049*s45)/(216*(s15-s23+s45))+(s15^2*(97*s15-6*s45))/
(36*s12*s34*(s15-s23+s45))+(5*s15^2*(133*s15+195*s34))/
(144*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(7*s15^3*s45)/(36*s12*s34^2*(s15-s23+s45))-
(7*s15^3*s45)/(36*(s12-s34)*s34^2*(s15-s23+s45))+
(13*(3*s12+8*s15)*s45)/(72*s34*(s15-s23+s45))+
(5*s15^3*s45)/(9*(s12-s34)^2*s34*(s15-s23+s45))-
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))+
(7*s15^2*(s15+s45))/(3*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(5*(s15+s34)*(s15+s45))/
(2*(s12+s15-s34)*(s15-s23+s45))-(635*s15^3*s34^2)/
(72*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(635*s15^3*s34)/(72*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(635*s45^2)/(72*(-s12+s34+s45)^2)-
(635*s15^3*s34)/(72*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(965*s15^3*s34^2)/(144*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(965*s15^3*s34)/(144*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(965*s15^3*s34)/(144*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))-(635*s15^3*(2*s34+s45))/
(72*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(6*s15+91*s34+s45))/(36*s12*(-s15+s23+s34))-
(635*s15^2*(s15+3*s34+3*s45))/(72*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-18*s12+39*s15+1147*s34+36*s45)/
(72*(-s15+s23+s34))+(s15^2*s45*(-208*s15+67*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^2*(-194*s15+103*s45))/(72*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(-194*s15+103*s45))/(72*(s12-s34)*s34*(s15-s23+s45))-
(s15^2*(-665*s15+4588*s34+1024*s45))/(144*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(-65*s15+3318*s34+2048*s45))/
(144*(-s15+s23+s34)*(s12-s34-s45))+
(6*s12*s15-9*s12*s45-65*s15*s45)/(24*(-s15+s34)*
(s15-s23+s45))-(179*s15*(s34*(s15-s45)+s15*s45)^2)/
(27*(s12-s34)^3*(-s15+s23+s34)^2)-
(s15*(-3135*s15^2+1144*s15*s34+6663*s15*s45+4039*s34*s45))/
(432*(s12-s34)^2*(-s15+s23+s34))+
(s15*(-3135*s15^2+1144*s15*s34+6663*s15*s45+4039*s34*s45))/
(432*(s12-s34)^2*(-s15+s23-s45))+
(-267*s15^2+7043*s15*s34+8610*s15*s45+5033*s34*s45)/
(432*(s12-s34)*(-s15+s23-s45))+
(s15*(s12*s45+s15*(s15+s45)))/(8*(-s15+s34)^2*
(s15-s23+s45))-(179*s15^2*(s15*s45+s34*(s15+s45)))/
(27*(s12-s34)^3*(-s15+s23+s34))+
(179*s15^2*(s15*s45+s34*(s15+s45)))/(27*(s12-s34)^3*
(-s15+s23-s45))+(5*(13*s15^2-373*s15*s45-253*s45^2+
s34*(135*s15+s45)))/(144*(s12-s34-s45)*(s15-s23+s45))+
(78*s12*s34-1971*s34^2+156*s15*s45-52*s34*(-4*s15+3*s45))/
(144*(-s15+s23+s34)^2)+(s15*(97*s15^2+97*s34^2-208*s15*s45+
7*s45^2+2*s34*(-97*s15+52*s45)))/(36*s12*(-s15+s23+s34)^2)+
(s34*(16648*s15-6774*s45)+3*s15*(89*s15+602*s45))/
(432*(s12-s34)*(-s15+s23+s34))-
(635*((s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(72*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^2*(-20927*s15+8286*s45)+6*s34*(2773*s15^2-2231*s15*s45+
39*s45^2)-3*s15*(1053*s15^2-2116*s15*s45+184*s45^2))/
(432*(s12-s34)*(-s15+s23+s34)^2)+
(9*s15^2*(375*s15-343*s45)*s45+s34^2*(-14125*s15^2+
13837*s15*s45-2607*s45^2)+2*s15*s34*(3015*s15^2-
8606*s15*s45+2727*s45^2))/(432*(s12-s34)^2*
(-s15+s23+s34)^2)+((-13*(3*s12^2+5*s12*s15+2*s15^2))/
(72*s12^2*s34*(-s15+s23+s34))+(179*s15^2*s34^2)/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34))+
1/(2*(-s15+s34)*(-s15+s23+s34))+
(7*s15*s34*(784*s15+577*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(2468*s15^2+7616*s15*s34-4167*s34^2)/
(432*s12^2*(s12-s34)*(-s15+s23+s34))+
(5*s15*(157*s15-67*s34)*s34)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+
(s15*s34^2*(1265*s15+2294*s34))/(144*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(13*s15*(3*s12+2*s15)*s45)/(72*s12^2*s34*(-s15+s23+s34)^2)-
s15/(8*(s15-s34)^2*(s15-s23+s45))-
(13*(3*s12^2+5*s12*s15+2*s15^2))/(72*s12^2*s34*
(s15-s23+s45))+(179*s15^2*s34^2)/(27*s12^2*(s12-s34)^3*
(s15-s23+s45))+(9*s12+56*s15)/(24*s12*(-s15+s34)*
(s15-s23+s45))+(5*s34*(-s15+s34))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45))-
1/(4*(-s15+s23+s34)*(s15-s23+s45))-
s15/(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45))+
(7*s15*s34*(784*s15+577*s34))/(432*s12^2*(s12-s34)^2*
(s15-s23+s45))+(2468*s15^2+7616*s15*s34+5033*s34^2)/
(432*s12^2*(s12-s34)*(s15-s23+s45))+
(5*s15*(157*s15-67*s34)*s34)/(72*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(635*s15^2*s34^3)/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(635*s15^2*s34^2)/(72*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(635*s15^2*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(965*s15^2*s34^3)/
(144*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(965*s15^2*s34^2)/(144*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(965*s15^2*s34^2)/(144*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(-1095*s12+9187*s15-1095*s34+3072*s45)/
(432*s12^2*(-s15+s23+s34))+(6098*s12+9187*s15+6098*s34+
3795*s45)/(432*s12^2*(s15-s23+s45))+
(635*s15^2*(3*s34^2+3*s34*s45+s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*(375*s15^2+748*s15*s34-s34^2+882*s15*s45+506*s34*s45+
507*s45^2))/(144*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(179*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(635*s15*(2*(s34+s45)^2+s15*(2*s34+s45)))/
(72*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(635*(2*s15*(s34+s45)^2+s45*(s34+s45)^2+s15^2*(2*s34+s45)))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-234*s12^2-156*s15^2+13694*s15*s34+5679*s34^2+5601*s15*s45-
2373*s34*s45+s12*(-390*s15+5679*s34+234*s45))/
(432*s12^2*(-s15+s23+s34)^2)+
(s15*(5612*s34^2+4342*s34*s45+1024*s45^2+
5*s15*(689*s34+375*s45)))/(144*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(-1875*s15^2-1024*(s34+s45)^2-
10*s15*(374*s34+441*s45))/(144*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(3*s34^2*(1893*s34-1660*s45)+
2*s15*s34*(6053*s34+1256*s45)+s15^2*(-2242*s34+2468*s45))/
(432*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(s15*s34*(8366*s34-2881*s45)-2607*s34^2*s45+
s15^2*(2593*s34+5488*s45)))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2))*tr5,-1/2+(5*(s12-s34))/s15-
(2*s15)/(s12+s15-s34)+(s15*(-6*s15*s34+5*s34^2+
s15*(s15-8*s45)))/(4*(-s15+s23+s34)^2*(s12-s45))+
(s15+s23-2*s45)/(2*(s12+s23-s45))+
(s15^2*s34*(-3*s15+8*s34))/(2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(3*s15+11*s34))/
(4*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
s45/(2*s12-2*s45)+s45/(2*s12-2*s34-2*s45)-
(s15^2*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34^2*s45^2)/((s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)-
s45^2/(4*(s12-s45)^2)-s45^2/(2*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15*s45^2)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(4*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-s45^3/(4*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(-s15+s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(s45*(s15+s45))/(2*(-s15+s23+s34)*
(-s15+s23-s45))-(s15^2*(3*s15+11*s34))/
(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(15*s45)/(4*(s15-s23+s45))+(2*s34*(s15+s45))/
((s12+s15-s34)*(s15-s23+s45))-(s15*(s15+s45)^2)/
(4*(s12-s45)^2*(s15-s23+s45))+((-s15+s45)*(s15+s45)^2)/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s15+s45)^3)/(4*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(3*s15^3*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
s45^2/(-s12+s34+s45)^2+(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^3*s34^2)/(4*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(3*s15^3*s34)/(4*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(3*s15^3*s34)/(4*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(10*s34*(-s12+s34+s45))/(s15*(-s15+s23+s34))-
(21*s34+s45)/(2*(-s15+s23+s34))-(5*s34^2*(-s12+s34+2*s45))/
(s15*(-s15+s23+s34)^2)+(s15^2*s45*(s15+3*s45))/
(4*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(s15+3*s45))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15*(-s15+s34+3*s45))/
(2*(-s15+s23+s34)*(s12+s23-s45))+
((-s15+s34)*(s15+4*s45))/(2*(s12+s15-s34)*(-s15+s23+s34))-
(s15*(5*s34+4*s45))/(4*(-s15+s23+s34)*(s12-s45))+
(s15^3*(7*s34+5*s45))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(4*s15+8*s34+11*s45))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s34*(2*s15+31*s34+40*s45))/
(4*(-s15+s23+s34)^2)+(s15*(s34*(s15-s45)+s15*s45)^2)/
((s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*(s15*s34-s34^2+2*s15*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)^2)+
(-3*s15^2+8*s15*s34+14*s15*s45-2*s34*s45)/(4*(-s15+s23+s34)*
(s12-s34-s45))-(3*s15^2+14*s15*s34+6*s34*s45)/
(4*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^2+21*s15*s34+14*s15*s45+13*s34*s45)/
(4*(s12-s34)*(s15-s23+s45))-(s15*(s15^2+s15*s45-4*s45^2))/
(4*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(s34^2+s15*(2*s15-7*s45)+s34*(-14*s15+s45)))/
(2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(-s15+s23+s34))+(s15^2*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(s15-s23+s45))+
(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(4*(-s15+s23+s34)*
(s12-s45)^2)+(s45*(s34^2+s15*(s15+4*s45)-
2*s34*(s15+4*s45)))/(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*(s34*(-2*s15+s45)+s15*(-3*s15+5*s45)))/
(4*(s12-s34)^2*(-s15+s23+s34))-
(s15*(s34*(-2*s15+s45)+s15*(-3*s15+5*s45)))/
(4*(s12-s34)^2*(-s15+s23-s45))+
(5*s15*(s15-2*s45)+s34*(-30*s15+32*s45))/
(4*(s12-s34)*(-s15+s23+s34))-
(s15^2*s45*(3*s15+s45)-2*s15*s34*(-3*s15^2+6*s15*s45+s45^2)+
s34^2*(-13*s15^2+9*s15*s45+s45^2))/(4*(s12-s34)^2*
(-s15+s23+s34)^2)+((s15+s45)^2*(4*s15+3*s45)+
s34*(8*s15^2+7*s15*s45+2*s45^2))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s34^2*(31*s15-26*s45)+
s34*(-20*s15^2+30*s15*s45-24*s45^2)+
s15*(3*s15^2-4*s15*s45+12*s45^2))/(4*(s12-s34)*
(-s15+s23+s34)^2)+(-1/(2*s12^2)+5/(s15*(-s15+s23+s34))+
(s15^2*s34^2)/(s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(8*s15+s34))/(4*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(11*s12-9*s15+11*s34)/(4*s12^2*(-s15+s23+s34))+
(-4*s15^2-2*s15*s34+9*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34))+(2*s15+s23-s34-3*s45)/
(2*s12^2*(s12+s23-s45))+(s15*s34*(-3*s15+4*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34^2*(3*s15+10*s34))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(5*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34^3*s45)/(s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*(s15-s34)*s45^2)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+s45^3/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^3)/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(2*(s15-s34)^2)/
(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*s34^2)/(s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+s34))/(4*s12^2*(s12-s34)^2*(s15-s23+s45))-
(3*(5*s12-s15+5*s34))/(4*s12^2*(s15-s23+s45))-
(4*s15^2+2*s15*s34+13*s34^2)/(4*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*s34*(-3*s15+4*s34))/
(2*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15+s45)/(2*s12*(s15-s23-s34)*(s15-s23+s45))-
(s45*(s15+s45)^2)/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s45^2*(s15+s45)^2)/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(3*s15^2*s34^3)/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^2*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(3*s15^2*s34^2)/
(2*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^2)/(2*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^2*s34^3)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+(3*s15^2*s34^2)/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(s45*(s15+s45)^2)/(2*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(3*s15^2*s34^2)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))-(s15*s45^2*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(s15+2*s45))/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15*s45^2*(s15+2*s45))/
(4*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15*s45*(s15-s34+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(5*s34*(-s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^2)-(6*s15^2+3*s15*s34+
10*s15*s45+2*s34*s45+3*s45^2)/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(s15*(s15^2-2*s15*s34+s34^2-3*s15*s45+
3*s34*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15^2*(5*s34^2+6*s34*s45+3*s45^2))/
(s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(12*s15^2+6*s15*s34-6*s34^2+20*s15*s45-2*s34*s45+7*s45^2)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(7*s15*s34+5*s34^2+5*s15*s45+12*s34*s45+9*s45^2))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s34*(s15*s34*(5*s15-9*s45)+8*s15^2*s45+s34^2*(6*s15+s45)))/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)+(s34^2+3*(s15-s45)^2+
s34*(-4*s15+3*s45))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s34^3-s15^2*(s15+4*s45)+
3*s15*s34*(s15+4*s45)-3*s34^2*(s15+4*s45))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(15*s34^3+4*s15^2*s45-2*s15*s34*(s15+3*s45)+
2*s34^2*(4*s15+7*s45))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^
2)-(25*s15*s34+11*s34^2-5*s15*s45+27*s34*s45+
s12*(2*s15+11*s34+20*s45))/(4*s12^2*(-s15+s23+s34)^2)-
(-(s34*(s34+s45)^2)+s15^2*(9*s34+7*s45)+
s15*(15*s34^2+16*s34*s45+7*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(7*s34+5*s45)+s45*(2*s34^2+5*s34*s45+4*s45^2)+
s15*(5*s34^2+12*s34*s45+9*s45^2))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2))*tr5,-505/72+
(5*s15^3)/(12*s12*s34*(-s15+s23+s34))+((-7*s34)/4-(4*s45)/3)/
(-s15+s23+s34)+(s15^2*(-s15+s34))/(2*(-s15+s23+s34)^2*
(s12-s45))-(s15*s34*(-s15+s34)^2)/(4*s12*(-s15+s23+s34)^2*
(s12-s45))+(s15*(-2*s15+s34))/(4*(-s15+s23+s34)*
(s12-s45))+(s15*(-s15^2+s34^2))/(4*s12*(-s15+s23+s34)*
(s12-s45))+(s15^2*(5*s15-7*s45))/(12*(s12-s34)*s34*
(-s15+s23-s45))+(s15^2*s34*(-6*s15+13*s34))/
(6*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(9*s15+29*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15*s45)/(2*s34*(-s15+s23+s34))+(s15^3*s45)/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+
s45/(8*s12-8*s34-8*s45)+(s15^2*(7*s15-4*s45)*s45)/
(12*s12*s34*(-s15+s23+s34)^2)-s45/(4*(s12-s45))-
(s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
((3*s12+11*s15-16*s45)*s45)/(12*(-s15+s23+s34)*
(-s15+s23-s45))+(s15^3*s45)/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15^3*s45^2)/(6*s12*s34^2*
(-s15+s23+s34)^2)-(s15^3*s45^2)/(6*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(s15^3*s45^2)/(3*(s12-s34)^2*s34*
(-s15+s23+s34)^2)-s45^2/(4*(s12-s45)*(s12-s34-s45))+
(7*s15^2*s45*(-s15+s45))/(12*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))+
(5*s15^3)/(12*s12*s34*(s15-s23+s45))-
s15^3/(4*s12*(s12-s45)*(s15-s23+s45))-(s15^2*(9*s15+29*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(7*s45)/(12*(s15-s23+s45))+(s15^3*s45)/
(6*s12*s34^2*(s15-s23+s45))-(s15^3*s45)/(6*(s12-s34)*s34^2*
(s15-s23+s45))+((3*s12+8*s15)*s45)/
(12*s34*(s15-s23+s45))+(s15^3*s45)/(3*(s12-s34)^2*s34*
(s15-s23+s45))-(s12*s45^2)/(4*(-s15+s23+s34)^2*
(s15-s23+s45))+(s45*(s15+s45)^2)/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+(s15+s45)^3/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(2*s15+s45))/(4*(s12-s45)*(s15-s23+s45))+
(s15^3*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-s45^2/(-s12+s34+s45)^2+
(s15^3*s34)/(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(8*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34)/(8*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^3*s34)/(8*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(-s23+s34+s45)/(4*(s12+s23-s45))-
(s15*(5*s34+2*s45))/(12*s12*(-s15+s23+s34))+
(s15^2*(s15+3*s45))/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*(-5*s15+7*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))-
(s15*(s34*(s15-s45)+s15*s45)^2)/(2*(s12-s34)^3*
(-s15+s23+s34)^2)+((-s15+s45)*(s12*(s15-s45)+2*s15*s45))/
(4*(-s15+s23+s34)^2*(s23-s45))+
(-s34^2+s34*(s15-s45)+2*s15*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45))+(-6*s15*s34-23*s34^2+6*s12*(s15+s34)+
12*s15*s45)/(24*(-s15+s23+s34)^2)-
(s15*(-11*s15^2+10*s15*s34+17*s15*s45+13*s34*s45))/
(24*(s12-s34)^2*(-s15+s23+s34))+
(s15*(-11*s15^2+10*s15*s34+17*s15*s45+13*s34*s45))/
(24*(s12-s34)^2*(-s15+s23-s45))+
(21*s15^2-94*s15*s34-30*s15*s45+26*s34*s45)/
(24*(s12-s34)*(-s15+s23+s34))+
(21*s15^2+47*s15*s34+30*s15*s45+33*s34*s45)/
(24*(s12-s34)*(s15-s23+s45))-
(15*s15^2+61*s15*s34+3*s15*s45+47*s34*s45-3*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(s15*(8*s15^2-16*s15*s34+8*s34^2-14*s15*s45+7*s34*s45+
2*s45^2))/(12*s12*(-s15+s23+s34)^2)-
(15*s15^2-32*s15*s34+20*s34*s45+12*s45^2)/(24*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(s34^2-2*s15*s45+s34*(-3*s15+s45)))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-3*s15*s45+s12*(-s15+s45))/(4*(-s15+s23+s34)*(s23-s45))-
(s15^2*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(-s15+s23+s34))+(s15^2*(s15*s45+s34*(s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(s15*(s34*(3*s15-2*s45)+2*s15*(s15+3*s45)))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(44*s34^2+3*s15*(s15-4*s45)+4*s34*(-19*s15+8*s45)))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*(s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(19*s15-23*s45)*s45+s34^2*(-37*s15^2+41*s15*s45-
7*s45^2)+2*s15*s34*(7*s15^2-30*s15*s45+11*s45^2))/
(24*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34^2*(39*s15-14*s45)+s34*(-46*s15^2+8*s15*s45+6*s45^2)-
s15*(s15^2-20*s15*s45+16*s45^2))/(24*(s12-s34)*
(-s15+s23+s34)^2)+
(1/(4*s12^2)-(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*
(-s15+s23+s34))+(s15^2*s34^2)/(2*s12^2*(s12-s34)^3*
(-s15+s23+s34))+(s15*s34*(16*s15+13*s34))/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s34*(16*s15+33*s34))/(24*s12^2*(s12-s34)*(-s15+s23+s34))+
(47*s12+3*s15+41*s34-6*s45)/(24*s12^2*(-s15+s23+s34))+
1/(4*(-s15+s23+s34)*(s23-s45))+(5*s15*(3*s15-8*s34)*s34^2)/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(7*s15*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^2)+(s15*(s15-s34)*s45)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15^2*s45^2)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))+((16*s15-33*s34)*s34)/
(24*s12^2*(s12-s34)*(s15-s23+s45))+(s15^2*s34^2)/
(2*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(16*s15+13*s34))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45))+(14*s12-3*s15+14*s34-3*s45)/
(24*s12^2*(s15-s23+s45))+(7*s15*s34^2)/(12*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+
s45/(4*(-s15+s23+s34)^2*(s15-s23+s45))-
(s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^2)/(2*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34^3)/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^2)/(8*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2)/(8*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
((-s15+s34)*(s34+s45)*(-s15+s34+s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45*(s15+2*s45))/(4*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(s12*(s15-s45)+s15*s45)/
(4*s12*(-s15+s23+s34)^2*(s23-s45))+
(s34*(52*s15*s34-21*s34^2+8*s15*s45-8*s34*s45))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(s15^2-4*s15*s34+3*s34^2-3*s15*s45+4*s34*s45+s45^2)/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(45*s15^2-20*s34^2+16*s34*(s15-2*s45)+90*s15*s45+12*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-6*s12^2-16*s15^2+17*s12*s34-22*s15*s34+17*s34^2-
13*s15*s45+37*s34*s45+6*s12*(s15+s45))/
(24*s12^2*(-s15+s23+s34)^2)+(47*s34^2-16*s34*(s15-2*s45)-
45*(s15+s45)^2)/(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-3*s12^2-8*s12*(s15-2*s45)+6*(s15+s45)^2)/
(12*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(3*s34*(s15+s45)^2+2*s45*(s15+s45)^2+s34^2*(2*s15+s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15+s23-2*(s34+s45))/(4*s12^2*(s12+s23-s45))+
(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(2*s12^2*(s12-s34)^3*
(-s15+s23+s34)^2)+(s34*(s15*s34*(22*s34-9*s45)-
7*s34^2*s45+s15^2*(13*s34+16*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34*s45*(s34+s45)-
s15^2*(3*s34+2*s45)-2*s15*(s34^2+3*s34*s45+2*s45^2))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(s34*(s34+s45)^2-s15*(4*s34^2+5*s34*s45+2*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(32*s34*(s34+s45)^2-3*s15^2*(15*s34+17*s45)-
4*s15*(17*s34^2+10*s34*s45+3*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
-15/2-s34/(6*s12)+(5*s15-4*s34)/(12*(-s15+s23+s34))-
(79*s15^3)/(72*s12*s34*(-s15+s23+s34))-
(23*s15*s34*(-s15+s34)^2)/(24*s12*(-s15+s23+s34)^2*(s12-s45))+
(23*s15*(-s15^2+s34^2))/(24*s12*(-s15+s23+s34)*(s12-s45))-
(41*s15^3*s34)/(24*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(41*s15^3)/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+s45/(6*s34)+(4*s15^3*s45)/
(9*s12*s34^2*(-s15+s23+s34))-(4*s15^3*s45)/
(9*(s12-s34)*s34^2*(-s15+s23+s34))+
(5*s15*s45)/(6*s34*(-s15+s23+s34))+(8*s15^3*s45)/
(9*(s12-s34)^2*s34*(-s15+s23+s34))-
(251*s45)/(72*(s12-s45))+(64*s45)/(9*(s12+s23-s45))+
(s15^2*(325*s15-256*s45)*s45)/(36*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(4*s15^3*s45^2)/(9*s12*s34^2*
(-s15+s23+s34)^2)-(4*s15^3*s45^2)/(9*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(8*s15^3*s45^2)/(9*(s12-s34)^2*s34*
(-s15+s23+s34)^2)+(689*s45^2)/(144*(s12-s45)^2)+
(64*s45^2)/(9*(s12-s45)*(s12+s23-s45))+
(64*s15^2*s45^2)/(9*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(128*s15*s45^2)/(9*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(64*s15^2*s45^2)/
(9*(-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))-
(689*s15^3*s45^2)/(144*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(16*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(689*s45^3)/(144*(s12-s45)^2*(s12-s34-s45))+
(8*s15^2*(s15+s45))/(9*(s12-s34)^2*(-s15+s23+s34))-
(8*s15^2*(s15+s45))/(9*(s12-s34)^2*(-s15+s23-s45))+
(5*s15)/(12*(s15-s23+s45))-(79*s15^3)/
(72*s12*s34*(s15-s23+s45))-(23*s15^3)/(24*s12*(s12-s45)*
(s15-s23+s45))-(41*s15^3)/(24*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(4*s15^3*s45)/(9*s12*s34^2*(s15-s23+s45))-
(4*s15^3*s45)/(9*(s12-s34)*s34^2*(s15-s23+s45))+
(8*s15^3*s45)/(9*(s12-s34)^2*s34*(s15-s23+s45))+
(689*s15*(s15+s45)^2)/(144*(s12-s45)^2*(s15-s23+s45))-
(689*s45*(s15+s45)^3)/(144*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(635*s15^3*s45^2)/(72*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(635*s45^3)/
(72*(s12-s45)*(-s12+s34+s45)^2)-(635*(s15+s45)^3)/
(72*(s15-s23+s45)*(-s12+s34+s45)^2)-
(635*s45*(s15+s45)^3)/(72*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s45)/(6*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))-s45^2/(6*s34*(-s12+s34+s45))+
(s15+s45)^3/(6*s34*(s15-s23+s45)*(-s12+s34+s45))-
(635*s15^3*(s34+2*s45))/(72*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(689*s15^2*s45*(s15+3*s45))/
(144*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(635*s15^2*(s15+3*s45))/(72*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(635*s15^2*s45*(s15+3*s45))/
(72*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(s15+3*s45))/(6*s34*(-s15+s23+s34)*(-s12+s34+s45))-
(s45*(-15*s12-40*s15+6*s45))/(36*s34*(s15-s23+s45))+
(s15*(197*s15+74*s45))/(72*(s12-s34)*(-s15+s23+s34))+
(s15*(197*s15+74*s45))/(72*(s12-s34)*(s15-s23+s45))-
(s15^2*s45*(47*s15+76*s45))/(72*s12*s34*(-s15+s23+s34)^2)+
(s15*(64*s15+87*s45))/(24*(s12-s45)*(s15-s23+s45))+
(s15^2*s45*(59*s15+106*s45))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15^2*(91*s15+106*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(91*s15+106*s45))/
(72*(s12-s34)*s34*(s15-s23+s45))-(s15*(113*s15+553*s45))/
(24*(-s15+s23+s34)*(s12-s34-s45))-
((s15+s45)^2*(-719*s15+1211*s45))/(144*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(384*s15+2461*s34+2294*s45))/(144*(-s15+s23+s34)*
(s12-s45))-(s15^2*(-449*s15+3564*s34+4588*s45))/
(144*(-s15+s23+s34)^2*(s12-s34-s45))+
(689*s15*(-s15+s34)*(-(s15*s34)+s34^2-2*s15*s45))/
(144*(-s15+s23+s34)^2*(s12-s45)^2)-
(64*(-s15+s45)*(s12*(s15-s45)+2*s15*s45))/(9*(-s15+s23+s34)^2*
(s23-s45))+(8*s15*(s15-s45)*(s34*(s15-s45)+2*s15*s45))/
(9*(s12-s34)^2*(-s15+s23+s34)^2)+
(64*(s12*(s15-s45)+3*s15*s45))/(9*(-s15+s23+s34)*(s23-s45))+
(55*s15*s34+24*s34^2-56*s15*s45+24*s34*s45)/
(72*s12*(-s15+s23+s34))+
(s15*(719*s15^2+227*s15*s45-2048*s45^2))/(144*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-(113*s15^2+163*s15*s45+91*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(-241*s12*s34+40*s15*s34+247*s34^2-482*s15*s45-30*s34*s45+
256*s12*(-s15+s45))/(36*(-s15+s23+s34)^2)-
(689*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(144*(-s15+s23+s34)*
(s12-s45)^2)+(s15*(3840*s15*s34-2983*s34^2+
s15*(-857*s15+4588*s45)))/(144*(-s15+s23+s34)^2*(s12-s45))+
(-12*s34^3+s34^2*(14*s15-24*s45)+s34*(8*s15^2+s15*s45-
12*s45^2)+2*s15*(-5*s15^2+35*s15*s45+28*s45^2))/
(72*s12*(-s15+s23+s34)^2)+
(2*s15*(107*s15^2+15*s15*s45-58*s45^2)+
s34*(-76*s15^2-89*s15*s45+42*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+
((6*s12+71*s15)/(36*s12^2*(-s15+s23+s34))-
(8*s15^2*s34)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(48*s15+37*s34))/(36*s12^2*(s12-s34)*(-s15+s23+s34))+
(41*s15^2*s34^2)/(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(41*s15^2*s34)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(5*s15*(3*s12+2*s15)*s45)/
(36*s12^2*s34*(-s15+s23+s34)^2)+
(64*s45)/(9*s12^2*(s12+s23-s45))+(689*s15*(-s15+s34)*s45^2)/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(64*s15*s45^2)/(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(64*s15*s45^3)/(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(64*s45^3)/(9*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(689*s15^2*s45^3)/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
64/(9*(-s15+s23+s34)*(-s23+s45))-(8*s15^2*s34)/
(9*s12^2*(s12-s34)^2*(s15-s23+s45))-(s15*(48*s15+37*s34))/
(36*s12^2*(s12-s34)*(s15-s23+s45))+(41*s15^2*s34)/
(24*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(689*s45^2*(s15+s45)^2)/(144*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(635*s15^2*s45^3)/(72*s12^2*
(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(635*s45^2*(s15+s45)^2)/(72*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2)/(6*s12^2*s34*
(-s15+s23+s34)^2*(-s12+s34+s45))-(s45*(s15+s45)^2)/
(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(635*s15*s45^2*(s15+2*s45))/(72*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-(s15*s45*(s15+2*s45))/
(6*s12^2*s34*(-s15+s23+s34)*(-s12+s34+s45))+
(689*s15*s45^2*(s15+2*s45))/(144*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(635*(s15+s45)^2*(s34+2*s45))/(72*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(635*s15*(s15+2*s45)*(s34+2*s45))/
(72*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(64*s45*(-s15+s34+2*s45))/(9*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(31*s15*s45*(20*s15-20*s34+37*s45))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45))+(142*s15+273*s45)/
(72*s12^2*(s15-s23+s45))+(s15*s45^2*(659*s15+1024*s45))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(64*(s12*(s15-s45)+s15*s45))/(9*s12*(-s15+s23+s34)^2*
(s23-s45))+(964*s12^2-40*s15^2+2879*s15*s34-
4*s12*(25*s15+6*s34-15*s45)+1004*s15*s45+84*s34*s45)/
(144*s12^2*(-s15+s23+s34)^2)+
(635*s15^2*(s34^2+3*s34*s45+3*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-15*s12^2-25*s12*s15-10*s15^2+6*s12*s45+12*s15*s45+
6*s45^2)/(36*s12^2*s34*(s15-s23+s45))+
(5*s45*(62*s15^2+157*s15*s45+95*s45^2))/(36*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s45*(310*s15^2+785*s15*s45+256*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s15*(2337*s15*s34+2294*s34^2+3355*s15*s45+5612*s34*s45+
4342*s45^2))/(144*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(8*s15*s34*(-(s34*s45)+s15*(s34+s45)))/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-15*s12^2-25*s12*s15+
2*s15*(-5*s15+6*s45))/(36*s12^2*s34*(-s15+s23+s34))+
((697*s15^2)/48+(64*s45*(s34+2*s45))/9+
s15*(3*s34+(797*s45)/24))/(s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(42*s34^2*s45-3*s15^2*(73*s34+32*s45)+
s15*s34*(17*s34+54*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(697*s15^2+2*s15*(72*s34+797*s45)+
s45*(182*s34+1017*s45))/(48*s12^2*(s12-s34-s45)*
(s15-s23+s45)))*tr5,1/4-(5*(s12-s34))/s15-
s15^2/(4*(s12+s15-s34)^2)-(7*s15)/(12*(s12+s15-s34))+
(2*s34)/(3*(-s15+s23+s34))+(s34*((-35*s15)/6-3*s45))/
((s12-s34)*(-s15+s23+s34))+(s15+s23-2*s45)/
(2*(s12+s23-s45))-(7*s15^2*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(-s15+s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(s15+2*s34))/(2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^2*s34*(-2*s15+7*s34))/
(2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15-s34)*s45)/(2*(s12+s15-s34)^2*(-s15+s23+s34))+
(3*s45)/(4*(s12-s34-s45))-(5*s34^2*s45^2)/(s15*(s12+s15-s34)*
(-s15+s23+s34)^2)-(3*s34^2*s45^2)/((s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-((-s15+s34)^2*s45^2)/
(4*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15*s45*(-s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*(s15+2*s34))/(2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(17*s45)/(12*(s15-s23+s45))+
(s34*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45))+
(19*(s15+s45)^3*(s34+s45))/(12*(s12-s34-s45)^3*
(s15-s23+s45))+(19*s15^3*(s34+s45)^2)/
(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(19*s45^3)/(12*(-s12+s34+s45)^3)+(s15^3*s34^2)/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34)/((s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^3*(-s15+s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s45^2)/(4*(-s12+s34+s45)^2)+(s15^3*s34)/
((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^3*s34)/(2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s34)/(2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(10*s34*(-s12+s34+s45))/
(s15*(-s15+s23+s34))+(5*s34^2*(-s12+s34+2*s45))/
(s15*(-s15+s23+s34)^2)-(19*s15^2*(s34+s45)*(s15+3*s45))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(s34*(17*s34+60*s45))/(6*(-s15+s23+s34)^2)+
(2*s15*(s34*(s15-s45)+s15*s45)^2)/(3*(s12-s34)^3*
(-s15+s23+s34)^2)+((5*s15*s45)/2-3*s34*s45)/
((s12+s15-s34)*(-s15+s23+s34))+
(s15*(-3*s15^2+8*s15*s34+15*s15*s45+11*s34*s45))/
(6*(s12-s34)^2*(-s15+s23+s34))-
(s15*(-3*s15^2+8*s15*s34+15*s15*s45+11*s34*s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+
(s15*(12*s15^2+24*s15*s34+83*s34^2+24*s15*s45+58*s34*s45-
6*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2-3*s15*s45+s45^2+s34*(-s15+s45))/(2*(-s15+s23+s34)*
(s12+s23-s45))+(2*s15^2*(s15*s45+s34*(s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))-
(2*s15^2*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^3*
(-s15+s23-s45))+(3*s45*(-s15+5*s45)-2*s34*(8*s15+5*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(24*s15^2+73*s34^2-12*s15*s45+35*s45^2+
12*s34*(-2*s15+9*s45)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(-4*s15*s45-(s34*(16*s15+13*s45))/6)/
((s12-s34)*(-s15+s23-s45))+
(s15*(36*s15^2+20*s15*s45+70*s45^2+s34*(s15+89*s45)))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s34*(8*s15+3*s45)+3*(s15^2-8*s15*s45+s45^2))/
(6*(-s15+s23+s34)*(s12-s34-s45))+
(s34^2*(31*s15+9*s45)+3*s15*(s15^2-3*s15*s45-6*s45^2)+
6*s34*(-5*s15^2+6*s45^2))/(6*(s12-s34)*(-s15+s23+s34)^2)+
(-3*s15^3-4*s15*s45^2+s34^2*(-3*s15+s45)+
s34*(6*s15^2-s15*s45+8*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(3*s15^2*s45*(-s15+3*s45)+
s34^2*(23*s15^2-29*s15*s45+9*s45^2)-
2*s15*s34*(3*s15^2-16*s15*s45+9*s45^2))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)+(12*s15^3+44*s15^2*s45+76*s15*s45^2+
44*s45^3+s34*(25*s15^2+38*s15*s45+25*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-1/(2*s12^2)-5/(s15*(-s15+s23+s34))-(s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(8*s15+11*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34))-(s15^2-4*s15*s34+3*s34^2)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(-4*s15^2-22*s15*s34+9*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34))+(26*s12-35*s15+26*s34-12*s45)/
(12*s12^2*(-s15+s23+s34))+(2*s15+s23-s34-3*s45)/
(2*s12^2*(s12+s23-s45))+(3*s15*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34*(-2*s15+s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15*s34^2*(s15+5*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
((s15-s34)^3*s45)/(4*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)^
2)-(5*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^2)-(3*s34^3*s45)/(s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-(s15-s34)^2/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+11*s34))/(6*s12^2*(s12-s34)^2*
(s15-s23+s45))-(4*s15^2+22*s15*s34+13*s34^2)/
(6*s12^2*(s12-s34)*(s15-s23+s45))+(s15*s34*(-2*s15+s34))/
(2*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(19*(s15+s45)^2*(s34+s45)^2)/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(19*s15^2*(s34+s45)^3)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(2*s15^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(s15^2*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^2)/(s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^2*s34^3)/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34^2)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^2*s34^2)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
((s15-s45)*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(19*s15*(s34+s45)^2*(s15+2*s45))/
(12*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(17*s12+28*s15+17*s34+15*s45)/(12*s12^2*(-s15+s23-s45))-
(26*s12*s34+101*s15*s34+26*s34^2-60*s12*s45+86*s15*s45-
70*s34*s45)/(12*s12^2*(-s15+s23+s34)^2)-
(5*s34*(-s12^2+s12*s45+s34*s45))/(s12^2*s15*(-s15+s23+s34)^
2)-(37*s15^2+14*s15*s34-10*s34^2+58*s15*s45+30*s34*s45+
59*s45^2)/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(37*s15^2+14*s15*s34-11*s34^2+58*s15*s45+48*s34*s45+
59*s45^2)/(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(2*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)-
(s34*(-9*s34^2*s45+s15*s34*(16*s34+s45)+s15^2*(5*s34+8*s45)))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15^2*(s34+6*s45)-2*s15*s34*(s34+10*s45)+
s34^2*(s34+22*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(2*s15*s34*(s15-7*s45)-4*s15^2*s45+
s34^2*(-23*s15+36*s45))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(s15*(24*s15^3-24*s15^2*(3*s34+s45)-
(s34+s45)^2*(54*s34+35*s45)-2*s15*(s34^2+20*s34*s45+
13*s45^2)))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(6*s15^3+(29*s34-6*s45)*(s34+s45)^2+
s15^2*(31*s34+7*s45)+2*s15*(78*s34^2+119*s34*s45+47*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(35*s45*(s34+s45)^2+s15^2*(62*s34+50*s45)+
s15*(13*s34^2+102*s34*s45+89*s45^2))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(s15^2*(62*s34+50*s45)+s45*(25*s34^2+88*s34*s45+63*s45^2)+
s15*(13*s34^2+102*s34*s45+89*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2))*tr5,
-79/8+s15/(6*s12)-s15^2/(6*s12*(s12+s15-s34))-s12/(6*s34)+
(s15*(-s12+s15))/(8*(-s15+s34)^2)+(-3*s12+62*s15)/
(24*(-s15+s34))-(7*s15^2)/(3*(s12+s15-s34)*(-s15+s34))+
(5*(s15+s34))/(2*(s12+s15))+(2*s12+9*s15+38*s34-2*s45)/
(8*(-s15+s23+s34))+(5*s15^2*(-s15+s34))/
(6*(-s15+s23+s34)^2*(s12-s45))-(5*s15*s34*(-s15+s34)^2)/
(12*s12*(-s15+s23+s34)^2*(s12-s45))+(5*s15*(-2*s15+s34))/
(12*(-s15+s23+s34)*(s12-s45))+(5*s15*(-s15^2+s34^2))/
(12*s12*(-s15+s23+s34)*(s12-s45))+
(s15-s45)/(4*(-s15+s23))+(5*s15^3)/(6*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*s15^3*s34)/(12*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s15^2)/(4*(-s15+s23+s34)*(s12-s34-s45))+
(5*s15^3)/(12*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(4*s15^3*s45)/(9*(s15-s23)*(s12-s34)*s34^2)+
(8*s15^3*s45)/(9*(-s15+s23)*(s12-s34)^2*s34)+
(5*s15^2*s45)/(2*(s15-s23)*(s12+s15-s34)*s34)+
(5*s15*s45)/(3*(s15-s23)*(-s15+s23+s34))+
(8*s15^3*s45)/(9*(s15-s23)*(s12-s34)^2*(-s15+s23+s34))+
(5*s15^2*s45)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/(2*(-s15+s23)*(s12+s15-s34)*(-s15+s23+s34))+
(23*s15*s45)/(-12*s15*s34+12*s23*s34)+(4*s15^3*s45)/
(-9*s12*s15*s34^2+9*s12*s23*s34^2)+(s15^2*(31*s15-32*s45)*s45)/
(36*s12*(-s15+s23)^2*s34)-(5*s45)/(12*(s12-s45))+
(5*s15^3*s45)/(12*(-s15+s23)*(-s15+s23+s34)^2*(s12-s45))+
(5*s15^3*s45)/(12*(-s15+s23)^2*(-s15+s23+s34)*(s12-s45))+
(5*s15^3*s45)/(12*(s15-s23)*(-s15+s23+s34)^2*(s12-s34-s45))-
(5*s15^3*s45)/(12*(-s15+s23)^2*(-s15+s23+s34)*
(s12-s34-s45))+(5*s15^3*s45)/(12*(-s15+s23)^2*(s12-s45)*
(s12-s34-s45))+(4*s15^3*s45^2)/(9*s12*(-s15+s23)^2*s34^2)-
(4*s15^3*s45^2)/(9*(-s15+s23)^2*(s12-s34)*s34^2)+
(8*s15^3*s45^2)/(9*s12*(s15-s23)^3*s34)+(8*s15^3*s45^2)/
(9*(-s15+s23)^2*(s12-s34)^2*s34)+(8*s15^3*s45^2)/
(9*(-s15+s23)^3*(s12-s34)*s34)+(5*s15^2*s45^2)/
(2*(-s15+s23)^2*(s12+s15-s34)*s34)+(4*s15^3*s45^2)/
(9*s12*(-s15+s23)^2*(-s15+s23+s34)^2)+
(8*s15^3*s45^2)/(9*(s15-s23)*(s12-s34)^2*(-s15+s23+s34)^2)-
(4*s15^3*s45^2)/(9*(-s15+s23)^2*(s12-s34)*(-s15+s23+s34)^2)-
(5*s15^2*s45^2)/(2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^2*s45^2)/(2*(s15-s23)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(8*s15^3*s45^2)/
(9*s12*(-s15+s23)^3*(-s15+s23+s34))-
(8*s15^3*s45^2)/(9*(-s15+s23)^2*(s12-s34)^2*(-s15+s23+s34))+
(8*s15^3*s45^2)/(9*(s15-s23)^3*(s12-s34)*(-s15+s23+s34))-
(5*s15^2*s45^2)/(2*(-s15+s23)^2*(s12+s15-s34)*
(-s15+s23+s34))-(5*s45^2)/(12*(s12-s45)*(s12-s34-s45))+
(8*s15^2*(s15+s45))/(9*(s12-s34)^2*(-s15+s23+s34))-
(8*s15^2*(s15+s45))/(9*(s12-s34)^2*(-s15+s23-s45))+
(47*s15^2*s45*(2*s15+s45))/(72*(-s15+s23)*(s12-s34)*
(-s15+s23+s34)^2)+(3*s15)/(2*(s15-s23+s45))+
(s12*s15)/(4*(-s15+s23+s34)*(s15-s23+s45))+
(s12*s15^2)/(4*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^3)/(12*s12*(s12-s45)*(s15-s23+s45))+
(5*s15^3)/(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(4*s15^3*s45)/(9*s12*s34^2*(s15-s23+s45))-
(4*s15^3*s45)/(9*(s12-s34)*s34^2*(s15-s23+s45))+
(8*s15^3*s45)/(9*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s15*(s15+s45))/(2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))-
(7*s15^2*(s15+s45))/(3*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(5*(s15+s45)^3)/(12*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(5*s15*(2*s15+s45))/
(12*(s12-s45)*(s15-s23+s45))+(5*s15^2*(s15+3*s45))/
(12*(-s15+s23)*(-s15+s23+s34)*(s12-s45))-
(5*s15^2*(s15+3*s45))/(12*(-s15+s23)*(-s15+s23+s34)*
(s12-s34-s45))+(5*s15^2*(s15+3*s45))/
(12*(-s15+s23)*(s12-s45)*(s12-s34-s45))-
(s15^2*(31*s15+6*s45))/(36*s12*(-s15+s23)*(-s15+s23+s34))+
(s15^2*(31*s15+6*s45))/(36*s12*s34*(s15-s23+s45))-
(s15*(-6*s15+37*s34+22*s45))/(36*s12*(-s15+s23+s34))+
(s15^2*s45*(-47*s15+32*s45))/(36*s12*(-s15+s23)*
(-s15+s23+s34)^2)+(s15^2*s45*(-31*s15+32*s45))/
(36*s12*(-s15+s23)^2*(-s15+s23+s34))-(s15^2*(62*s15+47*s45))/
(72*(-s15+s23)*(s12-s34)*s34)+(s15^2*(62*s15+47*s45))/
(72*(-s15+s23)*(s12-s34)*(-s15+s23+s34))+
(s15^2*(62*s15+47*s45))/(72*(s12-s34)*s34*(-s15+s23-s45))-
(s15^2*s45*(62*s15+47*s45))/(72*(-s15+s23)^2*(s12-s34)*s34)+
(s15^2*s45*(62*s15+47*s45))/(72*(-s15+s23)^2*(s12-s34)*
(-s15+s23+s34))-(s15*(109*s15+79*s45))/
(72*(s12-s34)*(-s15+s23+s34))+(s15*(109*s15+79*s45))/
(72*(s12-s34)*(-s15+s23-s45))+((9*s12*s45)/8+(7*s15*s45)/36)/
(s34*(s15-s23+s45))+(8*s15*(s15-s45)*(s34*(s15-s45)+
2*s15*s45))/(9*(s12-s34)^2*(-s15+s23+s34)^2)+
(-6*s12*s15+9*s12*s45+65*s15*s45)/(24*(-s15+s34)*
(s15-s23+s45))+(31*s15^3+6*s15^2*s45)/
(-36*s12*s15*s34+36*s12*s23*s34)+
(5*(s34+s45)*(s34^2-2*s15*s45+s34*s45))/
(2*(s12+s15)*(-s15+s23+s34)^2)+
(5*(3*s15^2+3*s15*s45+s45^2))/(12*(s12-s34-s45)*
(s15-s23+s45))+(s15*(46*s15^2-92*s15*s34+46*s34^2-
94*s15*s45+47*s34*s45+16*s45^2))/(36*s12*(-s15+s23+s34)^2)-
(s15*(s12*s45+s15*(s15+s45)))/(8*(-s15+s34)^2*
(s15-s23+s45))-(5*(2*s34^2-s15*s45+s34*(s15+2*s45)))/
(2*(s12+s15)*(-s15+s23+s34))+
(69*s12*s34-249*s34^2+138*s15*s45-2*s34*(5*s15+69*s45))/
(72*(-s15+s23+s34)^2)+(s34*(77*s15^2+64*s15*s45-111*s45^2)+
2*s15*(-46*s15^2+15*s15*s45+95*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+
((-5*s15^2)/(2*s12^2*(s12+s15)*(-s15+s23+s34))+
((-5*s12)/2+(199*s15)/72)/(s12^2*(-s15+s23+s34))+
(51*s12^2-67*s12*s15+32*s15^2)/(72*s12^2*(-s15+s23)*
(-s15+s23+s34))-(8*s15^2*s34)/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34))-1/(2*(-s15+s34)*(-s15+s23+s34))+
(s15*(-96*s15+79*s34))/(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(69*s12^2-67*s12*s15+32*s15^2)/(72*s12^2*s15*s34-
72*s12^2*s23*s34)-(5*s15^2*s34^2)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-(5*s15^2*s34)/
(12*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(-69*s12+148*s15)*s45)/(72*s12^2*(s15-s23)^2*s34)-
(5*s15^3*s45)/(2*s12^2*(s15-s23)^2*(s12+s15-s34)*s34)+
((69*s12-148*s15)*s15*s45)/(72*s12^2*(-s15+s23)*
(-s15+s23+s34)^2)+(5*s15^3*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(5*s15^3*s45)/
(2*s12^2*(-s15+s23)*(s12+s15-s34)*(-s15+s23+s34)^2)+
((69*s12-148*s15)*s15*s45)/(72*s12^2*(s15-s23)^2*
(-s15+s23+s34))+(5*s15^3*s45)/(2*s12^2*(s15-s23)^2*
(s12+s15-s34)*(-s15+s23+s34))+(5*s15*(s15-s34)*s45)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(5*s15^2*s45^2)/(12*s12^2*(s15-s23)*(-s15+s23+s34)^2*
(s12-s45))-(5*s15^2*s45^2)/(12*s12^2*(s15-s23)^2*
(-s15+s23+s34)*(s12-s45))+(5*s15^2*s45^2)/
(12*s12^2*(-s15+s23)*(-s15+s23+s34)^2*(s12-s34-s45))-
(5*s15^2*s45^2)/(12*s12^2*(s15-s23)^2*(s12-s45)*
(s12-s34-s45))+s15/(8*(s15-s34)^2*(s15-s23+s45))+
(9*s12+56*s15)/(24*s12*(s15-s34)*(s15-s23+s45))+
(5*s15*(s15-s34))/(2*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-81*s12^2+67*s12*s15-32*s15^2)/(72*s12^2*s34*
(s15-s23+s45))-(8*s15^2*s34)/(9*s12^2*(s12-s34)^2*
(s15-s23+s45))+s15/(4*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45))+(s15*(-96*s15+79*s34))/(72*s12^2*(s12-s34)*
(s15-s23+s45))-(5*s15^2*s34)/(12*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(5*s45*(s15+s45)^2)/
(12*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^2*(s34+s45))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(5*s15^2*(s34+s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*s15^2*s45^2)/(12*s12^2*(s15-s23)^2*
(s15-s23-s34)*(-s12+s34+s45))-(5*s15*s45*(s15+2*s45))/
(12*s12^2*(-s15+s23)*(-s15+s23+s34)*(s12-s45))+
(5*s15*s45*(s15+2*s45))/(12*s12^2*(-s15+s23)*(-s15+s23+s34)*
(s12-s34-s45))+(5*s15*s45*(s15+2*s45))/
(12*s12^2*(s15-s23)*(s12-s45)*(s12-s34-s45))-
(5*s15*(s15+s34+2*s45))/(6*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(161*s15+30*s45)/
(72*s12^2*(s15-s23+s45))-
(5*(2*(s15+s45)^2+s34*(2*s15+s45)))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(8*s15*s34*(-(s34*s45)+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(69*s12^2+32*s15^2+193*s15*s34+37*s15*s45+111*s34*s45-
s12*(79*s15+180*s34+69*s45))/(72*s12^2*(-s15+s23+s34)^2)+
(-111*s34^2*s45-6*s15^2*(11*s34+16*s45)+
s15*s34*(17*s34+207*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2))*tr5,
-55/9+(4*s15)/(3*(-s15+s23+s34))+
(5*s15^3)/(12*s12*s34*(-s15+s23+s34))-(s15*s34*(-s15+s34)^2)/
(4*s12*(-s15+s23+s34)^2*(s12-s45))+(s15*(-s15^2+s34^2))/
(4*s12*(-s15+s23+s34)*(s12-s45))+
(s15*(-9*s15*s34+8*s34^2+s15*(s15-17*s45)))/
(6*(-s15+s23+s34)^2*(s12-s45))+(s15^2*(5*s15-7*s45))/
(12*(s12-s34)*s34*(-s15+s23-s45))+
(s15^3*s34)/(4*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
s15^3/(4*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15*s45)/(2*s34*(-s15+s23+s34))+(s15^3*s45)/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+(s15^2*(7*s15-4*s45)*s45)/
(12*s12*s34*(-s15+s23+s34)^2)+(13*s45)/(12*(s12-s45))-
(5*s45)/(6*(s12+s23-s45))+(s15*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45))+(s15^3*s45^2)/(6*s12*s34^2*
(-s15+s23+s34)^2)-(s15^3*s45^2)/(6*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(s15^3*s45^2)/(3*(s12-s34)^2*s34*
(-s15+s23+s34)^2)+s45^2/(12*(s12-s45)^2)-
(5*s45^2)/(6*(s12-s45)*(s12+s23-s45))-
(5*s15^2*s45^2)/(6*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(5*s15*s45^2)/(3*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(s15^3*s45^2)/(12*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
s45^2/(2*(s12-s45)*(s12-s34-s45))+
s45^3/(12*(s12-s45)^2*(s12-s34-s45))+(7*s15^2*s45*(-s15+s45))/
(12*(s12-s34)*s34*(-s15+s23+s34)^2)-
(2*s15^2)/((-s15+s23+s34)*(s15+s45))+
(2*s15*s34*(-2*s15+s34)-2*s12*s15*(s15+s34))/
((-s15+s23+s34)^2*(s15+s45))+(2*s15^3*(s15-s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(s15^2*(s15+s45))/(3*(s12-s34)^2*(-s15+s23+s34))-
(s15^2*(s15+s45))/(3*(s12-s34)^2*(-s15+s23-s45))+
(13*s15^2*s45^2)/(12*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))+(4*s15)/(3*(s15-s23+s45))+
(5*s15^3)/(12*s12*s34*(s15-s23+s45))-
s15^3/(4*s12*(s12-s45)*(s15-s23+s45))+
s15^3/(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15^3*s45)/(6*s12*s34^2*(s15-s23+s45))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(s15-s23+s45))+
((3*s12+8*s15)*s45)/(12*s34*(s15-s23+s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s15-s23+s45))+
(s15*s45)/(4*(s12-s45)*(s15-s23+s45))-
(2*s15^2)/((s15+s45)*(s15-s23+s45))-
(2*s12*s15^3)/((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
(2*s12*s15^2)/((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(s15*(s15+s45)^2)/(12*(s12-s45)^2*(s15-s23+s45))-
(s45*(s15+s45)^3)/(12*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(7*s15^3*s45^2)/(12*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(7*s45^3)/(12*(s12-s45)*(-s12+s34+s45)^2)+
(7*s45*(s15+s45)^3)/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(5*s34+2*s45))/
(12*s12*(-s15+s23+s34))-(s15^2*s45*(s15+3*s45))/
(12*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(7*s15^2*s45*(s15+3*s45))/(12*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-((s15+s45)^2*(5*s15+4*s45))/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(2*s15+5*s45))/(12*(s12-s34)*(-s15+s23+s34))+
(s15*(2*s15+5*s45))/(12*(s12-s34)*(s15-s23+s45))+
(s15^2*(-5*s15+7*s45))/(12*(s12-s34)*s34*(-s15+s23+s34))+
((s15+s45)^2*(13*s15+7*s45))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(-13*s15+10*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(19*s34+17*s45))/(12*(-s15+s23+s34)*(s12-s45))+
(s15*(-s15+20*s45))/(6*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*(13*s34+20*s45))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(13*s15+33*s45))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(-26*s15+49*s34+47*s45))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(-s15+s34)*(-(s15*s34)+s34^2-
2*s15*s45))/(12*(-s15+s23+s34)^2*(s12-s45)^2)+
(2*s12*s15-(13*s12*s45)/12-(s15*s45)/2)/((-s15+s23+s34)*
(s15-s23+s45))+(13*(-s15+s45)*(s12*(s15-s45)+2*s15*s45))/
(12*(-s15+s23+s34)^2*(s23-s45))+
(s15*(s15-s45)*(s34*(s15-s45)+2*s15*s45))/
(3*(s12-s34)^2*(-s15+s23+s34)^2)-
(13*(s12*(s15-s45)+3*s15*s45))/(12*(-s15+s23+s34)*
(s23-s45))+(40*s15*s34-29*s34^2+
s12*(37*s15+29*s34-26*s45)+26*s15*s45-6*s34*s45)/
(12*(-s15+s23+s34)^2)+(-2*s15^2+16*s15*s45-3*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*(8*s15^2-16*s15*s34+8*s34^2-14*s15*s45+7*s34*s45+
2*s45^2))/(12*s12*(-s15+s23+s34)^2)+
(s15*(-5*s15^2-14*s15*s45+20*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(12*(-s15+s23+s34)*
(s12-s45)^2)+((s15*s45^2)/2+s12*(2*s15^2-2*s15*s45+
(13*s45^2)/12))/((-s15+s23+s34)^2*(s15-s23+s45))+
(-8*s15*(s15^2-3*s15*s45+s45^2)+s34*(17*s15^2-17*s15*s45+
3*s45^2))/(12*(s12-s34)*(-s15+s23+s34)^2)+
((-2*s15)/(s12^2*(-s15+s23+s34))-(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(-s15+s23+s34))-(s15^2*s34)/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34))-(s15*(6*s15+5*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34))+
13/(12*(-s15+s23+s34)*(s23-s45))-(s15^2*s34^2)/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*s34)/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^2)-
(5*s45)/(6*s12^2*(s12+s23-s45))+(s15*(-s15+s34)*s45^2)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(7*s15-10*s45)*s45^2)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(5*s15*s45^3)/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(5*s45^3)/(6*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^3)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(2*s15^2)/
(s12^2*(-s15+s23+s34)*(s15+s45))+
(2*s15*(s12^2+s12*s15+s15*(-s15+s34)))/
(s12^2*(-s15+s23+s34)^2*(s15+s45))+(2*s15^2*(s15-s34)^2)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(13*s12^2+19*s12*s15+6*s15^2)/(12*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))-(s15^2*s34)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45))-(s15*(6*s15+5*s34))/
(12*s12^2*(s12-s34)*(s15-s23+s45))-
(s15^2*s34)/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(-8*s15+s45)/(4*s12^2*(s15-s23+s45))+
(2*s15^2)/(s12^2*(s15+s45)*(s15-s23+s45))-
(2*s15*(s12+s15))/(s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))+(2*s15^2)/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(2*s15^2*(-s15+s34))/
(s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(s45^2*(s15+s45)^2)/(12*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(7*s15^2*s45^3)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(7*s45^2*(s15+s45)^2)/
(12*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^2*(-s15+s34))/(s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))-(7*s15*s45^2*(s15+2*s45))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(s15+2*s45))/(12*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(s15*s45*(3*s15-3*s34+7*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(s15-s34+17*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(13*(s12*(s15-s45)+s15*s45))/
(12*s12*(-s15+s23+s34)^2*(s23-s45))+
(-24*s12*s15+13*s12*s45+6*s15*s45)/(12*s12*(-s15+s23+s34)^2*
(s15-s23+s45))+(-19*s15*s34-37*s15*s45+3*s34*s45)/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-s15^2+4*s15*s45+5*s45^2))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(s45*(s15^2-4*s15*s45+10*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-
(s15^2*(13*s34^2+33*s34*s45+27*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(13*s15*s34+20*s15*s45+20*s34*s45+34*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(24*s15^2+36*s34^2+76*s34*s45+50*s45^2+
s15*(-21*s34+s45)))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*s34*(-(s34*s45)+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s45*(-7*s15+10*(s34+2*s45)))/(12*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(3*s34^2*s45-3*s15^2*(s34+2*s45)+
s15*s34*(-10*s34+3*s45))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(-29*s12^2+16*s15^2+3*s34*s45+
3*s12*(-8*s15+s45)-3*s15*(16*s34+9*s45))/
(12*s12^2*(-s15+s23+s34)^2)-
((s15+s45)*(7*s45*(s34+2*s45)+s15*(13*s34+20*s45)))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(10*s45*(s34+2*s45)+s15*(19*s34+37*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)))*tr5,
-851/432-(5*s15)/(2*(s12+s15-s34))-(5*(s15+s34))/
(2*(s12+s15))+(65*s15^3)/(72*s12*s34*(-s15+s23+s34))-
(667*s34)/(24*(-s15+s23+s34))+(s34*(412*s15+2253*s34))/
(144*(-s15+s23+s34)^2)-(13*s15*s34*(-s15+s34)^2)/
(24*s12*(-s15+s23+s34)^2*(s12-s45))+(13*s15*(-s15^2+s34^2))/
(24*s12*(-s15+s23+s34)*(s12-s45))+
(s15*(-3408*s15*s34+2983*s34^2+s15*(425*s15-4588*s45)))/
(144*(-s15+s23+s34)^2*(s12-s45))+(64*(s23-2*s45))/
(9*(s12+s23-s45))+(7*s15^2*(11*s15-28*s45))/
(72*(s12-s34)*s34*(-s15+s23-s45))+
(s15^2*s34*(-127*s15+891*s34))/(36*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(203*s15+975*s34))/
(144*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-s45/(6*s34)-
(5*s15^2*s45)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(13*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))-
(13*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))+
(5*s15^3*s45)/(9*(s12-s34)^2*s34*(-s15+s23+s34))+
(5*s15^2*s45)/(2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(13*s15^2*(7*s15-4*s45)*s45)/(72*s12*s34*(-s15+s23+s34)^2)+
(143*s45)/(72*(s12-s45))-(128*s15*s45)/(9*(-s15+s23+s34)*
(s12+s23-s45))-(241*s45)/(144*(s12-s34-s45))+
(5*s15^2*s45^2)/(2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(13*s15^3*s45^2)/(36*s12*s34^2*
(-s15+s23+s34)^2)-(13*s15^3*s45^2)/(36*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(5*s15^3*s45^2)/(9*(s12-s34)^2*s34*
(-s15+s23+s34)^2)-(5*s15^2*s45^2)/(2*(s12+s15-s34)*s34*
(-s15+s23+s34)^2)-(689*s45^2)/(144*(s12-s45)^2)-
(64*s45^2)/(9*(s12-s45)*(s12+s23-s45))-
(64*s15^2*s45^2)/(9*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(128*s15*s45^2)/(9*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(689*s15^3*s45^2)/
(144*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(41*s45^2)/(6*(s12-s45)*(s12-s34-s45))-
(689*s45^3)/(144*(s12-s45)^2*(s12-s34-s45))+
(65*s15^3)/(72*s12*s34*(s15-s23+s45))-
(13*s15^3)/(24*s12*(s12-s45)*(s15-s23+s45))-
(s15^2*(203*s15+975*s34))/(144*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(3049*s45)/(216*(s15-s23+s45))+
(13*s15^3*s45)/(36*s12*s34^2*(s15-s23+s45))-
(13*s15^3*s45)/(36*(s12-s34)*s34^2*(s15-s23+s45))+
(5*s15^3*s45)/(9*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s34*(s15+s45))/(2*(s12+s15-s34)*(s15-s23+s45))-
(689*s15*(s15+s45)^2)/(144*(s12-s45)^2*(s15-s23+s45))+
(689*s45*(s15+s45)^3)/(144*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(635*s15^3*s34^2)/(72*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(635*s15^3*s34)/(72*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(635*s45^2)/(72*(-s12+s34+s45)^2)+
(635*s15^3*s45^2)/(72*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(635*s45^3)/(72*(s12-s45)*
(-s12+s34+s45)^2)+(635*s15^3*s34)/(72*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(635*s45*(s15+s45)^3)/
(72*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(635*s15^3*(s34+s45))/(24*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(965*s15^3*s34^2)/(144*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(965*s15^3*s34)/(144*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s45)/(6*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))+s45^2/(6*s34*(-s12+s34+s45))-
(965*s15^3*s34)/(144*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(s15+s45)^3/(6*s34*(s15-s23+s45)*
(-s12+s34+s45))-(13*s15*(5*s34+2*s45))/
(72*s12*(-s15+s23+s34))+(689*s15^2*s45*(s15+3*s45))/
(144*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(635*s15^2*s45*(s15+3*s45))/(72*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15^2*(s15+3*s45))/
(6*s34*(-s15+s23+s34)*(-s12+s34+s45))+
(s45*(103*s15+6*s45))/(36*s34*(s15-s23+s45))+
(635*s15^2*(2*s15+3*s34+6*s45))/(72*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(7*s15^2*(-11*s15+28*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))-(s15*(136*s15+123*s45))/
(24*(s12-s45)*(s15-s23+s45))+(s15^2*s45*(-103*s15+232*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^2*s45*(-271*s15+256*s45))/(36*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+((s15+s45)^2*(-503*s15+1427*s45))/
(144*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(816*s15+2245*s34+2294*s45))/(144*(-s15+s23+s34)*
(s12-s45))+(s15^2*(-341*s15+4076*s34+2806*s45))/
(72*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(1261*s15+3318*s34+5366*s45))/(144*(-s15+s23+s34)*
(s12-s34-s45))+(179*s15*(s34*(s15-s45)+s15*s45)^2)/
(27*(s12-s34)^3*(-s15+s23+s34)^2)+
(689*s15*(-s15+s34)*(s15*s34-s34^2+2*s15*s45))/
(144*(-s15+s23+s34)^2*(s12-s45)^2)-
(5*(s34+s45)*(s34^2-2*s15*s45+s34*s45))/
(2*(s12+s15)*(-s15+s23+s34)^2)+
(s15*(-2655*s15^2+1144*s15*s34+7143*s15*s45+4039*s34*s45))/
(432*(s12-s34)^2*(-s15+s23+s34))-
(s15*(-2655*s15^2+1144*s15*s34+7143*s15*s45+4039*s34*s45))/
(432*(s12-s34)^2*(-s15+s23-s45))+
(13*s15*(8*s15^2-16*s15*s34+8*s34^2-14*s15*s45+7*s34*s45+
2*s45^2))/(72*s12*(-s15+s23+s34)^2)+
(s15*(-503*s15^2+421*s15*s45+2048*s45^2))/(144*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(179*s15^2*(s15*s45+s34*(s15+s45)))/(27*(s12-s34)^3*
(-s15+s23+s34))-(179*s15^2*(s15*s45+s34*(s15+s45)))/
(27*(s12-s34)^3*(-s15+s23-s45))+
(1261*s15^2+3491*s15*s45+2027*s45^2-5*s34*(135*s15+s45))/
(144*(s12-s34-s45)*(s15-s23+s45))+
(689*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(144*(-s15+s23+s34)*
(s12-s45)^2)+(5*(2*s34^2-s15*s45+s34*(s15+2*s45)))/
(2*(s12+s15)*(-s15+s23+s34))+
(-9*s15*(11*s15+28*s45)+2*s34*(-8324*s15+3387*s45))/
(432*(s12-s34)*(-s15+s23+s34))+
(33*s15*(3*s15-308*s45)-s34*(7043*s15+5033*s45))/
(432*(s12-s34)*(-s15+s23-s45))+
(635*(2*(s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(72*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^2*(20927*s15-8286*s45)+3*s15*(49*s15^2+164*s15*s45-
772*s45^2)+12*s34*(-966*s15^2+701*s15*s45+90*s45^2))/
(432*(s12-s34)*(-s15+s23+s34)^2)+
(3*s15^2*s45*(-805*s15+709*s45)-2*s15*s34*(2775*s15^2-
8126*s15*s45+2487*s45^2)+s34^2*(14125*s15^2-13837*s15*s45+
2607*s45^2))/(432*(s12-s34)^2*(-s15+s23+s34)^2)+
(-64/(9*s12^2)+(5*s15^2)/(2*s12^2*(s12+s15)*(-s15+s23+s34))+
(179*s15^2*s34^2)/(27*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(5968*s15+4039*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(5247*s12-17485*s15+4167*s34)/
(432*s12^2*(-s15+s23+s34))+(-3188*s15^2-9170*s15*s34+
4167*s34^2)/(432*s12^2*(s12-s34)*(-s15+s23+s34))+
(64*(s15+s23-s34-3*s45))/(9*s12^2*(s12+s23-s45))+
(s15*s34*(-1016*s15+335*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34^2*(1727*s15+2294*s34))/(144*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-(5*s15^3*s45)/
(2*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(103*s15^2*s45)/(36*s12^2*s34*(-s15+s23+s34)^2)+
(5*s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(689*s15*(s15-s34)*s45^2)/(144*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)+(64*s15*s45^3)/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(64*s45^3)/
(9*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(689*s15^2*s45^3)/(144*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(5*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(179*s15^2*s34^2)/(27*s12^2*(-s12+s34)^3*
(s15-s23+s45))-(s15*s34*(5968*s15+4039*s34))/
(432*s12^2*(s12-s34)^2*(s15-s23+s45))-
(3188*s15^2+9170*s15*s34+5033*s34^2)/(432*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*s34*(-1016*s15+335*s34))/
(72*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(689*s45^2*(s15+s45)^2)/(144*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^2*(s34+s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^2)-(635*s15^2*s34^3)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(635*s15^2*s34^2)/(72*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(635*s15^2*s45^3)/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(635*s15^2*s34^2)/(72*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(635*s45^2*(s15+s45)^2)/
(72*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(965*s15^2*s34^3)/(144*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(965*s15^2*s34^2)/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^2*s45^2)/
(6*s12^2*s34*(-s15+s23+s34)^2*(-s12+s34+s45))+
(965*s15^2*s34^2)/(144*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(s45*(s15+s45)^2)/(6*s12^2*s34*
(s15-s23+s45)*(-s12+s34+s45))-
(635*s15*s45^2*(s15+2*s45))/(72*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+(s15*s45*(s15+2*s45))/
(6*s12^2*s34*(-s15+s23+s34)*(-s12+s34+s45))-
(689*s15*s45^2*(s15+2*s45))/(144*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(64*s15*s45*(-s15+s34+2*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15*(103*s12+13*s15+12*s45))/
(36*s12^2*s34*(-s15+s23+s34))-(s15*s45^2*(875*s15+1024*s45))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s45*(728*s15-728*s34+1147*s45))/(72*s12^2*
(-s15+s23+s34)^2*(s12-s45))+
(6098*s12+12253*s15+6098*s34+6081*s45)/
(432*s12^2*(-s15+s23-s45))-(1236*s12*s15+156*s15^2+
6759*s12*s34+24977*s15*s34+5679*s34^2+5595*s15*s45-
3687*s34*s45)/(432*s12^2*(-s15+s23+s34)^2)-
(635*s15^2*(2*s34^2+3*s34*s45+2*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(103*s12*s15+13*s15^2+6*s12*s45+12*s15*s45+6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))-
(s45*(364*s15^2+893*s15*s45+256*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(364*s15^2+893*s15*s45+529*s45^2))/(36*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(3215*s15*s34+3953*s34^2+2939*s15*s45+4977*s34*s45+
2683*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(635*(3*s34*(s15+s45)^2+3*s45*(s15+s45)^2+
s34^2*(2*s15+s45)))/(72*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(179*s15*s34^2*(-(s34*s45)+
s15*(s34+s45)))/(27*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2)+
(64*(s15^2+s34^2+3*s34*s45+3*s45^2-2*s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(-5679*s34^3+4*s15^2*(727*s34-797*s45)+6294*s34^2*s45-
2*s15*s34*(7643*s34+1553*s45))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(2607*s34^2*s45+
s15*s34*(-8366*s34+3361*s45)-s15^2*(3073*s34+5968*s45)))/
(432*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(635*s15*(3*s15*(s34+s45)+2*(s34^2+3*s34*s45+3*s45^2)))/
(72*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(2199*s15^2+s15*(2302*s34+5028*s45)+
512*(s34^2+3*s34*s45+3*s45^2))/(72*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(5*s34^2-4*s34*(1151*s15+823*s45)-
6*(733*s15^2+1676*s15*s45+1003*s45^2))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45)))*tr5,
371/144+(5*(s12-s34))/(2*s15)+s15^3/(2*s12*(s12-s34)*
(-s15+s23+s34))-(11*s34)/(8*(-s15+s23+s34))+
(s15*s34*(-s15+s34)^2)/(8*s12*(-s15+s23+s34)^2*(s12-s45))+
(s15^3-s15*s34^2)/(8*s12*(-s15+s23+s34)*(s12-s45))+
(s15^2*(42*s15-131*s34)*s34)/(24*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(15*s15+46*s34))/
(24*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*s45)/(2*s12*(s12-s34)*(-s15+s23+s34)^2)-
(15*s45)/(8*(s12-s45))-(5*s45)/(48*(s12-s34-s45))+
(s15^2*(11*s15-8*s45)*s45)/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(5*s34^2*s45^2)/(2*s15*(s12-s34)*
(-s15+s23+s34)^2)+(5*s45^2)/(16*(s12-s45)^2)+
(247*s15^2*s45^2)/(72*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(2*s45^2)/((s12-s45)*(s12+s23-s45))+(2*s15^2*s45^2)/
((-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(4*s15*s45^2)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(5*s15^3*s45^2)/(16*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-s45^2/(8*(s12-s45)*(s12-s34-s45))+
(5*s45^3)/(16*(s12-s45)^2*(s12-s34-s45))+
s15^3/(2*s12*(s12-s34)*(s15-s23+s45))+
s15^3/(8*s12*(s12-s45)*(s15-s23+s45))+(s15^2*(15*s15+46*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(61*s45)/(18*(s15-s23+s45))-(5*s15*s45^2)/
(4*s12*(s12-s34-s45)*(s15-s23+s45))+
(5*s15*(s15+s45)^2)/(16*(s12-s45)^2*(s15-s23+s45))-
(7*(-3*s15+s45)*(s15+s45)^2)/(16*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(5*s45*(s15+s45)^3)/(16*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15*(2*s15+s45))/
(8*(s12-s45)*(s15-s23+s45))-(599*(s15+s45)^3*(s34+s45))/
(144*(s12-s34-s45)^3*(s15-s23+s45))-
(599*s15^3*(s34+s45)^2)/(144*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(599*s45^3)/(144*(-s12+s34+s45)^3)-
(2*s15^3*s34^2)/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(2*s15^3*s34)/((s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(205*s45^2)/(48*(-s12+s34+s45)^2)-
(7*s15^3*s45^2)/(4*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(7*s45^3)/(4*(s12-s45)*
(-s12+s34+s45)^2)-(2*s15^3*s34)/((s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(7*s45*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(7*s15^3*s34^2)/(8*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(7*s15^3*s34)/(8*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(7*s15^3*s34)/(8*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(5*s34*(-s12+s34+s45))/(s15*(-s15+s23+s34))+
(247*s15*s45*(-s15+s34+s45))/(36*(-s15+s23+s34)*
(s12+s23-s45)^2)-(5*s34^2*(-s12+s34+2*s45))/
(2*s15*(-s15+s23+s34)^2)-(5*s15^2*s45*(s15+3*s45))/
(16*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(599*s15^2*(s34+s45)*(s15+3*s45))/(144*(-s15+s23+s34)*
(-s12+s34+s45)^3)-(7*s15^2*s45*(s15+3*s45))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(134*s15+7*s34+7*s45))/(24*(-s15+s23+s34)*
(s12+s23-s45))+(5*s34*(7*s34+16*s45))/
(16*(-s15+s23+s34)^2)+(s15*s45*(494*s34+21*s45))/
(72*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(4*s15+63*s34+60*s45))/(16*(-s15+s23+s34)*(s12-s45))+
(-93*s23+134*s45)/(24*(s12+s23-s45))+
(5*s15*(-s15+s34)*(-(s15*s34)+s34^2-2*s15*s45))/
(16*(-s15+s23+s34)^2*(s12-s45)^2)-
(11*s15*(s34*(s15-s45)+s15*s45)^2)/(9*(s12-s34)^3*
(-s15+s23+s34)^2)+(-3*s15*s34+5*s15*s45)/
(4*s12*(-s15+s23+s34))+
(s15*(-126*s15^2+145*s15*s34+447*s15*s45+271*s34*s45))/
(144*(s12-s34)^2*(-s15+s23-s45))+
(84*s15^2+877*s15*s34-78*s15*s45+408*s34*s45)/
(144*(s12-s34)*(-s15+s23+s34))+
(-84*s15^2+569*s15*s34+726*s15*s45+455*s34*s45)/
(144*(s12-s34)*(-s15+s23-s45))+
(s15*(21*s15^2+35*s15*s45-64*s45^2))/(16*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+(5*s15*(s15^2-s45^2))/
(4*s12*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15*(-s15^2+s45^2))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(40*s15^2-163*s15*s34+578*s15*s45+
14*s34*s45+14*s45^2)/(48*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(-99*s15^2+1428*s15*s34+1545*s34^2+1290*s15*s45+
988*s34*s45+42*s45^2))/(144*(-s15+s23+s34)^2*
(s12-s34-s45))-(40*s15^2-27*s15*s34+183*s15*s45+
11*s34*s45+173*s45^2)/(48*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(324*s15*s34+825*s34^2+306*s15*s45+1051*s34*s45+
226*s45^2))/(72*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(247*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(72*(s12+s23-s45)^2)-(11*s15^2*(s15*s45+s34*(s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))+
(11*s15^2*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(-s15+s23-s45))-(5*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/
(16*(-s15+s23+s34)*(s12-s45)^2)+
(s15*(5*s34^2-2*s34*(5*s15+2*s45)+s15*(5*s15+8*s45)))/
(8*s12*(-s15+s23+s34)^2)+
(s15*(84*s15*s34-65*s34^2+s15*(-19*s15+120*s45)))/
(16*(-s15+s23+s34)^2*(s12-s45))-
(s15*(5*s34*(29*s15+59*s45)+3*s15*(-42*s15+149*s45)))/
(144*(s12-s34)^2*(-s15+s23+s34))-
(s15*(360*s15^2+2039*s15*s45+904*s45^2+9*s34*(96*s15+167*s45)))/
(144*(-s15+s23+s34)*(-s12+s34+s45)^2)-
((s15+s45)^2*(360*s15+1319*s45)+36*s34*(24*s15^2+29*s15*s45+
13*s45^2))/(144*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-20*s34^2*(26*s15+3*s45)+s34*(426*s15^2-9*s15*s45-360*s45^2)+
3*s15*(-3*s15^2+11*s15*s45+60*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(3*s15^2*(42*s15-65*s45)*s45+
s34^2*(-799*s15^2+868*s15*s45-195*s45^2)+
2*s15*s34*(126*s15^2-497*s15*s45+195*s45^2))/
(144*(s12-s34)^2*(-s15+s23+s34)^2)+
(31/(8*s12^2)+5/(2*s15*(-s15+s23+s34))+
(-117*s12+1327*s15-117*s34)/(144*s12^2*(-s15+s23+s34))+
(11*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(352*s15+271*s34))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(176*s15^2+542*s15*s34-117*s34^2)/
(144*s12^2*(s12-s34)*(-s15+s23+s34))+
(s15*(54*s15-19*s34)*s34)/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15*s34^2*(27*s15+83*s34))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s34^3*s45)/(2*s12^2*s15*(s12-s34)*(-s15+s23+s34)^2)+
(5*s15*(-s15+s34)*s45^2)/(16*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)-(2*s15*s45^3)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(2*s45^3)/
(s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(5*s15^2*s45^3)/(16*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(11*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(352*s15+271*s34))/
(144*s12^2*(s12-s34)^2*(s15-s23+s45))+
(176*s15^2+542*s15*s34+455*s34^2)/(144*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*(54*s15-19*s34)*s34)/
(24*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(3*s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(5*s45^2*(s15+s45)^2)/
(16*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(599*(s15+s45)^2*(s34+s45)^2)/(144*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(599*s15^2*(s34+s45)^3)/
(144*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^2*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(2*s15^2*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+(7*s15^2*s45^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(2*s15^2*s34^2)/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(7*s45^2*(s15+s45)^2)/
(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(7*s15^2*s34^3)/(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(7*s15^2*s34^2)/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(7*s15^2*s34^2)/
(8*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(247*s15*s45*(-s15+s34+s45)^2)/(72*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(599*s15*(s34+s45)^2*(s15+2*s45))/
(144*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(7*s15*s45^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15*s45^2*(s15+2*s45))/
(16*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(3*s15*s45*(s15-s34+5*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(s15*s45^2*(-11*s15+32*s45))/
(16*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(488*s12+769*s15+488*s34+519*s45)/(144*s12^2*
(s15-s23+s45))+(-526*s15-526*s23+279*s34+1175*s45)/
(72*s12^2*(s12+s23-s45))+
(5*(607*s15*s34+9*s34^2+9*s12*(s34-8*s45)+81*s15*s45-
111*s34*s45))/(144*s12^2*(-s15+s23+s34)^2)+
(5*s34*(-s12^2+s12*s45+s34*s45))/(2*s12^2*s15*
(-s15+s23+s34)^2)+(s45*(3*s15^2+6*s15*s45+8*s45^2))/
(4*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(263*s15^2-279*s15*s34+16*s34^2-896*s15*s45+330*s34*s45+
386*s45^2)/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(610*s15^2+480*s15*s34+32*s34^2+1451*s15*s45+660*s34*s45+
772*s45^2)/(72*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(1220*s15^2+960*s15*s34+33*s34^2+2902*s15*s45+1020*s34*s45+
1901*s45^2)/(144*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(11*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(9*s12^2*(s12-s34)^3*
(-s15+s23+s34)^2)+(15*s34^2*(3*s34-50*s45)-
4*s15^2*(37*s34-44*s45)+214*s15*s34*(4*s34+s45))/
(144*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(s15*s34*(497*s34-157*s45)-195*s34^2*s45+
s15^2*(226*s34+352*s45)))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-((s34+s45)^2*(247*s34+21*s45))+
s15^2*(-247*s34+617*s45)+2*s15*(247*s34^2-51*s34*s45-
370*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(247*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(72*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(226*s45*(s34+s45)^2+
s15^2*(923*s34+905*s45)+2*s15*(144*s34^2+1013*s34*s45+
995*s45^2))/(72*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
((s34+s45)^2*(247*s34+21*s45)+s15^2*(772*s34+664*s45)+
s15*(1834*s34^2+2556*s34*s45+1115*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(18*s34^2*(16*s15+13*s45)+5*s45*(181*s15^2+398*s15*s45+
217*s45^2)+s34*(923*s15^2+2026*s15*s45+1193*s45^2))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*((s34+s45)^2*(1051*s34+452*s45)+
s15*(2134*s34^2+3656*s34*s45+2062*s45^2)))/
(144*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(247*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(72*s12^2*(s12+s23-s45)^2))*tr5,
55/12+(7*s15^3)/(12*s12*s34*(-s15+s23+s34))-
(9*s15+230*s34)/(36*(-s15+s23+s34))+(s15*(23*s34-28*s45))/
(12*s12*(-s15+s23+s34))+
(s15*(-12*s15*s34+5*s34^2+s15*(7*s15-16*s45)))/
(8*(-s15+s23+s34)^2*(s12-s45))+(s15^2*(28*s15-13*s34)*s34)/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(37*s15+139*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15*s45)/(2*s34*(-s15+s23+s34))-(s15^3*s45)/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+s45/(2*s12-2*s45)-
(11*s45)/(6*(s12-s34-s45))-(s15^3*s45^2)/
(6*s12*s34^2*(-s15+s23+s34)^2)+(s15^3*s45^2)/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(3*s45^2)/(8*(s12-s45)^2)+(s15*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45))-s45^2/(2*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15*s45^2)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(3*s15^3*s45^2)/(8*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(3*s45^3)/(8*(s12-s45)^2*(s12-s34-s45))-
(7*s15^2*(s15+s45))/(12*(s12-s34)*s34*(-s15+s23+s34))+
(7*s15^2*(s15+s45))/(12*(s12-s34)*s34*(-s15+s23-s45))+
(-10*s23+s45)/(12*(s12+s23-s45))+(19*s15^2*s45^2)/
(12*(-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))+
(7*s15^3)/(12*s12*s34*(s15-s23+s45))+(s15^2*(37*s15+139*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15^3*s45)/(6*s12*s34^2*(s15-s23+s45))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(s15-s23+s45))-
((3*s12+8*s15)*s45)/(12*s34*(s15-s23+s45))-
(s15^3*s45)/(3*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))+
(3*s15*(s15+s45)^2)/(8*(s12-s45)^2*(s15-s23+s45))-
(3*s45*(s15+s45)^3)/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(599*(s15+s45)^3*(s34+s45))/
(72*(s12-s34-s45)^3*(s15-s23+s45))+(599*s15^3*(s34+s45)^2)/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(599*s45^3)/(72*(-s12+s34+s45)^3)-(7*s15^3*s34^2)/
(12*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(7*s15^3*s34)/(12*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(107*s45^2)/(24*(-s12+s34+s45)^2)+
(s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)-
(7*s15^3*s34)/(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*s34^2)/(24*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(5*s15^3*s34)/(24*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(5*s15^3*s34)/(24*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+(s15^2*s45*(-7*s15+2*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(9*s15+2*s45)/(36*(-s15+s23-s45))-(3*s15^2*s45*(s15+3*s45))/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(599*s15^2*(s34+s45)*(s15+3*s45))/(72*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15^2*s45*(s15+3*s45))/
(2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(7*s15+3*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s45*(20*s15+3*s34+3*s45))/
(12*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45*(5*s15+4*s45))/(12*s12*s34*(-s15+s23+s34)^2)-
(s15^2*s45*(5*s15+7*s45))/(12*(s12-s34)*s34*(-s15+s23+s34)^2)-
(s15*(5*s34+8*s45))/(8*(-s15+s23+s34)*(s12-s45))+
(3*s15*(-s15+s34)*(-(s15*s34)+s34^2-2*s15*s45))/
(8*(-s15+s23+s34)^2*(s12-s45)^2)-
(14*s15*(s34*(s15-s45)+s15*s45)^2)/(9*(s12-s34)^3*
(-s15+s23+s34)^2)+(19*(-s15+s45)*(s12*(s15-s45)+
2*s15*s45))/(12*(-s15+s23+s34)^2*(s23-s45))-
(19*(s12*(s15-s45)+3*s15*s45))/(12*(-s15+s23+s34)*
(s23-s45))-(s15*(39*s15^2+149*s15*s34+270*s15*s45+
134*s34*s45))/(72*(s12-s34)^2*(-s15+s23+s34))+
(s15*(39*s15^2+149*s15*s34+270*s15*s45+134*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
(459*s15^2+508*s15*s34+312*s15*s45+148*s34*s45)/
(72*(s12-s34)*(-s15+s23-s45))+
(s15*(228*s15^2-324*s15*s34+1413*s34^2+150*s15*s45+
796*s34*s45-18*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45))+(143*s15^2-439*s15*s34+148*s15*s45-
6*s34*s45-6*s45^2)/(24*(-s15+s23+s34)*(s12-s34-s45))+
(5*s15*(s15^2-s45^2))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(s15*(23*s15^2-46*s15*s34+23*s34^2+
10*s15*s45-5*s34*s45+2*s45^2))/(12*s12*(-s15+s23+s34)^2)+
(s15*(-7*s15^2-17*s15*s45+8*s45^2))/(8*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(s15^2*(-114*s15*s34+807*s34^2-75*s15*s45+1015*s34*s45+
208*s45^2))/(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*(s15^3-s15*s45^2))/(2*s12*(-s15+s23+s34)*(-s15+s23-s45))-
(14*s15^2*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(-s15+s23+s34))+(14*s15^2*(s15*s45+s34*(s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))-
(3*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(8*(-s15+s23+s34)*
(s12-s45)^2)+(143*s15^2+140*s15*s45+94*s45^2+
24*s34*(7*s15+2*s45))/(24*(s12-s34-s45)*(s15-s23+s45))+
(48*s12*s34+115*s34^2+57*s12*(s15-s45)+96*s15*s45+
6*s34*(-4*s15+3*s45))/(36*(-s15+s23+s34)^2)+
(s34*(461*s15-150*s45)-9*s15*(51*s15+4*s45))/
(72*(s12-s34)*(-s15+s23+s34))+
(s15*(-186*s15^2+401*s15*s45+832*s45^2+
9*s34*(-14*s15+159*s45)))/(72*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-3*s15^2*s45*(21*s15+10*s45)+
s34^2*(-272*s15^2+365*s15*s45-78*s45^2)-
2*s15*s34*(27*s15^2+151*s15*s45-66*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34^2*(-283*s15+150*s45)-3*s15*(51*s15^2+2*s15*s45-16*s45^2)-
6*s34*(-19*s15^2+19*s15*s45+3*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+((s15+s45)^2*(-186*s15+773*s45)+
6*s34*(-21*s15^2+9*s15*s45+23*s45^2))/(72*(s15-s23+s45)*
(-s12+s34+s45)^2)+
(5/(6*s12^2)+(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*
(-s15+s23+s34))+(14*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(-s15+s23+s34))+(s15*s34*(124*s15+67*s34))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(74*s15^2+149*s15*s34-36*s34^2)/(36*s12^2*(s12-s34)*
(-s15+s23+s34))+(67*s12-26*s15+67*s34-96*s45)/
(36*s12^2*(-s15+s23+s34))+19/(12*(-s15+s23+s34)*
(s23-s45))+(s15*s34^2*(-47*s15+12*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34*(7*s15+30*s34))/(6*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)*s45^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(13*s15-4*s45)*s45^2)/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(s15*s45^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
s45^3/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(3*s15^2*s45^3)/(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))+(14*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(124*s15+67*s34))/(36*s12^2*(s12-s34)^2*
(s15-s23+s45))+(74*s15^2+149*s15*s34+74*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
(2*s12-56*s15+2*s34-141*s45)/(36*s12^2*(s15-s23+s45))-
(s15*s34*(7*s15+30*s34))/(6*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(3*s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(3*s45^2*(s15+s45)^2)/
(8*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(599*(s15+s45)^2*(s34+s45)^2)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(599*s15^2*(s34+s45)^3)/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(7*s15^2*s34^3)/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^2*s34^2)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(7*s15^2*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s45^2*(s15+s45)^2)/
(2*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^2*s34^3)/(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(5*s15^2*s34^2)/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(5*s15^2*s34^2)/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(599*s15*(s34+s45)^2*(s15+2*s45))/(72*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*s45^2*(s15+2*s45))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(3*s15*s45^2*(s15+2*s45))/(8*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(s15*s45*(-3*s15+3*s34+4*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(-10*s15-10*s23+10*s34+11*s45)/(12*s12^2*(s12+s23-s45))+
(19*(s12*(s15-s45)+s15*s45))/(12*s12*(-s15+s23+s34)^2*
(s23-s45))+(s45*(3*s15^2+6*s15*s45-2*s45^2))/
(4*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(-10*s15^2+20*s15*s34-10*s34^2+21*s15*s45-8*s34*s45+
8*s45^2)/(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(455*s15^2+552*s15*s34+144*s34^2+1408*s15*s45+564*s34*s45+
1028*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(14*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(9*s12^2*(s12-s34)^3*
(-s15+s23+s34)^2)-(s45*(-10*s15^2+3*(s34+s45)^2+
s15*(7*s34+s45)))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(36*s34^3+s34^2*(172*s15-87*s45)+
74*s15^2*s45+s15*s34*(116*s15+13*s45))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2)-(96*s12^2-12*s15^2+681*s15*s34+
326*s34^2+434*s15*s45+494*s34*s45+
s12*(-30*s15+326*s34+18*s45))/(72*s12^2*(-s15+s23+s34)^2)-
(455*s15^2-266*s34^2+336*s34*s45+638*s45^2+
8*s15*(69*s34+176*s45))/(72*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(s34*(5*s15*s34*(35*s34-34*s45)-
78*s34^2*s45+s15^2*(263*s34+248*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34^2*(42*s15-69*s45)-
5*s34*(97*s15^2+230*s15*s45+151*s45^2)-
4*s45*(131*s15^2+307*s15*s45+176*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*(199*s34-9*s45)*(s34+s45)^2+s15^2*(539*s34+401*s45)+
2*s15*(928*s34^2+1419*s34*s45+491*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*((s34+s45)^2*(1015*s34+416*s45)+
2*s15*(464*s34^2+1009*s34*s45+542*s45^2)))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(208*s45*(s34+s45)^2+s15^2*(485*s34+524*s45)+
s15*(-42*s34^2+1150*s34*s45+1228*s45^2))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2))*tr5,
-25/24+(5*(2*s12-3*s34))/s15-(3*s15)/(2*(s12+s15-s34))+
(5*s34^2)/(s15*(s12+s15))+((-3*s15)/2+s34)/(s12+s15)+
(5*s34*(-s15+s34))/(2*(s12+s15)^2)+(5*s15*s34*(s15+s34))/
(s12+s15)^3-(s15*(s15+s34-2*s45))/(2*(s12-s34)*
(-s15+s23-s45))-(s15^2*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(7*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(s15-s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*s34)/(2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(3*s45)/(8*(s12-s34-s45))+
(5*s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34^2*s45^2)/((s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s45*(s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))-
(s15^2*s34)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(17*s45)/(12*(s15-s23+s45))+(3*s34*(s15+s45))/
(2*(s12+s15-s34)*(s15-s23+s45))-(10*s34^2*(s34+s45))/
(s15*(s12+s15)*(-s15+s23+s34))-(3*(s15+s45)^3*(s34+s45))/
(4*(s12-s34-s45)^3*(s15-s23+s45))+(5*s34^2*(s34+s45)^2)/
(s15*(s12+s15)*(-s15+s23+s34)^2)-(3*s15^3*(s34+s45)^2)/
(4*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s45^3)/(4*(-s12+s34+s45)^3)+(s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(3*s45^2)/(8*(-s12+s34+s45)^2)-
(-s15+s34+s45)/(4*(s12+s23-s45))+
(3*s15*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-s15+s34+s45)^2/(4*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(-s15+4*s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(10*s34*(-2*s12+3*s34+2*s45))/(s15*(-s15+s23+s34))+
(3*s15^2*(s34+s45)*(s15+3*s45))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^3)-(167*s34+3*s45)/(12*(-s15+s23+s34))+
((-s15+s34)*(s15+4*s45))/(2*(s12+s15-s34)*(-s15+s23+s34))-
(5*s34^2*(-2*s12+3*s34+4*s45))/(s15*(-s15+s23+s34)^2)-
(s34*(s15-s45)+s15*s45)^2/((s12-s34)^2*(-s15+s23+s34)^2)+
(5*s15*(s34^2-s15*s45+s34*s45)^2)/((s12+s15)^3*
(-s15+s23+s34)^2)+((-5*s15*s34)/2+4*s34^2-4*s15*s45+
9*s34*s45)/((s12+s15)*(-s15+s23+s34))+
(s15*(-24*s15^2+29*s15*s34+11*s15*s45-74*s34*s45-56*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(9*s15^2-9*s15*s34+43*s34^2+6*s15*s45+37*s34*s45+
3*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(6*s15^2-12*s15*s34+16*s34^2-6*s15*s45+23*s34*s45+
7*s45^2))/(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((s15+s45)*(-5*s15*s34+13*s15*s45+19*s34*s45+37*s45^2))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(8*(s12+s23-s45)^2)+
(5*(s34^4+s15^2*s45^2+s34^2*s45*(-6*s15+s45)+
2*s34^3*(-2*s15+s45)-2*s15*s34*s45*(-2*s15+s45)))/
(2*(s12+s15)^2*(-s15+s23+s34)^2)-
(s15*(s15*s45+s34*(s15+s45)))/((s12-s34)^2*(-s15+s23+s34))+
(s15*(s15*s45+s34*(s15+s45)))/((s12-s34)^2*(-s15+s23-s45))+
(s34*(7*s15-12*s45)-6*s45*(6*s15+s45))/(24*(-s15+s23+s34)*
(s12-s34-s45))-(6*s15^2-3*s15*s45+15*s45^2+
2*s34*(7*s15+s45))/(24*(s12-s34-s45)*(s15-s23+s45))-
(5*s15*(2*s34^3+s15^2*s45-s15*s34*s45+s34^2*(s15+2*s45)))/
((s12+s15)^3*(-s15+s23+s34))-
(5*(s34^3-s15*s45^2+s34*s45*(-s15+2*s45)+s34^2*(-s15+3*s45)))/
((s12+s15)*(-s15+s23+s34)^2)+
(5*(-2*s34^3+s34^2*(5*s15-2*s45)+s15^2*s45+
s15*s34*(2*s15+3*s45)))/(2*(s12+s15)^2*(-s15+s23+s34))+
(s15*(s15-2*s45)+s34*(s15+10*s45))/(2*(s12-s34)*
(-s15+s23+s34))+(s34*(299*s34+6*(s15+80*s45)))/
(24*(-s15+s23+s34)^2)+(-7*s34^2*s45+s15*s45*(s15+6*s45)+
2*s34*(s15^2+3*s15*s45-6*s45^2))/(2*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(3*s15+2*s45)+
s15*(3*s15^2+2*s15*s45+8*s45^2)-2*s34*(3*s15^2+2*s15*s45+
8*s45^2))/(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
((5*(2*s12-s34))/(s12*s15*(-s15+s23+s34))-
(5*s15^3*s34)/(s12^2*(s12+s15)^3*(-s15+s23+s34))+
(15*s15^2*s34)/(2*s12^2*(s12+s15)^2*(-s15+s23+s34))+
(2*s15*s34)/(s12^2*(s12-s34)*(-s15+s23+s34))+
(s15*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34))+
((3*s15^2)/2-5*s15*s34)/(s12^2*(s12+s15)*(-s15+s23+s34))-
(s15+3*s23+2*s34-4*s45)/(8*s12^2*(s12+s23-s45))+
(3*s15*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(5*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^2)+(3*s34^3*s45)/(s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-(3*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(2*s15*s34)/(s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34^2)/(s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15*s34^2)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15+s45)/(4*s12*(s15-s23-s34)*
(s15-s23+s45))+(3*(s15+s45)^2*(s34+s45)^2)/
(4*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s15^2*(s34+s45)^3)/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^2*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(3*s15*s45*(-s15+s34+s45)^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*s15*(s34+s45)^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(-34*s12+61*s15-34*s34+15*s45)/
(24*s12^2*(s15-s23+s45))+(47*s12-17*s15+77*s34+30*s45)/
(24*s12^2*(-s15+s23+s34))+
(s34*(3*s15*s34-3*s34^2+4*s15*s45-10*s34*s45))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(5*s15^3*(s34^2-s15*s45+s34*s45))/(s12^2*(s12+s15)^3*
(-s15+s23+s34)^2)+(s15^2-8*s15*s34+7*s34^2+4*s15*s45+
8*s34*s45+s45^2)/(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
((s34+s45)*(36*s15^2-5*s15*s34+67*s15*s45+19*s34*s45+
55*s45^2))/(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^2*(-(s34*s45)+s15*(s34+s45)))/(s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(5*s15*(s15*(3*s34-2*s45)+
2*s34*(s34+s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(5*s15^2*(s15*(2*s34-3*s45)+3*s34*(s34+s45)))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(5*s34*(-2*s12^2+s34*s45+s12*(s34+2*s45)))/
(s12^2*s15*(-s15+s23+s34)^2)+(2*s15^3-9*s15^2*s34+
12*s15*s34*(s34+s45)-(s34+s45)^2*(5*s34+2*s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s34^3-s15^2*(s15+4*s45)+3*s15*s34*(s15+4*s45)-
3*s34^2*(s15+4*s45))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(9*s15^2+s34^2+18*s34*s45+26*s45^2+
4*s15*(s34+4*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(9*s15^2+s34^2+27*s34*s45+26*s45^2+
4*s15*(s34+4*s45))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-59*s12*s34-59*s34^2+
s34*(s15-227*s45)+175*s15*s45-6*s12*(s15+40*s45))/
(24*s12^2*(-s15+s23+s34)^2)-
((s34+s45)*(36*s15^2+28*s45*(s34+s45)+s15*(-5*s34+67*s45)))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15*(-12*s15^3+12*s15^2*(3*s34+s45)+(s34+s45)^2*
(23*s34+14*s45)+6*s15*(-3*s34^2+s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(8*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(3*s15^3-6*s15^2*s45+
(s34+s45)^2*(20*s34+3*s45)+s15*(46*s34^2+83*s34*s45+
34*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(8*s12^2*(s12+s23-s45)^2))*tr5,
94/9+s15/(4*(s12+s15-s34))+(5*s34)/s15-
(5*s34^2)/(s15*(s12+s15))-(5*s34*(s15+s34))/(s12+s15)^2+
(5*s34^3)/(s15*(-s15+s23+s34)^2)-
(5*s15^3)/(12*s12*s34*(-s15+s23+s34))-
(10*s34^2)/(s15*(-s15+s23+s34))+(s15^2*(5*s15-7*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(s15-s34))/
(2*(-s15+s23+s34)^2*(s12-s45))+(s15*s34*(-s15+s34)^2)/
(4*s12*(-s15+s23+s34)^2*(s12-s45))-(s15*(-2*s15+s34))/
(4*(-s15+s23+s34)*(s12-s45))+(s15^3-s15*s34^2)/
(4*s12*(-s15+s23+s34)*(s12-s45))-s34/(4*(s12+s23-s45))-
(5*s15^2*(s15+4*s34))/(12*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(-7*s15+25*s34))/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15*s45)/(2*s34*(-s15+s23+s34))-(s15^3*s45)/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+((-s15+s34)*s45)/
(2*(s12+s15-s34)*(-s15+s23+s34))+s45/(4*s12-4*s45)+
(7*s15^2*(s15-s45)*s45)/(12*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(2*s45)/(3*(s12-s34-s45))-(s15^3*s45)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+((s15-2*s34)*s45^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(5*s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(19*s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+s45^2/(4*(s12-s45)*(s12-s34-s45))-
(5*s15^3)/(12*s12*s34*(s15-s23+s45))+
s15^3/(4*s12*(s12-s45)*(s15-s23+s45))-(5*s15^2*(s15+4*s34))/
(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(61*s45)/(72*(s15-s23+s45))-(s15^3*s45)/
(6*s12*s34^2*(s15-s23+s45))+(s15^3*s45)/(6*(s12-s34)*s34^2*
(s15-s23+s45))-((3*s12+8*s15)*s45)/
(12*s34*(s15-s23+s45))-(s15^3*s45)/(3*(s12-s34)^2*s34*
(s15-s23+s45))+(s12*s45^2)/(4*(-s15+s23+s34)^2*
(s15-s23+s45))-(s45*(s15+s45)^2)/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15+s45)^3/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(2*s15+s45))/(4*(s12-s45)*(s15-s23+s45))+
(10*s34^2*(s34+s45))/(s15*(s12+s15)*(-s15+s23+s34))-
(5*s34^2*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^2)+
(13*s15^3*s34^2)/(12*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(13*s15^3*s34)/(12*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(7*s45^2)/(12*(-s12+s34+s45)^2)+(13*s15^3*s34)/
(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(11*s15^3*s34^2)/(12*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(11*s15^3*s34)/(12*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(11*s15^3*s34)/
(12*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(s34*(-s15+s34+s45))/(4*(-s15+s23+s34)*(s12+s23-s45))-
(5*s34*(s15+2*s34+2*s45))/((s12+s15)*(-s15+s23+s34))+
(s15*(5*s34+2*s45))/(12*s12*(-s15+s23+s34))-
(s15^2*(s15+3*s45))/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*s45*(-7*s15+4*s45))/
(12*s12*s34*(-s15+s23+s34)^2)-(s15^2*(-5*s15+7*s45))/
(12*(s12-s34)*s34*(s15-s23+s45))+
(s45*(-3*s12-11*s15+16*s45))/(12*(-s15+s23+s34)*
(-s15+s23-s45))+(-23*s34+16*s45)/(12*(-s15+s23+s34))+
(6*s15*s34+29*s34^2-6*s12*s45)/(24*(-s15+s23+s34)^2)+
(14*s15*(s34*(s15-s45)+s15*s45)^2)/(9*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(90*s15^2+13*s15*s34-141*s15*s45-
53*s34*s45))/(72*(s12-s34)^2*(-s15+s23-s45))-
(5*(s34^2-s15*s45+s34*s45)^2)/((s12+s15)^2*
(-s15+s23+s34)^2)+(s15^2*(20*s15*s34+6*s34^2+7*s15*s45+
6*s34*s45))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-8*s15^2+26*s15*s34+22*s34^2+7*s15*s45+16*s34*s45))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-90*s15^2-13*s15*s34+141*s15*s45+53*s34*s45))/
(72*(s12-s34)^2*(-s15+s23+s34))-
(8*s15^2+10*s15*s34+s15*s45-8*s34*s45-2*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))-
(s15*(8*s15^2-16*s15*s34+8*s34^2-14*s15*s45+7*s34*s45+
2*s45^2))/(12*s12*(-s15+s23+s34)^2)+
(-8*s15^2+29*s15*s34+26*s15*s45+10*s34*s45+6*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(5*(2*s34^3+4*s34^2*s45-s15*s45^2+2*s34*s45*(-s15+s45)))/
((s12+s15)*(-s15+s23+s34)^2)+
(14*s15^2*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(-s15+s23+s34))-(14*s15^2*(s15*s45+s34*(s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))+
(5*(2*s34^3+s15^2*s45-s15*s34*s45+s34^2*(s15+2*s45)))/
((s12+s15)^2*(-s15+s23+s34))+
(s15*(7*s15*(s15+3*s45)+3*s34*(13*s15+4*s45)))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(6*s15*(5*s15+6*s45)+s34*(121*s15+13*s45))/
(72*(s12-s34)*(s15-s23+s45))+
(30*s15*(s15-8*s45)+s34*(-425*s15+888*s45))/
(72*(s12-s34)*(-s15+s23+s34))+
(7*(s15+s45)^3+13*s34*(3*s15^2+3*s15*s45+s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15^2*s45*(-38*s15+15*s45)+s34^2*(353*s15^2-284*s15*s45-
3*s45^2)-2*s15*s34*(78*s15^2-199*s15*s45+9*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34^2*(290*s15-336*s45)+3*s15*(10*s15^2-23*s15*s45+65*s45^2)-
3*s34*(41*s15^2-128*s15*s45+117*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+
((s15-s34)^2/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(-s15+s23+s34))+
(5*s34)/(s12*s15*(-s15+s23+s34))+(5*s15^2*s34)/
(s12^2*(s12+s15)^2*(-s15+s23+s34))-
(5*s15*s34)/(s12^2*(s12+s15)*(-s15+s23+s34))+
(14*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(200*s15+53*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-76*s15^2-76*s15*s34+207*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(87*s12-101*s15+105*s34-78*s45)/(72*s12^2*(-s15+s23+s34))-
s34/(4*s12^2*(s12+s23-s45))-(s15*s34^2*(17*s15+12*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34*(-19*s15+18*s34))/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^2)+(5*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(19*s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-((s15^2-3*s15*s34+3*s34^2)*s45)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*s45^2)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(5*s34^2*(-s12+s45))/
(s12^2*s15*(-s15+s23+s34)^2)+(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))+(14*s15^2*s34^2)/
(9*s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(200*s15+53*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))-(76*s15^2+76*s15*s34+13*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34*(-19*s15+18*s34))/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-s45/(4*(-s15+s23+s34)^2*
(s15-s23+s45))+(s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(13*s15^2*s34^3)/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(13*s15^2*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(13*s15^2*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(11*s15^2*s34^3)/
(12*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(11*s15^2*s34^2)/(12*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(11*s15^2*s34^2)/(12*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+(s34*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s34*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45*(s15+2*s45))/
(4*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(61*s12+83*s15+61*s34+12*s45)/(72*s12^2*(-s15+s23-s45))-
(5*s15^2*(s34^2-s15*s45+s34*s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)-(-48*s15^2+87*s12*s34+595*s15*s34+
447*s34^2+15*s15*s45+513*s34*s45+18*s12*(s15+s45))/
(72*s12^2*(-s15+s23+s34)^2)+(3*s12^2+8*s12*(s15-2*s45)-
6*(s15+s45)^2)/(12*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(20*s34*(s15+s45)^2+7*s45*(s15+s45)^2+13*s34^2*(2*s15+s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(14*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)+(5*s15*(s15*(s34-s45)+s34*(s34+s45)))/
(s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(6*s15^2+23*s34^2+42*s34*s45+7*s45^2+6*s15*(3*s34+s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(8*s34^2+6*s15*(s15+s45)+s34*(18*s15+23*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s34*(7*s15*s34*(25*s34-29*s45)+3*s34^2*s45+
2*s15^2*(67*s34+100*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)-(4*s15*s34*(74*s34-25*s45)-
38*s15^2*(s34-2*s45)+3*s34^2*(111*s34+122*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(6*s34*s45*(s34+s45)+s15^2*(20*s34+7*s45)+
2*s15*(13*s34^2+20*s34*s45+7*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(6*s34*(s34+s45)^2+s15*(33*s34^2+27*s34*s45+7*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(16*s34*(s34+s45)^2+s15^2*(25*s34+3*s45)+
s15*(43*s34^2+38*s34*s45+7*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
57/8-(5*(s12-2*s34))/s15-(5*s15^2)/(2*(s12+s15-s34)^2)+
(185*s15)/(72*(s12+s15-s34))+(5*s15^2)/(2*(s12+s15)*
(s12+s15-s34))-(5*s34)/(2*(s12+s15))-
(5*s34^2)/(s15*(s12+s15))-(5*(s15+s34)^2)/(s12+s15)^2-
s15^3/(s12*s34*(-s15+s23+s34))+(9*s15+134*s34)/
(36*(-s15+s23+s34))+(s15*s34*(-s15+s34)^2)/
(4*s12*(-s15+s23+s34)^2*(s12-s45))+(s15^3-s15*s34^2)/
(4*s12*(-s15+s23+s34)*(s12-s45))-(s15+s23-2*s45)/
(4*(s12+s23-s45))+(s15^2*(7*s15-24*s34)*s34)/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(5*s15+81*s34))/
(24*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15^3*s45)/(s12*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45)/(2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))-
(5*s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(s15*s45)/(2*s34*(-s15+s23+s34))+(5*s15^3*s45)/
(2*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(17*s15^2*s45)/(4*(s12+s15-s34)*s34*(-s15+s23+s34))+
s45/(4*s12-4*s45)+(s15*(s15-s45)*s45)/(4*(-s15+s23+s34)^2*
(s12+s23-s45))+(7*s45)/(4*(s12-s34-s45))+
(s15^3*s45)/(4*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15^2*s45)/(4*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(5*s15^3*s45^2)/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(5*s15^3*s45^2)/((s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^2)-(5*s15^2*s45^2)/
(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(5*s15^3*s45^2)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)-
(3*s15^2*s45^2)/(4*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(7*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+s45^2/(2*(s12-s45)*(s12-s34-s45))+
(s15^2*(s15+s45))/((s12-s34)*s34*(-s15+s23+s34))+
(s15^2*s45*(s15+s45))/((s12-s34)*s34*(-s15+s23+s34)^2)+
(s15*(2*s15+s45))/(4*(-s15+s23+s34)*(s12-s45))+
(s15/4-(52*s45)/9)/(s15-s23+s45)+
s15^3/(4*s12*(s12-s45)*(s15-s23+s45))-(s15^2*(5*s15+81*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
((s12-5*s15)*s45)/(4*s34*(s15-s23+s45))-
(5*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(s15+s45))/((s12-s34)*s34*(s15-s23+s45))+
(5*s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))-
(s45*(s15+s45)^2)/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(2*s15+s45))/(4*(s12-s45)*
(s15-s23+s45))+(10*s34^2*(s34+s45))/(s15*(s12+s15)*
(-s15+s23+s34))-(599*(s15+s45)^3*(s34+s45))/
(72*(s12-s34-s45)^3*(s15-s23+s45))-(5*s34^2*(s34+s45)^2)/
(s15*(s12+s15)*(-s15+s23+s34)^2)-(599*s15^3*(s34+s45)^2)/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(599*s45^3)/(72*(-s12+s34+s45)^3)-(s15^3*s34^2)/
(12*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34)/(12*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(45*s45^2)/(8*(-s12+s34+s45)^2)-(s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s34)/(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^3)/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(17*s15^3*s34^2)/(24*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(17*s15^3*s34)/(24*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(17*s15^3*s34)/(24*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(5*s34*(s15+2*s34)*(s15+s34+s45))/((s12+s15)^2*
(-s15+s23+s34))-(10*s34*(-s12+2*s34+s45))/
(s15*(-s15+s23+s34))+(599*s15^2*(s34+s45)*(s15+3*s45))/
(72*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(s15^2*s45*(s15+3*s45))/(4*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(4*s15*(s34*(s15-s45)+s15*s45)^2)/
((s12-s34)^3*(-s15+s23+s34)^2)+(-3*s15*s34+5*s15*s45)/
(2*s12*(-s15+s23+s34))-(131*s15^2+49*s15*s34+54*s15*s45-
51*s34*s45)/(24*(s12-s34)*(-s15+s23-s45))+
(s15*(-17*s15^2+64*s15*s34+177*s15*s45+81*s34*s45))/
(24*(s12-s34)^2*(-s15+s23+s34))-
(s15*(-17*s15^2+64*s15*s34+177*s15*s45+81*s34*s45))/
(24*(s12-s34)^2*(-s15+s23-s45))-
(180*s15^2+275*s15*s34+131*s34*s45)/(72*(s12+s15-s34)*
(s15-s23+s45))+s15^3/(-(s12*s15*s34)+s12*s23*s34-
s12*s34*s45)+(s15^2*(75*s15*s34-807*s34^2+69*s15*s45-
1015*s34*s45-208*s45^2))/(36*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15*(339*s15^2-336*s15*s34+1413*s34^2+
24*s15*s45+796*s34*s45-18*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*s15*(s15^2-s45^2))/
(2*s12*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15*(-s15^2+s45^2))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(-119*s15^2+391*s15*s34-138*s15*s45+
6*s34*s45+6*s45^2)/(24*(-s15+s23+s34)*(s12-s34-s45))-
(119*s15^2+96*s15*s34+130*s15*s45+44*s34*s45+124*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s15^2-3*s15*s45+s45^2+s34*(-s15+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+(4*s15^2*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))-
(4*s15^2*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(-s15+s23-s45))+(5*s34^2*(-s12+2*(s34+s45)))/
(s15*(-s15+s23+s34)^2)+(s15*(-s34^2+s15*(s15+2*s45)))/
(4*(-s15+s23+s34)^2*(s12-s45))+
(5*(3*s34^3+3*s34*s45^2-s15*s45*(2*s15+s45)+
3*s34^2*(s15+2*s45)))/(2*(s12+s15)*(-s15+s23+s34)^2)-
(5*(s34^4-s15^2*s45^2+s34^2*s45^2-s15*s34*s45*(2*s15+s45)+
s34^3*(s15+2*s45)))/((s12+s15)^2*(-s15+s23+s34)^2)-
(5*(2*s34^2+s15*(s15+s45)+s34*(5*s15+2*s45)))/
(2*(s12+s15)*(-s15+s23+s34))+
(s15*(5*s34^2-2*s34*(5*s15+2*s45)+s15*(5*s15+8*s45)))/
(4*s12*(-s15+s23+s34)^2)+(-(s34*(s15+5*s45))+
s15*(s15+12*s45))/(4*(s12+s15-s34)*(-s15+s23+s34))+
(18*s12*s34-575*s34^2+36*s15*s45-18*s34*(5*s15+42*s45))/
(72*(-s15+s23+s34)^2)-(s15*(-156*s15^2+527*s15*s45+
832*s45^2+27*s34*(2*s15+53*s45)))/(72*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15*(131*s15+6*s45)+
4*s34*(-32*s15+63*s45))/(24*(s12-s34)*(-s15+s23+s34))+
(s15^2*s45*(-17*s15+33*s45)+s34^2*(259*s15^2-275*s15*s45+
33*s45^2)-2*s15*s34*(17*s15^2-146*s15*s45+33*s45^2))/
(24*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34^2*(8*s15-9*s45)+s15*(8*s15^2-9*s15*s45-18*s45^2)+
s34*(-16*s15^2+18*s15*s45+35*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^2*(173*s15-190*s45)+
s34*(68*s15^2+122*s15*s45-144*s45^2)+
s15*(29*s15^2+44*s15*s45+36*s45^2))/(24*(s12-s34)*
(-s15+s23+s34)^2)-((s15+s45)^2*(-156*s15+839*s45)+
6*s34*(9*s15^2+45*s15*s45+37*s45^2))/(72*(s15-s23+s45)*
(-s12+s34+s45)^2)+
(1/(4*s12^2)-(5*s15^3)/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(9*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(s12^2-6*s12*s15+10*s15^2)/
(4*s12^2*s34*(-s15+s23+s34))+(5*s15^3)/
(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(4*s15^2*s34^2)/(s12^2*(-s12+s34)^3*(-s15+s23+s34))+
(5*(-s12+s34))/(s12*s15*(-s15+s23+s34))+
(5*s15^2*(s15+s34))/(s12^2*(s12+s15)^2*(-s15+s23+s34))-
(5*s15*(3*s15+2*s34))/(2*s12^2*(s12+s15)*(-s15+s23+s34))-
(s15*s34*(64*s15+27*s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-32*s15^2-62*s15*s34+17*s34^2)/
(8*s12^2*(s12-s34)*(-s15+s23+s34))+(2*s15*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(2*s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(5*s15*(s15-10*s34)*s34)/
(12*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15*s34^2*(-29*s15+46*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-(5*s15^4*s45)/
(2*s12^2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(5*s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(10*s15^3*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)-((s12-7*s15)*s15*s45)/
(4*s12^2*s34*(-s15+s23+s34)^2)+(5*s15^4*s45)/
(2*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)-
(17*s15^3*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(7*s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(s12^2-6*s12*s15+10*s15^2)/(4*s12^2*s34*(s15-s23+s45))+
(5*s15^3)/(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(4*s15^2*s34^2)/(s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(64*s15+27*s34))/(8*s12^2*(s12-s34)^2*
(s15-s23+s45))+(-32*s15^2-62*s15*s34+17*s34^2)/
(8*s12^2*(s12-s34)*(s15-s23+s45))+
(131*s15^2-442*s15*s34+131*s34^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(2*s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))-(5*s15*(s15-10*s34)*s34)/
(12*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15*s45*(s15-s34+s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(599*(s15+s45)^2*(s34+s45)^2)/(72*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(599*s15^2*(s34+s45)^3)/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*s34^3)/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s45^3)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s45^2*(s15+s45)^2)/
(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(17*s15^2*s34^3)/(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(17*s15^2*s34^2)/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(17*s15^2*s34^2)/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(5*s34*(-s12+s34+s45))/(s12*s15*(-s15+s23+s34)^2)+
((-s15+s45)*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(5*s15^2*s34*(s15+s34+s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(599*s15*(s34+s45)^2*(s15+2*s45))/(72*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15*s45^2*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15+2*s45))/(4*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(-2*s15-s23+s34+3*s45)/
(4*s12^2*(s12+s23-s45))+(208*s12-103*s15+208*s34+
186*s45)/(36*s12^2*(s15-s23+s45))+
(289*s12-21*s15+109*s34+192*s45)/(72*s12^2*
(-s15+s23+s34))+(313*s15^2+222*s15*s34-94*s34^2+
779*s15*s45+228*s34*s45+322*s45^2)/(36*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(626*s15^2+444*s15*s34+132*s34^2+
1558*s15*s45+726*s34*s45+1229*s45^2)/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(4*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)+(5*s15*(s15^2+2*s34*(s34+s45)+
s15*(5*s34+s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(-18*s12^2-180*s15^2+197*s12*s34+49*s15*s34+17*s34^2-
307*s15*s45+947*s34*s45+54*s12*(2*s15+7*s45))/
(72*s12^2*(-s15+s23+s34)^2)+(6*s15*s34*(-56*s34+s45)+
s34^2*(-73*s34+6*s45)-2*s15^2*(43*s34+48*s45))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(9*s15^3+s15*s34*(27*s34-53*s45)+s15^2*(-27*s34+5*s45)+
s34^2*(-9*s34+49*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+
(s34*(33*s34^2*s45+s15*s34*(-146*s34+159*s45)-
s15^2*(175*s34+192*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-72*s15^3+(199*s34-9*s45)*
(s34+s45)^2+s15^2*(442*s34+322*s45)+
s15*(922*s34^2+1344*s34*s45+419*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*((s34+s45)^2*(1015*s34+416*s45)+
2*s15*(527*s34^2+1054*s34*s45+539*s45^2)))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(104*s45*(s34+s45)^2+s15^2*(262*s34+265*s45)+
s15*(12*s34^2+632*s34*s45+629*s45^2))/
(18*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15^2*(524*s34+530*s45)+2*s15*(12*s34^2+632*s34*s45+
629*s45^2)+s45*(111*s34^2+830*s34*s45+728*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2))*tr5,
1537/216-(5*(s12-s34))/(6*s15)-
(5*s15^2)/(12*(s12+s15-s34)^2)+
(149*s15)/(432*(s12+s15-s34))+(5*s15^2)/(12*(s12+s15)*
(s12+s15-s34))-(5*s34)/(12*(s12+s15))-
(5*s15*(s15+s34))/(6*(s12+s15)^2)-
(13*s15^3)/(72*s12*s34*(-s15+s23+s34))+(s15^2*(13*s15-23*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))+(s15*(43*s34-20*s45))/
(72*s12*(-s15+s23+s34))+(s15*s34*(-s15+s34)^2)/
(6*s12*(-s15+s23+s34)^2*(s12-s45))+(s15^3-s15*s34^2)/
(6*s12*(-s15+s23+s34)*(s12-s45))+
(s15*(-10*s15*s34+s34^2+s15*(9*s15-2*s45)))/
(24*(-s15+s23+s34)^2*(s12-s45))-
(3*s15+42*s23+3*s34-29*s45)/(72*(s12+s23-s45))-
(s15^2*(5*s15+4*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(-9*s15+8*s34))/
(24*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(5*s15^3*s45)/(12*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))-
(5*s15^3*s45)/(6*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/(6*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(5*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))+
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15*s45)/(3*s34*(-s15+s23+s34))-(5*s15^3*s45)/
(18*(s12-s34)^2*s34*(-s15+s23+s34))+
(5*s15^3*s45)/(12*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(17*s15^2*s45)/(24*(s12+s15-s34)*s34*(-s15+s23+s34))+
s45/(6*s12-6*s45)+(23*s15^2*(s15-s45)*s45)/
(72*(s12-s34)*s34*(-s15+s23+s34)^2)+
(11*s45)/(144*(s12-s34-s45))-(s15^3*s45)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(5*s15^3*s45^2)/
(12*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(5*s15^3*s45^2)/(6*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^2*s45^2)/(12*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)-(5*s15^3*s45^2)/
(36*s12*s34^2*(-s15+s23+s34)^2)+(5*s15^3*s45^2)/
(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(5*s15^3*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45^2)/(12*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(8*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(5*s34^2*s45^2)/(6*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^2*s45^2)/(6*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(247*s15^2*s45^2)/(216*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
s45^2/(8*(s12-s45)*(s12-s34-s45))-(s15^2*(-s15+s34)^2)/
(3*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45))+
s15^2/(3*(-s15+s23+s34)*(s15+s45))+
(s15*(-(s34*(-2*s15+s34))+s12*(s15+s34)))/(3*(-s15+s23+s34)^2*
(s15+s45))-(5*s15^2*(s15+s45))/(18*(s12-s34)^2*
(-s15+s23+s34))+(5*s15^2*(s15+s45))/(18*(s12-s34)^2*
(-s15+s23-s45))-(13*s15^3)/(72*s12*s34*(s15-s23+s45))+
s15^3/(6*s12*(s12-s45)*(s15-s23+s45))-(s15^2*(5*s15+4*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
((-19*s15)/72-(14*s45)/27)/(s15-s23+s45)-
(5*s15^3*s45)/(36*s12*s34^2*(s15-s23+s45))+
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(s15-s23+s45))-
((12*s12+55*s15)*s45)/(72*s34*(s15-s23+s45))-
(5*s15^3*s45)/(18*(s12-s34)^2*s34*(s15-s23+s45))+
(5*s15*s45^2)/(12*s12*(s12-s34-s45)*(s15-s23+s45))+
s15^2/(3*(s15+s45)*(s15-s23+s45))+
(s12*s15^3)/(3*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(s12*s15^2)/(3*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(5*s15*s34*(s15+s45))/(12*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(2*s15+s45))/(6*(s12-s45)*(s15-s23+s45))+
(599*(s15+s45)^3*(s34+s45))/(432*(s12-s34-s45)^3*
(s15-s23+s45))+(599*s15^3*(s34+s45)^2)/
(432*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(599*s45^3)/(432*(-s12+s34+s45)^3)+(s15^3*s34^2)/
(6*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s34)/(6*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(133*s45^2)/(144*(-s12+s34+s45)^2)+(s15^3*s45^2)/
(24*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
s45^3/(24*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34)/(6*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(24*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34*(-s15+s34))/
(3*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45))-
(5*s34*(-s12+s34+s45))/(3*s15*(-s15+s23+s34))+
(247*s15*s45*(-s15+s34+s45))/(108*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15*(-8*s15+5*s34+s45))/
(24*(-s15+s23+s34)*(s12-s45))+(5*s34^2*(-s12+s34+2*s45))/
(6*s15*(-s15+s23+s34)^2)-(599*s15^2*(s34+s45)*(s15+3*s45))/
(432*(-s15+s23+s34)*(-s12+s34+s45)^3)+
(s15^2*s45*(s15+3*s45))/(24*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-((s15+s45)^2*(5*s15+4*s45))/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(5*s15+14*s45))/(24*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*s45*(-23*s15+20*s45))/
(72*s12*s34*(-s15+s23+s34)^2)-(s15^2*(-13*s15+23*s45))/
(72*(s12-s34)*s34*(s15-s23+s45))+
(s15*s45*(9*s15+503*s34+39*s45))/(216*(-s15+s23+s34)^2*
(s12+s23-s45))+(-75*s15-796*s34+57*s45)/
(216*(-s15+s23+s34))+(5*s15*(-s15+s45)*(s34*(s15-s45)+
2*s15*s45))/(18*(s12-s34)^2*(-s15+s23+s34)^2)-
(5*s15*(s34+s45)*(s34^2-2*s15*s45+s34*s45))/
(6*(s12+s15)^2*(-s15+s23+s34)^2)-
(180*s15^2+275*s15*s34+131*s34*s45)/(432*(s12+s15-s34)*
(s15-s23+s45))+(s15*(-48*s15*s34+1413*s34^2+132*s15*s45+
700*s34*s45-78*s45^2))/(432*(-s15+s23+s34)^2*
(s12-s34-s45))+(-34*s15^2+41*s15*s34-61*s15*s45-
7*s34*s45+3*s45^2)/(144*(s12-s34-s45)*(s15-s23+s45))-
(s15*(55*s15^2-110*s15*s34+55*s34^2-46*s15*s45+23*s34*s45+
10*s45^2))/(72*s12*(-s15+s23+s34)^2)+
(-3*s15^2+3*s34^2+32*s15*s45+16*s34*s45+13*s45^2)/
(72*(-s15+s23+s34)*(s12+s23-s45))-
(34*s15^2+341*s15*s34-148*s15*s45+6*s34*s45+14*s45^2)/
(144*(-s15+s23+s34)*(s12-s34-s45))+
(24*s12*s15-19*s12*s45-11*s15*s45+19*s45^2)/
(72*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*(-45*s15*s34+807*s34^2-72*s15*s45+997*s34*s45+
190*s45^2))/(216*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*(s15^3-s15*s45^2))/(12*s12*(-s15+s23+s34)*
(-s15+s23-s45))-(-5*s15^3+s15^2*s45+7*s15*s45^2+s45^3)/
(12*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(247*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(216*(s12+s23-s45)^2)+(5*(2*s34^2-s15*(s15+s45)+
s34*(-3*s15+2*s45)))/(12*(s12+s15)*(-s15+s23+s34))-
(5*(s34^3+s34*s45*(-4*s15+s45)-s15*s45*(-2*s15+s45)+
s34^2*(-3*s15+2*s45)))/(12*(s12+s15)*(-s15+s23+s34)^2)+
(5*s15*(2*s34^2-s15*s45+s34*(s15+2*s45)))/
(6*(s12+s15)^2*(-s15+s23+s34))-
(12*s34*(s15+s45)+5*s15*(2*s15+5*s45))/(72*(s12-s34)*
(-s15+s23+s34))+(12*s34*(s15+s45)+5*s15*(2*s15+5*s45))/
(72*(s12-s34)*(-s15+s23-s45))+
(-(s34*(s15+9*s45))+s15*(s15+16*s45))/(24*(s12+s15-s34)*
(-s15+s23+s34))+(485*s34^2-36*s15*s45+
s12*(-72*s15-75*s34+39*s45)-6*s34*(41*s15+51*s45))/
(216*(-s15+s23+s34)^2)+
(s15*(-162*s15^2+473*s15*s45+760*s45^2+9*s34*(20*s15+159*s45)))/
(432*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)^2*(-162*s15+797*s45)+36*s34*(5*s15^2+9*s15*s45+
6*s45^2))/(432*(s15-s23+s45)*(-s12+s34+s45)^2)+
(6*s15*s45^2+s12*(24*s15^2-24*s15*s45+13*s45^2))/
(72*(-s15+s23+s34)^2*(-s15+s23-s45))+
(24*s34^2*s45+4*s15*(7*s15^2-18*s15*s45+s45^2)+
s34*(-73*s15^2+25*s15*s45+21*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(8*s15-9*s45)+
s15*(8*s15^2-9*s15*s45-20*s45^2)+
s34*(-16*s15^2+18*s15*s45+39*s45^2))/(24*(s12+s15-s34)*
(-s15+s23+s34)^2)+(7/(12*s12^2)-
5/(6*s15*(-s15+s23+s34))+(5*s15^3)/(6*s12^2*(s12+s15)^2*
(-s15+s23+s34))-(5*s15^2)/(4*s12^2*(s12+s15)*
(-s15+s23+s34))-(5*s15^3)/(12*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34))+(7*(s15-s34)^2)/
(24*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(12*s12^2+43*s12*s15-20*s15^2)/(72*s12^2*s34*
(-s15+s23+s34))+(5*s15^3)/(12*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34))+(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(30*s15^2+13*s15*s34+12*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(404*s12+189*s15+323*s34-144*s45)/(216*s12^2*
(-s15+s23+s34))+(s15*(5*s15-4*s34)*s34^2)/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34)/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(5*s15^4*s45)/(12*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(5*s15^4*s45)/(6*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45)/(3*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*(12*s12+31*s15)*s45)/(72*s12^2*s34*(-s15+s23+s34)^2)+
(5*s15^4*s45)/(12*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^
2)-(17*s15^3*s45)/(24*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34)^2)-(5*s34^3*s45)/(6*s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^3*s45)/(6*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^2*s45^2)/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(-s15+s34)^3)/(3*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45))-s15^2/(3*s12^2*(-s15+s23+s34)*(s15+s45))+
(s15*(s15-s34)^2)/(3*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s15+s45))-(s15*(s12^2+s12*s15+s15*(-s15+s34)))/
(3*s12^2*(-s15+s23+s34)^2*(s15+s45))-(s15*(s15-s34)^2*s34)/
(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(5*s15*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(12*s12^2+43*s12*s15-20*s15^2)/
(72*s12^2*s34*(s15-s23+s45))+(5*s15^3)/
(12*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))+
(30*s15^2+13*s15*s34+12*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(131*s15^2-442*s15*s34+131*s34^2)/
(432*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(224*s12-77*s15+224*s34-9*s45)/(432*s12^2*(s15-s23+s45))+
(s15^2*s34)/(24*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-s15^2/(3*s12^2*(s15+s45)*
(s15-s23+s45))+(s15*(s15-s34)^2)/(3*s12^2*(s12+s15-s34)*
(s15+s45)*(s15-s23+s45))+(s15*(s12+s15))/
(3*s12*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))-
s15^2/(3*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(s45*(s15+s45)^2)/(6*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^3*(s34+s45))/(6*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)-(599*(s15+s45)^2*(s34+s45)^2)/
(432*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(599*s15^2*(s34+s45)^3)/(432*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15^2*s34^3)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(6*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s45^3)/(24*s12^2*
(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(6*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^2*(s15+s45)^2)/(24*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15*s34*(-s15+s34))/
(3*s12^2*(-s15+s23+s34)*(s15+s45)*(-s12+s34+s45))+
(s15*s34*(-s15+s34))/(3*s12^2*(s15+s45)*(s15-s23+s45)*
(-s12+s34+s45))-(247*s15*s45*(-s15+s34+s45)^2)/
(216*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45*(-4*s15+4*s34+s45))/(24*s12^2*(-s15+s23+s34)^2*
(s12-s45))-(599*s15*(s34+s45)^2*(s15+2*s45))/
(432*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15*s45^2*(s15+2*s45))/(24*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*s45*(s15+2*s45))/
(6*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(-382*s15-373*s23+117*s34+707*s45)/(216*s12^2*
(s12+s23-s45))+(24*s12*s15-19*s12*s45-6*s15*s45)/
(72*s12*(-s15+s23+s34)^2*(s15-s23+s45))-
(5*s34*(-s12^2+s12*s45+s34*s45))/(6*s12^2*s15*
(-s15+s23+s34)^2)-(275*s15^2+276*s15*s34-188*s34^2+
1042*s15*s45+342*s34*s45+458*s45^2)/(432*s12^2*
(s15-s23-s34)*(-s12+s34+s45))-
(275*s15^2+276*s15*s34-21*s34^2+1042*s15*s45+204*s34*s45+
698*s45^2)/(432*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^2*(s15+3*(s34+s45)))/(12*s12^2*(s12+s15)*
(-s15+s23+s34)^2)+(5*s15*s34*(-(s34*s45)+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(12*s34^3+27*s15*s34*(s15-s45)+30*s15^2*s45+
s34^2*(26*s15+9*s45))/(72*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(9*s15^3+s15*s34*(27*s34-59*s45)+
s15^2*(-27*s34+7*s45)+s34^2*(-9*s34+55*s45))/
(24*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(-391*s15^2+139*s34^2-156*s34*s45-295*s45^2+
4*s15*(63*s34+295*s45))/(216*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(-150*s12^2+192*s15^2+
2*s34*(500*s34+77*s45)-2*s12*(171*s15-590*s34+144*s45)+
s15*(263*s34+1492*s45))/(432*s12^2*(-s15+s23+s34)^2)+
(-9*s15^3-(s34+s45)^2*(256*s34+39*s45)+
s15^2*(-238*s34+473*s45)+s15*(503*s34^2+78*s34*s45-
425*s45^2))/(216*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(13*s12^2+s12*(14*s15+19*s45)+6*(2*s15^2+2*s15*s45+s45^2))/
(72*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(247*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(216*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(s15*(5*(s34+s45)^2*(203*s34+76*s45)+
2*s15*(590*s34^2+1081*s34*s45+536*s45^2)))/
(432*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(554*s34+527*s45)+2*s45*(104*s34^2+199*s34*s45+
95*s45^2)+2*s15*(27*s34^2+635*s34*s45+617*s45^2))/
(216*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(54*s34^2*(s15+2*s45)+2*s34*(277*s15^2+635*s15*s45+
403*s45^2)+s45*(527*s15^2+1234*s15*s45+707*s45^2))/
(216*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*(199*s34-39*s45)*(s34+s45)^2+s15^2*(113*s34+203*s45)+
s15*(2360*s34^2+3018*s34*s45+874*s45^2))/
(432*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(247*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(216*s12^2*(s12+s23-s45)^2))*tr5}


projectionMatrix["uubddbg","pmpmp","Nf0"]=
{{1,-1/2,0,0,0,0,0,0,0,0,0,-40/3,0,-1,-1/2,0,0,0,0,0,
0,0,14,40/3,14,-14,0,-2/3,0,0,10,3/2,-3,1/2,3,0,-1,1,
3,0,1/2,10,-4,2,-4,2,1,3,9/2,1,1,0,4/3,10/3,-2,0,0,
0,11/4,-10/3,-11,0,-4,2,0,32,15/2,15/2,2,0,1,0,11/3,0,
-1/3,-1/3,0,9/4,31/4,1/2,23/12,-4/3,-7/8,-21,-13/12,7/4,
-1/2,-3/2,-13/4,-37/4,-1/4,-7,4,2,-2,0,3/2,-7,1/2,13/2,
1/2,-1/2,1,0,-1,10/3,-4,9/2,101/2,15/2,-7/2,-107/2,8,23/2,
1/2,2,-3,53,-1,8,21/2,-11/2,1/2,7,48,2,-5,7/2,-4,4,1/2,
-1,1/2,-5/2,-30,-3/4,-1/3,4/3,1/3,29/3,4/3,-7/3,5/3,0,
-1/3,3,-10,-9,-6,9,-37/8,-3,-3,25/12,-7/24,-37/12,-23/12,
19/3,11/4,-35/4,17/3,-5/24,13/8,-31/4,37/6,-13/24,17/12,
11/12,5/2,0,0,7,-27/4,19/4,-7/6,11/24,-19/4,-5/4,17/4,32/3,
-23/4,13/12,-43/2,10,2,-15/2,-1,-19/4,-85,33/2,-7/2,-1,
149/2,-10,-46/3,1/12,71/2,91/4,-4,10,91/4,15/4,-4,-189/8,
-493/12,17/6,-103/12,49/6,245/24,-5/2,6,1,7/2,-9/2,7,-68,
17/2,42,131/4,1/4,-23/2,8,9/2,1,-1,0,-13/4,0,-5,-4,19/2,
-7/2,19/4,16,-1,-33/2,1/2,-53/2,-41/2,0,0,-4,-41/2,56,17,
-26,-11/2,9,-5/2,5/2,-2,-3/2,31/2,1/2,-139/2,-29/2,121/2,
81,-3/2,5/2,2,9/2,33/2,-97/2,-41/2,99/2,-6,-5/2,2,7,0,
-93/2,48,107/2,0,10,-40,-19/2,9/2,59/2,5/12,-43/6,8/3,8/15,
13/15,8/15,-17/15,-4/5,-3/10,0,0,0,18,0,0,3/2,-937/720,
-93/2,-97/12,-15/4,-73/32,0,-41/2,389/12,33/2,57/8,-321/8,
-47/2,-183/16,301/12,289/24,-685/96,269/12,0,0,-131/8,23,
-117/2,-13/2,117/4,757/3,-15/2,15/2,-15,11/2,-67/2,-17/2,
87/2,14,-13,-127/2,107/2,10,-9,-3/2,10,-21/2,-51/2,-43/4,
-19/12,0,-151/36,65/2,0,32/3,0,409/24,0,-53/3,0,0,0,0,
4207/24,166/3,0,-32/3,32/3,160/9,-451/2,64/3,275/3,64/3,
1833/4,-19/3,0,-65/12,227/18,79/12,2557/72,0,43/12,-203/12,
-227/6,-35/12,47/4,-1827/8,481/24,-65/2,539/3,413/2,65,0,0,
-19/6,121/12,6775/72,0,-5911/72,-581/3,5393/72,0,-1255/72,
-289/9,-2659/24,0,-535/24,-367/12,367/12,-367/6,-283/6,3185/12,
275/9,212/3,175/12,-2285/18,5773/18,0,-520/3,831/4,0,-1649/72,
-649/18,-307/6,-968/3,623/72},{0,0,1,-3/2,3/4,9,-1/2,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-41/8,0,-21/2,41/4,0,0,0,
0,0,-3/4,0,-3/4,0,3/4,3/2,-3/4,0,0,-3/8,0,-3/2,-3/2,
-3/2,-3/2,-3/4,0,-3/2,-3/4,-3/4,3/4,-1/2,0,0,0,0,0,-3/8,
1/4,-3/2,0,3,3/2,0,3,0,0,0,0,0,0,1/2,0,0,0,-3/2,-3/4,
0,0,0,5/8,3/4,0,0,-9/4,1/8,3/4,3/2,0,0,0,0,0,0,0,0,
3/4,-3/4,-3/4,-9/4,3,-9/4,3/2,-3/4,0,0,0,0,0,0,0,0,-3,
0,-3,0,0,-3/2,0,-3/2,0,0,0,0,0,3/2,-3/4,0,0,0,0,0,0,
0,1/4,0,-1/2,-3/2,0,0,0,0,-1,1/2,-1/2,3/2,3/2,1,-3/2,
-1/8,15/2,3/4,-5/8,-3/8,9/2,-1/8,-1/8,1/8,15/8,-35/16,-1/16,
15/16,57/32,-7/16,-5/16,-7/8,1/8,-63/8,15/8,0,-15/4,9/2,-3,
1/2,1,9/8,-1/2,1/8,23/16,3/4,-3/8,-15/8,3/2,3/8,-15/8,-9/8,
25/16,-51/8,3/2,-9/4,-3/2,51/8,-3/8,-15/8,1/16,3/32,27/8,
3/8,-15/32,3/2,3/8,-3/8,-3/4,-15/16,-1/8,-19/16,-1/8,7/16,
-3/4,27/4,33/8,3/4,-9/4,3/2,-21/4,3/2,21/4,3/4,-3/4,9/4,
-9/8,-3,3/4,-3/4,0,3/4,-3/4,15/8,3/4,-3/4,-3/8,-51/8,-51/4,
9/4,33/2,-9/4,-3/4,-3/4,-9/8,0,-3/4,3/8,3/4,9/4,-3/8,-3/4,
3/2,3,-3,3/2,-3,-45/4,3,-3,-3/2,3,6,3/2,-3,3/2,-3,-75/4,
-3/2,-3,3/2,-3/2,-3/2,3/2,-45/4,0,-3/2,9/4,3/2,0,12,-3,
15/8,3/8,3/8,1/4,-1/4,-3/2,3/10,3/10,-1/5,-1/5,-1/5,1/20,0,
0,0,0,0,0,-15/4,133/480,-3/2,-163/64,39/8,75/64,0,15/2,
83/8,-75/4,-37/8,-75/8,189/8,153/16,-15/8,-19/2,7/4,-75/4,0,
0,75/8,57/8,-57/4,-6,27/4,143/4,9/4,-45/8,51/4,-21/4,-69/4,
-27/4,81/4,-33/4,33/4,-57/4,45/4,-45/4,57/4,15,-51/4,21/2,
-33/4,21/4,13/8,0,25/4,-3/2,0,-45/4,0,-87/4,0,45/4,0,0,0,
0,423/8,0,0,45/4,-45/4,0,-61,-45/2,-3,-45/2,563/4,-5/4,0,
-15/4,-19/8,15/4,5/6,0,13/2,87/2,57/8,15/4,-15/4,-623/8,
-141/8,3/2,61,122,-3,0,0,7/8,-33/4,-595/8,0,595/8,195/2,
689/24,0,139/24,-275/24,-279/8,0,105/8,51/4,-105/4,36,30,
477/4,0,319/8,-15,155/8,-935/8,0,-229/4,175/2,0,4,-127/12,
141/4,49/4,-33/8},{0,0,0,0,0,0,0,1,0,0,0,2,0,0,0,0,
0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-14/3,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-13/2,0,0,17/4,0,0,0,0,-15,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-1/2,
0,-7/2,0,-3/4,0,3/2,0,0,0,0,-45/4,-2,0,3/2,-3/2,0,11,
-3,-9,-3,-47/2,-1,0,7/2,-17/12,-7/2,-41/12,0,-5/2,3/2,
13/4,1/2,3/2,51/4,-3/2,5/2,-11,-8,-3,0,0,-1/2,-1/2,
-191/12,0,83/12,103/3,-31/6,0,17/12,2,37/4,0,5/4,5/2,-5/2,
5,5,-3,0,-13/2,-3/2,34/3,-32,0,15,-33/2,0,13/12,8/3,2,
17,-11/12},{0,0,0,0,0,0,0,0,1,-1,0,1,0,0,0,0,0,0,0,
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,5/4,0,0,-1/8,0,0,0,0,-27/2,0,0,0,0,0,0,
0,0,0,0,0,0,0,-3,0,0,0,0,0,0,-11/12,-1/4,0,1/4,0,
23/8,0,-5/4,0,0,0,0,-111/8,-1,0,-5/4,5/4,0,31/2,7/2,
-5/2,5/2,-137/4,-1/2,0,5/4,-1/24,-1/4,-9/8,0,-7/4,-27/4,
1/8,3/4,1/4,149/8,5/2,1/4,-31/2,-24,-1/2,0,0,1/12,1/4,
167/24,0,-167/24,-9/2,-7,0,-5/24,13/6,59/8,0,3/8,3/4,-3/4,
3/2,3/2,-6,0,-27/4,-3/4,9/2,0,0,27/2,-59/4,0,9/8,5/2,0,
27/2,7/24},{0,0,0,0,0,0,0,0,0,0,1,3/2,3,-3/4,-3/4,-6,
-3,-1,1,0,0,0,0,-47/2,0,0,0,0,0,0,0,0,0,-3/4,0,0,0,
0,0,0,0,0,3,0,3,0,0,0,0,3/2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,3,0,81/4,81/4,3,-3/4,3/4,-6,0,1,-1/2,1/2,-39/4,
27/8,-119/3,-3/4,29/8,-1/2,3/16,-6,-5/8,3/8,3/4,3/4,-9/8,
3/4,-9/4,-3/2,3/2,3/2,-15/4,0,3,-39/2,3/4,75/4,3/4,-3/4,
3/2,-3/2,-3,-3/2,15/4,-21/4,-33/4,-9/4,3,33/4,3,-15/4,
-33/4,3,9/2,-9,-9/2,3,-9/4,-33/4,-9/4,-3/2,-6,3/4,3/4,
-3/4,-9/4,3/2,9/2,-15/4,15/4,3/4,15,1/8,-1/2,3,1/2,-3/2,1,
-1/2,-1,0,-1/2,1/2,-3/2,-3/2,-1,3/2,9/16,33/4,1/4,0,3/16,
-13/8,-7/8,-29/8,-3/8,-15/8,-33/8,-3/16,-69/16,39/16,7/4,
5/32,1/8,3/8,27/8,3/8,0,3/4,3/8,-9/8,1/4,-7/16,-15/8,1/4,
5/8,1/4,-9/8,9/8,51/4,-3/4,3,-9/4,-45/8,-4,33/4,-9/4,9/4,
3,-27/4,-3/2,5/4,-1,-21/4,-33/4,9/4,9/2,-27/8,3/8,-3/4,
51/16,37/8,1/8,5/2,-1,-5/2,0,-15/4,0,3,3/4,-9/4,6,-3/4,
-3/2,-33/8,-33/8,21/4,-3/4,-3/4,-9/2,9/2,0,-33/8,-9/4,-3,
-3/4,15/2,-3,21/8,6,-3/4,-27/4,3/2,6,3,15/2,0,9/2,15/4,
-12,-45/4,21/4,-3/2,-9/2,33/4,-3/4,3/2,21/4,21/4,-9/4,63/4,
-15/4,-39/4,-9/2,27/4,-3/4,9/2,9/4,27/4,51/4,57/4,-63/4,6,
21/2,-9,9/2,0,21/4,-6,-27/4,0,0,0,3,9/4,-15/4,-11/8,3/4,
1,1/5,7/10,-4/5,-3/10,1/5,-1/20,0,0,0,0,0,0,21/4,-29/96,
21/4,25/16,-21/8,25/64,0,-39/4,-55/8,9,53/16,129/16,-9,
-243/32,-19/8,93/16,-3/64,-249/8,0,0,249/16,-9/2,45/4,3,
-57/8,63/4,9/4,21/4,-39/4,3,21/4,21/4,-39/4,9,-6,39/4,
-57/4,9,-6,5,21/4,-21/4,15/4,-51/8,-7/8,0,107/24,-199/8,0,
-117/8,0,293/16,0,117/8,0,0,0,0,227/16,-3/2,0,117/8,
-117/8,0,-37/4,-117/4,-251/4,-117/4,281/8,-3/4,0,15/8,
-427/48,-15/8,-125/48,0,3/8,-73/8,427/16,-3/8,15/8,-145/16,
-85/4,155/8,147/4,37/2,-155/4,0,0,-77/24,-9/8,-3067/48,0,
-605/48,1705/12,19/2,0,-47/48,-9/4,-99/16,0,-3/16,-3/8,3/8,
-3/4,-3/4,9/2,0,63/8,3/8,361/4,-697/6,0,-63/4,123/8,0,
-623/48,-11/4,0,-63/4,-77/16},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4/3,-4/3,
-32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4/3,0,0,0,0,0,0,0,
0,0,-2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,2/3,0,2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,8,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-4,61/180,-28,-7/4,1,1/4,0,4,19/3,-2,-1,-15/2,2,5/2,
3,-7/3,1/6,0,0,0,0,6,-8,-4,4,0,2,-2,4,-2,-12,-4,12,
-4,4,-8,4,-4,4,0,-4,4,-6,2,2/3,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1,
0,-2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-5/2,0,0,5/4,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,
0,0,2,0,0,0,0,0,0,5/6,-1/2,0,-3/2,0,-11/4,0,3/2,0,0,
0,0,27/4,0,0,3/2,-3/2,0,-8,-3,-1,-3,37/2,0,0,-1/2,
-5/12,1/2,1/12,0,3/2,11/2,5/4,1/2,-1/2,-41/4,-5/2,1/2,8,
16,-1,0,0,-1/6,-3/2,-119/12,0,119/12,13,23/6,0,3/4,-3/2,
-21/4,0,5/4,5/2,-5/2,5,3,17,0,5,-3/2,16/3,-55/3,0,-8,
27/2,0,11/12,-7/6,4,2,-11/12},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14/3,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,0,0,-2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,-1,0,0,
2,0,0,0,-2,0,0,0,0,-1,0,0,-2,2,0,2,4,4,4,-4,0,0,
0,2/3,0,1,0,0,-2,-3,0,0,2,2,-2,-2,-4,2,0,0,1/3,0,
10,0,-1,-52/3,-2/3,0,-1/3,0,0,0,0,0,0,0,0,0,0,0,0,
-10,41/3,0,0,0,0,1/3,0,0,0,2/3},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,-3/4,0,
-15/4,9/4,3/2,0,-3/2,-3/4,-3/2,3/4,-3/2,0,-9/8,-3,0,3/2,
0,3/2,3/4,0,-3/4,0,3/4,-3/4,-1/2,-1,1,-1,1,24,0,3/4,6,
0,-9/2,-9/4,3,-21/2,33/4,33/4,6,-3/4,3/4,-6,-3/2,1,-1/2,
1/2,27/2,15/8,0,-3/4,9/8,-5/8,-21/16,-9/4,5/8,9/8,-1/2,9/4,
-15/8,15/4,45/8,3,-3/2,0,9/4,0,-27/4,-39/4,3/2,9,3/2,-9/4,
3,-3/2,-9/2,-3/2,15/4,-21/4,-93/4,-15/4,3/2,99/4,-3,39/4,
-87/4,6,9/2,-51/2,-3,-3,39/4,-75/4,3/4,-3/2,-45/2,0,-3/4,
3,0,-3/2,-21/2,15/2,-9,3/4,15,-1/8,3/2,5/2,1,-9/2,-2,3/2,
-1,1,-1,0,3/2,0,0,0,35/16,21/4,0,-1/8,-1/16,-13/8,3/4,
-49/8,-3/4,3/2,77/16,1,-15/2,-105/32,-43/16,89/32,0,1/4,
15/4,-3/8,0,3/2,-21/8,9/8,1/2,-13/16,-3/2,13/8,-5/4,15/16,
9/8,1/4,207/8,-33/4,-21/2,87/8,24,-247/16,147/4,-27/4,21/4,
21/4,-273/8,0,33/4,-21/16,-807/32,-117/4,-135/8,369/32,-81/8,
-9/4,15/8,171/16,415/16,3,43/16,-29/8,-171/32,3/2,-15/2,
-21/8,3/2,9/2,-6,30,-21/4,-18,-117/8,39/8,-33/4,39/8,3/4,
9/2,-3/2,0,-33/8,18,-87/8,-12,75/4,-75/8,3,9/4,15/4,-15/4,
-3,81/4,15,69/8,0,21/4,69/8,-39,-87/4,141/8,3/4,-9,-39/4,
9/4,-15,99/4,0,3/4,177/4,45/4,-147/4,-33,-39/4,21/4,-21,
87/4,3,147/4,111/4,-153/4,27/2,57/4,-45/4,21/4,0,81/4,-87/4,
-24,0,-15,15,-21/8,69/8,-153/8,-17/8,13/4,1/2,-1/2,0,-1,
1/2,1,0,0,0,0,0,0,0,9/2,-53/120,87/4,211/64,-9/4,-75/32,
0,-69/4,-81/4,6,77/16,393/16,-51/8,-243/32,-43/4,79/16,
111/64,16,0,0,-8,-117/8,36,6,-153/8,-255/2,3,27/8,-15/2,3,
45/2,21/2,-69/2,9/4,-3/4,69/2,-69/2,27/4,-21/4,-45/2,6,
-15/4,33/2,-27/8,-1/2,0,-21/4,-57/4,0,19/4,0,117/4,0,-19/4,
0,0,0,0,-477/4,-18,0,-19/4,19/4,0,150,19/2,-57/2,19/2,
-316,7,0,-13/2,-95/24,6,-121/12,0,7/2,-58,95/8,-7/2,-6,
677/4,97/8,57/4,-245/2,-222,-57/2,0,0,1/2,3/2,439/6,0,
-439/6,-147/2,-1387/24,0,-35/12,67/3,225/4,0,-7/4,-7/2,7/2,
-7,-7,-503/4,0,-201/4,7/2,147/2,0,0,201/2,-245/2,0,37/6,
121/6,-1/2,253/2,13/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-6,0,2,0,-2,0,0,
0,-2,0,0,-8,0,0,0,0,0,-2,0,0,0,0,0,-8/3,4/3,0,0,0,
1,2,8,0,-2,-2,0,-22,0,0,0,0,0,0,-8/3,0,0,0,0,0,0,
-1,-1/3,0,0,12,-1/3,0,0,0,0,5,5/2,4,-2,-2,2,0,-3,0,
0,0,0,0,0,0,0,-8/3,4,-4,-36,-6,2,38,-4,0,-8,0,4,-38,
0,-4,0,-4,-4,-4,-34,-2,0,0,2,-2,-4,4,-4,2,24,0,2/3,
0,0,-20/3,-4/3,4/3,-4/3,0,0,-4/3,4,4,8/3,-4,10/3,-4,5/3,
-4/3,-1/6,4/3,2/3,-5,-1,4,25/6,1/6,-2,-5/4,-19/6,7/6,-1/3,
1/3,-1,-1,0,-4,-3,1,-1/3,-2/3,2,1/3,-7/3,-26/3,3,1/3,17,
-6,-5,4,9,-5/2,61,-10,4,4,-54,5,34/3,-1/3,-45/2,-17,-5,
1/4,-17,-2,2,17,82/3,-1/3,23/6,-17/3,-51/8,2,-6,-1,-2,4,
-6,48,-6,-30,-23,5,-2,-1,2,2,-2,0,1,6,-1,-2,2,-2,-2,
-8,-2,8,2,18,14,2,0,4,15,-38,-14,17,4,-8,-8,4,-4,8,
-8,-4,50,8,-42,-58,-8,4,-8,4,-8,34,16,-34,6,4,-4,-2,
0,32,-34,-38,0,-8,32,1,1,-20,-2/3,5,-4/3,-8/15,-8/15,
-8/15,4/5,4/5,2/15,0,0,0,0,0,0,0,133/180,24,20/3,2,-5/6,
0,4,-77/3,-8,-7/6,32,12,19/4,-18,-35/6,113/24,49/3,0,0,
-49/6,-18,46,6,-23,-484/3,6,-3,6,-2,26,8,-34,-8,8,50,
-42,-4,4,-26,-4,4,20,5,2/3,0,-16/3,-16,0,10/3,0,63/2,0,
-10/3,0,0,0,0,-893/6,-24,0,-10/3,10/3,0,562/3,20/3,-32,
20/3,-391,28/3,0,-29/3,-43/9,9,-29/2,0,11/3,-187/3,43/3,
-11/3,-9,417/2,79/6,16,-452/3,-790/3,-32,0,0,1,3,1399/18,
0,-1399/18,-72,-427/6,0,-55/18,28,421/6,0,-11/6,-11/3,11/3,
-22/3,-22/3,-153,0,-188/3,11/3,72,0,0,376/3,-467/3,0,
155/18,232/9,-2/3,160,31/18},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/6,1/2,0,-1/2,
0,0,0,0,0,0,0,0,0,0,0,1/2,-1/2,0,0,-1,1,-1,0,0,0,
0,1/12,0,0,0,0,0,-1/4,0,0,0,1/4,-1/2,0,0,1,0,0,1/6,
0,0,0,0,0,-1/12,0,0,0,0,0,0,-1,0,-2,0,3/2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1,1/2,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-1/6,-1/2,0,1/2,0,0,0,-1/2,0,0,0,0,0,0,
0,-1/2,1/2,0,0,1,-1,1,0,0,0,0,1/4,0,0,0,0,0,-3/4,0,
0,0,1/4,-1/2,0,0,1,0,0,1/6,0,0,0,0,0,1/12,0,0,0,0,
0,0,0,0,0,0,-3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-15/4,0,0,15/8,0,0,0,0,19/2,0,0,0,0,0,0,0,0,0,0,
0,0,0,3,0,0,0,0,0,0,5/4,3/4,0,-3/4,0,-41/8,0,3/4,0,
0,0,0,101/8,0,0,3/4,-3/4,0,-29/2,-3/2,3/2,-3/2,131/4,
-1/2,0,5/4,1/8,-5/4,1/24,0,1/4,41/4,-3/8,-1/4,1/4,-143/8,
-3,-3/4,29/2,29,3/2,0,0,-7/12,-3/4,-119/8,0,119/8,39/2,
19/3,0,23/24,-5/3,-41/8,0,7/8,7/4,-7/4,7/2,7/2,14,0,23/4,
-5/4,-31/3,-55/6,0,-21/2,49/4,0,-13/24,-3/2,2,-13/2,-13/24},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-1,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-3/2,0,0,3/4,0,0,0,0,-5/2,0,0,
0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,1/3,1/2,0,
-1/2,0,-13/4,0,1/2,0,0,0,0,-5/4,0,0,1/2,-1/2,0,1/2,-1,
1,-1,1/2,-1/2,0,1/2,1/12,1/2,-7/6,0,-1/2,11/2,-1/4,1/2,
-1/2,-5/4,-3/2,-1/2,-3/2,6,1,0,0,0,0,-27/4,0,27/4,7,2/3,
0,7/12,1/4,1,0,1/4,1/2,-1/2,1,1,-3,0,-5/4,-1/2,-7,0,0,
5/2,-5/2,0,7/6,7/12,0,5/2,-1/4},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,7/2,0,0,-7/4,0,0,0,0,
-23/2,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,
-7/6,0,0,1,0,19/4,0,-3/2,0,0,0,0,-57/4,0,0,-1,1,0,
31/2,2,0,2,-69/2,1/2,0,-1/2,1/6,1/2,-1/2,0,-1/2,-19/2,
-1/2,1/2,-1/2,77/4,15/4,0,-31/2,-28,0,0,0,1/3,1/2,169/12,
0,-169/12,-18,-85/12,0,-3/4,25/12,6,0,-3/4,-1/2,1/2,-1,-1,
-19/2,0,-25/4,1/2,53/6,55/6,0,25/2,-27/2,0,1,23/12,-1,
19/2,3/4},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,-1/2,0,0,0,0,-9/2,0,0,0,0,0,0,0,0,
0,0,0,0,0,-1,0,0,0,0,0,0,-1/3,1/2,0,1/2,0,1,0,-1/2,
0,0,0,0,-11/2,0,0,-1/2,1/2,0,11/2,1,1,1,-12,1/2,0,0,
1/4,0,-7/12,0,0,-2,-3/4,0,0,13/2,5/4,-1/2,-11/2,-8,1,0,
0,1/6,0,25/6,0,-25/6,-5,-29/12,0,-1/3,13/12,11/4,0,0,0,
0,0,0,-9/2,0,-11/4,0,-25/6,55/6,0,11/2,-6,0,7/12,11/12,
-1,5/2,1/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-5/2,0,0,5/4,0,0,
0,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,
5/6,1/2,0,-1/2,0,-15/4,0,1/2,0,0,0,0,35/4,0,0,1/2,-1/2,
0,-10,-1,1,-1,45/2,0,0,3/2,1/12,-3/2,1/12,0,-1/2,15/2,
-1/4,1/2,-1/2,-49/4,-2,-1/2,10,20,1,0,0,-1/6,-1/2,-119/12,
0,119/12,13,13/3,0,3/4,-3/2,-9/4,0,1/4,1/2,-1/2,1,1,2,0,
3,-1/2,-13,0,0,-6,11/2,0,-3/4,-7/6,0,-8,-1/4},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-9,-2,0,0,0,
0,10,0,0,0,-22,0,0,0,0,0,-2,0,0,0,0,0,0,10,0,0,
-10,-12,0,0,0,0,0,0,0,0,0,-11/3,0,1/3,5/3,6,0,0,0,0,
0,0,-12,0,-5,0,0,0,0,10,-12,0,1,5/3,0,10,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,
0,0,0,0,0,0,1/2,3/2,0,-1/2,0,-9/2,0,1/2,0,0,0,0,3/2,
0,0,1/2,-1/2,0,-3,-1,3,-1,8,0,0,1,5/12,0,-4/3,0,0,8,
-5/4,0,0,-11/2,-7/4,-3/2,2,13,3,0,0,0,-1/2,-28/3,0,28/3,
9,25/12,0,5/6,0,0,0,0,0,0,0,0,-5/2,0,0,0,-9,0,0,0,
0,0,7/6,0,0,0,-1/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1/6,1,0,0,0,-1,0,0,
0,0,0,0,1/2,0,0,0,0,0,-1,0,2,0,2,0,0,0,1/3,0,-1/3,
0,0,2,-1,0,0,-3/2,0,-1,0,1,2,0,0,0,0,-1,0,1,-1,1/2,
0,1/6,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1/6,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,-1,0,0,0,0,0,0,
0,-1,1,0,0,2,2,2,0,0,0,0,-1/6,0,0,0,0,0,-1/2,0,0,
0,1/2,-1,0,0,2,0,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,0,
0,0,0,7,0,0,0,0,0,0,0,0,0,0,0,0,0,1/3},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,
0,1,0,0,0,-2,-1,0,0,0,0,-1/6,0,0,0,0,0,0,1,0,0,-1,
-2,0,0,0,0,0,0,0,0,0,-1/3,0,1/3,-1/6,3/2,0,0,0,0,0,
0,0,0,-1/2,0,0,0,0,1,-2,0,-1/2,-1/6,0,-1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-2,0,0,2,-1,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,2,-1,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1/2,0,0,0,0,0,0,1/6,-1/6,-1,0,1/2,1,-1,2,2,5,0,
1/2,-1,0,0,0,-1,3,0,1/2,1/6,1,2,-1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1/6,0,0,0,0,0,0,0,0,1/6,0,0,-1/2,-1,1,-2,-2,-2,0,0,
1/2,0,0,0,0,0,0,0,-1/6,-1,-2,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-2,1,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,1,0,-1/2,
-1,1,-2,-2,-7,0,-1,1/2,0,0,0,1,-2,0,-1/3,1/6,-1,-2,
1/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1,0,
0,1,-1,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0}}

ampFunctions["uubddbg","pmpmp","Nf0"]={f11[s34]*f11[s45]*f21[s15,s23],
f11[s15]*f34[s12,s23,s34,s45,s15],Pi^2*f21[s34,s15],
f21[s12,s34]*f21[s34,s15],f11[s45]*f33[s15,s12,s34],f42[s34,s15],
f48[s34,s15,s12],f11[s23]^2*f11[s34],f11[s12]*f21[s15,s23],
f11[s45]*f21[s15,s23],Pi^2*f21[s23,s45],f11[s34]*f21[s23,s45],
f21[s15,s23]*f21[s23,s45],f11[s23]*f34[s12,s23,s34,s45,s15],
f11[s45]*f34[s12,s23,s34,s45,s15],f41[s23,s45],f42[s23,s45],
f47[s45,s12,s23],f48[s23,s45,s15],f49[s34,s15,s12],
f11[s12]*f11[s15]^2,f11[s12]*f11[s23]^2,f11[s15]^2*f11[s45],
f11[s12]*f21[s23,s45],f11[s12]*f21[s34,s15],f11[s45]*f21[s34,s15],
f45[s23,s34,s15],f46[s15,s23,s45],f49[s23,s45,s15],
f11[s12]*f11[s23]^2*f11[s34],f11[s23]*f11[s34]^2*f11[s45],
f11[s34]^2*f21[s15,s23],f11[s12]*f11[s45]*f21[s15,s23],
f21[s15,s23]^2,f11[s12]*f11[s15]*f21[s23,s45],
f11[s12]*f11[s34]*f21[s23,s45],f11[s23]*f11[s34]*f21[s23,s45],
f11[s34]*f11[s45]*f21[s23,s45],f21[s23,s45]^2,
f11[s23]*f21[s34,s15],f11[s23]^2*f21[s34,s15],
f21[s12,s34]*f21[s45,s12],f11[s45]*f31[s15,s23],
f11[s34]*f31[s23,s45],f11[s45]*f32[s15,s23],f11[s34]*f32[s23,s45],
f11[s34]*f33[s12,s23,s45],f11[s12]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f11[s45]*f33[s23,s34,s15],
f11[s34]*f33[s45,s15,s23],f11[s34]*f34[s12,s23,s34,s45,s15],
f46[s34,s15,s23],f48[s12,s34,s45],f411[s34,s45,s15,s12,s23],
Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],f11[s15]*f11[s23]*f11[s34]^2,
Pi^2*f11[s34]*f11[s45],f11[s23]*f11[s45]*f21[s12,s34],f21[s15,s23],
f11[s15]*f11[s34]*f21[s15,s23],f21[s34,s15]^2,
f21[s23,s45]*f21[s45,s12],f11[s45]*f31[s12,s34],
f11[s12]*f31[s23,s45],f11[s12]*f32[s23,s45],f11[s45]*f32[s34,s15],
f11[s15]*f33[s12,s23,s45],f11[s15]*f33[s34,s45,s12],f42[s45,s12],
f46[s45,s12,s34],f48[s45,s12,s23],f411[s12,s23,s34,s45,s15],
f411[s23,s34,s45,s15,s12],f11[s23]*Zeta[3],
f11[s12]^2*f11[s15]*f11[s23],f11[s23]^2,f11[s12]*f11[s15]*f11[s23]^2,
f11[s12]*f11[s23]^3,Pi^2*f11[s23]*f11[s34],f11[s23]^2*f11[s34]^2,
f11[s45]*Zeta[3],Pi^2*f11[s15]*f11[s45],f11[s12]*f11[s15]^2*f11[s45],
f11[s15]^3*f11[s45],f11[s15]^2*f11[s34]*f11[s45],
f11[s23]^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s45]^2,
f11[s15]^2*f11[s45]^2,f11[s12]*f11[s15]*f21[s15,s23],
f11[s12]*f11[s23]*f21[s15,s23],f11[s12]*f11[s34]*f21[s15,s23],
f11[s45]^2*f21[s15,s23],f11[s15]*f21[s23,s45],
f11[s15]^2*f21[s23,s45],f11[s12]*f11[s23]*f21[s23,s45],
f11[s15]*f11[s34]*f21[s23,s45],f11[s12]*f11[s45]*f21[s23,s45],
f11[s12]*f11[s23]*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f11[s15]*f11[s45]*f21[s34,s15],f11[s23]*f11[s45]*f21[s34,s15],
f11[s34]*f11[s45]*f21[s34,s15],Pi^2*f21[s45,s12],
f11[s12]*f11[s15]*f21[s45,s12],f11[s15]*f11[s23]*f21[s45,s12],
f11[s12]*f11[s34]*f21[s45,s12],f11[s15]*f11[s34]*f21[s45,s12],
f11[s15]*f11[s45]*f21[s45,s12],f11[s34]*f11[s45]*f21[s45,s12],
f11[s12]*f31[s15,s23],f11[s23]*f31[s15,s23],f11[s45]*f31[s23,s45],
f11[s45]*f31[s34,s15],f11[s15]*f31[s45,s12],f11[s34]*f31[s45,s12],
f11[s23]*f32[s12,s34],f11[s12]*f32[s15,s23],f11[s23]*f32[s15,s23],
f11[s45]*f32[s23,s45],f11[s23]*f32[s34,s15],f11[s15]*f32[s45,s12],
f11[s34]*f32[s45,s12],f11[s23]*f33[s15,s12,s34],
f11[s15]*f33[s23,s34,s15],f11[s34]*f33[s23,s34,s15],
f11[s23]*f33[s34,s45,s12],f11[s12]*f33[s45,s15,s23],
f11[s15]*f33[s45,s15,s23],f11[s23]*f33[s45,s15,s23],
f11[s45]*f33[s45,s15,s23],f11[s12]*f34[s12,s23,s34,s45,s15],
f41[s45,s12],f44[s23,s34,s15],f44[s45,s15,s23],
f45[s12,s23,s45],f45[s15,s12,s34],f45[s34,s45,s12],
f45[s45,s15,s23],f46[s23,s45,s12],f47[s12,s34,s45],
f47[s34,s15,s12],f411[s15,s12,s23,s34,s45],finBoxTriInit,
bc60e4p4,bc50e4p4,finPentaBubInit,divPentaBubInit,Pi^2*f11[s12]^2,
f11[s15]*Zeta[3],Pi^2*f11[s12]*f11[s15],f11[s12]^3*f11[s15],
Pi^2*f11[s15]^2,f11[s12]*f11[s15]^3,Pi^2*f11[s12]*f11[s23],
f11[s12]^3*f11[s23],Pi^2*f11[s15]*f11[s23],f11[s12]*f11[s15]^2*
f11[s23],f11[s15]^3*f11[s23],Pi^2*f11[s23]^2,f11[s12]^2*f11[s23]^2,
f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,f11[s23]^4,
Pi^2*f11[s12]*f11[s34],Pi^2*f11[s15]*f11[s34],
f11[s12]^2*f11[s15]*f11[s34],f11[s12]^2*f11[s23]*f11[s34],
f11[s15]*f11[s23]*f11[s34],f11[s12]*f11[s15]*f11[s23]*f11[s34],
f11[s15]^2*f11[s23]*f11[s34],f11[s15]*f11[s23]^2*f11[s34],
f11[s23]^3*f11[s34],Pi^2*f11[s34]^2,f11[s12]*f11[s23]*f11[s34]^2,
f11[s23]*f11[s34]^3,Pi^2*f11[s12]*f11[s45],f11[s12]^3*f11[s45],
f11[s12]^2*f11[s15]*f11[s45],Pi^2*f11[s23]*f11[s45],
f11[s12]^2*f11[s23]*f11[s45],f11[s12]*f11[s15]*f11[s23]*f11[s45],
f11[s15]^2*f11[s23]*f11[s45],f11[s12]*f11[s23]^2*f11[s45],
f11[s15]*f11[s23]^2*f11[s45],f11[s23]^3*f11[s45],
f11[s12]^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s34]*f11[s45],
f11[s12]*f11[s23]*f11[s34]*f11[s45],f11[s15]*f11[s23]*f11[s34]*
f11[s45],f11[s12]*f11[s34]^2*f11[s45],f11[s15]*f11[s34]^2*f11[s45],
f11[s34]^3*f11[s45],Pi^2*f11[s45]^2,f11[s12]^2*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s15]*f11[s23]*f11[s45]^2,
f11[s23]^2*f11[s45]^2,f11[s12]*f11[s34]*f11[s45]^2,
f11[s15]*f11[s34]*f11[s45]^2,f11[s23]*f11[s34]*f11[s45]^2,
f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,f11[s15]*f11[s45]^3,
f11[s23]*f11[s45]^3,f11[s34]*f11[s45]^3,f11[s45]^4,
Pi^2*f21[s12,s34],f11[s12]*f11[s15]*f21[s12,s34],
f11[s15]^2*f21[s12,s34],f11[s12]*f11[s23]*f21[s12,s34],
f11[s15]*f11[s23]*f21[s12,s34],f11[s23]*f11[s34]*f21[s12,s34],
f11[s12]*f11[s45]*f21[s12,s34],f11[s15]*f11[s45]*f21[s12,s34],
f11[s34]*f11[s45]*f21[s12,s34],f11[s45]^2*f21[s12,s34],
f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s23]*f11[s34]*f21[s15,s23],
f11[s15]*f11[s45]*f21[s15,s23],f11[s23]*f11[s45]*f21[s15,s23],
f21[s23,s45],f11[s12]^2*f21[s23,s45],f11[s15]*f11[s23]*
f21[s23,s45],f11[s23]^2*f21[s23,s45],f11[s15]*f11[s45]*
f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s12]^2*f21[s34,s15],
f11[s12]*f11[s15]*f21[s34,s15],f11[s15]*f11[s23]*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s12]^2*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s23]^2*f21[s45,s12],f11[s34]*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s34]^2*f21[s45,s12],
f11[s12]*f11[s45]*f21[s45,s12],f11[s23]*f11[s45]*f21[s45,s12],
f11[s45]^2*f21[s45,s12],f21[s45,s12]^2,f11[s23]*f31[s12,s34],
f11[s15]*f31[s15,s23],f11[s34]*f31[s15,s23],f11[s15]*f31[s23,s45],
f11[s23]*f31[s23,s45],f11[s12]*f31[s34,s15],f11[s23]*f31[s34,s15],
f11[s12]*f31[s45,s12],f11[s23]*f31[s45,s12],f11[s45]*f31[s45,s12],
f11[s45]*f32[s12,s34],f11[s15]*f32[s15,s23],f11[s34]*f32[s15,s23],
f11[s15]*f32[s23,s45],f11[s23]*f32[s23,s45],f11[s12]*f32[s34,s15],
f11[s12]*f32[s45,s12],f11[s23]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f33[s23,s34,s15],f11[s12]*f33[s34,s45,s12],
f11[s34]*f33[s34,s45,s12],f11[s45]*f33[s34,s45,s12],
f34[s12,s23,s34,s45,s15],f41[s12,s34],f42[s12,s34],
f43[s15,s23],f43[s23,s45],f43[s45,s12],f44[s12,s23,s45],
f44[s34,s45,s12],f46[s12,s34,s15],f410[s12,s23,s34,s45,s15],
f410[s15,s12,s23,s34,s45],f410[s23,s34,s45,s15,s12],
f410[s34,s45,s15,s12,s23],f410[s45,s15,s12,s23,s34],
f412[s12,s23,s34,s45,s15],1,f11[s23]*f11[s34]^2,
f11[s34]*f11[s45]^2,f11[s23]*f21[s12,s34],f11[s15]*f21[s45,s12],
f11[s23]*f21[s45,s12],f11[s15]*f32[s12,s34],Pi^4,f11[s12]*Zeta[3],
f11[s12]^4,f11[s12]^2*f11[s15]^2,f11[s15]^4,f11[s15]*f11[s23]^2,
f11[s34]*Zeta[3],f11[s12]^3*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
f11[s15]^3*f11[s34],f11[s12]^2*f11[s34]^2,f11[s12]*f11[s15]*
f11[s34]^2,f11[s15]^2*f11[s34]^2,f11[s12]*f11[s34]^3,
f11[s15]*f11[s34]^3,f11[s34]^4,f11[s15]*f11[s23]*f11[s45],
f11[s34]^2*f11[s45],f11[s45]^2,f11[s15]*f11[s45]^2,
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s15]*f11[s34]*f21[s12,s34],f11[s34]^2*f21[s12,s34],
f11[s45]*f21[s12,s34],f21[s12,s34]^2,f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s34]*f31[s12,s34],
f11[s15]*f31[s34,s15],f11[s34]*f31[s34,s15],f11[s12]*f32[s12,s34],
f11[s34]*f32[s12,s34],f11[s15]*f32[s34,s15],f11[s34]*f32[s34,s15],
f33[s12,s23,s45],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f43[s12,s34],f43[s34,s15],
f44[s15,s12,s34],f11[s23],Pi^2*f11[s23],f11[s45]*f21[s23,s45],
f21[s45,s12],f33[s45,s15,s23],f11[s15]^2,f11[s12]^2*f11[s23],
f11[s15]*f11[s23],f11[s15]^2*f11[s23],f11[s34],
f11[s12]*f11[s15]*f11[s34],f11[s23]*f11[s34],f11[s45],
f11[s12]^2*f11[s45],f11[s12]*f11[s34]*f11[s45],f11[s15]*f21[s12,s34],
f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],f21[s34,s15],
f11[s45]*f21[s45,s12],f31[s15,s23],f31[s23,s45],f32[s15,s23],
f32[s45,s12],f33[s34,s45,s12],f11[s15],f11[s12]*f11[s15]*f11[s23],
f11[s23]^3,f11[s12]*f11[s23]*f11[s34],Pi^2*f11[s45],
f11[s15]*f11[s45],f11[s12]*f11[s15]*f11[s45],
f11[s12]*f11[s23]*f11[s45],f11[s23]^2*f11[s45],
f11[s15]*f11[s34]*f11[s45],f11[s23]*f11[s34]*f11[s45],
f11[s12]*f11[s45]^2,f11[s23]*f11[s45]^2,f11[s23]*f21[s23,s45],
f11[s12]*f21[s45,s12],f31[s45,s12],f32[s23,s45],f11[s12],
f11[s12]^2,Pi^2*f11[s15],f11[s12]^2*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s45],f11[s23]*f11[s45],f11[s34]*f11[s45],f11[s45]^3,
f33[s15,s12,s34],Pi^2*f11[s12],Pi^2*f11[s34],f11[s12]^2*f11[s34],
f11[s15]*f11[s34],f11[s15]^2*f11[s34],f11[s15]*f21[s34,s15],
f11[s34]*f21[s34,s15],f31[s34,s15],f32[s34,s15],Zeta[3],
f11[s12]*f11[s15],f11[s12]*f11[s34]^2,f11[s15]*f11[s34]^2,
f11[s12]*f11[s34],f11[s34]^2,f21[s12,s34],f11[s12]*f21[s12,s34],
f32[s12,s34],Pi^2,f11[s12]^3,f11[s34]^3,f11[s34]*f21[s12,s34],
f31[s12,s34],f11[s15]^3}


==> anc/TwoLoopRemainders/uubddbg_pmpmp_Nf1.txt <==
rationalBasis["uubddbg","pmpmp","Nf1"]=
{-1/3,-1/4-s15/(4*(s12+s15-s34))+s45/(4*(s15-s23+s45))+
(s34*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45))+
(-(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s12-s15+s34)/(4*s12^2*(s15-s23+s45)))*tr5,
(-61*(s12-s34))/(720*s15)-(61*(s12-s34)^2)/(360*s15^2)+
(61*(s12-s34)*s34*(s12-s34-s45))/(180*s15^2*(-s15+s23+s34))+
(61*(s34+s45))/(720*(-s15+s23+s34))-(61*(s34+s45)^2)/
(360*(-s15+s23+s34)^2)-(61*s34*(-s12+s34+s45))/
(144*s15*(-s15+s23+s34))+(61*s34*(s34+s45)*(-s12+s34+s45))/
(180*s15*(-s15+s23+s34)^2)-(61*s34^2*(-s12+s34+s45)^2)/
(360*s15^2*(-s15+s23+s34)^2)+(61/(720*s15*(s15-s23-s34))-
(61*(s12-s34))/(360*s15^2*(-s15+s23+s34))+
(61*(s34+s45))/(360*s15*(-s15+s23+s34)^2)-
(61*s34*(-s12+s34+s45))/(360*s15^2*(-s15+s23+s34)^2))*tr5,
-1/36+s34^2/(18*(-s15+s23+s34)^2)-s34/(9*(-s15+s23+s34))+
(s15*s34*s45)/(9*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45^2)/(18*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45*(-s15+s34+s45))/(9*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s23^2-2*s23*s45+s45*(-2*s15+s45))/
(18*(s12+s23-s45)^2)+
((s12+s34)/(18*s12^2*(-s15+s23+s34))-(s15+s23-2*s45)/
(18*s12^2*(s12+s23-s45))-(s15*s45*(-s15+s34+s45)^2)/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2-s34^2-4*s15*s45+s45^2)/(18*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s12*s34+s15*(-s34+s45)+s34*(s34+s45))/
(18*s12^2*(-s15+s23+s34)^2)-(s15^2*(s34-2*s45)+
s34*(s34+s45)^2-2*s15*(s34^2-s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2))/(18*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15^2+s23^2+s34^2+3*s34*s45+
3*s45^2-s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45)))/
(18*s12^2*(s12+s23-s45)^2))*tr5,
(s34*(-s15+3*s34)+s12*(3*s15+2*s34-2*s45))/
(6*(-s15+s23+s34)^2)-(s15+2*s34-2*s45)/
(6*(-s15+s23+s34))+((s12+s15-s34)*s34)/
(2*(-s15+s23+s34)*(s15+s45))+
(s34^2*(-2*s15+s34)-s12*(s15^2+s15*s34+s34^2))/
(2*(-s15+s23+s34)^2*(s15+s45))+(s15^2*(-s15+s34))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15+s45))+
s15/(3*(s15-s23+s45))+((s15-2*s45)*s45)/
(6*(s12-s34-s45)*(s15-s23+s45))-
s15^2/(2*(s15+s45)*(s15-s23+s45))-
(s12*s15^3)/(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
(s12*s15^2)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(s15^2*s34*(-s15+s34))/(2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45))+((-s15+s34)*(-3*s15+2*s45))/
(6*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34*(-3*s15+2*s34+2*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s12*(3*s15^2-3*s15*s45+2*s45^2))/
(6*(-s15+s23+s34)^2*(-s15+s23-s45))+
(-3*s12*s15+2*s12*s45-s15*s45+2*s45^2)/(6*(-s15+s23+s34)*
(-s15+s23-s45))+
(s15^2/(2*s12^2*(-s15+s23+s34)*(s15+s45))+
(s12*s15*s34+s15*s34*(-s15+s34)+s12^2*(s15+s34))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+(s15*(s15-s34)^2*s34)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(2*s12+3*s15-2*s45)/(6*s12*(s15-s23-s34)*(s15-s23+s45))+
s15^2/(2*s12^2*(s15+s45)*(s15-s23+s45))-
(s15*(s12+s15))/(2*s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))+s15^2/(2*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^2*(-s15+s34))/
(2*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(s15^2*(-s15+s34))/(2*s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))+(-3*s15+2*s45)/
(6*s12^2*(-s15+s23+s34))+(-3*s15+2*s45)/
(6*s12^2*(s15-s23+s45))+(-3*s15+2*s45)/
(6*(-s15+s23+s34)^2*(s15-s23+s45))-
(2*s12^2+2*s12*s34-3*s15*s34+2*s34*(s34+s45))/
(6*s12^2*(-s15+s23+s34)^2)-(-3*s15^2+3*s15*(s34+s45)-
2*s45*(s34+s45))/(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(3*s15^2-3*s15*(s34+s45)+2*s45*(s34+s45))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s34*(3*s15^2+2*(s34+s45)^2-3*s15*(2*s34+s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
5/6+(s15*s34^2)/(3*(s12-s34)*(-s15+s23+s34)^2)-
(s15*s34)/(6*(s12-s34)*(-s15+s23+s34))+
s45/(3*(s15-s23+s45))+(2*s15*s34*(s34*(s15-s45)+s15*s45))/
(3*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(s34*(s15-s45)+s15*s45)^2)/(3*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15^2*(s15*s45+s34*(s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))-
(s15^2*(s15*s45+s34*(s15+s45)))/(3*(s12-s34)^3*
(-s15+s23-s45))+(s15*(3*s15*s45+s34*(s15+s45)))/
(6*(s12-s34)^2*(-s15+s23+s34))-
(s15*(3*s15*s45+s34*(s15+s45)))/(6*(s12-s34)^2*
(-s15+s23-s45))-(3*s15*s45+2*s34*(s15+s45))/
(6*(s12-s34)*(-s15+s23-s45))+
(-(s15*s34)/(3*s12^2*(-s15+s23+s34)^2)-
s15/(6*s12^2*(-s15+s23+s34))+(s15^2*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*(s15+s34))/(3*s12^2*(s12-s34)*(-s15+s23+s34))-
(s15*s34*(4*s15+s34))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(4*s15+s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45))-
(2*s12+s15+2*s34)/(6*s12^2*(s15-s23+s45))-
(s15^2+s15*s34+s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45))-
(s15*(s34*(2*s34-s45)+s15*(s34+s45)))/(3*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2)-
(s15*s34*(s34*(s34-2*s45)+2*s15*(s34+s45)))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2))*tr5,
-1/4-s34^2/(4*(-s15+s23+s34)^2)+s34/(2*(-s15+s23+s34))-
((s15+s45)^3*(s34+s45))/(4*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(s34+s45)^2)/(4*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
s45^3/(4*(-s12+s34+s45)^3)-(s45*(s15+s45)^2)/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15*s34)/(4*(-s15+s23+s34)*(-s12+s34+s45))+
(s15*s34*(3*s34+2*s45))/(4*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15*s45*(s15+3*s34+2*s45))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*(s34+s45)*(s15+3*s45))/
(4*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(s15^2*(3*s34^2+4*s34*s45+s45^2))/(4*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(-(s12+s34)/(4*s12^2*(-s15+s23+s34))+
(s15+s45)^2/(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^2*(s34+s45)^2)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*(s34+s45)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
((s15+s45)^2*(s34+s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(s34+s45)^2*(2*s15+2*s34+s45))/
(4*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s34+s45)^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(-s34^2+(s15+s45)^2)/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s34+s45)*(2*s15^2+4*s15*s45+s45*(s34+s45)))/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s12*s34+s34*(s34+s45)+s15*(2*s34+s45))/
(4*s12^2*(-s15+s23+s34)^2)+
((s34+s45)*(s15^2+s34*(s34+s45)+2*s15*(2*s34+s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
2/3+s34^2/(6*(-s15+s23+s34)^2)-(s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
s34/(3*(-s15+s23+s34))-(s15^2*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-s45/(6*(s15-s23+s45))-
(s15^3*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-s15+s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s34)/(6*(-s15+s23+s34)*(-s12+s34+s45))+
(s15*(3*s15^2-6*s15*s34+4*s34^2+4*s34*s45))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
((s34+s45)*(-s15^2+s15*s45+2*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(3*s15^2-6*s15*s34+2*s34^2-
3*s15*s45+4*s34*s45+2*s45^2))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(3*s15^2-4*s15*s45+4*s45^2+
4*s34*(-s15+s45)))/(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s15*s45+2*s34*(s15+s45))/(12*(s12-s34-s45)*
(s15-s23+s45))+((2*s12+s15+2*s34)/
(12*s12^2*(-s15+s23+s34))+(s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s12+s15+2*s34)/(12*s12^2*(s15-s23+s45))+
((s15+s34-s45)*(s34+s45))/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+((s15-2*s45)*(s34+s45)^2)/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s34-s45)*(s34+s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s34+s45)^2*(-s15+2*s45))/(12*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-2*s12*s34+s15*(s34-2*s45)-
2*s34*(s34+s45))/(12*s12^2*(-s15+s23+s34)^2)+
(3*s15^2*s45-2*s34*(s34+s45)^2+s15*(2*s34^2-5*s34*s45-
4*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(3*s15^3-2*(s34+s45)^3-3*s15^2*(3*s34+s45)+
3*s15*(3*s34^2+3*s34*s45+s45^2)))/(12*s12^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-1/3+s15/(-6*s15+6*s23-6*s45)+(s15+4*s34-2*s45)/
(12*(-s15+s23+s34))+(s15*s45)/(3*(-s15+s23+s34)*
(s12+s23-s45))-(s15^2*s45^2)/(6*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))+(s34*(-s12-s15+s34))/
(4*(-s15+s23+s34)*(s15+s45))+
(-(s34^2*(-2*s15+s34))+s12*(s15^2+s15*s34+s34^2))/
(4*(-s15+s23+s34)^2*(s15+s45))-
s15^2/(4*(-s15+s23-s45)*(s15+s45))-
(s12*s15^3)/(4*(-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45))-
(s12*s15^2)/(4*(-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(s15^2*(s15-s34))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))+(-s23+s45)/(6*(s12+s23-s45))-
(s15^2*s34*(-s15+s34))/(4*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45))+((s15-s34)*(-3*s15+2*s45))/
(12*(-s15+s23+s34)*(s12-s34-s45))+(s45*(-s15+2*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*s34*(-3*s15+2*s34+2*s45))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45))+((-s15+s45)*(s12*(s15-s45)+2*s15*s45))/
(6*(-s15+s23+s34)^2*(s23-s45))+
(-(s12*s15)+s15*s34-5*s34^2+4*s15*s45)/
(12*(-s15+s23+s34)^2)+(s12*(3*s15-2*s45)+(s15-2*s45)*s45)/
(12*(-s15+s23+s34)*(-s15+s23-s45))+
(s12*(3*s15^2-3*s15*s45+2*s45^2))/(12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(-3*s15*s45+s12*(-s15+s45))/
(6*(-s15+s23+s34)*(s23-s45))+
(1/(6*s12^2)+1/(6*(-s15+s23+s34)*(s23-s45))-
(s15+s23-s34-2*s45)/(6*s12^2*(s12+s23-s45))-
s15^2/(4*s12^2*(-s15+s23+s34)*(s15+s45))-
(s12*s15*s34+s15*s34*(-s15+s34)+s12^2*(s15+s34))/
(4*s12^2*(-s15+s23+s34)^2*(s15+s45))-(s15*(s15-s34)^2*s34)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(3*s15-2*s45)/(12*s12^2*(s15-s23+s45))+
(3*s15-2*s45)/(12*(-s15+s23+s34)^2*(s15-s23+s45))-
s15^2/(4*s12^2*(s15+s45)*(s15-s23+s45))+
(s15*(s12+s15))/(4*s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))-s15^2/(4*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^2*(s15-s34))/(4*s12^2*(s12-s34-s45)*
(s15+s45)*(s15-s23+s45))+(s15^2*(s15-s34))/
(4*s12^2*(s15-s23-s34)*(s15+s45)*(-s12+s34+s45))-
(s15*s45*(-s15+s34+s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(-2*s12-3*s15+2*s45)/
(12*s12*(s15-s23-s34)*(s15-s23+s45))-
(2*s12-5*s15+2*s34+4*s45)/(12*s12^2*(-s15+s23+s34))+
(s12*(s15-s45)+s15*s45)/(6*s12*(-s15+s23+s34)^2*
(s23-s45))+(-3*s15^2+3*s15*(s34+s45)-2*s45*(s34+s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(3*s15^2-3*s15*(s34+s45)+2*s45*(s34+s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s34*(3*s15^2+2*(s34+s45)^2-3*s15*(2*s34+s45)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s12*s34+2*s34*(s34+s45)-s15*(3*s34+2*s45))/
(12*s12^2*(-s15+s23+s34)^2)+(s15^2+(s34+s45)^2-
s15*(2*s34+3*s45))/(6*s12^2*(s15-s23-s34)*(s12+s23-s45)))*
tr5,1/4+s34^2/(4*(-s15+s23+s34)^2)+(s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
s34/(2*(-s15+s23+s34))+(s15*s34*s45)/(2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^3*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45)^2)+
(s15^3*(s15-s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s15+s45)^2)-(s15*(s15^2+s12*s34+s15*s34-s34^2))/
(4*(-s15+s23+s34)*(s15+s45)^2)-
(s15*s34*(2*s15^2-s12*s34-3*s15*s34+s34^2))/
(4*(-s15+s23+s34)^2*(s15+s45)^2)+(s15*(s15-s34)*s34)/
(2*(-s15+s23+s34)^2*(s15+s45))-(s15^2*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45))+
(s15^2*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s15+s45))+(s15*(s15+s34))/(4*(-s15+s23+s34)*(s15+s45))+
(s15*s45*(-s15+s34+s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s23^2-2*s23*s45+s45*(-2*s15+s45))/
(4*(s12+s23-s45)^2)+((s12+s34)/(4*s12^2*(-s15+s23+s34))-
(s15+s23-2*s45)/(4*s12^2*(s12+s23-s45))+
(s15^2*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45)^2)-(s15*(s15*(s15-s34)^2+s12^2*s34+
s12*s15*(-s15+s34)))/(4*s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(s15*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45))+
(s15*(-s15+s34)*(s12-s15+s34))/(4*s12^2*(-s15+s23+s34)^2*
(s15+s45))-(s15*s45*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2-s34^2-4*s15*s45+s45^2)/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s12*s34+s15*(-s34+s45)+s34*(s34+s45))/
(4*s12^2*(-s15+s23+s34)^2)-(s15^2*(s34-2*s45)+
s34*(s34+s45)^2-2*s15*(s34^2-s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15^2+s23^2+s34^2+3*s34*s45+
3*s45^2-s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45)))/
(4*s12^2*(s12+s23-s45)^2))*tr5,
7/9+(5*(-3*s15+8*s34))/(18*(-s15+s23+s34))+
s15/(-3*s15+3*s23-3*s45)+(s12*(3*s15-2*s45))/
(6*(-s15+s23+s34)*(-s15+s23-s45))+(s23-(2*s45)/3)/
(s12+s23-s45)-(16*s15^2*s45^2)/(9*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(2*s15^2+s12*s34+s15*s34-s34^2)/
(2*(-s15+s23+s34)*(s15+s45))+
(s34*(-2*s15+s34)^2+s12*(s15^2+s15*s34-s34^2))/
(2*(-s15+s23+s34)^2*(s15+s45))-
s15^2/(2*(-s15+s23-s45)*(s15+s45))-
(s12*s15^3)/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45))-
(s12*s15^2)/(2*(-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(s15^2*(-s15+s34))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))-(s15^2*(2*s15^2-3*s15*s34+s34^2))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(s15*(s15-2*s45))/(6*(s12-s34-s45)*(s15-s23+s45))-
(32*s15*s45*(-s15+s34+s45))/(9*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s45*(2*s15+s34+s45))/
(3*(-s15+s23+s34)*(s12+s23-s45))-(s15*s45*(32*s34+3*s45))/
(9*(-s15+s23+s34)^2*(s12+s23-s45))+
(s12*(3*s15^2-3*s15*s45+2*s45^2))/(6*(-s15+s23+s34)^2*
(-s15+s23-s45))+(4*s15^2-3*s15*s34-5*s15*s45+2*s34*s45+
2*s45^2)/(6*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(6*s15^2+2*s34^2-5*s15*s45+2*s45^2+4*s34*(-2*s15+s45)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45))-
(16*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(9*(s12+s23-s45)^2)+
(-(s34*(30*s15+11*s34))+s12*(-9*s15-6*s34+6*s45))/
(18*(-s15+s23+s34)^2)+
(-s12^(-2)-(7*s12+6*s15+7*s34-6*s45)/
(9*s12^2*(-s15+s23+s34))+(25*s15+25*s23-9*s34-47*s45)/
(9*s12^2*(s12+s23-s45))-s15^2/(2*s12^2*(-s15+s23+s34)*
(s15+s45))+(s12*s15*(-2*s15+s34)+s12^2*(-s15+s34)+
s15*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(-s15+s23+s34)^2*
(s15+s45))+(s15*(s15-s34)^2*(-2*s15+s34))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
s15/(3*s12^2*(s15-s23+s45))-(s12+s15)/
(3*s12*(s15-s23-s34)*(s15-s23+s45))+
(3*s15-2*s45)/(6*(-s15+s23+s34)^2*(s15-s23+s45))-
s15^2/(2*s12^2*(s15+s45)*(s15-s23+s45))+
(s15*(s12+s15))/(2*s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))-s15^2/(2*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^2*(s15-s34))/(2*s12^2*(s12-s34-s45)*
(s15+s45)*(s15-s23+s45))+(s15^2*(s15-s34))/
(2*s12^2*(s15-s23-s34)*(s15+s45)*(-s12+s34+s45))+
(16*s15*s45*(-s15+s34+s45)^2)/(9*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*(-3*s15+2*(s34+s45)))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-3*s15+2*(s34+s45)))/(6*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(25*s15^2-7*s34^2+12*s34*s45+19*s45^2-
2*s15*(9*s34+38*s45))/(9*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(6*s12^2-18*s15^2+s12*(15*s15+26*s34)+
26*s34*(s34+s45)+s15*(-8*s34+41*s45))/
(18*s12^2*(-s15+s23+s34)^2)+
(16*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(9*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(6*s15^3-2*(s34+s45)^3-
3*s15^2*(5*s34+2*s45)+s15*(11*s34^2+13*s34*s45+5*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(16*s34-29*s45)+(s34+s45)^2*(16*s34+3*s45)+
s15*(-32*s34^2-6*s34*s45+26*s45^2))/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(16*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(9*s12^2*(s12+s23-s45)^2))*tr5,3/4-(2*(s12-s34))/s15-
s15/(4*(s12+s15-s34))+(3*s34)/(-s15+s23+s34)-
(s15^2*s45)/((s12-s34)^2*(-s15+s23+s34))+
((s15-s34)*s45)/(2*(s12+s15-s34)*(-s15+s23+s34))-
(2*s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+((-s15+2*s34)*s45^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s45)/(4*(s15-s23+s45))-(s15^2*s45)/((s12-s34)^2*
(s15-s23+s45))+(s34*(s15+s45))/(4*(s12+s15-s34)*
(s15-s23+s45))-(4*s34*(-s12+s34+s45))/
(s15*(-s15+s23+s34))+(2*s34^2*(-s12+s34+2*s45))/
(s15*(-s15+s23+s34)^2)-(s34*(3*s34+4*s45))/
(-s15+s23+s34)^2+(s34*(s15-5*s45)+s15*s45)/
(2*(s12-s34)*(-s15+s23+s34))-
(s15*(s34*(s15-s45)+s15*s45)^2)/((s12-s34)^3*
(-s15+s23+s34)^2)-(s15^2*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))+
(s15^2*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(-s15+s23-s45))+(s15*s45+s34*(s15+s45))/
((s12-s34)*(-s15+s23-s45))+
(-3*s15*s45^2+2*s34*s45*(-2*s15+3*s45)+s34^2*(-3*s15+4*s45))/
(2*(s12-s34)*(-s15+s23+s34)^2)+
(s15^2*s45^2-2*s15*s34*s45*(s15+s45)+
s34^2*(-3*s15^2+2*s15*s45+s45^2))/(2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-2/(s15*(-s15+s23+s34))+
s15^2/(s12^2*(s12-s34)*(-s15+s23+s34))+
(2*s15^2*s34)/(s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15^2*s34^2)/(s12^2*(s12-s34)^3*(-s15+s23+s34))-
(2*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+((s15^2-3*s15*s34+3*s34^2)*s45)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(2*s15^2*s34)/(s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15^2*s34^2)/(s12^2*(s12-s34)^3*(s15-s23+s45))+
(3*s12+s15+3*s34)/(4*s12^2*(s15-s23+s45))+
(s15^2+s34^2)/(s12^2*(s12-s34)*(s15-s23+s45))-
(2*s34*(-s12^2+s12*s45+s34*s45))/(s12^2*s15*(-s15+s23+s34)^
2)+(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s34^3+s15*s34*(s34-2*s45)+(5*s34^2*s45)/2+s15^2*(s34+s45))/
(s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(s15*s34*(s34-5*s45)+s34^2*s45+4*s15^2*(s34+s45)))/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
((s15*(s34-2*s45))/2+s12*(s34+2*s45)+s34*(s34+3*s45))/
(s12^2*(-s15+s23+s34)^2))*tr5,
2/3+(s15^2*(s15-s34))/((s12-s34)*(-s15+s23+s34)^2)+
s34^2/(6*(-s15+s23+s34)^2)+(s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
s34/(3*(-s15+s23+s34))-(s15*(-3*s15+s34))/
(2*(s12-s34)*(-s15+s23+s34))+(s15^2*(s15+s34))/
(2*(s12-s34)^2*(-s15+s23+s34))-(s15^2*(s15+s34))/
(2*(s12-s34)^2*(-s15+s23-s45))+(s15^2*s34*(-2*s15+s34))/
((s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(s15-s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15*(9*s15+s34))/
(6*(-s15+s23+s34)*(s12-s34-s45))-(s15^2*(s15+2*s34))/
((s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
((3*s15^2)/2+s15*s34)/((s12-s34)*(s15-s23+s45))-
(s15^2*(s15+2*s34))/((s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-s45/(6*(s15-s23+s45))+
(s15^3*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(s15-s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s34)/(2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34)/(2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34)/(2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15*(-s15+s34)*(2*s15*s34+s15*s45-s34*s45))/
(2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(-15*s15^2+18*s15*s34+4*s34^2+4*s34*s45))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-3*s15^2+18*s15*s34+2*s34^2+9*s15*s45+4*s34*s45+
2*s45^2))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(3*s15^2+20*s15*s45+4*s45^2+4*s34*(5*s15+s45)))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s15*(6*s15+s45)+2*s34*(7*s15+s45))/(12*(s12-s34-s45)*
(s15-s23+s45))+(6*s15^3+17*s15^2*s45+13*s15*s45^2+
2*s45^3+s34*(17*s15^2+13*s15*s45+2*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15*s34*(-s15+s34))/(s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34))/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^
2)+(2*s12+s15+2*s34)/(12*s12^2*(-s15+s23+s34))+
(s15*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*s34^2*(-4*s15+s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34*(s15+s34))/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(2*s12+s15+2*s34)/
(12*s12^2*(s15-s23+s45))+(s15*s34*(s15+s34))/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^2*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^2)/(2*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34^3)/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^2)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(s15*s34+s34^2-s45*(5*s15+s45))/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*s34+s34^2-s45*(5*s15+s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(11*s15*(s34+s45)^2+2*s45*(s34+s45)^2+6*s15^2*(2*s34+s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(11*s15*(s34+s45)^2+2*s45*(s34+s45)^2+6*s15^2*(2*s34+s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s12*s34+2*s34*(s34+s45)+s15*(5*s34+2*s45))/
(12*s12^2*(-s15+s23+s34)^2)-
(s15*(3*s15^3+2*(s34+s45)^3-3*s15^2*(3*s34+s45)+
9*s15*(3*s34^2+3*s34*s45+s45^2)))/(12*s12^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^2*(-4*s34+s45)+2*s34*(s34+s45)^2+
s15*(22*s34^2+17*s34*s45+4*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12-s34-s45)))*tr5,
-2665/162+(47*s15)/(36*(-s15+s23+s34))+
(319*s15^3)/(54*s12*s34*(-s15+s23+s34))+(47*s15^2*(-s15+s34))/
(18*(-s15+s23+s34)^2*(s12-s45))-(47*s15*s34*(-s15+s34)^2)/
(36*s12*(-s15+s23+s34)^2*(s12-s45))+(47*s15*(-2*s15+s34))/
(36*(-s15+s23+s34)*(s12-s45))+(47*s15*(-s15^2+s34^2))/
(36*s12*(-s15+s23+s34)*(s12-s45))+(s15^2*(638*s15-1135*s45))/
(108*(s12-s34)*s34*(-s15+s23-s45))+
(47*s15^3)/(18*(-s15+s23+s34)^2*(s12-s34-s45))+
(47*s15^3*s34)/(36*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(47*s15^2)/(12*(-s15+s23+s34)*
(s12-s34-s45))+(47*s15^3)/(36*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(497*s15^3*s45)/(108*s12*s34^2*
(-s15+s23+s34))-(497*s15^3*s45)/(108*(s12-s34)*s34^2*
(-s15+s23+s34))+(47*s15*s45)/(18*s34*(-s15+s23+s34))+
(497*s15^3*s45)/(54*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^2*(1135*s15-994*s45)*s45)/(108*s12*s34*(-s15+s23+s34)^2)-
(47*s45)/(36*(s12-s45))+(47*s15^3*s45)/(36*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(497*s15^3*s45^2)/
(108*s12*s34^2*(-s15+s23+s34)^2)-(497*s15^3*s45^2)/
(108*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(497*s15^3*s45^2)/(54*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(47*s45^2)/(36*(s12-s45)*(s12-s34-s45))+
(1135*s15^2*s45*(-s15+s45))/(108*(s12-s34)*s34*
(-s15+s23+s34)^2)+(497*s15^2*(s15+s45))/
(54*(s12-s34)^2*(-s15+s23+s34))-(497*s15^2*(s15+s45))/
(54*(s12-s34)^2*(-s15+s23-s45))+
(47*s15)/(36*(s15-s23+s45))+(319*s15^3)/
(54*s12*s34*(s15-s23+s45))-(47*s15^3)/(36*s12*(s12-s45)*
(s15-s23+s45))+(47*s15^3)/(36*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(497*s15^3*s45)/(108*s12*s34^2*
(s15-s23+s45))-(497*s15^3*s45)/(108*(s12-s34)*s34^2*
(s15-s23+s45))+((141*s12+779*s15)*s45)/
(108*s34*(s15-s23+s45))+(497*s15^3*s45)/(54*(s12-s34)^2*s34*
(s15-s23+s45))+(47*(s15+s45)^3)/(36*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(47*s15*(2*s15+s45))/
(36*(s12-s45)*(s15-s23+s45))+(47*s15^2*(s15+3*s45))/
(36*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(638*s34+497*s45))/(108*s12*(-s15+s23+s34))+
(s15*(497*s15+638*s45))/(108*(s12-s34)*(-s15+s23+s34))+
(s15*(497*s15+638*s45))/(108*(s12-s34)*(s15-s23+s45))+
(s15^2*(-638*s15+1135*s45))/(108*(s12-s34)*s34*
(-s15+s23+s34))+(497*s15*(s15-s45)*(s34*(s15-s45)+
2*s15*s45))/(54*(s12-s34)^2*(-s15+s23+s34)^2)+
(141*s12*s34+779*s15*s34-141*s34^2+282*s15*s45-282*s34*s45)/
(108*(-s15+s23+s34)^2)+(47*(3*s15^2+3*s15*s45+s45^2))/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15*(779*s15^2-1558*s15*s34+779*s34^2-2270*s15*s45+
1135*s34*s45+497*s45^2))/(108*s12*(-s15+s23+s34)^2)+
(s15*(-779*s15^2+3546*s15*s45-779*s45^2)+
s34*(2411*s15^2-2411*s15*s45+141*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^2)+
((-230*s15)/(27*s12^2*(-s15+s23+s34))-
(141*s12^2+638*s12*s15+497*s15^2)/(108*s12^2*s34*
(-s15+s23+s34))-(497*s15^2*s34)/(54*s12^2*(s12-s34)^2*
(-s15+s23+s34))-(s15*(1491*s15+638*s34))/
(108*s12^2*(s12-s34)*(-s15+s23+s34))-(47*s15^2*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(47*s15^2*s34)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15*(141*s12+497*s15)*s45)/
(108*s12^2*s34*(-s15+s23+s34)^2)+(47*s15*(s15-s34)*s45)/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(47*s15^2*s45^2)/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(141*s12^2+638*s12*s15+497*s15^2)/
(108*s12^2*s34*(s15-s23+s45))-(497*s15^2*s34)/
(54*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15*(1491*s15+638*s34))/(108*s12^2*(s12-s34)*
(s15-s23+s45))-(47*s15^2*s34)/(36*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(47*s45*(s15+s45)^2)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(47*s15^2*(s34+s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(47*s15*s45*(s15+2*s45))/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(47*s15*(s15+s34+2*s45))/(18*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(920*s15+141*s45)/
(108*s12^2*(s15-s23+s45))+(-141*s12^2-638*s12*s15-
497*s15^2-1417*s15*s34+141*s12*s45+356*s15*s45+141*s34*s45)/
(108*s12^2*(-s15+s23+s34)^2)-
(47*(2*(s15+s45)^2+s34*(2*s15+s45)))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(497*s15*s34*(-(s34*s45)+s15*(s34+s45)))/(54*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-1491*s15^2*s45+1350*s15*s34*
(-s15+s45)+s34^2*(-1276*s15+141*s45))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^2))*tr5,14/27-s12/(6*s34)-s34/(6*s12)+
(3*s15-38*s34)/(18*(-s15+s23+s34))-
s15^3/(12*s12*s34*(-s15+s23+s34))+
s15^3/(12*(s12-s34)*s34*(-s15+s23+s34))+
(16*(s23-s45))/(9*(s12+s23-s45))-s15/(6*(-s15+s23-s45))-
s15^3/(12*(s12-s34)*s34*(-s15+s23-s45))-
(s15^3*s45)/(6*s12*s34*(-s15+s23+s34)^2)+
(s15^3*s45)/(6*(s12-s34)*s34*(-s15+s23+s34)^2)-
(s15^3*s45)/(12*s12*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(12*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12-s34)^2*s34*(-s15+s23+s34))-
(32*s15*s45)/(9*(-s15+s23+s34)*(s12+s23-s45))-
(s15^3*s45^2)/(12*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(12*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(6*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(16*s15^2*s45^2)/(9*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))-(s15^2*(s15+s45))/(6*(s12-s34)^2*
(-s15+s23+s34))+(s15*(s15+s45))/(12*(s12-s34)*
(-s15+s23+s34))+(s15^2*(s15+s45))/(6*(s12-s34)^2*
(-s15+s23-s45))-(s15*(s15+s45))/(12*(s12-s34)*
(-s15+s23-s45))-(s15^3*s45)/(12*s12*s34^2*(s15-s23+s45))+
(s15^3*s45)/(12*(s12-s34)*s34^2*(s15-s23+s45))+
((2*s12+3*s15)*s45)/(12*s34*(s15-s23+s45))-
(s15^3*s45)/(6*(s12-s34)^2*s34*(s15-s23+s45))+
((-3*s15+4*s34)*(s34+s45))/(12*s12*(-s15+s23+s34))-
(16*(-s15+s45)*(s12*(s15-s45)+2*s15*s45))/(9*(-s15+s23+s34)^2*
(s23-s45))+(s15*(-s15+s45)*(s34*(s15-s45)+2*s15*s45))/
(6*(s12-s34)^2*(-s15+s23+s34)^2)+
(16*(s12*(s15-s45)+3*s15*s45))/(9*(-s15+s23+s34)*(s23-s45))-
(3*s15*s34-70*s34^2+64*s12*(s15+s34-s45)+128*s15*s45)/
(36*(-s15+s23+s34)^2)+s15^3/(-12*s12*s15*s34+12*s12*s23*s34-
12*s12*s34*s45)+((s15+s45)*(s15*(s15-3*s45)+
2*s34*(-s15+s45)))/(12*(s12-s34)*(-s15+s23+s34)^2)-
(s15^3+2*s34^3-3*s15*s45^2+2*s34*s45*(-3*s15+s45)+
s34^2*(-3*s15+4*s45))/(12*s12*(-s15+s23+s34)^2)+
(-16/(9*s12^2)+(s15*(-s12+s15))/(12*s12^2*s34*(-s15+s23+s34))+
(s15^2*s34)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(-3*s15+s34))/(12*s12^2*(s12-s34)*(-s15+s23+s34))-
16/(9*(-s15+s23+s34)*(s23-s45))+
(16*(s15+s23-s34-2*s45))/(9*s12^2*(s12+s23-s45))+
(s15^2*s45)/(12*s12^2*s34*(-s15+s23+s34)^2)-
s15/(12*s12^2*(s15-s23+s45))+(-2*s12^2-s12*s15+s15^2)/
(12*s12^2*s34*(s15-s23+s45))+(s15^2*s34)/
(6*s12^2*(s12-s34)^2*(s15-s23+s45))-(s15*(-3*s15+s34))/
(12*s12^2*(s12-s34)*(s15-s23+s45))+
(16*s15*s45*(-s15+s34+s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(16*(s12*(s15-s45)+s15*s45))/
(9*s12*(-s15+s23+s34)^2*(s23-s45))+
(64*s12^2+3*s15^2+3*s12*(s15-2*s34)+55*s15*s45+6*s34*s45)/
(36*s12^2*(-s15+s23+s34)^2)+(70*s12-67*s15+64*(s34+s45))/
(36*s12^2*(-s15+s23+s34))+
(s15*s34*(-(s34*s45)+s15*(s34+s45)))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-5*s15*s34*s45+2*s34^2*s45+
3*s15^2*(s34+s45))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(16*(s15^2+(s34+s45)^2-s15*(2*s34+3*s45)))/
(9*s12^2*(-s15+s23+s34)*(s12+s23-s45)))*tr5,
31/18+s34^2/(3*(-s15+s23+s34)^2)-
s15^3/(6*s12*s34*(-s15+s23+s34))+(s15^2*(s15-2*s45))/
(6*(s12-s34)*s34*(-s15+s23+s34))-(s34*(s15-2*s45))/
(12*(s12-s34)*(-s15+s23+s34))-(s15^2*s34^2)/
(6*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*s34)/(6*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
s45/(3*(-s15+s23+s34))-(s15^3*s45)/(6*s12*s34^2*
(-s15+s23+s34))+(s15^3*s45)/(6*(s12-s34)*s34^2*
(-s15+s23+s34))-(s15^3*s45)/(3*(s12-s34)^2*s34*
(-s15+s23+s34))+(s15^2*(s15-s45)*s45)/
(3*(s12-s34)*s34*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45*(-s15+s45))/(3*s12*s34*(-s15+s23+s34)^2)+
(s15^2*(s15-2*s45))/(6*(s12-s34)*s34*(s15-s23+s45))-
(s15^2*s34)/(6*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
s45/(6*(s15-s23+s45))-(s15^3*s45)/(6*s12*s34^2*
(s15-s23+s45))+(s15^3*s45)/(6*(s12-s34)*s34^2*
(s15-s23+s45))-(s15^3*s45)/(3*(s12-s34)^2*s34*
(s15-s23+s45))+((s15-2*s45)*s45)/(6*(-s15+s23+s34)*
(s15-s23+s45))+(s15*(s34+s45))/(6*s12*(-s15+s23+s34))-
(s34*(s15+2*s45))/(6*(-s15+s23+s34)*(-s12+s34+s45))-
(s34*(s15+2*s45))/(6*(s15-s23+s45)*(-s12+s34+s45))-
(s15*s34*(-s15+2*s34+2*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15*(s34*(s15-s45)+s15*s45)^2)/
(2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*s45)/(-6*s15*s34+6*s23*s34-6*s34*s45)+
(4*s15*s34+3*s15*s45+6*s34*s45)/(12*(s12-s34)*
(-s15+s23-s45))+s15^3/(-6*s12*s15*s34+6*s12*s23*s34-
6*s12*s34*s45)-(s15*(s15^2+s34^2-4*s15*s45+s45^2+
2*s34*(-s15+s45)))/(6*s12*(-s15+s23+s34)^2)+
(s15*(s15*(4*s15-7*s45)-5*s34*(s15+s45)))/
(12*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(s15*s45+s34*(s15+s45)))/(2*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*s45+s34*(s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(s15*(5*s34*(s15+s45)+s15*(-4*s15+7*s45)))/
(12*(s12-s34)^2*(-s15+s23+s34))+
(-(s34^2*(-3*s15+s45))+2*s15*s34*(-s15+2*s45)+
s15*(s15^2-5*s15*s45+s45^2))/(6*(s12-s34)*
(-s15+s23+s34)^2)+(s15^2*s45*(-4*s15+5*s45)+
s34^2*(7*s15^2-8*s15*s45+s45^2)-2*s15*s34*(s15^2-6*s15*s45+
2*s45^2))/(6*(s12-s34)^2*(-s15+s23+s34)^2)+
((s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))-
(2*s15*s34)/(3*s12^2*(s12-s34)*(-s15+s23+s34))+
(s15^2*s34^2)/(2*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(4*s12+3*s15+4*s34)/(12*s12^2*(-s15+s23+s34))-
(s15*s34*(8*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(s15*s34^3)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2)/(6*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s45)/(6*s12^2*s34*(-s15+s23+s34)^
2)+(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))+
(s15^2*s34^2)/(2*s12^2*(-s12+s34)^3*(s15-s23+s45))+
(2*s12-3*s15+2*s34)/(12*s12^2*(s15-s23+s45))+
(s34*(-4*s15+3*s34))/(6*s12^2*(s12-s34)*(s15-s23+s45))-
(s15*s34*(8*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15-2*s45)/(6*s12*(s15-s23-s34)*
(s15-s23+s45))+(s15*s34^2)/(6*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-
(s34*(7*s15*s34+2*s15*s45-2*s34*s45))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(-s15+2*(s34+s45)))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s34*(-s15+2*(s34+s45)))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45))+(s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2)-
(s34*(s15*s34*(4*s34-3*s45)-s34^2*s45+4*s15^2*(s34+s45)))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34*(-2*(s34+s45)^2+s15*(2*s34+s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2-2*s15*(s34+s45)-s34*(2*s12+2*s34+s45))/
(6*s12^2*(-s15+s23+s34)^2))*tr5,
1+(2*s15^2*(s15-s34))/((s12-s34)*(-s15+s23+s34)^2)+
s34^2/(3*(-s15+s23+s34)^2)+(s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(2*s34)/(3*(-s15+s23+s34))-(s15*(-3*s15+s34))/
((s12-s34)*(-s15+s23+s34))+(s15^2*(s15+s34))/
((s12-s34)^2*(-s15+s23+s34))+(2*s15^2*s34*(-2*s15+s34))/
((s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15*(6*s15+s34))/
(2*(-s15+s23+s34)*(s12-s34-s45))-(2*s15^2*(s15+2*s34))/
((s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
s45/(2*(s12-s34-s45))+(s15^2*(s15+s34))/
((s12-s34)^2*(s15-s23+s45))+(s15*(3*s15+2*s34))/
((s12-s34)*(s15-s23+s45))-(2*s15^2*(s15+2*s34))/
((s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^3*(s34+s45))/(3*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(s34+s45)^2)/(3*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
s45^3/(3*(-s12+s34+s45)^3)+(s15^3*s34^2)/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34)/((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
s45^2/(2*(-s12+s34+s45)^2)+(s15^3*s34)/
((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/((s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34)/((s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34)/((s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*(s34+s45)*(s15+3*s45))/(3*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15*(-15*s15^2+18*s15*s34+6*s34^2+
4*s34*s45))/(6*(-s15+s23+s34)^2*(s12-s34-s45))+
(-2*s15*(3*s15+2*s34)+s45^2)/(2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(-3*s15^2+18*s15*s34+6*s34^2+
9*s15*s45+8*s34*s45+2*s45^2))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(3*s15^2+21*s15*s34+23*s15*s45+
6*s34*s45+4*s45^2))/(6*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(-(s15*s45)+s34*(-2*s15+s45)))/
((s12-s34)^2*(-s15+s23+s34)^2)+
(6*s15^3+20*s15^2*s45+19*s15*s45^2+5*s45^3+
3*s34*(6*s15^2+5*s15*s45+s45^2))/(6*(s15-s23+s45)*
(-s12+s34+s45)^2)+((2*s15*s34*(-s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^2)+(s15*s34^2*(-s15+s34))/
(s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s12+s34)/(3*s12^2*(-s15+s23+s34))+(s15*(s15-s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(4*s15-s34)*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(2*s15*s34*(s15+s34))/(s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(2*s15*s34*(s15+s34))/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
s45/(2*s12^2*(s15-s23+s45))-((s15+s45)^2*(s34+s45)^2)/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^2*(s34+s45)^3)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^2*(s15-s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(s15^2*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^2*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34^3)/(s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2)/(s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))-
(s15*(s34+s45)^2*(s15+2*s45))/(3*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2-s34^2+8*s15*s45+s45^2)/
(3*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(2*s12*s34+2*s34*(s34+s45)+s15*(7*s34+2*s45))/
(6*s12^2*(-s15+s23+s34)^2)-(s15^2+8*s15*s45+
s45*(3*s34+4*s45))/(3*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^2*(-2*s34+s45)+
2*s34*(s34+s45)^2+s15*(26*s34^2+21*s34*s45+4*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s45*(s34+s45)^2+s15^2*(8*s34+5*s45)+
2*s15*(3*s34^2+8*s34*s45+5*s45^2))/(3*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)-(2*s15^2*(8*s34+5*s45)+
4*s15*(3*s34^2+8*s34*s45+5*s45^2)+
s45*(3*s34^2+10*s34*s45+7*s45^2))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-
(s15*(3*s15^3+2*(s34+s45)^2*(2*s34+s45)-
3*s15^2*(3*s34+s45)+s15*(31*s34^2+35*s34*s45+13*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-11/6+s15^2/(2*(s12+s15-s34)^2)-
(11*s15)/(36*(s12+s15-s34))-
s15^2/(2*(s12+s15)*(s12+s15-s34))+s34/s15+
s34/(2*(s12+s15))-s34^2/(s15*(s12+s15))+
((s15-4*s34)*s34)/(3*(-s15+s23+s34)^2)+
s34^3/(s15*(-s15+s23+s34)^2)-(2*s34^2)/(s15*(-s15+s23+s34))+
(s15^2-s34^2)/(s12+s15)^2-(s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
((-s15+s34)*(s15-2*s45))/(12*(-s15+s23+s34)*
(s12-s34-s45))+(s15^3*s45)/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34))+(s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34))-(s15^2*s45)/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))-(s15^2*s45)/(4*(s12-s34)*s34*
(-s15+s23+s34))-(s15^3*s45)/(2*(s12+s15-s34)^2*s34*
(-s15+s23+s34))+(3*s15^2*s45)/(4*(s12+s15-s34)*s34*
(-s15+s23+s34))+((-3*s15+2*s34)*s45)/(4*(s12+s15-s34)*
(-s15+s23+s34))-(s15^3*s45^2)/(2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(4*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(4*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)-
((-s15+s34)*(s15-2*s45))/(12*(s12-s34-s45)*(s15-s23+s45))+
(17*s45)/(36*(s15-s23+s45))+(s15*s45)/(4*s34*(s15-s23+s45))-
(s15^2*s45)/(4*(s12-s34)*s34*(s15-s23+s45))+
((s15-2*s45)*s45)/(12*(-s15+s23+s34)*(s15-s23+s45))-
(s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))+
(2*s34^2*(s34+s45))/(s15*(s12+s15)*(-s15+s23+s34))-
(s34^2*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^2)+
(15*s34+s45)/(6*(-s15+s23+s34))+
(s15*(-s15+s34)*(-3*s15+2*s34+2*s45))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(18*s15^2+11*s15*s34+2*s34*s45)/
(36*(s12+s15-s34)*(s15-s23+s45))+
((-s15+s34)*(s34*(s15-2*s45)+(2*s15-3*s45)*s45))/
(4*(s12-s34)*(-s15+s23+s34)^2)+
(-6*s34^2+s34*(s15-6*s45)+s15*(s15+s45))/
(2*(s12+s15)*(-s15+s23+s34))+(s15^2-s34*(s15+s45))/
(4*(s12-s34)*(-s15+s23-s45))+(-s15^2+s34*(s15+s45))/
(4*(s12-s34)*(-s15+s23+s34))+
(-s34^4+s34^3*(s15-2*s45)-3*s15^2*s45^2-
s34^2*s45*(-4*s15+s45)+s15*s34*s45*(-2*s15+3*s45))/
((s12+s15)^2*(-s15+s23+s34)^2)+
(2*s34^3+2*s15^2*s45+s34^2*(-s15+2*s45)-s15*s34*(s15+3*s45))/
((s12+s15)^2*(-s15+s23+s34))+
(5*s34^3+s15*(2*s15-3*s45)*s45+s34*s45*(-8*s15+5*s45)+
s34^2*(-3*s15+10*s45))/(2*(s12+s15)*(-s15+s23+s34)^2)+
(s34^2*(-s15+s45)+s34*(2*s15^2-2*s15*s45-7*s45^2)+
s15*(-s15^2+s15*s45+3*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+
((-7*s12+s15-4*s34)/(6*s12^2*(-s15+s23+s34))+
(s15*(3*s15-2*s34))/(2*s12^2*(s12+s15)*(-s15+s23+s34))+
s15^3/(2*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
((s12-2*s15)*s15)/(4*s12^2*s34*(-s15+s23+s34))-
s15^3/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
s34/(s12*s15*(-s15+s23+s34))+((s15-s34)*s34)/
(4*s12^2*(s12-s34)*(-s15+s23+s34))+(s15^2*(-s15+s34))/
(s12^2*(s12+s15)^2*(-s15+s23+s34))+(s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(2*s15^3*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^2*s45)/(4*s12^2*s34*(-s15+s23+s34)^2)-
(s15^4*s45)/(2*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(3*s15^3*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(s34^3*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^2*(-s12+s45))/
(s12^2*s15*(-s15+s23+s34)^2)+(s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
((s12-2*s15)*s15)/(4*s12^2*s34*(s15-s23+s45))-
s15^3/(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
(s34*(-s15+s34))/(4*s12^2*(s12-s34)*(s15-s23+s45))-
(17*(s12-s15+s34))/(36*s12^2*(s15-s23+s45))-
(s15^2-11*s15*s34+s34^2)/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15-2*s45)/(12*s12*(s15-s23-s34)*
(s15-s23+s45))+(s15*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))-
((s15-s34)*(3*s15-2*(s34+s45)))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))-((-s15+s34)*(-3*s15+2*(s34+s45)))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s15-s34)*(3*s15^2+2*(s34+s45)^2-3*s15*(2*s34+s45)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-(s34*(s34+s45))+s15*(s34+2*s45)))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s34*(s15*(s34+s45)-s34*(s34+2*s45)))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+((-s15+s34)*(s15^2+s34^2-
2*s34*(s15+5*s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15*(s15^2-2*s34*(s34+s45)+
s15*(s34+5*s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(-6*s15^2+4*s12*(s15-4*s34)+4*s15*(s34-5*s45)+
s34*(2*s34+29*s45))/(12*s12^2*(-s15+s23+s34)^2))*tr5,
-43/18+s15^3/(6*s12*s34*(-s15+s23+s34))+
(4*s15+s34)/(12*(-s15+s23+s34))-(s15^2*(s15-2*s45))/
(6*(s12-s34)*s34*(-s15+s23+s34))-s15/(3*(-s15+s23-s45))+
(s15^2*(s15-2*s45))/(6*(s12-s34)*s34*(-s15+s23-s45))+
(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^2*(s15-s45)*s45)/(3*s12*s34*(-s15+s23+s34)^2)+
(s15*s45)/(6*(-s15+s23+s34)*(s12+s23-s45))+
(s15^3*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(12*(-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))+
(s15^2*s45*(-s15+s45))/(3*(s12-s34)*s34*(-s15+s23+s34)^2)-
s15^2/(2*(-s15+s23+s34)*(s15+s45))+
(s15*s34*(-2*s15+s34)-s12*s15*(s15+s34))/(2*(-s15+s23+s34)^2*
(s15+s45))+s15^2/(2*(-s15+s23-s45)*(s15+s45))+
(s12*s15^3)/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45))+
(s12*s15^2)/(2*(-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(s15^3*(s15-s34))/(2*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45))+(s15^2*(s15+s45))/(3*(s12-s34)^2*
(-s15+s23+s34))+(s15*(s15+s45))/(6*(s12-s34)*
(-s15+s23+s34))-(s15^2*(s15+s45))/(3*(s12-s34)^2*
(-s15+s23-s45))-(s15*(s15+s45))/(6*(s12-s34)*
(-s15+s23-s45))+(-s23+s45)/(12*(s12+s23-s45))+
(s15^3*s45)/(6*s12*s34^2*(s15-s23+s45))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(s15-s23+s45))+
(s15*s45)/(6*s34*(s15-s23+s45))+(s15^3*s45)/
(3*(s12-s34)^2*s34*(s15-s23+s45))-(s15*(s34+s45))/
(6*s12*(-s15+s23+s34))+(s12*(-3*s15+2*s45))/
(6*(-s15+s23+s34)*(-s15+s23-s45))+(s15*(-s15+2*s45))/
(6*(-s15+s23+s34)*(s12-s34-s45))+(s15*(-s15+2*s45))/
(6*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(-3*s15+2*s34+2*s45))/(6*(-s15+s23+s34)^2*
(s12-s34-s45))+(10*s15*s34-5*s34^2+
s12*(7*s15+5*s34-5*s45)+2*s15*s45)/(12*(-s15+s23+s34)^2)+
((-s15+s45)*(s12*(s15-s45)+2*s15*s45))/(12*(-s15+s23+s34)^2*
(s23-s45))+(s15*(s15-s45)*(s34*(s15-s45)+2*s15*s45))/
(3*(s12-s34)^2*(-s15+s23+s34)^2)-
s15^3/(-6*s12*s15*s34+6*s12*s23*s34-6*s12*s34*s45)-
(s12*(3*s15^2-3*s15*s45+2*s45^2))/(6*(-s15+s23+s34)^2*
(-s15+s23-s45))+(-3*s15*s45+s12*(-s15+s45))/
(12*(-s15+s23+s34)*(s23-s45))+
(s15*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(6*s12*(-s15+s23+s34)^2)-
(s15*(s15^2-6*s15*s45+s45^2+4*s34*(-s15+s45)))/
(6*(s12-s34)*(-s15+s23+s34)^2)+
(1/(12*s12^2)-(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))-
(s15^2*s34)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(3*s15+s34))/(6*s12^2*(s12-s34)*(-s15+s23+s34))+
(-5*s12^2-6*s12*s15+s15*(4*s15-8*s34-3*s45))/
(12*s12^2*(-s15+s23+s34)^2)+1/(12*(-s15+s23+s34)*
(s23-s45))-(s15+s23-s34-2*s45)/
(12*s12^2*(s12+s23-s45))-(s15^2*s45)/(6*s12^2*s34*
(-s15+s23+s34)^2)+s15^2/(2*s12^2*(-s15+s23+s34)*
(s15+s45))+(s15*(s12^2+s12*s15+s15*(-s15+s34)))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+(s15^2*(s15-s34)^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
s15/(2*s12^2*(s15-s23+s45))+(s12+s15)/
(3*s12*(s15-s23-s34)*(s15-s23+s45))-
(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))-
(s15^2*s34)/(3*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15*(3*s15+s34))/(6*s12^2*(s12-s34)*(s15-s23+s45))+
s15^2/(2*s12^2*(s15+s45)*(s15-s23+s45))-
(s15*(s12+s15))/(2*s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))+s15^2/(2*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^2*(-s15+s34))/
(2*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(s15^2*(-s15+s34))/(2*s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))-(s15*s45*(-s15+s34+s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s12+5*s15+s34+s45)/(12*s12^2*(-s15+s23+s34))+
(-3*s15+2*s45)/(6*(-s15+s23+s34)^2*(s15-s23+s45))+
(s12*(s15-s45)+s15*s45)/(12*s12*(-s15+s23+s34)^2*
(s23-s45))+(s15*(3*s15-2*(s34+s45)))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-3*s15+2*(s34+s45)))/(6*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(s15*s34*(-(s34*s45)+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(s15*(s34*(2*s34-3*s45)+3*s15*(s34+s45)))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2)-(s15*(3*s15^2+2*(s34+s45)^2-
3*s15*(2*s34+s45)))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2+(s34+s45)^2-s15*(2*s34+3*s45))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)))*tr5,
3/8+s15^3/(3*s12*s34*(-s15+s23+s34))-
(37*s34)/(18*(-s15+s23+s34))+(s34*(-12*s15+95*s34))/
(72*(-s15+s23+s34)^2)+(s15*(4*s34-5*s45))/
(6*s12*(-s15+s23+s34))+(s15^2*s34*(7*s15+11*s34))/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(13*s15+31*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(3*(s12-s34)^2*s34*(-s15+s23+s34))-
(17*s45)/(24*(s12-s34-s45))-(s15^3*s45^2)/
(6*s12*s34^2*(-s15+s23+s34)^2)+(s15^3*s45^2)/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*(s15+s45))/(3*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(s15+s45))/(3*(s12-s34)*s34*(-s15+s23-s45))+
s15^3/(3*s12*s34*(s15-s23+s45))+(s15^2*(13*s15+31*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(13*s45)/(36*(s15-s23+s45))-(s15^3*s45)/
(6*s12*s34^2*(s15-s23+s45))+(s15^3*s45)/(6*(s12-s34)*s34^2*
(s15-s23+s45))-(s15^3*s45)/(3*(s12-s34)^2*s34*
(s15-s23+s45))+(s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))+(47*(s15+s45)^3*(s34+s45))/
(18*(s12-s34-s45)^3*(s15-s23+s45))+(47*s15^3*(s34+s45)^2)/
(18*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(47*s45^3)/(18*(-s12+s34+s45)^3)+(5*s15^3*s34^2)/
(12*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*s34)/(12*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(25*s45^2)/(12*(-s12+s34+s45)^2)+
(5*s15^3*s34)/(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(11*s15^3*s34^2)/(24*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(11*s15^3*s34)/(24*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(11*s15^3*s34)/
(24*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s45*(s15+2*s45))/(6*s12*s34*(-s15+s23+s34)^2)-
(s15^2*s45*(s15+2*s45))/(6*(s12-s34)*s34*(-s15+s23+s34)^2)-
(47*s15^2*(s34+s45)*(s15+3*s45))/(18*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15*(53*s15-118*s34+40*s45))/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(29*s15*(s34*(s15-s45)+s15*s45)^2)/(18*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*s45)/(-6*s15*s34+6*s23*s34-
6*s34*s45)-(s15*(57*s15^2+106*s15*s34+213*s15*s45+
73*s34*s45))/(72*(s12-s34)^2*(-s15+s23+s34))+
(s15*(57*s15^2+106*s15*s34+213*s15*s45+73*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+(s15*(-s15^2+s45^2))/
(s12*(-s15+s23+s34)*(s15-s23+s45))+
(53*s15^2+39*s15*s34+47*s15*s45+9*s34*s45+31*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(-6*s15*s34+240*s34^2-21*s15*s45+292*s34*s45+52*s45^2))/
(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3-s15*s45^2)/((-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(29*s15^2*(s15*s45+s34*(s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))+
(29*s15^2*(s15*s45+s34*(s15+s45)))/(18*(s12-s34)^3*
(-s15+s23-s45))-(s15*(4*s15^2+4*s34^2+2*s15*s45+s45^2-
s34*(8*s15+s45)))/(6*s12*(-s15+s23+s34)^2)-
(9*s15*(19*s15+2*s45)+8*s34*(-14*s15+3*s45))/
(72*(s12-s34)*(-s15+s23+s34))+
(s15*(-21*s15^2+85*s15*s45+104*s45^2+9*s34*(3*s15+22*s45)))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(396*s34^2+3*s15*(37*s15+2*s45)+8*s34*(-9*s15+26*s45)))/
(72*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15*(57*s15+46*s45)+s34*(143*s15+53*s45))/
(72*(s12-s34)*(-s15+s23-s45))+
(-6*s15*s34*(8*s15+s45)+s34^2*(-71*s15+24*s45)-
3*s15*(21*s15^2+2*s15*s45-4*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(3*s15^2*s45*(-27*s15+11*s45)+
s34^2*(-181*s15^2+229*s15*s45-15*s45^2)-
2*s15*s34*(45*s15^2+74*s15*s45-3*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^2)+((s15+s45)^2*(-21*s15+127*s45)+
3*s34*(9*s15^2+15*s15*s45+11*s45^2))/(36*(s15-s23+s45)*
(-s12+s34+s45)^2)+
((s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))+
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(256*s15+73*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(152*s15^2+158*s15*s34-9*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(53*s12-29*s15+53*s34-42*s45)/(72*s12^2*(-s15+s23+s34))-
(s15*s34^2*(35*s15+12*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34*(17*s15+15*s34))/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s45)/(6*s12^2*s34*(-s15+s23+s34)^
2)+(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))+
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(256*s15+73*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))+(152*s15^2+158*s15*s34+53*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))+
(26*s12-29*s15+26*s34-93*s45)/(72*s12^2*(s15-s23+s45))-
(s15*s34*(17*s15+15*s34))/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(47*(s15+s45)^2*(s34+s45)^2)/
(18*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(47*s15^2*(s34+s45)^3)/(18*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(5*s15^2*s34^3)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(5*s15^2*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(5*s15^2*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(11*s15^2*s34^3)/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(11*s15^2*s34^2)/(24*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(11*s15^2*s34^2)/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))-
(47*s15*(s34+s45)^2*(s15+2*s45))/(18*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(-12*s12*s15-12*s15^2+95*s12*s34+
170*s15*s34+95*s34^2+107*s15*s45+119*s34*s45)/
(72*s12^2*(-s15+s23+s34)^2)-(215*s15^2+228*s15*s34-
62*s34^2+514*s15*s45+84*s34*s45+146*s45^2)/
(72*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(215*s15^2+228*s15*s34+27*s34^2+514*s15*s45+186*s34*s45+
347*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(29*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(18*s12^2*(s12-s34)^3*
(-s15+s23+s34)^2)+(2*s15*s34*(95*s34-61*s45)+
3*s34^2*(3*s34-10*s45)+2*s15^2*(127*s34+76*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(s15*s34*(98*s34-241*s45)-15*s34^2*s45+
s15^2*(289*s34+256*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(52*s45*(s34+s45)^2+
s15^2*(182*s34+167*s45)+4*s15*(3*s34^2+100*s34*s45+
97*s45^2))/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(s15*(2*(s34+s45)^2*(73*s34+26*s45)+
s15*(197*s34^2+349*s34*s45+167*s45^2)))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(104*s34*(s34+s45)^2+s15^2*(317*s34+215*s45)+
s15*(590*s34^2+768*s34*s45+214*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(182*s34+167*s45)+4*s15*(3*s34^2+100*s34*s45+
97*s45^2)+s45*(33*s34^2+254*s34*s45+221*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2))*tr5,
-55/36-(5*(-3*s15+8*s34))/(36*(-s15+s23+s34))-
(s15*(-6*s15*s34+5*s34^2+s15*(s15-8*s45)))/
(8*(-s15+s23+s34)^2*(s12-s45))-s45/(4*(s12-s45))+
(s15^2*(s15-s45)*s45)/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+s45^2/(8*(s12-s45)^2)+
(8*s15^2*s45^2)/(9*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
s45^2/(4*(s12-s45)*(s12+s23-s45))+(s15^2*s45^2)/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15*s45^2)/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))-
(s15^3*s45^2)/(8*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+s45^3/(8*(s12-s45)^2*(s12-s34-s45))-
(2*s15^2+s12*s34+s15*s34-s34^2)/(4*(-s15+s23+s34)*
(s15+s45))+(-(s34*(-2*s15+s34)^2)+
s12*(-s15^2-s15*s34+s34^2))/(4*(-s15+s23+s34)^2*
(s15+s45))+(s15^2*(s15-s34))/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15+s45))+
(s15^2*(2*s15^2-3*s15*s34+s34^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+s15/(6*(s15-s23+s45))+
(s12*(s15/4-s45/6))/((-s15+s23+s34)*(s15-s23+s45))-
s15^2/(4*(s15+s45)*(s15-s23+s45))-
(s12*s15^3)/(4*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
(s12*s15^2)/(4*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(s15*(s15+s45)^2)/(8*(s12-s45)^2*(s15-s23+s45))-
((-s15+s45)*(s15+s45)^2)/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s45*(s15+s45)^3)/(8*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
s45^3/(4*(s12-s45)*(-s12+s34+s45)^2)-
(s15+s45)^3/(4*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^3)/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(16*s15*s45*(-s15+s34+s45))/
(9*(-s15+s23+s34)*(s12+s23-s45)^2)+(s45*(2*s15+s34+s45))/
(6*(-s15+s23+s34)*(s12+s23-s45))+(s15*(-s15+2*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))-(s15^3*(s34+2*s45))/
(4*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(s15+3*s45))/(8*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))-(s15^2*(s15+3*s45))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s45*(s15+3*s45))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(32*s34+3*s45))/(18*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(5*s34+4*s45))/(8*(-s15+s23+s34)*
(s12-s45))+(-6*s23+7*s45)/(12*(s12+s23-s45))+
(-3*s12*s34+30*s15*s34+20*s34^2+3*s12*s45-18*s15*s45)/
(36*(-s15+s23+s34)^2)+(s15*(-s15+s34)*(-(s15*s34)+s34^2-
2*s15*s45))/(8*(-s15+s23+s34)^2*(s12-s45)^2)-
((-s15+s45)*(s12*(s15-s45)+2*s15*s45))/(4*(-s15+s23+s34)^2*
(s23-s45))+(s12*(s15-s45)+3*s15*s45)/(4*(-s15+s23+s34)*
(s23-s45))+(s15*(s15^2+s15*s45-4*s45^2))/
(8*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s12*(3*s15^2-3*s15*s45+2*s45^2))/(12*(-s15+s23+s34)^2*
(s15-s23+s45))+(8*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(9*(s12+s23-s45)^2)-(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/
(8*(-s15+s23+s34)*(s12-s45)^2)-
(s15*(9*s15^2+4*s34^2+14*s15*s45+4*s45^2+2*s34*(s15+4*s45)))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(s34*(3*s15-2*s45)-2*(2*s15^2+2*s15*s45+s45^2))/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(1/(2*s12^2)+(7*s12+6*s15+7*s34-6*s45)/
(18*s12^2*(-s15+s23+s34))+(s15*(-s15+s34)*s45^2)/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*s45^3)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-s45^3/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^3)/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
s15^2/(4*s12^2*(-s15+s23+s34)*(s15+s45))+
(s12^2*(s15-s34)+s12*s15*(2*s15-s34)-
s15*(2*s15^2-3*s15*s34+s34^2))/(4*s12^2*(-s15+s23+s34)^2*
(s15+s45))-(s15*(s15-s34)^2*(-2*s15+s34))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
1/(4*(-s15+s23+s34)*(-s23+s45))-
s15/(6*s12^2*(s15-s23+s45))+(s12+s15)/
(6*s12*(s15-s23-s34)*(s15-s23+s45))+
s15^2/(4*s12^2*(s15+s45)*(s15-s23+s45))-
(s15*(s12+s15))/(4*s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))+s15^2/(4*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^2*(-s15+s34))/
(4*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(s45*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s45^2*(s15+s45)^2)/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^2*s45^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^2)/(4*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(-s15+s34))/
(4*s12^2*(s15-s23-s34)*(s15+s45)*(-s12+s34+s45))+
(s45*(s15+s45)^2)/(4*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))-(8*s15*s45*(-s15+s34+s45)^2)/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-3*s15+2*s45)/(12*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*s45^2*(s15+2*s45))/(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15*s45^2*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(s15+2*s45))/(8*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))-(s15*s45*(s15-s34+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
((s15+s45)^2*(s34+2*s45))/(4*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(s15+2*s45)*(s34+2*s45))/
(4*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-50*s15-50*s23+18*s34+103*s45)/(36*s12^2*(s12+s23-s45))+
(-50*s15^2+36*s15*s34+14*s34^2+161*s15*s45-33*s34*s45-
56*s45^2)/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*(s34^2+3*s34*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(15*s15^2-4*s15*s34+14*s15*s45+
9*s45^2)/(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-(s15*s45)+s12*(-s15+s45))/(4*s12*(-s15+s23+s34)^2*
(s23-s45))+(6*s12^2+36*s15^2-2*s12*(15*s15+26*s34)+
s15*(61*s34-64*s45)-52*s34*(s34+s45))/
(72*s12^2*(-s15+s23+s34)^2)+(15*s15^2+6*s45*(s34+2*s45)+
s15*(-4*s34+14*s45))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-2*(s34+s45)^2*(16*s34+3*s45)+
s15^2*(-32*s34+58*s45)+s15*(64*s34^2+12*s34*s45-61*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(8*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(9*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-12*s15^3+4*(s34+s45)^3+
3*s15^2*(13*s34+9*s45)+s15*(-10*s34^2+4*s34*s45+14*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(8*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(9*s12^2*(s12+s23-s45)^2))*tr5,
1/6+s15^2/(2*(s12-s34)*(-s15+s23+s34))+
s15^3/(2*s12*(s12-s34)*(-s15+s23+s34))-
(4*(s23-s45))/(3*(s12+s23-s45))+(s15^2*(s15-2*s34)*s34)/
(2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34)/(2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*s45)/(2*s12*(s12-s34)*(-s15+s23+s34)^2)+
s45/(6*s12-6*s34-6*s45)-s45/(2*(s12-s45))+
(s15*(s15-4*s45)*s45)/(6*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(16*s15^2*s45^2)/(9*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+s45^2/(3*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2)/(3*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(2*s15*s45^2)/(3*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
s45^2/(2*(s12-s45)*(s12-s34-s45))-(s15^2*s45^2)/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
s15^2/(2*(s12-s34)*(s15-s23+s45))+
s15^3/(2*s12*(s12-s34)*(s15-s23+s45))+
(s15^2*s34)/(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
s45/(6*(s15-s23+s45))-(s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))-(s15*(s15+s45))/(6*(s12-s45)*
(s15-s23+s45))+(s45*(s15+s45)^2)/(6*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(47*(s15+s45)^3*(s34+s45))/
(18*(s12-s34-s45)^3*(s15-s23+s45))-(47*s15^3*(s34+s45)^2)/
(18*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(47*s45^3)/(18*(-s12+s34+s45)^3)-(s15^3*s34^2)/
(2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(13*s45^2)/(6*(-s12+s34+s45)^2)-(s15^3*s34)/
(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(32*s15*s45*(-s15+s34+s45))/(9*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s45*(4*s15+s34+s45))/
(3*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(-s15+3*s34+2*s45))/(6*(-s15+s23+s34)*(s12-s45))+
(47*s15^2*(s34+s45)*(s15+3*s45))/(18*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s15*s45*(32*s34+3*s45))/
(9*(-s15+s23+s34)^2*(s12+s23-s45))+(-(s15*s34)/2+s15*s45)/
(s12*(-s15+s23+s34))+(s15*(s15*s34-s34^2+2*s15*s45))/
(3*(-s15+s23+s34)^2*(s12-s45))+
(s15*(-s34^2+s15*(s15-2*s45)+s34*s45))/(2*(s12-s34)*
(-s15+s23+s34)^2)+(s15^2*(-120*s34^2-146*s34*s45+
(9*s15-26*s45)*s45))/(18*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(-s15^2+s45^2))/
((-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-9*s15^2+18*s15*s34+47*s15*s45+99*s34*s45+52*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3-s15*s45^2)/(s12*(-s15+s23+s34)*(s15-s23+s45))+
(16*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(9*(s12+s23-s45)^2)+
(s15*(s34^2-s34*(2*s15+s45)+s15*(s15+2*s45)))/
(2*s12*(-s15+s23+s34)^2)-
(s15*(105*s34^2+4*s34*(-3*s15+16*s45)+
6*(3*s15^2+2*s15*s45+s45^2)))/(18*(-s15+s23+s34)^2*
(s12-s34-s45))+(s34*(27*s15-2*s45)-
2*(s15^2+8*s15*s45+s45^2))/(6*(-s15+s23+s34)*
(s12-s34-s45))-((s15+s45)^2*(-9*s15+65*s45)+
9*s34*(2*s15^2+3*s15*s45+2*s45^2))/(18*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s34*(s15+s45)+
2*(s15^2+s15*s45+3*s45^2))/(6*(s12-s34-s45)*
(s15-s23+s45))+(4/(3*s12^2)+(37*s15*s34)/
(6*s12^2*(-s15+s23+s34)^2)+(s15*s34*(-s15+s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(5*s15)/(3*s12^2*(-s15+s23+s34))-
(4*(7*s15+7*s23-3*s34-14*s45))/(9*s12^2*(s12+s23-s45))+
(s15*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*s34)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15*s45^2)/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45^3)/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-s45^3/(3*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15*s45^3)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(s15^2*s34)/(2*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s45^2*(s15+s45))/
(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(47*(s15+s45)^2*(s34+s45)^2)/(18*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(47*s15^2*(s34+s45)^3)/
(18*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(2*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(16*s15*s45*(-s15+s34+s45)^2)/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45^2*(-s15+2*s45))/(6*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(47*s15*(s34+s45)^2*(s15+2*s45))/
(18*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s12+2*s15+s34+6*s45)/(6*s12^2*(s15-s23+s45))+
(-28*s15^2+24*s15*s34+4*s34^2+88*s15*s45-21*s34*s45-
28*s45^2)/(9*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(47*s15^2+15*s15*s34-8*s34^2+106*s15*s45+42*s34*s45+
56*s45^2)/(18*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(47*s15^2+15*s15*s34+3*s34^2+106*s15*s45+39*s34*s45+
80*s45^2)/(18*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-16*s15^2*(s34-2*s45)-(s34+s45)^2*(16*s34+3*s45)+
s15*(32*s34^2+3*s34*s45-32*s45^2))/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(16*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(9*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(2*(s34+s45)^2*(16*s34+3*s45)+
s15^2*(56*s34+47*s45)+s15*(152*s34^2+207*s34*s45+70*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*((s34+s45)^2*(73*s34+26*s45)+
s15*(103*s34^2+179*s34*s45+85*s45^2)))/
(18*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(26*s45*(s34+s45)^2+s15^2*(94*s34+85*s45)+
s15*(9*s34^2+206*s34*s45+197*s45^2))/
(18*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15^2*(94*s34+85*s45)+2*s45*(9*s34^2+65*s34*s45+56*s45^2)+
s15*(9*s34^2+206*s34*s45+197*s45^2))/
(18*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(16*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-
s23*(s34+3*s45)+s15*(s23-2*(s34+2*s45))))/
(9*s12^2*(s12+s23-s45)^2))*tr5,287/54-s15/(6*s12)+
s15^2/(6*s12*(s12+s15-s34))+s12/(6*s34)-
(5*s15)/(6*(-s15+s34))+(5*s15^2)/(6*(s12+s15-s34)*
(-s15+s34))-(s15+s34)/(s12+s15)+((-3*s15)/8-2*s34)/
(-s15+s23+s34)+(s15^2*(37*s15-11*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(s15-s34))/
(12*(-s15+s23+s34)^2*(s12-s45))+(s15*s34*(-s15+s34)^2)/
(24*s12*(-s15+s23+s34)^2*(s12-s45))-(s15*(-2*s15+s34))/
(24*(-s15+s23+s34)*(s12-s45))+(s15^3-s15*s34^2)/
(24*s12*(-s15+s23+s34)*(s12-s45))-
s15^3/(12*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^3*s34)/(24*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
s15^2/(8*(-s15+s23+s34)*(s12-s34-s45))-
s15^3/(24*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(17*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))+
(17*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(5*s15*s45)/(12*s34*(-s15+s23+s34))-(17*s15^3*s45)/
(18*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^2*s45)/((s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^2*(71*s15-11*s45)*s45)/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)+s45/(24*(s12-s45))-
(s15^3*s45)/(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15^2*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(17*s15^3*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^2)+
(17*s15^3*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(17*s15^3*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*s45^2)/((s12+s15-s34)*s34*(-s15+s23+s34)^2)+
s45^2/(24*(s12-s45)*(s12-s34-s45))-(17*s15^2*(s15+s45))/
(18*(s12-s34)^2*(-s15+s23+s34))+(17*s15^2*(s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))-
(3*s15)/(8*(s15-s23+s45))+s15^3/(24*s12*(s12-s45)*
(s15-s23+s45))-s15^3/(24*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(17*s15^3*s45)/(36*s12*s34^2*
(s15-s23+s45))+(17*s15^3*s45)/(36*(s12-s34)*s34^2*
(s15-s23+s45))-(17*s15^3*s45)/(18*(s12-s34)^2*s34*
(s15-s23+s45))-(5*s15*s45)/(6*(-s15+s34)*(s15-s23+s45))-
(s15*(s15+s45))/((s12+s15-s34)*(s15-s23+s45))-
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))+
(5*s15^2*(s15+s45))/(6*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(s15+s45)^3/(24*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(2*s15+s45))/(24*(s12-s45)*
(s15-s23+s45))-(s15^2*(s15+3*s45))/(24*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-(s15^2*(-37*s15+11*s45))/
(72*(s12-s34)*s34*(s15-s23+s45))-(s15^2*(37*s15+12*s45))/
(72*s12*s34*(-s15+s23+s34))+(s15^2*(37*s15+12*s45))/
(72*s12*s34*(-s15+s23-s45))+(s15*(26*s15+23*s45))/
(72*(s12-s34)*(-s15+s23+s34))+(s15*(26*s15+23*s45))/
(72*(s12-s34)*(s15-s23+s45))+(s15*(-12*s15+49*s34+46*s45))/
(72*s12*(-s15+s23+s34))+(s15^2*s45*(-71*s15+68*s45))/
(72*s12*s34*(-s15+s23+s34)^2)+((-3*s12*s45)/8-(2*s15*s45)/9)/
(s34*(s15-s23+s45))+(17*s15*(-s15+s45)*(s34*(s15-s45)+
2*s15*s45))/(18*(s12-s34)^2*(-s15+s23+s34)^2)-
((s34+s45)*(s34^2-2*s15*s45+s34*s45))/
((s12+s15)*(-s15+s23+s34)^2)+
(-15*s12*s34+8*s15*s34+87*s34^2-30*s15*s45+30*s34*s45)/
(72*(-s15+s23+s34)^2)-(3*s15^2+3*s15*s45+s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s15*(40*s15^2-80*s15*s34+40*s34^2-142*s15*s45+71*s34*s45+
34*s45^2))/(72*s12*(-s15+s23+s34)^2)+
(2*s34^2-s15*s45+s34*(s15+2*s45))/((s12+s15)*
(-s15+s23+s34))+(8*s15*(5*s15^2-12*s15*s45-10*s45^2)+
s34*(-85*s15^2+25*s15*s45+57*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+
((s12-(89*s15)/72)/(s12^2*(-s15+s23+s34))+
s15^2/(s12^2*(s12+s15)*(-s15+s23+s34))+
(s15*(102*s15-23*s34))/(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(15*s12^2-11*s12*s15+34*s15^2)/(72*s12^2*s34*
(-s15+s23+s34))+(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(s15^2*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34)/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^3*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
((15*s12-38*s15)*s15*s45)/(72*s12^2*s34*(-s15+s23+s34)^2)+
(s15^3*s45)/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*s45)/(24*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*s45^2)/(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15*(102*s15-23*s34))/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(27*s12^2-11*s12*s15+34*s15^2)/
(72*s12^2*s34*(s15-s23+s45))+(17*s15^2*s34)/
(18*s12^2*(s12-s34)^2*(s15-s23+s45))+
(5*s15)/(6*s12*(-s15+s34)*(s15-s23+s45))+
(s15*(-s15+s34))/(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*s34)/(24*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s15+s45)^2)/(24*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(s15^2*(s34+s45))/
(s12^2*(s12+s15)*(-s15+s23+s34)^2)+(s15^2*(s34+s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s45*(s15+2*s45))/(24*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(s15*(s15+s34+2*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(55*s15+3*s45)/(72*s12^2*(s15-s23+s45))+
(2*(s15+s45)^2+s34*(2*s15+s45))/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(17*s15*s34*(-(s34*s45)+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(15*s12^2+34*s15^2+89*s15*s34-19*s15*s45+57*s34*s45-
s12*(23*s15+72*s34+15*s45))/(72*s12^2*(-s15+s23+s34)^2)+
(s15*s34*(14*s34-159*s45)+57*s34^2*s45+
3*s15^2*(33*s34+34*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2))*tr5,859/108+s15/(6*s12)-
s15/(s12+s15-s34)-s15^2/(6*s12*(s12+s15-s34))+
(5*s15)/(6*(-s15+s34))-(5*s15^2)/(6*(s12+s15-s34)*
(-s15+s34))-(3*s15+79*s34)/(18*(-s15+s23+s34))+
(s15^2*(47*s15-46*s45))/(36*(s12-s34)*s34*(-s15+s23+s34))-
(s15^2*(41*s15+39*s34))/(36*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(-23*s15+126*s34))/
(18*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(11*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))+
(11*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15*s45)/(3*s34*(-s15+s23+s34))-(7*s15^3*s45)/
(9*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^2*(29*s15-14*s45)*s45)/(18*(s12-s34)*s34*
(-s15+s23+s34)^2)-(37*s45)/(36*(s12-s34-s45))-
(11*s15^3*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^2)+
(11*s15^3*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(7*s15^3*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*(41*s15+39*s34))/(36*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(11*s15^3*s45)/(36*s12*s34^2*
(s15-s23+s45))+(11*s15^3*s45)/(36*(s12-s34)*s34^2*
(s15-s23+s45))-((6*s12+29*s15)*s45)/
(36*s34*(s15-s23+s45))-(7*s15^3*s45)/(9*(s12-s34)^2*s34*
(s15-s23+s45))+(5*s15*s45)/(6*(-s15+s34)*(s15-s23+s45))+
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))-
(5*s15^2*(s15+s45))/(6*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+((s15+s34)*(s15+s45))/
((s12+s15-s34)*(s15-s23+s45))+(47*s15^3*s34^2)/
(18*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(47*s15^3*s34)/(18*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(47*s45^2)/(18*(-s12+s34+s45)^2)+
(47*s15^3*s34)/(18*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(89*s15^3*s34^2)/(36*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(89*s15^3*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(89*s15^3*s34)/(36*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+(47*s15^3*(2*s34+s45))/
(18*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(47*s15^2*(s15+3*s34+3*s45))/(18*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15*(6*s15+41*s34+5*s45))/
(36*s12*(-s15+s23+s34))+(s15^2*(-47*s15+6*s45))/
(36*s12*s34*(-s15+s23+s34))+(s15^2*(-47*s15+6*s45))/
(36*s12*s34*(s15-s23+s45))+(s15^2*s45*(-29*s15+11*s45))/
(18*s12*s34*(-s15+s23+s34)^2)-(s15^2*(-47*s15+46*s45))/
(36*(s12-s34)*s34*(s15-s23+s45))+
(s15^2*(-41*s15+316*s34+64*s45))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(19*s15+222*s34+128*s45))/
(36*(-s15+s23+s34)*(s12-s34-s45))+(-9*s15+386*s45)/
(54*(s15-s23+s45))+(425*s15*(s34*(s15-s45)+s15*s45)^2)/
(54*(s12-s34)^3*(-s15+s23+s34)^2)+
(-6*s12*s34-29*s15*s34+135*s34^2-12*s15*s45+12*s34*s45)/
(36*(-s15+s23+s34)^2)-(s15*(47*s15^2-94*s15*s34+47*s34^2-
116*s15*s45+58*s34*s45+11*s45^2))/
(36*s12*(-s15+s23+s34)^2)+(19*s15^2-27*s15*s34+161*s15*s45+
7*s34*s45+101*s45^2)/(36*(s12-s34-s45)*(s15-s23+s45))+
(425*s15^2*(s15*s45+s34*(s15+s45)))/(54*(s12-s34)^3*
(-s15+s23+s34))-(425*s15^2*(s15*s45+s34*(s15+s45)))/
(54*(s12-s34)^3*(-s15+s23-s45))+
(-9*s15*(16*s15+13*s45)+s34*(-1457*s15+474*s45))/
(108*(s12-s34)*(-s15+s23+s34))+
(s15*(9*s15*(-39*s15+154*s45)+s34*(353*s15+620*s45)))/
(108*(s12-s34)^2*(-s15+s23+s34))-
(s15*(9*s15*(-39*s15+154*s45)+s34*(353*s15+620*s45)))/
(108*(s12-s34)^2*(-s15+s23-s45))+
(24*s15*(-6*s15+49*s45)+s34*(745*s15+643*s45))/
(108*(s12-s34)*(s15-s23+s45))+
(47*((s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(18*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^2*(2173*s15-582*s45)-6*s34*(225*s15^2-181*s15*s45+
3*s45^2)+3*s15*(88*s15^2-226*s15*s45+23*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^2)+
(3*s15^2*s45*(-145*s15+121*s45)+s34^2*(2429*s15^2-2357*s15*s45+
195*s45^2)-2*s15*s34*(309*s15^2-1396*s15*s45+237*s45^2))/
(108*(s12-s34)^2*(-s15+s23+s34)^2)+
((6*s12^2+23*s12*s15+17*s15^2)/(36*s12^2*s34*(-s15+s23+s34))+
(425*s15^2*s34^2)/(54*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(404*s15+155*s34))/(27*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-715*s15^2-1153*s15*s34+279*s34^2)/
(108*s12^2*(s12-s34)*(-s15+s23+s34))+
(87*s12-995*s15+87*s34-192*s45)/(108*s12^2*
(-s15+s23+s34))+(s15*s34*(-71*s15+17*s34))/
(18*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34^2*(137*s15+158*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(6*s12+17*s15)*s45)/(36*s12^2*s34*(-s15+s23+s34)^2)+
(5*s15)/(6*s12*(s15-s34)*(s15-s23+s45))+
(6*s12^2+23*s12*s15+17*s15^2)/(36*s12^2*s34*(s15-s23+s45))+
((s15-s34)*s34)/(s12^2*(s12+s15-s34)*(s15-s23+s45))+
(425*s15^2*s34^2)/(54*s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(404*s15+155*s34))/(27*s12^2*(s12-s34)^2*
(s15-s23+s45))-(715*s15^2+1153*s15*s34+643*s34^2)/
(108*s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34*(-71*s15+17*s34))/(18*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(47*s15^2*s34^3)/(18*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(47*s15^2*s34^2)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(47*s15^2*s34^2)/(18*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(89*s15^2*s34^3)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(89*s15^2*s34^2)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(89*s15^2*s34^2)/(36*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(772*s12+995*s15+772*s34+303*s45)/(108*s12^2*
(-s15+s23-s45))-(47*s15^2*(3*s34^2+3*s34*s45+s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(289*s15*s34+380*s34^2+147*s15*s45+286*s34*s45+
64*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(147*s15^2+308*s15*s34+7*s34^2+342*s15*s45+202*s34*s45+
195*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(425*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(54*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2)+
(47*s15*(2*(s34+s45)^2+s15*(2*s34+s45)))/
(18*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(47*(2*s15*(s34+s45)^2+s45*(s34+s45)^2+s15^2*(2*s34+s45)))/
(18*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(18*s12^2+51*s15^2+3*s12*(23*s15-129*s34-6*s45)+
3*s34*(-129*s34+59*s45)-4*s15*(394*s34+105*s45))/
(108*s12^2*(-s15+s23+s34)^2)-(147*s15^2+64*(s34+s45)^2+
s15*(308*s34+342*s45))/(36*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-387*s34^3+372*s34^2*s45+
s15*s34*(-2222*s34+343*s45)-s15^2*(289*s34+715*s45))/
(108*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(195*s34^2*s45+s15*s34*(-1312*s34+1421*s45)-
s15^2*(1349*s34+1616*s45)))/(108*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2))*tr5,1/6+s15/(3*(s12+s15-s34))-
s34/s15+s34/(2*(s12+s15))+s34^2/(s15*(s12+s15))+
(s34*(-s15+s34))/(2*(s12+s15)^2)+(s15*s34*(s15+s34))/
(s12+s15)^3+s34^2/(6*(-s15+s23+s34)^2)-
s34^3/(s15*(-s15+s23+s34)^2)-s34/(3*(-s15+s23+s34))+
(2*s34^2)/(s15*(-s15+s23+s34))-(s15^2*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+((s15-5*s34)*s45)/(4*(s12-s34)*
(-s15+s23+s34))+((s15-s34)*s45)/(4*(s12+s15-s34)*
(-s15+s23+s34))-(s34^2*s45^2)/(s15*(s12+s15-s34)*
(-s15+s23+s34)^2)-(3*s34^2*s45^2)/(4*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-s45/(2*(s15-s23+s45))+
(s15*s45)/(4*(s12-s34)*(s15-s23+s45))-
(s34*(s15+s45))/(3*(s12+s15-s34)*(s15-s23+s45))-
(2*s34^2*(s34+s45))/(s15*(s12+s15)*(-s15+s23+s34))+
(s34^2*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^2)-
(s15^3*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-s15+s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s34)/(6*(-s15+s23+s34)*(-s12+s34+s45))+
(s34*(s15-s45)+s15*s45)^2/(4*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(s34^2-s15*s45+s34*s45)^2)/((s12+s15)^3*
(-s15+s23+s34)^2)+(-(s15*s34)+s34^2-s15*s45+3*s34*s45)/
(2*(s12+s15)*(-s15+s23+s34))+
(s15*(3*s15^2-6*s15*s34+4*s34^2+4*s34*s45))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
((s34+s45)*(-s15^2+s15*s45+2*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(3*s15^2-6*s15*s34+2*s34^2-
3*s15*s45+4*s34*s45+2*s45^2))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(-s34^3+s34^2*(s15-3*s45)+
s34*(s15-2*s45)*s45+s15*s45^2)/((s12+s15)*
(-s15+s23+s34)^2)+(s34^4+s15^2*s45^2+
s34^2*s45*(-6*s15+s45)+2*s34^3*(-2*s15+s45)-
2*s15*s34*s45*(-2*s15+s45))/(2*(s12+s15)^2*
(-s15+s23+s34)^2)+(s15*(3*s15^2-4*s15*s45+4*s45^2+
4*s34*(-s15+s45)))/(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15*s45+s34*(s15+s45)))/(4*(s12-s34)^2*
(-s15+s23+s34))-(s15*(s15*s45+s34*(s15+s45)))/
(4*(s12-s34)^2*(-s15+s23-s45))-(3*s15*s45+2*s34*(s15+s45))/
(12*(s12-s34-s45)*(s15-s23+s45))-
(s15*(2*s34^3+s15^2*s45-s15*s34*s45+s34^2*(s15+2*s45)))/
((s12+s15)^3*(-s15+s23+s34))+
(-2*s34^3+s34^2*(5*s15-2*s45)+s15^2*s45+
s15*s34*(2*s15+3*s45))/(2*(s12+s15)^2*(-s15+s23+s34))+
(-3*s15*s45^2+2*s34*s45*(-2*s15+3*s45)+s34^2*(-s15+4*s45))/
(4*(s12-s34)*(-s15+s23+s34)^2)-
(s15*s34^2+s15*(s15^2+s45^2)-2*s34*(s15^2+s45^2))/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
(-(s34/(s12*s15*(-s15+s23+s34)))-(s15^3*s34)/
(s12^2*(s12+s15)^3*(-s15+s23+s34))+(3*s15^2*s34)/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34))-
(s15*s34)/(s12^2*(s12+s15)*(-s15+s23+s34))-
(s15*s34)/(2*s12^2*(s12-s34)*(-s15+s23+s34))-
(s15*s34^2)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s12-s15+4*s34)/(6*s12^2*(-s15+s23+s34))+
(s34^2*(s12-s45))/(s12^2*s15*(-s15+s23+s34)^2)+
(s15*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s34^3*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^2)-(3*s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
((s15^2-3*s15*s34+3*s34^2)*s45)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15-s34)^2/(3*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15*s34)/(2*s12^2*(s12-s34)*
(s15-s23+s45))-(s15*s34^2)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s12-s15+s34)/
(2*s12^2*(s15-s23+s45))+((s15+s34-s45)*(s34+s45))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((s15-2*s45)*(s34+s45)^2)/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s34-s45)*(s34+s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s34+s45)^2*(-s15+2*s45))/(12*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(s34^2-s15*s45+s34*s45))/
(s12^2*(s12+s15)^3*(-s15+s23+s34)^2)+
(s34^2*(s34*s45-s15*(s34+s45)))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(s15*(3*s34-2*s45)+
2*s34*(s34+s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(s15^2*(s15*(2*s34-3*s45)+3*s34*(s34+s45)))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)-
(s12*s34+s34*(s34-5*s45)+s15*(4*s34+s45))/
(6*s12^2*(-s15+s23+s34)^2)+
(s34*(-2*s15*(s34+s45)+s34*(2*s34+5*s45)))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(3*s15^2*s45-2*s34*(s34+s45)^2+s15*(2*s34^2-5*s34*s45-
4*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(3*s15^3-2*(s34+s45)^3-3*s15^2*(3*s34+s45)+
3*s15*(3*s34^2+3*s34*s45+s45^2)))/(12*s12^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-71/24-(2*s34)/s15+(2*s34^2)/(s15*(s12+s15))+
(2*s34*(s15+s34))/(s12+s15)^2+s34^2/(24*(-s15+s23+s34)^2)-
(2*s34^3)/(s15*(-s15+s23+s34)^2)+
s15^3/(6*s12*s34*(-s15+s23+s34))+
(4*s34^2)/(s15*(-s15+s23+s34))-(s15^2*(s15-2*s45))/
(6*(s12-s34)*s34*(-s15+s23+s34))+(s34-2*s45)/
(6*(-s15+s23+s34))+(s15^2*(s15-2*s45))/
(6*(s12-s34)*s34*(-s15+s23-s45))+(s15^2*(s15-s34)*s34)/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(s15+7*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^2*(s15-s45)*s45)/(3*s12*s34*(-s15+s23+s34)^2)+
((s15-2*s45)*s45)/(6*(-s15+s23+s34)*(-s15+s23-s45))-
s45/(24*(s12-s34-s45))+(s15^3*s45^2)/(6*s12*s34^2*
(-s15+s23+s34)^2)-(s15^3*s45^2)/(6*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(s15^3*s45^2)/(3*(s12-s34)^2*s34*
(-s15+s23+s34)^2)-(2*s34^2*s45^2)/(s15*(s12-s34)*
(-s15+s23+s34)^2)+(s15^2*s45*(-s15+s45))/
(3*(s12-s34)*s34*(-s15+s23+s34)^2)+
s15^3/(6*s12*s34*(s15-s23+s45))+(s15^2*(s15+7*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(19*s45)/(36*(s15-s23+s45))+(s15^3*s45)/
(6*s12*s34^2*(s15-s23+s45))-(s15^3*s45)/(6*(s12-s34)*s34^2*
(s15-s23+s45))+(s15*s45)/(6*s34*(s15-s23+s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s15-s23+s45))-
(s15*(s34+s45))/(6*s12*(-s15+s23+s34))-
(4*s34^2*(s34+s45))/(s15*(s12+s15)*(-s15+s23+s34))+
(2*s34^2*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^2)-
(s15^3*s34^2)/(12*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34)/(12*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
s45^2/(12*(-s12+s34+s45)^2)-(s15^3*s34)/(12*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(24*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34)/(24*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34)/(24*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15^3*(2*s34+s45))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(2*s34*(s15+2*s34+2*s45))/((s12+s15)*(-s15+s23+s34))-
(s15^2*(s15+3*s34+3*s45))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(29*s15*(s34*(s15-s45)+s15*s45)^2)/
(18*(s12-s34)^3*(-s15+s23+s34)^2)+
(-3*s15^2+112*s15*s34+78*s15*s45-312*s34*s45)/
(72*(s12-s34)*(-s15+s23+s34))+
(2*(s34^2-s15*s45+s34*s45)^2)/((s12+s15)^2*
(-s15+s23+s34)^2)+(s15*(s15^2+s34^2-4*s15*s45+s45^2+
2*s34*(-s15+s45)))/(6*s12*(-s15+s23+s34)^2)+
(-4*s34^3-8*s34^2*s45+2*s15*s45^2-4*s34*s45*(-s15+s45))/
((s12+s15)*(-s15+s23+s34)^2)-
(29*s15^2*(s15*s45+s34*(s15+s45)))/(18*(s12-s34)^3*
(-s15+s23+s34))+(29*s15^2*(s15*s45+s34*(s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-8*s34^2+s15*(s15-2*s45)-4*s34*(s15+2*s45)))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))-
(2*(2*s34^3+s15^2*s45-s15*s34*s45+s34^2*(s15+2*s45)))/
((s12+s15)^2*(-s15+s23+s34))+
(s15*(s15-4*s45)-2*s34*(5*s15+4*s45))/(24*(-s15+s23+s34)*
(s12-s34-s45))-(-s15^2+s15*s45+s45^2+s34*(s15+7*s45))/
(24*(s12-s34-s45)*(s15-s23+s45))+
(3*s15*(s15+14*s45)+s34*(35*s15+17*s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(s15*(s34*(34*s15+37*s45)+3*s15*(-9*s15+43*s45)))/
(72*(s12-s34)^2*(-s15+s23+s34))+
(s15*(s34*(34*s15+37*s45)+3*s15*(-9*s15+43*s45)))/
(72*(s12-s34)^2*(-s15+s23-s45))-
((s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15^2*(17*s15-9*s45)*s45+2*s15*s34*(15*s15^2-122*s15*s45-
9*s45^2)+s34^2*(-217*s15^2+193*s15*s45+21*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^2)+
(5*s34^2*(-43*s15+48*s45)+6*s34*(8*s15^2-47*s15*s45+48*s45^2)-
3*s15*(5*s15^2-22*s15*s45+52*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+
(-(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))-
(2*s34)/(s12*s15*(-s15+s23+s34))-(2*s15^2*s34)/
(s12^2*(s12+s15)^2*(-s15+s23+s34))+
(2*s15*s34)/(s12^2*(s12+s15)*(-s15+s23+s34))+
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(208*s15+37*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(80*s15^2+62*s15*s34-45*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+(2*s34^2*(s12-s45))/
(s12^2*s15*(-s15+s23+s34)^2)+(s15^2*s34^2)/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15-3*s34)*s34)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*s45)/(6*s12^2*s34*(-s15+s23+s34)^
2)-(2*s34^3*s45)/(s12^2*s15*(s12-s34)*(-s15+s23+s34)^2)-
(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))+
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(208*s15+37*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))+(80*s15^2+62*s15*s34+17*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))+(s15-2*s45)/
(6*s12*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(s15-3*s34)*s34)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s34^3)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34^3)/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^2)/(24*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2)/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(38*s12+31*s15+38*s34+3*s45)/(72*s12^2*(s15-s23+s45))+
(-15*s12+31*s15-15*s34+6*s45)/(72*s12^2*(-s15+s23+s34))+
(2*s15^2*(s34^2-s15*s45+s34*s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)+(s15^2*(3*s34^2+3*s34*s45+s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(7*s34^2+10*s34*s45+3*(s15+s45)^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(29*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(2*s15*(s15*(s34-s45)+s34*(s34+s45)))/(s12^2*(s12+s15)*
(-s15+s23+s34)^2)-(s15*(2*(s34+s45)^2+s15*(2*s34+s45)))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(2*s15*(s34+s45)^2+s45*(s34+s45)^2+s15^2*(2*s34+s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15*(s34+s45)^2+8*s34*(s34+s45)^2+s15^2*(5*s34+3*s45))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s15*s34*(89*s34-61*s45)+3*s34^2*(39*s34+62*s45)+
s15^2*(74*s34+80*s45))/(72*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(-3*s12*s34+141*s34^2-3*s15*(4*s15+s45)+
s34*(230*s15+189*s45))/(72*s12^2*(-s15+s23+s34)^2)+
(s34*(s15*s34*(98*s34-229*s45)+21*s34^2*s45+
s15^2*(205*s34+208*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(3*s15^2+6*s15*s45+
2*(5*s34^2+6*s34*s45+s45^2))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45)))*tr5,233/54+s34/(6*s12)-
(s15-8*s34)/(24*(-s15+s23+s34))+
(23*s15^3)/(72*s12*s34*(-s15+s23+s34))+(5*s15*s34*(-s15+s34)^2)/
(24*s12*(-s15+s23+s34)^2*(s12-s45))+(5*s15*(s15^2-s34^2))/
(24*s12*(-s15+s23+s34)*(s12-s45))+(23*s15^3*s34)/
(24*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(23*s15^3)/(24*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
s45/(6*s34)-(17*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))+
(17*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15*s45)/(12*s34*(-s15+s23+s34))-(17*s15^3*s45)/
(18*(s12-s34)^2*s34*(-s15+s23+s34))+
(47*s45)/(72*(s12-s45))-(16*s45)/(9*(s12+s23-s45))-
(17*s15^3*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^2)+
(17*s15^3*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(17*s15^3*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(47*s45^2)/(36*(s12-s45)^2)-(16*s45^2)/(9*(s12-s45)*
(s12+s23-s45))-(16*s15^2*s45^2)/(9*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(32*s15*s45^2)/
(9*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(47*s15^3*s45^2)/(36*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(47*s45^2)/(24*(s12-s45)*(s12-s34-s45))-
(47*s45^3)/(36*(s12-s45)^2*(s12-s34-s45))-
(17*s15^2*(s15+s45))/(18*(s12-s34)^2*(-s15+s23+s34))+
(17*s15^2*(s15+s45))/(18*(s12-s34)^2*(-s15+s23-s45))+
(16*s15^2*s45^2)/(9*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))-s15/(24*(s15-s23+s45))+
(23*s15^3)/(72*s12*s34*(s15-s23+s45))+
(5*s15^3)/(24*s12*(s12-s45)*(s15-s23+s45))+
(23*s15^3)/(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(17*s15^3*s45)/(36*s12*s34^2*(s15-s23+s45))+
(17*s15^3*s45)/(36*(s12-s34)*s34^2*(s15-s23+s45))-
(17*s15^3*s45)/(18*(s12-s34)^2*s34*(s15-s23+s45))-
(47*s15*(s15+s45)^2)/(36*(s12-s45)^2*(s15-s23+s45))+
(47*s45*(s15+s45)^3)/(36*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(47*s15^3*s45^2)/(18*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(47*s45^3)/
(18*(s12-s45)*(-s12+s34+s45)^2)+(47*(s15+s45)^3)/
(18*(s15-s23+s45)*(-s12+s34+s45)^2)+
(47*s45*(s15+s45)^3)/(18*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s45)/(6*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))+s45^2/(6*s34*(-s12+s34+s45))-
(s15+s45)^3/(6*s34*(s15-s23+s45)*(-s12+s34+s45))+
(47*s15^3*(s34+2*s45))/(18*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(47*s15^2*s45*(s15+3*s45))/
(36*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(47*s15^2*(s15+3*s45))/(18*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(47*s15^2*s45*(s15+3*s45))/(18*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15^2*(s15+3*s45))/
(6*s34*(-s15+s23+s34)*(-s12+s34+s45))+
(s45*(-3*s12-28*s15+12*s45))/(72*s34*(s15-s23+s45))-
(s15*(22*s15+27*s45))/(24*(s12-s45)*(s15-s23+s45))-
(s15*(118*s15+49*s45))/(72*(s12-s34)*(-s15+s23+s34))+
(s15*(118*s15+49*s45))/(72*(s12-s34)*(-s15+s23-s45))+
(s15^2*s45*(-11*s15+80*s45))/(72*s12*s34*(-s15+s23+s34)^2)-
(s15^2*s45*(s15+83*s45))/(72*(s12-s34)*s34*(-s15+s23+s34)^2)-
(s15^2*(35*s15+83*s45))/(72*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(35*s15+83*s45))/(72*(s12-s34)*s34*(-s15+s23-s45))+
(s15^2*s45*(-203*s15+128*s45))/(72*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15*(53*s15+148*s45))/(24*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(-7*s15+126*s34+158*s45))/
(18*(-s15+s23+s34)^2*(s12-s34-s45))+
((s15+s45)^2*(-109*s15+175*s45))/(72*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15*(66*s15+329*s34+316*s45))/
(72*(-s15+s23+s34)*(s12-s45))+
(s15*(62*s15^2-267*s15*s34+205*s34^2-316*s15*s45))/
(36*(-s15+s23+s34)^2*(s12-s45))+
(47*s15*(-s15+s34)*(s15*s34-s34^2+2*s15*s45))/
(36*(-s15+s23+s34)^2*(s12-s45)^2)+
(16*(-s15+s45)*(s12*(s15-s45)+2*s15*s45))/(9*(-s15+s23+s34)^2*
(s23-s45))+(17*s15*(-s15+s45)*(s34*(s15-s45)+2*s15*s45))/
(18*(s12-s34)^2*(-s15+s23+s34)^2)-
(16*(s12*(s15-s45)+3*s15*s45))/(9*(-s15+s23+s34)*(s23-s45))+
(-24*s34^2+s34*(s15-24*s45)+58*s15*s45)/
(72*s12*(-s15+s23+s34))+(53*s15^2+61*s15*s45+31*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-109*s15^2-43*s15*s45+256*s45^2))/(72*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+(125*s12*s34-28*s15*s34-
137*s34^2+250*s15*s45+6*s34*s45-128*s12*(-s15+s45))/
(72*(-s15+s23+s34)^2)+
(47*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(36*(-s15+s23+s34)*
(s12-s45)^2)+(s34*(-13*s15^2+97*s15*s45-15*s45^2)-
8*s15*(13*s15^2+12*s15*s45-8*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(8*s15^3+12*s34^3+46*s15^2*s45-
58*s15*s45^2+8*s34^2*(-2*s15+3*s45)+
s34*(-4*s15^2-59*s15*s45+12*s45^2))/
(72*s12*(-s15+s23+s34)^2)+
(-(12*s12+41*s15)/(72*s12^2*(-s15+s23+s34))+
(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15*(102*s15+49*s34))/(72*s12^2*(s12-s34)*(-s15+s23+s34))+
16/(9*(-s15+s23+s34)*(s23-s45))-(23*s15^2*s34^2)/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(23*s15^2*s34)/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(3*s12+22*s15)*s45)/
(72*s12^2*s34*(-s15+s23+s34)^2)-
(16*s45)/(9*s12^2*(s12+s23-s45))+(47*s15*(s15-s34)*s45^2)/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(16*s15*s45^2)/(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(16*s15*s45^3)/(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(16*s45^3)/(9*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(47*s15^2*s45^3)/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15*(102*s15+49*s34))/(72*s12^2*(s12-s34)*(s15-s23+s45))-
(23*s15^2*s34)/(24*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(47*s45^2*(s15+s45)^2)/
(36*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(47*s15^2*s45^3)/(18*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(47*s45^2*(s15+s45)^2)/
(18*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45^2)/(6*s12^2*s34*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s45*(s15+s45)^2)/(6*s12^2*s34*(s15-s23+s45)*
(-s12+s34+s45))-(47*s15*s45^2*(s15+2*s45))/
(18*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15+2*s45))/(6*s12^2*s34*(-s15+s23+s34)*
(-s12+s34+s45))-(47*s15*s45^2*(s15+2*s45))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(47*(s15+s45)^2*(s34+2*s45))/(18*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(47*s15*(s15+2*s45)*(s34+2*s45))/
(18*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(16*s45*(-s15+s34+2*s45))/(9*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(41*s15+93*s45)/(72*s12^2*
(s15-s23+s45))-(s15*s45^2*(79*s15+128*s45))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s45*(173*s15-173*s34+316*s45))/(72*s12^2*
(-s15+s23+s34)^2*(s12-s45))+
(3*s12^2+25*s12*s15+22*s15^2-24*s15*s45)/
(72*s12^2*s34*(-s15+s23+s34))+(16*(s12*(s15-s45)+s15*s45))/
(9*s12*(-s15+s23+s34)^2*(s23-s45))+
(3*s12^2+25*s12*s15+22*s15^2-12*s12*s45-24*s15*s45-
12*s45^2)/(72*s12^2*s34*(s15-s23+s45))-
(47*s15^2*(s34^2+3*s34*s45+3*s45^2))/(18*s12^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s45*(173*s15^2+442*s15*s45+128*s45^2))/
(72*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(116*s15^2+30*s15*s34+248*s15*s45+31*s34*s45+156*s45^2)/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(173*s15^2+442*s15*s45+269*s45^2))/(72*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(417*s15*s34+316*s34^2+533*s15*s45+760*s34*s45+
572*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(17*s15*s34*(-(s34*s45)+s15*(s34+s45)))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*s34*(14*s34-87*s45)-15*s34^2*s45+
3*s15^2*(57*s34+34*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(-125*s12^2+22*s15^2+
s12*(25*s15+12*s34-3*s45)-15*s34*s45-
3*s15*(127*s34+49*s45))/(72*s12^2*(-s15+s23+s34)^2)-
(174*s15^2+64*s45*(s34+2*s45)+s15*(45*s34+372*s45))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)))*tr5,
385/108+s15/(s12+s15-s34)+(s15+s34)/(s12+s15)-
(23*s15^3)/(36*s12*s34*(-s15+s23+s34))+
(49*s34)/(6*(-s15+s23+s34))-(s34*(53*s15+165*s34))/
(36*(-s15+s23+s34)^2)+(s15^2*(29*s15-52*s45))/
(36*(s12-s34)*s34*(-s15+s23+s34))+(s15*s34*(-s15+s34)^2)/
(6*s12*(-s15+s23+s34)^2*(s12-s45))+(s15^3-s15*s34^2)/
(6*s12*(-s15+s23+s34)*(s12-s45))-(16*(s23-2*s45))/
(9*(s12+s23-s45))+(s15^2*(-7*s15+39*s34))/
(36*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s34*(s15+126*s34))/(18*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+s45/(6*s34)+(s15^2*s45)/
((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(17*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))+
(17*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(7*s15^3*s45)/(9*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^2*s45)/((s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^2*(23*s15-35*s45)*s45)/(18*(s12-s34)*s34*
(-s15+s23+s34)^2)-(5*s45)/(18*(s12-s45))+
(32*s15*s45)/(9*(-s15+s23+s34)*(s12+s23-s45))+
(37*s45)/(36*(s12-s34-s45))+(2*s15^2*(11*s15-8*s45)*s45)/
(9*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15^2*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(17*s15^3*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^2)+
(17*s15^3*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(7*s15^3*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/((s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(47*s45^2)/(36*(s12-s45)^2)+(16*s45^2)/(9*(s12-s45)*
(s12+s23-s45))+(16*s15^2*s45^2)/(9*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(32*s15*s45^2)/
(9*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(47*s15^3*s45^2)/(36*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(7*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(47*s45^3)/(36*(s12-s45)^2*(s12-s34-s45))-
(23*s15^3)/(36*s12*s34*(s15-s23+s45))+(s15^2*(29*s15-52*s45))/
(36*(s12-s34)*s34*(s15-s23+s45))+
s15^3/(6*s12*(s12-s45)*(s15-s23+s45))+(s15^2*(-7*s15+39*s34))/
(36*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(193*s45)/(27*(s15-s23+s45))-(17*s15^3*s45)/
(36*s12*s34^2*(s15-s23+s45))+(17*s15^3*s45)/
(36*(s12-s34)*s34^2*(s15-s23+s45))-
(7*s15^3*s45)/(9*(s12-s34)^2*s34*(s15-s23+s45))-
(s34*(s15+s45))/((s12+s15-s34)*(s15-s23+s45))+
(47*s15*(s15+s45)^2)/(36*(s12-s45)^2*(s15-s23+s45))-
(47*s45*(s15+s45)^3)/(36*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(47*s15^3*s34^2)/(18*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(47*s15^3*s34)/(18*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(47*s45^2)/(18*(-s12+s34+s45)^2)-
(47*s15^3*s45^2)/(18*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(47*s45^3)/(18*(s12-s45)*
(-s12+s34+s45)^2)-(47*s15^3*s34)/(18*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(47*s45*(s15+s45)^3)/
(18*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(47*s15^3*(s34+s45))/(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(89*s15^3*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(89*s15^3*s34)/(36*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s45)/(6*s34*(-s15+s23+s34)^2*(-s12+s34+s45))-
s45^2/(6*s34*(-s12+s34+s45))+(89*s15^3*s34)/
(36*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15+s45)^3/(6*s34*(s15-s23+s45)*(-s12+s34+s45))-
(47*s15^2*s45*(s15+3*s45))/(36*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))-(47*s15^2*s45*(s15+3*s45))/
(18*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(s15+3*s45))/(6*s34*(-s15+s23+s34)*(-s12+s34+s45))-
(s45*(53*s15+6*s45))/(36*s34*(s15-s23+s45))-
(47*s15^2*(2*s15+3*s34+6*s45))/(18*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15*(10*s15+9*s45))/
(6*(s12-s45)*(s15-s23+s45))+(s15^2*s45*(-20*s15+17*s45))/
(18*s12*s34*(-s15+s23+s34)^2)+(s15*(23*s34+17*s45))/
(36*s12*(-s15+s23+s34))-(s15^2*(-7*s15+142*s34+95*s45))/
(9*(-s15+s23+s34)^2*(s12-s34-s45))-
((s15+s45)^2*(-41*s15+101*s45))/(36*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(60*s15+151*s34+158*s45))/
(36*(-s15+s23+s34)*(s12-s45))-
(s15*(139*s15+222*s34+350*s45))/(36*(-s15+s23+s34)*
(s12-s34-s45))+(47*s15*(-s15+s34)*(-(s15*s34)+s34^2-
2*s15*s45))/(36*(-s15+s23+s34)^2*(s12-s45)^2)-
(425*s15*(s34*(s15-s45)+s15*s45)^2)/(54*(s12-s34)^3*
(-s15+s23+s34)^2)+(78*s15^2+1457*s15*s34-93*s15*s45-
474*s34*s45)/(108*(s12-s34)*(-s15+s23+s34))+
((s34+s45)*(s34^2-2*s15*s45+s34*s45))/
((s12+s15)*(-s15+s23+s34)^2)+
(-78*s15^2+745*s15*s34+1386*s15*s45+643*s34*s45)/
(108*(s12-s34)*(-s15+s23-s45))-
(s15*(29*s15^2-58*s15*s34+29*s34^2-80*s15*s45+40*s34*s45+
17*s45^2))/(36*s12*(-s15+s23+s34)^2)-
(s15*(-41*s15^2+19*s15*s45+128*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-(139*s15^2-27*s15*s34+
293*s15*s45+7*s34*s45+161*s45^2)/(36*(s12-s34-s45)*
(s15-s23+s45))-(425*s15^2*(s15*s45+s34*(s15+s45)))/
(54*(s12-s34)^3*(-s15+s23+s34))+
(425*s15^2*(s15*s45+s34*(s15+s45)))/(54*(s12-s34)^3*
(-s15+s23-s45))-(47*s15*(s34^2+s34*s45-s15*(s15+2*s45)))/
(36*(-s15+s23+s34)*(s12-s45)^2)+
(-2*s34^2+s15*s45-s34*(s15+2*s45))/((s12+s15)*
(-s15+s23+s34))+(s15*(240*s15*s34-205*s34^2+
s15*(-35*s15+316*s45)))/(36*(-s15+s23+s34)^2*(s12-s45))-
(s15*(3*s15*(-61*s15+518*s45)+s34*(353*s15+620*s45)))/
(108*(s12-s34)^2*(-s15+s23+s34))+
(s15*(3*s15*(-61*s15+518*s45)+s34*(353*s15+620*s45)))/
(108*(s12-s34)^2*(-s15+s23-s45))-
(47*(2*(s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(18*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^2*(-2173*s15+582*s45)-6*s34*(-100*s15^2+59*s15*s45+
18*s45^2)+3*s15*(36*s15^2-122*s15*s45+89*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^2)+
(9*s15^2*(11*s15-3*s45)*s45+s34^2*(-2429*s15^2+2357*s15*s45-
195*s45^2)+2*s15*s34*(225*s15^2-1228*s15*s45+153*s45^2))/
(108*(s12-s34)^2*(-s15+s23+s34)^2)+
(16/(9*s12^2)-s15^2/(s12^2*(s12+s15)*(-s15+s23+s34))+
(-387*s12+1721*s15-279*s34)/(108*s12^2*(-s15+s23+s34))+
(425*s15^2*s34^2)/(54*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(446*s15+155*s34))/(27*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(967*s15^2+1363*s15*s34-279*s34^2)/
(108*s12^2*(s12-s34)*(-s15+s23+s34))-
(16*(s15+s23-s34-3*s45))/(9*s12^2*(s12+s23-s45))+
(s15*(95*s15-17*s34)*s34)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15*s34^2*(185*s15+158*s34))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^3*s45)/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^
2)+(53*s15^2*s45)/(36*s12^2*s34*(-s15+s23+s34)^2)-
(s15^3*s45)/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(47*s15*(-s15+s34)*s45^2)/(36*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)-(16*s15*s45^3)/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(16*s45^3)/
(9*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(47*s15^2*s45^3)/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(s15-s34)^2/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(425*s15^2*s34^2)/(54*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(446*s15+155*s34))/
(27*s12^2*(s12-s34)^2*(s15-s23+s45))+
(967*s15^2+1363*s15*s34+643*s34^2)/(108*s12^2*(s12-s34)*
(s15-s23+s45))+(s15*(95*s15-17*s34)*s34)/
(18*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(47*s45^2*(s15+s45)^2)/(36*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(s34+s45))/(s12^2*(s12+s15)*
(-s15+s23+s34)^2)+(47*s15^2*s34^3)/(18*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(47*s15^2*s34^2)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(47*s15^2*s45^3)/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(47*s15^2*s34^2)/(18*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(47*s45^2*(s15+s45)^2)/
(18*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(89*s15^2*s34^3)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(89*s15^2*s34^2)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(s15^2*s45^2)/
(6*s12^2*s34*(-s15+s23+s34)^2*(-s12+s34+s45))-
(89*s15^2*s34^2)/(36*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(s45*(s15+s45)^2)/(6*s12^2*s34*
(s15-s23+s45)*(-s12+s34+s45))+
(47*s15*s45^2*(s15+2*s45))/(18*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15*s45*(s15+2*s45))/
(6*s12^2*s34*(-s15+s23+s34)*(-s12+s34+s45))+
(47*s15*s45^2*(s15+2*s45))/(36*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))-
(16*s15*s45*(-s15+s34+2*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(53*s12+17*s15+12*s45))/
(36*s12^2*s34*(-s15+s23+s34))+(s15*s45^2*(53*s15+64*s45))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s45*(50*s15-50*s34+79*s45))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(772*s12+1313*s15+772*s34+483*s45)/
(108*s12^2*(s15-s23+s45))+(159*s12*s15+51*s15^2+
495*s12*s34+2539*s15*s34+387*s34^2+354*s15*s45-303*s34*s45)/
(108*s12^2*(-s15+s23+s34)^2)+
(47*s15^2*(2*s34^2+3*s34*s45+2*s45^2))/
(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(53*s12*s15+17*s15^2+6*s12*s45+12*s15*s45+6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))+
(s45*(25*s15^2+62*s15*s45+16*s45^2))/(9*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s45*(25*s15^2+62*s15*s45+37*s45^2))/(9*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(269*s15*s34+269*s34^2+227*s15*s45+333*s34*s45+
175*s45^2))/(18*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(348*s15^2+380*s15*s34+7*s34^2+768*s15*s45+262*s34*s45+
456*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(47*(3*s34*(s15+s45)^2+3*s45*(s15+s45)^2+
s34^2*(2*s15+s45)))/(18*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(425*s15*s34^2*(-(s34*s45)+
s15*(s34+s45)))/(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(16*(s15^2+s34^2+3*s34*s45+3*s45^2-2*s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(3*s34^2*(129*s34-166*s45)+7*s15*s34*(380*s34-67*s45)+
s15^2*(397*s34+967*s45))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(s15*s34*(1312*s34-1589*s45)-
195*s34^2*s45+s15^2*(1517*s34+1784*s45)))/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(47*s15*(3*s15*(s34+s45)+2*(s34^2+3*s34*s45+3*s45^2)))/
(18*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(87*s15^2+s15*(95*s34+192*s45)+16*(s34^2+3*s34*s45+
3*s45^2))/(9*s12^2*(s15-s23-s34)*(-s12+s34+s45)))*tr5,
-49/36+(-s12+s34)/s15-s15^3/(4*s12*(s12-s34)*
(-s15+s23+s34))+s34/(-s15+s23+s34)+
(s15*(s34-2*s45))/(4*s12*(-s15+s23+s34))+
(s15*(-6*s15*s34+5*s34^2+s15*(s15-8*s45)))/
(4*(-s15+s23+s34)^2*(s12-s45))+(s23-(4*s45)/3)/
(s12+s23-s45)-(s15^2*(3*s15+11*s34))/(12*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^2*s34*(-9*s15+22*s34))/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^3*s45)/(4*s12*(s12-s34)*(-s15+s23+s34)^2)+
s45/(2*s12-2*s45)-s45/(12*(s12-s34-s45))-
(s34^2*s45^2)/(s15*(s12-s34)*(-s15+s23+s34)^2)-
s45^2/(4*(s12-s45)^2)-(8*s15^2*s45^2)/(9*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-s45^2/(2*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15*s45^2)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(4*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-s45^3/(4*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(-s15+s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-s15^3/(4*s12*(s12-s34)*(s15-s23+s45))-
(s15^2*(3*s15+11*s34))/(12*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(29*s45)/(18*(s15-s23+s45))+
(s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s15+s45)^2)/(4*(s12-s45)^2*(s15-s23+s45))+
((-s15+s45)*(s15+s45)^2)/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s15+s45)^3)/(4*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(47*(s15+s45)^3*(s34+s45))/
(36*(s12-s34-s45)^3*(s15-s23+s45))+(47*s15^3*(s34+s45)^2)/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(47*s45^3)/(36*(-s12+s34+s45)^3)+(3*s15^3*s34^2)/
(4*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(4*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(19*s45^2)/(12*(-s12+s34+s45)^2)+(s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(4*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34)/(4*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34)/(4*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(2*s34*(-s12+s34+s45))/(s15*(-s15+s23+s34))-
(16*s15*s45*(-s15+s34+s45))/(9*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s45*(8*s15+s34+s45))/
(6*(-s15+s23+s34)*(s12+s23-s45))+
(s34^2*(-s12+s34+2*s45))/(s15*(-s15+s23+s34)^2)+
(s15^2*s45*(s15+3*s45))/(4*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))-(47*s15^2*(s34+s45)*(s15+3*s45))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^3)+
(s15^2*s45*(s15+3*s45))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15*s45*(32*s34+3*s45))/
(18*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(5*s34+4*s45))/(4*(-s15+s23+s34)*(s12-s45))-
(s34*(5*s34+8*s45))/(4*(-s15+s23+s34)^2)+
(13*s15*(s34*(s15-s45)+s15*s45)^2)/(9*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(-s15+s34)*(s15*s34-s34^2+
2*s15*s45))/(4*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-9*s15^2+29*s15*s34+90*s15*s45+38*s34*s45))/
(36*(s12-s34)^2*(-s15+s23-s45))+
(s15*(-9*s15^2+29*s15*s34+90*s15*s45+44*s34*s45))/
(36*(s12-s34)^2*(-s15+s23+s34))-
(s15*(s15^2+s15*s45-4*s45^2))/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15^2-13*s15*s34+38*s15*s45+2*s34*s45+
2*s45^2)/(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(54*s15*s34+120*s34^2+45*s15*s45+146*s34*s45+26*s45^2))/
(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(27*s15^2+72*s15*s34+155*s15*s45+99*s34*s45+52*s45^2))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3-s15*s45^2)/(2*s12*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^3-s15*s45^2)/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(8*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/
(9*(s12+s23-s45)^2)+(13*s15^2*(s15*s45+s34*(s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))-
(13*s15^2*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(-s15+s23-s45))+(s15^2+9*s15*s45+11*s45^2-
s34*(6*s15+s45))/(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s34^2+s34*s45-s15*(s15+2*s45)))/(4*(-s15+s23+s34)*
(s12-s45)^2)-(s15*(s34^2-s34*(2*s15+s45)+
s15*(s15+2*s45)))/(4*s12*(-s15+s23+s34)^2)+
(s15*(105*s34^2+6*s45*(14*s15+s45)+32*s34*(3*s15+2*s45)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45))-
(3*s15*(s15-2*s45)+s34*(86*s15+48*s45))/(36*(s12-s34)*
(-s15+s23+s34))+(3*s15*(s15-33*s45)-s34*(76*s15+61*s45))/
(36*(s12-s34)*(-s15+s23-s45))+
((s15+s45)^2*(27*s15+101*s45)+9*s34*(8*s15^2+9*s15*s45+
4*s45^2))/(36*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15^2*s45*(-3*s15+5*s45)+s34^2*(137*s15^2-143*s15*s45+
15*s45^2)-2*s15*s34*(9*s15^2-76*s15*s45+15*s45^2))/
(36*(s12-s34)^2*(-s15+s23+s34)^2)+
(6*s15*(s15-6*s45)*s45+2*s34^2*(53*s15+15*s45)+
3*s34*(-20*s15^2-9*s15*s45+24*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(-s12^(-2)+(13*s15^2*s34^2)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34))+
(9*s12-104*s15+9*s34)/(36*s12^2*(-s15+s23+s34))-
(s15*s34*(52*s15+19*s34))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(s15^2-s15*s23-s15*s34)^(-1)+
(-52*s15^2-76*s15*s34+9*s34^2)/(36*s12^2*(s12-s34)*
(-s15+s23+s34))+(17*s15+17*s23-9*s34-37*s45)/
(9*s12^2*(s12+s23-s45))+(s15*s34*(-9*s15+5*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34^2*(3*s15+13*s34))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s34^3*s45)/(s12^2*s15*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(s15-s34)*s45^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+s45^3/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(s15^2*s45^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(13*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(52*s15+19*s34))/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))-(52*s15^2+76*s15*s34+61*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34*(-9*s15+5*s34))/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(s45*(s15+s45)^2)/(2*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(s45^2*(s15+s45)^2)/
(4*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(47*(s15+s45)^2*(s34+s45)^2)/(36*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(47*s15^2*(s34+s45)^3)/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s15^2*s34^3)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(3*s15^2*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(3*s15^2*s34^2)/(4*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s45^2*(s15+s45)^2)/
(2*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^2*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(s45*(s15+s45)^2)/
(2*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s15^2*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(8*s15*s45*(-s15+s34+s45)^2)/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*s45^2*(s15+2*s45))/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(47*s15*(s34+s45)^2*(s15+2*s45))/
(36*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15*s45^2*(s15+2*s45))/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15*s45^2*(s15+2*s45))/
(4*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15*s45*(s15-s34+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(58*s12+68*s15+58*s34+33*s45)/
(36*s12^2*(-s15+s23-s45))+(s34*(s12^2-s12*s45-s34*s45))/
(s12^2*s15*(-s15+s23+s34)^2)-(101*s15^2+60*s15*s34+
4*s34^2+223*s15*s45+78*s34*s45+92*s45^2)/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(101*s15^2+60*s15*s34-3*s34^2+223*s15*s45+66*s34*s45+
143*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(13*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2)+(-256*s15*s34+9*s34^2-27*s15*s45+
51*s34*s45+9*s12*(s34+4*s45))/(36*s12^2*(-s15+s23+s34)^2)+
(34*s15^2+2*s34^2+39*s34*s45+46*s45^2-4*s15*(9*s34+28*s45))/
(18*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(9*s34^3-52*s15^2*s45+s15*s34*(-25*s15+22*s45)+
s34^2*(-149*s15+66*s45))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+
(s34*(15*s34^2*s45+s15*s34*(-76*s34+89*s45)-
s15^2*(95*s34+104*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(8*(s15^3-(s34+s45)^3-
s15^2*(3*s34+5*s45)+s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(9*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(2*s15^2*(8*s34-19*s45)+(s34+s45)^2*(16*s34+3*s45)+
s15*(-32*s34^2+3*s34*s45+44*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(2*(s34+s45)^2*(16*s34+3*s45)+s15^2*(128*s34+119*s45)+
s15*(254*s34^2+333*s34*s45+136*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*((s34+s45)^2*(73*s34+26*s45)+
s15*(175*s34^2+287*s34*s45+157*s45^2)))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(9*s34^2*(5*s15+4*s45)+2*s34*(74*s15^2+157*s15*s45+
92*s45^2)+s45*(139*s15^2+305*s15*s45+166*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(26*s45*(s34+s45)^2+s15^2*(148*s34+139*s45)+
s15*(45*s34^2+314*s34*s45+305*s45^2))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(8*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(9*s12^2*(s12+s23-s45)^2))*tr5,
-28/9+(2*(s12-s34))/s15+s15^2/(s12+s15-s34)^2-
(11*s15)/(18*(s12+s15-s34))-
s15^2/((s12+s15)*(s12+s15-s34))+s34/(s12+s15)+
(2*s15*(s15+s34))/(s12+s15)^2+
s15^3/(6*s12*s34*(-s15+s23+s34))+s34/(-s15+s23+s34)+
(s15^2*(8*s15-3*s34)*s34)/(6*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(2*s15^2*(s15+3*s34))/
(3*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*s45)/((s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(2*s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(s15^3*s45)/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^3*s45)/((s12+s15-s34)^2*s34*(-s15+s23+s34))+
(3*s15^2*s45)/(2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^2*(s15-s45)*s45)/(3*s12*s34*(-s15+s23+s34)^2)-
s45/(6*(s12-s34-s45))-(s15^3*s45^2)/((s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(2*s15^3*s45^2)/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^2*s45^2)/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^3*s45^2)/(6*s12*s34^2*
(-s15+s23+s34)^2)-(s15^3*s45^2)/(6*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(s15^3*s45^2)/(3*(s12-s34)^2*s34*
(-s15+s23+s34)^2)+(s15^3*s45^2)/((s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)+(s15^2*s45^2)/(2*(s12+s15-s34)*s34*
(-s15+s23+s34)^2)+(2*s34^2*s45^2)/(s15*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^2*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-(s15^2*(s15+s45))/
(6*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(s15+s45))/
(6*(s12-s34)*s34*(-s15+s23-s45))-(s15^2*s45*(2*s15+s45))/
(6*(s12-s34)*s34*(-s15+s23+s34)^2)+
s15^3/(6*s12*s34*(s15-s23+s45))+(2*s15^2*(s15+3*s34))/
(3*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(10*s45)/(9*(s15-s23+s45))+(s15^3*s45)/
(6*s12*s34^2*(s15-s23+s45))-(s15^3*s45)/(6*(s12-s34)*s34^2*
(s15-s23+s45))+(2*s15*s45)/(3*s34*(s15-s23+s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s15-s23+s45))-
(s15*s34*(s15+s45))/((s12+s15-s34)^2*(s15-s23+s45))-
(s15*(s34+s45))/(6*s12*(-s15+s23+s34))-
(s15^3*s34^2)/(3*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34)/(3*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+s45^2/(3*(-s12+s34+s45)^2)-
(s15^3*s34)/(3*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(3*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^3*s34)/(3*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s34)/(3*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(4*s34*(-s12+s34+s45))/
(s15*(-s15+s23+s34))-(s15^3*(2*s34+s45))/
(3*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(-5*s15+2*s34+s45))/(3*(-s15+s23+s34)*(s12-s34-s45))-
(2*s34^2*(-s12+s34+2*s45))/(s15*(-s15+s23+s34)^2)-
(s15^2*(-7*s15+8*s34+2*s45))/(6*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(s15+3*s34+3*s45))/
(3*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(2*s15*(s34*(s15-s45)+s15*s45)^2)/((s12-s34)^3*
(-s15+s23+s34)^2)+(12*s15^2+5*s15*s34+5*s15*s45-
3*s34*s45)/(6*(s12-s34)*(-s15+s23-s45))+
(2*s15*(s34+s45)*(s34^2-2*s15*s45+s34*s45))/
((s12+s15)^2*(-s15+s23+s34)^2)+((-3*s15*s45)/2+s34*s45)/
((s12+s15-s34)*(-s15+s23+s34))+
(s15*(4*s15*s34+8*s15*s45+3*s34*s45))/(3*(s12-s34)^2*
(-s15+s23-s45))+(10*s15^2+8*s15*s34+4*s15*s45+3*s34*s45+
s45^2)/(6*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(6*s12*(-s15+s23+s34)^2)+(-2*s34^2+s34*(3*s15-2*s45)+
s15*(s15+s45))/((s12+s15)*(-s15+s23+s34))-
(2*s15^2*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(-s15+s23+s34))+(2*s15^2*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))-
(4*s15*(2*s15*s45+s34*(s15+s45)))/(3*(s12-s34)^2*
(-s15+s23+s34))+(-6*s15^2+s34*(7*s15+s45))/
(3*(s12-s34)*(-s15+s23+s34))+
(s34^3+s34*s45*(-4*s15+s45)-s15*s45*(-2*s15+s45)+
s34^2*(-3*s15+2*s45))/((s12+s15)*(-s15+s23+s34)^2)-
(2*s15*(2*s34^2-s15*s45+s34*(s15+2*s45)))/
((s12+s15)^2*(-s15+s23+s34))+
(s15^2+(s34*(11*s15+2*s45))/18)/((s12+s15-s34)*
(s15-s23+s45))+(s34^2+(2*s34*(s15+6*s45))/3)/
(-s15+s23+s34)^2+(s15^2*(2*s15-5*s45)*s45-
2*s15*s34*(s15^2+13*s15*s45-2*s45^2)-
s34^2*(21*s15^2-24*s15*s45+s45^2))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)-((s15+s45)^3+
s34*(3*s15^2+3*s15*s45+s45^2))/(3*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s34^2*(-s15+s45)+
s34*(2*s15^2-2*s15*s45-7*s45^2)+
s15*(-s15^2+s15*s45+3*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s34^2*(9*s15+5*s45)+
s15*(5*s15^2+s15*s45-8*s45^2)+s34*(-3*s15^2-8*s15*s45+
9*s45^2))/(6*(s12-s34)*(-s15+s23+s34)^2)+
(2/(s15*(-s15+s23+s34))-(2*s15^3)/(s12^2*(s12+s15)^2*
(-s15+s23+s34))+(3*s15^2)/(s12^2*(s12+s15)*
(-s15+s23+s34))+s15^3/(s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))-(s15-s34)^2/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(s15*(-4*s12+5*s15))/
(6*s12^2*s34*(-s15+s23+s34))-s15^3/(s12^2*(s12+s15-s34)*
s34*(-s15+s23+s34))+(2*s15^2*s34^2)/(s12^2*(s12-s34)^3*
(-s15+s23+s34))-(2*s12-(2*s15)/3+s34)/
(s12^2*(-s15+s23+s34))+(s15*s34*(11*s15+3*s34))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(9*s15^2+14*s15*s34-3*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34))+(s15*s34^2*(-8*s15+s34))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(2*s15*s34*(s15+2*s34))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^4*s45)/(s12^2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(2*s15^4*s45)/(s12^2*(s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^2)-(4*s15^3*s45)/
(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(2*s15^2*s45)/(3*s12^2*s34*(-s15+s23+s34)^2)-
(s15^4*s45)/(s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(3*s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(2*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(-4*s12+5*s15))/(6*s12^2*s34*(s15-s23+s45))-
s15^3/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(2*s15^2*s34^2)/(s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(11*s15+3*s34))/(3*s12^2*(s12-s34)^2*
(s15-s23+s45))+(9*s15^2+14*s15*s34-3*s34^2)/
(6*s12^2*(s12-s34)*(s15-s23+s45))-
(s15^2-11*s15*s34+s34^2)/(9*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))-(2*s15*s34*(s15+2*s34))/
(3*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(2*s15^3*(s34+s45))/(s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s15^2*s34^3)/(3*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(3*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s34^3)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34^2)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15*(3*s15+2*s34-3*s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15^2*s34^2)/(3*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(20*s12-23*s15+20*s34+3*s45)/
(18*s12^2*(s15-s23+s45))+(s34*(3*s15*s34*(8*s15-7*s45)+
s34^2*(11*s15-s45)+22*s15^2*s45))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(2*s34*(-s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^2)+
(s15^2*(3*s34^2+3*s34*s45+s45^2))/(3*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(3*s15^2-13*s15*s34+10*s34^2-
3*s15*s45+8*s34*s45+2*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(-3*s34^3+s15*s34*(13*s15-4*s45)+
9*s15^2*s45-8*s34^2*(-3*s15+s45))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(-3*s15^2-3*s34^2+3*s15*s45+s45^2-
2*s34*(s15+s45))/(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(s15+3*(s34+s45)))/(s12^2*(s12+s15)*(-s15+s23+s34)^
2)+(2*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(s15*(2*(s34+s45)^2+s15*(2*s34+s45)))/
(3*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(2*s15*(s34+s45)^2+s45*(s34+s45)^2+s15^2*(2*s34+s45))/
(3*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^2+6*s12*s34+19*s15*s34+22*s15*s45-28*s34*s45-
4*s12*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2)+
((-s15+s34)*(s15^2+s34^2-2*s34*(s15+5*s45)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2))*tr5,
-5/2+(2*(s12-2*s34))/s15+s15^2/(s12+s15-s34)^2-
(11*s15)/(18*(s12+s15-s34))-
s15^2/((s12+s15)*(s12+s15-s34))+s34/(s12+s15)+
(2*s34^2)/(s15*(s12+s15))+(2*(s15+s34)^2)/(s12+s15)^2+
s15^3/(2*s12*s34*(-s15+s23+s34))-
(19*s34)/(18*(-s15+s23+s34))+(s15*(s34-2*s45))/
(2*s12*(-s15+s23+s34))-(s15^2*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(s15+3*s34))/(3*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(s15+12*s34))/
(6*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^3*s45)/(2*s12*s34*(-s15+s23+s34)^2)+
(s15^3*s45)/((s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(2*s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15^3*s45)/((s12+s15-s34)^2*s34*(-s15+s23+s34))+
(3*s15^2*s45)/(2*(s12+s15-s34)*s34*(-s15+s23+s34))-
s45/(s12-s34-s45)-(s15^3*s45^2)/((s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)-(2*s15^3*s45^2)/((s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^3*s45^2)/((s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(3*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15^2*(s15+s45))/(2*(s12-s34)*s34*
(-s15+s23+s34))+(s15^2*(s15+s45))/(2*(s12-s34)*s34*
(-s15+s23-s45))-(s15^2*s45*(s15+s45))/
(2*(s12-s34)*s34*(-s15+s23+s34)^2)+
s15^3/(2*s12*s34*(s15-s23+s45))+(s15^2*(s15+3*s34))/
(3*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(13*s45)/(9*(s15-s23+s45))+(s15*s45)/(2*s34*(s15-s23+s45))+
(s15*s45^2)/(s12*(s12-s34-s45)*(s15-s23+s45))-
(s15*s34*(s15+s45))/((s12+s15-s34)^2*(s15-s23+s45))-
(4*s34^2*(s34+s45))/(s15*(s12+s15)*(-s15+s23+s34))+
(47*(s15+s45)^3*(s34+s45))/(18*(s12-s34-s45)^3*
(s15-s23+s45))+(2*s34^2*(s34+s45)^2)/
(s15*(s12+s15)*(-s15+s23+s34)^2)+(47*s15^3*(s34+s45)^2)/
(18*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(47*s45^3)/(18*(-s12+s34+s45)^3)+(5*s15^3*s34^2)/
(6*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^3*s34)/(6*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(5*s45^2)/(2*(-s12+s34+s45)^2)+(5*s15^3*s34)/
(6*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^3*s34^2)/(3*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(2*s15^3*s34)/(3*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-
(2*s15^3*s34)/(3*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(2*s34*(s15+2*s34)*(s15+s34+s45))/((s12+s15)^2*
(-s15+s23+s34))+(4*s34*(-s12+2*s34+s45))/
(s15*(-s15+s23+s34))-(47*s15^2*(s34+s45)*(s15+3*s45))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^3)+
(s15*(14*s15-28*s34+9*s45))/(6*(-s15+s23+s34)*
(s12-s34-s45))-(4*s15*(s34*(s15-s45)+s15*s45)^2)/
((s12-s34)^3*(-s15+s23+s34)^2)+
(-17*s15^2+17*s15*s34+3*s15*s45-24*s34*s45)/
(6*(s12-s34)*(-s15+s23+s34))+((-3*s15*s45)/2+s34*s45)/
((s12+s15-s34)*(-s15+s23+s34))-
(2*s15*(s15^2+4*s15*s34+9*s15*s45+3*s34*s45))/
(3*(s12-s34)^2*(-s15+s23+s34))+
(2*s15*(s15^2+4*s15*s34+9*s15*s45+3*s34*s45))/
(3*(s12-s34)^2*(-s15+s23-s45))+
(s15*(33*s15^2-12*s15*s34+99*s34^2-3*s15*s45+52*s34*s45))/
(18*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-s15^2+s45^2))/(s12*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(-3*s15^2+36*s15*s34+65*s15*s45+99*s34*s45+52*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3-s15*s45^2)/((-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(4*s15^2*(s15*s45+s34*(s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))+
(4*s15^2*(s15*s45+s34*(s15+s45)))/((s12-s34)^3*
(-s15+s23-s45))+(14*s15^2+13*s15*s45+10*s45^2+
2*s34*(3*s15+s45))/(6*(s12-s34-s45)*(s15-s23+s45))+
(2*s34^2*(s12-2*(s34+s45)))/(s15*(-s15+s23+s34)^2)-
(s15*(s34^2-s34*(2*s15+s45)+s15*(s15+2*s45)))/
(2*s12*(-s15+s23+s34)^2)+(-3*s34^3-3*s34*s45^2+
s15*s45*(2*s15+s45)-3*s34^2*(s15+2*s45))/
((s12+s15)*(-s15+s23+s34)^2)+
(2*(s34^4-s15^2*s45^2+s34^2*s45^2-s15*s34*s45*(2*s15+s45)+
s34^3*(s15+2*s45)))/((s12+s15)^2*(-s15+s23+s34)^2)+
(2*s34^2+s15*(s15+s45)+s34*(5*s15+2*s45))/
((s12+s15)*(-s15+s23+s34))+(s15^2+(s34*(11*s15+2*s45))/18)/
((s12+s15-s34)*(s15-s23+s45))-
(2*s15*(s34^2*(10*s15-11*s45)+s15^2*s45+2*s15*s34*(s15+5*s45)))/
(3*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34*(50*s34+9*(s15+8*s45)))/(18*(-s15+s23+s34)^2)+
(s34*(s15-6*s45)+s15*(17*s15+9*s45))/(6*(s12-s34)*
(-s15+s23-s45))+(s15^2*(120*s34^2+s45*(-3*s15+26*s45)+
2*s34*(6*s15+73*s45)))/(18*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s34^2*(-s15+s45)+
s34*(2*s15^2-2*s15*s45-7*s45^2)+
s15*(-s15^2+s15*s45+3*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)^2)+((s15+s45)^2*(-3*s15+71*s45)+
3*s34*(12*s15^2+15*s15*s45+8*s45^2))/(18*(s15-s23+s45)*
(-s12+s34+s45)^2)+(4*s34^2*(-5*s15+4*s45)-
s15*(5*s15^2+2*s15*s45+3*s45^2)+s34*(-11*s15^2-11*s15*s45+
15*s45^2))/(6*(s12-s34)*(-s15+s23+s34)^2)+
((2*(s12-s34))/(s12*s15*(-s15+s23+s34))+
s15^3/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15-s34)^2/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(-(s12*s15)/2+s15^2)/(s12^2*s34*(-s15+s23+s34))-
s15^3/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*(-s15+s23+s34))-
(2*s15^2*(s15+s34))/(s12^2*(s12+s15)^2*(-s15+s23+s34))+
(2*s15*s34*(4*s15+s34))/(s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15*(3*s15+2*s34))/(s12^2*(s12+s15)*(-s15+s23+s34))+
(4*s15^2+(9*s15*s34)/2-s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34))+(s15*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15*s34^2*(10*s15+7*s34))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34*(11*s15+7*s34))/(6*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^4*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(4*s15^3*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^2*s45)/(2*s12^2*s34*(-s15+s23+s34)^2)-
(s15^4*s45)/(s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(3*s15^3*s45)/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(3*s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-(s12*s15)/2+s15^2)/(s12^2*s34*(s15-s23+s45))-
s15^3/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*(s15-s23+s45))+
(2*s15*s34*(4*s15+s34))/(s12^2*(s12-s34)^2*(s15-s23+s45))+
(4*s15^2+(9*s15*s34)/2-s34^2)/(s12^2*(s12-s34)*
(s15-s23+s45))-(s15^2-11*s15*s34+s34^2)/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s15-s23+s45))-(s15*s34*(11*s15+7*s34))/
(6*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(47*(s15+s45)^2*(s34+s45)^2)/(18*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(47*s15^2*(s34+s45)^3)/
(18*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(5*s15^2*s34^3)/(6*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-(5*s15^2*s34^2)/
(6*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^2*s34^3)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(2*s15^2*s34^2)/
(3*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(2*s34*(-s12+s34+s45))/(s12*s15*(-s15+s23+s34)^2)+
(2*s15^2*s34*(s15+s34+s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)-(47*s15*(s34+s45)^2*(s15+2*s45))/
(18*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)-
(31*s12-3*s15+13*s34+12*s45)/(18*s12^2*(-s15+s23+s34))-
(13*s12-7*s15+13*s34+15*s45)/(9*s12^2*(s15-s23+s45))+
(2*s15*s34*(13*s15*s34+5*s34^2+12*s15*s45-12*s34*s45))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(37*s15^2+33*s15*s34-7*s34^2+74*s15*s45+12*s34*s45+
19*s45^2)/(9*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(74*s15^2+66*s15*s34+6*s34^2+148*s15*s45+60*s34*s45+
101*s45^2)/(18*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(7*s34^3+7*s15*s34*(5*s15-3*s45)+24*s15^2*s45+
6*s34^2*(7*s15+s45))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(4*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(s12^2*(s12-s34)^3*
(-s15+s23+s34)^2)-(s15*(s15^2+2*s34*(s34+s45)+
s15*(5*s34+s45)))/(s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(18*s15^2-14*s12*s34+38*s15*s34+4*s34^2+31*s15*s45-
71*s34*s45-9*s12*(s15+4*s45))/(18*s12^2*(-s15+s23+s34)^2)+
((-s15+s34)*(s15^2+s34^2-2*s34*(s15+5*s45)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(-9*s15^3+26*s34*(s34+s45)^2+s15^2*(125*s34+74*s45)+
s15*(149*s34^2+186*s34*s45+49*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*((s34+s45)^2*(73*s34+26*s45)+
s15*(121*s34^2+197*s34*s45+91*s45^2)))/
(18*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s34^2*(7*s15+8*s45)+2*s34*(53*s15^2+115*s15*s45+
71*s45^2)+s45*(91*s15^2+209*s15*s45+118*s45^2))/
(18*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(26*s45*(s34+s45)^2+s15^2*(106*s34+91*s45)+
s15*(21*s34^2+230*s34*s45+209*s45^2))/
(18*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2))*tr5,
-121/72+(s12-s34)/(3*s15)+s15^2/(6*(s12+s15-s34)^2)-
(11*s15)/(108*(s12+s15-s34))-
s15^2/(6*(s12+s15)*(s12+s15-s34))+s34/(6*(s12+s15))+
(s15*(s15+s34))/(3*(s12+s15)^2)+
s15^3/(18*s12*s34*(-s15+s23+s34))+(3*s15+52*s34-3*s45)/
(54*(-s15+s23+s34))+(3*s23-2*s45)/(18*(s12+s23-s45))-
s15^3/(18*s12*s34*(-s15+s23-s45))+(s15^2*(2*s15-7*s45))/
(36*(s12-s34)*s34*(-s15+s23-s45))+(s15^2*(s15-2*s34)*s34)/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34)/(12*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*s45)/(6*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))+
(s15^3*s45)/(3*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(s15^2*s45)/(3*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^3*s45)/(36*s12*s34^2*(-s15+s23+s34))-
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(-s15+s23+s34))+
(5*s15^3*s45)/(18*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12+s15-s34)^2*s34*(-s15+s23+s34))+
(s15^2*s45)/(4*(s12+s15-s34)*s34*(-s15+s23+s34))+
((-3*s15+2*s34)*s45)/(12*(s12+s15-s34)*(-s15+s23+s34))+
(s15^2*(7*s15-10*s45)*s45)/(36*s12*s34*(-s15+s23+s34)^2)+
s45/(36*(s12-s34-s45))-(s15^3*s45^2)/(6*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(s15^3*s45^2)/(3*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^2*s45^2)/(6*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(5*s15^3*s45^2)/
(36*s12*s34^2*(-s15+s23+s34)^2)-(5*s15^3*s45^2)/
(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^3*s45^2)/(6*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(12*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(s34^2*s45^2)/(3*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^2*s45^2)/(12*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(8*s15^2*s45^2)/(27*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(7*s15^2*s45*(-s15+s45))/(36*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^2*(-s15+s34)^2)/(12*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45))-s15^2/(12*(-s15+s23+s34)*(s15+s45))+
(s15*s34*(-2*s15+s34)-s12*s15*(s15+s34))/(12*(-s15+s23+s34)^2*
(s15+s45))+s15^2/(12*(-s15+s23-s45)*(s15+s45))+
(s12*s15^3)/(12*(-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45))+
(s12*s15^2)/(12*(-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(5*s15^2*(s15+s45))/(18*(s12-s34)^2*(-s15+s23+s34))+
((5*s15+3*s34)*(s15+s45))/(36*(s12-s34)*(-s15+s23+s34))-
(5*s15^2*(s15+s45))/(18*(s12-s34)^2*(-s15+s23-s45))-
((5*s15+3*s34)*(s15+s45))/(36*(s12-s34)*(-s15+s23-s45))+
(s15^2*s34)/(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^3*s45)/(36*s12*s34^2*(s15-s23+s45))-
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(s15-s23+s45))+
(2*s15*s45)/(9*s34*(s15-s23+s45))+(5*s15^3*s45)/
(18*(s12-s34)^2*s34*(s15-s23+s45))-
(s15*s45^2)/(6*s12*(s12-s34-s45)*(s15-s23+s45))-
(s15*s34*(s15+s45))/(6*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(-8*s34+s45))/(36*s12*(-s15+s23+s34))-
(47*(s15+s45)^3*(s34+s45))/(108*(s12-s34-s45)^3*
(s15-s23+s45))-(47*s15^3*(s34+s45)^2)/
(108*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(47*s45^3)/(108*(-s12+s34+s45)^3)-(s15^3*s34^2)/
(12*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34)/(12*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(13*s45^2)/(36*(-s12+s34+s45)^2)-(s15^3*s34)/
(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34*(-s15+s34))/(12*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45))+(2*s34*(-s12+s34+s45))/
(3*s15*(-s15+s23+s34))-(16*s15*s45*(-s15+s34+s45))/
(27*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s45*(2*s15+s34+s45))/(18*(-s15+s23+s34)*(s12+s23-s45))-
(s34^2*(-s12+s34+2*s45))/(3*s15*(-s15+s23+s34)^2)+
(47*s15^2*(s34+s45)*(s15+3*s45))/(108*(-s15+s23+s34)*
(-s12+s34+s45)^3)-(s15*s45*(32*s34+3*s45))/
(54*(-s15+s23+s34)^2*(s12+s23-s45))+(s15^2*(-2*s15+7*s45))/
(36*(s12-s34)*s34*(-s15+s23+s34))-(3*s15+7*s45)/
(54*(-s15+s23-s45))+(5*s15*(s15-s45)*(s34*(s15-s45)+
2*s15*s45))/(18*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(s34+s45)*(s34^2-2*s15*s45+s34*s45))/
(3*(s12+s15)^2*(-s15+s23+s34)^2)-
(18*s15^2+11*s15*s34+2*s34*s45)/(108*(s12+s15-s34)*
(-s15+s23-s45))+(s15^2*(-120*s34^2-146*s34*s45+
(9*s15-26*s45)*s45))/(108*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15*(18*s15^2-3*s15*s34+99*s34^2+
6*s15*s45+46*s34*s45-6*s45^2))/(108*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(-s15^2+s45^2))/(6*s12*(-s15+s23+s34)*
(-s15+s23-s45))+(s15*(-s15^2+s45^2))/(6*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(-5*s15+26*s34)-10*s15*s45+2*s45^2)/(36*(-s15+s23+s34)*
(s12-s34-s45))-(s12*(3*s15^2-3*s15*s45+2*s45^2))/
(36*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s15*(8*s15^2-16*s15*s34+8*s34^2-14*s15*s45+7*s34*s45+
5*s45^2))/(36*s12*(-s15+s23+s34)^2)-
(s15*(-9*s15^2+18*s15*s34+47*s15*s45+99*s34*s45+52*s45^2))/
(108*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-5*s15^2-2*s15*s45-3*s45^2+s34*(-2*s15+s45))/
(36*(s12-s34-s45)*(s15-s23+s45))-
(8*(s23^2-2*s23*s45+s45*(-2*s15+s45)))/(27*(s12+s23-s45)^2)+
(-2*s34^2+s34*(3*s15-2*s45)+s15*(s15+s45))/
(6*(s12+s15)*(-s15+s23+s34))+
((s15-2*s45)*s45+s12*(-3*s15+2*s45))/(36*(-s15+s23+s34)*
(-s15+s23-s45))+(s34^3+s34*s45*(-4*s15+s45)-
s15*s45*(-2*s15+s45)+s34^2*(-3*s15+2*s45))/
(6*(s12+s15)*(-s15+s23+s34)^2)-
(s15*(2*s34^2-s15*s45+s34*(s15+2*s45)))/(3*(s12+s15)^2*
(-s15+s23+s34))+(s12*(9*s15+6*s34-6*s45)+
s34*(33*s15-46*s34+72*s45))/(108*(-s15+s23+s34)^2)+
(-6*s34^2*s45+s34*(17*s15^2-5*s15*s45-9*s45^2)-
2*s15*(s15^2-9*s15*s45-2*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)-((s15+s45)^2*(-9*s15+65*s45)+
9*s34*(2*s15^2+3*s15*s45+2*s45^2))/(108*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s34^2*(-s15+s45)+
s34*(2*s15^2-2*s15*s45-7*s45^2)+
s15*(-s15^2+s15*s45+3*s45^2))/(12*(s12+s15-s34)*
(-s15+s23+s34)^2)+(-1/(6*s12^2)+
1/(3*s15*(-s15+s23+s34))-s15^3/(3*s12^2*(s12+s15)^2*
(-s15+s23+s34))+s15^2/(2*s12^2*(s12+s15)*
(-s15+s23+s34))+s15^3/(6*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))-(s15-s34)^2/(12*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(s15*(-8*s12+s15))/(36*s12^2*s34*
(-s15+s23+s34))-s15^3/(6*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34))-(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))-(15*s15^2+2*s15*s34+3*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))-
(32*s12+9*s15+23*s34-9*s45)/(54*s12^2*(-s15+s23+s34))+
(25*s15+25*s23-9*s34-47*s45)/(54*s12^2*(s12+s23-s45))+
(s15*s34^3)/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*s34)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^4*s45)/
(6*s12^2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15^4*s45)/(3*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(2*s15^3*s45)/(3*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)-(2*s15^2*s45)/
(9*s12^2*s34*(-s15+s23+s34)^2)-(s15^4*s45)/
(6*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^3*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(s34^3*s45)/(3*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^3*s45)/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*(s15-s34)^3)/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45))+
s15^2/(12*s12^2*(-s15+s23+s34)*(s15+s45))-
(s15*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s15+s45))+(s15*(s12^2+s12*s15+s15*(-s15+s34)))/
(12*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(s15*(s15-s34)^2*s34)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+(s15*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(-8*s12+s15))/(36*s12^2*s34*(s15-s23+s45))-
s15^3/(6*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2-11*s15*s34+s34^2)/(54*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(15*s15^2+2*s15*s34+3*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^2*s34)/(12*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+s15^2/(12*s12^2*(s15+s45)*
(s15-s23+s45))-(s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)*(s15+s45)*(s15-s23+s45))-
(s15*(s12+s15))/(12*s12*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))+s15^2/(12*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(s15^3*(s34+s45))/(3*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)+(47*(s15+s45)^2*(s34+s45)^2)/
(108*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(47*s15^2*(s34+s45)^3)/(108*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^2*s34^3)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(12*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15*s34*(-s15+s34))/
(12*s12^2*(-s15+s23+s34)*(s15+s45)*(-s12+s34+s45))-
(s15*s34*(-s15+s34))/(12*s12^2*(s15+s45)*(s15-s23+s45)*
(-s12+s34+s45))+(8*s15*s45*(-s15+s34+s45)^2)/
(27*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-3*s15+2*s45)/(36*(-s15+s23+s34)^2*(s15-s23+s45))+
(47*s15*(s34+s45)^2*(s15+2*s45))/(108*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(2*s12+s15+2*s45)/
(36*s12*(s15-s23-s34)*(s15-s23+s45))+
(-14*s12+11*s15-14*s34+9*s45)/(108*s12^2*(s15-s23+s45))+
(s34*(-s12^2+s12*s45+s34*s45))/(3*s12^2*s15*(-s15+s23+s34)^
2)+(47*s15^2+33*s15*s34-14*s34^2+118*s15*s45+
18*s34*s45+32*s45^2)/(108*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(47*s15^2+33*s15*s34-3*s34^2+
118*s15*s45+24*s34*s45+74*s45^2)/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(s15+3*(s34+s45)))/
(6*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(5*s15*s34*(-(s34*s45)+s15*(s34+s45)))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-6*s12^2+12*s15^2+76*s12*s34+
35*s15*s34+58*s34^2+127*s15*s45-23*s34*s45-
9*s12*(3*s15+4*s45))/(108*s12^2*(-s15+s23+s34)^2)+
((-s15+s34)*(s15^2+s34^2-2*s34*(s15+5*s45)))/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(2*s15*s34*(2*s34-9*s45)+3*s34^2*(s34+2*s45)+
3*s15^2*(6*s34+5*s45))/(36*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(25*s15^2-7*s34^2+12*s34*s45+19*s45^2-
2*s15*(9*s34+38*s45))/(54*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(8*(s15^3-(s34+s45)^3-
s15^2*(3*s34+5*s45)+s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(27*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15^2*(16*s34-29*s45)+(s34+s45)^2*(16*s34+3*s45)+
s15*(-32*s34^2-6*s34*s45+26*s45^2))/
(54*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(47*s15^2*(s34+s45)+2*(13*s34-3*s45)*(s34+s45)^2+
2*s15*(85*s34^2+105*s34*s45+29*s45^2))/
(108*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*((s34+s45)^2*(73*s34+26*s45)+
s15*(103*s34^2+179*s34*s45+85*s45^2)))/
(108*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(26*s45*(s34+s45)^2+s15^2*(94*s34+85*s45)+
s15*(9*s34^2+206*s34*s45+197*s45^2))/(108*s12^2*
(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15^2*(94*s34+85*s45)+2*s45*(9*s34^2+65*s34*s45+56*s45^2)+
s15*(9*s34^2+206*s34*s45+197*s45^2))/(108*s12^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(8*(s15^2+s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)+
s15*(s23-2*(s34+2*s45))))/(27*s12^2*(s12+s23-s45)^2))*tr5}


projectionMatrix["uubddbg","pmpmp","Nf1"]=
{{1,0,7/4,-1/2,0,0,0,0,0,0,0,0,0,0,3/4,0,0,0,0,0,0,
0,0,0,0,-23/8,23/16,0,0,0,0,0,0,0,1/2,1/8,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,
0,0,0,13/4,-7/4,13/4,0,-37/8,-1/8,-9/4,9/4,-9/4,3/8,9/2,
9/2,0,-25/4,0,0,0,11/2,-13/4,4,9,0,-13/8,-11/12,11/2,7/2,
-4,-7/4,-7,23/8,5,5,0,0,-41/8,-13/16,-43/16,0,0,1/2,
-39/2,41/6,0,3/2,15/8,-3/2,31/16,0,0,0,0,0,-11/2,1,-8,
-8,26,-25/12,-3/16,0,-79/4,101/12,0,-41/48,1/2,8,5/6,61/4,
-1/2,19/36,17,-61/2,-191/4,0,0,0,1,-35/6,163/12,0,223/18,
0},{0,1,-1/6,1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/9,
1/3,-1/3,0,1/6,-1/3,0,0,0,0,0,0,-1/18,0,0,0,0,2/3,0,
0,0,0,0,-4/9,0,0,0,0,0,3,0,4,4,-14/3,-1/6,1/2,0,13/6,
-2/9,0,0,0,4,-5/6,-11/3,0,0,-11/3,19/3,73/3,0,0,0,0,
19/18,0,0,0,0},{0,0,0,0,1,240/61,-240/61,-5760/61,
-5040/61,-315/61,-120/61,180/61,45/61,0,0,720/61,1140/61,
-360/61,-180/61,-1350/61,360/61,450/61,540/61,-420/61,30/61,0,
0,120/61,1080/61,360/61,-1440/61,-720/61,720/61,360/61,0,0,
-360/61,720/61,-360/61,-2160/61,-720/61,2160/61,-720/61,720/61,
-1440/61,-720/61,720/61,-720/61,720/61,-720/61,720/61,1440/61,
720/61,-1080/61,360/61,120/61,-240/61,180/61,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-3,0,0,0,0,0,0,0,0,0,0,3/2,-3/4,0,0,0,0,0,0,
0,6,3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-6,9,-9,0,9/2,9/2,9,-9,9,
-3/2,-18,-18,0,9,0,0,0,0,0,0,0,0,5/2,0,0,0,0,0,0,
-3/2,-12,-12,0,0,-3/2,1/4,15/4,0,0,-6,0,0,0,-6,-15/2,6,
1/4,0,0,0,0,0,0,0,0,0,0,1,3/4,0,0,0,0,-1/4,0,0,-3,
0,0,0,0,0,-57,0,0,0,0,3,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5/2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/4,0,0,0,0,0,
0,-1/4,0,-9/4,0,-1/4,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,1/2,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,
1,-3/2,1,2,0,0,-1/6,1,1,-1,-1/2,-2,0,0,0,0,0,-1,0,
-1/2,0,0,0,-5,0,0,0,0,0,1/2,0,0,0,0,0,0,0,0,0,6,
-1/3,0,0,-9/2,13/6,0,0,1,4,0,7/2,0,0,4,-7,-21,0,0,0,
0,-7/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,0,0,0,0,0,0,0,0,
0,0,0,-2/9,-1/3,4/3,1/3,-1/6,5/3,0,0,0,0,0,0,-1/18,
-1/2,0,0,-5/3,1/3,0,0,-4/3,-5/3,4/3,-1/18,0,0,0,0,0,0,
0,0,0,0,-2/9,1/6,0,-2/3,-2/9,0,2/9,0,-4/3,0,0,-1/6,0,
4/3,0,0,0,0,0,0,2/3,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,-1,1,0,0,0,0,-1/2,1,0,0,-1/2,-1,1,-1,0,2,2,
0,-1,0,0,0,1,-1,1,2,0,-1/6,1/6,1,0,-1,0,-1,1,2,2,0,
0,-1,-1/6,0,0,0,-1/2,-2,0,0,0,0,0,1/3,0,0,0,0,0,-1,
1,-2,-2,3,-1/3,0,0,-5/2,1,0,1/6,-1,-1,1/6,2,1/2,0,2,
-4,-7,0,0,0,0,-2/3,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1/2,0,0,0,0,0,0,-1/2,0,-7/2,0,-1/2,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-2,2,0,
0,-1,-2,2,-2,0,4,4,0,-2,0,0,0,0,0,0,0,0,-1/3,0,0,
0,0,0,0,2,4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,2/3,0,0,0,0,
0,14,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1/6,0,0,0,0,0,0,1/2,0,-1/2,0,-1/6,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/3,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,1/6,0,0,0,0,
0,0,0,0,0,2,1/6,-1/2,0,-3/2,2/3,0,0,0,0,0,1,-1/2,0,
1,-1,-7,0,0,0,0,-1/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,1/2,0,2,0,-1,-1,0,0,0,0,0,0,
-1/6,-2,0,0,1,0,0,0,-1,1,-2,0,0,0,0,0,0,0,0,0,0,0,
-1/3,0,0,-1/2,1/2,0,-1/3,0,3,0,-1/2,0,0,1,0,-2,0,0,0,
0,5/6,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,-1/6,0,0,0,0,1,0,0,0,0,0,0,1/6,1,0,0,-1,0,0,0,1,
-1,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-1/6,0,1/3,0,
-1,0,-1/2,0,0,-1,1,1,0,0,0,0,-1/6,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,-2,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-2,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1,0,0,0,0,0,0,0,0,1,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/3,0,0,0,0,0,0,
1,0,-2,0,-1/3,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,2,-2,4,4,-2,0,0,0,2,-1/3,0,0,2,4,-1/3,-2,
-1,0,-2,4,14,0,0,0,0,2/3,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,-1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,-1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1}}

ampFunctions["uubddbg","pmpmp","Nf1"]={f11[s23]^2*f11[s34],
f11[s12]*f11[s15]^2,f11[s15]^2*f11[s45],f11[s45]*f21[s34,s15],Pi^4,
Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],f11[s12]*Zeta[3],f11[s12]^4,
f11[s12]^3*f11[s15],f11[s12]^2*f11[s15]^2,f11[s15]^4,Pi^2*f11[s23],
f11[s12]*f11[s23]^2,f11[s34]*Zeta[3],f11[s12]^3*f11[s34],
f11[s12]*f11[s15]^2*f11[s34],f11[s15]^3*f11[s34],
f11[s12]^2*f11[s34]^2,f11[s12]*f11[s15]*f11[s34]^2,
f11[s15]^2*f11[s34]^2,f11[s12]*f11[s34]^3,f11[s15]*f11[s34]^3,
f11[s34]^4,f11[s15]*f11[s23]*f11[s45],f11[s15]*f11[s45]^2,
Pi^2*f21[s12,s34],f11[s12]^2*f21[s12,s34],f11[s15]^2*f21[s12,s34],
f11[s12]*f11[s34]*f21[s12,s34],f11[s15]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f21[s12,s34]^2,f11[s12]*f21[s23,s45],
f11[s15]*f21[s23,s45],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s34]*f31[s12,s34],
f11[s15]*f31[s34,s15],f11[s34]*f31[s34,s15],f11[s12]*f32[s12,s34],
f11[s15]*f32[s12,s34],f11[s34]*f32[s12,s34],f11[s15]*f32[s34,s15],
f11[s34]*f32[s34,s15],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f41[s12,s34],f42[s12,s34],
f43[s12,s34],f43[s34,s15],f44[s15,s12,s34],f47[s34,s15,s12],
f49[s34,s15,s12],f21[s15,s23],f11[s15]*f11[s23]*f11[s34],
f11[s34]*f11[s45]^2,f33[s12,s23,s45],f33[s23,s34,s15],
f34[s12,s23,s34,s45,s15],f11[s23]^2,f11[s23]*f11[s45]^2,
f21[s23,s45],f11[s12]^2*f11[s23],f11[s15]^2*f11[s23],
f11[s15]*f11[s23]^2,f11[s12]*f11[s15]*f11[s34],
f11[s12]*f11[s23]*f11[s45],f11[s23]^2*f11[s45],f11[s15]*f21[s15,s23],
f11[s23]*f21[s15,s23],f11[s23]*f21[s23,s45],f11[s15]*f21[s45,s12],
f31[s15,s23],f32[s15,s23],f33[s34,s45,s12],f33[s45,s15,s23],1,
f11[s23],f11[s23]*f11[s34],f11[s12]*f11[s23]*f11[s34],
f11[s23]*f11[s34]^2,f11[s23]*f11[s34]*f11[s45],f11[s23]*f21[s12,s34],
f31[s45,s12],f11[s23]^3,Pi^2*f11[s34],f11[s12]*f11[s15]*f11[s45],
f11[s12]*f11[s34]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s34]^2*f11[s45],f11[s45]*f21[s12,s34],f11[s45]*f21[s23,s45],
f31[s23,s45],f32[s23,s45],f11[s15]^2,f11[s15]*f11[s23],
f11[s12]*f11[s15]*f11[s23],Pi^2*f11[s45],f11[s12]^2*f11[s45],
f11[s34]*f11[s45],f11[s45]^2,f11[s12]*f11[s45]^2,
f11[s15]*f21[s12,s34],f21[s34,s15],f21[s45,s12],
f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],f32[s45,s12],
Pi^2*f11[s15],f11[s15],f11[s12]*f11[s23],f11[s34],
f11[s15]^2*f11[s34],f11[s23]*f11[s45],f11[s15]*f21[s34,s15],
f11[s34]*f21[s34,s15],f31[s34,s15],f32[s34,s15],
f33[s15,s12,s34],Pi^2*f11[s12],f11[s12]^2*f11[s15],
f11[s15]*f11[s34],f11[s12]*f11[s34]^2,f11[s34]^3,f11[s45],
f11[s45]^3,f11[s34]*f21[s12,s34],f31[s12,s34],f11[s15]^3,
f11[s12]^2*f11[s34],f11[s15]*f11[s34]^2,f11[s15]*f11[s45],
f11[s12]*f21[s12,s34],f32[s12,s34],Zeta[3],f11[s12],f11[s12]^2,
f11[s12]*f11[s34],f11[s12]*f11[s45],f11[s12]^3,f11[s34]^2,
f21[s12,s34],f11[s12]*f11[s15],Pi^2}


==> anc/TwoLoopRemainders/uubddbg_pmpmp_Nf2.txt <==
rationalBasis["uubddbg","pmpmp","Nf2"]=
{1/108,2/9-(2*s15*s34^2)/(9*(s12-s34)*(-s15+s23+s34)^2)+
(s15*s34)/(9*(s12-s34)*(-s15+s23+s34))-
(2*s45)/(9*(s15-s23+s45))-(4*s15*s34*(s34*(s15-s45)+s15*s45))/
(9*(s12-s34)^2*(-s15+s23+s34)^2)-
(2*s15*(s34*(s15-s45)+s15*s45)^2)/(9*(s12-s34)^3*
(-s15+s23+s34)^2)-(2*s15^2*(s15*s45+s34*(s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))+
(2*s15^2*(s15*s45+s34*(s15+s45)))/(9*(s12-s34)^3*
(-s15+s23-s45))-(s15*(3*s15*s45+s34*(s15+s45)))/
(9*(s12-s34)^2*(-s15+s23+s34))+
(s15*(3*s15*s45+s34*(s15+s45)))/(9*(s12-s34)^2*
(-s15+s23-s45))+(3*s15*s45+2*s34*(s15+s45))/
(9*(s12-s34)*(-s15+s23-s45))+
((2*s15*s34)/(9*s12^2*(-s15+s23+s34)^2)+
s15/(9*s12^2*(-s15+s23+s34))+(2*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34))+(2*s15*(s15+s34))/
(9*s12^2*(s12-s34)*(-s15+s23+s34))+(s15*s34*(4*s15+s34))/
(9*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(2*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(4*s15+s34))/(9*s12^2*(s12-s34)^2*(s15-s23+s45))+
(2*s12+s15+2*s34)/(9*s12^2*(s15-s23+s45))+
(2*(s15^2+s15*s34+s34^2))/(9*s12^2*(s12-s34)*
(s15-s23+s45))+(2*s15*(s34*(2*s34-s45)+s15*(s34+s45)))/
(9*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(2*s15*s34^2*(-(s34*s45)+s15*(s34+s45)))/(9*s12^2*(s12-s34)^3*
(-s15+s23+s34)^2)+(2*s15*s34*(s34*(s34-2*s45)+
2*s15*(s34+s45)))/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2))*
tr5,100/81-(10*s15*s34)/(27*(-s15+s23+s34)^2)-
(10*s15^3)/(27*s12*s34*(-s15+s23+s34))+(10*s15^2*(s15-2*s45))/
(27*(s12-s34)*s34*(-s15+s23+s34))+
(10*s15^3)/(27*s12*s34*(-s15+s23-s45))-
(10*s15^3*s45)/(27*s12*s34^2*(-s15+s23+s34))+
(10*s15^3*s45)/(27*(s12-s34)*s34^2*(-s15+s23+s34))-
(20*s15^3*s45)/(27*(s12-s34)^2*s34*(-s15+s23+s34))+
(20*s15^2*(s15-s45)*s45)/(27*(s12-s34)*s34*(-s15+s23+s34)^2)-
(10*s15^3*s45^2)/(27*s12*s34^2*(-s15+s23+s34)^2)+
(10*s15^3*s45^2)/(27*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(20*s15^3*s45^2)/(27*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(20*s15^2*s45*(-s15+s45))/(27*s12*s34*(-s15+s23+s34)^2)-
(20*s15^2*(s15+s45))/(27*(s12-s34)^2*(-s15+s23+s34))-
(10*s15*(s15+s45))/(27*(s12-s34)*(-s15+s23+s34))+
(20*s15^2*(s15+s45))/(27*(s12-s34)^2*(-s15+s23-s45))+
(10*s15*(s15+s45))/(27*(s12-s34)*(-s15+s23-s45))-
(10*s15^3*s45)/(27*s12*s34^2*(s15-s23+s45))+
(10*s15^3*s45)/(27*(s12-s34)*s34^2*(s15-s23+s45))-
(10*s15*s45)/(27*s34*(s15-s23+s45))-(20*s15^3*s45)/
(27*(s12-s34)^2*s34*(s15-s23+s45))+(10*s15*(s34+s45))/
(27*s12*(-s15+s23+s34))+(10*s15^2*(-s15+2*s45))/
(27*(s12-s34)*s34*(-s15+s23-s45))+
(20*s15*(-s15+s45)*(s34*(s15-s45)+2*s15*s45))/
(27*(s12-s34)^2*(-s15+s23+s34)^2)-
(10*s15*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(27*s12*(-s15+s23+s34)^2)+
(10*s15*(s15^2-6*s15*s45+s45^2+4*s34*(-s15+s45)))/
(27*(s12-s34)*(-s15+s23+s34)^2)+
((10*s15)/(27*s12^2*(-s15+s23+s34))+(10*s15*(s12+s15))/
(27*s12^2*s34*(-s15+s23+s34))+(20*s15^2*s34)/
(27*s12^2*(s12-s34)^2*(-s15+s23+s34))+(10*s15*(3*s15+s34))/
(27*s12^2*(s12-s34)*(-s15+s23+s34))+
(10*s15*(s12+s15+2*s34-s45))/(27*s12^2*(-s15+s23+s34)^2)+
(10*s15^2*s45)/(27*s12^2*s34*(-s15+s23+s34)^2)+
(10*s15)/(27*s12^2*(s15-s23+s45))+(10*s15*(s12+s15))/
(27*s12^2*s34*(s15-s23+s45))+(20*s15^2*s34)/
(27*s12^2*(s12-s34)^2*(s15-s23+s45))+(10*s15*(3*s15+s34))/
(27*s12^2*(s12-s34)*(s15-s23+s45))+
(20*s15*s34*(-(s34*s45)+s15*(s34+s45)))/(27*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(10*s15*(s34*(2*s34-3*s45)+
3*s15*(s34+s45)))/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2))*
tr5}


projectionMatrix["uubddbg","pmpmp","Nf2"]=
{{1,15/2,3,15/2,0,0,12,48,0,12,0,-30,-30,40,-120},
{0,0,0,0,1,1/4,-1/4,-1,1/4,-1/4,0,0,0,-10/3,10/3},
{0,0,0,0,0,0,0,0,0,0,1,-3/40,-3/40,-3/10,-3/10}}

ampFunctions["uubddbg","pmpmp","Nf2"]={Pi^2,f11[s15]^2,
f11[s15]*f11[s45],f11[s45]^2,f11[s12]^2,f11[s12]*f11[s15],
f11[s15]*f11[s34],f11[s34]^2,f11[s12]*f11[s45],f11[s34]*f11[s45],1,
f11[s15],f11[s45],f11[s12],f11[s34]}


==> anc/TwoLoopRemainders/uubggg_pmmpp_Nf0.txt <==
rationalBasis["uubggg","pmmpp","Nf0"]=
{-1/4,3/8-(5*s15)/(8*(s12+s15-s34))-
(5*s23)/(8*(s12+s23-s45))-(5*s34*s45)/(8*(s12+s15-s34)*
(s12+s23-s45))+(5/(8*s12^2)+(5*(s15-s34)^2)/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(5*(s15+s23-s34-s45))/(8*s12^2*(s12+s23-s45)))*tr5,
-11/16+s34/(16*(-s15+s23+s34))+
(s15*s45)/(16*(-s15+s23+s34)*(s12+s23-s45))+
(-s23+s45)/(16*(s12+s23-s45))+
(1/(16*s12^2)-(s15+s23-s34-2*s45)/(16*s12^2*
(s12+s23-s45))-(-s15+s34+s45)^2/
(16*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s12-s15+s34+s45)/(16*s12^2*(-s15+s23+s34)))*tr5,
(s15-s34)/s23-(5*(-s15+s34)^2)/(4*s23^2)-
(s12+s15)/(-s15+s23-s45)+(7*s15*(s12+s15-s34))/
(2*s23*(-s15+s23-s45))+(5*s15*(s12+s15-s34)*(-s15+s34))/
(2*s23^2*(-s15+s23-s45))-(5*(s12+s15)^2)/
(4*(s15-s23+s45)^2)+(5*s15*(s12+s15)*(s12+s15-s34))/
(2*s23*(s15-s23+s45)^2)-(5*s15^2*(s12+s15-s34)^2)/
(4*s23^2*(s15-s23+s45)^2)+(1/(s23*(-s15+s23-s45))+
(5*(-s15+s34))/(4*s23^2*(-s15+s23-s45))+
(5*(s12+s15))/(4*s23*(s15-s23+s45)^2)-
(5*s15*(s12+s15-s34))/(4*s23^2*(s15-s23+s45)^2))*tr5,
61/24-s15^2/(8*s23^2)-s15/(4*s23)+(-18*s15+13*s23)/
(24*(s12+s23-s45))+(s15^2*(s34*(s15-s45)-s15*s45))/
(6*s23*(s12-s34)^3)+(s15*(4*s15^2+9*s15*s34-9*s15*s45-
5*s34*s45))/(24*s23*(s12-s34)^2)-
(-3*s15^2+2*s15*s34-2*s15*s45+4*s34*s45)/
(8*s12*s23-8*s23*s34)+(s15*(-4*s15^2-9*s15*s34+9*s15*s45+
5*s34*s45))/(24*(s12-s34)^2*(s12+s23-s45))+
(-9*s15^2-18*s15*s34+18*s15*s45+13*s34*s45)/
(24*(s12-s34)*(s12+s23-s45))+
(s15^2*(s15*s45+s34*(-s15+s45)))/(6*(s12-s34)^3*
(s12+s23-s45))-(s15*(s15*s45-s34*(s15+s45))^2)/
(6*s23^2*(s12-s34)^3)-(s15*(s15*(2*s15-3*s45)+
3*s34*(s15+s45)))/(12*s23^2*(s12-s34))+
(s15^2*(8*s15-3*s45)*s45-3*s34^2*(s15+s45)^2-
2*s15*s34*(4*s15^2+s15*s45-3*s45^2))/(24*s23^2*(s12-s34)^2)+
(-13/(24*s12^2)+(s15^2*s34^2)/(6*s12^2*s23*(s12-s34)^3)+
(s15*s34*(8*s15+5*s34))/(24*s12^2*s23*(s12-s34)^2)-
(9*s12-5*s15+9*s34)/(24*s12^2*s23)+
(4*s15^2+10*s15*s34-9*s34^2)/(24*s12^3*s23-24*s12^2*s23*s34)+
(s15^2*s34^2)/(6*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(8*s15+5*s34))/(24*s12^2*(s12-s34)^2*
(s12+s23-s45))-(4*s15^2+10*s15*s34+13*s34^2)/
(24*s12^2*(s12-s34)*(s12+s23-s45))-
(s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(6*s12^2*s23^2*
(s12-s34)^3)-(s15*(3*s12+4*s15-3*s45)+
3*s34*(2*s15+s45))/(24*s12^2*s23^2)-
(5*s15+13*(-s23+s34+s45))/(24*s12^2*(s12+s23-s45))+
(-6*s34^2*s45+4*s15^2*(-3*s34+s45)+s15*s34*(-9*s34+2*s45))/
(24*s12^2*s23^2*(s12-s34))-
(s34*(-8*s15^2*s45+3*s34^2*(s15+s45)+s15*s34*(12*s15+5*s45)))/
(24*s12^2*s23^2*(s12-s34)^2))*tr5,
10/3+(5*s15*(s15-s34))/(2*s23^2)+(5*(-s15+s34))/(2*s23)-
(-15*s12+s34)/(6*(-s15+s23+s34))+
(s23-s45)/(6*(s12+s23-s45))+(5*s15)/(2*(-s15+s23-s45))-
(5*s15*(2*s12+3*s15-2*s34))/(2*s23*(-s15+s23-s45))+
(5*s15^2*(s12+s15-s34))/(s23^2*(-s15+s23-s45))+
(5*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))-
(s15*s45)/(6*(-s15+s23+s34)*(s12+s23-s45))+
(5*s12*(s12-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(2*s12+s15))/(2*(s15-s23+s45)^2)+
(5*s15^3*(2*s12+s15-s34))/(2*s23^2*(s15-s23+s45)^2)-
(5*s15^2*(4*s12+2*s15-s34))/(2*s23*(s15-s23+s45)^2)-
(5*s12^2*s15^3)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(15*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s12^2*(-2*s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(-1/(6*s12^2)+(s15+s23-s34-2*s45)/(6*s12^2*(s12+s23-s45))+
(5*s15)/(2*s23^2*(-s15+s23-s45))+(5*s15^2)/
(2*s23^2*(s15-s23+s45)^2)-(5*s15)/
(2*s23*(s15-s23+s45)^2)-(5*s12)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+5/(2*s23*(s15-s23+s45))+
(-s15+s34+s45)^2/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s12-s15+s34+s45)/(6*s12^2*(-s15+s23+s34)))*tr5,
-7+(9*s15)/s23+(5*s15*(-3*s15+4*s34))/(2*s23^2)-
(5*s34*(s15+s23+s34-2*s45))/(2*(s12+s23-s45)^2)+
(3*s23-8*s34-3*s45)/(2*(s12+s23-s45))+
(2*s15*(5*s12+12*s15-5*s34))/(s23*(-s15+s23-s45))-
(5*s15^2*(s12+3*s15-4*s34))/(s23^2*(-s15+s23-s45))-
(5*s15^3*s34)/(2*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(10*s15^3*s34^2)/(s23^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(5*s15^2)/(2*(s12+s23-s45)*(-s15+s23-s45))+
(15*s15^2*(s15-s34)*s34)/(s23^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^2*(5*s15+28*s34))/
(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(5*s34*(-s15+s34)*(-2*s15+s45))/(s23^2*(s12+s23-s45))-
(5*s15*(2*s12+3*s15))/(2*(s15-s23+s45)^2)-
(5*s15^3*(2*s12+3*s15-4*s34))/(2*s23^2*(s15-s23+s45)^2)+
(5*s15^2*(2*s12+3*s15-2*s34))/(s23*(s15-s23+s45)^2)-
(5*s15^4*s34^2)/(2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(5*s15^3*s34)/(s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*(s15-s34)*s34)/(s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s12+9*s15)/(s15-s23+s45)-
(5*s34^2*(3*s15^2-2*s15*s45+s45^2))/(2*s23^2*(s12+s23-s45)^2)-
(5*s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(2*s23*(s12+s23-s45)^2)+(-10*s34^2+5*s15*(-s15+s45)+
8*s34*(-s15+s45))/(2*s23*(s12+s23-s45))+
(-3/(2*s12^2)+(5*s34*(2*s15+s23-3*s45))/
(2*s12^2*(s12+s23-s45)^2)+(3*(s15+s23-2*s45))/
(2*s12^2*(s12+s23-s45))+(5*s12^2+4*s12*s15-(13*s15^2)/2)/
(s12^2*s23*(-s15+s23-s45))-
(5*s15*(2*s12^2+2*s12*(s15-2*s34)+3*s15*(-s15+s34)))/
(2*s12^2*s23^2*(-s15+s23-s45))+(25*s15^4*s34)/
(2*s12^2*s23^2*(s12+s23-s45)^2*(-s15+s23-s45))-
(10*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^3)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15*(2*s12^2+s12*s15-s15^2))/(2*s12^2*s23*(s15-s23+s45)^
2)-(5*(2*s12-s15)*s15^2*(s12+s15-s34))/
(2*s12^2*s23^2*(s15-s23+s45)^2)+(5*s15^5*s34)/
(2*s12^2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(5*s15^5)/(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^4)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(3*s12-3*s15-5*s34+3*s45)/(2*s12^2*s23)-
(5*s15*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45))+(5*s34*(3*s15^2-4*s15*s45+3*s45^2))/
(2*s12^2*s23*(s12+s23-s45)^2)+(3*s15^2+2*s15*s45+3*s45^2)/
(2*s12^2*s23*(s12+s23-s45))-
(5*s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+s45^3))/
(2*s12^2*s23^2*(s12+s23-s45)^2)+
(5*(-(s12*(s15-2*s34))+(-s15+s34)*(-2*s15+s45)))/
(2*s12^2*s23^2))*tr5,(-4*(-s15+s34))/s23-
(5*(-s15+s34)^2)/s23^2+(2*(s23+s34))/(s12+s23-s45)-
(10*s12^2*s15^3)/(s23^2*s45^3)+(10*s12*s15^2*(3*s12+s15-3*s34))/
(s23*s45^3)+(10*(s12^2*(-3*s15+s23)+(-s15+s23)*
(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+3*s34^2)-
s12*(s23^2+3*s15*(s15-2*s34)+3*s23*(-s15+s34))))/s45^3-
(10*s23*(-s15+s23+s34)^3)/((s12+s23-s45)*s45^3)-
(5*s12*s15^2*(s12-4*s15+4*s34))/(s23^2*s45^2)-
(10*s15*(-s12^2+4*s12*s15+(-s15+s34)^2))/(s23*s45^2)-
(5*(s12^2-2*s15^2-2*s15*s23+2*s23^2+4*s23*s34+5*s34^2-
4*s12*(s15+s34)))/s45^2+(10*(-s15+s23+s34)^2*(2*s23+s34))/
((s12+s23-s45)*s45^2)+(2*(2*s12-s15+s23-2*s34))/s45-
(10*s15*(-s15+s34)*(s12-s15+s34))/(s23^2*s45)-
(2*s15*(7*s12-5*s15+5*s34))/(s23*s45)-
(2*(-s15+s23+s34)*(6*s23+5*s34))/((s12+s23-s45)*s45)+
(-2/s12^2-(10*s12*s15^2)/(s23^2*s45^3)+
(10*s15*(2*s12+s15-2*s34))/(s23*s45^3)-
(10*(s12^3+s12*(-s15+s23+s34)^2-s23*(-s15+s23+s34)^2-
s12^2*(-2*s15+s23+2*s34)))/(s12^2*s45^3)-
(10*s23^2*(-s15+s23+s34)^2)/(s12^2*(s12+s23-s45)*s45^3)+
(5*(s12-2*s15-s34))/(s23*s45^2)+(10*(s12+s15-2*s23-s34)*
(-s15+s23+s34))/(s12^2*s45^2)-(5*s15*(s12-2*s15+2*s34))/
(s23^2*s45^2)+(10*s23*(3*s23^2+2*(s15-s34)^2+
5*s23*(-s15+s34)))/(s12^2*(s12+s23-s45)*s45^2)-
4/(s23*s45)-(2*(s12+5*s15-6*s23-5*s34))/(s12^2*s45)+
(5*(s15-s34))/(s23^2*s45)-(2*(16*s23^2+5*(s15-s34)^2+
20*s23*(-s15+s34)))/(s12^2*(s12+s23-s45)*s45)-
(2*(5*s15-7*s23-5*s34+s45))/(s12^2*(s12+s23-s45)))*tr5,
-2/3-(4*(s12-s34))/(3*s15)-(5*(s12-s34)^2)/(3*s15^2)+
s15/(3*(s12+s15-s34))-(4*(s12-s45))/(3*s23)-
(5*(s12-s45)^2)/(3*s23^2)+s23/(3*(s12+s23-s45))-
(14*s34*s45)/(3*s15*s23)+(10*s34*(-s12+s34)*s45)/(3*s15^2*s23)+
(s34*s45)/(3*(s12+s15-s34)*(s12+s23-s45))-
(5*s34^2*s45^2)/(3*s15^2*s23^2)+(10*s34*s45*(-s12+s45))/
(3*s15*s23^2)+(-1/(3*s12^2)-4/(3*s15*s23)+
(5*(-s12+s34))/(3*s15^2*s23)-(s15-s34)^2/
(3*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15+s23-s34-s45)/(3*s12^2*(s12+s23-s45))-
(5*s34*s45)/(3*s15^2*s23^2)+(5*(-s12+s45))/(3*s15*s23^2))*tr5,
11/3+(s15*s34*(15*s15-8*s45))/(6*s23^2*(s12+s23-s45))-
(5*s15)/(2*(-s15+s23-s45))-(5*s15^3)/
(2*s23^2*(-s15+s23-s45))+(5*s15^2)/(s23*(-s15+s23-s45))-
(5*s15^3*s34)/(4*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(15*s15^3*s34)/(4*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(15*s15^2*s34)/(4*s23*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^2)/(4*(s15-s23+s45)^2)-
(5*s15^4)/(4*s23^2*(s15-s23+s45)^2)+
(5*s15^3)/(2*s23*(s15-s23+s45)^2)+(5*s15^4*s34)/
(4*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(5*s15^3*s34)/(4*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(s15*(s34+s45))/(8*(s12+s23-s45)*(s12-s34-s45))+
(s34*s45*(s15+s45))/(8*s23^2*(-s12+s34+s45))-
(s15*(32*s15+3*s45))/(24*s23^2)+(65*s15+3*s45)/(24*s23)-
(5*s15-3*s23+30*s34+6*s45)/(24*(s12+s23-s45))+
(s15*s34+s15*s45+s34*s45)/(8*s12*s23-8*s23*s34-8*s23*s45)-
(5*s34*(s15^2-s15*s45+s45^2))/(4*s23*(s12+s23-s45)^2)+
(2*s15^2-28*s15*s34+2*s15*s45+30*s34*s45+3*s45^2)/
(24*s23*(s12+s23-s45))+(5*(s23^2-s15*s34+2*s34*s45+s45^2-
s23*(s34+2*s45)))/(4*(s12+s23-s45)^2)+
(-1/(8*s12^2)-(32*s15+3*(9*s23+s34-17*s45))/
(24*s12^2*(s12+s23-s45))+(5*s15^2*(-2*s12+3*s15))/
(4*s12^2*s23^2*(-s15+s23-s45))+(5*(s12-s15)*s15)/
(2*s12^2*s23*(-s15+s23-s45))+(5*s15^4)/
(4*s12^2*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
s45^3/(8*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^3*(-s12+s15))/(4*s12^2*s23^2*(s15-s23+s45)^2)+
(5*(s12-s15)*s15^2)/(4*s12^2*s23*(s15-s23+s45)^2)-
(5*s15^5)/(4*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^4)/(4*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(s45*(s34+s45)^2)/(8*s12^2*s23^2*(s12-s34-s45))+
(33*s12+2*s15+3*s34+6*s45)/(24*s12^2*s23)+
((-5*s15^2)/4+(8*s15*s45)/3-(5*s45^2)/4)/
(s12^2*s23*(s12+s23-s45))+
(5*(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2))/
(4*s12^2*(s12+s23-s45)^2)-(s34^2+3*s34*s45+3*s45^2)/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34^2+3*s34*s45+3*s45^2)/(s12^2*(8*s12*s23-8*s23*s34-
8*s23*s45))-(s15*(45*s15^2-30*s15*s45+16*s45^2))/
(12*s12^2*s23^2*(s12+s23-s45))+
(5*(s15^3-s15^2*s45+s15*s45^2-s45^3))/(4*s12^2*s23*
(s12+s23-s45)^2)-(-60*s15^2+32*s15*s45+
3*s45*(s34+s45)+s12*(32*s15+3*s45))/(24*s12^2*s23^2))*tr5,
-9/8-(9*s15)/(4*s23)-(5*(s12-s34))/(2*s15)+
(3*s15)/(8*(s12+s15-s34))+((-7*s15)/4+2*s23)/
(s12+s23-s45)-(5*s34*s45)/(s15*s23)+
(3*s34*s45)/(8*(s12+s15-s34)*(s12+s23-s45))-
(5*s34^2*s45^2)/(2*s15*s23^2*(s12+s15-s34))-
(3*s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))-
((-s15+s34)*(s15+s45))/(s23*(s12+s15-s34))+
(s15^2*(s34*(s15-s45)-s15*s45))/(2*s23*(s12-s34)^3)+
(s15*(4*s15^2+5*s15*s34-5*s15*s45-s34*s45))/
(8*s23*(s12-s34)^2)+(-5*s15^2-14*s15*s34+14*s15*s45+
13*s34*s45)/(8*(s12-s34)*(s12+s23-s45))+
(s15^2*(s15*s45+s34*(-s15+s45)))/(2*(s12-s34)^3*
(s12+s23-s45))-(s15*(s15*s45-s34*(s15+s45))^2)/
(2*s23^2*(s12-s34)^3)-(s15*(s15+s45)^2-2*s34*(s15+s45)^2+
s34^2*(s15+2*s45))/(s23^2*(s12+s15-s34))+
(s15*(s34*(-5*s15+s45)+s15*(-4*s15+5*s45)))/
(8*(s12-s34)^2*(s12+s23-s45))+
(5*s15*(s15+2*s45)-2*s34*(5*s15+16*s45))/(8*s23*(s12-s34))+
(-20*s34*(s15+2*s45)+s15*(-20*s12+9*s15+40*s45))/(8*s23^2)+
(s34^2*(s15+s45)^2+s15^2*s45*(8*s15+s45)-
2*s15*s34*(4*s15^2+5*s15*s45+s45^2))/(8*s23^2*(s12-s34)^2)+
(-6*s34^2*(s15+2*s45)-s15*(2*s15^2+s15*s45+6*s45^2)+
s34*(s15^2+13*s15*s45+12*s45^2))/(4*s23^2*(s12-s34))+
(-2/s12^2-5/(2*s15*s23)+(-9*s12+s15-9*s34)/(8*s12^2*s23)+
(s15^2*s34^2)/(2*s12^2*s23*(s12-s34)^3)+(s15*s34*(8*s15+s34))/
(8*s12^2*s23*(s12-s34)^2)+(4*s15^2+2*s15*s34-9*s34^2)/
(8*s12^3*s23-8*s12^2*s23*s34)-(3*(s15-s34)^2)/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s34^2)/(2*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(8*s15+s34))/(8*s12^2*(s12-s34)^2*(s12+s23-s45))-
(4*s15^2+2*s15*s34+13*s34^2)/(8*s12^2*(s12-s34)*
(s12+s23-s45))+(s15+8*s23-8*s34-8*s45)/
(4*s12^2*(s12+s23-s45))-(5*s34^3*s45)/(2*s12^2*s15*s23^2*
(s12+s15-s34))-(3*s34^3*s45)/(2*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))-(5*s34*(s12+s34)*s45)/(2*s12^2*s15*s23^2)-
(s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(2*s12^2*s23^2*
(s12-s34)^3)+(-s34^3+s15^2*(s15+s45)-
3*s15*s34*(s15+s45)+3*s34^2*(s15+s45))/
(s12^2*s23^2*(s12+s15-s34))+(-20*s12^2+9*s12*s15-
12*s15^2+18*s15*s34-20*s34^2-9*s15*s45+29*s34*s45+
20*s12*(-s34+s45))/(8*s12^2*s23^2)+
(s34*(8*s15^2*s45+s34^2*(s15+s45)-3*s15*s34*(4*s15+3*s45)))/
(8*s12^2*s23^2*(s12-s34)^2)+(3*s15*s34*(s34-2*s45)+
4*s15^2*(-3*s34+s45)+2*s34^2*(-6*s34+7*s45))/
(8*s12^2*s23^2*(s12-s34)))*tr5,205/48+(9*s15^2)/(8*s23^2)-
(19*s15)/(4*s23)-(5*s34^2)/(4*(-s15+s23+s34)^2)+
((5*s12)/2-(7*s34)/144)/(-s15+s23+s34)+
(-36*s15+25*s23+360*s34-25*s45)/(144*(s12+s23-s45))+
(5*s15)/(-s15+s23-s45)+(5*s15^3)/(2*s23^2*(-s15+s23-s45))-
(15*s15^2)/(2*s23*(-s15+s23-s45))+(5*s12*s15^2)/
(2*s23*(-s15+s23+s34)*(-s15+s23-s45))-
(5*s15^2)/(4*(s12+s23-s45)*(-s15+s23-s45))-
(15*s15^3*s34)/(4*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^2*(s15+3*s34))/(4*s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15*(s15+s34))/(8*(s12+s23-s45)*(s12-s34-s45))-
(5*s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s15*s34*(-2*s15+s45))/(4*s23^2*(s12+s23-s45))+
(5*s12*(-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^2)/(4*(s15-s23+s45)^2)+
(5*s15^4)/(4*s23^2*(s15-s23+s45)^2)-
(5*s15^3)/(2*s23*(s15-s23+s45)^2)-(5*s15^4*s34)/
(4*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*s34)/(4*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*s34*(s15+s45))/(8*s23^2*(-s12+s34+s45))+
(s15^2+s15*s34+s34*s45)/(8*s12*s23-8*s23*s34-8*s23*s45)+
(s15*(10*s15-9*s45)-10*s34*(-s15+s45))/
(8*s23*(s12+s23-s45))-((5*s34^2)/4+(187*s15*s45)/144+
(5*s34*(-s15+s45))/4)/((-s15+s23+s34)*(s12+s23-s45))+
(-25/(144*s12^2)+(-9*s12+11*s15+s34-9*s45)/(8*s12^2*s23)-
(s15*(-9*s12+20*s15+s34-9*s45))/(8*s12^2*s23^2)+
(5*(2*s12-3*s15)*s15^2)/(4*s12^2*s23^2*(-s15+s23-s45))+
(5*s15*(-2*s12+3*s15))/(4*s12^2*s23*(-s15+s23-s45))+
(5*s15)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^3)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15*s45^2)/(8*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(5*(s12-s15)*s15^3)/(4*s12^2*s23^2*(s15-s23+s45)^2)+
(5*s15^2*(-s12+s15))/(4*s12^2*s23*(s15-s23+s45)^2)+
(5*s15^5)/(4*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(5*s15^4)/(4*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
5/(2*(s15-s23-s34)*(s15-s23+s45))-(s15*(s34+s45)^2)/
(8*s12^2*s23^2*(s12-s34-s45))+(5*s34*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s34*(s12-s15+s34+s45))/(4*s12^2*(-s15+s23+s34)^2)-
(5*(s15^2+s45^2))/(4*s12^2*s23*(s12+s23-s45))+
(5*s15*(3*s15^2-2*s15*s45+s45^2))/(4*s12^2*s23^2*
(s12+s23-s45))+(187*s12+7*s34+187*(-s15+s45))/
(144*s12^2*(-s15+s23+s34))+(-173*s34^2+187*(s15-s45)^2+
14*s34*(-s15+s45))/(144*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+((s34+s45)^2+s15*(s34+2*s45))/
(8*s12^2*s23*(s12-s34-s45))-
((s34+s45)^2+s15*(s34+2*s45))/(8*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(11*s15+25*(-s23+s34+2*s45))/
(144*s12^2*(s12+s23-s45)))*tr5,
-7/3+(s15*(21*s15-20*s34))/(8*s23^2)+(-9*s15+10*s34)/(4*s23)+
(60*s12+37*s34)/(24*(-s15+s23+s34))+
(5*s15)/(2*(-s15+s23-s45))-(5*s15*(2*s12+3*s15-2*s34))/
(2*s23*(-s15+s23-s45))+(5*s15^2*(s12+s15-s34))/
(s23^2*(-s15+s23-s45))+(5*s12*s15^2)/(2*s23*(-s15+s23+s34)*
(-s15+s23-s45))+(37*s15*s45)/(24*(-s15+s23+s34)*
(s12+s23-s45))+(5*s12*(s12-s15+s45))/
(2*(-s15+s23+s34)*(-s15+s23-s45))+(5*s15*(2*s12+s15))/
(2*(s15-s23+s45)^2)+(5*s15^3*(2*s12+s15-s34))/
(2*s23^2*(s15-s23+s45)^2)-(5*s15^2*(4*s12+2*s15-s34))/
(2*s23*(s15-s23+s45)^2)-(5*s12^2*s15^3)/
(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(15*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s12^2*(-2*s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15*(s15-2*s34+s45))/(8*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34)/(8*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(s15+s45)^2)/(8*s23^2*(-s12+s34+s45)^2)-
(s15*s34*(s15+s45))/(4*s23^2*(-s12+s34+s45))+
(-3*s15-14*s23+14*s45)/(12*(s12+s23-s45))+
(s34*(-s15^2+s45^2))/(8*s23*(-s12+s34+s45)^2)+
(-(s15*(s15+s45))+2*s34*(s15+2*s45))/(8*s23*(s12-s34-s45))+
(7/(6*s12^2)+(5*s15)/(2*s23^2*(-s15+s23-s45))+
(5*s15^2)/(2*s23^2*(s15-s23+s45)^2)-
(5*s15)/(2*s23*(s15-s23+s45)^2)-(5*s12)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+5/(2*s23*(s15-s23+s45))-
(s15*(s34+s45)^2)/(8*s12^2*s23*(-s12+s34+s45)^2)+
(s15*(s34+s45)^2)/(8*s12^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34*(s15+s45)*(s34+s45)^2)/(8*s12^2*s23^2*
(-s12+s34+s45)^2)-(37*(-s15+s34+s45)^2)/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(37*(s12-s15+s34+s45))/(24*s12^2*(-s15+s23+s34))+
(s15*(s12+s45)+s34*(2*s15+s45))/(8*s12^2*s23^2)+
((s34+s45)*(-2*s15+3*(s34+s45)))/(8*s12^2*s23*
(s12-s34-s45))-((s34+s45)*(-2*s15+3*(s34+s45)))/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s12-s15+3*(s34+s45))/(8*s12^2*s23)+
((s34+s45)*(2*s34*s45+s15*(3*s34+s45)))/(8*s12^2*s23^2*
(s12-s34-s45))+(-17*s15+14*(-s23+s34+2*s45))/
(12*s12^2*(s12+s23-s45)))*tr5,
-257/54+(5*s15^3)/(18*s12*s23*s34)+s34/(6*s12)-
(5*s34)/(2*(-s15+s23+s34))+(-6*s15+2*s23-5*s45)/(12*s34)-
(5*s15^3)/(18*s12*s34*(s12+s23-s45))+
(25*s15+174*s23-90*s34-159*s45)/(36*(s12+s23-s45))+
(s15^2*(4*s15-17*s45))/(36*(s12-s34)*s34*(s12+s23-s45))+
(s15*(21*s15-13*s45))/(36*(s12-s34)*(s12+s23-s45))+
(2*s15^2*(s15-s45))/(9*(s12-s34)^2*(s12+s23-s45))-
(5*s15)/(2*(-s15+s23-s45))+(5*s15^2)/(2*s23*(-s15+s23-s45))-
(5*s15^2*s34)/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15^3*s45)/(9*s12*s23*s34^2)+(2*s15^3*s45)/(9*s23*(s12-s34)^2*
s34)-(s15^3*s45)/(9*s12*s23*s34^2-9*s23*s34^3)-
(s15^3*s45)/(9*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(9*(s12-s34)*s34^2*(s12+s23-s45))-
(2*s15^3*s45)/(9*(s12-s34)^2*s34*(s12+s23-s45))-
(5*s15*s45)/(2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^3*s45^2)/(9*s12*s23^2*s34^2)-(s15^3*s45^2)/
(9*s23^2*(s12-s34)*s34^2)+(2*s15^3*s45^2)/(9*s23^2*(s12-s34)^2*
s34)-(s15^2*s45*(-5*s15+s45))/(18*s12*s23^2*s34)+
(2*s15^2*(-s15+s45))/(9*s23*(s12-s34)^2)-
(5*(-13*s15+3*s45))/(36*s23)-(s15^2*(2*s15+5*s45))/
(12*s23^2*s34)+(s15*(3*s15+5*s45))/(6*s23*s34)+
(s15*(19*s15+15*s45))/(36*s23^2)+(s15^2*s45*(-8*s15+17*s45))/
(36*s23^2*(s12-s34)*s34)+(-21*s15^2+13*s15*s45)/
(36*s12*s23-36*s23*s34)+(-4*s15^3+17*s15^2*s45)/
(36*s12*s23*s34-36*s23*s34^2)-(5*s15*s34-4*s15*s45+6*s34*s45)/
(18*s12*s23)-(5*(2*s15^2+5*s15*s45+3*s45^2-
18*s34*(-s15+s45)))/(36*s23*(s12+s23-s45))+
(2*s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(9*s23^2*(s12-s34)^2)+((s15+s45)*(2*s15*(6*s15-11*s45)+
9*s34*(s15+s45)))/(36*s23^2*(s12-s34))+
(s45*(-2*s15*(5*s15+2*s45)+s34*(5*s15+3*s45)))/(18*s12*s23^2)-
(18*s15^2+6*s23^2+40*s15*s45+15*s45^2-3*s23*(6*s15+7*s45))/
(36*s34*(s12+s23-s45))+
(-5/s12^2-(2*s15^2*s34)/(9*s12^2*s23*(s12-s34)^2)-
(s15*(12*s15+13*s34))/(36*s12^2*s23*(s12-s34))+
(2*s15^2*s34)/(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(12*s15+13*s34))/(36*s12^2*(s12-s34)*(s12+s23-s45))+
(5*(s12-s15)*s15)/(2*s12^2*s23*(-s15+s23-s45))+
(5*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(5*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(5*(s12-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34))-(2*s12+4*s15-2*s23+7*s45)/
(12*s12^2*s34)+(84*s12-103*s15+90*s45)/(36*s12^2*s23)-
(s15*(6*s12*s15+15*s12*s45+4*s15*s45))/(36*s12^2*s23^2*s34)+
(5*(s15^2-s15*s45+s45^2))/(2*s12^2*s23*(s12+s23-s45))+
(5*s45*(2*s15^2+5*s15*s45+3*s45^2))/(36*s12^2*s23*s34*
(s12+s23-s45))+(12*s12*s15+6*s15^2+15*s12*s45+
25*s15*s45+15*s45^2)/(36*s12^2*s23*s34)+
(2*s15*s34*(-(s15*s45)+s34*(s15+s45)))/(9*s12^2*s23^2*
(s12-s34)^2)+(-12*s15^2*s45+9*s34^2*(s15+s45)+
s15*s34*(20*s15+3*s45))/(36*s12^2*s23^2*(s12-s34))+
((193*s15)/36+5*s23-(5*(s34+4*s45))/2)/
(s12^2*(s12+s23-s45))-(6*s15^2+6*s23^2+37*s15*s45+
36*s45^2-3*s23*(4*s15+9*s45))/(36*s12^2*s34*
(s12+s23-s45))+(s15*(12*s15-5*s45)+9*s34*(s15+s45)+
s12*(19*s15+15*s45))/(36*s12^2*s23^2))*tr5,
-11/4+(s15*(49*s15-60*s34))/(8*s23^2)+(5*(12*s12-s34))/
(24*(-s15+s23+s34))-(9*s15+10*s34)/(4*s23)+
(5*s34*(s15+s23+s34-2*s45))/(4*(s12+s23-s45)^2)+
((-5*s12)/2+2*s15)/(-s15+s23-s45)+
(5*s15^2*(3*s12+5*s15-6*s34))/(2*s23^2*(-s15+s23-s45))+
(5*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(-5*s12*s15-(29*s15^2)/2+5*s15*s34)/(s23*(-s15+s23-s45))+
(5*s15^3*s34)/(4*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(5*s15^3*s34^2)/(s23^2*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^2)/(4*(s12+s23-s45)*(-s15+s23-s45))+
(15*s15^2*s34*(-s15+s34))/(2*s23^2*(s12+s23-s45)*
(-s15+s23-s45))+((5*s15^3)/4+7*s15^2*s34)/
(s23*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15*s45)/(24*(-s15+s23+s34)*(s12+s23-s45))-
(5*s34*(-s15+s34)*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
(5*s12*(s12-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(6*s12+5*s15))/(4*(s15-s23+s45)^2)+
(5*s15^3*(6*s12+5*s15-6*s34))/(4*s23^2*(s15-s23+s45)^2)-
(5*s15^2*(6*s12+5*s15-3*s34))/(2*s23*(s15-s23+s45)^2)-
(5*s12^2*s15^3)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(15*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s34^2)/(4*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)+
(5*s15^3*s34)/(2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*s34*(-s15+s34))/(2*s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s12^2*(-2*s15+s45))/
(2*(-s15+s23+s34)*(s15-s23+s45)^2)-(s15*(s15-2*s34+s45))/
(8*(s12+s23-s45)*(s12-s34-s45))-
(s15^2*s34)/(8*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(s15+s45)^2)/(8*s23^2*(-s12+s34+s45)^2)+
(s15*s34*(s15+s45))/(4*s23^2*(-s12+s34+s45))+
(3*s15-11*s23+24*s34+11*s45)/(12*(s12+s23-s45))+
(s34*(s15^2-s45^2))/(8*s23*(-s12+s34+s45)^2)+
(5*s34^2*(3*s15^2-2*s15*s45+s45^2))/(4*s23^2*(s12+s23-s45)^2)+
(5*s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(4*s23*(s12+s23-s45)^2)+(10*s34^2+5*s15*(s15-s45)-
8*s34*(-s15+s45))/(4*s23*(s12+s23-s45))+
(s15*(s15+s45)-2*s34*(s15+2*s45))/(8*s23*(s12-s34-s45))+
(11/(12*s12^2)+(-9*s12+7*s15+7*s34-9*s45)/(8*s12^2*s23)-
(5*s34*(2*s15+s23-3*s45))/(4*s12^2*(s12+s23-s45)^2)+
(s15*(-8*s12+13*s15))/(4*s12^2*s23*(-s15+s23-s45))+
(5*s15*(4*s12^2+2*s12*(s15-2*s34)+3*s15*(-s15+s34)))/
(4*s12^2*s23^2*(-s15+s23-s45))-(25*s15^4*s34)/
(4*s12^2*s23^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(5*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(9*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15*(-4*s12^2-s12*s15+s15^2))/(4*s12^2*s23*
(s15-s23+s45)^2)-(5*s12)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^2*(4*s12^2+s12*(s15-2*s34)+
s15*(-s15+s34)))/(4*s12^2*s23^2*(s15-s23+s45)^2)-
(5*s15^5*s34)/(4*s12^2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^
2)+(5*s15^5)/(4*s12^2*s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s15^4)/(4*s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15*(s34+s45)^2)/(8*s12^2*s23*
(-s12+s34+s45)^2)-(s15*(s34+s45)^2)/
(8*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34*(s15+s45)*(s34+s45)^2)/(8*s12^2*s23^2*(-s12+s34+s45)^
2)+(5*(-s15+s34+s45)^2)/(24*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(5*(s12-s15+s34+s45))/
(24*s12^2*(-s15+s23+s34))+(-8*s15-11*s23+2*s34+22*s45)/
(12*s12^2*(s12+s23-s45))+(9*s12*s15-20*s15^2-20*s12*s34+
18*s15*s34+9*s15*s45-11*s34*s45)/(8*s12^2*s23^2)+
(5*s15*(3*s15^2-2*s15*s45+s45^2))/(4*s12^2*s23^2*
(s12+s23-s45))-(5*s34*(3*s15^2-4*s15*s45+3*s45^2))/
(4*s12^2*s23*(s12+s23-s45)^2)-(3*s15^2+2*s15*s45+3*s45^2)/
(4*s12^2*s23*(s12+s23-s45))+
(5*s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+s45^3))/
(4*s12^2*s23^2*(s12+s23-s45)^2)-
((s34+s45)*(-2*s15+3*(s34+s45)))/(8*s12^2*s23*
(s12-s34-s45))+((s34+s45)*(-2*s15+3*(s34+s45)))/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45))-
((s34+s45)*(2*s34*s45+s15*(3*s34+s45)))/(8*s12^2*s23^2*
(s12-s34-s45)))*tr5,65/9-s15^3/(6*s12*s23*s34)+
(s15^2*(2*s15-7*s45))/(12*s23*(s12-s34)*s34)+
(s15*(9*s15-5*s45))/(12*s23*(s12-s34))+(s15^2*(s15-s45))/
(3*s23*(s12-s34)^2)+s15^3/(6*s12*s34*(s12+s23-s45))-
(5*s15)/(2*(-s15+s23-s45))-(5*s15^3)/(s23^2*(-s15+s23-s45))+
(15*s15^2)/(2*s23*(-s15+s23-s45))+
(5*s15^2)/(2*(s12+s23-s45)*(-s15+s23-s45))+
(15*s15^3*s34)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^2*(s15+2*s34))/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
s15^2/(4*(s12+s23-s45)*(s12-s34-s45))+
((8*s15)/3+s45/4)/s23-(s15^3*s45)/(6*s12*s23*s34^2)+s45/(4*s34)+
(s15^2*s45)/(4*s23^2*s34)-(s15*s45)/(2*s23*s34)-
(s15^3*s45)/(3*s23*(s12-s34)^2*s34)+
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+
(s15^2*(4*s15-7*s45)*s45)/(12*s23^2*(s12-s34)*s34)+
(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))-
(s15^3*s45^2)/(6*s12*s23^2*s34^2)+(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)-(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)-(5*s15*s34*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
(s15^2*(-s15+s45))/(3*(s12-s34)^2*(s12+s23-s45))-
(5*s15^2)/(2*(s15-s23+s45)^2)-
(5*s15^4)/(2*s23^2*(s15-s23+s45)^2)+
(5*s15^3)/(s23*(s15-s23+s45)^2)+(5*s15^4*s34)/
(2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(5*s15^3*s34)/(2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(s34+s45))/(6*s12*s23)-(s15*s34*(s15+s45))/
(4*s23^2*(-s12+s34+s45))-(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)+(s15^2*s45*(-s15+2*s45))/(6*s12*s23^2*s34)-
(2*s15+3*s45)/(12*(s12+s23-s45))-(s15*(32*s15+3*s45))/
(12*s23^2)+(s45*(8*s15-3*s23+3*s45))/
(12*s34*(s12+s23-s45))+(s15*(-9*s15+5*s45))/
(12*(s12-s34)*(s12+s23-s45))+(s15^2*(-2*s15+7*s45))/
(12*(s12-s34)*s34*(s12+s23-s45))-
s15^2/(4*s12*s23-4*s23*s34-4*s23*s45)+
(-28*s15^2+32*s15*s45+3*s45^2)/(12*s23*(s12+s23-s45))-
(s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(3*s23^2*(s12-s34)^2)+((s15+s45)*(-3*s34*(s15+s45)+
2*s15*(-3*s15+4*s45)))/(12*s23^2*(s12-s34))+
(s15/(6*s12^2*s23)+(s15^2*s34)/(3*s12^2*s23*(s12-s34)^2)+
(s15*(6*s15+5*s34))/(12*s12^2*s23*(s12-s34))-
s15/(6*s12^2*(s12+s23-s45))-(s15^2*s34)/(3*s12^2*(s12-s34)^2*
(s12+s23-s45))-(s15*(6*s15+5*s34))/(12*s12^2*(s12-s34)*
(s12+s23-s45))+(5*s15^2*(-2*s12+3*s15))/
(2*s12^2*s23^2*(-s15+s23-s45))+(5*(s12-2*s15)*s15)/
(2*s12^2*s23*(-s15+s23-s45))-(10*s15^4)/
(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(15*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
s45/(4*s12^2*s34)+(s15*(3*s12+2*s15)*s45)/(12*s12^2*s23^2*s34)+
(5*s15*s45)/(2*s12^2*s23*(s12+s23-s45))+(5*s15^3*(-s12+s15))/
(2*s12^2*s23^2*(s15-s23+s45)^2)+(5*(s12-s15)*s15^2)/
(2*s12^2*s23*(s15-s23+s45)^2)-(5*s15^5)/
(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^4)/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(s34+s45)^2)/(4*s12^2*s23^2*(s12-s34-s45))-
(s15*(s34+2*s45))/(4*s12^2*s23*(s12-s34-s45))+
(s15*(s34+2*s45))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s45*(3*s12+5*s15+3*s45))/(12*s12^2*s23*s34)+
(s45*(5*s15-3*s23+6*s45))/(12*s12^2*s34*(s12+s23-s45))-
(32*s12*s15-54*s15^2+3*s12*s45+26*s15*s45+3*s34*s45)/
(12*s12^2*s23^2)-(5*s15*(3*s15^2-2*s15*s45+s45^2))/
(2*s12^2*s23^2*(s12+s23-s45))+
(s45*(2*s15^2+2*s15*s45+3*s45^2))/(12*s12^2*s23*(s12+s23-s45)*
(s12-s34-s45))+(s45*(2*s15^2+5*s15*s45+3*s45^2))/
(12*s12^2*s23*s34*(-s12+s34+s45))-
(s45*(2*s15^2+5*s15*s45+3*s45^2))/(12*s12^2*s34*(s12+s23-s45)*
(-s12+s34+s45))-(s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(3*s12^2*s23^2*(s12-s34)^2)-(2*s15^2*(5*s34-3*s45)+
3*s34^2*s45+3*s15*s34*(s34+s45))/(12*s12^2*s23^2*(s12-s34)))*
tr5,-295/36+(5*s15)/(4*s23)+s15^3/(6*s12*s23*s34)-
s15^3/(6*s12*s34*(s12+s23-s45))+(s15^2*(2*s15-7*s45))/
(12*(s12-s34)*s34*(s12+s23-s45))-
(5*s15)/(2*(-s15+s23-s45))+(5*s15^2)/(2*s23*(-s15+s23-s45))-
(5*s15^3*s34)/(2*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^2)/(2*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^2*(s15-s34))/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s34)/(4*s23*(s12-s34)*(s12-s34-s45))-
(s15^2*s34^2)/(4*s23^2*(s12-s34)*(s12-s34-s45))-
(s15^2*s34)/(4*(s12-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15^3*s45)/(6*s12*s23*s34^2)-s45/(4*s34)-
(s15^2*s45)/(4*s23^2*s34)+(s15*s45)/(2*s23*s34)+
(s15^3*s45)/(3*s23*(s12-s34)^2*s34)-
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+(s15^2*(s15-2*s45)*s45)/
(6*s12*s23^2*s34)-(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))-
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))-
(s15*s34*s45)/(6*s23^2*(s12+s23-s45))+
((-8*s15+3*s23-3*s45)*s45)/(12*s34*(s12+s23-s45))+
(s15^3*s45^2)/(6*s12*s23^2*s34^2)-(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)+(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)-(s15*(s34+s45))/(6*s12*s23)+(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)+(s15*(s15+s34+s45))/(4*s23*(s12-s34-s45))-
(s15*(s15+s34+s45))/(4*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s45*(-4*s15+7*s45))/(12*s23^2*(s12-s34)*s34)-
(57*s15-65*s23+90*s34+9*s45)/(36*(s12+s23-s45))+
(-2*s15^3+7*s15^2*s45)/(12*s12*s23*s34-12*s23*s34^2)+
(s15*(28*s15^2+33*s15*s34-45*s15*s45-17*s34*s45))/
(36*(s12-s34)^2*(s12+s23-s45))-
(17*s15^2+18*s15*s34-26*s15*s45+15*s34*s45)/
(12*s12*s23-12*s23*s34)+
(s15*(-28*s15^2-33*s15*s34+45*s15*s45+17*s34*s45))/
(36*s23*(s12-s34)^2)-(5*s34*(s15^2-s15*s45+s45^2))/
(2*s23*(s12+s23-s45)^2)+(4*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)-(4*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*(s12-s34)^3*(s12+s23-s45))+
(4*s15*(s15*s45-s34*(s15+s45))^2)/(9*s23^2*(s12-s34)^3)-
(s34*((s15+s45)^2+s34*(2*s15+s45)))/(4*s23^2*(s12-s34-s45))+
(5*(s23^2-s15*s34+2*s34*s45+s45^2-s23*(s34+2*s45)))/
(2*(s12+s23-s45)^2)+(8*s34*(-6*s15+7*s45)+
3*s15*(17*s15+8*s45))/(36*(s12-s34)*(s12+s23-s45))+
(15*s15*(s15-s45)+s34*(-14*s15+15*s45))/
(6*s23*(s12+s23-s45))+(9*s34*(s15+s45)^2+
9*s34^2*(2*s15+s45)+s15*(34*s15^2-15*s15*s45-24*s45^2))/
(36*s23^2*(s12-s34))+(9*s34^2*(s15+s45)^2-
s15^2*s45*(56*s15+15*s45)+s34*(44*s15^3+38*s15^2*s45-
6*s15*s45^2))/(36*s23^2*(s12-s34)^2)+
(-65/(36*s12^2)+(4*s15^2*s34^2)/(9*s12^2*s23*(-s12+s34)^3)-
(s15*s34*(44*s15+17*s34))/(36*s12^2*s23*(s12-s34)^2)-
(34*s15^2+49*s15*s34+54*s34^2)/(s12^2*(36*s12*s23-
36*s23*s34))+(4*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(s15*s34*(44*s15+17*s34))/
(36*s12^2*(s12-s34)^2*(s12+s23-s45))+
(34*s15^2+49*s15*s34-56*s34^2)/(36*s12^2*(s12-s34)*
(s12+s23-s45))-(82*s15+25*s23+65*s34-97*s45)/
(36*s12^2*(s12+s23-s45))+(5*s15^4)/(2*s12^2*s23*
(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15*s34^2)/(4*s12^2*s23*(s12-s34)*(s12-s34-s45))-
(s15*s34^3)/(4*s12^2*s23^2*(s12-s34)*(s12-s34-s45))-
(s15*s34^2)/(4*s12^2*(s12-s34)*(s12+s23-s45)*
(s12-s34-s45))-s45/(4*s12^2*s34)-(s15*(3*s12+2*s15)*s45)/
(12*s12^2*s23^2*s34)+((-5*s15+3*s23-6*s45)*s45)/
(12*s12^2*s34*(s12+s23-s45))-(s15*s45^2)/
(6*s12^2*s23^2*(s12+s23-s45))-(s15*s45*(s15+s45))/
(6*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))-
(5*s15)/(2*s12*s23*(s15-s23+s45))+(s45*(3*s12+5*s15+3*s45))/
(12*s12^2*s23*s34)+(45*s12-8*s15-45*s34+18*s45)/
(36*s12^2*s23)+(-15*s15^2+17*s15*s45-15*s45^2)/
(6*s12^2*s23*(s12+s23-s45))+(34*s15^2-27*s15*s45-9*s45^2)/
(36*s12^2*s23^2)-(s45*(2*s15^2+5*s15*s45+3*s45^2))/
(12*s12^2*s23*s34*(-s12+s34+s45))+
(s45*(2*s15^2+5*s15*s45+3*s45^2))/(12*s12^2*s34*(s12+s23-s45)*
(-s12+s34+s45))+(5*(s15^2+s23^2+s15*(s23-2*s45)-
3*s23*s45+3*s45^2))/(2*s12^2*(s12+s23-s45)^2)+
(5*(s15^3-s15^2*s45+s15*s45^2-s45^3))/(2*s12^2*s23*
(s12+s23-s45)^2)+(4*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/
(9*s12^2*s23^2*(s12-s34)^3)+(s34^2+3*s34*(s15+s45)+
3*s45*(s15+s45))/(4*s12^2*s23*(s12-s34-s45))-
(s34^2+3*s34*(s15+s45)+3*s45*(s15+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*(-44*s15^2*s45+9*s34^2*(s15+s45)+5*s15*s34*
(12*s15+7*s45)))/(36*s12^2*s23^2*(s12-s34)^2)+
(9*s34^3-34*s15^2*s45+27*s34^2*(s15+s45)+
s15*s34*(78*s15+7*s45))/(36*s12^2*s23^2*(s12-s34))-
((s34+s45)^3+s15*(3*s34^2+3*s34*s45+s45^2))/
(4*s12^2*s23^2*(s12-s34-s45)))*tr5,23/6-(3*s15)/s23-
(5*(s12-s34))/s15-s15^2/(4*(s12+s15-s34)^2)-
(7*s15)/(12*(s12+s15-s34))-(10*s34*s45)/(s15*s23)-
(s34*s45)/(12*(s12+s15-s34)*(s12+s23-s45))-
(5*s34^2*s45^2)/(s15*s23^2*(s12+s15-s34))-
(3*s34^2*s45^2)/(s23^2*(s12-s34)*(s12+s15-s34))-
(s15*(-s15+s34)*(s15+s45))/(2*s23*(s12+s15-s34)^2)-
((-s15+s34)^2*(s15+s45)^2)/(4*s23^2*(s12+s15-s34)^2)+
(3*(6*s15-4*s23+s45))/(4*(s12+s23-s45))-
(s15*(s15-2*s34+s45))/(4*(s12+s23-s45)*(s12-s34-s45))-
(s15^2*s34)/(4*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(s15+s45)^2)/(4*s23^2*(-s12+s34+s45)^2)+
(s15*s34*(s15+s45))/(2*s23^2*(-s12+s34+s45))+
(s15*(4*s15^2+15*s15*s34-15*s15*s45-11*s34*s45))/
(6*(s12-s34)^2*(s12+s23-s45))+
(4*s15^2-5*s15*s34+5*s15*s45-6*s34*s45)/
(2*s23*(s12+s15-s34))+((5*s15^2)/2+4*s15*s34-4*s15*s45-
(13*s34*s45)/6)/((s12-s34)*(s12+s23-s45))-
(5*s15^2+6*s34*s45)/(2*s12*s23-2*s23*s34)+
(s15*(-4*s15^2-15*s15*s34+15*s15*s45+11*s34*s45))/
(6*s23*(s12-s34)^2)+(s34*(s15^2-s45^2))/
(4*s23*(-s12+s34+s45)^2)+(2*s15^2*(s15*s45+s34*(-s15+s45)))/
(3*s23*(s12-s34)^3)-(2*s15^2*(s15*s45+s34*(-s15+s45)))/
(3*(s12-s34)^3*(s12+s23-s45))+
(2*s15*(s15*s45-s34*(s15+s45))^2)/(3*s23^2*(s12-s34)^3)+
(s15*(s15+s45)-2*s34*(s15+2*s45))/(4*s23*(s12-s34-s45))+
(-5*s34*(s15+2*s45)+s15*(-5*s12+3*s15+10*s45))/s23^2+
(9*s34^2*(s15+s45)^2+s15^2*s45*(-8*s15+9*s45)+
2*s15*s34*(4*s15^2-5*s15*s45-9*s45^2))/(6*s23^2*(s12-s34)^2)+
(-9*s34^2*(s15+2*s45)+s15*(2*s15^2-9*s15*s45-9*s45^2)+
9*s34*(s15^2+3*s15*s45+2*s45^2))/(3*s23^2*(s12-s34))+
(-4*s34^2*(s15+2*s45)-s15*(3*s15^2+7*s15*s45+4*s45^2)+
s34*(7*s15^2+15*s15*s45+8*s45^2))/(2*s23^2*(s12+s15-s34))+
(3/s12^2-5/(s15*s23)-(s15*(s15-s34)^2)/(4*s12^2*s23*
(s12+s15-s34)^2)+(2*s15^2*s34^2)/(3*s12^2*s23*
(-s12+s34)^3)-(s15*s34*(8*s15+11*s34))/
(6*s12^2*s23*(s12-s34)^2)-(s15^2-4*s15*s34+3*s34^2)/
(4*s12^2*s23*(s12+s15-s34))+(-4*s15^2-22*s15*s34+9*s34^2)/
(s12^2*(6*s12*s23-6*s23*s34))+(s15-s34)^2/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s15*s34*(8*s15+11*s34))/(6*s12^2*(s12-s34)^2*
(s12+s23-s45))+(4*s15^2+22*s15*s34+13*s34^2)/
(6*s12^2*(s12-s34)*(s12+s23-s45))-(5*s34^3*s45)/
(s12^2*s15*s23^2*(s12+s15-s34))-(3*s34^3*s45)/
(s12^2*s23^2*(s12-s34)*(s12+s15-s34))-
(5*s34*(s12+s34)*s45)/(s12^2*s15*s23^2)+
((s15-s34)^3*(s15+s45))/(4*s12^2*s23^2*(s12+s15-s34)^2)+
(s15*(s34+s45)^2)/(4*s12^2*s23*(-s12+s34+s45)^2)-
(s15*(s34+s45)^2)/(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^
2)-(s34*(s15+s45)*(s34+s45)^2)/(4*s12^2*s23^2*
(-s12+s34+s45)^2)+(3*(2*s15-4*s23+4*s34+5*s45))/
(4*s12^2*(s12+s23-s45))-(13*s15+9*s45)/(12*s12^2*s23)+
(2*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(3*s12^2*s23^2*
(s12-s34)^3)+(s34*(s15*s34*(12*s15-s45)-8*s15^2*s45+
9*s34^2*(s15+s45)))/(6*s12^2*s23^2*(s12-s34)^2)+
(5*s15^3-8*s34^3+s15*s34*(21*s34-20*s45)+22*s34^2*s45+
6*s15^2*(-3*s34+s45))/(4*s12^2*s23^2*(s12+s15-s34))-
((s34+s45)*(-2*s15+3*(s34+s45)))/(4*s12^2*s23*
(s12-s34-s45))+((s34+s45)*(-2*s15+3*(s34+s45)))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
((s34+s45)*(2*s34*s45+s15*(3*s34+s45)))/(4*s12^2*s23^2*
(s12-s34-s45))+(-5*s12^2-(5*s15^2)/6+6*s15*s34-
5*s34^2-(7*s15*s45)/2+8*s34*s45+s12*(3*s15-5*s34+5*s45))/
(s12^2*s23^2)-(18*s34^2*(s34-2*s45)+4*s15^2*(-3*s34+s45)+
s15*s34*(-27*s34+14*s45))/(6*s12^2*s23^2*(s12-s34)))*tr5,
-102059/2592-(20*s15^3)/(27*s12*s23*s34)+
(5*s15^2*(64*s15-845*s45))/(432*s23*(s12-s34)*s34)+
(5*s15*(909*s15-565*s45))/(432*s23*(s12-s34))+
(20*s15^3)/(27*s12*s34*(s12+s23-s45))+(s34*(s34-s45))/
(9*(s12-s45)^2)+((s12-30*s15)*s15^2)/(12*s23^2*s45)-
(s15*(6*s12+s15-6*s34))/(36*s23*s45)+
(3*s12+272*s15-181*s23-6*s34)/(36*s45)-
(5*s15^3*s34)/(2*s23^2*(s12-s34)*s45)-
(5*s15^3)/(2*(s12-s34)*(s12+s23-s45)*s45)+
(181*s23^2+(-s15+s34)^2+4*s23*(-68*s15+23*s34))/
(36*(s12+s23-s45)*s45)-(175*s15^3*s45)/(54*s12*s23*s34^2)+
(175*s15^3*s45)/(54*s23*(s12-s34)*s34^2)+(475*s45)/(144*s34)+
(475*s15^2*s45)/(144*s23^2*s34)-(475*s15*s45)/(72*s23*s34)-
(175*s15^3*s45)/(27*s23*(s12-s34)^2*s34)+
(5*s15^2*(344*s15-845*s45)*s45)/(432*s23^2*(s12-s34)*s34)-
(s34^2*s45)/(12*s23*(s12+s23-s45)^2)-
(s34^2*s45)/(12*(s12-s45)*(s12+s23-s45)^2)+
(175*s15^3*s45)/(54*s12*s34^2*(s12+s23-s45))-
(175*s15^3*s45)/(54*(s12-s34)*s34^2*(s12+s23-s45))+
(175*s15^3*s45)/(27*(s12-s34)^2*s34*(s12+s23-s45))-
(s34^2*s45)/(9*(s12-s45)^2*(s12+s23-s45))-
(175*s15^3*s45^2)/(54*s12*s23^2*s34^2)+(175*s15^3*s45^2)/
(54*s23^2*(s12-s34)*s34^2)-(175*s15^3*s45^2)/
(27*s23^2*(s12-s34)^2*s34)+(s15*s45^2)/(8*s23*(-s15+s34)*
(s12+s23-s45))-(175*s15^2*(-s15+s45))/
(27*s23*(s12-s34)^2)+(175*s15^2*(-s15+s45))/
(27*(s12-s34)^2*(s12+s23-s45))+(-s12+s15+s45)/
(8*(-s15+s34))+(s45*(-s23+s45))/(8*(-s15+s34)*
(s12+s23-s45))+(5*s15^3)/(2*s12*(s12+s23-s45)*
(s34+s45))-(5*s12*s15^3)/(2*s23^2*s45*(s34+s45))+
(5*s15^2*(3*s12+s15))/(2*s23*s45*(s34+s45))-
(5*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2))/
(2*s45*(s34+s45))+(5*(-s15+s23)^3)/(2*(s12+s23-s45)*s45*
(s34+s45))+(5*s15^2*(s15+s45))/(s23^2*(s34+s45))-
(5*s15*s45*(s15+s45)^2)/(2*s12*s23^2*(s34+s45))-
(5*s15*(2*s15+s45))/(2*s23*(s34+s45))-(5*(2*s15-2*s23+s45))/
(2*(s34+s45))+(-3*s34+2*s45)/(6*(s12-s45))+
(5*s15*(35*s34+8*s45))/(54*s12*s23)-
(5*s15*s45*(-70*s15+35*s34+8*s45))/(54*s12*s23^2)+
(s34*(8*s15-3*s34+13*s45))/(36*(s12-s45)*(s12+s23-s45))+
(5*s15^2*s45*(-4*s15+35*s45))/(27*s12*s23^2*s34)+
(25*s45*(170*s15-57*s23+57*s45))/(432*s34*(s12+s23-s45))-
(707*s15+3198*s23+1038*s34+453*s45)/(432*(s12+s23-s45))+
(5*s15*(-909*s15+565*s45))/(432*(s12-s34)*(s12+s23-s45))+
(5*s15^2*(-64*s15+845*s45))/(432*(s12-s34)*s34*(s12+s23-s45))+
(54*s12+3851*s15+90*s34+1479*s45)/(432*s23)+
(s12*s15+s15*s45)/(-8*s15*s23+8*s23*s34)+
(54*s12*s15-5021*s15^2+36*s15*s34-1479*s15*s45+54*s34*s45)/
(432*s23^2)+(5*s15^3)/(2*s12*s23*s45-2*s23*s34*s45)+
s34^2/(18*s12*s45-18*s45^2)+(1400*s15^2+96*s15*s34-36*s34^2+
2825*s15*s45+90*s34*s45+1479*s45^2)/(432*s23*(s12+s23-s45))+
(-5*s15^3+5*s15*s45^2)/(2*s12*s23*s34+2*s12*s23*s45)-
(175*s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(27*s23^2*(s12-s34)^2)-(5*(3*s23^2+(s15+s45)^2-
s23*(5*s15+3*s45)))/(2*(s12+s23-s45)*(s34+s45))-
(5*(34*s15*(12*s15^2-13*s15*s45-25*s45^2)+
3*s34*(239*s15^2+262*s15*s45+95*s45^2)))/
(432*s23^2*(s12-s34))+(173/(72*s12^2)+(175*s15^2*s34)/
(27*s12^2*s23*(s12-s34)^2)+(25*s15*(168*s15+113*s34))/
(432*s12^2*s23*(s12-s34))+(-90*s12+2813*s15+72*s34-90*s45)/
(432*s12^2*s23)-(175*s15^2*s34)/(27*s12^2*(s12-s34)^2*
(s12+s23-s45))-(25*s15*(168*s15+113*s34))/
(432*s12^2*(s12-s34)*(s12+s23-s45))-
(2801*s15+2130*s23+12*s34-984*s45)/(432*s12^2*
(s12+s23-s45))+(91*s12+s15-91*s23-s34)/(36*s12^2*s45)-
(5*s15^2*s34^2)/(2*s12^2*s23^2*(s12-s34)*s45)-
(3*s12^2+s12*s15-90*s15^2-3*s12*s34)/(36*s12^2*s23*s45)+
(s15*(s12^2-30*s12*s15-30*s15*s34))/(12*s12^2*s23^2*s45)-
(5*s15^2*s34)/(2*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(-90*s15^2-s15*s23+s23*(91*s23+s34))/
(36*s12^2*(s12+s23-s45)*s45)+(475*s45)/(144*s12^2*s34)+
(25*s15*(57*s12+56*s15)*s45)/(432*s12^2*s23^2*s34)+
s45/(s12^2*(-8*s15+8*s34))+(25*(113*s15-57*(s23-2*s45))*s45)/
(432*s12^2*s34*(s12+s23-s45))+((s23-2*s45)*s45)/
(8*s12^2*(s15-s34)*(s12+s23-s45))+((5*s34-6*s45)*s45)/
(18*s12^2*(s12-s45)*(s12+s23-s45))+
(s34*s45^2)/(12*s12^2*s23*(s12+s23-s45)^2)+
(s34*s45^2)/(12*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s34*s45^2)/(9*s12^2*(s12-s45)^2*(s12+s23-s45))+
s45^3/(8*s12^2*s23*(s15-s34)*(s12+s23-s45))-
(5*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(2*s12^2*s45*(s34+s45))-(5*s15^2)/(2*s23^2*s45*(s34+s45))+
(5*s15*(2*s12+s15))/(2*s12*s23*s45*(s34+s45))+
(5*(s15-s23)^2*s23)/(2*s12^2*(s12+s23-s45)*s45*(s34+s45))+
(5*s15*(s15+s45))/(2*s12*s23^2*(s34+s45))-
(5*(s12+2*s15-2*s23+s45))/(2*s12^2*(s34+s45))-
(s45*(2*s15-18*s34+15*s45))/(72*s12^2*s23*(s12+s23-s45))-
(25*s45*(57*s12+113*s15+57*s45))/(432*s12^2*s23*s34)+
(5*s15^2*s34)/(s12^2*(2*s12*s23*s45-2*s23*s34*s45))+
(s12^2+s12*s45+s45^2)/(8*s12^2*s15*s23-8*s12^2*s23*s34)-
(25*s45*(56*s15^2+113*s15*s45+57*s45^2))/(432*s12^2*s23*s34*
(s12+s23-s45))-(175*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(27*s12^2*s23^2*(s12-s34)^2)-
(5*(3*s23^2+(s15+s45)^2-s23*(4*s15+3*s45)))/
(2*s12^2*(s12+s23-s45)*(s34+s45))-
(5*(-840*s15^2*s45+37*s15*s34*(32*s15+15*s45)+
3*s34^2*(167*s15+95*s45)))/(432*s12^2*s23^2*(s12-s34))+
(54*s12^2-5*s12*(781*s15+285*s45)-5*(624*s15^2+501*s15*s34-
5*s15*s45+285*s34*s45))/(432*s12^2*s23^2))*tr5,
-13/4-(37*s15)/(2*s23)+(s15*(59*s15-80*s34))/(4*s23^2)-
(11*s15)/(12*(s12+s15-s34))-(s15^3*s34)/(3*(s12+s23-s45)*
(s12-s34-s45)^3)+(20*s15^2*(3*s12+s15))/(s23*s45^2)+
(10*s15^3*s34)/(s23*(s12-s34)*s45^2)-(10*s15^3*s34^2)/
(s23^2*(s12-s34)*s45^2)-(20*s15^3*(s12+s34))/(s23^2*s45^2)-
(20*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2-3*s15*s34+
2*s23*s34))/s45^2-(10*s15^3*s34)/((s12-s34)*(s12+s23-s45)*
s45^2)+(20*(-s15^3+s23^3+s23^2*(-3*s15+2*s34)+
s23*(3*s15^2-3*s15*s34+s34^2)))/((s12+s23-s45)*s45^2)-
(10*s15^3*s34)/((s12+s23-s45)*(s12-s34-s45)*s45^2)-
(10*(s12-s15-s23-3*s34))/s45+(2*s15^3*s34)/
(s23*(s12-s34)^2*s45)+(8*s15^2*(2*s15-3*s34)*s34)/
(s23^2*(s12-s34)*s45)-(2*s15^3*s34^2)/(s23^2*(s12-s34)^2*s45)+
(10*s15*(2*s12-5*s15+2*s34))/(s23*s45)-
(10*s15^2*(s12-3*s15+5*s34))/(s23^2*s45)-
(2*s15^3*s34)/((s12-s34)^2*(s12+s23-s45)*s45)+
(4*s15^2*(2*s15+3*s34))/((s12-s34)*(s12+s23-s45)*s45)-
(10*(s15^2+3*s23^2-4*s15*s34+2*s34^2+5*s23*(-s15+s34)))/
((s12+s23-s45)*s45)+(2*s15^2*(-s15+s34))/
(s23*(s12-s34-s45)*s45)+(2*s15^2*(s15-s34))/
((s12+s23-s45)*(s12-s34-s45)*s45)-
(11*s34*s45)/(12*(s12+s15-s34)*(s12+s23-s45))-
(2*s45)/(s12-s34-s45)-(s34^2*(s15+s45)^3)/
(3*s23^2*(s12-s34-s45)^3)+s45^3/(3*(-s12+s34+s45)^3)-
(2*s15^3*s34)/(s23*s45*(-s12+s34+s45)^2)+
(2*s15^3*s34^2)/(s23^2*s45*(-s12+s34+s45)^2)+
(2*s15^3*s34)/((s12+s23-s45)*s45*(-s12+s34+s45)^2)-
s45^2/(2*(-s12+s34+s45)^2)-(10*s15^3*s34)/
(s23*s45^2*(-s12+s34+s45))+(10*s15^3*s34^2)/
(s23^2*s45^2*(-s12+s34+s45))+(2*s15^2*s34*(-2*s15+13*s34))/
(s23^2*s45*(-s12+s34+s45))-(s34*(s15+s45)^2*(-s15+2*s45))/
(3*s23*(s12-s34-s45)^3)+(s15^2*(s34*(s15-s45)-s15*s45))/
(3*s23*(s12-s34)^3)-(-11*s15^2+58*s15*s34-2*s15*s45+
4*s34*s45)/(4*s12*s23-4*s23*s34)+
(-33*s15^2-66*s15*s34+18*s15*s45+13*s34*s45)/
(12*(s12-s34)*(s12+s23-s45))-
(15*s15^2+84*s15*s34+5*s15*s45+48*s34*s45)/
(6*s12*s23-6*s23*s34-6*s23*s45)-(8*s15^3+12*s15^2*s34)/
(s12*s23*s45-s23*s34*s45)+(9*s23+10*s34+(7*(-3*s15+s45))/6)/
(s12+s23-s45)+(s15^2*(s15*s45+s34*(-s15+s45)))/
(3*(s12-s34)^3*(s12+s23-s45))+(s15^2*(3*s34-2*(s15+s45)))/
(6*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*(s15*s45-s34*(s15+s45))^2)/(3*s23^2*(s12-s34)^3)+
(s15*(12*s34+5*(3*s15+s45)))/(6*(s12+s23-s45)*
(s12-s34-s45))-(s15^2*(s15+s45)-6*s15*s34*(3*s15+s45)+
6*s34^2*(11*s15+3*s45))/(3*s23^2*(s12-s34-s45))-
(s15*(5*s34*(3*s15+s45)+s15*(20*s15+9*s45)))/
(12*s23*(s12-s34)^2)+(s15*(5*s34*(3*s15+s45)+
s15*(20*s15+9*s45)))/(12*(s12-s34)^2*(s12+s23-s45))-
(12*s34^2*(9*s15+2*s45)-3*s15*s34*(47*s15+15*s45)+
s15^2*(38*s15+21*s45))/(6*s23^2*(s12-s34))+
(2*s15^2*(s15+s45)+3*s34*(-s15^2+4*s15*s45+s45^2))/
(6*s23*(-s12+s34+s45)^2)+
(s34*(-2*s15*(s15+s45)^2+3*s34*(5*s15^2+4*s15*s45+s45^2)))/
(3*s23^2*(-s12+s34+s45)^2)-(s15^2*s45*(16*s15+3*s45)+
3*s34^2*(17*s15^2+10*s15*s45+s45^2)-
2*s15*s34*(20*s15^2+23*s15*s45+3*s45^2))/
(12*s23^2*(s12-s34)^2)+
(-9/s12^2+(s15^2*s34^2)/(3*s12^2*s23*(s12-s34)^3)+
(s15*s34*(8*s15+5*s34))/(12*s12^2*s23*(s12-s34)^2)+
(4*s15^2+10*s15*s34-9*s34^2)/(12*s12^3*s23-12*s12^2*s23*s34)+
(11*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(8*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(s12+s23-s45))-(4*s15^2+10*s15*s34+13*s34^2)/
(12*s12^2*(s12-s34)*(s12+s23-s45))+
((-89*s15)/2+39*s23+21*s34-(47*s45)/6)/
(s12^2*(s12+s23-s45))+(10*s15^2*s34^2)/(s12^2*s23*(s12-s34)*
s45^2)-(10*s15^2*s34^3)/(s12^2*s23^2*(s12-s34)*s45^2)+
(20*s15*(2*s12^2+s12*s15+s15*s34))/(s12^2*s23*s45^2)-
(20*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)-
(20*(s12^2+s15^2+s23^2+s23*(-2*s15+s34)-
s12*(-2*s15+s23+s34)))/(s12^2*s45^2)-(10*s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(20*(-s15+s23)*(s15*(-s23+s34)+s23*(s23+s34)))/
(s12^2*(s12+s23-s45)*s45^2)-(10*s15^2*s34^2)/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(10*(s12^2+s15^2))/(s12^2*s23*s45)-
(10*(s12+4*s15-3*s23-2*s34))/(s12^2*s45)+
(4*s15*(s15-s34)*s34)/(s12^2*s23*(s12-s34)*s45)+
(2*s15^2*s34^2)/(s12^2*s23*(s12-s34)^2*s45)+
(2*s15*(2*s15-7*s34)*s34^2)/(s12^2*s23^2*(s12-s34)*s45)-
(2*s15^2*s34^3)/(s12^2*s23^2*(s12-s34)^2*s45)-
(10*s15*(s12^2-s12*s15+3*s12*s34+3*s34^2))/(s12^2*s23^2*s45)-
(2*s15^2*s34^2)/(s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(4*s15*s34*(-s15+s34))/(s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(10*(3*s15^2-8*s15*s23+s23*(5*s23+4*s34)))/
(s12^2*(s12+s23-s45)*s45)-(4*s15*s34*(4*s15+s34))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(s15^2*(s34+s45)^2)/(3*s12^2*(s12+s23-s45)*(s12-s34-s45)^
3)-(s34*(s15+s45)^2*(s34+s45)^2)/(3*s12^2*s23^2*
(s12-s34-s45)^3)-(2*s15^2*s34^2)/(s12^2*s23*s45*
(-s12+s34+s45)^2)+(2*s15^2*s34^3)/(s12^2*s23^2*s45*
(-s12+s34+s45)^2)+(2*s15^2*s34^2)/(s12^2*(s12+s23-s45)*
s45*(-s12+s34+s45)^2)-(10*s15^2*s34^2)/(s12^2*s23*s45^2*
(-s12+s34+s45))+(10*s15^2*s34^3)/(s12^2*s23^2*s45^2*
(-s12+s34+s45))-(4*s15*s34*(4*s15+s34))/
(s12^2*s23*s45*(-s12+s34+s45))+(2*s15*s34^2*(7*s15+8*s34))/
(s12^2*s23^2*s45*(-s12+s34+s45))-
(45*s12-43*s15+45*s34+38*s45)/(12*s12^2*s23)+
(19*s15^2+19*s15*s34-9*s34^2+7*s15*s45-19*s34*s45-11*s45^2)/
(3*s12^2*s23*(s12-s34-s45))-((s34+s45)^2*(-s15^2+s45^2))/
(3*s12^2*s23*(s12-s34-s45)^3)-
(s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(3*s12^2*s23^2*
(s12-s34)^3)+(s34*(s15*s34*(12*s15-5*s45)+8*s15^2*s45-
3*s34^2*(9*s15+s45)))/(12*s12^2*s23^2*(s12-s34)^2)+
(-6*s34^2*(8*s34+s45)+4*s15^2*(9*s34+s45)+
s15*s34*(-9*s34+2*s45))/(12*s12^2*s23^2*(s12-s34))+
(s15*(5*(s34+s45)^2+4*s15*(5*s34+2*s45)))/
(6*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(-38*s15^2+7*(s34+s45)^2-2*s15*(19*s34+7*s45))/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s12*(19*s15-40*s34)-120*s34^2-63*s34*(2*s15+s45)+
s15*(40*s15+11*s45))/(12*s12^2*s23^2)+
(-(s15*s45^2*(s15+s45))+3*s34^3*(3*s15+s45)+
s34*s45*(2*s15^2+3*s15*s45+s45^2)+
s34^2*(9*s15^2+13*s15*s45+4*s45^2))/(3*s12^2*s23^2*
(-s12+s34+s45)^2)-(5*s15*(s34+s45)^2+
4*s15^2*(5*s34+2*s45)+s45*(s34^2+6*s34*s45+5*s45^2))/
(6*s12^2*s23*(-s12+s34+s45)^2)-
(18*s34^3-s15*s45*(4*s15+s45)+15*s34^2*(5*s15+2*s45)+
s34*(9*s15^2+28*s15*s45+13*s45^2))/(3*s12^2*s23^2*
(s12-s34-s45)))*tr5,31/12-(17*s15)/(2*s23)+
(s15*(31*s15-40*s34))/(4*s23^2)-(11*s15)/(12*(s12+s15-s34))+
((s15*(s15-6*s45))/2+s34*(s15-(13*s45)/6))/
((s12-s34)*(s12+s23-s45))-(s15^3*s34)/(3*(s12+s23-s45)*
(s12-s34-s45)^3)+(10*s15^2*(3*s12+s15))/(s23*s45^2)+
(5*s15^3*s34)/(s23*(s12-s34)*s45^2)-(5*s15^3*s34^2)/
(s23^2*(s12-s34)*s45^2)-(10*s15^3*(s12+s34))/(s23^2*s45^2)-
(10*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2-3*s15*s34+
2*s23*s34))/s45^2-(5*s15^3*s34)/((s12-s34)*(s12+s23-s45)*
s45^2)+(10*(-s15^3+s23^3+s23^2*(-3*s15+2*s34)+
s23*(3*s15^2-3*s15*s34+s34^2)))/((s12+s23-s45)*s45^2)-
(5*s15^3*s34)/((s12+s23-s45)*(s12-s34-s45)*s45^2)+
(s15^3*s34)/(s23*(s12-s34)^2*s45)+(4*s15^2*(2*s15-3*s34)*s34)/
(s23^2*(s12-s34)*s45)-(s15^3*s34^2)/(s23^2*(s12-s34)^2*s45)+
(5*s15*(2*s12-5*s15+2*s34))/(s23*s45)+
(5*(-s12+s15+s23+3*s34))/s45-(5*s15^2*(s12-3*s15+5*s34))/
(s23^2*s45)-(s15^3*s34)/((s12-s34)^2*(s12+s23-s45)*s45)+
(2*s15^2*(2*s15+3*s34))/((s12-s34)*(s12+s23-s45)*s45)-
(5*(s15^2+3*s23^2-4*s15*s34+2*s34^2+5*s23*(-s15+s34)))/
((s12+s23-s45)*s45)+(s15^2*(-s15+s34))/(s23*(s12-s34-s45)*
s45)+(s15^2*(s15-s34))/((s12+s23-s45)*(s12-s34-s45)*
s45)-(11*s34*s45)/(12*(s12+s15-s34)*(s12+s23-s45))-
(2*s45)/(s12-s34-s45)-(s34^2*(s15+s45)^3)/
(3*s23^2*(s12-s34-s45)^3)+s45^3/(3*(-s12+s34+s45)^3)-
(s15^3*s34)/(s23*s45*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(s23^2*s45*(-s12+s34+s45)^2)+
(s15^3*s34)/((s12+s23-s45)*s45*(-s12+s34+s45)^2)-
s45^2/(2*(-s12+s34+s45)^2)-(5*s15^3*s34)/
(s23*s45^2*(-s12+s34+s45))+(5*s15^3*s34^2)/
(s23^2*s45^2*(-s12+s34+s45))+(s15^2*s34*(-2*s15+13*s34))/
(s23^2*s45*(-s12+s34+s45))+(s15*(9*s15+6*s34+s45))/
(12*(s12+s23-s45)*(s12-s34-s45))-
(s34*(s15+s45)^2*(-s15+2*s45))/(3*s23*(s12-s34-s45)^3)+
(18*s15+18*s23+60*s34+5*s45)/(12*(s12+s23-s45))+
(-s15^2-12*s15*s34-2*s15*s45+4*s34*s45)/(2*s12*s23-2*s23*s34)-
(4*s15^3+6*s15^2*s34)/(s12*s23*s45-s23*s34*s45)+
(s15*(s15*(10*s15-9*s45)-5*s34*(-3*s15+s45)))/
(6*(s12-s34)^2*(s12+s23-s45))+
(2*s15^2*(s15*s45+s34*(-s15+s45)))/(3*s23*(s12-s34)^3)-
(2*s15^2*(s15*s45+s34*(-s15+s45)))/(3*(s12-s34)^3*
(s12+s23-s45))-(s15^2*(3*s34+4*(s15+s45)))/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(2*s15*(s15*s45-s34*(s15+s45))^2)/(3*s23^2*(s12-s34)^3)+
(s34*(-8*s15*(s15+s45)^2+3*s34*(3*s15+s45)^2))/
(12*s23^2*(-s12+s34+s45)^2)-
(s15*(9*s15+s45)+30*s34*(3*s15+2*s45))/
(12*s23*(s12-s34-s45))+(-2*s15^2*(s15+s45)+
3*s15*s34*(5*s15+s45)-6*s34^2*(11*s15+3*s45))/
(6*s23^2*(s12-s34-s45))+
(s15*(5*s34*(-3*s15+s45)+s15*(-10*s15+9*s45)))/
(6*s23*(s12-s34)^2)+(-(s34^2*(9*s15+2*s45))+
s15*s34*(13*s15+5*s45)-(s15^2*(7*s15+9*s45))/3)/
(s23^2*(s12-s34))+(s15^2*s45*(-14*s15+3*s45)+
2*s15*s34*(10*s15^2+7*s15*s45-3*s45^2)+
3*s34^2*(-3*s15^2+s45^2))/(6*s23^2*(s12-s34)^2)+
(4*s15^2*(s15+s45)-3*s34*(-s15^2-4*s15*s45+s45^2))/
(12*s23*(-s12+s34+s45)^2)+
(-3/(2*s12^2)+(2*s15^2*s34^2)/(3*s12^2*s23*(-s12+s34)^3)-
(s15*s34*(8*s15+5*s34))/(6*s12^2*s23*(s12-s34)^2)+
(-4*s15^2-10*s15*s34+9*s34^2)/(s12^2*(6*s12*s23-6*s23*s34))+
(11*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*(s12+s23-s45))+
(4*s15^2+10*s15*s34+13*s34^2)/(6*s12^2*(s12-s34)*
(s12+s23-s45))+(-264*s15+198*s23+162*s34-13*s45)/
(12*s12^2*(s12+s23-s45))+(5*s15^2*s34^2)/
(s12^2*s23*(s12-s34)*s45^2)-(5*s15^2*s34^3)/
(s12^2*s23^2*(s12-s34)*s45^2)+
(10*s15*(2*s12^2+s12*s15+s15*s34))/(s12^2*s23*s45^2)-
(10*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)-
(10*(s12^2+s15^2+s23^2+s23*(-2*s15+s34)-
s12*(-2*s15+s23+s34)))/(s12^2*s45^2)-
(5*s15^2*s34^2)/(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(10*(-s15+s23)*(s15*(-s23+s34)+s23*(s23+s34)))/
(s12^2*(s12+s23-s45)*s45^2)-(5*s15^2*s34^2)/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(5*(s12^2+s15^2))/(s12^2*s23*s45)-
(5*(s12+4*s15-3*s23-2*s34))/(s12^2*s45)+
(2*s15*(s15-s34)*s34)/(s12^2*s23*(s12-s34)*s45)+
(s15^2*s34^2)/(s12^2*s23*(s12-s34)^2*s45)+
(s15*(2*s15-7*s34)*s34^2)/(s12^2*s23^2*(s12-s34)*s45)-
(s15^2*s34^3)/(s12^2*s23^2*(s12-s34)^2*s45)-
(5*s15*(s12^2-s12*s15+3*s12*s34+3*s34^2))/(s12^2*s23^2*s45)-
(s15^2*s34^2)/(s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(2*s15*s34*(-s15+s34))/(s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(5*(3*s15^2-8*s15*s23+s23*(5*s23+4*s34)))/
(s12^2*(s12+s23-s45)*s45)-(2*s15*s34*(4*s15+s34))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(s15^2*(s34+s45)^2)/(3*s12^2*(s12+s23-s45)*(s12-s34-s45)^
3)-(s34*(s15+s45)^2*(s34+s45)^2)/(3*s12^2*s23^2*
(s12-s34-s45)^3)-(s15^2*s34^2)/(s12^2*s23*s45*
(-s12+s34+s45)^2)+(s15^2*s34^3)/(s12^2*s23^2*s45*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(s12^2*(s12+s23-s45)*s45*
(-s12+s34+s45)^2)-(5*s15^2*s34^2)/(s12^2*s23*s45^2*
(-s12+s34+s45))+(5*s15^2*s34^3)/(s12^2*s23^2*s45^2*
(-s12+s34+s45))-(2*s15*s34*(4*s15+s34))/
(s12^2*s23*s45*(-s12+s34+s45))+(s15*s34^2*(7*s15+8*s34))/
(s12^2*s23^2*s45*(-s12+s34+s45))-
(9*s12-13*s15+9*s34+29*s45)/(12*s12^2*s23)+
(40*s15^2+46*s15*s34-27*s34^2+22*s15*s45-58*s34*s45-
35*s45^2)/(12*s12^2*s23*(s12-s34-s45))-
((s34+s45)^2*(-s15^2+s45^2))/(3*s12^2*s23*(s12-s34-s45)^3)+
(2*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(3*s12^2*s23^2*
(s12-s34)^3)-(60*s34^2+s12*(-33*s15+60*s34)+
7*s15*(-4*s15+s45)+27*s34*(2*s15+s45))/(12*s12^2*s23^2)+
(s15*s34*(9*s34-2*s45)+4*s15^2*(6*s34-s45)+
6*s34^2*(-2*s34+s45))/(6*s12^2*s23^2*(s12-s34))+
(s15*((s34+s45)^2+4*s15*(4*s34+s45)))/
(12*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34*(-8*s15^2*s45+3*s34^2*(-s15+s45)+
s15*s34*(18*s15+5*s45)))/(6*s12^2*s23^2*(s12-s34)^2)+
(-40*s15^2+5*(s34+s45)^2-2*s15*(23*s34+11*s45))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(4*s15*s45^2*(s15+s45)-3*s34^3*(5*s15+s45)+
2*s34^2*(-6*s15^2-5*s15*s45+s45^2)+
s34*s45*(4*s15^2+9*s15*s45+5*s45^2))/(12*s12^2*s23^2*
(-s12+s34+s45)^2)-(s15*(s34+s45)^2+
4*s15^2*(4*s34+s45)+2*s45*(s34^2+6*s34*s45+5*s45^2))/
(12*s12^2*s23*(-s12+s34+s45)^2)-
(-4*s15^2*(-6*s34+s45)+s15*(159*s34^2+76*s34*s45+5*s45^2)+
2*s34*(18*s34^2+33*s34*s45+17*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45)))*tr5,-569/216+s15/(6*s12)-
s15^2/(6*s12*(s12+s15-s34))-(7*s15^2)/(3*(s12+s15-s34)*
(-s15+s34))+(5*(s15+s34))/(2*(s12+s15))-
(5*s15)/(2*(-s15+s23+s34))+(115*s15-132*s45)/(72*s23)+
(s15*(15*s15-79*s45))/(72*s23*(s12-s34))+(s15^2*(4*s15-23*s45))/
(24*s23^2*s34)+(-3*s12+62*s15-9*s45)/(24*(-s15+s34))+
(s15*(3*s12-56*s15-6*s45))/(24*(-s15+s34)*(-s15+s23+s34))+
(s15*(3*s12+4*s15-6*s45))/(24*s23*(-s15+s23+s34))+
(8*s15^2*(s15-s45))/(9*(s12-s34)^2*(s12+s23-s45))-
(5*s15^3)/(2*s23^2*(-s15+s23-s45))+
(5*s15^2)/(2*s23*(-s15+s23-s45))+(5*s15^3*s34)/
(2*(s12+s15)*s23^2*(-s15+s23-s45))+
(5*s15^2*s45)/(2*(s12+s15)*s23*(s12+s15-s34))+
(4*s15^3*s45)/(9*s12*s23*s34^2)+(8*s15^3*s45)/
(9*s23*(s12-s34)^2*s34)-(5*s15^2*s45)/(2*s23*(s12+s15-s34)*
s34)-(4*s15^3*s45)/(9*s12*s23*s34^2-9*s23*s34^3)+
(s15^2*(5*s15-16*s45)*s45)/(18*s12*s23^2*s34)-
(5*s15*s45)/(2*(s12+s15-s34)*(s12+s23-s45))-
(s15^2*s45)/(6*s12*(s12+s15-s34)*(s12+s23-s45))-
(4*s15^3*s45)/(9*s12*s34^2*(s12+s23-s45))+
(4*s15^3*s45)/(9*(s12-s34)*s34^2*(s12+s23-s45))-
(8*s15^3*s45)/(9*(s12-s34)^2*s34*(s12+s23-s45))-
(7*s15^2*s45)/(3*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
((-59*s15+9*s23-9*s45)*s45)/(24*(-s15+s34)*(s12+s23-s45))+
(s15*(2*s15-3*s45)*s45)/(12*s23*(-s15+s23+s34)*
(s12+s23-s45))+(4*s15^3*s45^2)/(9*s12*s23^2*s34^2)-
(4*s15^3*s45^2)/(9*s23^2*(s12-s34)*s34^2)+
(8*s15^3*s45^2)/(9*s23^2*(s12-s34)^2*s34)+
(s15^2*s45^2)/(8*s23*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45^2)/(8*(-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45^2)/(8*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*(s12+s45))/(8*s23*(-s15+s23+s34)^2)+
(s15^2*(s12+s45))/(8*(-s15+s34)*(-s15+s23+s34)^2)+
(s15^2*(s12+s45))/(8*(-s15+s34)^2*(-s15+s23+s34))+
(8*s15^2*(-s15+s45))/(9*s23*(s12-s34)^2)-
(5*s15^2*s45*(s15+s45))/(2*(s12+s15)*s23^2*(s12+s15-s34))-
(5*s15^2*s45*(s15+s45))/(2*s23^2*s34*(-s12-s15+s34))+
(s15*(-s12+s15+s45))/(8*(-s15+s34)^2)+(s15*s45*(-s23+s45))/
(8*(-s15+s34)^2*(s12+s23-s45))+(s15^2*(5*s15+3*s45))/
(18*s12*s23*s34)-(s15^2*(5*s15+3*s45))/
(18*s12*s34*(s12+s23-s45))-(s15*s45*(28*s15+3*s45))/
(12*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(-10*s15+5*s34+8*s45))/(18*s12*s23^2)-
(s15*(5*s34+11*s45))/(18*s12*s23)+(s15*(-6*s15+23*s45))/
(12*s23*s34)-(-12*s15+4*s23+23*s45)/(24*s34)+
(s15^2*(32*s15+47*s45))/(72*(s12-s34)*s34*(s12+s23-s45))-
(s15^2*s45*(64*s15+47*s45))/(72*s23^2*(s12-s34)*s34)+
(s15*(-271*s15+69*s45))/(72*s23^2)+(s15*(-15*s15+79*s45))/
(72*(s12-s34)*(s12+s23-s45))+(-103*s15+12*s23+84*s45)/
(72*(s12+s23-s45))+(5*(s34*(s15-2*s45)+s15*s45))/
(2*(s12+s15)*s23)-(32*s15^3+47*s15^2*s45)/
(72*s12*s23*s34-72*s23*s34^2)+(-20*s15^2+103*s15*s45-96*s45^2)/
(72*s23*(s12+s23-s45))+(36*s15^2-36*s15*s23+12*s23^2+
22*s15*s45+57*s23*s45-69*s45^2)/(72*s34*(s12+s23-s45))+
(8*s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(9*s23^2*(s12-s34)^2)+((s15+s45)*(-111*s34*(s15+s45)+
2*s15*(48*s15+95*s45)))/(72*s23^2*(s12-s34))+
(5*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
(2*(s12+s15)*s23^2)+((-5*s15^2)/(2*s12^2*(s12+s15)*s23)+
((-5*s12)/2+(259*s15)/72)/(s12^2*s23)-(8*s15^2*s34)/
(9*s12^2*s23*(s12-s34)^2)+(5*s15)/(2*s12^2*(-s15+s23+s34))+
(s15*(-96*s15+79*s34))/(72*s12^2*s23*(s12-s34))+
(4*s12+8*s15-4*s23-19*s45)/(24*s12^2*s34)-
(79*s15)/(72*s12^2*(s12+s23-s45))+(s15*(96*s15-79*s34))/
(72*s12^2*(s12-s34)*(s12+s23-s45))+(8*s15^2*s34)/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+(5*s15*(-s15+s34))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(5*s15^2*(-s12+s15))/(2*s12^2*s23^2*(-s15+s23-s45))+
(s15*s45)/(8*s12^2*(s15-s34)^2)+(3*s45)/(8*s12^2*(s15-s34))+
(5*s15^3*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(5*s15^3*s45)/(2*s12^2*s23^2*(s12+s15-s34)*s34)-
(s15*(s23-2*s45)*s45)/(8*s12^2*(s15-s34)^2*(s12+s23-s45))-
(s15*s45^3)/(8*s12^2*s23*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45^3)/(8*s12^2*(s15-s34)*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15*s45^3)/(8*s12^2*(s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45))+(5*s15^2*(-s15+s45))/
(2*s12^2*(s12+s15)*s23^2)+(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(5*s15*(-s15+s34+2*s45))/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45^2*(-4*s15+9*s45))/(24*s12^2*s23*(-s15+s23+s34)*
(s12+s23-s45))+(s45^2*(56*s15+9*s45))/
(24*s12^2*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(56*s15-9*s23+18*s45))/(24*s12^2*(s15-s34)*
(s12+s23-s45))+(s15*(12*s12*s15-69*s12*s45+148*s15*s45))/
(72*s12^2*s23^2*s34)+(12*s15^2-24*s15*s23+12*s23^2+
115*s15*s45+45*s23*s45-126*s45^2)/(72*s12^2*s34*
(s12+s23-s45))-(24*s12*s15+12*s15^2-69*s12*s45+
91*s15*s45-69*s45^2)/(72*s12^2*s23*s34)-
(s15*(s12^2+s12*s45+s45^2))/(8*s12^2*s23*(-s15+s23+s34)^2)+
(s15*(s12^2+s12*s45+s45^2))/(8*s12^2*(s15-s34)*
(-s15+s23+s34)^2)-(s15*(s12^2+s12*s45+s45^2))/
(8*s12^2*(s15-s34)^2*(-s15+s23+s34))+
(-3*s12^2-4*s12*s15+9*s12*s45-4*s15*s45+9*s45^2)/
(24*s12^2*s23*(-s15+s23+s34))+(-3*s12^2+56*s12*s15+
9*s12*s45+56*s15*s45+9*s45^2)/(24*s12^2*(-s15+s34)*
(-s15+s23+s34))+(s45*(20*s15^2-91*s15*s45+69*s45^2))/
(72*s12^2*s23*s34*(s12+s23-s45))+
(8*s15*s34*(-(s15*s45)+s34*(s15+s45)))/(9*s12^2*s23^2*
(s12-s34)^2)+(s15*(276*s15-37*s45)-111*s34*(s15+s45)+
s12*(-271*s15+69*s45))/(72*s12^2*s23^2)+
(-96*s15^2*s45-111*s34^2*(s15+s45)+s15*s34*(160*s15+207*s45))/
(72*s12^2*s23^2*(s12-s34)))*tr5,-67/8-(157*s15^2)/(24*s23^2)-
(11*s15)/(6*s23)+(5*s15^2)/(2*(s12+s15-s34)^2)-
(7*s15)/(72*(s12+s15-s34))-(5*s15^2)/(2*(s12+s15)*
(s12+s15-s34))+s15^3/(6*s12*s23*s34)+
(5*s34)/(2*(s12+s15))+(5*s15*(s15+s34))/(s12+s15)^2-
(5*(6*s15+s23))/(12*(s12+s23-s45))-
s15^3/(6*s12*s34*(s12+s23-s45))+(5*s15^4*s34)/
(2*(s12+s15)^2*s23^2*(s12+s23-s45))-
(15*s15^3*s34)/(2*(s12+s15)*s23^2*(s12+s23-s45))-
(5*s15^3)/(2*s23^2*(-s15+s23-s45))+
(5*s15^2)/(2*s23*(-s15+s23-s45))+
(5*s15^3)/(2*(s12+s15)*s23*(-s15+s23-s45))+
(5*s15^4*s34)/(2*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(5*s15^3*(-s15+s34))/(2*(s12+s15)*s23^2*(-s15+s23-s45))-
(s15^2*s34)/(4*s23*(s12-s34)*(s12-s34-s45))+
(s15^2*s34^2)/(4*s23^2*(s12-s34)*(s12-s34-s45))+
s15^2/(4*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34)/(4*(s12-s34)*(s12+s23-s45)*(s12-s34-s45))+
(5*(s15-2*s34)*s45)/(2*(s12+s15)*s23)+
(5*s15^3*s45)/(2*(s12+s15)*s23*(s12+s15-s34)^2)+
(5*s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))-
(5*s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))+
(s15^3*s45)/(6*s12*s23*s34^2)+(s15^3*s45)/(3*s23*(s12-s34)^2*s34)-
(5*s15^3*s45)/(2*s23*(s12+s15-s34)^2*s34)+
(17*s15^2*s45)/(4*s23*(s12+s15-s34)*s34)-
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+
(s15^2*(7*s15-3*s45)*s45)/(4*s23^2*s34*(-s12-s15+s34))+
(s15^2*(s15-2*s45)*s45)/(6*s12*s23^2*s34)-
(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))-
(23*s15*s45)/(12*s34*(s12+s23-s45))-
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))+
(5*s15*s34*s45)/(2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^3*s45^2)/(6*s12*s23^2*s34^2)-(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)+(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)-(15*s34^2*s45^2)/(4*s23^2*(s12-s34)*(s12+s15-s34))-
(5*s15*s34*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))-
(5*s15^3*s45*(s15+s45))/(2*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(5*s15^3*s45*(s15+s45))/((s12+s15)^2*s23^2*(s12+s15-s34))+
(5*s15^3*s45*(s15+s45))/(2*s23^2*(s12+s15-s34)^2*s34)+
(5*s15^2*s45*(2*s15+s45))/(2*(s12+s15)*s23^2*(s12+s15-s34))-
(s15*(s34+s45))/(6*s12*s23)+(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)-(s15*s34*(s15+s34+s45))/
(4*s23^2*(-s12+s34+s45))+(s15*(-s15+15*s34+2*s45))/
(6*s23*(s12+s23-s45))+(s15^2*(2*s15+5*s45))/
(12*(s12-s34)*s34*(s12+s23-s45))-(s15^2*s45*(4*s15+5*s45))/
(12*s23^2*(s12-s34)*s34)+(5*s15*(s34*(s15-2*s45)+s15*s45))/
((s12+s15)^2*s23)-(2*s15^3+5*s15^2*s45)/(12*s12*s23*s34-
12*s23*s34^2)-s15^2/(4*s12*s23-4*s23*s34-4*s23*s45)+
(-165*s15^2+24*s15*s34+36*s15*s45-59*s34*s45)/
(72*(s12-s34)*(s12+s23-s45))+
(s15*(88*s15^2+165*s15*s34-141*s15*s45-53*s34*s45))/
(72*s23*(s12-s34)^2)+((5*s15^2)/2-(5*s15*s34)/2+
(29*s34*s45)/72)/((s12+s15-s34)*(s12+s23-s45))+
(-8*s15^2+8*s15*s34-14*s15*s45+7*s34*s45)/
(4*s12*s23+4*s15*s23-4*s23*s34)+
(s15*(-88*s15^2-165*s15*s34+141*s15*s45+53*s34*s45))/
(72*(s12-s34)^2*(s12+s23-s45))-
(-55*s15^2+100*s15*s34-80*s15*s45+272*s34*s45)/
(24*s12*s23-24*s23*s34)-(14*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)+(14*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*(s12-s34)^3*(s12+s23-s45))-
(14*s15*(s15*s45-s34*(s15+s45))^2)/(9*s23^2*(s12-s34)^3)+
(s15^2*(176*s15-45*s45)*s45+3*s34^2*(s15+s45)^2-
2*s15*s34*(100*s15^2+91*s15*s45-9*s45^2))/
(72*s23^2*(s12-s34)^2)-
(5*(s34*(s15^2-s45^2)+s15*(s15^2-s15*s45+s45^2)))/
(2*(s12+s15)*s23^2)+
(5*s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
((s12+s15)^2*s23^2)+(s34^2*(16*s15+31*s45)+
s15*(16*s15^2+35*s15*s45+19*s45^2)-
s34*(32*s15^2+69*s15*s45+37*s45^2))/(4*s23^2*(s12+s15-s34))+
(-9*s34^2*(17*s15+31*s45)+s15*(-38*s15^2+54*s15*s45-87*s45^2)+
3*s34*(-2*s15^2+79*s15*s45+81*s45^2))/(36*s23^2*(s12-s34))+
(5/(12*s12^2)-(5*s15^3)/(s12^2*(s12+s15)^2*s23)+
(15*s15^2)/(2*s12^2*(s12+s15)*s23)+(5*s15^3)/
(2*s12^2*(s12+s15)*s23*(s12+s15-s34))-
(2*(s15-s34)^2)/(s12^2*s23*(s12+s15-s34))-
(5*s15^3)/(2*s12^2*s23*(s12+s15-s34)*s34)+
(14*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+
(s15*s34*(200*s15+53*s34))/(72*s12^2*s23*(s12-s34)^2)-
(603*s12-203*s15+423*s34)/(72*s12^2*s23)+
(76*s15^2+148*s15*s34-279*s34^2)/(72*s12^3*s23-
72*s12^2*s23*s34)+(5*s15^2*(4*s15-3*s45))/(2*s12^2*(s12+s15)*
s23^2)-(5*s15^5)/(2*s12^2*(s12+s15)^2*s23^2*
(s12+s23-s45))+(10*s15^4)/(s12^2*(s12+s15)*s23^2*
(s12+s23-s45))-(5*s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s15^4)/(2*s12^2*(s12+s15)*s23*(s12+s15-s34)*
(s12+s23-s45))+(5*s15^3)/(2*s12^2*(s12+s15-s34)*s34*
(s12+s23-s45))+(14*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*
(s12+s23-s45))-(s15*s34*(200*s15+53*s34))/
(72*s12^2*(s12-s34)^2*(s12+s23-s45))-
(29*s15^2+122*s15*s34+29*s34^2)/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(-76*s15^2-148*s15*s34+59*s34^2)/
(72*s12^2*(s12-s34)*(s12+s23-s45))-
(5*s15^4)/(2*s12^2*s23*(s12+s15-s34)*s34*(s12-s34-s45))-
(s15*s34^2)/(4*s12^2*s23*(s12-s34)*(s12-s34-s45))+
(s15*s34^3)/(4*s12^2*s23^2*(s12-s34)*(s12-s34-s45))+
(5*s15^4)/(2*s12^2*s23*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(5*s15^4)/(2*s12^2*(s12+s15-s34)*s34*
(s12+s23-s45)*(s12-s34-s45))+(s15*s34^2)/
(4*s12^2*(s12-s34)*(s12+s23-s45)*(s12-s34-s45))-
(5*(7*s15+s23-s34-s45))/(12*s12^2*(s12+s23-s45))+
(5*s15^4*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(5*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(10*s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(23*s15^2*s45)/(12*s12^2*s23^2*s34)+(23*s15*s45)/
(12*s12^2*s23*s34)-(5*s15^4*s45)/(2*s12^2*s23^2*
(s12+s15-s34)^2*s34)+(17*s15^3*s45)/(4*s12^2*s23^2*
(s12+s15-s34)*s34)-(15*s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))-(23*s15*s45)/(12*s12^2*s34*
(s12+s23-s45))+(5*s15^3*(-s15+s45))/(s12^2*(s12+s15)^2*
s23^2)+(5*s15*(-s15+s45))/(s12^2*s23*(s12+s23-s45))+
(5*s15^2)/(2*s12*s23^2*(s15-s23+s45))+
(5*s15^5)/(2*s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))-
(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))-
(3*s15*(s34+s45))/(4*s12^2*s23*(s12-s34-s45))+
(3*s15*(s34+s45))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(471*s12*s15-212*s15^2+570*s15*s34-423*s15*s45+447*s34*s45)/
(72*s12^2*s23^2)-(5*s15*(3*s15^2-2*s15*s45+s45^2))/
(2*s12^2*s23^2*(s12+s23-s45))+
(s15*(3*s34^2+3*s34*s45+s45^2))/(4*s12^2*s23^2*
(s12-s34-s45))-(s15*(15*s15^2-14*s15*s45+13*s45^2))/
(6*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))-
(s15*(30*s15^2-28*s15*s45+23*s45^2))/(12*s12^2*s23*s34*
(-s12+s34+s45))+(s15*(30*s15^2-28*s15*s45+23*s45^2))/
(12*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))-
(14*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(9*s12^2*s23^2*
(s12-s34)^3)+(8*s34^3-s15^2*(8*s15+3*s45)+
4*s15*s34*(6*s15+7*s45)-2*s34^2*(12*s15+13*s45))/
(2*s12^2*s23^2*(s12+s15-s34))+(-288*s34^3+76*s15^2*s45-
4*s15*s34*(69*s15+7*s45)+3*s34^2*(-9*s15+74*s45))/
(72*s12^2*s23^2*(s12-s34))+
(s34*(200*s15^2*s45+3*s34^2*(s15+s45)-
s15*s34*(312*s15+203*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
331/48-(5*s15^2)/(4*(s12+s15-s34)^2)-
(11*s15)/(144*(s12+s15-s34))+(5*s15^2)/(4*(s12+s15)*
(s12+s15-s34))-(5*s34)/(2*s15)-(5*s34)/(4*(s12+s15))+
(5*s34^2)/(2*s15*(s12+s15))+(5*s34^2)/(4*(-s15+s23+s34)^2)+
((-5*s12)/2+(7*s34)/144)/(-s15+s23+s34)+
(5*(-s15^2+s34^2))/(2*(s12+s15)^2)+(15*s15^2*(s15-s34)*s34)/
(4*(s12+s15)*s23^2*(s12+s23-s45))+(5*s15^3*s34*(-s15+s34))/
(4*(s12+s15)^2*s23^2*(s12+s23-s45))+
(5*s12)/(2*(-s15+s23-s45))+(5*s15^2*(s12+2*s15-2*s34))/
(2*s23^2*(-s15+s23-s45))-(5*s15*(s12+s15-s34))/
(s23*(-s15+s23-s45))+(5*s15^2*(-s15+s34))/
(4*(s12+s15)*s23*(-s15+s23-s45))+(5*s15^3*s34*(-s15+s34))/
(4*(s12+s15)^2*s23^2*(-s15+s23-s45))-
(5*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^2*(s15^2-3*s15*s34+2*s34^2))/(4*(s12+s15)*s23^2*
(-s15+s23-s45))+(5*s12*(s15-s45))/(2*(-s15+s23+s34)*
(-s15+s23-s45))+(s15*(s15-s34))/(8*s23*(s12-s34-s45))+
(s15*(-s15+s34))/(8*(s12+s23-s45)*(s12-s34-s45))-
(5*s15^3*s45)/(4*(s12+s15)*s23*(s12+s15-s34)^2)-
(5*s15^3*s45)/(2*(s12+s15)^2*s23*(s12+s15-s34))+
(5*s15^2*s45)/(2*(s12+s15)*s23*(s12+s15-s34))-s45/(8*s34)-
(s15^2*s45)/(8*s23^2*s34)+(s15*s45)/(4*s23*s34)+
(5*s15^3*s45)/(4*s23*(s12+s15-s34)^2*s34)-
(17*s15^2*s45)/(8*s23*(s12+s15-s34)*s34)-
(5*s34^2*s45)/(s12*s15*s23+s15^2*s23)+
(s15^2*s45)/(2*s12*s23*s34-2*s23*s34^2)-
(s15^2*s45)/(2*(s12-s34)*s34*(s12+s23-s45))-
(5*s15*s34*s45)/(4*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
((5*s15+s23-s45)*s45)/(8*s34*(s12+s23-s45))+
(s15^2*s45^2)/(2*s23^2*(s12-s34)*s34)+(5*s34^2*s45^2)/
(2*s15*(s12+s15)*s23^2)-(5*s34^2*s45^2)/
(2*s15*s23^2*(s12+s15-s34))-(s34^2*s45^2)/
(2*s23^2*(s12-s34)*(s12+s15-s34))-
(5*s34*(-s15+s34)*(-2*s15+s45))/(4*s23^2*(s12+s23-s45))+
(5*s15^3*s45*(s15+s45))/(4*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(5*s15^3*s45*(s15+s45))/(2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(5*s15^3*s45*(s15+s45))/(4*s23^2*(s12+s15-s34)^2*s34)-
(5*s15^2*s45*(2*s15+s45))/(4*(s12+s15)*s23^2*(s12+s15-s34))-
(10*s15+s45)/(8*s23)+(s15*(60*s15-60*s34+s45))/(8*s23^2)-
(s34*(-s15+s34)*(s15+s45))/(8*s23^2*(-s12+s34+s45))+
(s15^2*s45*(-7*s15+3*s45))/(8*s23^2*s34*(-s12-s15+s34))+
(180*s15+18*s23-180*s34+43*s45)/(144*(s12+s23-s45))+
((-5*s15^2)/4+(5*s15*s34)/4-(29*s34*s45)/144)/
((s12+s15-s34)*(s12+s23-s45))-(s15^2-s15*s34+s34*s45)/
(2*s12*s23-2*s23*s34)+(5*(-(s15*s34)+s34^2-s15*s45+
6*s34*s45))/(4*(s12+s15)*s23)+(s15^2+s34*(-s15+s45))/
(2*(s12-s34)*(s12+s23-s45))+
(180*s34^2+187*s15*s45+180*s34*(-s15+s45))/
(144*(-s15+s23+s34)*(s12+s23-s45))-
(10*s15*s34-10*s34^2+s45*(3*s15+s45))/(8*s23*(s12+s23-s45))-
(5*(s15*s34*(s15-3*s45)+2*s15^2*s45+s34^2*(-s15+2*s45)))/
(2*(s12+s15)^2*s23)+(2*s15*(5*s15+8*s45)-s34*(10*s15+9*s45))/
(8*s23*(s12+s15-s34))+
(5*(s15^2*s45*(s15+3*s45)+s34^2*(s15^2-s15*s45+s45^2)-
s15*s34*(s15^2-s15*s45+3*s45^2)))/(2*(s12+s15)^2*s23^2)-
(s34^2*(s15+2*s45)+s15*s45*(2*s15+3*s45)-
s34*(s15^2+4*s15*s45+3*s45^2))/(2*s23^2*(s12-s34))-
(5*(s34^2*s45-s15*(s15^2-2*s15*s45+3*s45^2)+
s34*(s15^2-2*s15*s45+5*s45^2)))/(4*(s12+s15)*s23^2)-
(s34^2*(17*s15+33*s45)+s15*(17*s15^2+37*s15*s45+20*s45^2)-
s34*(34*s15^2+73*s15*s45+39*s45^2))/(8*s23^2*(s12+s15-s34))+
(-1/(8*s12^2)+(5*s15^2*(s15-s34))/(2*s12^2*(s12+s15)^2*s23)-
(5*s15^3)/(4*s12^2*(s12+s15)*s23*(s12+s15-s34))+
(7*(s15-s34)^2)/(8*s12^2*s23*(s12+s15-s34))+
(5*s15^3)/(4*s12^2*s23*(s12+s15-s34)*s34)-
(5*s34)/(2*s12*s15*s23)+(5*s15*(-3*s15+2*s34))/
(4*s12^2*(s12+s15)*s23)+(-(s15*s34)+s34^2)/
(s12^2*(2*s12*s23-2*s23*s34))-(5*s15^3)/(4*s12^2*(s12+s15)*s23*
(s12+s23-s45))+(5*s15^4*(s15-s34))/(4*s12^2*(s12+s15)^2*
s23^2*(s12+s23-s45))+(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(5*s15^4)/(4*s12^2*(s12+s15)*s23*(s12+s15-s34)*
(s12+s23-s45))-(5*s15^3)/(4*s12^2*(s12+s15-s34)*s34*
(s12+s23-s45))+((s15-s34)*s34)/(2*s12^2*(s12-s34)*
(s12+s23-s45))+(5*s15^3*(-s15+s34))/(s12^2*(s12+s15)*
s23^2*(s12+s23-s45))+(29*s15^2+122*s15*s34+29*s34^2)/
(144*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(173*s34^2+14*s34*(s15-s45)-187*(s15-s45)^2)/
(144*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(2*s12^2+2*s12*(s15-s34)+s15*(-s15+s34)))/
(4*s12^2*s23^2*(-s15+s23-s45))+(5*s15^4)/
(4*s12^2*s23*(s12+s15-s34)*s34*(s12-s34-s45))-
(5*s15^4)/(4*s12^2*s23*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(5*s15^4)/(4*s12^2*(s12+s15-s34)*s34*
(s12+s23-s45)*(s12-s34-s45))-(5*s15^4*s45)/
(4*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(5*s15^4*s45)/(2*s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))+
(5*s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
s45/(8*s12^2*s34)-((s12-7*s15)*s15*s45)/(8*s12^2*s23^2*s34)+
(5*s15^4*s45)/(4*s12^2*s23^2*(s12+s15-s34)^2*s34)-
(17*s15^3*s45)/(8*s12^2*s23^2*(s12+s15-s34)*s34)-
(5*s34^2*s45)/(2*s12^2*s15*s23^2)-(5*s34^3*s45)/
(2*s12^2*s15*s23^2*(s12+s15-s34))-(s34^3*s45)/
(2*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
((6*s15+s23-2*s45)*s45)/(8*s12^2*s34*(s12+s23-s45))+
(s45*(s12-6*s15+s45))/(8*s12^2*s23*s34)+
5/(2*s23*(s15-s23+s45))-(5*s15^4*(s15-s34))/
(4*s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))+
5/(2*(s15-s23-s34)*(s15-s23+s45))+
((-s15+s34)*(s34+s45)^2)/(8*s12^2*s23^2*(s12-s34-s45))-
(5*s34*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(5*s34*(s12-s15+s34+s45))/
(4*s12^2*(-s15+s23+s34)^2)+(198*s15+18*s23-198*s34+
7*s45)/(144*s12^2*(s12+s23-s45))+
(30*s12-20*s15+20*s34+9*s45)/(8*s12^2*s23)-
(5*s15*(3*s15^2-3*s15*s34-5*s15*s45+2*s34*s45))/
(4*s12^2*(s12+s15)*s23^2)+(5*(s15-s34)*(3*s15^2-2*s15*s45+
s45^2))/(4*s12^2*s23^2*(s12+s23-s45))+
(5*(3*s15^2-2*s15*s34-3*s15*s45+2*s34*s45+s45^2))/
(4*s12^2*s23*(s12+s23-s45))-(-10*s15^3+10*s15^2*s45-
7*s15*s45^2+s45^3)/(8*s12^2*s23*(s12+s23-s45)*
(s12-s34-s45))-(-10*s15^3+10*s15^2*s45-6*s15*s45^2+
s45^3)/(8*s12^2*s23*s34*(-s12+s34+s45))+
(-10*s15^3+10*s15^2*s45-6*s15*s45^2+s45^3)/
(8*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))-
(187*s12+7*s34+187*(-s15+s45))/(144*s12^2*(-s15+s23+s34))+
(-27*s15^2+47*s15*s34-20*s34^2-25*s15*s45+38*s34*s45+
s12*(40*s15-40*s34+s45))/(8*s12^2*s23^2)-
(s34*(s34^2+s15*s45-s34*(s15+2*s45)))/(2*s12^2*s23^2*
(s12-s34))+(5*s15^2*(s15^2+s34*s45-s15*(s34+2*s45)))/
(2*s12^2*(s12+s15)^2*s23^2)+((s34+s45)^2-s15*(s34+2*s45))/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-(s34+s45)^2+s15*(s34+2*s45))/(8*s12^2*s23*
(s12-s34-s45))+(17*s15^3+s15*s34*(51*s34-59*s45)+
s15^2*(-51*s34+7*s45)+s34^2*(-17*s34+55*s45))/
(8*s12^2*s23^2*(s12+s15-s34)))*tr5,
5+((319*s15)/12+5*s34)/s23-s15^2/(s12*s23-s23*s34)-
s15^3/(s12^2*s23-s12*s23*s34)+(s15*(-649*s15+300*s34-90*s45))/
(12*s23^2)+s15^2/((s12-s34)*(s12+s23-s45))+
s15^3/(s12*(s12-s34)*(s12+s23-s45))+
(5*(-3*s15+10*s23-2*s34-2*s45))/(4*(s12+s23-s45))-
(10*s15)/(-s15+s23-s45)+(5*s15*(4*s12+9*s15))/
(2*s23*(-s15+s23-s45))-(5*s15^2*(4*s12+5*s15-2*s34))/
(2*s23^2*(-s15+s23-s45))-(5*s15^3*s34)/
(2*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^2)/(2*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^2*(s15-2*s34))/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^3*s34)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(10*s15^3)/(s23*s45^2)-(s15^3*s34)/(s23*(s12-s34)*s45^2)+
(s15^3*s34^2)/(s23^2*(s12-s34)*s45^2)+(10*s15^3*(s12+s34))/
(s23^2*s45^2)+(10*(s12*(-3*s15+2*s23)-
s23*(-3*s15+2*s23+s34)))/s45^2+
(s15^3*s34)/((s12-s34)*(s12+s23-s45)*s45^2)+
(10*(s15^3+2*s23^3+s23^2*(-3*s15+s34)))/((s12+s23-s45)*
s45^2)+(9*s15^3*s34)/((s12+s23-s45)*(s12-s34-s45)*s45^2)-
(5*s15*(4*s12+s15))/(2*s23*s45)+(s15^2*s34*(-3*s15+2*s34))/
(s23^2*(s12-s34)*s45)+(5*s15^2*(10*s12-7*s15+10*s34))/
(2*s23^2*s45)+(5*(-3*s12+2*(s15+s23+s34)))/s45-
(s15^2*(2*s15+s34))/((s12-s34)*(s12+s23-s45)*s45)+
(5*(s15^2+8*s15*s23-12*s23^2-4*s23*s34))/(2*(s12+s23-s45)*
s45)+(s15^2*(11*s15-7*s34))/(2*s23*(s12-s34-s45)*s45)+
(s15^2*(-11*s15+7*s34))/(2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(s15*s45)/(s12*s23)-(s15^3*s45)/(s12*s23^2*(s12-s34))+
(13*s45)/(6*(s12-s34-s45))+(s15*s45^2)/(s12*s23^2)+
(5*s15^3*s45^2)/(s12*(s12+s23-s45)*(s34+s45)^3)+
(10*s15^3*s45^2)/((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)-
(5*s15*s45^3*(s15+s45)^2)/(s12*s23^2*(s34+s45)^3)-
(10*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)+
(15*s12^2*s15^3)/(2*s23^2*s45*(s34+s45)^2)-
(15*s12*s15^2*(3*s12+s15))/(2*s23*s45*(s34+s45)^2)-
(15*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(2*s45*(s34+s45)^2)+
(15*s23*(-s15+s23)^3)/(2*(s12+s23-s45)*s45*(s34+s45)^2)-
(10*s15*s45^3)/(s12*s23*(s34+s45)^2)+(10*s15*s45^3*(s15+s45))/
(s12*s23^2*(s34+s45)^2)+(5*(s12-2*s23-s45))/(2*(s34+s45))+
s15^3/(s12*(s12+s23-s45)*(s34+s45))-(5*s12*s15*(2*s12+3*s15))/
(s23*(-s15+s23-s45)*(s34+s45))+(s15^2*(8*s15-5*s45))/
(2*(s12+s23-s45)*(s12-s34-s45)*(s34+s45))+
(10*s12^2*s15^3)/(s23^2*s45^2*(s34+s45))-
(10*s12*s15^2*(3*s12+s15))/(s23*s45^2*(s34+s45))-
(10*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))+
(10*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))+
(5*s12*(s12-5*s15)*s15^2)/(s23^2*s45*(s34+s45))+
(5*s15*(-4*s12^2+19*s12*s15+6*s15^2))/(2*s23*s45*(s34+s45))+
(5*(2*s12^2-7*s15^2-4*s15*s23+5*s23^2-s12*(8*s15+s23)))/
(2*s45*(s34+s45))-(5*(-s15+s23)^2*(2*s15+9*s23))/
(2*(s12+s23-s45)*s45*(s34+s45))-(5*s12*s15^2*(s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))-(5*s12*(s12+2*s15-s45))/
((s15-s23+s45)*(s34+s45))-(19*s15^2*s34)/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*s23*s45*(-s12+s34+s45)^2)-
(3*s15^3*s34^2)/(2*s23^2*s45*(-s12+s34+s45)^2)-
(3*s15^3*s34)/(2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(17*s45^2)/(6*(-s12+s34+s45)^2)-(5*s15^3*s45^2)/
(2*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45^3*(s15+s45)^2)/(2*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)+(5*s15^3*s45)/(2*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)-(5*s15*s45^2*(s15+s45)^2)/
(s23^2*(s34+s45)*(-s12+s34+s45)^2)+
(9*s15^3*s34)/(s23*s45^2*(-s12+s34+s45))-
(9*s15^3*s34^2)/(s23^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-7*s15+23*s34))/(s23^2*s45*(-s12+s34+s45))+
(5*s15^2*s45*(-3*s15+2*s45))/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)-(5*s15*(-3*s12+6*s15+8*s45))/
(2*s23*(s34+s45))-(s15*(-16*s15+14*s34+17*s45))/
(6*s23*(s12+s23-s45))-(s15*(31*s15+49*s34+49*s45))/
(12*(s12+s23-s45)*(s12-s34-s45))+
(31*s15^2+83*s15*s34-29*s15*s45+7*s34*s45)/
(12*s12*s23-12*s23*s34-12*s23*s45)+(2*s15^3+s15^2*s34)/
(s12*s23*s45-s23*s34*s45)+(5*s15*s45^2*(-s15^2+s45^2))/
(s12*s23*(s34+s45)^3)+(10*s15*s45^2*(-s15^2+s45^2))/
(s23*(s12-s34-s45)*(s34+s45)^3)-(5*s15*s45^2*(-s15^2+s45^2))/
(2*s23*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45*(-s15^2+s45^2))/(2*s23*(s34+s45)*(-s12+s34+s45)^2)-
(5*s34*(s15^2-s15*s45+s45^2))/(2*s23*(s12+s23-s45)^2)+
(s34*(19*s15^2+4*s15*s45+3*s45^2))/(12*s23*(-s12+s34+s45)^2)+
(5*s15*(s15*(-3*s12+4*s15)+6*s15*s45+3*s45^2))/
(s23^2*(s34+s45))+(5*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(s23^2*(s12-s34-s45)*(s34+s45)^2)-
(s15*s45*(s15^2+2*s15*s45+6*s45^2))/(s12*s23^2*(s34+s45))-
(5*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(2*s23*(s12-s34-s45)*
(s34+s45)^2)+(5*s15*(16*s12*s15+3*s15^2-3*s12*s45-
5*s15*s45+11*s45^2))/(2*s23*(s34+s45)^2)+
(s34*(15*s15^2-16*s15*s45+15*s45^2))/(6*s23^2*(s12+s23-s45))-
(s15*s45*(9*s15^2+28*s15*s45+19*s45^2))/(s23^2*(s12-s34-s45)*
(s34+s45))+(s15*(-8*s15^2+5*s15*s45+33*s45^2))/
(2*s23*(s12-s34-s45)*(s34+s45))+(-s15^3+6*s15*s45^2)/
(s12*s23*s34+s12*s23*s45)-
(15*s15*(2*s12*s15^2-2*s12*s15*s45+6*s15*s45^2+3*s45^3))/
(2*s23^2*(s34+s45)^2)+(15*s15*(s12^2*s15^2-3*s12*s15^2*s45+
s15*(-2*s12+3*s15)*s45^2+4*s15*s45^3+s45^4))/
(s23^2*(s34+s45)^3)+(5*(-s15^2+7*s23^2-2*s23*(2*s15+s45)))/
(2*(s12+s23-s45)*(s34+s45))+
(s15*(s34^2-s34*(4*s15+s45)+s15*(3*s15+2*s45)))/
(s23^2*(s12-s34))+(5*(s23^2-s15*s34+2*s34*s45+s45^2-
s23*(s34+2*s45)))/(2*(s12+s23-s45)^2)-
(5*(7*s15^2-5*s15*s23+s23^2-s15*s45-4*s23*s45+s45^2+
s12*(14*s15-4*s23+3*s45)))/(2*(s34+s45)^2)-
(5*(2*s23^3+2*s15^2*s45+s23^2*(-4*s15+5*s45)+
s23*(2*s15^2-4*s15*s45-4*s45^2)))/(2*(s12+s23-s45)*
(s34+s45)^2)-(15*s15*(3*s12^2*s15+
s12*(s15^2-5*s15*s45-s45^2)+2*s45*(-s15^2+s15*s45+s45^2)))/
(s23*(s34+s45)^3)+(6*s34^2*(19*s15+5*s45)+
6*s15*(4*s15^2+13*s15*s45+9*s45^2)-
s34*(116*s15^2+89*s15*s45+15*s45^2))/
(6*s23^2*(s12-s34-s45))+(30*s15*s45*(s15+s45)^2-
s34^2*(59*s15^2+64*s15*s45+23*s45^2))/
(12*s23^2*(-s12+s34+s45)^2)+
(15*(s23^4-s15^3*s45-3*s23^3*(s15+s45)+
s23^2*(3*s15^2+5*s15*s45+3*s45^2)-
s23*(s15^3+s15^2*s45+2*s15*s45^2+s45^3)))/
((s12+s23-s45)*(s34+s45)^3)-
(15*(s23^3+s12^2*(-3*s15+s23)+s15^2*(-s15+2*s45)-
s23^2*(3*s15+2*s45)+s23*(3*s15^2+2*s15*s45+s45^2)-
s12*(3*s15^2+s23^2-s15*s45+s45^2-s23*(3*s15+s45))))/
(s34+s45)^3+(-5/(2*s12^2)+(s15*(s15-s34)*s34)/
(s12^2*s23^2*(s12-s34))+(5*(5*s15+8*s23-2*s34))/
(4*s12^2*(s12+s23-s45))+(5*s15*(-2*s12^2-s12*s15+s15^2))/
(2*s12^2*s23^2*(-s15+s23-s45))-(5*s15*(-2*s12+s15))/
(2*s12^2*s23*(-s15+s23-s45))+(5*s15^4)/
(2*s12^2*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^4)/(2*s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(10*(s12^2-s15^2-s12*s23+s23^2))/(s12^2*s45^2)-
(s15^2*s34^2)/(s12^2*s23*(s12-s34)*s45^2)+
(s15^2*s34^3)/(s12^2*s23^2*(s12-s34)*s45^2)-
(10*s15^2*(s12+s34))/(s12^2*s23*s45^2)+
(10*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)+
(s15^2*s34^2)/(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(10*(s23^3+s15^2*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45^2)+
(9*s15^2*s34^2)/(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(5*(s15+2*s23))/(s12^2*s45)+(s15*s34^2*(-2*s15+s34))/
(s12^2*s23^2*(s12-s34)*s45)-(5*s15*(2*s12+s15+2*s34))/
(2*s12^2*s23*s45)+(15*s15*(2*s12^2-s12*s15+2*s12*s34+
2*s34^2))/(2*s12^2*s23^2*s45)-(s15^2*s34)/(s12^2*(s12-s34)*
(s12+s23-s45)*s45)+(5*(5*s15^2-2*s15*s23-8*s23^2+
2*s15*s34))/(2*s12^2*(s12+s23-s45)*s45)+
(s15*s34*(11*s15+5*s34))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45)-(15*s15*(2*s12+s15)*(s12-s45))/(s12*s23*(s34+s45)^3)+
(15*s23*(s23-s45)*(s15-s23+s45)^2)/(s12^2*(s12+s23-s45)*
(s34+s45)^3)+(15*s12*s15^2)/(2*s23^2*s45*(s34+s45)^2)-
(15*s15*(2*s12+s15))/(2*s23*s45*(s34+s45)^2)+
(15*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(2*s12^2*s45*(s34+s45)^2)+
(15*(s15-s23)^2*s23^2)/(2*s12^2*(s12+s23-s45)*s45*
(s34+s45)^2)+(5*(s15-2*s23))/(s12^2*(s34+s45))-
(5*(s12+2*s15))/(s23*(-s15+s23-s45)*(s34+s45))+
(10*s12*s15^2)/(s23^2*s45^2*(s34+s45))-(10*s15*(2*s12+s15))/
(s23*s45^2*(s34+s45))+(10*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(s12^2*s45^2*
(s34+s45))+(10*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*
s45^2*(s34+s45))+(5*(s12-3*s15)*s15)/
(s23^2*s45*(s34+s45))+(5*(-s12^2+3*s12*s15+s15^2))/
(s12*s23*s45*(s34+s45))+(5*(s15^2+s12*(s15-2*s23)-
5*s15*s23+4*s23^2))/(s12^2*s45*(s34+s45))-
(15*s23*(s15^2-3*s15*s23+2*s23^2))/(s12^2*(s12+s23-s45)*s45*
(s34+s45))+(5*s15*s45)/(s12^2*s23*(s34+s45))+
(5*s15^2*s45)/(s12^2*s23*(s12-s34-s45)*(s34+s45))-
(5*s15^2*s45)/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(5*s15*s45^2*(s15+s45))/(s12^2*s23^2*
(s12-s34-s45)*(s34+s45))-5/((s15-s23+s45)*
(s34+s45))-(5*s15*(s12+s15))/(s23^2*(s15-s23+s45)*
(s34+s45))+(3*s15^2*s34^2)/(2*s12^2*s23*s45*
(-s12+s34+s45)^2)-(3*s15^2*s34^3)/(2*s12^2*s23^2*s45*
(-s12+s34+s45)^2)-(3*s15^2*s34^2)/(2*s12^2*(s12+s23-s45)*
s45*(-s12+s34+s45)^2)+(9*s15^2*s34^2)/(s12^2*s23*s45^2*
(-s12+s34+s45))-(9*s15^2*s34^3)/(s12^2*s23^2*s45^2*
(-s12+s34+s45))+(s15*s34*(11*s15+5*s34))/
(s12^2*s23*s45*(-s12+s34+s45))-(s15*s34^2*(19*s15+28*s34))/
(2*s12^2*s23^2*s45*(-s12+s34+s45))-(45*s15+30*s34+4*s45)/
(12*s12^2*s23)+(s45^2*(-s15+5*s45))/(2*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))+
(5*s15*(4*s12^2+2*s12*s45+3*s15*s45))/(2*s12^2*s23*
(s34+s45)^2)-(5*(s12^2-2*s12*s15-3*s15^2+2*s12*s23+
8*s15*s23-5*s23^2+2*s23*s45))/(2*s12^2*(s34+s45)^2)+
(-169*s12*s15+24*s15^2+60*s12*s34-10*s15*s34+60*s34^2-
49*s15*s45+7*s34*s45)/(12*s12^2*s23^2)+
(s15^2*s34)/(s12^2*(s12*s23*s45-s23*s34*s45))+
(-15*s15^2+32*s15*s45-45*s45^2)/(6*s12^2*s23*(s12+s23-s45))+
(5*(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2))/
(2*s12^2*(s12+s23-s45)^2)+
(5*(s15^3-s15^2*s45+s15*s45^2-s45^3))/(2*s12^2*s23*
(s12+s23-s45)^2)+(-15*s15^3+15*s15^2*s45-16*s15*s45^2+
15*s45^3)/(6*s12^2*s23^2*(s12+s23-s45))+
(-12*s15^2-15*s34^2+13*s15*s45+41*s45^2+
11*s34*(-4*s15+s45))/(6*s12^2*s23*(s12-s34-s45))+
(15*s15*(s12-s45)*(s12*s15-s45*(s15+s45)))/
(s12*s23^2*(s34+s45)^3)+
(5*(s15^2+6*s23^2-2*s23*(3*s15+s45)))/(s12^2*(s12+s23-s45)*
(s34+s45))+(15*(s12^3+s12^2*(2*s15-s23)+
s12*(s15^2-2*s15*s23+s23*(s23-s45))-
s23*(s15-s23+s45)^2))/(s12^2*(s34+s45)^3)-
(s15*(12*s15*(3*s34-s45)+19*(s34+s45)^2))/
(12*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(12*s15^2*(3*s34-s45)+19*s15*(s34+s45)^2+
26*s45*(s34+s45)^2)/(12*s12^2*s23*(-s12+s34+s45)^2)+
(15*s15*(s12^2*(-s15+s45)+s45^2*(s15+s45)-
s12*s45*(s15+2*s45)))/(2*s12^2*s23^2*(s34+s45)^2)-
(5*s15*(3*s12^2-2*s12*(s15+2*s45)+s45*(2*s15+3*s45)))/
(2*s12^2*s23^2*(s34+s45))+(60*s34^3+44*s34^2*s45-
46*s34*s45^2-30*s45^3-12*s15^2*(s34+4*s45)+
s15*(129*s34^2-56*s34*s45-77*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45))-(5*s23*(8*s23^2-7*s23*(2*s15+s45)+
2*(3*s15^2+4*s15*s45+s45^2)))/(2*s12^2*(s12+s23-s45)*
(s34+s45)^2)+(12*s15^2+s15*(44*s34-13*s45)-
15*(s34^2+3*s34*s45+3*s45^2))/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(s34*(12*s15^2*(3*s34-s45)+
23*s45*(s34+s45)^2+s15*(41*s34^2+82*s34*s45+11*s45^2)))/
(12*s12^2*s23^2*(-s12+s34+s45)^2))*tr5,
-17/3-(79*s15^3)/(36*s12*s23*s34)-s34/(6*s12)+
(79*s15^3)/(36*s12*s34*(s12+s23-s45))+
(-507*s15+912*s23+374*s34-339*s45)/(72*(s12+s23-s45))+
(17*s15^2*(s15-s45))/(18*(s12-s34)^2*(s12+s23-s45))+
(5*s15)/(2*(-s15+s23-s45))+(5*s15^3)/
(2*s23^2*(-s15+s23-s45))-(5*s15^2)/(s23*(-s15+s23-s45))-
(5*s15^3*s34)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^2*s34)/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(7*s15^2)/(3*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^3)/(s23^2*s45)+(5*(-3*s15+2*s23))/s45+
(8*s15^3*s34)/(3*s23^2*(s12-s34)*s45)+
(8*s15^3)/(3*(s12-s34)*(s12+s23-s45)*s45)-
(5*s23*(-3*s15+2*s23+s34))/((s12+s23-s45)*s45)+
(7*s15^3)/(3*(s12+s23-s45)*(s12-s34-s45)*s45)+
(17*s15^3*s45)/(36*s12*s23*s34^2)-(17*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)-(11*s45)/(24*s34)-
(11*s15^2*s45)/(24*s23^2*s34)+(11*s15*s45)/(12*s23*s34)+
(17*s15^3*s45)/(18*s23*(s12-s34)^2*s34)-
(s34*(-3*s15+s34-2*s45)*s45)/(12*s23*(s12+s23-s45)^2)-
(s34*(-3*s15+s34-2*s45)*s45)/(12*(s12-s45)*(s12+s23-s45)^2)-
(17*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))+
(17*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))-
(17*s15^3*s45)/(18*(s12-s34)^2*s34*(s12+s23-s45))+
((-124*s15+45*s23-45*s45)*s45)/(72*s34*(s12+s23-s45))+
(s34*(s34-s45)*s45)/(9*(s12-s45)^3)+(17*s15^3*s45^2)/
(36*s12*s23^2*s34^2)-(17*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)+
(17*s15^3*s45^2)/(18*s23^2*(s12-s34)^2*s34)-
(s34^2*s45^2)/(12*s23*(s12+s23-s45)^3)-
(s34^2*s45^2)/(12*(s12-s45)*(s12+s23-s45)^3)-
(s34^2*s45^2)/(12*(s12-s45)^2*(s12+s23-s45)^2)-
(s34^2*s45^2)/(9*(s12-s45)^3*(s12+s23-s45))+
(5*s45^2)/(2*(s12-s45)*(s12-s34-s45))+(17*s15^2*(-s15+s45))/
(18*s23*(s12-s34)^2)-(5*s15^3*s45)/(s12*(s12+s23-s45)*
(s34+s45)^2)-(5*s15^3*s45)/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(5*s15*s45^2*(s15+s45)^2)/
(s12*s23^2*(s34+s45)^2)+(5*s15*s45^2*(s15+s45)^2)/
(2*s23^2*(s12-s34-s45)*(s34+s45)^2)-
(5*s15^3)/(2*s12*(s12+s23-s45)*(s34+s45))+
(5*s12*s15^3)/(s23^2*s45*(s34+s45))-(5*s15^2*(3*s12+s15))/
(s23*s45*(s34+s45))+(5*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(s45*(s34+s45))-(5*(-s15+s23)^3)/
((s12+s23-s45)*s45*(s34+s45))-(5*s15*(-6*s15+s45))/
(2*s23*(s34+s45))-(5*s15*s45*(s15+s45)^2)/
(2*s23^2*(s12-s34-s45)*(s34+s45))-(5*(3*s15+s45))/
(2*(s34+s45))-(7*s15^3*s34)/(3*s23^2*s45*(-s12+s34+s45))-
s45^2/(6*s34*(-s12+s34+s45))+(5*s15^2*(-3*s15+2*s45))/
(2*s23^2*(s34+s45))-(279*s15+11*s45)/(24*s23)+
(s15*(391*s15+11*s45))/(24*s23^2)+
(s34*s45*(8*s15-5*s34+13*s45))/(36*(s12-s45)^2*
(s12+s23-s45))-(s15^2*s45*(79*s15+40*s45))/
(36*s12*s23^2*s34)+(-8*s34+57*s45)/(18*(s12-s45))-
(s15*(45*s15+79*s45))/(72*(s12-s34)*(s12+s23-s45))+
(s15^2*s45*(124*s15+113*s45))/(72*s23^2*(s12-s34)*s34)-
(s15^2*(158*s15+113*s45))/(72*(s12-s34)*s34*(s12+s23-s45))+
(45*s15^2+79*s15*s45)/(72*s12*s23-72*s23*s34)+
(158*s15^3+113*s15^2*s45)/(72*s12*s23*s34-72*s23*s34^2)+
(s45*(-22*s15^2+11*s15*s34+119*s15*s45-6*s34*s45))/
(36*s12*s23^2)+(-11*s15*s34-119*s15*s45+12*s34*s45)/
(36*s12*s23)-(8*s15^3)/(3*s12*s23*s45-3*s23*s34*s45)+
(15*s15^2*(s12*s15-2*s15*s45-2*s45^2))/(2*s23^2*(s34+s45)^2)-
(5*s15*s45*(-s15^2+s45^2))/(2*s23*(s12-s34-s45)*(s34+s45)^2)+
(-14*s15^2+s15*s45+s45^2)/(6*s12*s23-6*s23*s34-6*s23*s45)+
(15*s15*(-(s15*(3*s12+s15))+2*s15*s45+s45^2))/
(2*s23*(s34+s45)^2)+(15*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2))/
(2*(s34+s45)^2)-(5*s15*s45*(-s15^2+2*s15*s45+3*s45^2))/
(2*s12*s23^2*(s34+s45))+(s34^2-5*s34*s45+3*s45^2)/
(9*(s12-s45)^2)-(s34*(43*s15^2+44*s15*s45+15*s45^2))/
(6*s23^2*(-s12+s34+s45))-
(s34*(90*s15^2-103*s15*s45+90*s45^2))/
(36*s23^2*(s12+s23-s45))-(16*s15*s34+s34^2+36*s15*s45-
20*s34*s45+96*s45^2)/(36*(s12-s45)*(s12+s23-s45))+
(5*s15^3+15*s15*s45^2)/(2*s12*s23*s34+2*s12*s23*s45)-
(7*s15^3)/(3*s12*s23*s45-3*s23*s34*s45-3*s23*s45^2)+
(5*s15^3*s45-5*s15*s45^3)/(s12*s23*(s34+s45)^2)+
(17*s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(18*s23^2*(s12-s34)^2)+(5*(2*s23^2-2*s45*(s15+s45)+
s23*(-3*s15+2*s45)))/(2*(s12+s23-s45)*(s34+s45))+
(-15*s45*(19*s15+3*s45)+8*s34*(-7*s15+24*s45))/
(72*s23*(s12+s23-s45))-
(15*(-s15^3+s23^3-s15^2*s45-2*s15*s45^2-s45^3-
3*s23^2*(s15+s45)+s23*(3*s15^2+5*s15*s45+3*s45^2)))/
(2*(s12+s23-s45)*(s34+s45)^2)+
(3*s34*(143*s15^2+94*s15*s45+15*s45^2)-
2*s15*(141*s15^2+203*s15*s45+62*s45^2))/(72*s23^2*(s12-s34))+
(-31/(6*s12^2)-(17*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)-
(s15*(102*s15+79*s34))/(72*s12^2*s23*(s12-s34))+
(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(102*s15+79*s34))/(72*s12^2*(s12-s34)*(s12+s23-s45))+
((25*s15)/8+(61*s23)/6+s34/36-8*s45)/
(s12^2*(s12+s23-s45))+(5*(s12-s15)*s15^2)/
(2*s12^2*s23^2*(-s15+s23-s45))+(5*s15*(-s12+s15))/
(2*s12^2*s23*(-s15+s23-s45))+(5*s15^4)/(2*s12^2*s23^2*
(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(5*(s12-s23))/(s12^2*s45)-(5*s15^2)/(s12^2*s23*s45)+
(8*s15^2*s34^2)/(3*s12^2*s23^2*(s12-s34)*s45)+
(5*s15^2*(s12+s34))/(s12^2*s23^2*s45)+(5*(s15^2-s23^2))/
(s12^2*(s12+s23-s45)*s45)+(8*s15^2*s34)/(3*s12^2*(s12-s34)*
(s12+s23-s45)*s45)+(7*s15^2*s34)/(3*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)-(5*s45)/(8*s12^2*s34)-
(s15*(33*s12+34*s15)*s45)/(72*s12^2*s23^2*s34)+
((s34-3*s45)*s45)/(3*s12^2*(s12-s45)*(s12+s23-s45))+
((8*s15+3*s34-2*s45)*s45^2)/(12*s12^2*s23*(s12+s23-s45)^2)+
((8*s15+3*s34-2*s45)*s45^2)/(12*s12^2*(s12-s45)*
(s12+s23-s45)^2)+((s34-s45)*s45^2)/(3*s12^2*(s12-s45)^2*
(s12+s23-s45))+(s34*s45^3)/(12*s12^2*s23*(s12+s23-s45)^
3)+(s34*s45^3)/(12*s12^2*(s12-s45)*(s12+s23-s45)^3)+
(s34*s45^3)/(12*s12^2*(s12-s45)^2*(s12+s23-s45)^2)+
(s34*s45^3)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))-
(13*s45^3)/(6*s12^2*(s12-s45)*(s12+s23-s45)*
(s12-s34-s45))-(15*s15*(2*s12+s15))/
(2*s12*s23*(s34+s45)^2)-(15*(s23-s45)*(s15-s23+s45)^2)/
(2*s12^2*(s12+s23-s45)*(s34+s45)^2)-
(5*s15^2)/(2*s12^2*s23*(s34+s45))+
(5*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(s12^2*s45*(s34+s45))+(5*s15^2)/(s23^2*s45*(s34+s45))-
(5*s15*(2*s12+s15))/(s12*s23*s45*(s34+s45))-
(5*(s15-s23)^2*s23)/(s12^2*(s12+s23-s45)*s45*(s34+s45))+
(5*(s12+4*s15-3*s23+s45))/(2*s12^2*(s34+s45))+
(7*s15^2*s34)/(3*s12^2*s23*s45*(-s12+s34+s45))-
(7*s15^2*s34^2)/(3*s12^2*s23^2*s45*(-s12+s34+s45))-
(75*s15-2*s34+4*s45)/(24*s12^2*s23)+
(s45*(33*s12+79*s15+33*s45))/(72*s12^2*s23*s34)-
(s45*(79*s15-45*s23+90*s45))/(72*s12^2*s34*(s12+s23-s45))+
(271*s12*s15-34*s15^2+195*s15*s34+11*s12*s45+181*s15*s45+
75*s34*s45)/(24*s12^2*s23^2)-(8*s15^2*s34)/
(s12^2*(3*s12*s23*s45-3*s23*s34*s45))-
(s45*(34*s15^2+79*s15*s45+33*s45^2))/(72*s12^2*s23*s34*
(-s12+s34+s45))+(s45*(34*s15^2+79*s15*s45+45*s45^2))/
(72*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))-
(s45*(22*s15^2+247*s15*s45+201*s45^2))/(72*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))+
(90*s15^3-90*s15^2*s45+103*s15*s45^2-90*s45^3)/
(36*s12^2*s23^2*(s12+s23-s45))+(7*s15*(s34+2*(s15+s45)))/
(3*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(17*s15*s34*(-(s15*s45)+s34*(s15+s45)))/(18*s12^2*s23^2*
(s12-s34)^2)+(15*s15*(s12*s15-s45*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^2)-
(5*s15*(s12*(s15-s45)+s45*(s15+s45)))/(2*s12^2*s23^2*
(s34+s45))+(5*(3*s15^2+5*s23^2+4*s15*s45+s45^2-
4*s23*(2*s15+s45)))/(2*s12^2*(s12+s23-s45)*(s34+s45))+
(15*(s12^2+(s15-s23+s45)^2+s12*(2*s15-s23+s45)))/
(2*s12^2*(s34+s45)^2)+(s45*(-68*s15+9*(s34+18*s45)))/
(36*s12^2*s23*(s12+s23-s45))+
(45*s34^2*s45+3*s15*s34*(79*s34+19*s45)-
2*s15^2*(11*s34+51*s45))/(72*s12^2*s23^2*(s12-s34))-
(7*(s34*(s15+s45)+2*(s15^2+s15*s45+s45^2)))/
(3*s12^2*s23*(s12-s34-s45))+(s15^2*(28*s34-s45)+
15*s45*(s34+s45)^2+s15*(29*s34^2+58*s34*s45+14*s45^2))/
(6*s12^2*s23^2*(s12-s34-s45)))*tr5,
1121/72-(487*s15^2)/(24*s23^2)+(77*s15)/(12*s23)+
(5*s15^3)/(6*s12*s23*s34)+(s15*(s34-5*s45))/(6*s12*s23)-
(5*s15^3)/(6*s12*s34*(s12+s23-s45))-
(15*s15)/(2*(-s15+s23-s45))-(15*s15^3)/
(2*s23^2*(-s15+s23-s45))+(15*s15^2)/(s23*(-s15+s23-s45))+
(5*s15^3*s34)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^2*s34)/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(47*s15^3*s34)/(6*s23*(s12-s34)*s45^2)-(47*s15^3*s34^2)/
(6*s23^2*(s12-s34)*s45^2)-(47*s15^3*s34)/
(6*(s12-s34)*(s12+s23-s45)*s45^2)+(47*s15^3*s34)/
(6*(s12+s23-s45)*(s12-s34-s45)*s45^2)-(15*s15^2)/(s23*s45)-
(15*(-2*s15+s23))/s45+(5*s15^3*s34)/(3*s23*(s12-s34)^2*s45)+
(s15^2*(136*s15-243*s34)*s34)/(12*s23^2*(s12-s34)*s45)-
(5*s15^3*s34^2)/(3*s23^2*(s12-s34)^2*s45)-
(5*s15^3*s34)/(3*(s12-s34)^2*(s12+s23-s45)*s45)+
(s15^2*(62*s15+135*s34))/(12*(s12-s34)*(s12+s23-s45)*s45)+
(5*(3*s15^2+3*s23^2+2*s23*(-3*s15+s34)))/((s12+s23-s45)*
s45)+(s15^2*(62*s15-45*s34))/(12*s23*(s12-s34-s45)*s45)+
(s15^2*(-62*s15+45*s34))/(12*(s12+s23-s45)*(s12-s34-s45)*
s45)-(s15^3*s45)/(6*s12*s23*s34^2)+s45/(4*s34)+
(s15^2*s45)/(4*s23^2*s34)-(s15*s45)/(2*s23*s34)-
(s15^3*s45)/(3*s23*(s12-s34)^2*s34)+
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+
(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))+
(5*s45)/(2*(s12-s34-s45))-(s15^3*s45^2)/(6*s12*s23^2*s34^2)+
(s15^3*s45^2)/(6*s23^2*(s12-s34)*s34^2)-
(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*s34)+(5*s15^3*s45^2)/
(s12*(s12+s23-s45)*(s34+s45)^3)+(10*s15^3*s45^2)/
((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)-
(5*s15*s45^3*(s15+s45)^2)/(s12*s23^2*(s34+s45)^3)-
(10*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)-
(10*s15*s45^3)/(s12*s23*(s34+s45)^2)+(10*s15*s45^3*(s15+s45))/
(s12*s23^2*(s34+s45)^2)+s15^3/(s12*(s12+s23-s45)*
(s34+s45))-(15*s12*s15^2)/(s23*(-s15+s23-s45)*(s34+s45))+
(s15^2*(8*s15-5*s45))/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(5*s12*s15^3)/(s23^2*s45*(s34+s45))+
(5*s15^2*(3*s12+s15))/(s23*s45*(s34+s45))-
(5*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2))/
(s45*(s34+s45))+(5*(-s15+s23)^3)/((s12+s23-s45)*s45*
(s34+s45))-(10*s15*(s15+s45))/(s23*(s34+s45))-
(5*s12*s15^3)/(s23^2*(s15-s23+s45)*(s34+s45))+
(5*s12*(-2*s15+s45))/((s15-s23+s45)*(s34+s45))-
(19*s15^2*s34)/(12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(7*s15^3*s34)/(6*s23*s45*(-s12+s34+s45)^2)-
(7*s15^3*s34^2)/(6*s23^2*s45*(-s12+s34+s45)^2)-
(7*s15^3*s34)/(6*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(5*s45^2)/(2*(-s12+s34+s45)^2)-(5*s15^3*s45^2)/
(2*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45^3*(s15+s45)^2)/(2*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)+(5*s15^3*s45)/(2*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)-(5*s15*s45^2*(s15+s45)^2)/
(s23^2*(s34+s45)*(-s12+s34+s45)^2)+
(47*s15^3*s34)/(6*s23*s45^2*(-s12+s34+s45))-
(47*s15^3*s34^2)/(6*s23^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-76*s15+243*s34))/(12*s23^2*s45*(-s12+s34+s45))+
(5*s15^2*s45*(-3*s15+2*s45))/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(10*s15^2*(s15+2*s45))/(s23^2*(s34+s45))+
(s15^2*s45*(5*s15+2*s45))/(6*s12*s23^2*s34)+
(s45*(8*s15-3*s23+3*s45))/(12*s34*(s12+s23-s45))-
(15*s15^2*s45*(s15+4*s45))/(2*s23^2*(s34+s45)^2)+
(s15*s45*(2*s15-s34+5*s45))/(6*s12*s23^2)+
(5*s15*s45*(-s15+6*s45))/(2*s23*(s34+s45)^2)+
(5*s45*(11*s15-7*s23+6*s45))/(2*(s34+s45)^2)-
(s15^2*s45*(8*s15+7*s45))/(12*s23^2*(s12-s34)*s34)+
(s15^2*(10*s15+7*s45))/(12*(s12-s34)*s34*(s12+s23-s45))-
(s15*(12*s15+23*s34+23*s45))/(6*(s12+s23-s45)*
(s12-s34-s45))+(522*s15-1117*s23-720*s34+198*s45)/
(72*(s12+s23-s45))-(10*s15^3+7*s15^2*s45)/
(12*s12*s23*s34-12*s23*s34^2)+
(s15*(20*s15^2+135*s15*s34-279*s15*s45-139*s34*s45))/
(72*s23*(s12-s34)^2)+(s15*(s15-2*s45)-15*s34*s45)/
(6*s23*(s12+s23-s45))+(24*s15^2+62*s15*s34-32*s15*s45+
3*s34*s45)/(12*s12*s23-12*s23*s34-12*s23*s45)-
(-161*s15^2+382*s15*s34+10*s15*s45+54*s34*s45)/
(24*s12*s23-24*s23*s34)+(s15*(-20*s15^2-135*s15*s34+
279*s15*s45+139*s34*s45))/(72*(s12-s34)^2*(s12+s23-s45))+
(-483*s15^2-666*s15*s34+330*s15*s45+161*s34*s45)/
(72*(s12-s34)*(s12+s23-s45))-(62*s15^3+135*s15^2*s34)/
(12*s12*s23*s45-12*s23*s34*s45)+(5*s15*s45^2*(-s15^2+s45^2))/
(s12*s23*(s34+s45)^3)+(10*s15*s45^2*(-s15^2+s45^2))/
(s23*(s12-s34-s45)*(s34+s45)^3)-(5*s15*s45^2*(-s15^2+s45^2))/
(2*s23*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45*(-s15^2+s45^2))/(2*s23*(s34+s45)*(-s12+s34+s45)^2)+
(5*s34*(s15^2-s15*s45+s45^2))/(2*s23^2*(s12+s23-s45))-
(15*s15*s45*(-(s15*(3*s12+s15))+2*s15*s45+s45^2))/
(s23*(s34+s45)^3)-(15*s45*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2))/(s34+s45)^3+
(15*s15^2*s45*(-(s12*s15)+2*s15*s45+2*s45^2))/
(s23^2*(s34+s45)^3)-(5*(2*s15^2-10*s15*s23+6*s23^2+
4*s15*s45-7*s23*s45+3*s45^2))/(2*(s12+s23-s45)*
(s34+s45))+(5*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(s23^2*(s12-s34-s45)*(s34+s45)^2)-
(s15*s45*(s15^2+2*s15*s45+6*s45^2))/(s12*s23^2*(s34+s45))-
(5*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(2*s23*(s12-s34-s45)*
(s34+s45)^2)+(5*s45*(s15^2-11*s15*s23+7*s23^2+10*s15*s45-
14*s23*s45+7*s45^2))/(2*(s12+s23-s45)*(s34+s45)^2)+
(s34*(19*s15^2+16*s15*s45+11*s45^2))/
(12*s23*(-s12+s34+s45)^2)-
(s15*s45*(9*s15^2+28*s15*s45+19*s45^2))/(s23^2*(s12-s34-s45)*
(s34+s45))+(s15*(-8*s15^2+5*s15*s45+33*s45^2))/
(2*s23*(s12-s34-s45)*(s34+s45))+(-s15^3+6*s15*s45^2)/
(s12*s23*s34+s12*s23*s45)-(29*s15^2*(s15*s45+s34*(-s15+s45)))/
(18*s23*(s12-s34)^3)+(29*s15^2*(s15*s45+s34*(-s15+s45)))/
(18*(s12-s34)^3*(s12+s23-s45))-
(29*s15*(s15*s45-s34*(s15+s45))^2)/(18*s23^2*(s12-s34)^3)-
(5*(s12+2*(s15-s23+s45)))/(s34+s45)+
(-3*s34^2*(204*s15+55*s45)-2*s15*(83*s15^2+3*s15*s45-
12*s45^2)+s34*(612*s15^2+195*s15*s45-9*s45^2))/
(36*s23^2*(s12-s34))-(15*s45*(s15^3-s23^3+s15^2*s45+
2*s15*s45^2+s45^3+3*s23^2*(s15+s45)-
s23*(3*s15^2+5*s15*s45+3*s45^2)))/((s12+s23-s45)*
(s34+s45)^3)+(30*s15*s45*(s15+s45)^2-
s34^2*(47*s15^2+52*s15*s45+19*s45^2))/
(12*s23^2*(-s12+s34+s45)^2)+(s34^2*(204*s15+55*s45)+
12*s15*(4*s15^2+13*s15*s45+9*s45^2)-
s34*(213*s15^2+164*s15*s45+27*s45^2))/
(12*s23^2*(s12-s34-s45))+(s15^2*(160*s15-33*s45)*s45-
3*s34^2*(107*s15^2+94*s15*s45+27*s45^2)+
2*s15*s34*(-8*s15^2+61*s15*s45+69*s45^2))/
(72*s23^2*(s12-s34)^2)+(397/(72*s12^2)+(29*s15^2*s34^2)/
(18*s12^2*s23*(s12-s34)^3)+(s15*s34*(256*s15+139*s34))/
(72*s12^2*s23*(s12-s34)^2)+(152*s15^2+308*s15*s34-81*s34^2)/
(72*s12^3*s23-72*s12^2*s23*s34)+(29*s15^2*s34^2)/
(18*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(256*s15+139*s34))/(72*s12^2*(s12-s34)^2*
(s12+s23-s45))-(152*s15^2+308*s15*s34+161*s34^2)/
(72*s12^2*(s12-s34)*(s12+s23-s45))+(5*s15^2*(-s12+s15))/
(2*s12^2*s23^2*(-s15+s23-s45))+(5*(s12-s15)*s15)/
(2*s12^2*s23*(-s15+s23-s45))-(5*s15^4)/(2*s12^2*s23^2*
(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(47*s15^2*s34^2)/(6*s12^2*s23*(s12-s34)*s45^2)-
(47*s15^2*s34^3)/(6*s12^2*s23^2*(s12-s34)*s45^2)-
(47*s15^2*s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(47*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(10*(s12+s15-s23))/(s12^2*s45)+
(5*s15^2*s34)/(s12^2*s23^2*s45)+(s15*(52*s15-61*s34)*s34)/
(12*s12^2*s23*(s12-s34)*s45)+(5*s15^2*s34^2)/
(3*s12^2*s23*(s12-s34)^2*s45)+(s15*(22*s15-149*s34)*s34^2)/
(12*s12^2*s23^2*(s12-s34)*s45)-(5*s15^2*s34^3)/
(3*s12^2*s23^2*(s12-s34)^2*s45)-(10*s15*(s12+s34))/
(s12^2*s23*s45)-(5*s15^2*s34^2)/(3*s12^2*(s12-s34)^2*
(s12+s23-s45)*s45)+(s15*s34*(-52*s15+61*s34))/
(12*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(10*(s23^2+s15*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45)+
(s15*s34*(112*s15+59*s34))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+s45/(4*s12^2*s34)+
(s15*(3*s12+2*s15)*s45)/(12*s12^2*s23^2*s34)+
(5*(s15-2*s45)*s45)/(2*s12^2*s23*(s12+s23-s45))+
(15*s15*(2*s12+s15)*s45)/(s12*s23*(s34+s45)^3)+
(15*(s23-s45)*s45*(s15-s23+s45)^2)/(s12^2*(s12+s23-s45)*
(s34+s45)^3)+(5*s15*(2*s12+3*s15)*s45)/
(2*s12^2*s23*(s34+s45)^2)+(5*(-3*s15^2+2*s15*(s23-s45)+
(s23-s45)^2)*s45)/(2*s12^2*(s12+s23-s45)*(s34+s45)^2)+
(5*s45*(s12-2*s15-s23+s45))/(2*s12^2*(s34+s45)^2)-
(10*s15)/(s23*(-s15+s23-s45)*(s34+s45))-
(5*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(s12^2*s45*(s34+s45))-(5*s15^2)/(s23^2*s45*(s34+s45))+
(5*s15*(2*s12+s15))/(s12*s23*s45*(s34+s45))+
(5*(s15-s23)^2*s23)/(s12^2*(s12+s23-s45)*s45*(s34+s45))+
(5*s15*s45)/(s12^2*s23*(s34+s45))+(5*s15^2*s45)/
(s12^2*s23*(s12-s34-s45)*(s34+s45))-
(5*s15^2*s45)/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(5*s15*s45^2*(s15+s45))/(s12^2*s23^2*
(s12-s34-s45)*(s34+s45))-(5*(s12+2*s15-2*s23+s45))/
(s12^2*(s34+s45))-5/((s15-s23+s45)*(s34+s45))-
(5*s15^2)/(s23^2*(s15-s23+s45)*(s34+s45))+
(7*s15^2*s34^2)/(6*s12^2*s23*s45*(-s12+s34+s45)^2)-
(7*s15^2*s34^3)/(6*s12^2*s23^2*s45*(-s12+s34+s45)^2)-
(7*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^
2)+(47*s15^2*s34^2)/(6*s12^2*s23*s45^2*(-s12+s34+s45))-
(47*s15^2*s34^3)/(6*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(112*s15+59*s34))/(12*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(98*s15+149*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))-(s45*(3*s12+5*s15+3*s45))/
(12*s12^2*s23*s34)+(s45*(5*s15-3*s23+6*s45))/
(12*s12^2*s34*(s12+s23-s45))-(279*s12+125*s15+279*s34+
36*s45)/(72*s12^2*s23)+(845*s15-1117*s23-323*s34+253*s45)/
(72*s12^2*(s12+s23-s45))-(5*(s15^2-4*s15*s23+3*s23^2+
3*s15*s45-3*s23*s45+s45^2))/(s12^2*(s12+s23-s45)*
(s34+s45))+(s45*(2*s15^2+5*s15*s45+3*s45^2))/
(12*s12^2*s23*s34*(-s12+s34+s45))-
(s45*(2*s15^2+5*s15*s45+3*s45^2))/(12*s12^2*s34*(s12+s23-s45)*
(-s12+s34+s45))+(s45*(s15^2-2*s15*s45+15*s45^2))/
(6*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(-18*s15^2-89*s15*s34-33*s34^2+21*s15*s45+21*s34*s45+
81*s45^2)/(12*s12^2*s23*(s12-s34-s45))+
(5*(-s15^3+s15^2*s45-s15*s45^2+s45^3))/(2*s12^2*s23^2*
(s12+s23-s45))-(29*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^3)+
(15*s15*s45*(-(s12*s15)+s45*(s15+s45)))/
(s12*s23^2*(s34+s45)^3)-(15*s45*(s12^2+(s15-s23+s45)^2+
s12*(2*s15-s23+s45)))/(s12^2*(s34+s45)^3)-
(s15*(4*s15*(7*s34-4*s45)+19*(s34+s45)^2))/
(12*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(4*s15^2*(7*s34-4*s45)+19*s15*(s34+s45)^2+
30*s45*(s34+s45)^2)/(12*s12^2*s23*(-s12+s34+s45)^2)+
(15*s15*s45*(s45*(s15+s45)-s12*(s15+2*s45)))/
(2*s12^2*s23^2*(s34+s45)^2)+
(5*s15*(2*s12*(s15+2*s45)-s45*(2*s15+3*s45)))/
(2*s12^2*s23^2*(s34+s45))+(-741*s12*s15+136*s15^2+
9*s45*(-5*s34+2*s45)-9*s15*(6*s34+17*s45))/(72*s12^2*s23^2)+
(-30*s34^2*(11*s34+6*s45)+s15*s34*(-243*s34+28*s45)+
s15^2*(-96*s34+152*s45))/(72*s12^2*s23^2*(s12-s34))-
(s34*(4*s15^2*(63*s34-64*s45)+81*s34^2*s45+
s15*s34*(201*s34+175*s45)))/(72*s12^2*s23^2*(s12-s34)^2)-
(s34*(4*s15^2*(7*s34-4*s45)+19*s45*(s34+s45)^2+
3*s15*(11*s34^2+22*s34*s45+s45^2)))/(12*s12^2*s23^2*
(-s12+s34+s45)^2)+(18*s15^2+s15*(89*s34-21*s45)-
27*(s34^2+3*s34*s45+3*s45^2))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(-55*s34^3-3*s34^2*(38*s15+15*s45)+
s45*(44*s15^2+70*s15*s45+27*s45^2)+
s34*(10*s15^2+45*s15*s45+37*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45)))*tr5,535/48-(347*s15^2)/(144*s23^2)+
(83*s15)/(9*s23)-(5*s15)/(2*(s12+s15-s34))+
(13*s15^3)/(36*s12*s23*s34)-(5*(s15+s34))/(2*(s12+s15))+
(8*s34-57*s45)/(18*s12-18*s45)-(13*s15^3)/
(36*s12*s34*(s12+s23-s45))-(5*s15^3*s34)/
(2*(s12+s15)*s23^2*(s12+s23-s45))+(s15^2*(13*s15-98*s45))/
(36*(s12-s34)*s34*(s12+s23-s45))-
(7*s15^2)/(3*(s12+s23-s45)*(s12-s34-s45))-
(13*s15^3*s34)/(6*s23*(s12-s34)*s45^2)+(13*s15^3*s34^2)/
(6*s23^2*(s12-s34)*s45^2)+(13*s15^3*s34)/
(6*(s12-s34)*(s12+s23-s45)*s45^2)-(13*s15^3*s34)/
(6*(s12+s23-s45)*(s12-s34-s45)*s45^2)-
(5*s15^3)/(s23^2*s45)+(15*s15^2)/(2*s23*s45)-(5*s23)/(2*s45)+
(s15^3*s34)/(3*s23*(s12-s34)^2*s45)-(s15^3*s34^2)/
(3*s23^2*(s12-s34)^2*s45)+(s15^2*s34*(-31*s15+40*s34))/
(6*s23^2*(s12-s34)*s45)+(5*(-3*s15^2+s23^2))/
(2*(s12+s23-s45)*s45)-(s15^3*s34)/(3*(s12-s34)^2*
(s12+s23-s45)*s45)-(s15^2*(16*s15+31*s34))/
(6*(s12-s34)*(s12+s23-s45)*s45)+(7*s15^2*(s15+s34))/
(3*s23*(s12-s34-s45)*s45)-(7*s15^2*(s15+s34))/
(3*(s12+s23-s45)*(s12-s34-s45)*s45)-
(5*s15^2*s45)/(2*(s12+s15)*s23*(s12+s15-s34))+
(13*s15^3*s45)/(36*s12*s23*s34^2)-(13*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)+(5*s15^3*s45)/(9*s23*(s12-s34)^2*s34)+
(5*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)+
(13*s15^2*(s15-2*s45)*s45)/(36*s12*s23^2*s34)+
(s34*(-3*s15+s34-2*s45)*s45)/(12*s23*(s12+s23-s45)^2)+
(s34*(-3*s15+s34-2*s45)*s45)/(12*(s12-s45)*(s12+s23-s45)^2)-
(13*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))+
(13*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))-
(5*s15^3*s45)/(9*(s12-s34)^2*s34*(s12+s23-s45))-
(5*s34*s45)/(2*(s12+s15-s34)*(s12+s23-s45))-
((85*s15+6*s23-6*s45)*s45)/(36*s34*(s12+s23-s45))+
(s34*(-8*s15+5*s34-13*s45)*s45)/(36*(s12-s45)^2*
(s12+s23-s45))-(5*s45)/(2*(s12-s34-s45))+
(13*s15^3*s45^2)/(36*s12*s23^2*s34^2)-(13*s15^3*s45^2)/
(36*s23^2*(s12-s34)*s34^2)+(5*s15^3*s45^2)/(9*s23^2*(s12-s34)^2*
s34)+(s34^2*s45^2)/(12*s23*(s12+s23-s45)^3)+
(s34^2*s45^2)/(12*(s12-s45)*(s12+s23-s45)^3)+
(s34^2*s45^2)/(12*(s12-s45)^2*(s12+s23-s45)^2)+
(s34^2*s45^2)/(9*(s12-s45)^3*(s12+s23-s45))-
(5*s45^2)/(2*(s12-s45)*(s12-s34-s45))+(5*s15^2*s45*(s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34))+(5*s15^2*s45*(s15+s45))/
(2*s23^2*s34*(-s12-s15+s34))+(s34*s45*(-s34+s45))/
(9*(s12-s45)^3)+(5*s15^3)/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(5*s12*s15^3)/(2*s23^2*s45*(s34+s45))+
(5*s15^2*(3*s12+s15))/(2*s23*s45*(s34+s45))-
(5*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2))/
(2*s45*(s34+s45))+(5*(-s15+s23)^3)/(2*(s12+s23-s45)*s45*
(s34+s45))+(5*s15^2*(s15+s45))/(s23^2*(s34+s45))-
(5*s15*s45*(s15+s45)^2)/(2*s23^2*(s12-s34-s45)*(s34+s45))-
(5*s15*(2*s15+s45))/(2*s23*(s34+s45))-(5*(2*s15-2*s23+s45))/
(2*(s34+s45))-(13*s15*(s34+s45))/(36*s12*s23)-
(13*s15^3*s34)/(6*s23*s45^2*(-s12+s34+s45))+
(13*s15^3*s34^2)/(6*s23^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(7*s15+20*s34))/(3*s23^2*s45*(-s12+s34+s45))+
s45^2/(6*s34*(-s12+s34+s45))+(13*s15*s45*(-2*s15+s34+s45))/
(36*s12*s23^2)+(s15^2*s45*(-5*s15+29*s45))/
(9*s23^2*(s12-s34)*s34)+(7632*s15-7345*s23+996*s34+3312*s45)/
(432*(s12+s23-s45))-(5*(s34*(s15-2*s45)+s15*s45))/
(2*(s12+s15)*s23)+(-13*s15^3+98*s15^2*s45)/
(36*s12*s23*s34-36*s23*s34^2)+
(s15*(2608*s15^2+5607*s15*s34-5703*s15*s45-3239*s34*s45))/
(432*(s12-s34)^2*(s12+s23-s45))+
(8163*s15^2+7344*s15*s34-7284*s15*s45-2953*s34*s45)/
(432*(s12-s34)*(s12+s23-s45))+
(-2721*s15^2+1208*s15*s34+236*s15*s45+1618*s34*s45)/
(144*s12*s23-144*s23*s34)+
(s15*(-2608*s15^2-5607*s15*s34+5703*s15*s45+3239*s34*s45))/
(432*s23*(s12-s34)^2)+(16*s15^3+31*s15^2*s34)/
(6*s12*s23*s45-6*s23*s34*s45)+(14*s15^2+2*s15*s34-s15*s45+
s34*s45-s45^2)/(6*s12*s23-6*s23*s34-6*s23*s45)+
(5*s15*(-s15^2+s45^2))/(2*s23*(s12-s34-s45)*(s34+s45))+
(-12*s15^2+59*s15*s34+6*s15*s45-93*s34*s45+3*s45^2)/
(18*s23*(s12+s23-s45))-(s34^2-5*s34*s45+3*s45^2)/
(9*(s12-s45)^2)+(s34*(90*s15^2-103*s15*s45+90*s45^2))/
(36*s23^2*(s12+s23-s45))+(16*s15*s34+s34^2+36*s15*s45-
20*s34*s45+96*s45^2)/(36*(s12-s45)*(s12+s23-s45))+
(139*s15^2*(s15*s45+s34*(-s15+s45)))/(27*s23*(s12-s34)^3)-
(139*s15^2*(s15*s45+s34*(-s15+s45)))/(27*(s12-s34)^3*
(s12+s23-s45))+(139*s15*(s15*s45-s34*(s15+s45))^2)/
(27*s23^2*(s12-s34)^3)-(5*(3*s23^2+(s15+s45)^2-
s23*(5*s15+3*s45)))/(2*(s12+s23-s45)*(s34+s45))+
(10*s15*s45^2-5*s34*(s15^2-s15*s45+s45^2))/
(2*(s12+s15)*s23^2)-(-15*s15*(s15+s45)^2+
s34^2*(41*s15+14*s45)+s34*(43*s15^2+44*s15*s45+15*s45^2))/
(6*s23^2*(s12-s34-s45))+(36*s34^2*(41*s15+14*s45)+
s15*(1958*s15^2-2547*s15*s45-1158*s45^2)+
3*s34*(169*s15^2+721*s15*s45+180*s45^2))/
(216*s23^2*(s12-s34))+(s15^2*s45*(-5072*s15+1647*s45)+
3*s34^2*(613*s15^2+1370*s15*s45+709*s45^2)+
s34*(4976*s15^3+962*s15^2*s45-4014*s15*s45^2))/
(432*s23^2*(s12-s34)^2)+(5185/(432*s12^2)+
(5*s15^2)/(2*s12^2*(s12+s15)*s23)+(139*s15^2*s34^2)/
(27*s12^2*s23*(-s12+s34)^3)-(s15*s34*(4688*s15+3239*s34))/
(432*s12^2*s23*(s12-s34)^2)+(-2548*s15^2-7570*s15*s34+
2727*s34^2)/(s12^2*(432*s12*s23-432*s23*s34))+
(5*s15^2*(s15-s45))/(2*s12^2*(s12+s15)*s23^2)+
(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(5*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(139*s15^2*s34^2)/(27*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s15*s34*(4688*s15+3239*s34))/(432*s12^2*(s12-s34)^2*
(s12+s23-s45))+(2548*s15^2+7570*s15*s34+2953*s34^2)/
(432*s12^2*(s12-s34)*(s12+s23-s45))-(13*s15^2*s34^2)/
(6*s12^2*s23*(s12-s34)*s45^2)+(13*s15^2*s34^3)/
(6*s12^2*s23^2*(s12-s34)*s45^2)+(13*s15^2*s34^2)/
(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(13*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)-(5*s15)/(s12^2*s45)+(s15^2*s34^2)/
(3*s12^2*s23*(s12-s34)^2*s45)-(s15^2*s34^3)/
(3*s12^2*s23^2*(s12-s34)^2*s45)+(5*s15*(s12+s15+s34))/
(s12^2*s23*s45)-(5*s15^2*(2*s12+3*s34))/(2*s12^2*s23^2*s45)+
(s15*s34^2*(-20*s15+27*s34))/(6*s12^2*s23^2*(s12-s34)*s45)-
(s15^2*s34^2)/(3*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)-
(5*s15*(s15-s23+s34))/(s12^2*(s12+s23-s45)*s45)-
(s15*s34*(5*s15+16*s34))/(6*s12^2*(s12-s34)*(s12+s23-s45)*
s45)-(s15*s34*(20*s15+7*s34))/(3*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)-(5*s15^3*s45)/(2*s12^2*(s12+s15)*s23^2*
(s12+s15-s34))+s45/(6*s12^2*s34)-(97*s15^2*s45)/
(36*s12^2*s23^2*s34)+(91*s15*s45)/(36*s12^2*s23*s34)+
(5*s15^3*s45)/(2*s12^2*s23^2*(s12+s15-s34)*s34)-
((91*s15+6*(s23-2*s45))*s45)/(36*s12^2*s34*(s12+s23-s45))-
(s34*s45^3)/(12*s12^2*s23*(s12+s23-s45)^3)-
(s34*s45^3)/(12*s12^2*(s12-s45)*(s12+s23-s45)^3)-
(s34*s45^3)/(12*s12^2*(s12-s45)^2*(s12+s23-s45)^2)-
(s34*s45^3)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))+
(13*s45^3)/(6*s12^2*(s12-s45)*(s12+s23-s45)*
(s12-s34-s45))+(s45^2*(-s34+s45))/(3*s12^2*(s12-s45)^2*
(s12+s23-s45))-(5*(s12^2+(s15-s23)^2+
s12*(2*s15-s23)))/(2*s12^2*s45*(s34+s45))-
(5*s15^2)/(2*s23^2*s45*(s34+s45))+(5*s15*(2*s12+s15))/
(2*s12*s23*s45*(s34+s45))+(5*(s15-s23)^2*s23)/
(2*s12^2*(s12+s23-s45)*s45*(s34+s45))+(5*s15*(s15+s45))/
(2*s12*s23^2*(s34+s45))-(5*(s12+2*s15-2*s23+s45))/
(2*s12^2*(s34+s45))-(13*s15^2*s34^2)/(6*s12^2*s23*s45^2*
(-s12+s34+s45))+(13*s15^2*s34^3)/(6*s12^2*s23^2*s45^2*
(-s12+s34+s45))-(s15*s34*(20*s15+7*s34))/
(3*s12^2*s23*s45*(-s12+s34+s45))+(s15*s34^2*(40*s15+27*s34))/
(6*s12^2*s23^2*s45*(-s12+s34+s45))+
(s45^2*(-8*s15-3*s34+2*s45))/(12*s12^2*s23*(s12+s23-s45)^2)+
(s45^2*(-8*s15-3*s34+2*s45))/(12*s12^2*(s12-s45)*
(s12+s23-s45)^2)-(7*s15*s45*(s15+13*s45))/
(36*s12^2*s23*s34*(-s12+s34+s45))+
(3879*s12-2447*s15+3771*s34+72*s45)/(432*s12^2*s23)+
(-1873*s15-5185*s23+4021*s34+7489*s45)/
(432*s12^2*(s12+s23-s45))+(39*s12*s15+2836*s15^2+
78*s15*s34-4287*s15*s45+1119*s34*s45)/(432*s12^2*s23^2)+
(5*s15^2*s34+16*s15*s34^2)/(s12^2*(6*s12*s23*s45-
6*s23*s34*s45))+(s45*(7*s15^2+91*s15*s45-6*s45^2))/
(36*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))+
(-(s34*s45)/3+s45^2)/(s12^2*(s12-s45)*(s12+s23-s45))+
(s45*(-13*s15^2-7*s15*s45+84*s45^2))/(36*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))+
(-90*s15^3+90*s15^2*s45-103*s15*s45^2+90*s45^3)/
(36*s12^2*s23^2*(s12+s23-s45))+
(139*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(27*s12^2*s23^2*
(s12-s34)^3)-(s15*(13*s15+21*(s34+s45)))/
(3*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(26*s15^2+15*s34^2+44*s34*s45+43*s45^2+42*s15*(s34+s45))/
(6*s12^2*s23*(s12-s34-s45))-
(5*(3*s23^2+(s15+s45)^2-s23*(4*s15+3*s45)))/
(2*s12^2*(s12+s23-s45)*(s34+s45))+
(-90*s15^2+158*s15*s45-9*s45*(s34+28*s45))/
(36*s12^2*s23*(s12+s23-s45))+(s15*s34*(6093*s34-2786*s45)+
4*s15^2*(1899*s34-637*s45)+42*s34^2*(24*s34+127*s45))/
(432*s12^2*s23^2*(s12-s34))+
(s34*(-4688*s15^2*s45+3*s34^2*(661*s15+709*s45)+
s15*s34*(7056*s15+2561*s45)))/(432*s12^2*s23^2*(s12-s34)^2)-
(s15^2*(26*s34-s45)+(s34+s45)^2*(14*s34+15*s45)+
s15*(83*s34^2+70*s34*s45+14*s45^2))/(6*s12^2*s23^2*
(s12-s34-s45)))*tr5,385/48-s15/(6*s12)+
(5*s15)/(2*(s12+s15-s34))+s15^2/(6*s12*(s12+s15-s34))+
(7*s15^2)/(3*(s12+s15-s34)*(-s15+s34))+
(5*(s15+s34))/(2*(-s15+s23+s34))-(s15*(3*s12+4*s15-6*s45))/
(24*s23*(-s15+s23+s34))+(s15^2*(101*s15-6*s45))/
(36*s12*s23*s34)+(s15^2*(202*s15-89*s45))/(72*(s12-s34)*s34*
(s12+s23-s45))+(13*s15^3*s34)/(6*s23*(s12-s34)*s45^2)-
(13*s15^3*s34^2)/(6*s23^2*(s12-s34)*s45^2)-
(13*s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)+
(13*s15^3*s34)/(6*(s12+s23-s45)*(s12-s34-s45)*s45^2)-
(15*s15^2)/(2*s23*s45)-(15*(-2*s15+s23))/(2*s45)-
(s15^3*s34)/(3*s23*(s12-s34)^2*s45)+(5*s15^2*(3*s15-8*s34)*s34)/
(6*s23^2*(s12-s34)*s45)+(s15^3*s34^2)/(3*s23^2*(s12-s34)^2*
s45)+(s15^3*s34)/(3*(s12-s34)^2*(s12+s23-s45)*s45)+
(31*s15^2*s34)/(6*(s12-s34)*(s12+s23-s45)*s45)+
(5*(3*s15^2+3*s23^2+2*s23*(-3*s15+s34)))/(2*(s12+s23-s45)*
s45)+(7*s15^2*s34)/(3*(s12+s23-s45)*(s12-s34-s45)*s45)+
(5*s15^3*s45)/(36*s12*s23*s34^2)-(5*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)-(11*s45)/(24*s34)-
(11*s15^2*s45)/(24*s23^2*s34)+(11*s15*s45)/(12*s23*s34)+
(4*s15^3*s45)/(9*s23*(s12-s34)^2*s34)+
(s15^2*(101*s15-10*s45)*s45)/(36*s12*s23^2*s34)+
(s15^2*s45)/(6*s12*(s12+s15-s34)*(s12+s23-s45))-
(5*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))+
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))-
(4*s15^3*s45)/(9*(s12-s34)^2*s34*(s12+s23-s45))+
(7*s15^2*s45)/(3*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))+
(5*(s15+s34)*s45)/(2*(s12+s15-s34)*(s12+s23-s45))+
(5*s15*s45)/(2*(-s15+s23+s34)*(s12+s23-s45))+
(11*(-8*s15+3*s23-3*s45)*s45)/(72*s34*(s12+s23-s45))+
(s15*(s23-s45)*s45)/(8*(-s15+s34)^2*(s12+s23-s45))+
(5*s45)/(2*(s12-s34-s45))+(5*s15^3*s45^2)/(36*s12*s23^2*s34^2)-
(5*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)+
(4*s15^3*s45^2)/(9*s23^2*(s12-s34)^2*s34)-
(s15^2*s45^2)/(8*s23*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*s45^2)/(8*(-s15+s34)*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*s45^2)/(8*(-s15+s34)^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*(s12+s45))/(8*s23*(-s15+s23+s34)^2)-
(s15^2*(s12+s45))/(8*(-s15+s34)*(-s15+s23+s34)^2)-
(s15^2*(s12+s45))/(8*(-s15+s34)^2*(-s15+s23+s34))-
(s15*(-s12+s15+s45))/(8*(-s15+s34)^2)+
(5*s15^3*s45)/(s12*(s12+s23-s45)*(s34+s45)^2)+
(5*s15^3*s45)/(2*(s12+s23-s45)*(s12-s34-s45)*(s34+s45)^2)-
(5*s15*s45^2*(s15+s45)^2)/(s12*s23^2*(s34+s45)^2)-
(5*s15*s45^2*(s15+s45)^2)/(2*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(5*s15^2*(s15-4*s45))/(2*s23^2*(s34+s45))+
(5*s15^3)/(2*s12*(s12+s23-s45)*(s34+s45))-
(5*s15^3)/(2*(s12+s23-s45)*(s12-s34-s45)*(s34+s45))-
(5*s12*s15^3)/(2*s23^2*s45*(s34+s45))+(5*s15^2*(3*s12+s15))/
(2*s23*s45*(s34+s45))-(5*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(2*s45*(s34+s45))+(5*(-s15+s23)^3)/
(2*(s12+s23-s45)*s45*(s34+s45))+(5*s15*(-2*s15+s45))/
(s23*(s34+s45))+(5*s15*s45*(s15+s45)^2)/(s23^2*(s12-s34-s45)*
(s34+s45))+(13*s15^3*s34)/(6*s23*s45^2*(-s12+s34+s45))-
(13*s15^3*s34^2)/(6*s23^2*s45^2*(-s12+s34+s45))+
(7*s15^2*s34)/(3*s23*s45*(-s12+s34+s45))-
(20*s15^2*s34^2)/(3*s23^2*s45*(-s12+s34+s45))+
(s34*(2*s15+s45))/(6*s23*(-s12+s34+s45))+
((-437*s15)/72-(287*s23)/432-5*s34+(31*s45)/12)/
(s12+s23-s45)+(s15*s45*(-2*s15+3*s45))/
(12*s23*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(28*s15+3*s45))/(12*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45))+((25*s15)/2-5*s23+5*s45)/(s34+s45)+
(s15^2*(-101*s15+6*s45))/(36*s12*s34*(s12+s23-s45))+
(s15*(-3*s12+56*s15+6*s45))/(24*(-s15+s34)*(-s15+s23+s34))+
(3*s12-62*s15+9*s45)/(-24*s15+24*s34)+
(s45*(59*s15-9*s23+9*s45))/(24*(-s15+s34)*(s12+s23-s45))+
(-347*s15+30*s45)/(72*s23)+(s15^2*s45*(-224*s15+53*s45))/
(72*s23^2*(s12-s34)*s34)+(s15*(-983*s15+66*s45))/(144*s23^2)-
(s15*s45*(22*s15-11*s34+85*s45))/(36*s12*s23^2)+
(-11*s15*s34+91*s15*s45)/(36*s12*s23)+(-202*s15^3+89*s15^2*s45)/
(72*s12*s23*s34-72*s23*s34^2)+
(s15*(2176*s15^2+5607*s15*s34-5271*s15*s45-3239*s34*s45))/
(432*s23*(s12-s34)^2)+(-5085*s15^2-7344*s15*s34+5790*s15*s45+
2953*s34*s45)/(432*(s12-s34)*(s12+s23-s45))+
(s15*(-2176*s15^2-5607*s15*s34+5271*s15*s45+3239*s34*s45))/
(432*(s12-s34)^2*(s12+s23-s45))-(31*s15^2*s34)/
(6*s12*s23*s45-6*s23*s34*s45)+(5*s15*(s15^2-s45^2))/
(2*s23*(s12-s34-s45)*(s34+s45))+
(15*s15*(s15*(3*s12+s15)-2*s15*s45-s45^2))/
(2*s23*(s34+s45)^2)+(5*s15*s45*(-s15^2+s45^2))/
(s12*s23*(s34+s45)^2)+(5*s15*s45*(-s15^2+s45^2))/
(2*s23*(s12-s34-s45)*(s34+s45)^2)-
(15*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2+2*s15*s45-
2*s23*s45+s45^2))/(2*(s34+s45)^2)+
(15*s15^2*(-(s12*s15)+2*s15*s45+2*s45^2))/(2*s23^2*(s34+s45)^2)+
(5*s15*s45*(-s15^2+2*s15*s45+3*s45^2))/(2*s12*s23^2*(s34+s45))+
(5*(s15^2-2*s15*s23+s23^2+4*s15*s45-5*s23*s45+3*s45^2))/
(2*(s12+s23-s45)*(s34+s45))-(22*s15^2+67*s15*s45+6*s45^2)/
(72*s23*(s12+s23-s45))-(5*(s15^3+3*s15*s45^2))/
(2*s12*s23*(s34+s45))-(139*s15^2*(s15*s45+s34*(-s15+s45)))/
(27*s23*(s12-s34)^3)+(139*s15^2*(s15*s45+s34*(-s15+s45)))/
(27*(s12-s34)^3*(s12+s23-s45))-
(139*s15*(s15*s45-s34*(s15+s45))^2)/(27*s23^2*(s12-s34)^3)+
(-15*s15*(s15+s45)^2+s34^2*(41*s15+14*s45))/
(6*s23^2*(s12-s34-s45))+(s15*(1695*s15+262*s45)-
2*s34*(604*s15+809*s45))/(144*s23*(s12-s34))+
(15*(-s15^3+s23^3-s15^2*s45-2*s15*s45^2-s45^3-
3*s23^2*(s15+s45)+s23*(3*s15^2+5*s15*s45+3*s45^2)))/
(2*(s12+s23-s45)*(s34+s45)^2)+
(-36*s34^2*(41*s15+14*s45)+s15*(-482*s15^2+2637*s15*s45-
228*s45^2)+3*s34*(-340*s15^2-487*s15*s45+33*s45^2))/
(216*s23^2*(s12-s34))+(s15^2*(4208*s15-2511*s45)*s45-
2*s15*s34*(2272*s15^2+49*s15*s45-2223*s45^2)-
3*s34^2*(613*s15^2+1370*s15*s45+709*s45^2))/
(432*s23^2*(s12-s34)^2)+(-793/(432*s12^2)+
(139*s15^2*s34^2)/(27*s12^2*s23*(s12-s34)^3)+
(s15*s34*(4256*s15+3239*s34))/(432*s12^2*s23*(s12-s34)^2)+
(1900*s15^2+6076*s15*s34-2727*s34^2)/(432*s12^3*s23-
432*s12^2*s23*s34)+(5*(s15-s34)*s34)/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(139*s15^2*s34^2)/(27*s12^2*(-s12+s34)^3*
(s12+s23-s45))-(s15*s34*(4256*s15+3239*s34))/
(432*s12^2*(s12-s34)^2*(s12+s23-s45))-
(1900*s15^2+6076*s15*s34+2953*s34^2)/(432*s12^2*(s12-s34)*
(s12+s23-s45))+(13*s15^2*s34^2)/(6*s12^2*s23*(s12-s34)*
s45^2)-(13*s15^2*s34^3)/(6*s12^2*s23^2*(s12-s34)*s45^2)-
(13*s15^2*s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(13*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(5*(s12+s15-s23))/(s12^2*s45)+
(5*s15^2*s34)/(2*s12^2*s23^2*s45)-(s15^2*s34^2)/
(3*s12^2*s23*(s12-s34)^2*s45)+(s15*(4*s15-27*s34)*s34^2)/
(6*s12^2*s23^2*(s12-s34)*s45)+(s15^2*s34^3)/
(3*s12^2*s23^2*(s12-s34)^2*s45)-(5*s15*(s12+s34))/
(s12^2*s23*s45)+(s15^2*s34^2)/(3*s12^2*(s12-s34)^2*
(s12+s23-s45)*s45)+(s15*s34*(-11*s15+16*s34))/
(6*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(5*(s23^2+s15*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45)+
(s15*s34*(13*s15+7*s34))/(3*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)-(s15*s45)/(8*s12^2*(s15-s34)^2)-
(11*s45)/(24*s12^2*s34)-(11*s15*(3*s12+2*s15)*s45)/
(72*s12^2*s23^2*s34)+(3*s45)/(8*s12^2*(-s15+s34))+
(11*(-5*s15+3*s23-6*s45)*s45)/(72*s12^2*s34*(s12+s23-s45))+
(s15*(s23-2*s45)*s45)/(8*s12^2*(s15-s34)^2*(s12+s23-s45))+
((4*s15-9*s45)*s45^2)/(24*s12^2*s23*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45^3)/(8*s12^2*s23*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45^3)/(8*s12^2*(-s15+s34)*
(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45^3)/(8*s12^2*(s15-s34)^2*(-s15+s23+s34)*
(s12+s23-s45))+(15*s15*(2*s12+s15))/
(2*s12*s23*(s34+s45)^2)+(15*(s23-s45)*(s15-s23+s45)^2)/
(2*s12^2*(s12+s23-s45)*(s34+s45)^2)+
(5*s15^2)/(2*s12^2*s23*(s34+s45))+(5*(-2*s15+s23))/
(2*s12^2*(s34+s45))-(5*(s12^2+(s15-s23)^2+
s12*(2*s15-s23)))/(2*s12^2*s45*(s34+s45))-
(5*s15^2)/(2*s23^2*s45*(s34+s45))+(5*s15*(2*s12+s15))/
(2*s12*s23*s45*(s34+s45))+(5*(s15-s23)^2*s23)/
(2*s12^2*(s12+s23-s45)*s45*(s34+s45))+
(5*s15*s45*(-2*s12+s15+s45))/(2*s12^2*s23^2*(s34+s45))+
(13*s15^2*s34^2)/(6*s12^2*s23*s45^2*(-s12+s34+s45))-
(13*s15^2*s34^3)/(6*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(13*s15+7*s34))/(3*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(26*s15+27*s34))/(6*s12^2*s23^2*s45*
(-s12+s34+s45))-(5*(s12+s34+s45))/
(2*s12^2*(-s15+s23+s34))+(11*s45*(3*s12+5*s15+3*s45))/
(72*s12^2*s23*s34)-(s45^2*(56*s15+9*s45))/(24*s12^2*(-s15+s34)*
(-s15+s23+s34)*(s12+s23-s45))+
(s45*(56*s15-9*s23+18*s45))/(24*s12^2*(-s15+s34)*
(s12+s23-s45))+(331*s15-1367*s23-2953*s34+287*s45)/
(432*s12^2*(s12+s23-s45))-(3807*s12-1829*s15+3807*s34+
1080*s45)/(432*s12^2*s23)-(1869*s12*s15+2044*s15^2+
2040*s15*s34-198*s12*s45-981*s15*s45+921*s34*s45)/
(432*s12^2*s23^2)+(11*s15^2*s34-16*s15*s34^2)/
(6*s12^3*s23*s45-6*s12^2*s23*s34*s45)+
(3*s12^2+4*s12*s15-9*s12*s45+4*s15*s45-9*s45^2)/
(24*s12^2*s23*(-s15+s23+s34))+(s15*(s12^2+s12*s45+s45^2))/
(8*s12^2*s23*(-s15+s23+s34)^2)+(s15*(s12^2+s12*s45+s45^2))/
(8*s12^2*(-s15+s34)*(-s15+s23+s34)^2)+
(s15*(s12^2+s12*s45+s45^2))/(8*s12^2*(s15-s34)^2*
(-s15+s23+s34))-(11*s45*(2*s15^2+5*s15*s45+3*s45^2))/
(72*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))-
(11*s45*(2*s15^2+5*s15*s45+3*s45^2))/(72*s12^2*s23*s34*
(-s12+s34+s45))+(11*s45*(2*s15^2+5*s15*s45+3*s45^2))/
(72*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))-
(-3*s12^2+56*s12*s15+9*s12*s45+56*s15*s45+9*s45^2)/
(24*s12^2*(-s15+s34)*(-s15+s23+s34))-
(139*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(27*s12^2*s23^2*
(s12-s34)^3)+(15*s15*(-(s12*s15)+s45*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^2)-(5*(2*s23^2+2*s15*(s15+s45)-
s23*(4*s15+s45)))/(2*s12^2*(s12+s23-s45)*(s34+s45))-
(15*(s12^2+(s15-s23+s45)^2+s12*(2*s15-s23+s45)))/
(2*s12^2*(s34+s45)^2)+(5*(-(s15*s34)+(s34+s45)^2))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45))-
(s15*(s15-7*(2*s34+s45)))/(3*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(2*s15^2-15*(s34+s45)^2-
14*s15*(2*s34+s45))/(6*s12^2*s23*(s12-s34-s45))+
(s34*(-s15^2+7*(s34+s45)^2+3*s15*(9*s34+2*s45)))/
(3*s12^2*s23^2*(s12-s34-s45))-
(s34*(-4256*s15^2*s45+3*s34^2*(661*s15+709*s45)+
s15*s34*(6624*s15+2129*s45)))/(432*s12^2*s23^2*(s12-s34)^2)+
(-24*s34^2*(42*s34+169*s45)+s15^2*(-5364*s34+1900*s45)+
s15*s34*(-5967*s34+2156*s45))/(432*s12^2*s23^2*(s12-s34)))*tr5,
-3/2+(9*s15)/(2*s23)+(3*s15-2*s34)/(4*(s12+s15))+
s15^2/(8*(s12+s15-s34)^2)-(3*s15)/(2*(s12+s15-s34))+
(5*s34)/(2*s15)+(5*(s15-s34)*s34)/(4*(s12+s15)^2)-
(5*s34^2)/(2*s15*(s12+s15))-(5*s15*s34*(s15+s34))/
(2*(s12+s15)^3)+(3*s34)/(4*(-s15+s23+s34))+
(15*s15*(-s15+2*s34))/(4*s23^2)+(5*s15^3*s34)/
(4*(s12+s15)*s23*(s12+s23-s45)^2)-(5*s15^4*s34^2)/
(4*(s12+s15)^2*s23^2*(s12+s23-s45)^2)+
(5*s15^3*s34^2)/((s12+s15)*s23^2*(s12+s23-s45)^2)-
(5*s34*(s15+s23+s34-2*s45))/(4*(s12+s23-s45)^2)-
(5*s15^2)/(4*(s12+s15)*(s12+s23-s45))-
(5*s15^3*s34)/(4*(s12+s15)^2*s23*(s12+s23-s45))-
(5*s15^4*s34^2)/(2*(s12+s15)^3*s23^2*(s12+s23-s45))+
(15*s15^2*s34*(-s15+s34))/(2*(s12+s15)*s23^2*(s12+s23-s45))+
(5*s15^3*s34*(s15+s34))/(2*(s12+s15)^2*s23^2*(s12+s23-s45))+
((5*s15^3)/4+7*s15^2*s34)/((s12+s15)*s23*(s12+s23-s45))-
(5*(s12+s15))/(2*(-s15+s23-s45))-(5*s15^2*(s12+s15-2*s34))/
(2*s23^2*(-s15+s23-s45))+(5*s15*(s12+s15-s34))/
(s23*(-s15+s23-s45))-(5*s15^2*s34^2)/(2*(s12+s15)*s23^2*
(-s15+s23-s45))-(s15*(s15+s34-s45))/
(2*(s12-s34)*(s12+s23-s45))+(5*s34^2*s45)/
(s12*s15*s23+s15^2*s23)-(7*s34*s45)/(4*(s12+s15-s34)*
(s12+s23-s45))+(3*s15*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45))-(5*s34^2*s45^2)/(2*s15*(s12+s15)*s23^2)+
(5*s34^2*s45^2)/(2*s15*s23^2*(s12+s15-s34))+
(3*s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s34*(-s15+s34)*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
(s15*(-s15+s34)*(s15+s45))/(4*s23*(s12+s15-s34)^2)+
((-s15+s34)^2*(s15+s45)^2)/(8*s23^2*(s12+s15-s34)^2)+
(s15*(s15-2*s34+s45))/(8*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34)/(8*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(s15+s45)^2)/(8*s23^2*(-s12+s34+s45)^2)-
(s15*s34*(s15+s45))/(4*s23^2*(-s12+s34+s45))-
(6*s15+11*s23+16*s34+3*s45)/(8*(s12+s23-s45))+
(s15*(s34*(s15-s45)-s15*s45))/(2*s23*(s12-s34)^2)+
(5*s15^2+8*s15*s34+8*s15*s45-18*s34*s45)/(4*(s12+s15)*s23)+
(s15^2+s15*s34-s15*s45+5*s34*s45)/(2*s12*s23-2*s23*s34)+
(-4*s15^2+5*s15*s34-5*s15*s45+6*s34*s45)/(4*s12*s23+4*s15*s23-
4*s23*s34)+(5*(s15*s34*(s15-3*s45)-s15^2*s45+2*s34^2*s45))/
(4*(s12+s15)^2*s23)+(s34*(-s15^2+s45^2))/
(8*s23*(-s12+s34+s45)^2)-(5*s34^2*(3*s15^2-2*s15*s45+s45^2))/
(4*s23^2*(s12+s23-s45)^2)-
(5*s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(4*s23*(s12+s23-s45)^2)+(s15*(s15*s45+s34*(-s15+s45)))/
(2*(s12-s34)^2*(s12+s23-s45))+
(-10*s34^2+5*s15*(-s15+s45)+8*s34*(-s15+s45))/
(4*s23*(s12+s23-s45))-(s15*s45-s34*(s15+s45))^2/
(2*s23^2*(s12-s34)^2)+(5*s15*(s15^2*s45-s15*s34*s45+
s34^2*(-s15+2*s45)))/(2*(s12+s15)^3*s23)+
(-(s15*(s15+s45))+2*s34*(s15+2*s45))/(8*s23*(s12-s34-s45))+
(5*(-(s15^2*s45*(-2*s15+s45))+s34^2*(s15^2-s45^2)+
2*s15*s34*(s15^2-s15*s45+s45^2)))/(4*(s12+s15)^2*s23^2)-
(5*s15*(-2*s15*s34*s45^2+s15^2*s45*(s15+s45)+
s34^2*(s15^2-s15*s45+s45^2)))/(2*(s12+s15)^3*s23^2)+
(5*(s15*s34^2-s15*s45*(s15+s45)+s34*(-2*s15^2+s15*s45+
2*s45^2)))/(2*(s12+s15)*s23^2)+
(3*s34^2*(s15+2*s45)+s15*s45*(2*s15+3*s45)-
2*s34*(s15^2+4*s15*s45+3*s45^2))/(2*s23^2*(s12-s34))+
(4*s34^2*(s15+2*s45)+s15*(3*s15^2+7*s15*s45+4*s45^2)-
s34*(7*s15^2+15*s15*s45+8*s45^2))/(4*s23^2*(s12+s15-s34))+
(11/(8*s12^2)+(s15*(s15-s34)^2)/(8*s12^2*s23*(s12+s15-s34)^2)+
(5*s34)/(2*s12*s15*s23)+(5*s15^3*s34)/(2*s12^2*(s12+s15)^3*s23)-
(15*s15^2*s34)/(4*s12^2*(s12+s15)^2*s23)+
(s15*s34^2)/(2*s12^2*s23*(s12-s34)^2)+(s15*(-3*s15+10*s34))/
(4*s12^2*(s12+s15)*s23)+(s15*s34)/(s12^2*(s12*s23-s23*s34))+
(s15^2-4*s15*s34+3*s34^2)/(8*s12^2*s23*(s12+s15-s34))+
(5*s15^5*s34)/(4*s12^2*(s12+s15)^2*s23^2*(s12+s23-s45)^2)-
(25*s15^4*s34)/(4*s12^2*(s12+s15)*s23^2*(s12+s23-s45)^2)+
(5*s34*(2*s15+s23-3*s45))/(4*s12^2*(s12+s23-s45)^2)+
(5*s15^4)/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(5*s15^4)/(4*s12^2*(s12+s15)^2*s23*(s12+s23-s45))-
(9*s15^3)/(2*s12^2*(s12+s15)*s23*(s12+s23-s45))+
(7*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(5*s15^5*s34)/(2*s12^2*(s12+s15)^3*s23^2*(s12+s23-s45))-
(s15*s34)/(s12^2*(s12-s34)*(s12+s23-s45))-
(s15*s34^2)/(2*s12^2*(s12-s34)^2*(s12+s23-s45))-
(5*s15^4*(s15+5*s34))/(4*s12^2*(s12+s15)^2*s23^2*
(s12+s23-s45))-(5*s15*(s12^2-s12*s34+s15*s34))/
(2*s12^2*s23^2*(-s15+s23-s45))+(5*s34^2*s45)/
(2*s12^2*s15*s23^2)+(5*s34^3*s45)/(2*s12^2*s15*s23^2*
(s12+s15-s34))+(3*s34^3*s45)/(2*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))+((-s15+s34)^3*(s15+s45))/
(8*s12^2*s23^2*(s12+s15-s34)^2)-5/(2*s23*(s15-s23+s45))-
(5*s15^3*s34)/(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))-
(s15*(s34+s45)^2)/(8*s12^2*s23*(-s12+s34+s45)^2)+
(s15*(s34+s45)^2)/(8*s12^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34*(s15+s45)*(s34+s45)^2)/(8*s12^2*s23^2*
(-s12+s34+s45)^2)-(3*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(3*(s12-s15+s34+s45))/(4*s12^2*(-s15+s23+s34))+
(-17*s15-11*s23+17*s34+8*s45)/(8*s12^2*(s12+s23-s45))+
(6*s12+s15-14*s34+9*s45)/(8*s12^2*s23)+
(s34*(-3*s15*s34+3*s34^2+2*s15*s45-5*s34*s45))/
(2*s12^2*s23^2*(s12-s34))-(5*s15^2*(s15^2+4*s15*s34+
3*s15*s45-3*s34*s45))/(4*s12^2*(s12+s15)^2*s23^2)-
(5*s15*(3*s15^2-2*s15*s45+s45^2))/(4*s12^2*s23^2*
(s12+s23-s45))+(5*s34*(3*s15^2-4*s15*s45+3*s45^2))/
(4*s12^2*s23*(s12+s23-s45)^2)+(3*s15^2+2*s15*s45+3*s45^2)/
(4*s12^2*s23*(s12+s23-s45))-
(5*s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+s45^3))/
(4*s12^2*s23^2*(s12+s23-s45)^2)+
(s34^2*(s15*s45-s34*(s15+s45)))/(2*s12^2*s23^2*(s12-s34)^2)-
(5*s15^3-8*s34^3+s15*s34*(21*s34-20*s45)+22*s34^2*s45+
6*s15^2*(-3*s34+s45))/(8*s12^2*s23^2*(s12+s15-s34))+
((s34+s45)*(-2*s15+3*(s34+s45)))/(8*s12^2*s23*
(s12-s34-s45))-((s34+s45)*(-2*s15+3*(s34+s45)))/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^3*(-(s34*s45)+s15*(s34+s45)))/(2*s12^2*(s12+s15)^3*
s23^2)+(5*s15*(3*s15^2-2*s34*s45+2*s15*(s34+s45)))/
(4*s12^2*(s12+s15)*s23^2)+
((s34+s45)*(2*s34*s45+s15*(3*s34+s45)))/(8*s12^2*s23^2*
(s12-s34-s45))+(3*s15^2-5*s12*(s15-4*s34)+
5*s34*(2*s34-s45)-4*s15*(5*s34+s45))/(4*s12^2*s23^2))*tr5,
-53/16+(5*(s12-s34))/(2*s15)-(51*s15+10*s34)/(4*s23)+
s15^3/(2*s12^2*s23-2*s12*s23*s34)-
s15^3/(2*s12*(s12-s34)*(s12+s23-s45))+
(5*s15)/(-s15+s23-s45)-(5*s15*(4*s12+9*s15))/
(4*s23*(-s15+s23-s45))+(5*s15^2*(4*s12+5*s15-2*s34))/
(4*s23^2*(-s15+s23-s45))+(5*s15^3*s34)/
(4*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(5*s15^2)/(4*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^2*(s15-2*s34))/(4*s23*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^3*s34)/(4*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^3)/(s23*s45^2)-(s15^3*s34^2)/(2*s23^2*(s12-s34)*s45^2)-
(5*s15^3*(s12+s34))/(s23^2*s45^2)+
(-5*s12*(-3*s15+2*s23)+5*s23*(-3*s15+2*s23+s34))/s45^2-
(s15^3*s34)/(2*(s12-s34)*(s12+s23-s45)*s45^2)-
(5*(s15^3+2*s23^3+s23^2*(-3*s15+s34)))/((s12+s23-s45)*
s45^2)-(9*s15^3*s34)/(2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(5*s15*(4*s12+s15))/(4*s23*s45)+
(5*s15^2*(-10*s12+7*s15-10*s34))/(4*s23^2*s45)+
(s15^2*(3*s15-2*s34)*s34)/(2*s23^2*(s12-s34)*s45)+
(5*(3*s12-2*(s15+s23+s34)))/(2*s45)+(s15^2*(2*s15+s34))/
(2*(s12-s34)*(s12+s23-s45)*s45)+
(5*(-s15^2+12*s23^2+4*s23*(-2*s15+s34)))/(4*(s12+s23-s45)*
s45)+(s15^2*(11*s15-7*s34))/(4*(s12+s23-s45)*
(s12-s34-s45)*s45)+(s15*s45)/(2*s12*s23)+
(s15^3*s45)/(2*s12*s23^2*(s12-s34))+(5*s34*s45)/(s15*s23)-
(13*s45)/(12*(s12-s34-s45))-(s15*s45^2)/(2*s12*s23^2)+
(5*s34^2*s45^2)/(2*s15*s23^2*(s12-s34))-(5*s15^3*s45^2)/
(2*s12*(s12+s23-s45)*(s34+s45)^3)-(5*s15^3*s45^2)/
((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)+
(5*s15*s45^3*(s15+s45)^2)/(2*s12*s23^2*(s34+s45)^3)+
(5*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)-
(15*s12^2*s15^3)/(4*s23^2*s45*(s34+s45)^2)+
(15*s12*s15^2*(3*s12+s15))/(4*s23*s45*(s34+s45)^2)+
(15*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(4*s45*(s34+s45)^2)-
(15*s23*(-s15+s23)^3)/(4*(s12+s23-s45)*s45*(s34+s45)^2)+
(5*s15^2*(3*s15-2*s45)*s45)/(4*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(5*s15*s45^3)/(s12*s23*(s34+s45)^2)-
(5*s15*s45^3*(s15+s45))/(s12*s23^2*(s34+s45)^2)-
s15^3/(2*s12*(s12+s23-s45)*(s34+s45))+
(5*s12*s15*(2*s12+3*s15))/(2*s23*(-s15+s23-s45)*(s34+s45))-
(5*s12^2*s15^3)/(s23^2*s45^2*(s34+s45))+(5*s12*s15^2*(3*s12+s15))/
(s23*s45^2*(s34+s45))+(5*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))-
(5*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))-
(5*s12*(s12-5*s15)*s15^2)/(2*s23^2*s45*(s34+s45))-
(5*s15*(-4*s12^2+19*s12*s15+6*s15^2))/(4*s23*s45*(s34+s45))-
(5*(2*s12^2-7*s15^2-4*s15*s23+5*s23^2-s12*(8*s15+s23)))/
(4*s45*(s34+s45))+(5*(-s15+s23)^2*(2*s15+9*s23))/
(4*(s12+s23-s45)*s45*(s34+s45))+(5*s12*s15^2*(s12+s15))/
(2*s23^2*(s15-s23+s45)*(s34+s45))+(5*s12*(s12+2*s15-s45))/
(2*(s15-s23+s45)*(s34+s45))+(5*(-s12+2*s23+s45))/
(4*(s34+s45))+(19*s15^2*s34)/(24*(s12+s23-s45)*
(-s12+s34+s45)^2)-(3*s15^3*s34)/(4*s23*s45*
(-s12+s34+s45)^2)+(3*s15^3*s34^2)/(4*s23^2*s45*
(-s12+s34+s45)^2)+(3*s15^3*s34)/(4*(s12+s23-s45)*s45*
(-s12+s34+s45)^2)+(17*s45^2)/(12*(-s12+s34+s45)^2)+
(5*s15^3*s45^2)/(4*(s12+s23-s45)*(s34+s45)^2*
(-s12+s34+s45)^2)-(5*s15*s45^3*(s15+s45)^2)/
(4*s23^2*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15^3*s45)/(4*(s12+s23-s45)*(s34+s45)*(-s12+s34+s45)^2)+
(5*s15*s45^2*(s15+s45)^2)/(2*s23^2*(s34+s45)*
(-s12+s34+s45)^2)-(9*s15^3*s34)/(2*s23*s45^2*
(-s12+s34+s45))+(9*s15^3*s34^2)/(2*s23^2*s45^2*
(-s12+s34+s45))+(s15^2*s34*(-7*s15+23*s34))/
(2*s23^2*s45*(-s12+s34+s45))+(s15^2*(-8*s15+5*s45))/
(4*(s12+s23-s45)*(s12-s34-s45)*(s34+s45))+
(5*s15*(-3*s12+6*s15+8*s45))/(4*s23*(s34+s45))+
(s15*(-16*s15+14*s34+17*s45))/(12*s23*(s12+s23-s45))+
(s15*(31*s15+49*s34+49*s45))/(24*(s12+s23-s45)*
(s12-s34-s45))+(-456*s15-445*s23+180*s34+180*s45)/
(144*(s12+s23-s45))+(s15*(176*s15^2+447*s15*s34-
447*s15*s45-295*s34*s45))/(144*s23*(s12-s34)^2)-
(31*s15^2+83*s15*s34-29*s15*s45+7*s34*s45)/
(24*s23*(s12-s34-s45))+(173*s15^2+26*s15*s34-26*s15*s45+
136*s34*s45)/(48*s12*s23-48*s23*s34)+
(s15*(-176*s15^2-447*s15*s34+447*s15*s45+271*s34*s45))/
(144*(s12-s34)^2*(s12+s23-s45))+
(-519*s15^2-726*s15*s34+726*s15*s45+455*s34*s45)/
(144*(s12-s34)*(s12+s23-s45))-(2*s15^3+s15^2*s34)/
(2*s12*s23*s45-2*s23*s34*s45)-(5*s15*s45^2*(-s15^2+s45^2))/
(2*s12*s23*(s34+s45)^3)+(5*s15*s45^2*(-s15^2+s45^2))/
(4*s23*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15*s45*(-s15^2+s45^2))/(4*s23*(s34+s45)*(-s12+s34+s45)^2)+
(5*s34*(s15^2-s15*s45+s45^2))/(4*s23*(s12+s23-s45)^2)-
(s34*(19*s15^2+4*s15*s45+3*s45^2))/(24*s23*(-s12+s34+s45)^2)-
(5*s15*(s15*(-3*s12+4*s15)+6*s15*s45+3*s45^2))/
(2*s23^2*(s34+s45))-(5*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(2*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(s15*s45*(s15^2+2*s15*s45+6*s45^2))/(2*s12*s23^2*(s34+s45))+
(5*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(4*s23*(s12-s34-s45)*
(s34+s45)^2)-(5*s15*(16*s12*s15+3*s15^2-3*s12*s45-
5*s15*s45+11*s45^2))/(4*s23*(s34+s45)^2)-
(s34*(15*s15^2-16*s15*s45+15*s45^2))/(12*s23^2*(s12+s23-s45))+
(s15*s45*(9*s15^2+28*s15*s45+19*s45^2))/(2*s23^2*(s12-s34-s45)*
(s34+s45))-(s15*(-8*s15^2+5*s15*s45+33*s45^2))/
(4*s23*(s12-s34-s45)*(s34+s45))+(s15^3-6*s15*s45^2)/
(2*s12*s23*(s34+s45))+(-11*s15^3+7*s15^2*s34)/
(4*s12*s23*s45-4*s23*s34*s45-4*s23*s45^2)+
(s15^3*s34)/(2*s12*s23*s45^2-2*s23*s34*s45^2)+
(15*s15*(2*s12*s15^2-2*s12*s15*s45+6*s15*s45^2+3*s45^3))/
(4*s23^2*(s34+s45)^2)-(15*s15*(s12^2*s15^2-3*s12*s15^2*s45+
s15*(-2*s12+3*s15)*s45^2+4*s15*s45^3+s45^4))/
(2*s23^2*(s34+s45)^3)+(5*s15^3*s45^2-5*s15*s45^4)/
(s23*(s12-s34-s45)*(s34+s45)^3)+
(s15*(40*s12+411*s15-20*s45)+80*s34*(-2*s15+s45))/(16*s23^2)-
(11*s15^2*(s15*s45+s34*(-s15+s45)))/(9*s23*(s12-s34)^3)+
(11*s15^2*(s15*s45+s34*(-s15+s45)))/(9*(s12-s34)^3*
(s12+s23-s45))-(11*s15*(s15*s45-s34*(s15+s45))^2)/
(9*s23^2*(s12-s34)^3)+(5*(s15^2-7*s23^2+2*s23*(2*s15+s45)))/
(4*(s12+s23-s45)*(s34+s45))-
(5*(s23^2-s15*s34+2*s34*s45+s45^2-s23*(s34+2*s45)))/
(4*(s12+s23-s45)^2)+(5*(7*s15^2-5*s15*s23+s23^2-s15*s45-
4*s23*s45+s45^2+s12*(14*s15-4*s23+3*s45)))/
(4*(s34+s45)^2)+(5*(2*s23^3+2*s15^2*s45+
s23^2*(-4*s15+5*s45)+s23*(2*s15^2-4*s15*s45-4*s45^2)))/
(4*(s12+s23-s45)*(s34+s45)^2)+
(15*s15*(3*s12^2*s15+s12*(s15^2-5*s15*s45-s45^2)+
2*s45*(-s15^2+s15*s45+s45^2)))/(2*s23*(s34+s45)^3)+
(-6*s34^2*(19*s15+5*s45)-6*s15*(4*s15^2+13*s15*s45+9*s45^2)+
s34*(116*s15^2+89*s15*s45+15*s45^2))/
(12*s23^2*(s12-s34-s45))+(-30*s15*s45*(s15+s45)^2+
s34^2*(59*s15^2+64*s15*s45+23*s45^2))/
(24*s23^2*(-s12+s34+s45)^2)+(72*s34^2*(2*s15+5*s45)-
3*s34*(17*s15^2+173*s15*s45+120*s45^2)+
s15*(-196*s15^2+123*s15*s45+180*s45^2))/(72*s23^2*(s12-s34))+
(s15^2*(352*s15-195*s45)*s45-195*s34^2*(s15+s45)^2+
2*s15*s34*(-176*s15^2+19*s15*s45+195*s45^2))/
(144*s23^2*(s12-s34)^2)-
(15*(s23^4-s15^3*s45-3*s23^3*(s15+s45)+
s23^2*(3*s15^2+5*s15*s45+3*s45^2)-
s23*(s15^3+s15^2*s45+2*s15*s45^2+s45^3)))/
(2*(s12+s23-s45)*(s34+s45)^3)+
(15*(s23^3+s12^2*(-3*s15+s23)+s15^2*(-s15+2*s45)-
s23^2*(3*s15+2*s45)+s23*(3*s15^2+2*s15*s45+s45^2)-
s12*(3*s15^2+s23^2-s15*s45+s45^2-s23*(3*s15+s45))))/
(2*(s34+s45)^3)+(-275/(144*s12^2)+5/(2*s15*s23)+
(11*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+
(s15*s34*(352*s15+271*s34))/(144*s12^2*s23*(s12-s34)^2)+
(176*s15^2+542*s15*s34-117*s34^2)/(144*s12^3*s23-
144*s12^2*s23*s34)+(11*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*
(s12+s23-s45))-(s15*s34*(352*s15+271*s34))/
(144*s12^2*(s12-s34)^2*(s12+s23-s45))-
(176*s15^2+542*s15*s34+455*s34^2)/(144*s12^2*(s12-s34)*
(s12+s23-s45))+(5*s15*(2*s12^2+s12*s15-s15^2))/
(4*s12^2*s23^2*(-s15+s23-s45))+(5*s15*(-2*s12+s15))/
(4*s12^2*s23*(-s15+s23-s45))-(5*s15^4)/
(4*s12^2*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(5*s15^4)/(4*s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(5*(s12^2-s15^2-s12*s23+s23^2))/(s12^2*s45^2)-
(s15^2*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45^2)+
(5*s15^2*(s12+s34))/(s12^2*s23*s45^2)-
(5*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)-
(s15^2*s34^2)/(2*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(5*(s23^3+s15^2*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45^2)-
(9*s15^2*s34^2)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)-
(5*(s15+2*s23))/(2*s12^2*s45)-(s15*s34^2*(-2*s15+s34))/
(2*s12^2*s23^2*(s12-s34)*s45)+(5*s15*(2*s12+s15+2*s34))/
(4*s12^2*s23*s45)-(15*s15*(2*s12^2-s12*s15+2*s12*s34+
2*s34^2))/(4*s12^2*s23^2*s45)+
(5*(-5*s15^2+8*s23^2+2*s15*(s23-s34)))/
(4*s12^2*(s12+s23-s45)*s45)+(s15^2*s34)/(2*s12^2*(s12-s34)*
(s12+s23-s45)*s45)-(s15*s34*(11*s15+5*s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(5*s34^3*s45)/(2*s12^2*s15*s23^2*(s12-s34))+
(5*s34*(s12+s34)*s45)/(2*s12^2*s15*s23^2)+((s15-5*s45)*s45^2)/
(4*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(15*s15*(2*s12+s15)*(s12-s45))/(2*s12*s23*(s34+s45)^3)-
(15*s23*(s23-s45)*(s15-s23+s45)^2)/(2*s12^2*(s12+s23-s45)*
(s34+s45)^3)-(15*s12*s15^2)/(4*s23^2*s45*(s34+s45)^2)+
(15*s15*(2*s12+s15))/(4*s23*s45*(s34+s45)^2)-
(15*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(4*s12^2*s45*(s34+s45)^2)-
(15*(s15-s23)^2*s23^2)/(4*s12^2*(s12+s23-s45)*s45*
(s34+s45)^2)-(5*(s15-2*s23))/(2*s12^2*(s34+s45))+
(5*(s12+2*s15))/(2*s23*(-s15+s23-s45)*(s34+s45))-
(5*s12*s15^2)/(s23^2*s45^2*(s34+s45))+(5*s15*(2*s12+s15))/
(s23*s45^2*(s34+s45))-(5*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(s12^2*s45^2*
(s34+s45))-(5*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*
s45^2*(s34+s45))-(5*(s12-3*s15)*s15)/(2*s23^2*s45*
(s34+s45))-(5*(s15^2+s12*(s15-2*s23)-5*s15*s23+
4*s23^2))/(2*s12^2*s45*(s34+s45))+
(15*s23*(s15^2-3*s15*s23+2*s23^2))/(2*s12^2*(s12+s23-s45)*s45*
(s34+s45))-(5*s15*s45)/(2*s12^2*s23*(s34+s45))-
(5*s15^2*s45)/(2*s12^2*s23*(s12-s34-s45)*(s34+s45))+
(5*s15^2*s45)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(5*s15*s45^2*(s15+s45))/(2*s12^2*s23^2*
(s12-s34-s45)*(s34+s45))+5/(2*(s15-s23+s45)*
(s34+s45))+(5*s15*(s12+s15))/(2*s23^2*(s15-s23+s45)*
(s34+s45))-(3*s15^2*s34^2)/(4*s12^2*s23*s45*
(-s12+s34+s45)^2)+(3*s15^2*s34^3)/(4*s12^2*s23^2*s45*
(-s12+s34+s45)^2)+(3*s15^2*s34^2)/(4*s12^2*(s12+s23-s45)*
s45*(-s12+s34+s45)^2)-(9*s15^2*s34^2)/(2*s12^2*s23*s45^2*
(-s12+s34+s45))+(9*s15^2*s34^3)/(2*s12^2*s23^2*s45^2*
(-s12+s34+s45))-(s15*s34*(11*s15+5*s34))/
(2*s12^2*s23*s45*(-s12+s34+s45))+(s15*s34^2*(19*s15+28*s34))/
(4*s12^2*s23^2*s45*(-s12+s34+s45))+
(-117*s12+541*s15+63*s34+24*s45)/(144*s12^2*s23)-
(5*s15*(4*s12^2+2*s12*s45+3*s15*s45))/(4*s12^2*s23*
(s34+s45)^2)+(5*(s12^2-2*s12*s15-3*s15^2+2*s12*s23+
8*s15*s23-5*s23^2+2*s23*s45))/(4*s12^2*(s34+s45)^2)+
(360*s12^2+819*s12*s15-320*s15^2-330*s15*s34-360*s12*s45+
489*s15*s45-597*s34*s45)/(144*s12^2*s23^2)-
(s15^2*s34)/(s12^2*(2*s12*s23*s45-2*s23*s34*s45))+
(12*s15^2+44*s15*s34+15*s34^2-13*s15*s45-11*s34*s45-
41*s45^2)/(12*s12^2*s23*(s12-s34-s45))-
(5*(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2))/
(4*s12^2*(s12+s23-s45)^2)+(15*s15^2-32*s15*s45+45*s45^2)/
(12*s12^2*s23*(s12+s23-s45))+(5*s12^2-15*s12*s15-5*s15^2)/
(2*s12*s23*s34*s45+2*s12*s23*s45^2)+(s15^2*s34^2)/
(s12^2*(2*s12*s23*s45^2-2*s23*s34*s45^2))+
(15*s15^3-15*s15^2*s45+16*s15*s45^2-15*s45^3)/
(12*s12^2*s23^2*(s12+s23-s45))+
(5*(-s15^3+s15^2*s45-s15*s45^2+s45^3))/(4*s12^2*s23*
(s12+s23-s45)^2)-(11*s15*s34^2*(-(s15*s45)+
s34*(s15+s45)))/(9*s12^2*s23^2*(s12-s34)^3)-
(15*s15*(s12-s45)*(s12*s15-s45*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^3)-
(5*(s15^2+6*s23^2-2*s23*(3*s15+s45)))/
(2*s12^2*(s12+s23-s45)*(s34+s45))+
(s15*(12*s15*(3*s34-s45)+19*(s34+s45)^2))/
(24*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(12*s15^2*(-3*s34+s45)-19*s15*(s34+s45)^2-
26*s45*(s34+s45)^2)/(24*s12^2*s23*(-s12+s34+s45)^2)+
(15*s15*(s12^2*(s15-s45)-s45^2*(s15+s45)+
s12*s45*(s15+2*s45)))/(4*s12^2*s23^2*(s34+s45)^2)+
(5*s15*(3*s12^2-2*s12*(s15+2*s45)+s45*(2*s15+3*s45)))/
(4*s12^2*s23^2*(s34+s45))-
(721*s15+5*(53*s23+55*s34+91*s45))/(144*s12^2*
(s12+s23-s45))-(s34*(-352*s15^2*s45+195*s34^2*(s15+s45)+
s15*s34*(528*s15+157*s45)))/(144*s12^2*s23^2*(s12-s34)^2)+
(30*s34^2*(12*s34-25*s45)-8*s15^2*(75*s34-22*s45)+
s15*s34*(-513*s34+214*s45))/(144*s12^2*s23^2*(s12-s34))+
(5*s23*(8*s23^2-7*s23*(2*s15+s45)+2*(3*s15^2+4*s15*s45+
s45^2)))/(4*s12^2*(s12+s23-s45)*(s34+s45)^2)+
(-12*s15^2+s15*(-44*s34+13*s45)+15*(s34^2+3*s34*s45+
3*s45^2))/(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*(12*s15^2*(3*s34-s45)+23*s45*(s34+s45)^2+
s15*(41*s34^2+82*s34*s45+11*s45^2)))/(24*s12^2*s23^2*
(-s12+s34+s45)^2)+(-60*s34^3-44*s34^2*s45+46*s34*s45^2+
30*s45^3+12*s15^2*(s34+4*s45)+s15*(-129*s34^2+56*s34*s45+
77*s45^2))/(24*s12^2*s23^2*(s12-s34-s45))+
(15*(-s12^3+s12^2*(-2*s15+s23)+s23*(s15-s23+s45)^2-
s12*(s15^2+s23^2-s23*(2*s15+s45))))/(2*s12^2*(s34+s45)^3))*
tr5,-157/12+(s15*(s15-7*s34))/(s23*(s12-s34))-
(s15^2*(s15+s34))/(s23*(s12-s34)^2)+(5*(12*s12+s34))/
(24*(-s15+s23+s34))+(13*s15+10*s34)/(4*s23)+
(s15*(-189*s15+100*s34-80*s45))/(8*s23^2)-
(5*s34*(s15+s23+s34-2*s45))/(4*(s12+s23-s45)^2)+
(s15^2*(s15+s34))/((s12-s34)^2*(s12+s23-s45))-
(s15*(s15+2*s34))/((s12-s34)*(s12+s23-s45))+
(-243*s15+593*s23+216*s34-113*s45)/(12*(s12+s23-s45))+
(s15*(40*s12+49*s15-20*s34))/(2*s23*(-s15+s23-s45))-
(5*s15^2*(7*s12+7*s15-8*s34))/(2*s23^2*(-s15+s23-s45))+
(5*s12*s15^2)/(2*s23*(-s15+s23+s34)*(-s15+s23-s45))-
(5*s15^3*s34)/(4*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^3*s34^2)/(s23^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(5*s15^2)/(4*(s12+s23-s45)*(-s15+s23-s45))+
(15*s15^2*(s15-s34)*s34)/(2*s23^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^2*(5*s15+28*s34))/
(4*s23*(s12+s23-s45)*(-s15+s23-s45))+
(10*s15^2*(6*s12+s15))/(s23*s45^2)+(5*s15^3*s34)/
(s23*(s12-s34)*s45^2)-(5*s15^3*s34^2)/(s23^2*(s12-s34)*s45^2)-
(10*s15^3*(s12+s34))/(s23^2*s45^2)+
(10*(-9*s12*s15-6*s15^2+4*s12*s23+9*s15*s23-4*s23^2+
6*s15*s34-5*s23*s34))/s45^2-(5*s15^3*s34)/
((s12-s34)*(s12+s23-s45)*s45^2)+
(10*(-s15^3+4*s23^3+s23^2*(-9*s15+5*s34)+
2*s23*(3*s15^2-3*s15*s34+s34^2)))/((s12+s23-s45)*s45^2)-
(5*s15^3*s34)/((s12+s23-s45)*(s12-s34-s45)*s45^2)-
(5*(5*s12+2*s15-8*s23-8*s34))/s45+
(5*s15^2*(3*s12+3*s15-5*s34))/(s23^2*s45)+
(s15^3*s34)/(s23*(s12-s34)^2*s45)+(4*s15^2*(2*s15-3*s34)*s34)/
(s23^2*(s12-s34)*s45)-(s15^3*s34^2)/(s23^2*(s12-s34)^2*s45)+
(5*s15*(2*s12-9*s15+4*s34))/(s23*s45)-
(s15^3*s34)/((s12-s34)^2*(s12+s23-s45)*s45)+
(2*s15^2*(2*s15+3*s34))/((s12-s34)*(s12+s23-s45)*s45)-
(5*(3*s15^2-20*s15*s23+16*s23^2-8*s15*s34+14*s23*s34+
4*s34^2))/((s12+s23-s45)*s45)+(s15^2*(-s15+s34))/
(s23*(s12-s34-s45)*s45)+(s15^2*(s15-s34))/
((s12+s23-s45)*(s12-s34-s45)*s45)+
(5*s15*s45)/(24*(-s15+s23+s34)*(s12+s23-s45))+
(5*s34*(-s15+s34)*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
(5*s12*(s12-s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))-
(5*s15*(6*s12+5*s15))/(4*(s15-s23+s45)^2)-
(5*s15^3*(6*s12+5*s15-6*s34))/(4*s23^2*(s15-s23+s45)^2)+
(5*s15^2*(6*s12+5*s15-3*s34))/(2*s23*(s15-s23+s45)^2)-
(5*s12^2*s15^3)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(15*s12^2*s15^2)/(2*s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^4*s34^2)/(4*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(5*s15^3*s34)/(2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*(s15-s34)*s34)/(2*s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s12^2*(-2*s15+s45))/
(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s12+14*s15)/(2*(s15-s23+s45))-(5*s12^2*s15^3)/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)+(15*s12^2*s15^2)/
(s23*(-s15+s23-s45)*(s34+s45)^2)+(5*s12^2*s15^3)/
(s23^2*s45*(s34+s45)^2)-(5*s12*s15^2*(3*s12+s15))/
(s23*s45*(s34+s45)^2)-(5*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45*(s34+s45)^2)+
(5*s23*(-s15+s23)^3)/((s12+s23-s45)*s45*(s34+s45)^2)-
(5*s12^2*(-2*s15+s45))/((s15-s23+s45)*(s34+s45)^2)+
(10*s12*s15)/(s23*(s34+s45))-(5*s12*s15*(2*s12+s15))/
(s23*(-s15+s23-s45)*(s34+s45))+(10*s12^2*s15^3)/
(s23^2*s45^2*(s34+s45))-(10*s12*s15^2*(3*s12+s15))/
(s23*s45^2*(s34+s45))-(10*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))+
(10*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))+
(5*s12*(s12-4*s15)*s15^2)/(s23^2*s45*(s34+s45))+
(5*s15*(-2*s12^2+5*s12*s15+2*s15^2))/(s23*s45*(s34+s45))+
(5*(s12^2+2*s12*s15+s15^2-3*s12*s23-8*s15*s23+5*s23^2))/
(s45*(s34+s45))-(35*s23*(-s15+s23)^2)/((s12+s23-s45)*s45*
(s34+s45))+(5*(s12+2*s15-4*s23+s45))/(s34+s45)+
(5*s12^2*s15^3)/(s23^2*(s15-s23+s45)^2*(s34+s45))-
(15*s12^2*s15^2)/(s23*(s15-s23+s45)^2*(s34+s45))-
(5*s12^2*(-2*s15+s45))/((s15-s23+s45)^2*(s34+s45))-
(5*s12^2*s15^2)/(s23^2*(s15-s23+s45)*(s34+s45))+
(5*s12*(-s15+s45))/((s15-s23+s45)*(s34+s45))+
(5*s15^2*s34)/(8*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15^3*s34)/(s23*s45*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(s23^2*s45*(-s12+s34+s45)^2)+
(s15^3*s34)/((s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(s23*s45^2*(-s12+s34+s45))+
(5*s15^3*s34^2)/(s23^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-2*s15+13*s34))/(s23^2*s45*(-s12+s34+s45))+
(5*s15^2*(-4*s12+2*s15+3*s45))/(s23^2*(s34+s45))+
(s15*(13*s15+14*s34+5*s45))/(8*(s12+s23-s45)*
(s12-s34-s45))-((-s15+s34)*(-3*s15^2+9*s15*s34-
2*s15*s45+2*s34*s45))/(s23^2*(s12-s34))+
(s34*(-13*s15^2+44*s15*s34-5*s15*s45+12*s34*s45))/
(4*s23^2*(-s12+s34+s45))-(13*s15^2+54*s15*s34+5*s15*s45+
28*s34*s45)/(8*s12*s23-8*s23*s34-8*s23*s45)-
(4*s15^3+6*s15^2*s34)/(s12*s23*s45-s23*s34*s45)-
(5*s34^2*(3*s15^2-2*s15*s45+s45^2))/(4*s23^2*(s12+s23-s45)^2)-
(30*s15*s45^2*(-(s12*s15)+s15*s45+s45^2))/(s23^2*(s34+s45)^3)+
(15*s15*s45*(-(s12*s15)+s15*s45+s45^2)^2)/(s23^2*(s34+s45)^4)-
(5*s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(4*s23*(s12+s23-s45)^2)+
(5*s15*s45*(5*s12*s15-3*s12*s45-2*s15*s45+4*s45^2))/
(s23*(s34+s45)^3)+(s34*(-5*s15^2+8*s15*s45+5*s45^2))/
(8*s23*(-s12+s34+s45)^2)+
(s34^2*(21*s15^2+18*s15*s45+5*s45^2))/
(8*s23^2*(-s12+s34+s45)^2)+
(5*s15*(-2*s12*s15^2+s15*(-4*s12+s15)*s45+3*s15*s45^2+5*s45^3))/
(s23^2*(s34+s45)^2)+(-10*s34^2+5*s15*(-s15+s45)+
8*s34*(-s15+s45))/(4*s23*(s12+s23-s45))+
(5*s15*(s15^2-3*s45^2+2*s12*(s15+s45)))/(s23*(s34+s45)^2)+
(5*(9*s23^2+(s15+s45)^2-5*s23*(2*s15+s45)))/
((s12+s23-s45)*(s34+s45))-
(s15*(-s15+s34)*(-(s15*s45)+s34*(2*s15+s45)))/
(s23^2*(s12-s34)^2)+(5*(s12^2+s15^2+3*s23^2+4*s15*s45+
3*s45^2-5*s23*(s15+s45)+2*s12*(s15-s23+s45)))/
(s34+s45)^2+(15*s45*(s15-s23+s45)^2*(s23^2+s45^2-
s23*(s15+2*s45)))/((s12+s23-s45)*(s34+s45)^4)-
(5*s45*(5*s15^2+5*s23^2+8*s15*s45+5*s45^2-10*s23*(s15+s45)+
s12*(10*s15-5*s23+3*s45)))/(s34+s45)^3-
(15*s15*s45*(3*s12^2*s15-s15^2*s45+s45^3+
s12*(s15^2-2*s15*s45-s45^2)))/(s23*(s34+s45)^4)+
(15*s45*(s15^3-s23^3-s12^2*(-3*s15+s23)+s15^2*s45+
2*s15*s45^2+s45^3+3*s23^2*(s15+s45)+
s12*(3*s15^2-3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2)-
s23*(3*s15^2+5*s15*s45+3*s45^2)))/(s34+s45)^4-
(5*(4*s23^3-8*s23^2*(s15+s45)-s45*(s15^2+4*s15*s45+3*s45^2)+
s23*(4*s15^2+9*s15*s45+8*s45^2)))/((s12+s23-s45)*
(s34+s45)^2)+(5*s45*(5*s23^3-5*s23^2*(2*s15+3*s45)-
s45*(3*s15^2+8*s15*s45+5*s45^2)+s23*(5*s15^2+18*s15*s45+
15*s45^2)))/((s12+s23-s45)*(s34+s45)^3)+
(-233/(12*s12^2)+(s15*(s15-s34)*s34^2)/(s12^2*s23^2*
(s12-s34)^2)+(2*s34*(s15^2-s34^2))/(s12^2*s23^2*
(s12-s34))+(5*s34*(2*s15+s23-3*s45))/
(4*s12^2*(s12+s23-s45)^2)+(-490*s15+833*s23+256*s34-
226*s45)/(12*s12^2*(s12+s23-s45))+
(5*s12^2+2*s12*s15-(13*s15^2)/4)/(s12^2*s23*(-s15+s23-s45))-
(5*s15*(8*s12^2+2*s12*(s15-2*s34)+3*s15*(-s15+s34)))/
(4*s12^2*s23^2*(-s15+s23-s45))+(25*s15^4*s34)/
(4*s12^2*s23^2*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(9*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(5*s15^2*s34^2)/(s12^2*s23*(s12-s34)*s45^2)-
(5*s15^2*s34^3)/(s12^2*s23^2*(s12-s34)*s45^2)+
(10*s15*(4*s12^2+s12*s15+s15*s34))/(s12^2*s23*s45^2)-
(10*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)-
(10*(3*s12^2+s15^2-4*s15*s23+s12*(4*s15-3*s23-2*s34)+
s23*(3*s23+2*s34)))/(s12^2*s45^2)-(5*s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(10*(-4*s15*s23^2+s15^2*(s23-s34)+s23^2*(3*s23+2*s34)))/
(s12^2*(s12+s23-s45)*s45^2)-(5*s15^2*s34^2)/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(5*(2*s12^2+s15^2))/(s12^2*s23*s45)-
(10*(2*s12+4*s15-5*s23-2*s34))/(s12^2*s45)+
(2*s15*(s15-s34)*s34)/(s12^2*s23*(s12-s34)*s45)+
(s15^2*s34^2)/(s12^2*s23*(s12-s34)^2*s45)+
(s15*(2*s15-7*s34)*s34^2)/(s12^2*s23^2*(s12-s34)*s45)-
(s15^2*s34^3)/(s12^2*s23^2*(s12-s34)^2*s45)+
(5*s15*(s12^2+s12*(s15-3*s34)-3*s34^2))/(s12^2*s23^2*s45)-
(s15^2*s34^2)/(s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(2*s15*s34*(-s15+s34))/(s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(5*(3*s15^2-16*s15*s23+8*s23*(2*s23+s34)))/
(s12^2*(s12+s23-s45)*s45)-(2*s15*s34*(4*s15+s34))/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(5*s15*(4*s12^2+s12*s15-s15^2))/(4*s12^2*s23*(s15-s23+s45)^
2)-(5*s12)/(2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s12*s15^2)/(2*s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s12*s15)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^2*(4*s12^2+s12*(s15-2*s34)+s15*(-s15+s34)))/
(4*s12^2*s23^2*(s15-s23+s45)^2)+(5*s15^5*s34)/
(4*s12^2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(5*s15^5)/(4*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^4)/(4*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(15*s15*(2*s12+s15)*s45)/(s23*(s34+s45)^4)+
(15*(s23-s45)^2*s45*(s15-s23+s45)^2)/(s12^2*(s12+s23-s45)*
(s34+s45)^4)+(10*s15*s45)/(s23*(s34+s45)^3)+
(10*(s23-s45)^2*(-s15+s23-s45)*s45)/(s12^2*(s12+s23-s45)*
(s34+s45)^3)+(15*s15*s45^2)/(s23^2*(s34+s45)^3)-
(5*s12*s15^2)/(s23^2*(-s15+s23-s45)*(s34+s45)^2)+
(10*s12*s15)/(s23*(-s15+s23-s45)*(s34+s45)^2)+
(5*s12*s15^2)/(s23^2*s45*(s34+s45)^2)-(5*s15*(2*s12+s15))/
(s23*s45*(s34+s45)^2)+(5*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/
(s12^2*s45*(s34+s45)^2)+(5*(s15-s23)^2*s23^2)/
(s12^2*(s12+s23-s45)*s45*(s34+s45)^2)+
(5*s12)/((s15-s23+s45)*(s34+s45)^2)-
(10*s15)/(s23^2*(s34+s45))-(5*s12)/(s23*(-s15+s23-s45)*
(s34+s45))+(10*s12*s15^2)/(s23^2*s45^2*(s34+s45))-
(10*s15*(2*s12+s15))/(s23*s45^2*(s34+s45))+
(10*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(s12^2*s45^2*(s34+s45))+
(10*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*s45^2*
(s34+s45))+(5*(s12-2*s15)*s15)/(s23^2*s45*(s34+s45))+
(10*(s12^2+s15^2+2*s12*(s15-s23)-4*s15*s23+3*s23^2))/
(s12^2*s45*(s34+s45))-(20*s23*(s15^2-3*s15*s23+2*s23^2))/
(s12^2*(s12+s23-s45)*s45*(s34+s45))+
(10*(s12+2*s15-3*s23+s45))/(s12^2*(s34+s45))+
(5*s12)/((s15-s23+s45)^2*(s34+s45))+(5*s12*s15^2)/
(s23^2*(s15-s23+s45)^2*(s34+s45))-(10*s12*s15)/
(s23*(s15-s23+s45)^2*(s34+s45))-(5*s12*s15)/
(s23^2*(s15-s23+s45)*(s34+s45))-(s15^2*s34^2)/
(s12^2*s23*s45*(-s12+s34+s45)^2)+(s15^2*s34^3)/
(s12^2*s23^2*s45*(-s12+s34+s45)^2)+(s15^2*s34^2)/
(s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^2)/(s12^2*s23*s45^2*(-s12+s34+s45))+
(5*s15^2*s34^3)/(s12^2*s23^2*s45^2*(-s12+s34+s45))-
(2*s15*s34*(4*s15+s34))/(s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(7*s15+8*s34))/(s12^2*s23^2*s45*(-s12+s34+s45))-
(5*(-s15+s34+s45)^2)/(24*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(5*(s12-s15+s34+s45))/
(24*s12^2*(-s15+s23+s34))-(5*s15*(s15+2*s45))/
(s23^2*(s34+s45)^2)-(3*s12-5*s15+19*s34+3*s45)/
(8*s12^2*s23)-(-11*s12*s15-36*s15^2+20*s12*s34+58*s15*s34+
40*s34^2+5*s15*s45+9*s34*s45)/(8*s12^2*s23^2)-
(5*s15*(3*s15^2-2*s15*s45+s45^2))/(4*s12^2*s23^2*
(s12+s23-s45))+(5*s34*(3*s15^2-4*s15*s45+3*s45^2))/
(4*s12^2*s23*(s12+s23-s45)^2)+(3*s15^2+2*s15*s45+3*s45^2)/
(4*s12^2*s23*(s12+s23-s45))-(5*s12)/(s23*s34*s45+
s23*s45^2)-(5*s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+s45^3))/
(4*s12^2*s23^2*(s12+s23-s45)^2)-
(15*s15*s45*(-(s12*s15)+s45*(s15+s45)))/(s23^2*(s34+s45)^4)-
(10*s45*(s12^2+s12*(s15-s23+s45)-(s23-s45)*
(s15-s23+s45)))/(s12^2*(s34+s45)^3)+
(15*s45*(s12^3+s12*(s15-s23+s45)^2-(s23-s45)*
(s15-s23+s45)^2+s12^2*(2*s15-s23+s45)))/
(s12^2*(s34+s45)^4)-(s15*(5*(s34+s45)^2+
8*s15*(2*s34+s45)))/(8*s12^2*s23*(-s12+s34+s45)^2)+
(s15*(5*(s34+s45)^2+8*s15*(2*s34+s45)))/
(8*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34*(13*s15*(s34+s45)^2+5*s45*(s34+s45)^2+
8*s15^2*(2*s34+s45)))/(8*s12^2*s23^2*(-s12+s34+s45)^2)+
(10*(6*s23^2+(s15+s45)^2-2*s23*(3*s15+2*s45)))/
(s12^2*(s12+s23-s45)*(s34+s45))+
(5*(s12^2+3*s23^2+(s15+s45)^2+s12*(2*s15-2*s23+s45)-
s23*(4*s15+3*s45)))/(s12^2*(s34+s45)^2)+
(-24*s15^2+9*(s34+s45)^2-2*s15*(11*s34+3*s45))/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(24*s15^2-9*(s34+s45)^2+s15*(22*s34+6*s45))/
(8*s12^2*s23*(s12-s34-s45))-
(5*(4*s23^3-6*s23^2*(s15+s45)-s45*(s15+s45)^2+
2*s23*(s15^2+3*s15*s45+2*s45^2)))/(s12^2*(s12+s23-s45)*
(s34+s45)^2)-(24*s34^3-s15*s45*(8*s15+5*s45)+
s34^2*(97*s15+38*s45)+2*s34*(4*s15^2+14*s15*s45+7*s45^2))/
(8*s12^2*s23^2*(s12-s34-s45)))*tr5,
-1067/72-(5*(s12-2*s34))/s15-(5*s15^2)/(2*(s12+s15-s34)^2)+
(25*s15)/(72*(s12+s15-s34))+(5*s15^2)/(2*(s12+s15)*
(s12+s15-s34))-s15^3/(s12*s23*s34)-(5*s34)/(2*(s12+s15))-
(5*s34^2)/(s15*(s12+s15))-(5*(s15+s34)^2)/(s12+s15)^2+
((49*s15)/6+5*s34)/s23-(5*s34*(s34*(s15-2*s45)+
s15*(s15-s45)))/((s12+s15)^2*s23)+
s15^3/(s12*s34*(s12+s23-s45))-(5*s15^3*s34*(s15+s34))/
(2*(s12+s15)^2*s23^2*(s12+s23-s45))+
(5*s15^2*s34*(4*s15+3*s34))/(2*(s12+s15)*s23^2*(s12+s23-s45))+
(-23*s15+(1871*s23)/36+20*s34-(31*s45)/4)/(s12+s23-s45)-
(5*s34*(2*s15+s34-2*s45))/(2*s23*(s12+s23-s45))-
(5*s12)/(-s15+s23-s45)-(5*s15^2*(6*s12+s15-6*s34))/
(2*s23^2*(-s15+s23-s45))+(5*s15*(8*s12+s15-4*s34))/
(2*s23*(-s15+s23-s45))-(5*s15^2*(s15+s34))/
(2*(s12+s15)*s23*(-s15+s23-s45))-(5*s15^3*s34*(s15+s34))/
(2*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(5*(s15^4-2*s15^2*s34^2))/(2*(s12+s15)*s23^2*(-s15+s23-s45))+
(30*s12*s15^2)/(s23*s45^2)-(23*s15^3*s34)/(3*s23*(s12-s34)*s45^2)+
(23*s15^3*s34^2)/(3*s23^2*(s12-s34)*s45^2)+
(30*(s12*(-2*s15+s23)-(-s15+s23)*(-s15+s23+s34)))/s45^2+
(23*s15^3*s34)/(3*(s12-s34)*(s12+s23-s45)*s45^2)+
(10*s23*(3*s15^2+3*s23^2-3*s15*s34+s34^2+3*s23*(-2*s15+s34)))/
((s12+s23-s45)*s45^2)-(23*s15^3*s34)/(3*(s12+s23-s45)*
(s12-s34-s45)*s45^2)+(20*s12*s15^2)/(s23^2*s45)-
(5*(8*s12+15*s15-17*s23-10*s34))/(2*s45)-
(11*s15^3*s34)/(6*s23*(s12-s34)^2*s45)+(11*s15^3*s34^2)/
(6*s23^2*(s12-s34)^2*s45)+(5*s15*(-s15+2*s34))/(s23*s45)+
(s15^2*s34*(-128*s15+243*s34))/(12*s23^2*(s12-s34)*s45)+
(11*s15^3*s34)/(6*(s12-s34)^2*(s12+s23-s45)*s45)-
(s15^2*(58*s15+123*s34))/(12*(s12-s34)*(s12+s23-s45)*s45)-
(5*(10*s15^2-39*s15*s23+29*s23^2-8*s15*s34+21*s23*s34+
4*s34^2))/(2*(s12+s23-s45)*s45)+(s15^2*(-58*s15+57*s34))/
(12*s23*(s12-s34-s45)*s45)+(s15^2*(58*s15-57*s34))/
(12*(s12+s23-s45)*(s12-s34-s45)*s45)+(s15*s45)/(s12*s23)-
(5*s15^3*s45)/(2*(s12+s15)*s23*(s12+s15-s34)^2)-
(5*s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))+
(5*s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))-s45/(4*s34)-
(s15^2*s45)/(4*s23^2*s34)-(s15^3*s45)/(s12*s23^2*s34)+
(s15*s45)/(2*s23*s34)+(5*s15^3*s45)/(2*s23*(s12+s15-s34)^2*s34)-
(17*s15^2*s45)/(4*s23*(s12+s15-s34)*s34)-(10*s34*s45)/(s15*s23)+
(10*s34^2*s45)/(s12*s15*s23+s15^2*s23)-(5*s15*s34*s45)/
(2*(s12+s15-s34)^2*(s12+s23-s45))+((5*s15+s23-s45)*s45)/
(4*s34*(s12+s23-s45))-(17*s45)/(6*(s12-s34-s45))-
(s15*s45^2)/(s12*s23^2)-(5*s34^2*s45^2)/(s15*(s12+s15)*s23^2)+
(7*s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))+
(s15^2*(s15+s45))/(s23*(s12-s34)*s34)-(s15^2*(s15+s45))/
((s12-s34)*s34*(s12+s23-s45))+(5*s15^3*s45*(s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34)^2)+(5*s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))+(s15^2*s45*(s15+s45))/
(s23^2*(s12-s34)*s34)-(5*s15^3*s45*(s15+s45))/
(2*s23^2*(s12+s15-s34)^2*s34)-(5*s15^2*s45*(2*s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34))-(5*s15^3*s45^2)/
(s12*(s12+s23-s45)*(s34+s45)^3)-(10*s15^3*s45^2)/
((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)+
(5*s15*s45^3*(s15+s45)^2)/(s12*s23^2*(s34+s45)^3)+
(10*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)+
(15*s12^2*s15^3)/(2*s23^2*s45*(s34+s45)^2)-
(15*s12*s15^2*(3*s12+s15))/(2*s23*s45*(s34+s45)^2)-
(15*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(2*s45*(s34+s45)^2)+
(15*s23*(-s15+s23)^3)/(2*(s12+s23-s45)*s45*(s34+s45)^2)+
(5*s15^2*(3*s15-2*s45)*s45)/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(10*s15*s45^3)/(s12*s23*(s34+s45)^2)-
(10*s15*s45^3*(s15+s45))/(s12*s23^2*(s34+s45)^2)+
(5*s15*(3*s12+2*s15))/(2*s23*(s34+s45))-
s15^3/(s12*(s12+s23-s45)*(s34+s45))+
(5*s12*s15*(-2*s12+3*s15))/(s23*(-s15+s23-s45)*(s34+s45))+
(10*s12^2*s15^3)/(s23^2*s45^2*(s34+s45))-
(10*s12*s15^2*(3*s12+s15))/(s23*s45^2*(s34+s45))-
(10*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))+
(10*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))+
(5*s12*(s12-3*s15)*s15^2)/(s23^2*s45*(s34+s45))+
(5*s15*(-4*s12^2+7*s12*s15+2*s15^2))/(2*s23*s45*(s34+s45))+
(5*(2*s12^2+4*s12*s15+5*s15^2-5*s12*s23-16*s15*s23+9*s23^2))/
(2*s45*(s34+s45))-(5*(-s15+s23)^2*(-2*s15+13*s23))/
(2*(s12+s23-s45)*s45*(s34+s45))-(5*s12*(s12-s15)*s15^2)/
(s23^2*(s15-s23+s45)*(s34+s45))-(5*s12*(s12-2*s15+s45))/
((s15-s23+s45)*(s34+s45))+(19*s15^2*s34)/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(6*s23*s45*(-s12+s34+s45)^2)+
(5*s15^3*s34^2)/(6*s23^2*s45*(-s12+s34+s45)^2)+
(5*s15^3*s34)/(6*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(13*s45^2)/(6*(-s12+s34+s45)^2)+(5*s15^3*s45^2)/
(2*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15*s45^3*(s15+s45)^2)/(2*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)-(5*s15^3*s45)/(2*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)+(5*s15*s45^2*(s15+s45)^2)/
(s23^2*(s34+s45)*(-s12+s34+s45)^2)-
(23*s15^3*s34)/(3*s23*s45^2*(-s12+s34+s45))+
(23*s15^3*s34^2)/(3*s23^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-68*s15+243*s34))/(12*s23^2*s45*(-s12+s34+s45))+
(s15^2*s45*(-7*s15+3*s45))/(4*s23^2*s34*(-s12-s15+s34))+
(s15^2*(-8*s15+5*s45))/(2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(5*(5*s12+8*s15-10*s23+7*s45))/(2*(s34+s45))+
(s15*(17*s15+46*s34+46*s45))/(12*(s12+s23-s45)*
(s12-s34-s45))+(s15*(52*s15^2+133*s15*s34-177*s15*s45-
81*s34*s45))/(24*(s12-s34)^2*(s12+s23-s45))+
((-5*s15^2)/2+(5*s15*s34)/2-(29*s34*s45)/72)/
((s12+s15-s34)*(s12+s23-s45))-
(5*(-(s15*s34)+s34^2+s15*s45+2*s34*s45))/(2*(s12+s15)*s23)+
(s15*(-52*s15^2-133*s15*s34+177*s15*s45+81*s34*s45))/
(24*s23*(s12-s34)^2)+(-239*s15^2+404*s15*s34+6*s15*s45+
252*s34*s45)/(24*s12*s23-24*s23*s34)+(58*s15^3+123*s15^2*s34)/
(12*s12*s23*s45-12*s23*s34*s45)+(10*s15*s45^2*(s15^2-s45^2))/
(s23*(s12-s34-s45)*(s34+s45)^3)+(5*s15*s45^2*(-s15^2+s45^2))/
(2*s23*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15*s45*(-s15^2+s45^2))/(2*s23*(s34+s45)*(-s12+s34+s45)^2)-
(5*s15*(-16*s12*s15-3*s15^2+3*s12*s45+3*s15*s45+s45^2))/
(2*s23*(s34+s45)^2)+(5*s15*(-3*s12*s15-2*s15*s45+3*s45^2))/
(s23^2*(s34+s45))-(5*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(s23^2*(s12-s34-s45)*(s34+s45)^2)+
(s15*s45*(s15^2+2*s15*s45+6*s45^2))/(s12*s23^2*(s34+s45))+
(5*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(2*s23*(s12-s34-s45)*
(s34+s45)^2)+(s15*s45*(9*s15^2+28*s15*s45+19*s45^2))/
(s23^2*(s12-s34-s45)*(s34+s45))-
(s34*(19*s15^2+28*s15*s45+19*s45^2))/
(12*s23*(-s12+s34+s45)^2)-
(s15*(-8*s15^2+5*s15*s45+33*s45^2))/(2*s23*(s12-s34-s45)*
(s34+s45))+(s15^3-6*s15*s45^2)/(s12*s23*(s34+s45))+
(15*s15*(-2*s12*s15^2+2*s15*(s12+s15)*s45+2*s15*s45^2-3*s45^3))/
(2*s23^2*(s34+s45)^2)+(15*s15*(s12^2*s15^2-s12*s15^2*s45-
s15*(2*s12+s15)*s45^2+s45^4))/(s23^2*(s34+s45)^3)+
(5*s15^3*s45^2-5*s15*s45^4)/(s12*s23*(s34+s45)^3)+
(5*s34*(-3*s15^2+2*s15*s45-s45^2+s34*(-2*s15+s45)))/
(2*s23^2*(s12+s23-s45))+(4*s15^2*(s15*s45+s34*(-s15+s45)))/
(s23*(s12-s34)^3)-(4*s15^2*(s15*s45+s34*(-s15+s45)))/
((s12-s34)^3*(s12+s23-s45))+
(4*s15*(s15*s45-s34*(s15+s45))^2)/(s23^2*(s12-s34)^3)+
((-5*s15*(24*s12+29*s15-12*s45))/24-5*s34*(-5*s15+2*s45))/
s23^2+(5*(3*s15^2+19*s23^2+8*s15*s45+6*s45^2-
8*s23*(3*s15+2*s45)))/(2*(s12+s23-s45)*(s34+s45))+
(s15*(239*s15-54*s45)+17*s34*(8*s15+3*s45))/
(24*(s12-s34)*(s12+s23-s45))-
(5*(7*s15^2-5*s15*s23+s23^2+21*s15*s45-18*s23*s45+13*s45^2+
s12*(14*s15-4*s23+3*s45)))/(2*(s34+s45)^2)+
(6*s15*(s15+2*s45)-s34*(6*s15+5*s45))/(4*s23*(s12+s15-s34))+
(-8*s34*(7*s15+s45)+s15*(-17*s15+32*s45))/
(12*s23*(s12-s34-s45))-(15*s15*(3*s12^2*s15-2*s15*s45^2+
s12*(s15^2+s15*s45-s45^2)))/(s23*(s34+s45)^3)-
(5*(s15^2*(s15-s45)*s45+s15*s34*(s15^2-s15*s45-s45^2)+
s34^2*(s15^2-s15*s45+s45^2)))/((s12+s15)^2*s23^2)+
(5*(s15^3+s34^2*s45-s15*s45^2+s34*(3*s15^2-2*s15*s45+
3*s45^2)))/(2*(s12+s15)*s23^2)+
(5*(-6*s15*s45*(s15+s45)^2+s34^2*(7*s15^2+8*s15*s45+3*s45^2)))/
(12*s23^2*(-s12+s34+s45)^2)+(s15^2*s45*(-148*s15+33*s45)+
2*s15*s34*(52*s15^2+19*s15*s45-33*s45^2)+
11*s34^2*(11*s15^2+10*s15*s45+3*s45^2))/
(24*s23^2*(s12-s34)^2)-(5*(2*s23^3+s23^2*(-4*s15+19*s45)+
s23*(2*s15^2-26*s15*s45-32*s45^2)+
2*s45*(2*s15^2+10*s15*s45+7*s45^2)))/(2*(s12+s23-s45)*
(s34+s45)^2)-(s34^2*(15*s15+29*s45)+
3*s15*(5*s15^2+11*s15*s45+6*s45^2)-
5*s34*(6*s15^2+13*s15*s45+7*s45^2))/(4*s23^2*(s12+s15-s34))+
(-(s34^2*(207*s15+56*s45))-12*s15*(4*s15^2+13*s15*s45+
9*s45^2)+s34*(194*s15^2+153*s15*s45+27*s45^2))/
(12*s23^2*(s12-s34-s45))+(s34^2*(252*s15+143*s45)+
2*s15*(36*s15^2-11*s15*s45+9*s45^2)-
s34*(189*s15^2+133*s15*s45+72*s45^2))/(12*s23^2*(s12-s34))+
(15*(s23^4-s23^3*(3*s15+5*s45)+s23^2*(3*s15^2+11*s15*s45+
9*s45^2)+s45*(s15^3+2*s15^2*s45+4*s15*s45^2+2*s45^3)-
s23*(s15^3+7*s15^2*s45+12*s15*s45^2+7*s45^3)))/
((s12+s23-s45)*(s34+s45)^3)+
(15*(s15^3-s23^3-s12^2*(-3*s15+s23)+4*s15^2*s45+4*s15*s45^2+
2*s45^3+s23^2*(3*s15+4*s45)-s23*(3*s15^2+8*s15*s45+
5*s45^2)+s12*(3*s15^2+s23^2+5*s15*s45+s45^2-
3*s23*(s15+s45))))/(s34+s45)^3+
(-791/(36*s12^2)-(5*s15^3)/(2*s12^2*(s12+s15)*s23*
(s12+s15-s34))+(9*(s15-s34)^2)/(4*s12^2*s23*
(s12+s15-s34))+(5*s15^3)/(2*s12^2*s23*(s12+s15-s34)*
s34)+(4*s15^2*s34^2)/(s12^2*s23*(-s12+s34)^3)+
(5*(-s12+s34))/(s12*s15*s23)+(5*s15^2*(s15+s34))/
(s12^2*(s12+s15)^2*s23)-(5*s15*(3*s15+2*s34))/
(2*s12^2*(s12+s15)*s23)-(s15*s34*(64*s15+27*s34))/
(8*s12^2*s23*(s12-s34)^2)+(-32*s15^2-62*s15*s34+17*s34^2)/
(s12^2*(8*s12*s23-8*s23*s34))+
(5*(s15^4+s15^2*s34*(s15-s45)))/(s12^2*(s12+s15)^2*s23^2)+
(5*s15^3)/(2*s12^2*(s12+s15)*s23*(s12+s23-s45))+
(5*s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(5*s15^4)/(2*s12^2*(s12+s15)*s23*
(s12+s15-s34)*(s12+s23-s45))-
(5*s15^3)/(2*s12^2*(s12+s15-s34)*s34*(s12+s23-s45))+
(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*(s12+s23-s45))+
(5*s15^4*(s15+s34))/(2*s12^2*(s12+s15)^2*s23^2*
(s12+s23-s45))-(5*s15^3*(5*s15+4*s34))/
(2*s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(s15*s34*(64*s15+27*s34))/(8*s12^2*(s12-s34)^2*
(s12+s23-s45))+(32*s15^2+62*s15*s34-17*s34^2)/
(8*s12^2*(s12-s34)*(s12+s23-s45))+
(29*s15^2+122*s15*s34+29*s34^2)/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(-1027*s15+2321*s23+469*s34-719*s45)/
(36*s12^2*(s12+s23-s45))+
(5*s15*(-4*s12^2-s15*s34+s12*(s15+2*s34)))/
(2*s12^2*s23^2*(-s15+s23-s45))+(5*s15^4)/
(2*s12^2*s23*(s12+s15-s34)*s34*(s12-s34-s45))-
(5*s15^4)/(2*s12^2*s23*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(5*s15^4)/(2*s12^2*(s12+s15-s34)*s34*
(s12+s23-s45)*(s12-s34-s45))+(20*s15)/(s23*s45^2)-
(23*s15^2*s34^2)/(3*s12^2*s23*(s12-s34)*s45^2)+
(23*s15^2*s34^3)/(3*s12^2*s23^2*(s12-s34)*s45^2)-
(10*(2*s12^2-s12*(-2*s15+2*s23+s34)+
s23*(-2*s15+2*s23+s34)))/(s12^2*s45^2)+
(23*s15^2*s34^2)/(3*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(10*s23^2*(-2*s15+2*s23+s34))/(s12^2*(s12+s23-s45)*s45^2)-
(23*s15^2*s34^2)/(3*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)-(5*(9*s12+12*s15-17*s23-4*s34))/(2*s12^2*s45)-
(11*s15^2*s34^2)/(6*s12^2*s23*(s12-s34)^2*s45)+
(11*s15^2*s34^3)/(6*s12^2*s23^2*(s12-s34)^2*s45)+
(s15*s34*(-56*s15+53*s34))/(12*s12^2*s23*(s12-s34)*s45)+
(s15*s34^2*(-14*s15+151*s34))/(12*s12^2*s23^2*(s12-s34)*s45)+
(5*s15*(2*s12^2-s15*s34))/(s12^2*s23^2*s45)+
(5*(s12^2+2*s12*s15+2*s15*s34))/(s12^2*s23*s45)+
(s15*(56*s15-53*s34)*s34)/(12*s12^2*(s12-s34)*(s12+s23-s45)*
s45)+(11*s15^2*s34^2)/(6*s12^2*(s12-s34)^2*(s12+s23-s45)*
s45)-(5*(4*s15*(-5*s23+s34)+s23*(25*s23+8*s34)))/
(2*s12^2*(s12+s23-s45)*s45)-(s15*s34*(116*s15+67*s34))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(5*s15^4*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(5*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))+
(10*s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
s45/(4*s12^2*s34)-((s12-7*s15)*s15*s45)/(4*s12^2*s23^2*s34)+
(5*s15^4*s45)/(2*s12^2*s23^2*(s12+s15-s34)^2*s34)-
(17*s15^3*s45)/(4*s12^2*s23^2*(s12+s15-s34)*s34)-
(5*s34*s45)/(s12*s15*s23^2)+(7*s34^3*s45)/(2*s12^2*s23^2*
(s12-s34)*(s12+s15-s34))+((6*s15+s23-2*s45)*s45)/
(4*s12^2*s34*(s12+s23-s45))+(s45*(s12-6*s15+s45))/
(4*s12^2*s23*s34)+(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*
(s15-s23+s45))-5/(s23*(s15-s23+s45))-
(5*s15^4*(s15+s34))/(2*s12^2*(s12+s15)^2*s23^2*
(s15-s23+s45))-(15*s15*(2*s12+s15)*(s12+s45))/
(s12*s23*(s34+s45)^3)+(15*s12*s15^2)/(2*s23^2*s45*
(s34+s45)^2)-(15*s15*(2*s12+s15))/(2*s23*s45*(s34+s45)^2)+
(15*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(2*s12^2*s45*(s34+s45)^2)+
(15*(s15-s23)^2*s23^2)/(2*s12^2*(s12+s23-s45)*s45*
(s34+s45)^2)-(5*(s12-2*s15))/(s23*(-s15+s23-s45)*
(s34+s45))+(10*s12*s15^2)/(s23^2*s45^2*(s34+s45))-
(10*s15*(2*s12+s15))/(s23*s45^2*(s34+s45))+
(10*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(s12^2*s45^2*(s34+s45))+
(10*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*s45^2*
(s34+s45))+(5*(s12-s15)*s15)/(s23^2*s45*(s34+s45))-
(5*(s12^2+s12*s15+s15^2))/(s12*s23*s45*(s34+s45))+
(5*(2*s12^2+5*s12*s15+3*s15^2-4*s12*s23-9*s15*s23+6*s23^2))/
(s12^2*s45*(s34+s45))-(5*s23*(5*s15^2-13*s15*s23+8*s23^2))/
(s12^2*(s12+s23-s45)*s45*(s34+s45))-
(5*s15*s45)/(s12^2*s23*(s34+s45))-(5*s15^2*s45)/
(s12^2*s23*(s12-s34-s45)*(s34+s45))+
(5*s15^2*s45)/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(5*s15*s45^2*(s15+s45))/(s12^2*s23^2*
(s12-s34-s45)*(s34+s45))+5/((s15-s23+s45)*
(s34+s45))-(5*(s12-s15)*s15)/(s23^2*(s15-s23+s45)*
(s34+s45))-(5*s15^2*s34^2)/(6*s12^2*s23*s45*
(-s12+s34+s45)^2)+(5*s15^2*s34^3)/(6*s12^2*s23^2*s45*
(-s12+s34+s45)^2)+(5*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*
s45*(-s12+s34+s45)^2)-(23*s15^2*s34^2)/(3*s12^2*s23*s45^2*
(-s12+s34+s45))+(23*s15^2*s34^3)/(3*s12^2*s23^2*s45^2*
(-s12+s34+s45))-(s15*s34*(116*s15+67*s34))/
(12*s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(106*s15+151*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))+(5*(2*s12+5*s15-6*s23+2*s45))/
(s12^2*(s34+s45))+(231*s12-39*s15+111*s34+4*s45)/
(24*s12^2*s23)+(5*s15*(4*s12^2-2*s12*s45-3*s15*s45))/
(2*s12^2*s23*(s34+s45)^2)+(24*s15^2+108*s15*s34+33*s34^2-
7*s15*s45-29*s34*s45-89*s45^2)/(12*s12^2*s23*
(s12-s34-s45))+(5*(3*s15^2-14*s15*s23+12*s23^2+
6*s15*s45-8*s23*s45+2*s45^2))/(s12^2*(s12+s23-s45)*
(s34+s45))+(15*(s15-s23+s45)^2*(s23^2-3*s23*s45+
2*s45^2))/(s12^2*(s12+s23-s45)*(s34+s45)^3)+
(5*(s15^3-s15^2*s45+s15*s45^2-s45^3))/(2*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))-
(-10*s15^3+10*s15^2*s45-6*s15*s45^2+s45^3)/
(4*s12^2*s23*s34*(-s12+s34+s45))+
(-10*s15^3+10*s15^2*s45-6*s15*s45^2+s45^3)/
(4*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))+
(4*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(s12^2*s23^2*
(s12-s34)^3)+(15*s15*(s12+s45)*(s12*s15-s45*(s15+s45)))/
(s12*s23^2*(s34+s45)^3)-(5*(s12^2-3*s15^2+8*s15*s23-
5*s23^2-4*s15*s45+2*s45^2+2*s12*(-s15+s23+s45)))/
(2*s12^2*(s34+s45)^2)+(5*s15*(-5*s15^2+2*s34*s45+
s15*(-3*s34+s45)))/(2*s12^2*(s12+s15)*s23^2)+
(5*(2*s15^2+s15*(2*s34-3*s45)+2*s45*(-s34+s45)))/
(2*s12^2*s23*(s12+s23-s45))+
(5*(4*s15^3+3*s15^2*(s34-s45)+(s34-s45)*s45^2+
2*s15*s45*(-s34+s45)))/(2*s12^2*s23^2*(s12+s23-s45))+
(s15*(20*s15*(s34-s45)+19*(s34+s45)^2))/
(12*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(20*s15^2*(s34-s45)+19*s15*(s34+s45)^2+34*s45*(s34+s45)^2)/
(12*s12^2*s23*(-s12+s34+s45)^2)-
(15*s15*(s12^2*(s15-s45)+s45^2*(s15+s45)-
s12*s45*(s15+2*s45)))/(2*s12^2*s23^2*(s34+s45)^2)+
(5*s15*(-3*s12^2-2*s12*(s15+2*s45)+s45*(2*s15+3*s45)))/
(2*s12^2*s23^2*(s34+s45))+(202*s34^3-96*s15^2*s45+
3*s34^2*(39*s15+2*s45)+2*s15*s34*(88*s15+3*s45))/
(24*s12^2*s23^2*(s12-s34))+
(15*s15^3+s15*s34*(45*s34-53*s45)+5*s15^2*(-9*s34+s45)+
s34^2*(-15*s34+49*s45))/(4*s12^2*s23^2*(s12+s15-s34))+
(s34*(4*s15^2*(61*s34-48*s45)+33*s34^2*s45+
s15*s34*(77*s34+159*s45)))/(24*s12^2*s23^2*(s12-s34)^2)+
(5*s34*(4*s15^2*(s34-s45)+3*s45*(s34+s45)^2+
s15*(5*s34^2+10*s34*s45-s45^2)))/(12*s12^2*s23^2*
(-s12+s34+s45)^2)-(5*(8*s23^3+6*s15^2*(s23-s45)-
5*s23^2*s45-2*s23*s45^2+2*s45^3-2*s15*(7*s23^2-6*s23*s45+
2*s45^2)))/(2*s12^2*(s12+s23-s45)*(s34+s45)^2)+
(-24*s15^2+s15*(-108*s34+7*s45)+27*(s34^2+3*s34*s45+
3*s45^2))/(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-56*s34^3-4*s15^2*(s34-10*s45)-55*s34^2*s45+28*s34*s45^2+
27*s45^3+s15*(-141*s34^2+13*s34*s45+63*s45^2))/
(12*s12^2*s23^2*(s12-s34-s45))+
(15*(s12^3-(s23-2*s45)*(s15-s23+s45)^2+
s12*(s15^2-2*s15*s23+s23^2+4*s15*s45-3*s23*s45+
2*s45^2)+s12^2*(-s23+2*(s15+s45))))/
(s12^2*(s34+s45)^3)+(-120*s12^2-42*s15^2+130*s15*s34-
99*s15*s45+215*s34*s45-6*s45^2+
5*s12*(67*s15+24*(s34+s45)))/(24*s12^2*s23^2))*tr5,
4195/432-(5*(s12-s34))/(6*s15)-
(5*s15^2)/(12*(s12+s15-s34)^2)-(11*s15)/(432*(s12+s15-s34))+
(5*s15^2)/(12*(s12+s15)*(s12+s15-s34))+s15^3/(36*s12*s23*s34)-
(5*s34)/(12*(s12+s15))-(5*s15*(s15+s34))/(6*(s12+s15)^2)-
(5*s34^2)/(12*(-s15+s23+s34)^2)+((5*s12)/6-(7*s34)/432)/
(-s15+s23+s34)+(5*s15^2*(s15-s45))/(18*s23*(s12-s34)^2)-
(5*s15^3*s34)/(12*(s12+s15)*s23*(s12+s23-s45)^2)-
(5*s15^2)/(6*(s12+s15)*(s12+s23-s45))-
s15^3/(36*s12*s34*(s12+s23-s45))-(5*s15^3*s34)/
(12*(s12+s15)*s23^2*(s12+s23-s45))-
(5*s15^3*s34)/(6*(s12+s15)^2*s23*(s12+s23-s45))+
(5*s15^2*(2*s15+s34))/(12*(s12+s15)*s23*(s12+s23-s45))+
(5*s15^2)/(6*(s12+s15)*(-s15+s23-s45))-
(5*s15^3)/(3*s23^2*(-s15+s23-s45))+
(5*s15^2)/(3*s23*(-s15+s23-s45))-(5*s15^4*s34)/
(6*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(5*s15^3*s34)/(6*(s12+s15)^2*s23*(-s15+s23-s45))-
(5*s15^2*(3*s15+s34))/(12*(s12+s15)*s23*(-s15+s23-s45))+
(5*s12*s15^2)/(6*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^3*(s15+3*s34))/(12*(s12+s15)*s23^2*(-s15+s23-s45))+
(s15*(5*s34-s45))/(36*s12*s23)-(5*s15^2*(3*s12+s15))/
(3*s23*s45^2)-(s15^3*s34)/(6*s23*(s12-s34)*s45^2)+
(s15^3*s34^2)/(6*s23^2*(s12-s34)*s45^2)+(5*s15^3*(s12+s34))/
(3*s23^2*s45^2)+(5*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+
s23^2-3*s15*s34+2*s23*s34))/(3*s45^2)+
(s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)-
(5*(-s15^3+s23^3+s23^2*(-3*s15+2*s34)+
s23*(3*s15^2-3*s15*s34+s34^2)))/(3*(s12+s23-s45)*s45^2)+
(3*s15^3*s34)/(2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(5*(2*s12+7*s15-7*s23-6*s34))/(12*s45)+
(s15^2*s34*(-3*s15+2*s34))/(6*s23^2*(s12-s34)*s45)-
(5*s15*(4*s12-7*s15+4*s34))/(12*s23*s45)+
(5*s15^2*(2*s12-7*s15+10*s34))/(12*s23^2*s45)-
(s15^2*(2*s15+s34))/(6*(s12-s34)*(s12+s23-s45)*s45)+
(5*(5*s15^2-19*s15*s23+11*s23^2-8*s15*s34+13*s23*s34+
4*s34^2))/(12*(s12+s23-s45)*s45)+(s15^2*(11*s15-7*s34))/
(12*s23*(s12-s34-s45)*s45)+(s15^2*(-11*s15+7*s34))/
(12*(s12+s23-s45)*(s12-s34-s45)*s45)-
(5*s15^3*s45)/(12*(s12+s15)*s23*(s12+s15-s34)^2)-
(5*s15^3*s45)/(6*(s12+s15)^2*s23*(s12+s15-s34))+
(5*s15^2*s45)/(6*(s12+s15)*s23*(s12+s15-s34))-
(5*s15^3*s45)/(36*s12*s23*s34^2)+(5*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)+s45/(6*s34)+(s15^2*s45)/(6*s23^2*s34)-
(s15*s45)/(3*s23*s34)-(5*s15^3*s45)/(18*s23*(s12-s34)^2*s34)+
(5*s15^3*s45)/(12*s23*(s12+s15-s34)^2*s34)-
(17*s15^2*s45)/(24*s23*(s12+s15-s34)*s34)-
(5*s34*s45)/(3*s15*s23)+(5*(-s15+2*s34)*s45)/(12*(s12+s15)*s23)+
(s15^2*(8*s15-23*s45)*s45)/(72*s23^2*(s12-s34)*s34)+
(5*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))-
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))+
(5*s15^3*s45)/(18*(s12-s34)^2*s34*(s12+s23-s45))-
(5*s15*s34*s45)/(12*(s12+s15-s34)^2*(s12+s23-s45))-
(5*s15*s34*s45)/(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(13*s45)/(36*(s12-s34-s45))-(5*s15^3*s45^2)/
(36*s12*s23^2*s34^2)+(5*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)-
(5*s15^3*s45^2)/(18*s23^2*(s12-s34)^2*s34)-
(5*s34^2*s45^2)/(6*s15*s23^2*(s12+s15-s34))-
(s34^2*s45^2)/(6*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s15^2*(-s15+s45))/(18*(s12-s34)^2*(s12+s23-s45))+
(5*s12*(-s15+s45))/(6*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^3*s45*(s15+s45))/(12*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(5*s15^3*s45*(s15+s45))/(6*(s12+s15)^2*s23^2*(s12+s15-s34))-
(5*s15^3*s45*(s15+s45))/(12*s23^2*(s12+s15-s34)^2*s34)-
(5*s15^2*s45*(2*s15+s45))/(12*(s12+s15)*s23^2*(s12+s15-s34))-
(5*s15^2)/(12*(s15-s23+s45)^2)-
(5*s15^4)/(12*s23^2*(s15-s23+s45)^2)+
(5*s15^3)/(6*s23*(s15-s23+s45)^2)+(5*s15^4*s34)/
(12*(s12+s15)*s23^2*(s15-s23+s45)^2)-
(5*s15^3*s34)/(12*(s12+s15)*s23*(s15-s23+s45)^2)+
(s15*s45*(10*s15-5*s34+s45))/(36*s12*s23^2)+
(5*s15^3*s45^2)/(6*s12*(s12+s23-s45)*(s34+s45)^3)+
(5*s15^3*s45^2)/(3*(s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)-
(5*s15*s45^3*(s15+s45)^2)/(6*s12*s23^2*(s34+s45)^3)-
(5*s15*s45^3*(s15+s45)^2)/(3*s23^2*(s12-s34-s45)*(s34+s45)^3)-
(5*s15*s45^3)/(3*s12*s23*(s34+s45)^2)+(5*s15*s45^3*(s15+s45))/
(3*s12*s23^2*(s34+s45)^2)+s15^3/(6*s12*(s12+s23-s45)*
(s34+s45))-(5*s12*s15^2)/(2*s23*(-s15+s23-s45)*(s34+s45))+
(s15^2*(8*s15-5*s45))/(12*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(5*s12*s15^3)/(6*s23^2*s45*(s34+s45))+
(5*s15^2*(3*s12+s15))/(6*s23*s45*(s34+s45))-
(5*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2))/
(6*s45*(s34+s45))+(5*(-s15+s23)^3)/(6*(s12+s23-s45)*s45*
(s34+s45))-(5*s15*(s15+s45))/(3*s23*(s34+s45))-
(5*s12*s15^3)/(6*s23^2*(s15-s23+s45)*(s34+s45))+
(5*s12*(-2*s15+s45))/(6*(s15-s23+s45)*(s34+s45))-
(19*s15^2*s34)/(72*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15^3*s34)/(4*s23*s45*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(4*s23^2*s45*(-s12+s34+s45)^2)-
(s15^3*s34)/(4*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(17*s45^2)/(36*(-s12+s34+s45)^2)-(5*s15^3*s45^2)/
(12*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s15*s45^3*(s15+s45)^2)/(12*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)+(5*s15^3*s45)/(12*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)-(5*s15*s45^2*(s15+s45)^2)/
(6*s23^2*(s34+s45)*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*s23*s45^2*(-s12+s34+s45))-
(3*s15^3*s34^2)/(2*s23^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-7*s15+23*s34))/(6*s23^2*s45*(-s12+s34+s45))+
(5*s15^2*s45*(-3*s15+2*s45))/(12*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(5*s15^2*(s15+2*s45))/(3*s23^2*(s34+s45))+
(s15^2*s45*(-7*s15+3*s45))/(24*s23^2*s34*(-s12-s15+s34))-
(5*s15^2*s45*(s15+4*s45))/(4*s23^2*(s34+s45)^2)+
(5*s15*s45*(-s15+6*s45))/(12*s23*(s34+s45)^2)+
(91*s15+6*s45)/(72*s23)+(5*s45*(11*s15-7*s23+6*s45))/
(12*(s34+s45)^2)+(s15^2*s45*(s15+10*s45))/(36*s12*s23^2*s34)+
(s45*(55*s15-12*s23+12*s45))/(72*s34*(s12+s23-s45))+
(s15^2*(2*s15+23*s45))/(72*(s12-s34)*s34*(s12+s23-s45))-
(s15*(25*s15+46*s34+43*s45))/(72*(s12+s23-s45)*
(s12-s34-s45))+(918*s15-1408*s23-360*s34+155*s45)/
(432*(s12+s23-s45))-(5*s15*(s34*(s15-2*s45)+s15*s45))/
(6*(s12+s15)^2*s23)-(2*s15^3+23*s15^2*s45)/
(72*s12*s23*s34-72*s23*s34^2)+(-180*s15^2+180*s15*s34-
29*s34*s45)/(432*(s12+s15-s34)*(s12+s23-s45))+
(25*s15^2+80*s15*s34-35*s15*s45+7*s34*s45)/
(72*s12*s23-72*s23*s34-72*s23*s45)-
(-21*s15^2-12*s15*s34+25*s15*s45+12*s34*s45)/
(72*s12*s23-72*s23*s34)-(60*s12*s15+301*s15^2-60*s15*s34-
114*s15*s45+120*s34*s45)/(72*s23^2)+(2*s15^3+s15^2*s34)/
(6*s12*s23*s45-6*s23*s34*s45)+(5*s15*s45^2*(-s15^2+s45^2))/
(6*s12*s23*(s34+s45)^3)+(5*s15*s45^2*(-s15^2+s45^2))/
(3*s23*(s12-s34-s45)*(s34+s45)^3)-
(5*s15*s45^2*(-s15^2+s45^2))/(12*s23*(s34+s45)^2*
(-s12+s34+s45)^2)+(5*s15*s45*(-s15^2+s45^2))/
(12*s23*(s34+s45)*(-s12+s34+s45)^2)+
(5*s34*(s15^2-s15*s45+s45^2))/(12*s23*(s12+s23-s45)^2)-
(5*s15*s45*(-(s15*(3*s12+s15))+2*s15*s45+s45^2))/
(2*s23*(s34+s45)^3)-(5*s45*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2))/
(2*(s34+s45)^3)+(5*s15^2*s45*(-(s12*s15)+2*s15*s45+2*s45^2))/
(2*s23^2*(s34+s45)^3)+(s34*(19*s15^2+4*s15*s45+3*s45^2))/
(72*s23*(-s12+s34+s45)^2)-
(5*(2*s15^2-10*s15*s23+6*s23^2+4*s15*s45-7*s23*s45+3*s45^2))/
(12*(s12+s23-s45)*(s34+s45))+
(5*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(6*s23^2*(s12-s34-s45)*(s34+s45)^2)-
(s15*s45*(s15^2+2*s15*s45+6*s45^2))/(6*s12*s23^2*(s34+s45))+
(-52*s15^2+28*s15*s34+59*s15*s45-90*s34*s45+6*s45^2)/
(72*s23*(s12+s23-s45))-(5*s15*s45*(-3*s15^2+2*s15*s45+
7*s45^2))/(12*s23*(s12-s34-s45)*(s34+s45)^2)+
(5*s45*(s15^2-11*s15*s23+7*s23^2+10*s15*s45-14*s23*s45+
7*s45^2))/(12*(s12+s23-s45)*(s34+s45)^2)+
(s34*(15*s15^2-14*s15*s45+15*s45^2))/(36*s23^2*(s12+s23-s45))-
(s15*s45*(9*s15^2+28*s15*s45+19*s45^2))/(6*s23^2*(s12-s34-s45)*
(s34+s45))+(s15*(-8*s15^2+5*s15*s45+33*s45^2))/
(12*s23*(s12-s34-s45)*(s34+s45))+(-s15^3+6*s15*s45^2)/
(6*s12*s23*s34+6*s12*s23*s45)-(180*s34^2+187*s15*s45+
180*s34*(-s15+s45))/(432*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(18*s23^2*(s12-s34)^2)-(5*(s12+2*(s15-s23+s45)))/
(6*(s34+s45))-(5*(s23^2-s15*s34+2*s34*s45+s45^2-
s23*(s34+2*s45)))/(12*(s12+s23-s45)^2)+
(2*s15*(5*s15+8*s45)-s34*(10*s15+9*s45))/
(24*s23*(s12+s15-s34))+(12*s34*(-s15+s45)+
s15*(-21*s15+25*s45))/(72*(s12-s34)*(s12+s23-s45))+
(5*(s34*(s15^2-s45^2)+s15*(s15^2-s15*s45+s45^2)))/
(12*(s12+s15)*s23^2)-
(5*s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
(6*(s12+s15)^2*s23^2)-(5*s45*(s15^3-s23^3+s15^2*s45+
2*s15*s45^2+s45^3+3*s23^2*(s15+s45)-
s23*(3*s15^2+5*s15*s45+3*s45^2)))/(2*(s12+s23-s45)*
(s34+s45)^3)+(-24*s34^2*s45+2*s15*(3*s15^2+5*s15*s45+
2*s45^2)+3*s34*(-17*s15^2+2*s15*s45+7*s45^2))/
(72*s23^2*(s12-s34))+(21*s34^2*(11*s15+3*s45)+
12*s15*(4*s15^2+13*s15*s45+9*s45^2)-
2*s34*(113*s15^2+83*s15*s45+12*s45^2))/
(72*s23^2*(s12-s34-s45))+(30*s15*s45*(s15+s45)^2-
s34^2*(59*s15^2+64*s15*s45+23*s45^2))/
(72*s23^2*(-s12+s34+s45)^2)-(s34^2*(17*s15+33*s45)+
s15*(17*s15^2+37*s15*s45+20*s45^2)-
s34*(34*s15^2+73*s15*s45+39*s45^2))/
(24*s23^2*(s12+s15-s34))+(43/(27*s12^2)-5/(6*s15*s23)+
(5*s15^3)/(6*s12^2*(s12+s15)^2*s23)-
(5*s15^2)/(4*s12^2*(s12+s15)*s23)-(5*s15^3)/(12*s12^2*(s12+s15)*
s23*(s12+s15-s34))+(7*(s15-s34)^2)/(24*s12^2*s23*
(s12+s15-s34))+(5*s15^3)/(12*s12^2*s23*(s12+s15-s34)*
s34)+(5*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)+
(30*s15^2+13*s15*s34+12*s34^2)/(s12^2*(72*s12*s23-
72*s23*s34))+(5*s15^3*(s15-s45))/(6*s12^2*(s12+s15)^2*
s23^2)+(5*s15^4)/(12*s12^2*(s12+s15)*s23*(s12+s23-s45)^2)+
(5*s15^4)/(12*s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(5*s15^4)/(6*s12^2*(s12+s15)^2*s23*(s12+s23-s45))-
(5*s15^3)/(3*s12^2*(s12+s15)*s23*(s12+s23-s45))+
(5*s15*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(5*s15^4)/(12*s12^2*(s12+s15)*s23*
(s12+s15-s34)*(s12+s23-s45))-
(5*s15^3)/(12*s12^2*(s12+s15-s34)*s34*(s12+s23-s45))-
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))-
(30*s15^2+13*s15*s34+12*s34^2)/(72*s12^2*(s12-s34)*
(s12+s23-s45))+(29*s15^2+122*s15*s34+29*s34^2)/
(432*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(5*(s12-2*s15)*s15^2)/(6*s12^2*s23^2*(-s15+s23-s45))-
(5*s15^2)/(6*s12^2*s23*(-s15+s23-s45))+
(5*s15)/(6*s23*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^4)/(12*s12^2*s23*(s12+s15-s34)*s34*(s12-s34-s45))-
(5*s15^4)/(12*s12^2*s23*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(5*s15^4)/(12*s12^2*(s12+s15-s34)*s34*
(s12+s23-s45)*(s12-s34-s45))-(s15^2*s34^2)/
(6*s12^2*s23*(s12-s34)*s45^2)+(s15^2*s34^3)/
(6*s12^2*s23^2*(s12-s34)*s45^2)-
(5*s15*(2*s12^2+s12*s15+s15*s34))/(3*s12^2*s23*s45^2)+
(5*s15^2*(s12^2+s12*s34+s34^2))/(3*s12^2*s23^2*s45^2)+
(5*(s12^2+s15^2+s23^2+s23*(-2*s15+s34)-
s12*(-2*s15+s23+s34)))/(3*s12^2*s45^2)+
(s15^2*s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(5*(-s15+s23)*(s15*(-s23+s34)+s23*(s23+s34)))/
(3*s12^2*(s12+s23-s45)*s45^2)+(3*s15^2*s34^2)/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(5*(5*s12+10*s15-9*s23-4*s34))/(12*s12^2*s45)+
(s15*s34^2*(-2*s15+s34))/(6*s12^2*s23^2*(s12-s34)*s45)+
(5*s15*(2*s12^2-3*s12*s15+6*s12*s34+6*s34^2))/
(12*s12^2*s23^2*s45)-(5*(2*s12^2+2*s12*s15+s15*(s15+2*s34)))/
(12*s12^2*s23*s45)-(s15^2*s34)/(6*s12^2*(s12-s34)*
(s12+s23-s45)*s45)+(5*(5*s15^2+2*s15*(-9*s23+s34)+
s23*(13*s23+8*s34)))/(12*s12^2*(s12+s23-s45)*s45)+
(s15*s34*(11*s15+5*s34))/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)-(5*s15^4*s45)/(12*s12^2*(s12+s15)*s23^2*
(s12+s15-s34)^2)-(5*s15^4*s45)/(6*s12^2*(s12+s15)^2*s23^2*
(s12+s15-s34))+(5*s15^3*s45)/(3*s12^2*(s12+s15)*s23^2*
(s12+s15-s34))+s45/(6*s12^2*s34)+
(s15*(12*s12+31*s15)*s45)/(72*s12^2*s23^2*s34)+
(5*s15^4*s45)/(12*s12^2*s23^2*(s12+s15-s34)^2*s34)-
(17*s15^3*s45)/(24*s12^2*s23^2*(s12+s15-s34)*s34)-
(5*s34^3*s45)/(6*s12^2*s15*s23^2*(s12+s15-s34))-
(s34^3*s45)/(6*s12^2*s23^2*(s12-s34)*(s12+s15-s34))-
(5*s34*(s12+s34)*s45)/(6*s12^2*s15*s23^2)+(5*s15^3*(-s12+s15))/
(12*s12^2*s23^2*(s15-s23+s45)^2)-
(5*s15^5)/(12*s12^2*(s12+s15)*s23^2*(s15-s23+s45)^2)+
(5*(s12-s15)*s15^2)/(12*s12^2*s23*(s15-s23+s45)^2)+
(5*s15^4)/(12*s12^2*(s12+s15)*s23*(s15-s23+s45)^2)-
(5*s15^5)/(6*s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))+
(5*s15^4)/(2*s12^2*(s12+s15)*s23^2*(s15-s23+s45))+
(5*s15^4)/(6*s12^2*(s12+s15)^2*s23*(s15-s23+s45))-
(5*s15^3)/(3*s12^2*(s12+s15)*s23*(s15-s23+s45))-
5/(6*(s15-s23-s34)*(s15-s23+s45))+(5*s15*(2*s12+s15)*s45)/
(2*s12*s23*(s34+s45)^3)+(5*(s23-s45)*s45*(s15-s23+s45)^2)/
(2*s12^2*(s12+s23-s45)*(s34+s45)^3)+
(5*s15*(2*s12+3*s15)*s45)/(12*s12^2*s23*(s34+s45)^2)+
(5*(-3*s15^2+2*s15*(s23-s45)+(s23-s45)^2)*s45)/
(12*s12^2*(s12+s23-s45)*(s34+s45)^2)+
(5*s45*(s12-2*s15-s23+s45))/(12*s12^2*(s34+s45)^2)-
(5*s15)/(3*s23*(-s15+s23-s45)*(s34+s45))-
(5*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(6*s12^2*s45*(s34+s45))-(5*s15^2)/(6*s23^2*s45*(s34+s45))+
(5*s15*(2*s12+s15))/(6*s12*s23*s45*(s34+s45))+
(5*(s15-s23)^2*s23)/(6*s12^2*(s12+s23-s45)*s45*(s34+s45))+
(5*s15*s45)/(6*s12^2*s23*(s34+s45))+(5*s15^2*s45)/
(6*s12^2*s23*(s12-s34-s45)*(s34+s45))-
(5*s15^2*s45)/(6*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(5*s15*s45^2*(s15+s45))/(6*s12^2*s23^2*
(s12-s34-s45)*(s34+s45))-(5*(s12+2*s15-2*s23+s45))/
(6*s12^2*(s34+s45))-5/(6*(s15-s23+s45)*(s34+s45))-
(5*s15^2)/(6*s23^2*(s15-s23+s45)*(s34+s45))+
(s15^2*s34^2)/(4*s12^2*s23*s45*(-s12+s34+s45)^2)-
(s15^2*s34^3)/(4*s12^2*s23^2*s45*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(4*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(3*s15^2*s34^2)/(2*s12^2*s23*s45^2*(-s12+s34+s45))-
(3*s15^2*s34^3)/(2*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(11*s15+5*s34))/(6*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(19*s15+28*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))+(5*s34*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s34*(s12-s15+s34+s45))/(12*s12^2*(-s15+s23+s34)^2)+
(5*s15^2*(-4*s15+3*s45))/(12*s12^2*(s12+s15)*s23^2)-
(s45*(12*s12+43*s15+12*s45))/(72*s12^2*s23*s34)+
(s45*(43*s15-12*s23+24*s45))/(72*s12^2*s34*(s12+s23-s45))-
(30*s12+33*s15+43*s45)/(72*s12^2*s23)+
(2390*s15-2128*s23-932*s34+195*s45)/(432*s12^2*
(s12+s23-s45))+(s15^2*s34)/(s12^2*(6*s12*s23*s45-
6*s23*s34*s45))-(5*(s15^2-4*s15*s23+3*s23^2+3*s15*s45-
3*s23*s45+s45^2))/(6*s12^2*(s12+s23-s45)*(s34+s45))-
(5*(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2))/
(12*s12^2*(s12+s23-s45)^2)+(-60*s12^2-121*s12*s15+
3*s15^2+95*s15*s34+54*s12*s45-136*s15*s45+142*s34*s45+
6*s45^2)/(72*s12^2*s23^2)-(-15*s15^2+s15*s45+15*s45^2)/
(18*s12^2*s23*(s12+s23-s45))+(-24*s15^2-94*s15*s34-
33*s34^2+14*s15*s45+10*s34*s45+67*s45^2)/
(72*s12^2*s23*(s12-s34-s45))-(-24*s15^2-94*s15*s34+
27*s34^2+14*s15*s45+78*s34*s45+75*s45^2)/
(72*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*(-s15^3+s15^2*s45-s15*s45^2+s45^3))/(12*s12^2*s23*
(s12+s23-s45)^2)+(30*s15^3-20*s15^2*s45+43*s15*s45^2+
12*s45^3)/(72*s12^2*s23*s34*(-s12+s34+s45))-
(30*s15^3-20*s15^2*s45+43*s15*s45^2+12*s45^3)/
(72*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))+
(-15*s15^3+15*s15^2*s45-14*s15*s45^2+15*s45^3)/
(36*s12^2*s23^2*(s12+s23-s45))+(30*s15^3-20*s15^2*s45+
31*s15*s45^2+36*s45^3)/(72*s12^2*s23*(s12+s23-s45)*
(s12-s34-s45))+(187*s12+7*s34+187*(-s15+s45))/
(432*s12^2*(-s15+s23+s34))+(-173*s34^2+187*(s15-s45)^2+
14*s34*(-s15+s45))/(432*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(5*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^2)+
(5*s15*s45*(-(s12*s15)+s45*(s15+s45)))/(2*s12*s23^2*
(s34+s45)^3)-(5*s45*(s12^2+(s15-s23+s45)^2+
s12*(2*s15-s23+s45)))/(2*s12^2*(s34+s45)^3)-
(s15*(12*s15*(3*s34-s45)+19*(s34+s45)^2))/
(72*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(12*s15^2*(3*s34-s45)+19*s15*(s34+s45)^2+
26*s45*(s34+s45)^2)/(72*s12^2*s23*(-s12+s34+s45)^2)+
(5*s15*s45*(s45*(s15+s45)-s12*(s15+2*s45)))/
(4*s12^2*s23^2*(s34+s45)^2)+
(5*s15*(2*s12*(s15+2*s45)-s45*(2*s15+3*s45)))/
(12*s12^2*s23^2*(s34+s45))+(3*s34^2*(-4*s34+3*s45)-
3*s15*s34*(5*s34+9*s45)+s15^2*(-38*s34+30*s45))/
(72*s12^2*s23^2*(s12-s34))+
(17*s15^3+s15*s34*(51*s34-59*s45)+s15^2*(-51*s34+7*s45)+
s34^2*(-17*s34+55*s45))/(24*s12^2*s23^2*(s12+s15-s34))+
(63*s34^3+56*s34^2*s45-31*s34*s45^2-24*s45^3-
12*s15^2*(s34+4*s45)+s15*(135*s34^2-44*s34*s45-71*s45^2))/
(72*s12^2*s23^2*(s12-s34-s45))-
(s34*(12*s15^2*(3*s34-s45)+23*s45*(s34+s45)^2+
s15*(41*s34^2+82*s34*s45+11*s45^2)))/(72*s12^2*s23^2*
(-s12+s34+s45)^2))*tr5}


projectionMatrix["uubggg","pmmpp","Nf0"]=
{{1,0,0,8,13/6,-85/2,-21/5,16/5,-8,-12,6,-6,-47/2,-3/5,6,
48,2/5,-5,-24,-9/5,7/5,12,12,18,-11,-12/5,-6,-8/5,6,73,
-73,80,-5,-5,48,-48,-11,12,10,-14/15,8,-8,-4/15,-4,18/5,
-24/5,-36/5,54/5,8/5,-201/10,-109/6,-321/5,1/15,73/30,-79/30,
-823/48,181/10,-18/5,23/30,163/30,73/5,-149/30,453/10,-802/5,
-109/10,-108/5,43/5,-69/5,-46/5,41/5,-147/5,147/5,-548/5,
368/5,212/15,159/5,-106/3,-104/5,-583/15,-114/5,171/5,-33/5,
-106/5,-124/5,122/5,114/5,316/5,-122/5,-96/5,234/5,496/5,23/5,
636/5,-86/15,64/15,-106/15,-54/25,88/75,-442/75,36/25,136/25,
-9/25,0,-1,0,0,0,0,0,0,0,0,-23/6,52,6,119,-23/3,13/5,
-28/3,0,-11/3,-9,-77/3,-28,36,-6,36,-22,21/10,-22,22,20,
0,-29,151,-29,161,-114,14,-46/3,-26/3,0,0,7/5,14/3,-4,
-54/5,39,-61/20,743/30,189/10,-63/5,-485/12,24,1307/40,
1159/60,-184/5,-15/2,15,-14,258/5,-549/10,46/15,-119/5,847/20,
-199/10,-23/10,-89,196/5,-67/2,325/3,221/30,21/5,-164/5,179/5,
-144/5,-123/10,0,53/10,23/3,506/5,1203/10,-459/4,161/5,197/10,
313/10,132/5,-162/5,46/5,-311/10,299/5,-267/5,182/5,78/5,
-391/10,-121/3,143/5,119/2,-37/5,-124/5,-108/5,-763/5,87/5,
446/5,-143/5,-331/5,-366/5,191/5,421/5,336/5,67/5,-338/5,
-269/10,-33/5,389/5,-20,352/5,-452/5,-22/5,-557/5,174/5,-50,
-358/5,-361/5,-128/5,346/5,-446/5,-252/5,-607/5,174/5,-110,
-447/5,-251/5,-226/5,-33/5,261/5,-48,101/5,-161/5,-223/5,87/5,
59/2,-376/5,251/30,68/15,-88/15,-36/5,0,0,0,19/30,-320/9,0,
-64/15,124/5,1117/120,0,-239/6,167/5,-1013/10,-341/60,-62/3,
1227/10,-29/40,853/60,-85/2,7/3,98/5,458/3,223/3,305/3,-185/3,
251/3,77/10,-91/5,77/2,18,-24,106/3,502/3,-6/5,-124/5,18,
58/3,370/3,12/5,14,18,227/3,-289/5,51,-253/3,-139/3,0,-56/5,
56/5,-23/2,37/5,8,28/15,-28/15,-224/5,-34/15,0,385/6,-217/60,
-89/3,-194/15,-70/3,-373/9,-491/10,158/5,1479/20,-171/10,
-463/6,-21/10,607/120,-131/5,83/5,83/5,-401/10,-127/10,498/5,
-294/5,-387/5,507/5,214/5,-401/5,521/5,-136/5,99/5,136/5,
249/5,-68/15,0,0,-6227/1800,0,-412/5,-2117/240,63/5,177/4,
-59/3,-173/8,-1903/60,-8/15,0,-107,347/3,3,193/5,-238/5,31/2,
0,-538/5,66,-358/5,178/5,-55/2,0,-71,131/3,334/5,-389/90,0,
0,205/18,-320/9,0,0,0,-22/9,0,0,497/45,-340/9,0,121/15,
-31/3,0,143/9,-1444/15,-167/3,-662/15,-37/3,0,-668/15,-259/30,
101/10,-53/15,53/15,-106/15,-106/15,-53/30,1925/9,-3421/18,0,
1666/9,553/10,0,901/30,-265/3,431/45,-265/3,-90,-649/3,530/3},
{0,1,0,0,-1,0,1/5,-6/5,0,0,0,0,0,-2/5,0,0,-2/5,0,0,
4/5,-2/5,0,0,0,0,2/5,0,-2/5,0,0,0,0,0,0,0,0,0,0,0,
4/15,0,0,4/15,0,-4/15,4/5,8/15,-4/5,2/5,-17/5,2/9,-4/5,
-1/15,1/15,-1/30,-1/6,1/15,3/5,1/15,11/15,1/15,-1/5,1/5,
-3/5,2/5,-1/15,2/5,4/5,-4/5,14/5,2/5,-2/5,-2/5,2/5,8/15,
6/5,-4/3,-6/5,-22/15,-6/5,4/5,-2/5,-4/5,4/5,8/5,-4/5,4/5,
-8/5,-4/5,-4/5,4/5,2/5,24/5,-4/15,-4/15,-4/15,4/25,4/25,
-8/75,-8/75,-8/75,2/75,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
2/5,0,0,0,0,0,0,0,0,0,0,2/5,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-2/5,0,0,4/5,4,-1/5,12/5,-1/15,-2/5,-7/6,1/2,
19/20,-7/30,-21/5,1/3,1,-2,12/5,-8/5,4/15,-1/5,2/5,-4/15,
-6/5,-1,4/5,-1,5/6,2/15,4/5,-6/5,-4/5,4/5,-1/5,0,1/30,0,
9/5,1/5,-1/4,4/5,-1/5,-19/30,18/5,-8/5,4/5,-2/5,6/5,-3/5,
8/5,-8/5,-2/5,0,2/5,1,2/5,4/5,-2/5,-2/5,-2/5,-1/5,-17/5,
-34/5,6/5,-1/5,44/5,-6/5,8/5,-2/5,-3/5,-2/5,6/5,-2,8/5,
-8/5,-8/5,-8/5,-4/5,-6,8/5,-4/5,-2/5,4/5,-4/5,-8/5,-8/5,
-4/5,-10,-8/5,-4/5,-4/5,-2/5,4/5,-6,4/5,-4/5,-2/5,-2/5,1,
1/5,2/15,2/15,-4/5,-4/5,0,0,0,-7/15,0,0,-1/15,11/5,21/40,
0,0,34/15,-46/5,-31/15,0,59/5,41/10,-62/15,0,-2/3,7/5,4/3,
0,0,0,0,-11/5,26/5,-2,0,0,0,0,-14/5,14/5,0,0,0,-22/5,
6,0,0,-26/5,4,0,0,0,16/5,-16/5,2,3/5,0,-8/15,8/15,64/5,
-1/15,0,2/3,8/15,-2/3,23/30,0,0,-17/5,17/5,1/20,-2/5,-1/2,
-1/15,7/30,-14/5,2/5,2/5,-2/5,1/5,2/5,-1/5,-8/5,8/5,16/5,
-4/5,4/5,-4/5,6/5,4/5,1/5,-2/15,0,0,11/900,0,52/5,-79/120,
12/5,3,0,-2,-11/5,13/15,0,0,0,0,7/5,-22/5,2,0,-22/5,6,
-22/5,22/5,-2,0,-4/3,4/3,-22/15,14/15,0,0,0,0,0,0,0,0,
0,0,-17/45,0,0,104/15,4/9,0,17/9,-86/15,0,-88/15,-14/3,0,
-17/15,22/15,-22/45,-22/15,22/15,-44/15,-44/15,-11/15,0,0,0,
-116/3,-62/15,0,-79/45,6,34/45,6,0,-14/3,-12},
{0,0,1,-4,0,25/2,0,0,8/3,4,-2,2,8,0,-2,-15,0,2,8,0,
0,-4,-4,-8,4,0,2,0,-2,-22,22,-24,2,2,-16,16,10/3,-4,
-8/3,0,-8/3,8/3,0,4/3,-4/3,4,8/3,-4,-1/3,6,64/9,22,2/3,
-5/3,5/6,17/4,-7,2,-1,-22/3,-16/3,1,-11,46,4,6,-4,4,4,
-6,10,-10,32,-20,-16/3,-12,40/3,8,44/3,8,-12,4,8,8,-10,
-8,-16,8,8,-16,-28,-2,-48,4/3,-4/3,8/3,4/5,-8/15,32/15,
-8/15,-28/15,2/15,0,0,0,0,0,0,0,0,0,0,2/3,-80/3,-3,-34,
10/3,0,0,0,0,4,0,0,-8/3,2,-8/3,0,0,0,0,-6,0,6,-42,6,
-46,42,-4,16/3,8/3,0,0,0,-4/3,4/3,4,-16,4/3,-29/3,-5,3,
13,-7,-12,-14/3,16,3,-5,6,-20,22,-5/3,8,-31/2,23/3,1,26,
-14,11,-30,-2,-4,10,-14,11,7,0,-3/2,-6,-30,-34,31,-10,
-5,-26/3,-12,12,-4,10,-20,18,-14,-4,14,0,-6,-16,2,8,4,
42,-6,-25,12,26,26,-13,-34,-24,-6,20,7,2,-22,8,-22,30,
2,30,-12,20,26,22,8,-22,30,18,34,-12,44,26,14,12,2,
-14,20,-8,12,16,-6,-10,20,-7/3,-5/3,8/3,8/3,0,0,0,-1/3,
0,0,4/3,-10,-8/3,0,118/9,-12,40,4/3,88/3,-49,1,-16/3,24,
0,-8,-164/3,-64/3,-140/3,100/3,-100/3,-4,8,-14,-6,8,-112/3,
-200/3,-2,10,-6,-40/3,-200/3,-2,-6,-6,-64/3,22,-18,152/3,
64/3,0,0,0,6,-8/3,-8/3,0,0,0,5/6,0,-76/3,5/6,4,5/2,0,
0,19,-13,-91/4,11/2,143/6,2/3,-43/24,12,-6,-6,12,4,-30,
18,24,-32,-18,24,-32,10,-8,-10,-15,5/3,0,0,181/180,0,22,
27/8,-2,-16,0,7,37/3,1/3,0,36,-36,0,-13,18,-6,0,38,-26,
26,-14,10,0,64/3,-64/3,-64/3,-2/3,0,0,4/9,0,0,0,0,0,0,
0,-16/9,0,0,-28/3,64/9,0,-10/3,52,16/3,48,36,0,10,32/3,
-14/9,0,0,0,0,0,0,0,0,-520/3,-22/3,0,-8,24,-20/9,24,
92/3,184/3,-48},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,-4,-2,2,4,-4,-4,-2,0,
0,1/3,0,-2,2,-1/3,-1,0,0,0,2,0,0,0,4,0,0,-1,0,0,2,
0,2,2,2,2,-6,2,-8/3,-4/3,0,0,1,4/3,4/3,3,6,1/2,-13/3,
5/3,-1,-7/2,1,15/4,-3/2,10,-1/3,1,4,11,-9,2,-6,9/2,-1,
1,-5,2,-3,3/2,2/3,-6,-2,-2,-1,2,0,1/6,0,6,-1,-5/4,1,
3,-1/6,-4,0,-2,-3,6,-3,8,-2,-6,0,-2,1,-2,-4,4,-2,2,
1,6,14,-6,3,-18,8,-2,-4,-1,-2,2,0,6,-6,-2,-2,4,16,
-6,-2,0,6,-6,-10,-2,4,20,-2,-4,-2,-2,2,10,6,-6,-8,2,
3,-1,1/3,1,4/3,4/3,0,0,0,0,0,1,-1/3,-5,1/4,0,0,0,18,
1/2,0,-23,-43/4,77/6,0,0,-1,0,0,0,0,0,7,-16,10,-10,6,
0,0,14,-18,-8,0,0,14,-18,-8,0,8,-6,0,0,0,0,0,-7,
-4/3,-4/3,8/3,-8/3,-64,-1/6,0,0,-7/6,0,-29/6,0,0,2,-3,
19/4,5/2,-17/6,-7/3,-1/4,4,-3,0,-2,1,4,1,-2,-2,-4,-2,
-2,6,-2,-4,5,2/3,0,0,487/480,0,-10,65/24,-22,-5,0,6,
-1/3,-25/24,0,0,0,0,-3,12,-9,0,8,-16,8,-16,6,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-2,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,
0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-2,2,0,0,0,0,0,0,0,0,
0,0,0,-2,2,2,-2/3,0,0,2/3,0,0,0,0,0,0,0,1/3,0,0,2,
-1/3,0,0,0,0,0,0,0,0,2,-2/3,-2,2,-4,-4,-2,55/3,-55/3,
0,-14,0,0,2/3,-1,1,0,-4,-10,2},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,-1,0,0,0,0,0,0,0,0,0,-2,2,0,2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-1/3,0,0,0,2,0,0,0,1,0,0,-2,
0,-2,2,-2,0,0,0,0,0,-4,-4,0,0,0,0,-4,0,0,0,0,0,0,
2,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,-1/3,0,0,0,0,0,0,0,0,0,0,-2,1/3,0,1/3,2,
-2,4,4,0,-1,0,1/3,0,0,0,0,0,0,0,0,0,1,0,0,0,-1/3,
0,2,4,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,-1/2,0,1/2,0,0,0,0,1,0,1,-1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1/4,0,0,0,0,0,0,0,-3/4,0,0,0,-1/2,1/2,-1/2,-1/2,0,
0,0,0,0,1,-1,0,0,0,1,1,0,0,0,-1/2,0,0,-1/2,1/2,0,0,
0,0,0,0,0,0,0,0,0,-1/4,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-1/2,-1/2,0,0,0,0,0,0,0,0,0,0,0,-1/2,1/2,
1/2,1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-1/6,0,1/12,
-1/2,1/2,-1,-1,0,1/4,-1/4,-1/12,0,0,0,0,0,0,0,0,0,
-1/4,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,1/3,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/6,
0,-1/4,0,0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,
0,0,0,4,-3,0,0,0,0,4,0,0,0,0,4,0,0,0,0,0,0,-1,-2,
0,0,1/3,-1/3,1/3,8,-1/6,0,0,-1/12,0,1/6,0,0,-1,3/2,5/4,
-1,-3/2,2/3,3/8,-1,1,-1/2,-1,-1,2,-1,-2,2,2,-2,2,-2,1,
2,1,-1/3,0,0,-61/720,0,-2,-13/24,7,4/3,0,-5/2,5/3,-1/2,
0,0,0,0,3/2,-4,5/2,0,-2,3,-4,4,-2,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
-3/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,3,0,0,0,0,0,0,0,0,3,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-3/4,-3/16,0,0,0,
3/2,3/4,0,-3/2,-15/8,7/4,0,-1/2,-3/2,0,0,0,0,0,3/2,-3,
3/2,0,0,0,0,3,-3,0,0,0,3,-3,0,0,3,-3,0,0,0,-6,-3,
-3/2,-1/2,0,-1,1,24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-61/240,0,
21,21/16,-3,-19/4,0,45/8,-9/4,-1/8,0,0,0,0,-9/2,6,-3,0,
9,-9,6,-3,9/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,
0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1/3,0,0,-2,-1/3,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,4,1,0,-1/3,0,-2/3,0,0,0,-2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,-1/6,0,0,0,
0,0,0,0,-1/2,0,0,2,-1,1,-1,1,0,0,0,0,0,2,2,0,0,0,
2,2,0,0,0,1,0,0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,-1/2,
0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,
0,0,0,0,0,0,0,0,0,-1,1,1,0,0,0,0,0,0,0,0,0,0,0,
1/3,0,0,1,-1/3,0,1/6,-1,1,-2,-2,0,1/2,-1/2,1/6,0,0,0,
0,0,0,0,0,0,-1/2,0,0,0,1/3,0,-2,-4,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-1,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,0,0,0,0,1/6,0,0,-1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5,1,0,1/3,
-1,-1/3,-1,0,0,2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1/2,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1/6,0,0,0,-1/6,0,0,0,0,0,0,0,0,-1,1/3,1,-1,2,2,1/2,
0,0,0,5,1/2,0,1/6,-1,0,-1,1,3,2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,-1,
-3,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,-2,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,-2,0,0,-1/3,2,-2,4,4,0,-1,0,0,0,0,0,0,0,0,0,0,
14,2,0,2/3,-2,-1/3,-2,2,4,4},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,1,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,1,-1/3,-1,1,-2,
-2,-1,0,0,0,-7,-1/2,0,1/6,1/2,1/6,1,-1,-2,-2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0}}

ampFunctions["uubggg","pmmpp","Nf0"]={f11[s23]*f33[s34,s45,s12],
f11[s12]*f11[s15]^2*f11[s23],f11[s12]*f11[s15]*f11[s23]^2,
f11[s23]*f11[s34]^2*f11[s45],f11[s34]^3*f11[s45],
f11[s15]^2*f11[s45]^2,f11[s15]*f11[s34]*f11[s45]^2,
f11[s15]*f11[s23]*f21[s12,s34],Pi^2*f21[s15,s23],
f11[s12]*f11[s15]*f21[s15,s23],f11[s12]*f11[s23]*f21[s15,s23],
f11[s12]*f11[s45]*f21[s15,s23],f11[s45]^2*f21[s15,s23],
f21[s15,s23]^2,f11[s12]*f11[s15]*f21[s23,s45],
f11[s15]^2*f21[s23,s45],f11[s15]*f11[s34]*f21[s23,s45],
f21[s23,s45]^2,f21[s15,s23]*f21[s34,s15],f21[s34,s15]^2,
f21[s45,s12]^2,f11[s12]*f31[s15,s23],f11[s12]*f32[s15,s23],
f11[s45]*f32[s34,s15],f11[s23]*f33[s15,s12,s34],
f11[s45]*f33[s15,s12,s34],f11[s12]*f33[s23,s34,s15],
f11[s45]*f33[s23,s34,s15],f11[s12]*f33[s45,s15,s23],
f11[s15]*f33[s45,s15,s23],f11[s23]*f33[s45,s15,s23],
f11[s45]*f33[s45,s15,s23],f11[s15]*f34[s12,s23,s34,s45,s15],
f11[s23]*f34[s12,s23,s34,s45,s15],f41[s15,s23],f42[s15,s23],
f44[s45,s15,s23],f45[s45,s15,s23],f46[s15,s23,s45],
f46[s45,s12,s34],f47[s23,s45,s15],f48[s15,s23,s34],
f411[s15,s12,s23,s34,s45],f411[s34,s45,s15,s12,s23],
finBoxTriInit,bc60e4p4,finPentaBubInit,divPentaBubInit,
Pi^2*f11[s12]*f11[s15],f11[s12]*f11[s15]^2,Pi^2*f11[s23],
f11[s23]*Zeta[3],Pi^2*f11[s12]*f11[s23],Pi^2*f11[s15]*f11[s23],
Pi^2*f11[s23]^2,f11[s23]^4,Pi^2*f11[s15]*f11[s34],
f11[s12]*f11[s23]*f11[s34]^2,Pi^2*f11[s12]*f11[s45],
f11[s15]^2*f11[s45],f11[s15]^3*f11[s45],Pi^2*f11[s23]*f11[s45],
f11[s15]^2*f11[s23]*f11[s45],f11[s15]*f11[s23]^2*f11[s45],
f11[s15]^2*f11[s34]*f11[s45],f11[s15]*f11[s45]^3,
f11[s12]*f11[s23]*f21[s12,s34],f11[s23]*f11[s34]*f21[s12,s34],
f11[s23]*f11[s45]*f21[s12,s34],f11[s34]*f11[s45]*f21[s12,s34],
f11[s15]*f11[s45]*f21[s15,s23],f11[s23]*f11[s45]*f21[s15,s23],
f11[s15]*f11[s23]*f21[s23,s45],f11[s15]*f11[s45]*f21[s23,s45],
Pi^2*f21[s34,s15],f11[s12]*f21[s34,s15],f11[s23]*f21[s34,s15],
f11[s12]*f11[s23]*f21[s34,s15],f11[s45]*f21[s34,s15],
f11[s15]*f11[s45]*f21[s34,s15],f11[s23]*f11[s45]*f21[s34,s15],
f11[s34]*f11[s45]*f21[s34,s15],f21[s12,s34]*f21[s34,s15],
f11[s23]*f31[s12,s34],f11[s45]*f31[s12,s34],f11[s45]*f31[s15,s23],
f11[s15]*f31[s23,s45],f11[s45]*f31[s34,s15],f11[s23]*f32[s12,s34],
f11[s45]*f32[s15,s23],f11[s15]*f32[s23,s45],
f11[s34]*f34[s12,s23,s34,s45,s15],f42[s34,s15],
f45[s12,s23,s45],f46[s34,s15,s23],f48[s34,s15,s12],
f410[s12,s23,s34,s45,s15],f410[s15,s12,s23,s34,s45],
f410[s23,s34,s45,s15,s12],f410[s34,s45,s15,s12,s23],
f410[s45,s15,s12,s23,s34],f412[s12,s23,s34,s45,s15],bc49e4p4,
f11[s34]*f11[s45]*f21[s15,s23],f11[s12]*f11[s15]*f21[s45,s12],
f11[s15]*f11[s34]*f21[s45,s12],f11[s15]*f11[s45]*f21[s45,s12],
f11[s15]*f31[s45,s12],f11[s15]*f32[s45,s12],
f11[s15]*f33[s34,s45,s12],f11[s12]^2*f11[s23],f11[s12]*f11[s23]^2,
f11[s12]*f11[s23]^3,f11[s23]^2*f11[s34],f11[s12]*f11[s23]^2*f11[s34],
f11[s45]*Zeta[3],Pi^2*f11[s15]*f11[s45],f11[s12]^2*f11[s15]*f11[s45],
f11[s12]*f11[s23]*f11[s45],f11[s15]*f11[s23]*f11[s45],
f11[s15]*f11[s45]^2,f11[s12]*f11[s15]*f11[s45]^2,f11[s34]*f11[s45]^2,
f11[s12]*f21[s15,s23],f11[s34]*f21[s15,s23],
f11[s12]*f11[s34]*f21[s15,s23],f11[s45]*f21[s15,s23],
f11[s12]*f21[s23,s45],f11[s12]^2*f21[s23,s45],
f11[s15]*f21[s23,s45],f11[s34]*f21[s23,s45],
f11[s15]*f11[s23]*f21[s45,s12],f21[s12,s34]*f21[s45,s12],
f11[s12]*f31[s23,s45],f11[s45]*f31[s23,s45],f11[s12]*f32[s23,s45],
f11[s45]*f32[s23,s45],f11[s23]*f32[s34,s15],
f11[s15]*f33[s12,s23,s45],f45[s23,s34,s15],f46[s23,s45,s12],
f47[s34,s15,s12],f48[s12,s34,s45],f49[s34,s15,s12],
f411[s12,s23,s34,s45,s15],f411[s23,s34,s45,s15,s12],bc50e4p4,
f11[s15]*Zeta[3],Pi^2*f11[s15]^2,f11[s12]*f11[s15]^3,
f11[s12]^3*f11[s23],f11[s12]^2*f11[s15]*f11[s23],f11[s15]^3*f11[s23],
f11[s12]^2*f11[s23]^2,f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,
f11[s12]^2*f11[s15]*f11[s34],Pi^2*f11[s23]*f11[s34],
f11[s12]^2*f11[s23]*f11[s34],f11[s12]*f11[s15]*f11[s23]*f11[s34],
f11[s15]^2*f11[s23]*f11[s34],f11[s15]*f11[s23]^2*f11[s34],
f11[s23]^3*f11[s34],f11[s15]*f11[s23]*f11[s34]^2,
f11[s23]^2*f11[s34]^2,f11[s23]*f11[s34]^3,f11[s12]*f11[s15]^2*
f11[s45],f11[s12]^2*f11[s23]*f11[s45],f11[s12]*f11[s15]*f11[s23]*
f11[s45],f11[s12]*f11[s23]^2*f11[s45],f11[s23]^3*f11[s45],
Pi^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s34]*f11[s45],
f11[s12]*f11[s23]*f11[s34]*f11[s45],f11[s15]*f11[s23]*f11[s34]*
f11[s45],f11[s23]^2*f11[s34]*f11[s45],f11[s15]*f11[s34]^2*f11[s45],
f11[s45]^2,Pi^2*f11[s45]^2,f11[s23]*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s15]*f11[s23]*f11[s45]^2,
f11[s23]^2*f11[s45]^2,f11[s12]*f11[s34]*f11[s45]^2,
f11[s23]*f11[s34]*f11[s45]^2,f11[s23]*f11[s45]^3,
f11[s12]*f11[s15]*f21[s12,s34],f11[s15]*f11[s34]*f21[s12,s34],
f11[s15]*f11[s45]*f21[s12,s34],f11[s15]^2*f21[s15,s23],
f11[s15]*f11[s23]*f21[s15,s23],f11[s23]^2*f21[s15,s23],
f11[s15]*f11[s34]*f21[s15,s23],f11[s23]*f11[s34]*f21[s15,s23],
f11[s34]^2*f21[s15,s23],f21[s23,s45],f11[s12]*f11[s23]*
f21[s23,s45],f11[s23]^2*f21[s23,s45],f11[s12]*f11[s34]*
f21[s23,s45],f11[s23]*f11[s34]*f21[s23,s45],
f11[s12]*f11[s45]*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s34]*f11[s45]*f21[s23,s45],f11[s45]^2*f21[s23,s45],
f11[s12]^2*f21[s34,s15],f11[s12]*f11[s15]*f21[s34,s15],
f11[s15]*f11[s23]*f21[s34,s15],f11[s23]^2*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s12]*f11[s45]*f21[s34,s15],f11[s12]*f11[s23]*f21[s45,s12],
f11[s23]^2*f21[s45,s12],f11[s23]*f11[s34]*f21[s45,s12],
f11[s23]*f11[s45]*f21[s45,s12],f11[s15]*f31[s12,s34],
f11[s15]*f31[s15,s23],f11[s23]*f31[s15,s23],f11[s34]*f31[s15,s23],
f11[s23]*f31[s23,s45],f11[s34]*f31[s23,s45],f11[s12]*f31[s34,s15],
f11[s23]*f31[s34,s15],f11[s23]*f31[s45,s12],f11[s15]*f32[s12,s34],
f11[s15]*f32[s15,s23],f11[s23]*f32[s15,s23],f11[s34]*f32[s15,s23],
f11[s23]*f32[s23,s45],f11[s34]*f32[s23,s45],f11[s12]*f32[s34,s15],
f11[s23]*f32[s45,s12],f11[s12]*f33[s12,s23,s45],
f11[s23]*f33[s12,s23,s45],f11[s34]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f11[s15]*f33[s23,s34,s15],f11[s23]*f33[s23,s34,s15],
f11[s34]*f33[s23,s34,s15],f11[s34]*f33[s45,s15,s23],f43[s15,s23],
f43[s23,s45],f44[s12,s23,s45],f44[s23,s34,s15],
f45[s15,s12,s34],f46[s12,s34,s15],f11[s12]^2*f11[s15],f11[s23]^2,
f11[s15]*f11[s23]^2,Pi^2*f11[s12]*f11[s34],f21[s15,s23],
f49[s12,s34,s45],f11[s12]^3*f11[s15],f11[s12]^2*f11[s15]^2,
f11[s15]^4,f11[s23],f11[s23]^3,f11[s12]*f11[s15]*f11[s34],
f11[s12]*f11[s15]^2*f11[s34],f11[s15]^3*f11[s34],
f11[s15]*f11[s23]*f11[s34],f11[s12]*f11[s15]*f11[s34]^2,
f11[s15]^2*f11[s34]^2,f11[s15]*f11[s34]^3,f11[s23]^2*f11[s45],
Pi^2*f21[s12,s34],f11[s15]^2*f21[s12,s34],f11[s23]*f21[s12,s34],
f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],f11[s23]*f21[s23,s45],
f11[s45]*f21[s23,s45],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s12]*f11[s34]*f21[s45,s12],f11[s34]*f11[s45]*f21[s45,s12],
f31[s15,s23],f31[s23,s45],f11[s15]*f31[s34,s15],
f11[s34]*f31[s34,s15],f11[s34]*f31[s45,s12],f32[s15,s23],
f32[s23,s45],f11[s15]*f32[s34,s15],f11[s34]*f32[s34,s15],
f11[s34]*f32[s45,s12],f33[s12,s23,s45],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f33[s23,s34,s15],f33[s45,s15,s23],
f34[s12,s23,s34,s45,s15],f41[s12,s34],f42[s12,s34],
f43[s34,s15],f44[s15,s12,s34],f45[s34,s45,s12],Pi^2*Log[2]^2,
Log[2]^4,PolyLog[4,1/2],Pi^2*f11[s12]^2,f11[s15]*f11[s23],
f11[s15]^2*f11[s23],Pi^2*f11[s34]^2,f11[s23]*f11[s34]^2,
f11[s12]^3*f11[s45],f11[s15]*f11[s45],f11[s23]*f11[s45],
f11[s12]^2*f11[s34]*f11[s45],f11[s12]*f11[s34]^2*f11[s45],
f11[s12]^2*f11[s45]^2,f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,
f11[s34]*f11[s45]^3,f11[s45]^4,f11[s12]*f11[s45]*f21[s12,s34],
f11[s45]^2*f21[s12,s34],f21[s12,s34]^2,f11[s12]^2*f21[s45,s12],
f11[s34]^2*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s45]^2*f21[s45,s12],f11[s12]*f31[s45,s12],
f11[s45]*f31[s45,s12],f11[s45]*f32[s12,s34],f11[s12]*f32[s45,s12],
f11[s45]*f32[s45,s12],f11[s12]*f33[s34,s45,s12],
f11[s34]*f33[s34,s45,s12],f11[s45]*f33[s34,s45,s12],f43[s45,s12],
f44[s34,s45,s12],f11[s12]*f11[s23],f11[s15]*f21[s12,s34],Pi^4,1,
f11[s12]*Zeta[3],f11[s12]^4,f11[s34]*Zeta[3],f11[s12]^3*f11[s34],
f11[s23]*f11[s34],f11[s12]^2*f11[s34]^2,f11[s12]*f11[s34]^3,
f11[s34]^4,f11[s12]*f11[s34]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s23]*f11[s34]*f11[s45],f11[s34]^2*f11[s45],
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f11[s45]*f21[s12,s34],
f11[s12]*f31[s12,s34],f11[s34]*f31[s12,s34],f11[s12]*f32[s12,s34],
f11[s34]*f32[s12,s34],f43[s12,s34],f11[s15],
f11[s12]*f11[s15]*f11[s23],f11[s12]*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s45],Pi^2*f11[s15],f11[s12]*f11[s15],
f11[s15]^2,Pi^2*f11[s45],f21[s34,s15],f21[s45,s12],f11[s45],
f11[s12]*f11[s45],f11[s34]*f11[s45],f11[s12],f11[s34],Pi^2*f11[s34],
f11[s15]*f11[s34],f11[s15]^2*f11[s34],f33[s15,s12,s34],
Pi^2*f11[s12],f11[s12]^2,f11[s15]^3,f11[s15]*f21[s34,s15],
f11[s34]*f21[s34,s15],f31[s34,s15],f32[s34,s15],
f33[s34,s45,s12],f11[s15]*f11[s34]^2,f11[s12]*f11[s45]^2,
f11[s45]^3,f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],
f31[s45,s12],f32[s45,s12],f11[s12]^2*f11[s45],f11[s12]*f11[s34],
f11[s34]^2,f21[s12,s34],Zeta[3],f11[s12]*f11[s34]^2,Pi^2,
f11[s12]^3,f11[s12]^2*f11[s34],f11[s34]^3,f11[s12]*f21[s12,s34],
f11[s34]*f21[s12,s34],f31[s12,s34],f32[s12,s34]}


==> anc/TwoLoopRemainders/uubggg_pmmpp_Nf1.txt <==
rationalBasis["uubggg","pmmpp","Nf1"]=
{-s15/(4*(s12+s15-s34))-s23/(4*(s12+s23-s45))-
(s34*s45)/(4*(s12+s15-s34)*(s12+s23-s45))+
(1/(4*s12^2)+(s15-s34)^2/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(-s15-s23+s34+s45)/
(4*s12^2*(s12+s23-s45)))*tr5,
1/72+s15/(72*(s12+s15-s34))-(5*s34)/(72*(-s15+s23+s34))+
(6*s23-5*s45)/(72*(s12+s23-s45))+
(s34*s45)/(72*(s12+s15-s34)*(s12+s23-s45))-
(5*s15*s45)/(72*(-s15+s23+s34)*(s12+s23-s45))+
(-1/(12*s12^2)-(s15-s34)^2/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(6*s15+6*s23-6*s34-11*s45)/
(72*s12^2*(s12+s23-s45))+(5*(-s15+s34+s45)^2)/
(72*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(5*(s12-s15+s34+s45))/(72*s12^2*(-s15+s23+s34)))*tr5,
-7/12+s15/(12*(s12+s15-s34))+s34/(12*(-s15+s23+s34))+
s45/(12*(s12+s23-s45))+(s34*s45)/(12*(s12+s15-s34)*
(s12+s23-s45))+(s15*s45)/(12*(-s15+s23+s34)*
(s12+s23-s45))+(-(s15-s34)^2/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45))+s45/(12*s12^2*(s12+s23-s45))-
(-s15+s34+s45)^2/(12*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s12-s15+s34+s45)/
(12*s12^2*(-s15+s23+s34)))*tr5,(3*(-s15+s34))/(4*s23)+
(3*(-s15+s34)^2)/(2*s23^2)+(3*(s12+s15))/(4*(-s15+s23-s45))-
(15*s15*(s12+s15-s34))/(4*s23*(-s15+s23-s45))-
(3*s15*(s12+s15-s34)*(-s15+s34))/(s23^2*(-s15+s23-s45))+
(3*(s12+s15)^2)/(2*(s15-s23+s45)^2)-
(3*s15*(s12+s15)*(s12+s15-s34))/(s23*(s15-s23+s45)^2)+
(3*s15^2*(s12+s15-s34)^2)/(2*s23^2*(s15-s23+s45)^2)+
((3*(s15-s34))/(2*s23^2*(-s15+s23-s45))-
(3*(s12+s15))/(2*s23*(s15-s23+s45)^2)+
(3*s15*(s12+s15-s34))/(2*s23^2*(s15-s23+s45)^2)+
3/(4*s23*(s15-s23+s45)))*tr5,(s12-s34)/s15+
(2*(s12-s34)^2)/s15^2+(s12-s45)/s23+(2*(s12-s45)^2)/s23^2+
(5*s34*s45)/(s15*s23)+(4*(s12-s34)*s34*s45)/(s15^2*s23)+
(4*s34*(s12-s45)*s45)/(s15*s23^2)+(2*s34^2*s45^2)/(s15^2*s23^2)+
(1/(s15*s23)+(2*(s12-s34))/(s15^2*s23)+(2*(s12-s45))/
(s15*s23^2)+(2*s34*s45)/(s15^2*s23^2))*tr5,
-1/2+(s15*(s15-s34))/s23^2+(-s15+s34)/s23+
s12/(-s15+s23+s34)+s15/(-s15+s23-s45)+
(2*s15^2*(s12+s15-s34))/(s23^2*(-s15+s23-s45))+
(s12*s15^2)/(s23*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*(-2*s12-3*s15+2*s34))/(s23*(-s15+s23-s45))+
(s12*(s12-s15+s45))/((-s15+s23+s34)*(-s15+s23-s45))+
(s15*(2*s12+s15))/(s15-s23+s45)^2+(s15^3*(2*s12+s15-s34))/
(s23^2*(s15-s23+s45)^2)+(s15^2*(-4*s12-2*s15+s34))/
(s23*(s15-s23+s45)^2)-(s12^2*s15^3)/(s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(3*s12^2*s15^2)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s12^2*(-2*s15+s45))/
((-s15+s23+s34)*(s15-s23+s45)^2)+
(s15/(s23^2*(-s15+s23-s45))+s15^2/(s23^2*(s15-s23+s45)^2)-
s15/(s23*(s15-s23+s45)^2)-s12/((-s15+s23+s34)*
(s15-s23+s45)^2)-(s12*s15^2)/(s23^2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(2*s12*s15)/(s23*(-s15+s23+s34)*
(s15-s23+s45)^2)+1/(s23*(s15-s23+s45)))*tr5,
-2/3+s15^3/(6*s23^2*(s12-s34))-s15^2/(4*s12*s23-4*s23*s34)+
(3*s15-2*s23)/(12*(s12+s23-s45))+
(s34*(3*s15-2*s45)+3*s15*(s15-s45))/(12*(s12-s34)*
(s12+s23-s45))+(s15^2*(s15*s45+s34*(-s15+s45)))/
(6*s23*(s12-s34)^3)-(s15^2*(s15*s45+s34*(-s15+s45)))/
(6*(s12-s34)^3*(s12+s23-s45))+
(s15*(s15*s45-s34*(s15+s45))^2)/(6*s23^2*(s12-s34)^3)+
(s15^2*(-(s15*s45)+s34*(s15+s45)))/(3*s23^2*(s12-s34)^2)+
(s15*(s34*(-3*s15+s45)+s15*(-2*s15+3*s45)))/
(12*s23*(s12-s34)^2)-(s15*(s34*(-3*s15+s45)+
s15*(-2*s15+3*s45)))/(12*(s12-s34)^2*(s12+s23-s45))+
(1/(6*s12^2)+s15^2/(6*s12^2*s23^2)-s15/(12*s12^2*s23)+
(s15^2*s34^2)/(6*s12^2*s23*(-s12+s34)^3)-(s15*(s15+s34))/
(6*s12^2*s23*(s12-s34))-(s15*s34*(4*s15+s34))/
(12*s12^2*s23*(s12-s34)^2)+(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*
(s12+s23-s45))+(s15*s34*(4*s15+s34))/
(12*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15^2+s15*s34+s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45))+
(s15*(3*s15*s34-s15*s45+s34*s45))/(6*s12^2*s23^2*(s12-s34))+
(s15*s34*(3*s15*s34-2*s15*s45+2*s34*s45))/(6*s12^2*s23^2*
(s12-s34)^2)+(s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/
(6*s12^2*s23^2*(s12-s34)^3)+(s15+2*(-s23+s34+s45))/
(12*s12^2*(s12+s23-s45)))*tr5,(-s15+s34)/(6*s23)+
(-s15+s34)^2/(3*s23^2)-(s23+s34)/(2*(s12+s23-s45))+
(11*s12^2*s15^3)/(6*s23^2*s45^3)-(11*s12*s15^2*(3*s12+s15-3*s34))/
(6*s23*s45^3)-(11*(s12^2*(-3*s15+s23)+(-s15+s23)*
(s15^2-2*s15*s23+s23^2-3*s15*s34+3*s23*s34+3*s34^2)-
s12*(s23^2+3*s15*(s15-2*s34)+3*s23*(-s15+s34))))/(6*s45^3)+
(11*s23*(-s15+s23+s34)^3)/(6*(s12+s23-s45)*s45^3)+
(s12*s15^2*(s12+11*(-s15+s34)))/(3*s23^2*s45^2)+
(s15*(-4*s12^2+s12*(43*s15-7*s34)+11*(-s15+s34)^2))/
(6*s23*s45^2)+(2*s12^2-10*s15^2-13*s15*s23+12*s23^2-
2*s15*s34+24*s23*s34+24*s34^2-s12*(20*s15+s23+15*s34))/
(6*s45^2)-((-s15+s23+s34)^2*(23*s23+11*s34))/
(6*(s12+s23-s45)*s45^2)-(s12-2*s15+3*s23)/(6*s45)+
(5*s15*(s12-2*s15+2*s34))/(6*s23*s45)+
(s15*(-s15+s34)*(4*s12+11*(-s15+s34)))/(6*s23^2*s45)+
((-s15+s23+s34)*(5*s23+4*s34))/(2*(s12+s23-s45)*s45)+
(1/(2*s12^2)+(11*s12*s15^2)/(6*s23^2*s45^3)-
(11*s15*(2*s12+s15-2*s34))/(6*s23*s45^3)+
(11*(s12^3+s12*(-s15+s23+s34)^2-s23*(-s15+s23+s34)^2-
s12^2*(-2*s15+s23+2*s34)))/(6*s12^2*s45^3)+
(11*s23^2*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)*s45^3)+
(-s12+5*s15+s34)/(3*s23*s45^2)+(s15*(2*s12+11*(-s15+s34)))/
(6*s23^2*s45^2)+(s12^2+23*s23^2+11*(s15-s34)^2+
34*s23*(-s15+s34)-12*s12*(-s15+s23+s34))/(6*s12^2*s45^2)-
(s23*(17*s23^2+11*(s15-s34)^2+28*s23*(-s15+s34)))/
(3*s12^2*(s12+s23-s45)*s45^2)+1/(6*s23*s45)+
(s12+4*s15-5*s23-4*s34)/(2*s12^2*s45)+
(-s15+s34)/(3*s23^2*s45)+(38*s23^2+11*(s15-s34)^2+
46*s23*(-s15+s34))/(6*s12^2*(s12+s23-s45)*s45)+
(4*s15-6*s23-4*s34+s45)/(2*s12^2*(s12+s23-s45)))*tr5,
1-(3*s15)/s23+(s15*(3*s15-4*s34))/s23^2+
(s34*(s15+s23+s34-2*s45))/(s12+s23-s45)^2+
s34/(s12+s23-s45)+(2*s34^2+s15*(s15-s45)+s34*(s15-s45))/
(s23*(s12+s23-s45))+(2*s12+3*s15)/(-s15+s23-s45)+
(2*s15^2*(s12+3*s15-4*s34))/(s23^2*(-s15+s23-s45))+
(s15*(-4*s12-9*s15+4*s34))/(s23*(-s15+s23-s45))+
(s15^3*s34)/(s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(4*s15^3*s34^2)/(s23^2*(s12+s23-s45)^2*(-s15+s23-s45))-
s15^2/((s12+s23-s45)*(-s15+s23-s45))+
(6*s15^2*s34*(-s15+s34))/(s23^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*(s15+5*s34))/(s23*(s12+s23-s45)*
(-s15+s23-s45))+(2*(s15-s34)*s34*(-2*s15+s45))/
(s23^2*(s12+s23-s45))+(s15*(2*s12+3*s15))/
(s15-s23+s45)^2+(s15^3*(2*s12+3*s15-4*s34))/
(s23^2*(s15-s23+s45)^2)-(2*s15^2*(2*s12+3*s15-2*s34))/
(s23*(s15-s23+s45)^2)+(s15^4*s34^2)/(s23^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(2*s15^3*s34)/(s23*(s12+s23-s45)*
(s15-s23+s45)^2)+(2*s15^3*s34*(-s15+s34))/
(s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s34^2*(3*s15^2-2*s15*s45+s45^2))/(s23^2*(s12+s23-s45)^2)+
(s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(s23*(s12+s23-s45)^2)+(s34/(s12^2*s23)-
(s34*(2*s15+s23-3*s45))/(s12^2*(s12+s23-s45)^2)+
(s15*(2*s12^2+2*s12*(s15-2*s34)+3*s15*(-s15+s34)))/
(s12^2*s23^2*(-s15+s23-s45))-(5*s15^4*s34)/
(s12^2*s23^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(4*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15^3)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15*s45)/(s12^2*s23*(s12+s23-s45))+
(s15*(-2*s12^2-s12*s15+s15^2))/(s12^2*s23*(s15-s23+s45)^2)+
((2*s12-s15)*s15^2*(s12+s15-s34))/(s12^2*s23^2*
(s15-s23+s45)^2)-(s15^5*s34)/(s12^2*s23^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+s15^5/(s12^2*s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)-s15^4/(s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^2)+(2*s12^2+s12*s15-2*s15^2)/
(s12^2*s23*(s15-s23+s45))+
(s34*(-3*s15^2+4*s15*s45-3*s45^2))/(s12^2*s23*
(s12+s23-s45)^2)+(s15*(3*s15^2-2*s15*s45+s45^2))/
(s12^2*s23^2*(s12+s23-s45))+
(s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+s45^3))/
(s12^2*s23^2*(s12+s23-s45)^2)+
(s12*(s15-2*s34)+(s15-s34)*(-2*s15+s45))/(s12^2*s23^2))*tr5,
-4/3+(7*s15^2)/(12*s23^2)-(13*s15)/(12*s23)+
(s15+6*s34)/(12*(s12+s23-s45))+s15/(-s15+s23-s45)+
s15^3/(s23^2*(-s15+s23-s45))-(2*s15^2)/(s23*(-s15+s23-s45))+
(s15^3*s34)/(2*s23*(s12+s23-s45)^2*(-s15+s23-s45))-
(3*s15^3*s34)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^2*s34)/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
s15^2/(2*(s15-s23+s45)^2)+s15^4/(2*s23^2*(s15-s23+s45)^2)-
s15^3/(s23*(s15-s23+s45)^2)-(s15^4*s34)/
(2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*s34)/(2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*s34*(-12*s15+7*s45))/(12*s23^2*(s12+s23-s45))+
(s34*(s15^2-s15*s45+s45^2))/(2*s23*(s12+s23-s45)^2)+
(s34*(5*s15-6*s45)-s15*(s15+s45))/(12*s23*(s12+s23-s45))-
(s23^2-s15*s34+2*s34*s45+s45^2-s23*(s34+2*s45))/
(2*(s12+s23-s45)^2)+(-(6*s12+s15)/(12*s12^2*s23)+
(7*s15+6*(s23-2*s45))/(12*s12^2*(s12+s23-s45))+
(s12*s15^2-(3*s15^3)/2)/(s12^2*s23^2*(-s15+s23-s45))+
(s15*(-s12+s15))/(s12^2*s23*(-s15+s23-s45))-
s15^4/(2*s12^2*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(2*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
s15^3/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
((s12-s15)*s15^3)/(2*s12^2*s23^2*(s15-s23+s45)^2)+
(s15^2*(-s12+s15))/(2*s12^2*s23*(s15-s23+s45)^2)+
s15^5/(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
s15^4/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(7*s12-12*s15+7*s45))/(12*s12^2*s23^2)+
(3*s15^2-7*s15*s45+3*s45^2)/(6*s12^2*s23*(s12+s23-s45))-
(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2)/
(2*s12^2*(s12+s23-s45)^2)+
(s15*(18*s15^2-12*s15*s45+7*s45^2))/(12*s12^2*s23^2*
(s12+s23-s45))+(-s15^3+s15^2*s45-s15*s45^2+s45^3)/
(2*s12^2*s23*(s12+s23-s45)^2))*tr5,-10/9-s15^2/(2*s23^2)+
(2*s15)/s23+s34^2/(2*(-s15+s23+s34)^2)+
(-36*s12+s34)/(36*(-s15+s23+s34))-(2*s15)/(-s15+s23-s45)-
s15^3/(s23^2*(-s15+s23-s45))+(3*s15^2)/(s23*(-s15+s23-s45))-
(s12*s15^2)/(s23*(-s15+s23+s34)*(-s15+s23-s45))+
(s12*(s15-s45))/((-s15+s23+s34)*(-s15+s23-s45))+
s15^2/(2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^3*s34)/(2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(s15^2*(s15+3*s34))/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15*s34*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s34*(-2*s15+s45))/(2*s23^2*(s12+s23-s45))+
((s15+s34)*(-s15+s45))/(2*s23*(s12+s23-s45))-
s15^2/(2*(s15-s23+s45)^2)-s15^4/(2*s23^2*(s15-s23+s45)^2)+
s15^3/(s23*(s15-s23+s45)^2)+(s15^4*s34)/
(2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(s15^3*s34)/(2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(-s23-36*s34+s45)/(36*(s12+s23-s45))+
(18*s34^2+19*s15*s45+18*s34*(-s15+s45))/(36*(-s15+s23+s34)*
(s12+s23-s45))+(1/(36*s12^2)+(17*s34^2+2*s34*(s15-s45)-
19*(s15-s45)^2)/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15+s23-s34-2*s45)/(36*s12^2*(s12+s23-s45))+
(s15^2*(-2*s12+3*s15))/(2*s12^2*s23^2*(-s15+s23-s45))+
(s12*s15-(3*s15^2)/2)/(s12^2*s23*(-s15+s23-s45))-
s15/(s23*(-s15+s23+s34)*(-s15+s23-s45))-
(2*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(2*s15^3)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15*(s12-2*s15+s45))/(2*s12^2*s23^2)+(s12-s15+s45)/
(2*s12^2*s23)+(s15^3*(-s12+s15))/(2*s12^2*s23^2*
(s15-s23+s45)^2)+((s12-s15)*s15^2)/(2*s12^2*s23*
(s15-s23+s45)^2)-s15^5/(2*s12^2*s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)+s15^4/(2*s12^2*s23*(s12+s23-s45)*
(s15-s23+s45)^2)+1/((s15-s23-s34)*(s15-s23+s45))-
(s34*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s34*(s12-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)^2)-(19*s12-19*s15+s34+19*s45)/
(36*s12^2*(-s15+s23+s34))+(s15^2+s45^2)/
(2*s12^2*s23*(s12+s23-s45))-
(s15*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45)))*tr5,1/2+(s15/2+s34)/s23-
(s12+s34/6)/(-s15+s23+s34)+(s15*(-5*s15+6*s34))/(2*s23^2)-
(s34*(s15+s23+s34-2*s45))/(2*(s12+s23-s45)^2)+
(s12-s15/2)/(-s15+s23-s45)+(s15*(4*s12+11*s15-4*s34))/
(2*s23*(-s15+s23-s45))-(s12*s15^2)/(s23*(-s15+s23+s34)*
(-s15+s23-s45))+(s15^2*(-3*s12-5*s15+6*s34))/
(s23^2*(-s15+s23-s45))-(s15^3*s34)/(2*s23*(s12+s23-s45)^2*
(-s15+s23-s45))-(2*s15^3*s34^2)/(s23^2*(s12+s23-s45)^2*
(-s15+s23-s45))+s15^2/(2*(s12+s23-s45)*
(-s15+s23-s45))+(3*s15^2*(s15-s34)*s34)/
(s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(s15^2*(s15+5*s34))/(2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s23-3*s34-s45)/(6*(s12+s23-s45))-
(s15*s45)/(6*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(-s15+s34)*(-2*s15+s45))/(s23^2*(s12+s23-s45))-
(s12*(s12-s15+s45))/((-s15+s23+s34)*(-s15+s23-s45))-
(s15*(6*s12+5*s15))/(2*(s15-s23+s45)^2)+
(s15^2*(6*s12+5*s15-3*s34))/(s23*(s15-s23+s45)^2)+
(s12^2*s15^3)/(s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s12^2*s15^2)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^3*(-6*s12-5*s15+6*s34))/(2*s23^2*(s15-s23+s45)^2)-
(s15^4*s34^2)/(2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(s15^3*s34)/(s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*(s15-s34)*s34)/(s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(s12^2*(-2*s15+s45))/((-s15+s23+s34)*(s15-s23+s45)^2)-
(s34^2*(3*s15^2-2*s15*s45+s45^2))/(2*s23^2*(s12+s23-s45)^2)+
(-2*s34^2+s15*(-s15+s45)+s34*(-s15+s45))/
(2*s23*(s12+s23-s45))+(s34*(-s15^2+s15*s45-s45^2+
2*s34*(-s15+s45)))/(2*s23*(s12+s23-s45)^2)+
(-1/(6*s12^2)-s34/(2*s12^2*s23)+(s34*(2*s15+s23-3*s45))/
(2*s12^2*(s12+s23-s45)^2)+(s15+s23-s34-2*s45)/
(6*s12^2*(s12+s23-s45))+((s12-2*s15)*s15)/
(2*s12^2*s23*(-s15+s23-s45))-
(s15*(4*s12^2+2*s12*(s15-2*s34)+3*s15*(-s15+s34)))/
(2*s12^2*s23^2*(-s15+s23-s45))+(5*s15^4*s34)/
(2*s12^2*s23^2*(s12+s23-s45)^2*(-s15+s23-s45))-
(2*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15*s45)/(2*s12^2*s23*(s12+s23-s45))+
(s15*(4*s12^2+s12*s15-s15^2))/(2*s12^2*s23*(s15-s23+s45)^2)+
s12/((-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*s15^2)/(s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(2*s12*s15)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^2*(-4*s12^2-s12*s15+s15^2+2*s12*s34-s15*s34))/
(2*s12^2*s23^2*(s15-s23+s45)^2)+(s15^5*s34)/
(2*s12^2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
s15^5/(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
s15^4/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(-s15+s34+s45)^2/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s12-s15+s34+s45)/(6*s12^2*(-s15+s23+s34))-
(s15*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45))+(s34*(3*s15^2-4*s15*s45+3*s45^2))/
(2*s12^2*s23*(s12+s23-s45)^2)-
(s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+s45^3))/
(2*s12^2*s23^2*(s12+s23-s45)^2)+
(-(s12*(s15-2*s34))+(-s15+s34)*(-2*s15+s45))/(2*s12^2*s23^2))*
tr5,s15/(2*s23)+(s12-s34)/s15+(s15-s23)/
(2*(s12+s23-s45))-(s15^2*(s15+s34-s45))/
(2*s23*(s12-s34)^2)+(s15^2*(s15+s34-s45))/
(2*(s12-s34)^2*(s12+s23-s45))+(2*s34*s45)/(s15*s23)+
(s34^2*s45^2)/(s15*s23^2*(s12+s15-s34))+
(3*s34^2*s45^2)/(4*s23^2*(s12-s34)*(s12+s15-s34))-
((s15+s34)*(-s15+s45))/(2*(s12-s34)*(s12+s23-s45))+
((-s15+s34)*(s15+s45))/(4*s23*(s12+s15-s34))+
(s12*s15-s15^2/2+s15*s34-2*s15*s45+2*s34*s45)/s23^2+
(-2*s15^2+s15*s34-s15*s45+5*s34*s45)/(4*s12*s23-4*s23*s34)+
(s15^2*(s15*s45+s34*(-s15+s45)))/(2*s23*(s12-s34)^3)-
(s15^2*(s15*s45+s34*(-s15+s45)))/(2*(s12-s34)^3*
(s12+s23-s45))+(s15*(s15*s45-s34*(s15+s45))^2)/
(2*s23^2*(s12-s34)^3)+(s15*(s15+s45)^2-2*s34*(s15+s45)^2+
s34^2*(s15+2*s45))/(4*s23^2*(s12+s15-s34))-
(s34^2*(s15+s45)^2+s15^2*s45*(4*s15+s45)-
2*s15*s34*(2*s15^2+3*s15*s45+s45^2))/(4*s23^2*(s12-s34)^2)+
(3*s34^2*(s15+2*s45)+s15*(2*s15^2+2*s15*s45+3*s45^2)-
2*s34*(s15^2+4*s15*s45+3*s45^2))/(4*s23^2*(s12-s34))+
(1/(2*s12^2)+1/(s15*s23)-(s15^2*s34)/(s12^2*s23*(s12-s34)^2)+
(s15^2*s34^2)/(2*s12^2*s23*(-s12+s34)^3)-
s15^2/(s12^2*(2*s12*s23-2*s23*s34))+(s15^2*s34)/
(s12^2*(s12-s34)^2*(s12+s23-s45))+(s15^2*s34^2)/
(2*s12^2*(s12-s34)^3*(s12+s23-s45))+(s15^2+s34^2)/
(2*s12^2*(s12-s34)*(s12+s23-s45))+
(s34^3*s45)/(s12^2*s15*s23^2*(s12+s15-s34))+
(3*s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*(s12+s15-s34))+
(s34*(s12+s34)*s45)/(s12^2*s15*s23^2)+(-s23+s34+s45)/
(2*s12^2*(s12+s23-s45))+
(s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(2*s12^2*s23^2*
(s12-s34)^3)+(s34^3-s15^2*(s15+s45)+
3*s15*s34*(s15+s45)-3*s34^2*(s15+s45))/
(4*s12^2*s23^2*(s12+s15-s34))+(4*s12^2+3*s15^2-4*s15*s34+
4*s34^2+2*s15*s45-6*s34*s45-2*s12*(s15-2*s34+2*s45))/
(4*s12^2*s23^2)+(s34^2*(3*s34-5*s45)+s15^2*(6*s34-2*s45)+
s15*s34*(-3*s34+4*s45))/(4*s12^2*s23^2*(s12-s34))-
(s34*(4*s15^2*s45+s34^2*(s15+s45)-s15*s34*(6*s15+5*s45)))/
(4*s12^2*s23^2*(s12-s34)^2))*tr5,
61/18-(11*s15^3)/(36*s12*s23*s34)-s34/(6*s12)+
s34/(-s15+s23+s34)+(s15^2*(10*s15-11*s45))/
(72*s23*(s12-s34)*s34)+(5*s15^2*(s15-s45))/
(18*s23*(s12-s34)^2)+(s15*(21*s15-s45))/(72*s23*(s12-s34))+
(11*s15^3)/(36*s12*s34*(s12+s23-s45))+s15/(-s15+s23-s45)-
s15^2/(s23*(-s15+s23-s45))+(s15^2*s34)/(s23*(s12+s23-s45)*
(-s15+s23-s45))-(5*s15^3*s45)/(36*s12*s23*s34^2)+
(5*s15^3*s45)/(36*s23*(s12-s34)*s34^2)-
(5*s15^3*s45)/(18*s23*(s12-s34)^2*s34)+
(s15^2*(20*s15-11*s45)*s45)/(72*s23^2*(s12-s34)*s34)+
(5*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))-
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))+
(5*s15^3*s45)/(18*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*s45)/((-s15+s23+s34)*(s12+s23-s45))-
(5*s15^3*s45^2)/(36*s12*s23^2*s34^2)+(5*s15^3*s45^2)/
(36*s23^2*(s12-s34)*s34^2)-(5*s15^3*s45^2)/(18*s23^2*(s12-s34)^2*
s34)+(s15*(-21*s15+s45))/(72*(s12-s34)*(s12+s23-s45))+
(5*s15^2*(-s15+s45))/(18*(s12-s34)^2*(s12+s23-s45))+
(s15^2*(4*s15+s45))/(24*s23^2*s34)-(s15*(6*s15+s45))/
(12*s23*s34)+(12*s15-4*s23+s45)/(24*s34)+
((-25*s15)/72-(11*s23)/6+s34+(43*s45)/24)/(s12+s23-s45)+
(-47*s15+3*s45)/(72*s23)-(s15*(13*s15+3*s45))/(72*s23^2)+
(s15^2*s45*(-11*s15+4*s45))/(36*s12*s23^2*s34)+
(s15^2*(-10*s15+11*s45))/(72*(s12-s34)*s34*(s12+s23-s45))+
(s45*(22*s15^2-11*s15*s34+7*s15*s45-6*s34*s45))/(36*s12*s23^2)+
(11*s15*s34-7*s15*s45+12*s34*s45)/(36*s12*s23)+
(22*s15^2+25*s15*s45+3*s45^2-72*s34*(-s15+s45))/
(72*s23*(s12+s23-s45))-(5*s15*(s15+s45)*
(-2*s15*s45+s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
((s15+s45)*(9*s34*(s15+s45)-2*s15*(15*s15+4*s45)))/
(72*s23^2*(s12-s34))+(36*s15^2+12*s23^2+28*s15*s45+3*s45^2-
3*s23*(12*s15+5*s45))/(72*s34*(s12+s23-s45))+
(2/s12^2+(5*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)+
(s15*(30*s15+s34))/(72*s12^2*s23*(s12-s34))-
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))-
(s15*(30*s15+s34))/(72*s12^2*(s12-s34)*(s12+s23-s45))+
(s15*(-s12+s15))/(s12^2*s23*(-s15+s23-s45))-
s15^3/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
((5*s12)/6-(73*s15)/72+s45)/(s12^2*s23)-(-s15+s34+s45)^2/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s12-s15+s34+s45)/(s12^2*(-s15+s23+s34))+
((-145*s15)/72-2*s23+s34+4*s45)/(s12^2*(s12+s23-s45))+
(4*s12+8*s15-4*s23+5*s45)/(24*s12^2*s34)-
(s15^2-s15*s45+s45^2)/(s12^2*s23*(s12+s23-s45))-
(s45*(22*s15^2+25*s15*s45+3*s45^2))/(72*s12^2*s23*s34*
(s12+s23-s45))-(5*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^2)+
(s15*(10*s15*s45+3*s12*(4*s15+s45)))/(72*s12^2*s23^2*s34)-
(12*s15^2+25*s15*s45+3*s45^2+3*s12*(8*s15+s45))/
(72*s12^2*s23*s34)+(12*s15^2+12*s23^2+49*s15*s45+18*s45^2-
3*s23*(8*s15+9*s45))/(72*s12^2*s34*(s12+s23-s45))-
(-9*s34*(s15+s45)+s12*(13*s15+3*s45)+s15*(30*s15+19*s45))/
(72*s12^2*s23^2)+(30*s15^2*s45+9*s34^2*(s15+s45)-
s15*s34*(50*s15+39*s45))/(72*s12^2*s23^2*(s12-s34)))*tr5,
-5/3+(7*s15^2)/(6*s23^2)-(7*s15)/(6*s23)+s15^3/(6*s12*s23*s34)+
s15/(6*(s12+s23-s45))-s15^3/(6*s12*s34*(s12+s23-s45))+
(s15*(5*s15-7*s45))/(6*s23*(s12+s23-s45))+
(s15^2*(s15-2*s45))/(6*(s12-s34)*s34*(s12+s23-s45))+
(s15^2*(s15-s45))/(3*(s12-s34)^2*(s12+s23-s45))+
s15/(-s15+s23-s45)+(2*s15^3)/(s23^2*(-s15+s23-s45))-
(3*s15^2)/(s23*(-s15+s23-s45))-
s15^2/((s12+s23-s45)*(-s15+s23-s45))-
(3*s15^3*s34)/(s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*(s15+2*s34))/(s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15^3*s45)/(6*s12*s23*s34^2)+(s15^3*s45)/(3*s23*(s12-s34)^2*s34)-
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+(s15^2*(s15-2*s45)*s45)/
(6*s12*s23^2*s34)-(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))-
(s15*s45)/(6*s34*(s12+s23-s45))-(s15^3*s45)/
(3*(s12-s34)^2*s34*(s12+s23-s45))+
(s15^3*s45^2)/(6*s12*s23^2*s34^2)-(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)+(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)-(s15*(-3*s15+s45))/(6*(s12-s34)*(s12+s23-s45))+
(s15*s34*(-2*s15+s45))/(s23^2*(s12+s23-s45))+
(s15^2*(-s15+s45))/(3*s23*(s12-s34)^2)+(s15^2*s45*(-s15+s45))/
(3*s23^2*(s12-s34)*s34)+s15^2/(s15-s23+s45)^2+
s15^4/(s23^2*(s15-s23+s45)^2)-
(2*s15^3)/(s23*(s15-s23+s45)^2)-(s15^4*s34)/
(s23^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*s34)/(s23*(s12+s23-s45)*(s15-s23+s45)^2)-
(s15*(s34+s45))/(6*s12*s23)+(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)+(-3*s15^2+s15*s45)/(6*s12*s23-6*s23*s34)+
(-s15^3+2*s15^2*s45)/(6*s12*s23*s34-6*s23*s34^2)+
(s15*(3*s15^2+2*s15*s45-s45^2))/(6*s23^2*(s12-s34))+
(s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(3*s23^2*(s12-s34)^2)+(-s15/(6*s12^2*s23)-
(s15^2*s34)/(3*s12^2*s23*(s12-s34)^2)-(s15*(3*s15+s34))/
(6*s12^2*s23*(s12-s34))+s15/(6*s12^2*(s12+s23-s45))+
(s15^2*s34)/(3*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(3*s15+s34))/(6*s12^2*(s12-s34)*(s12+s23-s45))+
((2*s12-3*s15)*s15^2)/(s12^2*s23^2*(-s15+s23-s45))-
((s12-2*s15)*s15)/(s12^2*s23*(-s15+s23-s45))+
(4*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15^3)/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15^2*s45)/(6*s12^2*s23^2*s34)+(s15*s45)/(6*s12^2*s23*s34)-
(s15*s45)/(s12^2*s23*(s12+s23-s45))-
(s15*s45)/(6*s12^2*s34*(s12+s23-s45))+(s15*s45*(s15+s45))/
(6*s12^2*s23*s34*(s12+s23-s45))+((s12-s15)*s15^3)/
(s12^2*s23^2*(s15-s23+s45)^2)+(s15^2*(-s12+s15))/
(s12^2*s23*(s15-s23+s45)^2)+
s15^5/(s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
s15^4/(s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(7*s12-9*s15+7*s45))/(6*s12^2*s23^2)+
(s15*(5*s15*s34-3*s15*s45+3*s34*s45))/(6*s12^2*s23^2*
(s12-s34))+(s15*(3*s15^2-2*s15*s45+s45^2))/
(s12^2*s23^2*(s12+s23-s45))+
(s15*s34*(-(s15*s45)+s34*(s15+s45)))/(3*s12^2*s23^2*
(s12-s34)^2))*tr5,161/72-s15^2/(8*s23^2)-(3*s15)/(4*s23)-
s15^3/(6*s12*s23*s34)+(s15*(29*s15+6*s34-10*s45))/
(24*s23*(s12-s34))+(s15^2*(s15-2*s45))/(6*s23*(s12-s34)*s34)+
s15^3/(6*s12*s34*(s12+s23-s45))+((5*s15)/12-(53*s23)/72+s34)/
(s12+s23-s45)+s15/(-s15+s23-s45)-
s15^2/(s23*(-s15+s23-s45))+(s15^3*s34)/(s23*(s12+s23-s45)^2*
(-s15+s23-s45))+s15^2/((s12+s23-s45)*(-s15+s23-s45))+
(s15^2*(-s15+s34))/(s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15^3*s45)/(6*s12*s23*s34^2)-(s15^3*s45)/(3*s23*(s12-s34)^2*s34)+
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+(s15^2*(s15-s45)*s45)/
(3*s23^2*(s12-s34)*s34)+(s15^3*s45)/(6*s12*s34^2*
(s12+s23-s45))-(s15^3*s45)/(6*(s12-s34)*s34^2*
(s12+s23-s45))+(s15*s45)/(6*s34*(s12+s23-s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*s34*s45)/(6*s23^2*(s12+s23-s45))-
(s15^3*s45^2)/(6*s12*s23^2*s34^2)+(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)-(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)+(s15*(s34+s45))/(6*s12*s23)-(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)+(s15^2*(-s15+2*s45))/(6*(s12-s34)*s34*
(s12+s23-s45))+(s15^2*s45*(-s15+2*s45))/(6*s12*s23^2*s34)+
(s15*(52*s15^2+51*s15*s34-75*s15*s45-23*s34*s45))/
(72*s23*(s12-s34)^2)+(s15*(-52*s15^2-51*s15*s34+75*s15*s45+
23*s34*s45))/(72*(s12-s34)^2*(s12+s23-s45))+
(s34*(s15^2-s15*s45+s45^2))/(s23*(s12+s23-s45)^2)+
(s34*((5*s15)/6-s45)+s15*(-s15+s45))/(s23*(s12+s23-s45))-
(7*s15^2*(s15*s45+s34*(-s15+s45)))/(18*s23*(s12-s34)^3)+
(7*s15^2*(s15*s45+s34*(-s15+s45)))/(18*(s12-s34)^3*
(s12+s23-s45))-(7*s15*(s15*s45-s34*(s15+s45))^2)/
(18*s23^2*(s12-s34)^3)-(s15*(32*s15^2+3*s15*s45-6*s45^2+
9*s34*(s15+s45)))/(36*s23^2*(s12-s34))+
(-s23^2+s34*(s15-2*s45)-s45^2+s23*(s34+2*s45))/
(s12+s23-s45)^2+(s34*(30*s15-53*s45)-3*s15*(29*s15+6*s45))/
(72*(s12-s34)*(s12+s23-s45))+
(-9*s34^2*(s15+s45)^2+13*s15^2*s45*(8*s15+3*s45)-
2*s15*s34*(40*s15^2+43*s15*s45+3*s45^2))/
(72*s23^2*(s12-s34)^2)+(53/(72*s12^2)+(7*s15^2*s34^2)/
(18*s12^2*s23*(s12-s34)^3)+(-63*s12+23*s15+9*s34)/
(72*s12^2*s23)+(s15*s34*(80*s15+23*s34))/(72*s12^2*s23*
(s12-s34)^2)+(64*s15^2+58*s15*s34+9*s34^2)/
(s12^2*(72*s12*s23-72*s23*s34))+(7*s15^2*s34^2)/
(18*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(80*s15+23*s34))/(72*s12^2*(s12-s34)^2*
(s12+s23-s45))+(-64*s15^2-58*s15*s34+53*s34^2)/
(72*s12^2*(s12-s34)*(s12+s23-s45))+
(49*s15+19*s23+53*s34-91*s45)/(72*s12^2*(s12+s23-s45))-
s15^4/(s12^2*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
s15^3/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s45)/(6*s12^2*s23^2*s34)-(s15*s45)/(6*s12^2*s23*s34)+
(s15*s45)/(6*s12^2*s34*(s12+s23-s45))+
(s15*s45^2)/(6*s12^2*s23^2*(s12+s23-s45))-
(s15*s45*(s15+s45))/(6*s12^2*s23*s34*(s12+s23-s45))+
s15/(s12*s23*(s15-s23+s45))+(s15^2-(4*s15*s45)/3+s45^2)/
(s12^2*s23*(s12+s23-s45))-(s15^2+s23^2+s15*(s23-2*s45)-
3*s23*s45+3*s45^2)/(s12^2*(s12+s23-s45)^2)+
(-s15^3+s15^2*s45-s15*s45^2+s45^3)/(s12^2*s23*
(s12+s23-s45)^2)-(7*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^3)+(-9*s34*(2*s15+s45)+
s15*(-9*s12-64*s15+9*s45))/(72*s12^2*s23^2)+
(64*s15^2*s45-9*s34^2*(3*s15+2*s45)-2*s15*s34*
(72*s15+23*s45))/(72*s12^2*s23^2*(s12-s34))-
(s34*(-80*s15^2*s45+9*s34^2*(s15+s45)+
s15*s34*(108*s15+71*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
1013/648+(25*s15^3)/(27*s12*s23*s34)-
(25*s15^3)/(27*s12*s34*(s12+s23-s45))+(s15*(1005*s15-508*s45))/
(108*(s12-s34)*(s12+s23-s45))+(5*s15^2*(20*s15-181*s45))/
(108*(s12-s34)*s34*(s12+s23-s45))+
(-20*s15+825*s23+213*s34-123*s45)/(108*(s12+s23-s45))+
(s34*(-16*s15+9*s34-29*s45))/(36*(s12-s45)*(s12+s23-s45))+
(s34-(2*s45)/3)/(s12-s45)+(s15^2*(-s12+33*s15))/
(12*s23^2*s45)+(s15*(6*s12-s15-6*s34))/(36*s23*s45)+
(11*s15^3*s34)/(4*s23^2*(s12-s34)*s45)+
(-3*s12-295*s15+197*s23+6*s34)/(36*s45)+
(11*s15^3)/(4*(s12-s34)*(s12+s23-s45)*s45)+
(-197*s23^2+s23*(295*s15-97*s34)+(-s15+s34)^2)/
(36*(s12+s23-s45)*s45)+(397*s15^3*s45)/(108*s12*s23*s34^2)-
(397*s15^3*s45)/(108*s23*(s12-s34)*s34^2)-(37*s45)/(36*s34)-
(37*s15^2*s45)/(36*s23^2*s34)+(37*s15*s45)/(18*s23*s34)+
(397*s15^3*s45)/(54*s23*(s12-s34)^2*s34)+
(s15^2*(50*s15-397*s45)*s45)/(54*s12*s23^2*s34)+
(s34^2*s45)/(12*s23*(s12+s23-s45)^2)+
(s34^2*s45)/(12*(s12-s45)*(s12+s23-s45)^2)-
(397*s15^3*s45)/(108*s12*s34^2*(s12+s23-s45))+
(397*s15^3*s45)/(108*(s12-s34)*s34^2*(s12+s23-s45))-
(397*s15^3*s45)/(54*(s12-s34)^2*s34*(s12+s23-s45))+
((-619*s15+111*s23-111*s45)*s45)/(108*s34*(s12+s23-s45))+
(2*s34^2*s45)/(9*(s12-s45)^2*(s12+s23-s45))+
(397*s15^3*s45^2)/(108*s12*s23^2*s34^2)-(397*s15^3*s45^2)/
(108*s23^2*(s12-s34)*s34^2)+(397*s15^3*s45^2)/
(54*s23^2*(s12-s34)^2*s34)+(397*s15^2*(-s15+s45))/
(54*s23*(s12-s34)^2)-(397*s15^2*(-s15+s45))/
(54*(s12-s34)^2*(s12+s23-s45))+(2*s34*(-s34+s45))/
(9*(s12-s45)^2)-(11*s15^3)/(4*s12*(s12+s23-s45)*(s34+s45))+
(11*s12*s15^3)/(4*s23^2*s45*(s34+s45))-(11*s15^2*(3*s12+s15))/
(4*s23*s45*(s34+s45))+(11*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(4*s45*(s34+s45))-(11*(-s15+s23)^3)/
(4*(s12+s23-s45)*s45*(s34+s45))-(11*s15^2*(s15+s45))/
(2*s23^2*(s34+s45))+(11*s15*s45*(s15+s45)^2)/
(4*s12*s23^2*(s34+s45))+(11*s15*(2*s15+s45))/
(4*s23*(s34+s45))+(11*(2*s15-2*s23+s45))/(4*(s34+s45))-
(s15*(397*s34+100*s45))/(108*s12*s23)+
(s15*s45*(-794*s15+397*s34+100*s45))/(108*s12*s23^2)+
(s15*(1111*s15-9*s34+111*s45))/(108*s23^2)-
(805*s15+9*s34+111*s45)/(108*s23)+(5*s15^2*(-20*s15+181*s45))/
(108*s23*(s12-s34)*s34)+(s15*(-1005*s15+508*s45))/
(108*s23*(s12-s34))+(s15^2*s45*(-497*s15+905*s45))/
(108*s23^2*(s12-s34)*s34)-(11*s15^3)/(4*s12*s23*s45-
4*s23*s34*s45)-s34^2/(9*s12*s45-9*s45^2)+
(11*s15*(s15^2-s45^2))/(4*s12*s23*(s34+s45))-
(397*s15^2+30*s15*s34-9*s34^2+508*s15*s45+9*s34*s45+
111*s45^2)/(108*s23*(s12+s23-s45))+
(397*s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(54*s23^2*(s12-s34)^2)+(11*(3*s23^2+(s15+s45)^2-
s23*(5*s15+3*s45)))/(4*(s12+s23-s45)*(s34+s45))+
(s15*(597*s15^2-22*s15*s45-619*s45^2)+
3*s34*(235*s15^2+173*s15*s45+37*s45^2))/(108*s23^2*(s12-s34))+
(-77/(36*s12^2)-(397*s15^2*s34)/(54*s12^2*s23*(s12-s34)^2)-
(s15*(1191*s15+508*s34))/(108*s12^2*s23*(s12-s34))+
(397*s15^2*s34)/(54*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(1191*s15+508*s34))/(108*s12^2*(s12-s34)*
(s12+s23-s45))+(514*s15+21*(25*s23-s34-8*s45))/
(108*s12^2*(s12+s23-s45))+(-98*s12+s15+98*s23-s34)/
(36*s12^2*s45)+(11*s15^2*s34^2)/(4*s12^2*s23^2*(s12-s34)*s45)-
(s15*(s12^2-33*s12*s15-33*s15*s34))/(12*s12^2*s23^2*s45)-
(-3*s12^2+99*s15^2+s12*(s15+3*s34))/(36*s12^2*s23*s45)+
(11*s15^2*s34)/(4*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(99*s15^2-s15*s23+s23*(-98*s23+s34))/
(36*s12^2*(s12+s23-s45)*s45)-(37*s45)/(36*s12^2*s34)-
(s15*(111*s12+397*s15)*s45)/(108*s12^2*s23^2*s34)-
((508*s15-111*(s23-2*s45))*s45)/(108*s12^2*s34*
(s12+s23-s45))-(s34*s45^2)/(12*s12^2*s23*(s12+s23-s45)^
2)-(s34*s45^2)/(12*s12^2*(s12-s45)*(s12+s23-s45)^2)-
(2*s34*s45^2)/(9*s12^2*(s12-s45)^2*(s12+s23-s45))+
(11*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(4*s12^2*s45*(s34+s45))+(11*s15^2)/(4*s23^2*s45*(s34+s45))-
(11*s15*(2*s12+s15))/(4*s12*s23*s45*(s34+s45))-
(11*(s15-s23)^2*s23)/(4*s12^2*(s12+s23-s45)*s45*(s34+s45))-
(11*s15*(s15+s45))/(4*s12*s23^2*(s34+s45))+
(11*(s12+2*s15-2*s23+s45))/(4*s12^2*(s34+s45))+
(s45*(-s15-9*s34+3*s45))/(36*s12^2*s23*(s12+s23-s45))+
(s45*(-5*s34+6*s45))/(9*s12^2*(s12-s45)*(s12+s23-s45))+
(9*s12-511*s15-18*s34+9*s45)/(108*s12^2*s23)+
(s45*(111*s12+508*s15+111*s45))/(108*s12^2*s23*s34)+
(805*s12*s15+894*s15^2+408*s15*s34+111*s12*s45+286*s15*s45+
111*s34*s45)/(108*s12^2*s23^2)-(11*s15^2*s34)/
(s12^2*(4*s12*s23*s45-4*s23*s34*s45))+
(s45*(397*s15^2+508*s15*s45+111*s45^2))/(108*s12^2*s23*s34*
(s12+s23-s45))+(397*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(54*s12^2*s23^2*(s12-s34)^2)+
(11*(3*s23^2+(s15+s45)^2-s23*(4*s15+3*s45)))/
(4*s12^2*(s12+s23-s45)*(s34+s45))+
(s15^2*(1688*s34-1191*s45)+111*s34^2*s45+
24*s15*s34*(17*s34+45*s45))/(108*s12^2*s23^2*(s12-s34)))*tr5,
26/9-s15/(6*s12)+s15^2/(6*s12*(s12+s15-s34))-
(5*s15)/(6*(-s15+s34))+(5*s15^2)/(6*(s12+s15-s34)*
(-s15+s34))-(s15+s34)/(s12+s15)+s15/(-s15+s23+s34)-
s15^2/(6*s23*(-s15+s23+s34))+(5*s15^2)/(6*(-s15+s34)*
(-s15+s23+s34))+(s15*(107*s15-15*s45))/(72*s23^2)+
(s15^2*(34*s15-11*s45))/(72*s23*(s12-s34)*s34)+
(s15*(6*s15-5*s45))/(12*s23*s34)+(17*s15^2*(s15-s45))/
(18*s23*(s12-s34)^2)+(47*s15-12*s23-3*s45)/
(72*(s12+s23-s45))+s15^3/(s23^2*(-s15+s23-s45))-
s15^2/(s23*(-s15+s23-s45))-(s15^3*s34)/((s12+s15)*s23^2*
(-s15+s23-s45))-(s15^2*s45)/((s12+s15)*s23*
(s12+s15-s34))-(17*s15^3*s45)/(36*s12*s23*s34^2)+
(17*s15^3*s45)/(36*s23*(s12-s34)*s34^2)-
(17*s15^3*s45)/(18*s23*(s12-s34)^2*s34)+
(s15^2*s45)/(s23*(s12+s15-s34)*s34)+(s15^2*(68*s15-11*s45)*s45)/
(72*s23^2*(s12-s34)*s34)+(s15*s45)/((s12+s15-s34)*
(s12+s23-s45))+(s15^2*s45)/(6*s12*(s12+s15-s34)*
(s12+s23-s45))+(17*s15^3*s45)/(36*s12*s34^2*
(s12+s23-s45))-(17*s15^3*s45)/(36*(s12-s34)*s34^2*
(s12+s23-s45))+(17*s15^3*s45)/(18*(s12-s34)^2*s34*
(s12+s23-s45))+(5*s15*s45)/(6*(-s15+s34)*(s12+s23-s45))+
(5*s15^2*s45)/(6*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
(s15^2*s45)/(6*s23*(-s15+s23+s34)*(s12+s23-s45))+
(5*s15^2*s45)/(6*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))-
(17*s15^3*s45^2)/(36*s12*s23^2*s34^2)+(17*s15^3*s45^2)/
(36*s23^2*(s12-s34)*s34^2)-(17*s15^3*s45^2)/
(18*s23^2*(s12-s34)^2*s34)+(17*s15^2*(-s15+s45))/
(18*(s12-s34)^2*(s12+s23-s45))+(s15^2*s45*(s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34))+(s15^2*s45*(s15+s45))/
(s23^2*s34*(-s12-s15+s34))+(s15^2*(-4*s15+5*s45))/
(24*s23^2*s34)+(-12*s15+4*s23+5*s45)/(24*s34)-
(s15^2*(11*s15+6*s45))/(36*s12*s23*s34)+(s15^2*(11*s15+6*s45))/
(36*s12*s34*(s12+s23-s45))+(s15^2*(-34*s15+11*s45))/
(72*(s12-s34)*s34*(s12+s23-s45))+(-59*s15+15*s45)/(72*s23)-
(s15*s45*(-22*s15+11*s34+17*s45))/(36*s12*s23^2)-
(s15*(45*s15+23*s45))/(72*(s12-s34)*(s12+s23-s45))+
(s15*(11*s34+23*s45))/(36*s12*s23)+(s15^2*s45*(-11*s15+34*s45))/
(36*s12*s23^2*s34)-(s34*(s15-2*s45)+s15*s45)/((s12+s15)*s23)+
(45*s15^2+23*s15*s45)/(72*s12*s23-72*s23*s34)+
(22*s15^2-47*s15*s45+15*s45^2)/(72*s23*(s12+s23-s45))-
(36*s15^2+12*s23^2+20*s15*s45-15*s45^2+3*s23*(-12*s15+s45))/
(72*s34*(s12+s23-s45))-(17*s15*(s15+s45)*
(-2*s15*s45+s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
((s15+s45)*(57*s34*(s15+s45)-2*s15*(51*s15+40*s45)))/
(72*s23^2*(s12-s34))+(2*s15*s45^2-s34*(s15^2-s15*s45+s45^2))/
((s12+s15)*s23^2)+((s12-(95*s15)/72)/(s12^2*s23)+
s15^2/(s12^2*(s12+s15)*s23)+(s15*(102*s15-23*s34))/
(72*s12^2*s23*(s12-s34))+(17*s15^2*s34)/(18*s12^2*s23*
(s12-s34)^2)-s15/(s12^2*(-s15+s23+s34))+
(s15^2*(s15-s45))/(s12^2*(s12+s15)*s23^2)+
(23*s15)/(72*s12^2*(s12+s23-s45))+(s15*(s15-s34))/
(s12^2*(s12+s15-s34)*(s12+s23-s45))-
(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(-102*s15+23*s34))/(72*s12^2*(s12-s34)*(s12+s23-s45))+
(s15*(s15-s34-2*s45))/(s12^2*(-s15+s23+s34)*
(s12+s23-s45))+((s12-s15)*s15^2)/(s12^2*s23^2*
(-s15+s23-s45))-(s15^3*s45)/(s12^2*(s12+s15)*s23^2*
(s12+s15-s34))+(s15^3*s45)/(s12^2*s23^2*(s12+s15-s34)*
s34)+(5*s15*s45)/(6*s12^2*(-s15+s34)*(s12+s23-s45))+
(s15*s45^2)/(6*s12^2*s23*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15*s45^2)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(s12+s45))/(6*s12^2*s23*
(-s15+s23+s34))-(5*s15*(s12+s45))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34))-s15^4/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(-4*s12-8*s15+4*s23+s45)/
(24*s12^2*s34)-(s15*(3*s12*(4*s15-5*s45)+38*s15*s45))/
(72*s12^2*s23^2*s34)+(24*s12*s15+12*s15^2-15*s12*s45+
35*s15*s45-15*s45^2)/(72*s12^2*s23*s34)-
(s45*(22*s15^2-35*s15*s45+15*s45^2))/(72*s12^2*s23*s34*
(s12+s23-s45))+(-12*s15^2+24*s15*s23-12*s23^2-
59*s15*s45+9*s23*s45+18*s45^2)/(72*s12^2*s34*
(s12+s23-s45))-(17*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^2)+(s12*(107*s15-15*s45)+
57*s34*(s15+s45)-s15*(174*s15+19*s45))/(72*s12^2*s23^2)+
(102*s15^2*s45+57*s34^2*(s15+s45)-s15*s34*(170*s15+159*s45))/
(72*s12^2*s23^2*(s12-s34)))*tr5,(-3*s15)/(2*s23)+
(3*s15*(s15-2*s34))/(2*s23^2)+s15/(4*(s12+s15-s34))-s34/s15+
s34/(2*(s12+s15))+s34^2/(s15*(s12+s15))+
(s34*(-s15+s34))/(2*(s12+s15)^2)+(s15*s34*(s15+s34))/
(s12+s15)^3-(s15^3*s34)/(2*(s12+s15)*s23*(s12+s23-s45)^2)+
(s15^4*s34^2)/(2*(s12+s15)^2*s23^2*(s12+s23-s45)^2)-
(2*s15^3*s34^2)/((s12+s15)*s23^2*(s12+s23-s45)^2)+
(s34*(s15+s23+s34-2*s45))/(2*(s12+s23-s45)^2)+
s15^2/(2*(s12+s15)*(s12+s23-s45))+
(s15^3*s34)/(2*(s12+s15)^2*s23*(s12+s23-s45))+
(3*s15^2*(s15-s34)*s34)/((s12+s15)*s23^2*(s12+s23-s45))+
(s15^4*s34^2)/((s12+s15)^3*s23^2*(s12+s23-s45))-
(s15^3*s34*(s15+s34))/((s12+s15)^2*s23^2*(s12+s23-s45))+
(s15+s23+2*s34)/(4*(s12+s23-s45))-(s15^2*(s15+5*s34))/
(2*(s12+s15)*s23*(s12+s23-s45))+
(2*s34^2+s15*(s15-s45)+s34*(s15-s45))/
(2*s23*(s12+s23-s45))+(s12+s15)/(-s15+s23-s45)+
(s15^2*(s12+s15-2*s34))/(s23^2*(-s15+s23-s45))-
(2*s15*(s12+s15-s34))/(s23*(-s15+s23-s45))+
(s15^2*s34^2)/((s12+s15)*s23^2*(-s15+s23-s45))+
(s15*(s15+s34-s45))/(4*(s12-s34)*(s12+s23-s45))-
(2*s34^2*s45)/(s12*s15*s23+s15^2*s23)+
(s34*s45)/(4*(s12+s15-s34)*(s12+s23-s45))+
(s34^2*s45^2)/(s15*(s12+s15)*s23^2)-(s34^2*s45^2)/
(s15*s23^2*(s12+s15-s34))-(3*s34^2*s45^2)/
(4*s23^2*(s12-s34)*(s12+s15-s34))+
((s15-s34)*s34*(-2*s15+s45))/(s23^2*(s12+s23-s45))-
((-s15+s34)*(s15+s45))/(4*s23*(s12+s15-s34))-
(s15^2+s15*s34-s15*s45+5*s34*s45)/(4*s12*s23-4*s23*s34)+
(s15*(s34^2*(s15-2*s45)-s15^2*s45+s15*s34*s45))/
((s12+s15)^3*s23)+(s34^2*(3*s15^2-2*s15*s45+s45^2))/
(2*s23^2*(s12+s23-s45)^2)+
(s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(2*s23*(s12+s23-s45)^2)+(s15*(s15*s45+s34*(-s15+s45)))/
(4*s23*(s12-s34)^2)-(s15*(s15*s45+s34*(-s15+s45)))/
(4*(s12-s34)^2*(s12+s23-s45))+(s15*s45-s34*(s15+s45))^2/
(4*s23^2*(s12-s34)^2)-(s15*(s15+s45)^2-2*s34*(s15+s45)^2+
s34^2*(s15+2*s45))/(4*s23^2*(s12+s15-s34))+
(-(s15*(s15+s45))+s34*(-s15+3*s45))/(2*(s12+s15)*s23)+
(s15^2*s45-2*s34^2*s45+s15*s34*(-s15+3*s45))/
(2*(s12+s15)^2*s23)+(s15^2*s45*(-2*s15+s45)+
s34^2*(-s15^2+s45^2)-2*s15*s34*(s15^2-s15*s45+s45^2))/
(2*(s12+s15)^2*s23^2)+
(s15*(-2*s15*s34*s45^2+s15^2*s45*(s15+s45)+
s34^2*(s15^2-s15*s45+s45^2)))/((s12+s15)^3*s23^2)+
(-(s15*s34^2)+s15*s45*(s15+s45)-s34*(-2*s15^2+s15*s45+
2*s45^2))/((s12+s15)*s23^2)-
(3*s34^2*(s15+2*s45)+s15*s45*(2*s15+3*s45)-
2*s34*(s15^2+4*s15*s45+3*s45^2))/(4*s23^2*(s12-s34))+
(-1/(4*s12^2)-s34/(s12*s15*s23)-(s15^3*s34)/(s12^2*(s12+s15)^3*
s23)+(3*s15^2*s34)/(2*s12^2*(s12+s15)^2*s23)-
(s15*s34)/(s12^2*(s12+s15)*s23)-(s15*s34^2)/
(4*s12^2*s23*(s12-s34)^2)+(-s15/4+s34)/(s12^2*s23)-
(s15*s34)/(s12^2*(2*s12*s23-2*s23*s34))-
(s15^5*s34)/(2*s12^2*(s12+s15)^2*s23^2*(s12+s23-s45)^2)+
(5*s15^4*s34)/(2*s12^2*(s12+s15)*s23^2*(s12+s23-s45)^2)-
(s34*(2*s15+s23-3*s45))/(2*s12^2*(s12+s23-s45)^2)-
(2*s15^4)/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))-
s15^4/(2*s12^2*(s12+s15)^2*s23*(s12+s23-s45))+
(3*s15^3)/(2*s12^2*(s12+s15)*s23*(s12+s23-s45))-
(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s15^5*s34)/(s12^2*(s12+s15)^3*s23^2*(s12+s23-s45))+
(s15*s34)/(2*s12^2*(s12-s34)*(s12+s23-s45))+
(s15*s34^2)/(4*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15^4*(s15+5*s34))/(2*s12^2*(s12+s15)^2*s23^2*
(s12+s23-s45))+(s15*(s12^2-s12*s34+s15*s34))/
(s12^2*s23^2*(-s15+s23-s45))-(s34^2*s45)/(s12^2*s15*s23^2)-
(s34^3*s45)/(s12^2*s15*s23^2*(s12+s15-s34))-
(3*s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*(s12+s15-s34))-
(s15*s45)/(2*s12^2*s23*(s12+s23-s45))+
1/(s23*(s15-s23+s45))+(s15^3*s34)/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))-(-2*s15-s23+s34+s45)/
(4*s12^2*(s12+s23-s45))+
(s15^2*(s15^2+4*s15*s34+3*s15*s45-3*s34*s45))/
(2*s12^2*(s12+s15)^2*s23^2)+
(s34*(3*s15*s34-3*s34^2-2*s15*s45+5*s34*s45))/
(4*s12^2*s23^2*(s12-s34))+(s15*(3*s15^2-2*s15*s45+s45^2))/
(2*s12^2*s23^2*(s12+s23-s45))-
(s34*(3*s15^2-4*s15*s45+3*s45^2))/(2*s12^2*s23*
(s12+s23-s45)^2)+(s34*(-4*s15^3+3*s15^2*s45-2*s15*s45^2+
s45^3))/(2*s12^2*s23^2*(s12+s23-s45)^2)+
(s34^2*(-(s15*s45)+s34*(s15+s45)))/(4*s12^2*s23^2*
(s12-s34)^2)+(-s34^3+s15^2*(s15+s45)-
3*s15*s34*(s15+s45)+3*s34^2*(s15+s45))/
(4*s12^2*s23^2*(s12+s15-s34))+
(s15^3*(s34*s45-s15*(s34+s45)))/(s12^2*(s12+s15)^3*s23^2)-
(s15*(3*s15^2-2*s34*s45+2*s15*(s34+s45)))/(2*s12^2*(s12+s15)*
s23^2)+(-s15^2+2*s12*(s15-4*s34)+2*s34*(-2*s34+s45)+
2*s15*(4*s34+s45))/(4*s12^2*s23^2))*tr5,
1+(6*s15)/s23+s15/(6*(s12+s15-s34))+(2*s15*(-3*s15+4*s34))/
s23^2+(-2*s15^2+15*s15*s34)/(2*s12*s23-2*s23*s34)+
(s15^3*s34)/(3*(s12+s23-s45)*(s12-s34-s45)^3)-
(22*s15^2*(3*s12+s15))/(s23*s45^2)-(11*s15^3*s34)/
(s23*(s12-s34)*s45^2)+(11*s15^3*s34^2)/(s23^2*(s12-s34)*s45^2)+
(22*s15^3*(s12+s34))/(s23^2*s45^2)+
(22*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2-3*s15*s34+
2*s23*s34))/s45^2+(11*s15^3*s34)/((s12-s34)*(s12+s23-s45)*
s45^2)-(22*(-s15^3+s23^3+s23^2*(-3*s15+2*s34)+
s23*(3*s15^2-3*s15*s34+s34^2)))/((s12+s23-s45)*s45^2)+
(11*s15^3*s34)/((s12+s23-s45)*(s12-s34-s45)*s45^2)+
(4*s12-7*s15-13*s23-26*s34)/s45+
(s15*(-8*s12+53*s15-22*s34))/(s23*s45)-
(5*s15^3*s34)/(2*s23*(s12-s34)^2*s45)+(5*s15^3*s34^2)/
(2*s23^2*(s12-s34)^2*s45)+(s15^2*s34*(-17*s15+23*s34))/
(s23^2*(s12-s34)*s45)+(s15^2*(4*s12-33*s15+48*s34))/
(s23^2*s45)+(5*s15^3*s34)/(2*(s12-s34)^2*(s12+s23-s45)*s45)-
(s15^2*(17*s15+23*s34))/(2*(s12-s34)*(s12+s23-s45)*s45)+
(13*s15^2-59*s15*s23+35*s23^2-44*s15*s34+57*s23*s34+22*s34^2)/
((s12+s23-s45)*s45)+(5*s15^2*(s15-s34))/
(2*s23*(s12-s34-s45)*s45)+(5*s15^2*(-s15+s34))/
(2*(s12+s23-s45)*(s12-s34-s45)*s45)+
s45/(2*s12-2*s34-2*s45)+(s34*s45)/(6*(s12+s15-s34)*
(s12+s23-s45))+(s34^2*(s15+s45)^3)/
(3*s23^2*(s12-s34-s45)^3)-s45^3/(3*(-s12+s34+s45)^3)+
(5*s15^3*s34)/(2*s23*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(2*s23^2*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
s45^2/(2*(-s12+s34+s45)^2)+(11*s15^3*s34)/
(s23*s45^2*(-s12+s34+s45))-(11*s15^3*s34^2)/
(s23^2*s45^2*(-s12+s34+s45))-(5*s15^2*s34*(-s15+5*s34))/
(s23^2*s45*(-s12+s34+s45))+(s34*(s15+s45)^2*(-s15+2*s45))/
(3*s23*(s12-s34-s45)^3)+(30*s15-81*s23-78*s34+2*s45)/
(6*(s12+s23-s45))-(s15*(18*s15+3*s34+5*s45))/
(6*(s12+s23-s45)*(s12-s34-s45))+
(6*s15^2+21*s15*s34-3*s15*s45-2*s34*s45)/
(6*(s12-s34)*(s12+s23-s45))+
(18*s15^2+45*s15*s34+5*s15*s45+12*s34*s45)/
(6*s12*s23-6*s23*s34-6*s23*s45)+(17*s15^3+23*s15^2*s34)/
(2*s12*s23*s45-2*s23*s34*s45)+(s15^2*(s15*s45+s34*(-s15+s45)))/
(3*s23*(s12-s34)^3)-(s15^2*(s15*s45+s34*(-s15+s45)))/
(3*(s12-s34)^3*(s12+s23-s45))+(s15^2*(-3*s34+2*(s15+s45)))/
(6*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(s15*s45-s34*(s15+s45))^2)/(3*s23^2*(s12-s34)^3)+
(s15*(11*s15^2*s45-26*s15*s34*(s15+s45)+15*s34^2*(2*s15+s45)))/
(6*s23^2*(s12-s34)^2)+((19*s15^3)/3+s15^2*s45+
s34^2*(13*s15+s45)-s15*s34*(19*s15+2*s45))/
(s23^2*(s12-s34))+(s15*(s34*(12*s15+s45)+
s15*(13*s15+3*s45)))/(6*s23*(s12-s34)^2)-
(s15*(s34*(12*s15+s45)+s15*(13*s15+3*s45)))/
(6*(s12-s34)^2*(s12+s23-s45))+
(s15^2*(s15+s45)-3*s15*s34*(7*s15+2*s45)+
s34^2*(51*s15+9*s45))/(3*s23^2*(s12-s34-s45))-
(2*s15^2*(s15+s45)+3*s34*(-s15^2+5*s15*s45+s45^2))/
(6*s23*(-s12+s34+s45)^2)+
(s34*(4*s15*(s15+s45)^2-3*s34*(12*s15^2+9*s15*s45+2*s45^2)))/
(6*s23^2*(-s12+s34+s45)^2)+
(27/(2*s12^2)+(s15^2*s34^2)/(3*s12^2*s23*(-s12+s34)^3)-
(s15*(s15+s34))/(3*s12^2*s23*(s12-s34))-(s15*s34*(4*s15+s34))/
(6*s12^2*s23*(s12-s34)^2)-(s15-s34)^2/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s15*s34*(4*s15+s34))/(6*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15^2+s15*s34+s34^2)/(3*s12^2*(s12-s34)*(s12+s23-s45))-
(11*s15^2*s34^2)/(s12^2*s23*(s12-s34)*s45^2)+
(11*s15^2*s34^3)/(s12^2*s23^2*(s12-s34)*s45^2)-
(22*s15*(2*s12^2+s12*s15+s15*s34))/(s12^2*s23*s45^2)+
(22*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)+
(22*(s12^2+s15^2+s23^2+s23*(-2*s15+s34)-
s12*(-2*s15+s23+s34)))/(s12^2*s45^2)+(11*s15^2*s34^2)/
(s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(22*(-s15+s23)*(s15*(-s23+s34)+s23*(s23+s34)))/
(s12^2*(s12+s23-s45)*s45^2)+(11*s15^2*s34^2)/
(s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(13*s12+46*s15-35*s23-22*s34)/(s12^2*s45)-
(5*s15^2*s34^2)/(2*s12^2*s23*(s12-s34)^2*s45)+
(5*s15^2*s34^3)/(2*s12^2*s23^2*(s12-s34)^2*s45)+
(s15*s34*(-5*s15+3*s34))/(s12^2*s23*(s12-s34)*s45)+
(s15*s34^2*(-7*s15+24*s34))/(2*s12^2*s23^2*(s12-s34)*s45)-
(4*s12^2+2*s12*s15+11*s15^2+2*s15*s34)/(s12^2*s23*s45)+
(s15*(4*s12^2-11*s12*s15+26*s12*s34+26*s34^2))/
(s12^2*s23^2*s45)+(s15*(5*s15-3*s34)*s34)/(s12^2*(s12-s34)*
(s12+s23-s45)*s45)+(5*s15^2*s34^2)/(2*s12^2*(s12-s34)^2*
(s12+s23-s45)*s45)+(33*s15^2-90*s15*s23+57*s23^2+
2*s15*s34+44*s23*s34)/(s12^2*(s12+s23-s45)*s45)+
(s15*s34*(17*s15+5*s34))/(s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45)+(-26*s15+s45)/(6*s12^2*s23)+(s15^2*(s34+s45)^2)/
(3*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(s34*(s15+s45)^2*(s34+s45)^2)/(3*s12^2*s23^2*(s12-s34-s45)^
3)+(5*s15^2*s34^2)/(2*s12^2*s23*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^3)/(2*s12^2*s23^2*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^2)/(2*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^
2)+(11*s15^2*s34^2)/(s12^2*s23*s45^2*(-s12+s34+s45))-
(11*s15^2*s34^3)/(s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(17*s15+5*s34))/(s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(29*s15+28*s34))/(2*s12^2*s23^2*s45*
(-s12+s34+s45))+(303*s15-291*s23-129*s34+83*s45)/
(6*s12^2*(s12+s23-s45))+(s15*s34*(-9*s15*s34+15*s34^2-
4*s15*s45+4*s34*s45))/(6*s12^2*s23^2*(s12-s34)^2)+
((s34+s45)^2*(-s15^2+s45^2))/(3*s12^2*s23*(s12-s34-s45)^3)+
(s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(3*s12^2*s23^2*
(s12-s34)^3)+(3*s34^3-s15^2*(12*s34+s45)+
s15*s34*(12*s34+s45))/(3*s12^2*s23^2*(s12-s34))+
(-2*s12*(s15-2*s34)+4*s34^2+s34*(11*s15+2*s45)-
(s15*(13*s15+2*s45))/3)/(s12^2*s23^2)+
(-19*s15^2+s45*(s34+2*s45)-5*s15*(5*s34+2*s45))/
(3*s12^2*s23*(s12-s34-s45))+(19*s15^2+(s34+s45)^2+
5*s15*(5*s34+2*s45))/(3*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(s15*(5*(s34+s45)^2+
s15*(26*s34+11*s45)))/(6*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15^2*(12*s34-11*s45)+
2*s34*(3*s34+2*s45)^2+2*s15*(60*s34^2+19*s34*s45-s45^2))/
(6*s12^2*s23^2*(s12-s34-s45))-(-2*s15*s45^2*(s15+s45)+
3*s34^3*(7*s15+2*s45)+8*s34^2*(3*s15^2+4*s15*s45+s45^2)+
s34*s45*(7*s15^2+9*s15*s45+2*s45^2))/(6*s12^2*s23^2*
(-s12+s34+s45)^2)+(5*s15*(s34+s45)^2+
s15^2*(26*s34+11*s45)+s45*(s34^2+6*s34*s45+5*s45^2))/
(6*s12^2*s23*(-s12+s34+s45)^2))*tr5,-1/3+(3*s15)/s23+
s15/(6*(s12+s15-s34))+(s15*(-3*s15+4*s34))/s23^2+
(3*s15*(s15+5*s34))/(4*s23*(s12-s34))+
(s15^3*s34)/(3*(s12+s23-s45)*(s12-s34-s45)^3)-
(11*s15^2*(3*s12+s15))/(s23*s45^2)-(11*s15^3*s34)/
(2*s23*(s12-s34)*s45^2)+(11*s15^3*s34^2)/(2*s23^2*(s12-s34)*
s45^2)+(11*s15^3*(s12+s34))/(s23^2*s45^2)+
(11*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2-3*s15*s34+
2*s23*s34))/s45^2+(11*s15^3*s34)/(2*(s12-s34)*(s12+s23-s45)*
s45^2)-(11*(-s15^3+s23^3+s23^2*(-3*s15+2*s34)+
s23*(3*s15^2-3*s15*s34+s34^2)))/((s12+s23-s45)*s45^2)+
(11*s15^3*s34)/(2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(s15*(-8*s12+53*s15-22*s34))/(2*s23*s45)-
(5*s15^3*s34)/(4*s23*(s12-s34)^2*s45)+(5*s15^3*s34^2)/
(4*s23^2*(s12-s34)^2*s45)+(s15^2*s34*(-17*s15+23*s34))/
(2*s23^2*(s12-s34)*s45)-(-4*s12+7*s15+13*s23+26*s34)/
(2*s45)+(s15^2*(4*s12-33*s15+48*s34))/(2*s23^2*s45)+
(5*s15^3*s34)/(4*(s12-s34)^2*(s12+s23-s45)*s45)-
(s15^2*(17*s15+23*s34))/(4*(s12-s34)*(s12+s23-s45)*s45)+
(13*s15^2-59*s15*s23+35*s23^2-44*s15*s34+57*s23*s34+22*s34^2)/
(2*(s12+s23-s45)*s45)+(5*s15^2*(s15-s34))/
(4*s23*(s12-s34-s45)*s45)+(5*s15^2*(-s15+s34))/
(4*(s12+s23-s45)*(s12-s34-s45)*s45)+
s45/(2*s12-2*s34-2*s45)+(s34*s45)/(6*(s12+s15-s34)*
(s12+s23-s45))+(s34^2*(s15+s45)^3)/
(3*s23^2*(s12-s34-s45)^3)-s45^3/(3*(-s12+s34+s45)^3)+
(5*s15^3*s34)/(4*s23*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(4*s23^2*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(4*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
s45^2/(2*(-s12+s34+s45)^2)+(s15^2*(s15+s45))/
(3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^3*s34)/(2*s23*s45^2*(-s12+s34+s45))-
(11*s15^3*s34^2)/(2*s23^2*s45^2*(-s12+s34+s45))-
(5*s15^2*s34*(-s15+5*s34))/(2*s23^2*s45*(-s12+s34+s45))+
(s34*(s15+s45)^2*(-s15+2*s45))/(3*s23*(s12-s34-s45)^3)+
(9*s15-36*s23-39*s34+2*s45)/(6*(s12+s23-s45))+
((s15+3*s34)*(15*s15+4*s45))/(12*s23*(s12-s34-s45))-
(s15*(15*s15+4*s45))/(12*(s12+s23-s45)*(s12-s34-s45))+
(s15*(23*s15^2+27*s15*s34-12*s15*s45-4*s34*s45))/
(12*s23*(s12-s34)^2)+(s15*(-23*s15^2-27*s15*s34+12*s15*s45+
4*s34*s45))/(12*(s12-s34)^2*(s12+s23-s45))+
(-9*s15^2+6*s15*s34+12*s15*s45+8*s34*s45)/
(12*(s12-s34)*(s12+s23-s45))+(17*s15^3+23*s15^2*s34)/
(4*s12*s23*s45-4*s23*s34*s45)-
(2*s15^2*(s15*s45+s34*(-s15+s45)))/(3*s23*(s12-s34)^3)+
(2*s15^2*(s15*s45+s34*(-s15+s45)))/(3*(s12-s34)^3*
(s12+s23-s45))-(s15*(15*s34*s45+4*s15*(s15+s45)))/
(12*s23*(-s12+s34+s45)^2)-(2*s15*(s15*s45-s34*(s15+s45))^2)/
(3*s23^2*(s12-s34)^3)+
(s15*(31*s15^2*s45-46*s15*s34*(s15+s45)+15*s34^2*(2*s15+s45)))/
(12*s23^2*(s12-s34)^2)+(3*s34^2*(13*s15+s45)-
3*s15*s34*(19*s15+2*s45)+s15^2*(14*s15+3*s45))/
(6*s23^2*(s12-s34))+(2*s15^2*(s15+s45)-
3*s15*s34*(7*s15+2*s45)+s34^2*(51*s15+9*s45))/
(6*s23^2*(s12-s34-s45))+
(s34*(8*s15*(s15+s45)^2-3*s34*(12*s15^2+9*s15*s45+2*s45^2)))/
(12*s23^2*(-s12+s34+s45)^2)+
(6/s12^2+(2*s15^2*s34^2)/(3*s12^2*s23*(s12-s34)^3)+
(2*s15*(s15+s34))/(3*s12^2*s23*(s12-s34))+
(s15*s34*(4*s15+s34))/(3*s12^2*s23*(s12-s34)^2)-
(s15-s34)^2/(6*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(4*s15+s34))/(3*s12^2*(s12-s34)^2*(s12+s23-s45))-
(2*(s15^2+s15*s34+s34^2))/(3*s12^2*(s12-s34)*
(s12+s23-s45))-(11*s15^2*s34^2)/(2*s12^2*s23*(s12-s34)*
s45^2)+(11*s15^2*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45^2)-
(11*s15*(2*s12^2+s12*s15+s15*s34))/(s12^2*s23*s45^2)+
(11*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)+
(11*(s12^2+s15^2+s23^2+s23*(-2*s15+s34)-
s12*(-2*s15+s23+s34)))/(s12^2*s45^2)+(11*s15^2*s34^2)/
(2*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(-s15+s23)*(s15*(-s23+s34)+s23*(s23+s34)))/
(s12^2*(s12+s23-s45)*s45^2)+(11*s15^2*s34^2)/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(13*s12+46*s15-35*s23-22*s34)/(2*s12^2*s45)-
(5*s15^2*s34^2)/(4*s12^2*s23*(s12-s34)^2*s45)+
(5*s15^2*s34^3)/(4*s12^2*s23^2*(s12-s34)^2*s45)+
(s15*s34^2*(-7*s15+24*s34))/(4*s12^2*s23^2*(s12-s34)*s45)-
(2*s12^2+s12*s15+(11*s15^2)/2+s15*s34)/(s12^2*s23*s45)+
(s15*(4*s12^2-11*s12*s15+26*s12*s34+26*s34^2))/
(2*s12^2*s23^2*s45)+(s15*(5*s15-3*s34)*s34)/
(2*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(5*s15^2*s34^2)/(4*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(33*s15^2-90*s15*s23+57*s23^2+2*s15*s34+44*s23*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(s15*s34*(17*s15+5*s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(-11*s15+s45)/(6*s12^2*s23)+(s15^2*(s34+s45)^2)/
(3*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
(s34*(s15+s45)^2*(s34+s45)^2)/(3*s12^2*s23^2*(s12-s34-s45)^
3)+(5*s15^2*s34^2)/(4*s12^2*s23*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^3)/(4*s12^2*s23^2*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^2)/(4*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^
2)+(11*s15^2*s34^2)/(2*s12^2*s23*s45^2*(-s12+s34+s45))-
(11*s15^2*s34^3)/(2*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(17*s15+5*s34))/(2*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(29*s15+28*s34))/(4*s12^2*s23^2*s45*
(-s12+s34+s45))+(150*s15-141*s23-69*s34+38*s45)/
(6*s12^2*(s12+s23-s45))+(s15*s34*(-39*s15*s34+15*s34^2+
16*s15*s45-16*s34*s45))/(12*s12^2*s23^2*(s12-s34)^2)+
(-5*s15^2*s34+3*s15*s34^2)/(s12^2*(2*s12*s23*s45-
2*s23*s34*s45))+((s34+s45)^2*(-s15^2+s45^2))/
(3*s12^2*s23*(s12-s34-s45)^3)+(-20*s15^2-26*s15*s34-
11*s15*s45+2*s34*s45+4*s45^2)/(s12^2*(6*s12*s23-6*s23*s34-
6*s23*s45))-(2*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/
(3*s12^2*s23^2*(s12-s34)^3)+(-17*s15^2-6*s12*(s15-2*s34)+
s15*(33*s34-s45)+6*s34*(2*s34+s45))/(6*s12^2*s23^2)+
(3*s34^3+4*s15*s34*(3*s34-s45)+s15^2*(-27*s34+4*s45))/
(6*s12^2*s23^2*(s12-s34))-
(s15*(4*(s34+s45)^2+s15*(22*s34+7*s45)))/
(12*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(20*s15^2+2*(s34+s45)^2+s15*(26*s34+11*s45))/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(4*s15*s45^2*(s15+s45)-3*s34^3*(7*s15+2*s45)+
s34*s45*(s15^2+3*s15*s45+2*s45^2)-
2*s34^2*(9*s15^2+11*s15*s45+2*s45^2))/(12*s12^2*s23^2*
(-s12+s34+s45)^2)+(18*s34^3+24*s34^2*(5*s15+s45)+
s15*s45*(-7*s15+2*s45)+2*s34*(9*s15^2+23*s15*s45+5*s45^2))/
(12*s12^2*s23^2*(s12-s34-s45))+
(4*s15*(s34+s45)^2+s15^2*(22*s34+7*s45)+
2*s45*(s34^2+6*s34*s45+5*s45^2))/(12*s12^2*s23*
(-s12+s34+s45)^2))*tr5,21/8+(61*s15^2)/(24*s23^2)+
s15/(12*s23)-s15^2/(s12+s15-s34)^2+s15/(18*(s12+s15-s34))+
s15^2/((s12+s15)*(s12+s15-s34))-s15^3/(6*s12*s23*s34)-
s34/(s12+s15)-(2*s15*(s15+s34))/(s12+s15)^2+
(114*s15-13*s23)/(72*(s12+s23-s45))+
s15^3/(6*s12*s34*(s12+s23-s45))-(s15^4*s34)/
((s12+s15)^2*s23^2*(s12+s23-s45))+
(3*s15^3*s34)/((s12+s15)*s23^2*(s12+s23-s45))+
(-s15^2+s34*(s15-(4*s45)/9))/((s12+s15-s34)*
(s12+s23-s45))+(s15*(s15-6*s34-2*s45))/
(6*s23*(s12+s23-s45))+s15^3/(s23^2*(-s15+s23-s45))-
s15^2/(s23*(-s15+s23-s45))-s15^3/((s12+s15)*s23*
(-s15+s23-s45))+(s15^3*(s15-s34))/((s12+s15)*s23^2*
(-s15+s23-s45))-(s15^4*s34)/((s12+s15)^2*s23^2*
(-s15+s23-s45))-(s15^3*s45)/((s12+s15)*s23*
(s12+s15-s34)^2)-(2*s15^3*s45)/((s12+s15)^2*s23*
(s12+s15-s34))+(2*s15^2*s45)/((s12+s15)*s23*
(s12+s15-s34))-(s15^3*s45)/(6*s12*s23*s34^2)-
(s15^3*s45)/(3*s23*(s12-s34)^2*s34)+
(s15^3*s45)/(s23*(s12+s15-s34)^2*s34)-
(3*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)+((-s15+2*s34)*s45)/
((s12+s15)*s23)+(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+
(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))-
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))+
(2*s15*s45)/(3*s34*(s12+s23-s45))+
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))-
(s15*s34*s45)/((s12+s15-s34)^2*(s12+s23-s45))-
(s15^3*s45^2)/(6*s12*s23^2*s34^2)+(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)-(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)+(3*s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))+
(s15*s34*(-2*s15+s45))/(s23^2*(s12+s23-s45))+
(s15^2*s45*(-s15+s45))/(2*s23^2*s34*(-s12-s15+s34))-
(s15^2*(s15+s45))/(6*(s12-s34)*s34*(s12+s23-s45))+
(s15^3*s45*(s15+s45))/((s12+s15)*s23^2*(s12+s15-s34)^2)+
(2*s15^3*s45*(s15+s45))/((s12+s15)^2*s23^2*(s12+s15-s34))-
(s15^3*s45*(s15+s45))/(s23^2*(s12+s15-s34)^2*s34)-
(s15^2*s45*(2*s15+s45))/((s12+s15)*s23^2*(s12+s15-s34))+
(s15^2*s45*(2*s15+s45))/(6*s23^2*(s12-s34)*s34)+
(s15*(s34+s45))/(6*s12*s23)-(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)+(s15^2*s45*(-s15+2*s45))/(6*s12*s23^2*s34)-
(2*s15*(s34*(s15-2*s45)+s15*s45))/((s12+s15)^2*s23)+
(s15^3+s15^2*s45)/(6*s12*s23*s34-6*s23*s34^2)+
(s15*(92*s15^2+153*s15*s34-129*s15*s45-37*s34*s45))/
(72*(s12-s34)^2*(s12+s23-s45))+
(153*s15^2+18*s15*s34-42*s15*s45+19*s34*s45)/
(72*(s12-s34)*(s12+s23-s45))+
(s15*(-92*s15^2-153*s15*s34+129*s15*s45+37*s34*s45))/
(72*s23*(s12-s34)^2)+(-51*s15^2+34*s15*s34-26*s15*s45+
92*s34*s45)/(24*s12*s23-24*s23*s34)+
(29*s15^2*(s15*s45+s34*(-s15+s45)))/(18*s23*(s12-s34)^3)-
(29*s15^2*(s15*s45+s34*(-s15+s45)))/(18*(s12-s34)^3*
(s12+s23-s45))+(29*s15*(s15*s45-s34*(s15+s45))^2)/
(18*s23^2*(s12-s34)^3)+(s15^2+(3*s15*s45)/2-s34*(s15+s45))/
(s23*(s12+s15-s34))+(s34*(s15^2-s45^2)+
s15*(s15^2-s15*s45+s45^2))/((s12+s15)*s23^2)-
(2*s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
((s12+s15)^2*s23^2)+(-3*s15*(s15+s45)^2-
3*s34^2*(s15+2*s45)+s34*(6*s15^2+13*s15*s45+7*s45^2))/
(2*s23^2*(s12+s15-s34))+(-21*s34^2*(s15+s45)^2+
s15^2*s45*(-184*s15+27*s45)+2*s15*s34*(104*s15^2+113*s15*s45+
9*s45^2))/(72*s23^2*(s12-s34)^2)+
(54*s34^2*(s15+2*s45)+s15*(40*s15^2-27*s15*s45+24*s45^2)-
3*s34*(s15^2+31*s15*s45+30*s45^2))/(36*s23^2*(s12-s34))+
(13/(72*s12^2)+(2*s15^3)/(s12^2*(s12+s15)^2*s23)-
(3*s15^2)/(s12^2*(s12+s15)*s23)-s15^3/(s12^2*(s12+s15)*s23*
(s12+s15-s34))+(s15-s34)^2/(2*s12^2*s23*
(s12+s15-s34))+s15^3/(s12^2*s23*(s12+s15-s34)*s34)+
(29*s15^2*s34^2)/(18*s12^2*s23*(-s12+s34)^3)-
(s15*s34*(208*s15+37*s34))/(72*s12^2*s23*(s12-s34)^2)+
(189*s12-97*s15+117*s34)/(72*s12^2*s23)+
(-80*s15^2-98*s15*s34+81*s34^2)/(s12^2*(72*s12*s23-
72*s23*s34))+((s15-s34)*(3*s15^2-6*s15*s34+
s34*(3*s34-10*s45)))/(2*s12^2*s23^2*(s12+s15-s34))+
(2*s15^3*(s15-s45))/(s12^2*(s12+s15)^2*s23^2)+
s15^5/(s12^2*(s12+s15)^2*s23^2*(s12+s23-s45))-
(4*s15^4)/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
s15^4/(s12^2*(s12+s15)*s23*(s12+s15-s34)*(s12+s23-s45))-
s15^3/(s12^2*(s12+s15-s34)*s34*(s12+s23-s45))+
s15^4/(s12^2*s23*(s12+s15-s34)*s34*(s12+s23-s45))+
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s15*s34*(208*s15+37*s34))/(72*s12^2*(s12-s34)^2*
(s12+s23-s45))+(80*s15^2+98*s15*s34-19*s34^2)/
(72*s12^2*(s12-s34)*(s12+s23-s45))+
(4*s15^2+s15*s34+4*s34^2)/(9*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(2*s15*(s15-s45))/(s12^2*s23*
(s12+s23-s45))-(s15^4*s45)/(s12^2*(s12+s15)*s23^2*
(s12+s15-s34)^2)-(2*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*
(s12+s15-s34))+(4*s15^3*s45)/(s12^2*(s12+s15)*s23^2*
(s12+s15-s34))+(2*s15^2*s45)/(3*s12^2*s23^2*s34)-
(2*s15*s45)/(3*s12^2*s23*s34)+(s15^4*s45)/(s12^2*s23^2*
(s12+s15-s34)^2*s34)-(3*s15^3*s45)/(2*s12^2*s23^2*
(s12+s15-s34)*s34)+(3*s34^3*s45)/(2*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))+(2*s15*s45)/(3*s12^2*s34*(s12+s23-s45))-
s15^2/(s12*s23^2*(s15-s23+s45))-s15^5/(s12^2*(s12+s15)^2*
s23^2*(s15-s23+s45))+s15^4/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(s15^2*(-4*s15+3*s45))/(s12^2*(s12+s15)*
s23^2)+(s15*(3*s15^2-2*s15*s45+s45^2))/
(s12^2*s23^2*(s12+s23-s45))-
(s15*(6*s15^2-5*s15*s45+4*s45^2))/(6*s12^2*s23*s34*
(s12+s23-s45))+(29*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^3)+(101*s15+13*(-s23+s34+s45))/
(72*s12^2*(s12+s23-s45))+(s15*(183*s12-28*s15-135*s45)+
3*s34*(70*s15+53*s45))/(72*s12^2*s23^2)+
(6*s34^2*(18*s34-19*s45)+16*s15^2*(18*s34-5*s45)+
s15*s34*(-27*s34+86*s45))/(72*s12^2*s23^2*(s12-s34))+
(s34*(-208*s15^2*s45-21*s34^2*(s15+s45)+
s15*s34*(324*s15+229*s45)))/(72*s12^2*s23^2*(s12-s34)^2))*tr5,
-19/9+s15/(2*s23)+s15^2/(2*(s12+s15-s34)^2)-
s15/(36*(s12+s15-s34))-s15^2/(2*(s12+s15)*(s12+s15-s34))+
s34/s15+s34/(2*(s12+s15))-s34^2/(s15*(s12+s15))+
(3*s15*(-s15+s34))/s23^2-s34^2/(2*(-s15+s23+s34)^2)+
(s12-s34/36)/(-s15+s23+s34)+(s15^2-s34^2)/(s12+s15)^2+
(s15^3*(s15-s34)*s34)/(2*(s12+s15)^2*s23^2*(s12+s23-s45))+
(3*s15^2*s34*(-s15+s34))/(2*(s12+s15)*s23^2*(s12+s23-s45))+
(-s15^2+s34*(s15-s45))/(4*(s12-s34)*(s12+s23-s45))-
s12/(-s15+s23-s45)-(s15^2*(s12+2*s15-2*s34))/
(s23^2*(-s15+s23-s45))+(s15^2*(s15-s34))/
(2*(s12+s15)*s23*(-s15+s23-s45))+(2*s15*(s12+s15-s34))/
(s23*(-s15+s23-s45))+(s15^3*(s15-s34)*s34)/
(2*(s12+s15)^2*s23^2*(-s15+s23-s45))+
(s12*s15^2)/(s23*(-s15+s23+s34)*(-s15+s23-s45))-
(s15^2*(s15^2-3*s15*s34+2*s34^2))/(2*(s12+s15)*s23^2*
(-s15+s23-s45))+(s15^3*s45)/(2*(s12+s15)*s23*
(s12+s15-s34)^2)+(s15^3*s45)/((s12+s15)^2*s23*
(s12+s15-s34))-(s15^2*s45)/((s12+s15)*s23*
(s12+s15-s34))-(s15^3*s45)/(2*s23*(s12+s15-s34)^2*s34)+
(3*s15^2*s45)/(4*s23*(s12+s15-s34)*s34)+
(2*s34^2*s45)/(s12*s15*s23+s15^2*s23)-
(s15^2*s45)/(4*s12*s23*s34-4*s23*s34^2)+(s15^2*(s15-s45)*s45)/
(4*s23^2*s34*(-s12-s15+s34))-
(s15*s45)/(4*s34*(s12+s23-s45))+(s15^2*s45)/
(4*(s12-s34)*s34*(s12+s23-s45))+(s15*s34*s45)/
(2*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*s34*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*s45^2)/(4*s23^2*(s12-s34)*s34)-(s34^2*s45^2)/
(s15*(s12+s15)*s23^2)+(s34^2*s45^2)/
(s15*s23^2*(s12+s15-s34))+(s34^2*s45^2)/(4*s23^2*(s12-s34)*
(s12+s15-s34))+(s34*(-s15+s34)*(-2*s15+s45))/
(2*s23^2*(s12+s23-s45))+(s12*(-s15+s45))/
((-s15+s23+s34)*(-s15+s23-s45))-(s15^3*s45*(s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34)^2)-(s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))+(s15^3*s45*(s15+s45))/
(2*s23^2*(s12+s15-s34)^2*s34)+(s15^2*s45*(2*s15+s45))/
(2*(s12+s15)*s23^2*(s12+s15-s34))-(18*s15-18*s34+s45)/
(36*(s12+s23-s45))+(2*s15*s34-2*s34^2+s15*s45)/
(4*s23*(s12+s23-s45))+(-s34^2+s34*(s15-6*s45)+s15*s45)/
(2*(s12+s15)*s23)+(s15^2-s15*s34+s34*s45)/
(4*s12*s23-4*s23*s34)+(9*s15^2-9*s15*s34+4*s34*s45)/
(18*(s12+s15-s34)*(s12+s23-s45))-
(18*s34^2+19*s15*s45+18*s34*(-s15+s45))/(36*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s34*(s15-3*s45)+2*s15^2*s45+
s34^2*(-s15+2*s45))/((s12+s15)^2*s23)+
(2*s34*(s15+s45)-s15*(2*s15+3*s45))/(4*s23*(s12+s15-s34))+
(-(s15^2*s45*(s15+3*s45))-s34^2*(s15^2-s15*s45+s45^2)+
s15*s34*(s15^2-s15*s45+3*s45^2))/((s12+s15)^2*s23^2)+
(s34^2*(s15+2*s45)+s15*s45*(2*s15+3*s45)-
s34*(s15^2+4*s15*s45+3*s45^2))/(4*s23^2*(s12-s34))+
(s34^2*s45-s15*(s15^2-2*s15*s45+3*s45^2)+
s34*(s15^2-2*s15*s45+5*s45^2))/(2*(s12+s15)*s23^2)+
(3*s15*(s15+s45)^2+3*s34^2*(s15+2*s45)-
s34*(6*s15^2+13*s15*s45+7*s45^2))/(4*s23^2*(s12+s15-s34))+
((s15*(3*s15-2*s34))/(2*s12^2*(s12+s15)*s23)+
s15^3/(2*s12^2*(s12+s15)*s23*(s12+s15-s34))-
(s15-s34)^2/(4*s12^2*s23*(s12+s15-s34))-
s15^3/(2*s12^2*s23*(s12+s15-s34)*s34)+s34/(s12*s15*s23)+
((s15-s34)*s34)/(4*s12^2*s23*(s12-s34))+(s15^2*(-s15+s34))/
(s12^2*(s12+s15)^2*s23)+((-s15+s34)*(3*s15^2-6*s15*s34+
s34*(3*s34-10*s45)))/(4*s12^2*s23^2*(s12+s15-s34))+
s15^3/(2*s12^2*(s12+s15)*s23*(s12+s23-s45))+
(2*s15^3*(s15-s34))/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))-
(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
s15^4/(2*s12^2*(s12+s15)*s23*(s12+s15-s34)*(s12+s23-s45))+
s15^3/(2*s12^2*(s12+s15-s34)*s34*(s12+s23-s45))-
s15^4/(2*s12^2*s23*(s12+s15-s34)*s34*(s12+s23-s45))+
(s15^4*(-s15+s34))/(2*s12^2*(s12+s15)^2*s23^2*
(s12+s23-s45))+(s34*(-s15+s34))/(4*s12^2*(s12-s34)*
(s12+s23-s45))-(4*s15^2+s15*s34+4*s34^2)/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45))+
1/(s23*(-s15+s23-s45))+s15/(s23*(-s15+s23+s34)*
(-s15+s23-s45))+(s15*(-2*s12^2-2*s12*s15+s15^2+
2*s12*s34-s15*s34))/(2*s12^2*s23^2*(-s15+s23-s45))+
(s15^4*s45)/(2*s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(2*s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*s45)/(4*s12^2*s23^2*s34)+(s15*s45)/(4*s12^2*s23*s34)-
(s15^4*s45)/(2*s12^2*s23^2*(s12+s15-s34)^2*s34)+
(3*s15^3*s45)/(4*s12^2*s23^2*(s12+s15-s34)*s34)+
(s34^2*s45)/(s12^2*s15*s23^2)+(s34^3*s45)/(s12^2*s15*s23^2*
(s12+s15-s34))+(s34^3*s45)/(4*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))-(s15*s45)/(4*s12^2*s34*(s12+s23-s45))+
(s15^4*(s15-s34))/(2*s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))-
1/((s15-s23-s34)*(s15-s23+s45))-(18*s15-18*s34+s45)/
(36*s12^2*(s12+s23-s45))+(s34*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s34*(s12-s15+s34+s45))/(2*s12^2*(-s15+s23+s34)^2)-
(3*s12-2*s15+2*s34+s45)/(2*s12^2*s23)+
(19*s12-19*s15+s34+19*s45)/(36*s12^2*(-s15+s23+s34))+
(-8*s12*s15+5*s15^2+8*s12*s34-9*s15*s34+4*s34^2+4*s15*s45-
7*s34*s45)/(4*s12^2*s23^2)+
(s15*(3*s15^2-3*s15*s34-5*s15*s45+2*s34*s45))/
(2*s12^2*(s12+s15)*s23^2)+(s15*(2*s15^2-2*s15*s45+s45^2))/
(4*s12^2*s23*s34*(s12+s23-s45))+
((-s15+s34)*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45))-(3*s15^2-2*s15*s34-3*s15*s45+2*s34*s45+
s45^2)/(2*s12^2*s23*(s12+s23-s45))+
(-17*s34^2+19*(s15-s45)^2+2*s34*(-s15+s45))/
(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(s34^2+s15*s45-s34*(s15+2*s45)))/(4*s12^2*s23^2*
(s12-s34))-(s15^2*(s15^2+s34*s45-s15*(s34+2*s45)))/
(s12^2*(s12+s15)^2*s23^2))*tr5,-1+((-217*s15)/12-2*s34)/s23+
(5*s15^2)/(4*s12*s23-4*s23*s34)+
(5*s15^3)/(4*s12^2*s23-4*s12*s23*s34)-
(5*s15^2)/(4*(s12-s34)*(s12+s23-s45))-
(5*s15^3)/(4*s12*(s12-s34)*(s12+s23-s45))+
(-12*s23+s34-(7*s45)/4)/(s12+s23-s45)+
(4*s15)/(-s15+s23-s45)-(s15*(4*s12+9*s15))/
(s23*(-s15+s23-s45))+(s15^2*(4*s12+5*s15-2*s34))/
(s23^2*(-s15+s23-s45))+(s15^3*s34)/(s23*(s12+s23-s45)^2*
(-s15+s23-s45))+s15^2/((s12+s23-s45)*(-s15+s23-s45))-
(s15^3*s34)/(s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*(-s15+2*s34))/(s23*(s12+s23-s45)*(-s15+s23-s45))+
(11*s15^3)/(s23*s45^2)+(5*s15^3*s34)/(4*s23*(s12-s34)*s45^2)-
(5*s15^3*s34^2)/(4*s23^2*(s12-s34)*s45^2)-(11*s15^3*(s12+s34))/
(s23^2*s45^2)+(11*(s12*(3*s15-2*s23)+
s23*(-3*s15+2*s23+s34)))/s45^2-(5*s15^3*s34)/
(4*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(s15^3+2*s23^3+s23^2*(-3*s15+s34)))/((s12+s23-s45)*
s45^2)-(39*s15^3*s34)/(4*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(s15*(44*s12+15*s15))/(4*s23*s45)+
(s15^2*(-96*s12+77*s15-96*s34))/(4*s23^2*s45)+
(5*s15^2*(3*s15-2*s34)*s34)/(4*s23^2*(s12-s34)*s45)-
(5*s15^2*(2*s15+s34))/(4*s23*(s12-s34)*s45)+
(13*s12-12*s23-11*(s15+s34))/s45+(5*s15^2*(2*s15+s34))/
(4*(s12-s34)*(s12+s23-s45)*s45)+
((-15*s15^2)/4+34*s23^2+11*s23*(-2*s15+s34))/
((s12+s23-s45)*s45)+((23*s15^3)/4-5*s15^2*s34)/
((s12+s23-s45)*(s12-s34-s45)*s45)+(5*s15*s45)/(4*s12*s23)+
(5*s15^3*s45)/(4*s12*s23^2*(s12-s34))+
(25*s45)/(12*(s12-s34-s45))-(5*s15*s45^2)/(4*s12*s23^2)-
(11*s15^3*s45^2)/(2*s12*(s12+s23-s45)*(s34+s45)^3)-
(11*s15^3*s45^2)/((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)+
(11*s15*s45^3*(s15+s45)^2)/(2*s12*s23^2*(s34+s45)^3)+
(11*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)-
(33*s12^2*s15^3)/(4*s23^2*s45*(s34+s45)^2)+
(33*s12*s15^2*(3*s12+s15))/(4*s23*s45*(s34+s45)^2)+
(33*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(4*s45*(s34+s45)^2)-
(33*s23*(-s15+s23)^3)/(4*(s12+s23-s45)*s45*(s34+s45)^2)+
(11*s15^2*(3*s15-2*s45)*s45)/(4*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(11*s15*s45^3)/(s12*s23*(s34+s45)^2)-
(11*s15*s45^3*(s15+s45))/(s12*s23^2*(s34+s45)^2)+
(-11*s12+4*s15+26*s23-7*s45)/(4*(s34+s45))-
(5*s15^3)/(4*s12*(s12+s23-s45)*(s34+s45))+
(2*s12*s15*(2*s12+3*s15))/(s23*(-s15+s23-s45)*(s34+s45))-
(11*s12^2*s15^3)/(s23^2*s45^2*(s34+s45))+
(11*s12*s15^2*(3*s12+s15))/(s23*s45^2*(s34+s45))+
(11*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))-
(11*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))+
(s12*s15^2*(-4*s12+55*s15))/(2*s23^2*s45*(s34+s45))+
(-8*s12^2+80*s12*s15+73*s15^2+15*s12*s23+52*s15*s23-59*s23^2)/
(4*s45*(s34+s45))+((-s15+s23)^2*(22*s15+103*s23))/
(4*(s12+s23-s45)*s45*(s34+s45))+(2*s12*s15^2*(s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))+(2*s12*(s12+2*s15-s45))/
((s15-s23+s45)*(s34+s45))+(s15*s34*(4*s15-21*s45))/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(3*s15^3*s34)/(2*s23*s45*(-s12+s34+s45)^2)+
(3*s15^3*s34^2)/(2*s23^2*s45*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(37*s45^2)/(12*(-s12+s34+s45)^2)+(11*s15^3*s45^2)/
(4*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s15*s45^3*(s15+s45)^2)/(4*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)-(11*s15^3*s45)/(4*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)+(11*s15*s45^2*(s15+s45)^2)/
(2*s23^2*(s34+s45)*(-s12+s34+s45)^2)-
(39*s15^3*s34)/(4*s23*s45^2*(-s12+s34+s45))+
(39*s15^3*s34^2)/(4*s23^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-29*s15+86*s34))/(4*s23^2*s45*(-s12+s34+s45))+
(s15^2*(-17*s15+7*s45))/(4*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(s15*s34*(-2*s15+7*s45))/
(6*s23*(-s12+s34+s45)^2)+(s15*(-7*s15+5*s34+8*s45))/
(6*s23*(s12+s23-s45))+(s15*(-19*s12+58*s15+56*s45))/
(4*s23*(s34+s45))+(s15*(508*s15-204*s34+57*s45))/(12*s23^2)+
(15*s15^2+48*s15*s23-85*s23^2+26*s23*s45)/
(4*(s12+s23-s45)*(s34+s45))-
(28*s15^2+41*s15*s34-35*s15*s45+4*s34*s45)/
(12*s12*s23-12*s23*s34-12*s23*s45)+
(28*s15^2+4*s15*s34-5*s15*s45-21*s34*s45-21*s45^2)/
(12*(s12+s23-s45)*(s12-s34-s45))+
(11*s15*s45^2*(s15^2-s45^2))/(2*s12*s23*(s34+s45)^3)+
(11*s15*s45^2*(s15^2-s45^2))/(s23*(s12-s34-s45)*(s34+s45)^3)+
(11*s15*s45*(s15^2-s45^2))/(4*s23*(s34+s45)*(-s12+s34+s45)^2)+
(11*s15*s45^2*(-s15^2+s45^2))/(4*s23*(s34+s45)^2*
(-s12+s34+s45)^2)+(s34*(s15^2-s15*s45+s45^2))/
(s23*(s12+s23-s45)^2)-(11*s15*s45^2*(3*s15^2+7*s15*s45+
4*s45^2))/(2*s23^2*(s12-s34-s45)*(s34+s45)^2)-
(s34*(6*s15^2-7*s15*s45+6*s45^2))/(6*s23^2*(s12+s23-s45))+
(11*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(4*s23*(s12-s34-s45)*
(s34+s45)^2)-(11*s15*(16*s12*s15+3*s15^2-3*s12*s45-
5*s15*s45+11*s45^2))/(4*s23*(s34+s45)^2)+
(3*s15*s45*(13*s15^2+36*s15*s45+23*s45^2))/
(4*s23^2*(s12-s34-s45)*(s34+s45))-
(s15*(s15*(-19*s12+44*s15)+45*s15*s45+26*s45^2))/
(2*s23^2*(s34+s45))+(s15*s45*(5*s15^2+10*s15*s45+27*s45^2))/
(4*s12*s23^2*(s34+s45))-(s15*(-17*s15^2+7*s15*s45+54*s45^2))/
(4*s23*(s12-s34-s45)*(s34+s45))-(-5*s15^3+27*s15*s45^2)/
(4*s12*s23*s34+4*s12*s23*s45)+(-23*s15^3+20*s15^2*s34)/
(4*s12*s23*s45-4*s23*s34*s45-4*s23*s45^2)+
(16*s12^2*s15-205*s12*s15^2-66*s15^3)/(4*s23*s34*s45+
4*s23*s45^2)+(33*s15*(2*s12*s15^2-2*s12*s15*s45+6*s15*s45^2+
3*s45^3))/(4*s23^2*(s34+s45)^2)-
(33*s15*(s12^2*s15^2-3*s12*s15^2*s45+s15*(-2*s12+3*s15)*s45^2+
4*s15*s45^3+s45^4))/(2*s23^2*(s34+s45)^3)-
(5*s15*(s34^2-s34*(4*s15+s45)+s15*(3*s15+2*s45)))/
(4*s23^2*(s12-s34))+(-s23^2+s34*(s15-2*s45)-s45^2+
s23*(s34+2*s45))/(s12+s23-s45)^2+
(11*(7*s15^2-5*s15*s23+s23^2-s15*s45-4*s23*s45+s45^2+
s12*(14*s15-4*s23+3*s45)))/(4*(s34+s45)^2)+
(11*(2*s23^3+2*s15^2*s45+s23^2*(-4*s15+5*s45)+
s23*(2*s15^2-4*s15*s45-4*s45^2)))/(4*(s12+s23-s45)*
(s34+s45)^2)+(33*s15*(3*s12^2*s15+
s12*(s15^2-5*s15*s45-s45^2)+2*s45*(-s15^2+s15*s45+s45^2)))/
(2*s23*(s34+s45)^3)+(-33*s15*s45*(s15+s45)^2+
s34^2*(44*s15^2+34*s15*s45+8*s45^2))/
(12*s23^2*(-s12+s34+s45)^2)+(-3*s34^2*(55*s15+8*s45)+
s34*(172*s15^2+97*s15*s45+12*s45^2)-
3*s15*(17*s15^2+42*s15*s45+25*s45^2))/
(12*s23^2*(s12-s34-s45))-
(33*(s23^4-s15^3*s45-3*s23^3*(s15+s45)+
s23^2*(3*s15^2+5*s15*s45+3*s45^2)-
s23*(s15^3+s15^2*s45+2*s15*s45^2+s45^3)))/
(2*(s12+s23-s45)*(s34+s45)^3)+
(33*(s23^3+s12^2*(-3*s15+s23)+s15^2*(-s15+2*s45)-
s23^2*(3*s15+2*s45)+s23*(3*s15^2+2*s15*s45+s45^2)-
s12*(3*s15^2+s23^2-s15*s45+s45^2-s23*(3*s15+s45))))/
(2*(s34+s45)^3)+((5*s15*s34*(-s15+s34))/(4*s12^2*s23^2*
(s12-s34))+(s15*(2*s12^2+s12*s15-s15^2))/
(s12^2*s23^2*(-s15+s23-s45))+(s15*(-2*s12+s15))/
(s12^2*s23*(-s15+s23-s45))-
s15^4/(s12^2*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
s15^4/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
((11*s15)/2+s34+s45/3)/(s12^2*s23)+
(11*(s12^2-s15^2-s12*s23+s23^2))/(s12^2*s45^2)+
(5*s15^2*s34^2)/(4*s12^2*s23*(s12-s34)*s45^2)-
(5*s15^2*s34^3)/(4*s12^2*s23^2*(s12-s34)*s45^2)+
(11*s15^2*(s12+s34))/(s12^2*s23*s45^2)-
(11*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)-
(5*s15^2*s34^2)/(4*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(s23^3+s15^2*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45^2)-
(39*s15^2*s34^2)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)-(13*s15+22*s23)/(2*s12^2*s45)-
(5*s15*s34^2*(-2*s15+s34))/(4*s12^2*s23^2*(s12-s34)*s45)+
(s15*(26*s12+11*s15+26*s34))/(4*s12^2*s23*s45)-
(s15*(52*s12^2-33*s12*s15+52*s12*s34+52*s34^2))/
(4*s12^2*s23^2*s45)+(-55*s15^2+88*s23^2+26*s15*(s23-s34))/
(4*s12^2*(s12+s23-s45)*s45)+(5*s15^2*s34)/
(4*s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(s15*s34*(49*s15+26*s34))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+((s15-2*s45)*s45^2)/
(2*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(33*s15*(2*s12+s15)*(s12-s45))/(2*s12*s23*(s34+s45)^3)-
(33*s23*(s23-s45)*(s15-s23+s45)^2)/(2*s12^2*(s12+s23-s45)*
(s34+s45)^3)-(33*s12*s15^2)/(4*s23^2*s45*(s34+s45)^2)+
(33*s15*(2*s12+s15))/(4*s23*s45*(s34+s45)^2)-
(33*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(4*s12^2*s45*(s34+s45)^2)-
(33*(s15-s23)^2*s23^2)/(4*s12^2*(s12+s23-s45)*s45*
(s34+s45)^2)+((-11*s15)/2+12*s23)/(s12^2*(s34+s45))+
(2*(s12+2*s15))/(s23*(-s15+s23-s45)*(s34+s45))-
(11*s12*s15^2)/(s23^2*s45^2*(s34+s45))+(11*s15*(2*s12+s15))/
(s23*s45^2*(s34+s45))-(11*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(s12^2*s45^2*
(s34+s45))-(11*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*
s45^2*(s34+s45))+(s15*(-4*s12+33*s15))/
(2*s23^2*s45*(s34+s45))-(2*s12^2+13*s12*s15+11*s15^2-
24*s12*s23-57*s15*s23+46*s23^2)/(2*s12^2*s45*(s34+s45))+
(s23*(33*s15^2-101*s15*s23+68*s23^2))/(2*s12^2*(s12+s23-s45)*
s45*(s34+s45))-(11*s15^2*s45)/(2*s12^2*s23*(s12-s34-s45)*
(s34+s45))+(11*s15^2*s45)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45))-(11*s15*s45^2*(s15+s45))/
(2*s12^2*s23^2*(s12-s34-s45)*(s34+s45))+
2/((s15-s23+s45)*(s34+s45))+(2*s15*(s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))-(3*s15^2*s34^2)/
(2*s12^2*s23*s45*(-s12+s34+s45)^2)+(3*s15^2*s34^3)/
(2*s12^2*s23^2*s45*(-s12+s34+s45)^2)+(3*s15^2*s34^2)/
(2*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(39*s15^2*s34^2)/(4*s12^2*s23*s45^2*(-s12+s34+s45))+
(39*s15^2*s34^3)/(4*s12^2*s23^2*s45^2*(-s12+s34+s45))-
(s15*s34*(49*s15+26*s34))/(4*s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(43*s15+47*s34))/(4*s12^2*s23^2*s45*
(-s12+s34+s45))-(11*s15+10*s23+(15*s45)/4)/
(s12^2*(s12+s23-s45))-(s15*(2*s12+11*s45))/
(2*s12^2*s23*(s34+s45))-(11*s15*(4*s12^2+2*s12*s45+
3*s15*s45))/(4*s12^2*s23*(s34+s45)^2)+
(11*(s12^2-2*s12*s15-3*s15^2+2*s12*s23+8*s15*s23-5*s23^2+
2*s23*s45))/(4*s12^2*(s34+s45)^2)-(5*s15^2*s34)/
(s12^2*(4*s12*s23*s45-4*s23*s34*s45))+
(15*s15^2+71*s15*s34+6*s34^2+2*s15*s45-2*s34*s45-14*s45^2)/
(s12^2*(6*s12*s23-6*s23*s34-6*s23*s45))+
(s15^2-(7*s15*s45)/3+3*s45^2)/(s12^2*s23*(s12+s23-s45))-
(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2)/
(s12^2*(s12+s23-s45)^2)-(15*s15^2+71*s15*s34+2*s15*s45+
15*s34*s45+9*s45^2)/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s15*(19*s12^2-22*s12*s15-30*s12*s45+
22*s15*s45+33*s45^2))/(4*s12^2*s23^2*(s34+s45))+
(4*s12^2-31*s12*s15-11*s15^2)/(2*s12*s23*s34*s45+
2*s12*s23*s45^2)+(s15^3-s15^2*s45+(7*s15*s45^2)/6-s45^3)/
(s12^2*s23^2*(s12+s23-s45))+(-s15^3+s15^2*s45-s15*s45^2+
s45^3)/(s12^2*s23*(s12+s23-s45)^2)-
(33*s15*(s12-s45)*(s12*s15-s45*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^3)+(3*s15^2*(12*s34-5*s45)+
4*s15*(s34+s45)^2-21*s45*(s34+s45)^2)/
(12*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(9*s15^2+s12*(-106*s15+24*s34)+s15*(23*s34-16*s45)+
4*s34*(6*s34+s45))/(12*s12^2*s23^2)+
(33*s15*(s12^2*(s15-s45)-s45^2*(s15+s45)+
s12*s45*(s15+2*s45)))/(4*s12^2*s23^2*(s34+s45)^2)+
((-11*s15^2)/2+34*s15*s23+s23*(-35*s23+12*s45))/
(s12^2*(s12+s23-s45)*(s34+s45))+
(-4*s15*(s34+s45)^2-8*s45*(s34+s45)^2+
s15^2*(-36*s34+15*s45))/(12*s12^2*s23*(-s12+s34+s45)^2)+
(s34*(3*s15^2*(12*s34-5*s45)+8*s45*(s34+s45)^2+
s15*(26*s34^2+52*s34*s45-7*s45^2)))/(12*s12^2*s23^2*
(-s12+s34+s45)^2)+(11*s23*(8*s23^2-7*s23*(2*s15+s45)+
2*(3*s15^2+4*s15*s45+s45^2)))/(4*s12^2*(s12+s23-s45)*
(s34+s45)^2)+(-24*s34^3-s34^2*(153*s15+20*s45)+
2*s34*(3*s15^2-5*s15*s45+8*s45^2)+
s45*(51*s15^2+68*s15*s45+12*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45))+(33*(-s12^3+s12^2*(-2*s15+s23)+
s23*(s15-s23+s45)^2-s12*(s15^2+s23^2-
s23*(2*s15+s45))))/(2*s12^2*(s34+s45)^3))*tr5,
-109/54+s15/(6*s12)-s15/(s12+s15-s34)-
s15^2/(6*s12*(s12+s15-s34))+(5*s15)/(6*(-s15+s34))-
(5*s15^2)/(6*(s12+s15-s34)*(-s15+s34))+
s15^2/(6*s23*(-s15+s23+s34))-(5*s15^2)/(6*(-s15+s34)*
(-s15+s23+s34))-(s15+s34)/(-s15+s23+s34)+
(s15*(13*s34-98*s45))/(36*s12*s23)+(7*s15^2*(16*s15-5*s45))/
(36*s23*(s12-s34)*s34)+(s15*(69*s15-s45))/(12*s23^2)+
(s15^2*(56*s15-3*s45))/(18*s12*s34*(s12+s23-s45))+
(7*s15*s34)/(4*(s12+s23-s45)*(s12-s34-s45))-
(29*s15^3*s34)/(12*s23*(s12-s34)*s45^2)+(29*s15^3*s34^2)/
(12*s23^2*(s12-s34)*s45^2)+(29*s15^3*s34)/
(12*(s12-s34)*(s12+s23-s45)*s45^2)-
(29*s15^3*s34)/(12*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(33*s15^2)/(4*s23*s45)+(33*(-2*s15+s23))/(4*s45)+
(s15^3*s34)/(3*s23*(s12-s34)^2*s45)-(s15^3*s34^2)/
(3*s23^2*(s12-s34)^2*s45)+(s15^2*s34*(-33*s15+68*s34))/
(12*s23^2*(s12-s34)*s45)-(s15^3*s34)/(3*(s12-s34)^2*
(s12+s23-s45)*s45)-(89*s15^2*s34)/(12*(s12-s34)*
(s12+s23-s45)*s45)-
(11*(3*s15^2+3*s23^2+2*s23*(-3*s15+s34)))/
(4*(s12+s23-s45)*s45)-(5*s15^2*s34)/(6*(s12+s23-s45)*
(s12-s34-s45)*s45)-(7*s15^3*s45)/(36*s12*s23*s34^2)+
(7*s15^3*s45)/(36*s23*(s12-s34)*s34^2)+s45/(12*s34)+
(s15^2*s45)/(12*s23^2*s34)-(s15*s45)/(6*s23*s34)-
(5*s15^3*s45)/(9*s23*(s12-s34)^2*s34)+
(s15^2*(125*s15-17*s45)*s45)/(36*s23^2*(s12-s34)*s34)-
(s15^2*s45)/(6*s12*(s12+s15-s34)*(s12+s23-s45))+
(7*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))-
(7*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))+
(5*s15^3*s45)/(9*(s12-s34)^2*s34*(s12+s23-s45))-
(5*s15*s45)/(6*(-s15+s34)*(s12+s23-s45))-
(5*s15^2*s45)/(6*(s12+s15-s34)*(-s15+s34)*(s12+s23-s45))-
((s15+s34)*s45)/((s12+s15-s34)*(s12+s23-s45))-
(s15*s45)/((-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45)/(6*s23*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15^2*s45)/(6*(-s15+s34)*(-s15+s23+s34)*(s12+s23-s45))-
(11*s45)/(4*(s12-s34-s45))-(7*s15^3*s45^2)/(36*s12*s23^2*s34^2)+
(7*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)-
(5*s15^3*s45^2)/(9*s23^2*(s12-s34)^2*s34)+
(7*s15^2*s45*(-8*s15+s45))/(18*s12*s23^2*s34)+
(s15+s45)/(12*s23)-(11*s15^3*s45)/(2*s12*(s12+s23-s45)*
(s34+s45)^2)-(11*s15^3*s45)/(4*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45)^2)+(11*s15*s45^2*(s15+s45)^2)/
(2*s12*s23^2*(s34+s45)^2)+(11*s15*s45^2*(s15+s45)^2)/
(4*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(11*(-5*s15+2*s23-2*s45))/(4*(s34+s45))-
(11*s15^3)/(4*s12*(s12+s23-s45)*(s34+s45))+
(11*s15^3)/(4*(s12+s23-s45)*(s12-s34-s45)*(s34+s45))+
(11*s12*s15^3)/(4*s23^2*s45*(s34+s45))-(11*s15^2*(3*s12+s15))/
(4*s23*s45*(s34+s45))+(11*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(4*s45*(s34+s45))-(11*(-s15+s23)^3)/
(4*(s12+s23-s45)*s45*(s34+s45))-(11*s15*(-2*s15+s45))/
(2*s23*(s34+s45))-(11*s15*s45*(s15+s45)^2)/
(2*s23^2*(s12-s34-s45)*(s34+s45))-(29*s15^3*s34)/
(12*s23*s45^2*(-s12+s34+s45))+(29*s15^3*s34^2)/
(12*s23^2*s45^2*(-s12+s34+s45))-(5*s15^2*s34)/
(6*s23*s45*(-s12+s34+s45))+(17*s15^2*s34^2)/
(3*s23^2*s45*(-s12+s34+s45))-(s34*(-17*s15+2*s45))/
(12*s23*(-s12+s34+s45))+(s15^2*(-56*s15+3*s45))/
(18*s12*s23*s34)+(s45*(19*s15-3*s23+3*s45))/
(36*s34*(s12+s23-s45))+(11*s15^2*(-s15+4*s45))/
(4*s23^2*(s34+s45))+(7*s15^2*(-16*s15+5*s45))/
(36*(s12-s34)*s34*(s12+s23-s45))+
(282*s15+349*s23+594*s34+72*s45)/(108*(s12+s23-s45))+
(s15*s45*(26*s15-13*s34+92*s45))/(36*s12*s23^2)+
(1257*s15^2+1347*s15*s34-777*s15*s45-353*s34*s45)/
(108*(s12-s34)*(s12+s23-s45))+
(s15*(313*s15^2+588*s15*s34-540*s15*s45-245*s34*s45))/
(54*(s12-s34)^2*(s12+s23-s45))+
(-419*s15^2+224*s15*s34-12*s15*s45+118*s34*s45)/
(36*s12*s23-36*s23*s34)+(89*s15^2*s34)/(12*s12*s23*s45-
12*s23*s34*s45)+(33*s15^2*(s12*s15-2*s15*s45-2*s45^2))/
(4*s23^2*(s34+s45)^2)+(11*s15*s45*(s15^2-s45^2))/
(2*s12*s23*(s34+s45)^2)+(11*s15*s45*(s15^2-s45^2))/
(4*s23*(s12-s34-s45)*(s34+s45)^2)+(11*s15*(-s15^2+s45^2))/
(4*s23*(s12-s34-s45)*(s34+s45))+
(33*s15*(-(s15*(3*s12+s15))+2*s15*s45+s45^2))/
(4*s23*(s34+s45)^2)+(33*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2))/
(4*(s34+s45)^2)-(11*s15*s45*(-s15^2+2*s15*s45+3*s45^2))/
(4*s12*s23^2*(s34+s45))+(13*s15^2+22*s15*s45+3*s45^2)/
(36*s23*(s12+s23-s45))-
(11*(s15^2-2*s15*s23+s23^2+4*s15*s45-5*s23*s45+3*s45^2))/
(4*(s12+s23-s45)*(s34+s45))+(11*s15^3+33*s15*s45^2)/
(4*s12*s23*s34+4*s12*s23*s45)+
(325*s15^2*(s15*s45+s34*(-s15+s45)))/(54*s23*(s12-s34)^3)-
(325*s15^2*(s15*s45+s34*(-s15+s45)))/(54*(s12-s34)^3*
(s12+s23-s45))+(325*s15*(s15*s45-s34*(s15+s45))^2)/
(54*s23^2*(s12-s34)^3)+(33*s15*(s15+s45)^2-
s34^2*(49*s15+10*s45))/(12*s23^2*(s12-s34-s45))+
(s15*(49*s34*(-12*s15+5*s45)+s15*(-313*s15+540*s45)))/
(54*s23*(s12-s34)^2)-(33*(-s15^3+s23^3-s15^2*s45-
2*s15*s45^2-s45^3-3*s23^2*(s15+s45)+
s23*(3*s15^2+5*s15*s45+3*s45^2)))/(4*(s12+s23-s45)*
(s34+s45)^2)+(9*s34^2*(49*s15+10*s45)+
s34*(141*s15^2+429*s15*s45-9*s45^2)+
s15*(290*s15^2-894*s15*s45+39*s45^2))/(108*s23^2*(s12-s34))+
(19*s15^2*s45*(-64*s15+15*s45)+2*s15*s34*(656*s15^2+461*s15*s45-
195*s45^2)+3*s34^2*(31*s15^2+98*s15*s45+55*s45^2))/
(108*s23^2*(s12-s34)^2)+(-13/(27*s12^2)+(325*s15^2*s34^2)/
(54*s12^2*s23*(-s12+s34)^3)-(5*s15*s34*(124*s15+49*s34))/
(54*s12^2*s23*(s12-s34)^2)+(-551*s15^2-914*s15*s34+
189*s34^2)/(s12^2*(108*s12*s23-108*s23*s34))+
(325*s15^2*s34^2)/(54*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s34*(-s15+s34))/(s12^2*(s12+s15-s34)*(s12+s23-s45))+
(5*s15*s34*(124*s15+49*s34))/(54*s12^2*(s12-s34)^2*
(s12+s23-s45))+(551*s15^2+914*s15*s34+353*s34^2)/
(108*s12^2*(s12-s34)*(s12+s23-s45))-(29*s15^2*s34^2)/
(12*s12^2*s23*(s12-s34)*s45^2)+(29*s15^2*s34^3)/
(12*s12^2*s23^2*(s12-s34)*s45^2)+(29*s15^2*s34^2)/
(12*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(29*s15^2*s34^2)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)-(11*(s12+s15-s23))/(2*s12^2*s45)-
(11*s15^2*s34)/(4*s12^2*s23^2*s45)+(s15^2*s34^2)/
(3*s12^2*s23*(s12-s34)^2*s45)-(s15^2*s34^3)/
(3*s12^2*s23^2*(s12-s34)^2*s45)+(11*s15*(s12+s34))/
(2*s12^2*s23*s45)+(s15*s34^2*(-8*s15+39*s34))/
(12*s12^2*s23^2*(s12-s34)*s45)+(s15*s34*(-25*s15+56*s34))/
(12*s12^2*s23*(s12-s34)*s45)+(s15*(25*s15-56*s34)*s34)/
(12*s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(s15^2*s34^2)/(3*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)-
(11*(s23^2+s15*(-s23+s34)))/(2*s12^2*(s12+s23-s45)*s45)-
(s15*s34*(29*s15+5*s34))/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+s45/(12*s12^2*s34)+
(s15*(3*s12+13*s15)*s45)/(36*s12^2*s23^2*s34)+
(5*s15*s45)/(6*s12^2*(s15-s34)*(s12+s23-s45))-
(s15*s45^2)/(6*s12^2*s23*(-s15+s23+s34)*(s12+s23-s45))+
(5*s15*s45^2)/(6*s12^2*(-s15+s34)*(-s15+s23+s34)*
(s12+s23-s45))-(s15*(s12+s45))/(6*s12^2*s23*
(-s15+s23+s34))+(5*s15*(s12+s45))/(6*s12^2*(-s15+s34)*
(-s15+s23+s34))-(33*s15*(2*s12+s15))/
(4*s12*s23*(s34+s45)^2)-(33*(s23-s45)*(s15-s23+s45)^2)/
(4*s12^2*(s12+s23-s45)*(s34+s45)^2)-
(11*s15^2)/(4*s12^2*s23*(s34+s45))-(11*(-2*s15+s23))/
(4*s12^2*(s34+s45))+(11*(s12^2+(s15-s23)^2+
s12*(2*s15-s23)))/(4*s12^2*s45*(s34+s45))+
(11*s15^2)/(4*s23^2*s45*(s34+s45))-(11*s15*(2*s12+s15))/
(4*s12*s23*s45*(s34+s45))-(11*(s15-s23)^2*s23)/
(4*s12^2*(s12+s23-s45)*s45*(s34+s45))-
(11*s15*s45*(-2*s12+s15+s45))/(4*s12^2*s23^2*(s34+s45))-
(29*s15^2*s34^2)/(12*s12^2*s23*s45^2*(-s12+s34+s45))+
(29*s15^2*s34^3)/(12*s12^2*s23^2*s45^2*(-s12+s34+s45))-
(s15*s34*(29*s15+5*s34))/(6*s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(58*s15+39*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))+(s12+s34+s45)/
(s12^2*(-s15+s23+s34))+((11*s12)/4-(167*s15)/54+
(11*s34)/4+s45)/(s12^2*s23)-(s45*(3*s12+16*s15+3*s45))/
(36*s12^2*s23*s34)+(s45*(16*s15-3*s23+6*s45))/
(36*s12^2*s34*(s12+s23-s45))+(-260*s15+646*s23+542*s34+
29*s45)/(108*s12^2*(s12+s23-s45))+
(324*s12*s15+587*s15^2+141*s15*s34-9*s12*s45+102*s15*s45+
66*s34*s45)/(108*s12^2*s23^2)+
(s45*(13*s15^2+16*s15*s45+3*s45^2))/(36*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))+
(s45*(13*s15^2+16*s15*s45+3*s45^2))/(36*s12^2*s23*s34*
(-s12+s34+s45))-(s45*(13*s15^2+16*s15*s45+3*s45^2))/
(36*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))+
(325*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(54*s12^2*s23^2*
(s12-s34)^3)+(33*s15*(s12*s15-s45*(s15+s45)))/
(4*s12*s23^2*(s34+s45)^2)+(11*(2*s23^2+2*s15*(s15+s45)-
s23*(4*s15+s45)))/(4*s12^2*(s12+s23-s45)*(s34+s45))+
(33*(s12^2+(s15-s23+s45)^2+s12*(2*s15-s23+s45)))/
(4*s12^2*(s34+s45)^2)+(s15*s34-(s34+s45)^2)/
(s12^2*(s15-s23-s34)*(s12+s23-s45))+
(4*s15^2+21*(s34+s45)^2-10*s15*(2*s34+s45))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-2*s15^2+6*(s34+s45)^2+5*s15*(2*s34+s45))/
(6*s12^2*s23*(s12-s34-s45))-
(s34*(-2*s15^2+5*(s34+s45)^2+3*s15*(13*s34+s45)))/
(6*s12^2*s23^2*(s12-s34-s45))+
(s34*(2*s15^2*(963*s34-620*s45)+165*s34^2*s45+
43*s15*s34*(3*s34+25*s45)))/(108*s12^2*s23^2*(s12-s34)^2)+
(29*s15^2*(54*s34-19*s45)+23*s15*s34*(27*s34+10*s45)+
3*s34^2*(30*s34+107*s45))/(108*s12^2*s23^2*(s12-s34)))*tr5,
431/54+(43*s15^3)/(18*s12*s23*s34)+s34/(6*s12)+
((8*s34)/9-(49*s45)/12)/(s12-s45)+(19*s15^2*(s15-s45))/
(18*s23*(s12-s34)^2)-(43*s15^3)/(18*s12*s34*(s12+s23-s45))-
s15/(-s15+s23-s45)-s15^3/(s23^2*(-s15+s23-s45))+
(2*s15^2)/(s23*(-s15+s23-s45))+(s15^3*s34)/
(s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(s15^2*s34)/(s23*(s12+s23-s45)*(-s15+s23-s45))+
((33*s15)/2-11*s23)/s45-(11*s15^3)/(2*s23^2*s45)-
(35*s15^3*s34)/(12*s23^2*(s12-s34)*s45)-
(35*s15^3)/(12*(s12-s34)*(s12+s23-s45)*s45)+
(11*s23*(-3*s15+2*s23+s34))/(2*(s12+s23-s45)*s45)+
(31*s15^3)/(12*s23*(s12-s34-s45)*s45)-
(31*s15^3)/(12*(s12+s23-s45)*(s12-s34-s45)*s45)-
(19*s15^3*s45)/(36*s12*s23*s34^2)+(19*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)+s45/(12*s34)+
(s15^2*s45)/(12*s23^2*s34)-(s15*s45)/(6*s23*s34)-
(19*s15^3*s45)/(18*s23*(s12-s34)^2*s34)+
(s34*(-5*s15+s34-2*s45)*s45)/(12*s23*(s12+s23-s45)^2)+
(s34*(-5*s15+s34-2*s45)*s45)/(12*(s12-s45)*(s12+s23-s45)^2)+
(19*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))-
(19*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))+
(19*s15^3*s45)/(18*(s12-s34)^2*s34*(s12+s23-s45))+
(s34*(-16*s15+13*s34-29*s45)*s45)/(36*(s12-s45)^2*
(s12+s23-s45))-(19*s15^3*s45^2)/(36*s12*s23^2*s34^2)+
(19*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)-
(19*s15^3*s45^2)/(18*s23^2*(s12-s34)^2*s34)+
(s34^2*s45^2)/(12*s23*(s12+s23-s45)^3)+
(s34^2*s45^2)/(12*(s12-s45)*(s12+s23-s45)^3)+
(s34^2*s45^2)/(12*(s12-s45)^2*(s12+s23-s45)^2)+
(2*s34^2*s45^2)/(9*(s12-s45)^3*(s12+s23-s45))-
(11*s45^2)/(4*(s12-s45)*(s12-s34-s45))+
(19*s15^2*(-s15+s45))/(18*(s12-s34)^2*(s12+s23-s45))+
(107*s15+s45)/(12*s23)-(s15*(169*s15+s45))/(12*s23^2)+
(2*s34*s45*(-s34+s45))/(9*(s12-s45)^3)+
(11*s15^3*s45)/(2*s12*(s12+s23-s45)*(s34+s45)^2)+
(11*s15^3*s45)/(4*(s12+s23-s45)*(s12-s34-s45)*(s34+s45)^2)-
(11*s15*s45^2*(s15+s45)^2)/(2*s12*s23^2*(s34+s45)^2)-
(11*s15*s45^2*(s15+s45)^2)/(4*s23^2*(s12-s34-s45)*
(s34+s45)^2)+(11*s15^2*(3*s15-2*s45))/(4*s23^2*(s34+s45))+
(11*s15^3)/(4*s12*(s12+s23-s45)*(s34+s45))-
(11*s12*s15^3)/(2*s23^2*s45*(s34+s45))+(11*s15^2*(3*s12+s15))/
(2*s23*s45*(s34+s45))-(11*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(2*s45*(s34+s45))+(11*(-s15+s23)^3)/
(2*(s12+s23-s45)*s45*(s34+s45))+(11*s15*(-6*s15+s45))/
(4*s23*(s34+s45))+(11*s15*s45*(s15+s45)^2)/
(4*s23^2*(s12-s34-s45)*(s34+s45))+(11*(3*s15+s45))/
(4*(s34+s45))+(31*s15^3*s34)/(12*s23^2*s45*(-s12+s34+s45))+
s45^2/(6*s34*(-s12+s34+s45))+(s45*(37*s15-9*s23+9*s45))/
(36*s34*(s12+s23-s45))+(s15^2*s45*(43*s15+22*s45))/
(18*s12*s23^2*s34)-(s15*(39*s15+28*s45))/(36*s23*(s12-s34))+
(s15*(39*s15+28*s45))/(36*(s12-s34)*(s12+s23-s45))-
(s15^2*s45*(67*s15+47*s45))/(36*s23^2*(s12-s34)*s34)+
(s15^2*(86*s15+47*s45))/(36*(s12-s34)*s34*(s12+s23-s45))+
(369*s15-513*s23-221*s34+225*s45)/(36*(s12+s23-s45))+
((-5*s15^2)/6+(7*s15*s45)/4)/((s12+s23-s45)*(s12-s34-s45))-
(86*s15^3+47*s15^2*s45)/(36*s12*s23*s34-36*s23*s34^2)+
(13*s15*s34+130*s15*s45-12*s34*s45)/(36*s12*s23)+
(35*s15^3)/(12*s12*s23*s45-12*s23*s34*s45)+
(10*s15^2-23*s15*s45-2*s45^2)/(12*s23*(s12-s34-s45))+
(33*s15*(s15*(3*s12+s15)-2*s15*s45-s45^2))/
(4*s23*(s34+s45)^2)+(11*s15*s45*(-s15^2+s45^2))/
(2*s12*s23*(s34+s45)^2)+(11*s15*s45*(-s15^2+s45^2))/
(4*s23*(s12-s34-s45)*(s34+s45)^2)+
(s34*(s15^2-(53*s15*s45)/36+s45^2))/(s23^2*(s12+s23-s45))-
(33*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2+2*s15*s45-
2*s23*s45+s45^2))/(4*(s34+s45)^2)+
(33*s15^2*(-(s12*s15)+2*s15*s45+2*s45^2))/(4*s23^2*(s34+s45)^2)+
(11*s15*s45*(-s15^2+2*s15*s45+3*s45^2))/(4*s12*s23^2*(s34+s45))-
(2*(s34^2-5*s34*s45+3*s45^2))/(9*(s12-s45)^2)+
(s34*(74*s15^2+55*s15*s45+12*s45^2))/
(12*s23^2*(-s12+s34+s45))-(11*(s15^3+3*s15*s45^2))/
(4*s12*s23*(s34+s45))-(19*s15*(s15+s45)*
(-2*s15*s45+s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
(s34*(32*s15-42*s45)+9*s45*(9*s15+s45))/
(36*s23*(s12+s23-s45))-(11*(2*s23^2-2*s45*(s15+s45)+
s23*(-3*s15+2*s45)))/(4*(s12+s23-s45)*(s34+s45))+
(s45*(26*s15*(s15-5*s45)+s34*(-13*s15+6*s45)))/(36*s12*s23^2)+
(5*s34^2+s34*(14*s15-52*s45)+9*s45*(6*s15+13*s45))/
(36*(s12-s45)*(s12+s23-s45))+
(33*(-s15^3+s23^3-s15^2*s45-2*s15*s45^2-s45^3-
3*s23^2*(s15+s45)+s23*(3*s15^2+5*s15*s45+3*s45^2)))/
(4*(s12+s23-s45)*(s34+s45)^2)+
(-3*s34*(73*s15^2+41*s15*s45+3*s45^2)+
s15*(153*s15^2+190*s15*s45+37*s45^2))/(36*s23^2*(s12-s34))+
(6/s12^2+(19*s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)+
(s15*(57*s15+28*s34))/(36*s12^2*s23*(s12-s34))-
(19*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))-
(s15*(57*s15+28*s34))/(36*s12^2*(s12-s34)*(s12+s23-s45))-
(45*s15+414*s23+5*s34-351*s45)/(36*s12^2*(s12+s23-s45))+
(s15^2*(-s12+s15))/(s12^2*s23^2*(-s15+s23-s45))+
((s12-s15)*s15)/(s12^2*s23*(-s15+s23-s45))-
s15^4/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))+
s15^3/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))+
(11*(s12-s23))/(2*s12^2*s45)+(11*s15^2)/(2*s12^2*s23*s45)-
(35*s15^2*s34^2)/(12*s12^2*s23^2*(s12-s34)*s45)-
(11*s15^2*(s12+s34))/(2*s12^2*s23^2*s45)+(11*(-s15^2+s23^2))/
(2*s12^2*(s12+s23-s45)*s45)-(35*s15^2*s34)/
(12*s12^2*(s12-s34)*(s12+s23-s45)*s45)-
(31*s15^2*s34)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
s45/(4*s12^2*s34)+(s15*(3*s12+19*s15)*s45)/(36*s12^2*s23^2*s34)-
(2*(s34-3*s45)*s45)/(3*s12^2*(s12-s45)*(s12+s23-s45))-
(s34*s45^3)/(12*s12^2*s23*(s12+s23-s45)^3)-
(s34*s45^3)/(12*s12^2*(s12-s45)*(s12+s23-s45)^3)-
(s34*s45^3)/(12*s12^2*(s12-s45)^2*(s12+s23-s45)^2)-
(2*s34*s45^3)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))+
(29*s45^3)/(12*s12^2*(s12-s45)*(s12+s23-s45)*
(s12-s34-s45))+(2*s45^2*(-s34+s45))/(3*s12^2*(s12-s45)^2*
(s12+s23-s45))+(33*s15*(2*s12+s15))/
(4*s12*s23*(s34+s45)^2)+(33*(s23-s45)*(s15-s23+s45)^2)/
(4*s12^2*(s12+s23-s45)*(s34+s45)^2)+
(11*s15^2)/(4*s12^2*s23*(s34+s45))-
(11*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(2*s12^2*s45*(s34+s45))-(11*s15^2)/(2*s23^2*s45*(s34+s45))+
(11*s15*(2*s12+s15))/(2*s12*s23*s45*(s34+s45))+
(11*(s15-s23)^2*s23)/(2*s12^2*(s12+s23-s45)*s45*(s34+s45))-
(11*(s12+4*s15-3*s23+s45))/(4*s12^2*(s34+s45))-
(31*s15^2*s34)/(12*s12^2*s23*s45*(-s12+s34+s45))+
(31*s15^2*s34^2)/(12*s12^2*s23^2*s45*(-s12+s34+s45))+
(s45^2*(-10*s15-3*s34+2*s45))/(12*s12^2*s23*(s12+s23-s45)^
2)+(s45^2*(-10*s15-3*s34+2*s45))/(12*s12^2*(s12-s45)*
(s12+s23-s45)^2)+(15*s15-s34+2*s45)/(12*s12^2*s23)-
(s45*(3*s12+28*s15+3*s45))/(36*s12^2*s23*s34)+
(s45*(28*s15-9*s23+18*s45))/(36*s12^2*s34*(s12+s23-s45))-
(103*s12*s15+3*s15^2+81*s15*s34+s12*s45+64*s15*s45+
15*s34*s45)/(12*s12^2*s23^2)+(35*s15^2*s34)/
(s12^2*(12*s12*s23*s45-12*s23*s34*s45))+
(s45*(19*s15^2+28*s15*s45+3*s45^2))/(36*s12^2*s23*s34*
(-s12+s34+s45))-(s45*(19*s15^2+28*s15*s45+9*s45^2))/
(36*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))+
(s45*(13*s15^2+58*s15*s45+33*s45^2))/(36*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))+
(-s15^3+s15^2*s45-(53*s15*s45^2)/36+s45^3)/
(s12^2*s23^2*(s12+s23-s45))-
(19*s15*s34*(-(s15*s45)+s34*(s15+s45)))/(18*s12^2*s23^2*
(s12-s34)^2)+(33*s15*(-(s12*s15)+s45*(s15+s45)))/
(4*s12*s23^2*(s34+s45)^2)+
(11*s15*(s12*(s15-s45)+s45*(s15+s45)))/(4*s12^2*s23^2*
(s34+s45))-(11*(3*s15^2+5*s23^2+4*s15*s45+s45^2-
4*s23*(2*s15+s45)))/(4*s12^2*(s12+s23-s45)*(s34+s45))-
(33*(s12^2+(s15-s23+s45)^2+s12*(2*s15-s23+s45)))/
(4*s12^2*(s34+s45)^2)+(31*s15^2+5*s15*(s34+2*s45)+
5*s45*(s34+2*s45))/(6*s12^2*s23*(s12-s34-s45))+
(-62*s15^2-10*s15*(s34+2*s45)+21*s45*(s34+2*s45))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s45*(-10*s15+9*(s34+6*s45)))/(36*s12^2*s23*(s12+s23-s45))+
(-9*s34^2*s45-6*s15*s34*(19*s34+8*s45)+s15^2*(10*s34+57*s45))/
(36*s12^2*s23^2*(s12-s34))+(-12*s45*(s34+s45)^2+
s15^2*(-62*s34+2*s45)-s15*(43*s34^2+86*s34*s45+10*s45^2))/
(12*s12^2*s23^2*(s12-s34-s45)))*tr5,
-337/36+(179*s15^2)/(12*s23^2)-(37*s15)/(6*s23)-
(13*s15^3)/(12*s12*s23*s34)+(13*s15^3)/(12*s12*s34*
(s12+s23-s45))+(s34*(249*s15-35*s45)+
27*s15*(7*s15-3*s45))/(36*(s12-s34)*(s12+s23-s45))+
(-543*s15+793*s23+396*s34-297*s45)/(36*(s12+s23-s45))+
(3*s15)/(-s15+s23-s45)+(3*s15^3)/(s23^2*(-s15+s23-s45))-
(6*s15^2)/(s23*(-s15+s23-s45))-(s15^3*s34)/
(s23^2*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s34)/(s23*(s12+s23-s45)*(-s15+s23-s45))-
(s15*(24*s15+20*s34-35*s45))/(12*s23*(s12-s34-s45))-
(25*s15^3*s34)/(3*s23*(s12-s34)*s45^2)+(25*s15^3*s34^2)/
(3*s23^2*(s12-s34)*s45^2)+(25*s15^3*s34)/
(3*(s12-s34)*(s12+s23-s45)*s45^2)-(25*s15^3*s34)/
(3*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(33*s15^2)/(2*s23*s45)+(33*(-2*s15+s23))/(2*s45)-
(5*s15^3*s34)/(3*s23*(s12-s34)^2*s45)+(5*s15^3*s34^2)/
(3*s23^2*(s12-s34)^2*s45)+(s15^2*s34*(-145*s15+216*s34))/
(12*s23^2*(s12-s34)*s45)+(5*s15^3*s34)/(3*(s12-s34)^2*
(s12+s23-s45)*s45)-(s15^2*(65*s15+138*s34))/
(12*(s12-s34)*(s12+s23-s45)*s45)-
(11*(3*s15^2+3*s23^2+2*s23*(-3*s15+s34)))/
(2*(s12+s23-s45)*s45)+((-65*s15^3)/12+5*s15^2*s34)/
(s23*(s12-s34-s45)*s45)+((65*s15^3)/12-5*s15^2*s34)/
((s12+s23-s45)*(s12-s34-s45)*s45)+
(s15^3*s45)/(6*s12*s23*s34^2)+(s15^3*s45)/(3*s23*(s12-s34)^2*s34)-
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)-
(s15^3*s45)/(6*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(6*(s12-s34)*s34^2*(s12+s23-s45))-
(s15*s45)/(6*s34*(s12+s23-s45))-(s15^3*s45)/
(3*(s12-s34)^2*s34*(s12+s23-s45))+
(7*s45)/(4*(s12-s34-s45))+(s15^3*s45^2)/(6*s12*s23^2*s34^2)-
(s15^3*s45^2)/(6*s23^2*(s12-s34)*s34^2)+
(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*s34)-(11*s15^3*s45^2)/
(2*s12*(s12+s23-s45)*(s34+s45)^3)-(11*s15^3*s45^2)/
((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)+
(11*s15*s45^3*(s15+s45)^2)/(2*s12*s23^2*(s34+s45)^3)+
(11*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)+
(11*s15*(s15-6*s45)*s45)/(4*s23*(s34+s45)^2)+
(11*s15^2*(3*s15-2*s45)*s45)/(4*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(11*s15*s45^3)/(s12*s23*(s34+s45)^2)-
(11*s15*s45^3*(s15+s45))/(s12*s23^2*(s34+s45)^2)-
(5*s15^3)/(4*s12*(s12+s23-s45)*(s34+s45))+
(6*s12*s15^2)/(s23*(-s15+s23-s45)*(s34+s45))+
(11*s12*s15^3)/(2*s23^2*s45*(s34+s45))-(11*s15^2*(3*s12+s15))/
(2*s23*s45*(s34+s45))+(11*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(2*s45*(s34+s45))-(11*(-s15+s23)^3)/
(2*(s12+s23-s45)*s45*(s34+s45))+(2*s12*s15^3)/
(s23^2*(s15-s23+s45)*(s34+s45))-(2*s12*(-2*s15+s45))/
((s15-s23+s45)*(s34+s45))+(s15*s34*(4*s15-21*s45))/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(7*s15^3*s34)/(6*s23*s45*(-s12+s34+s45)^2)+
(7*s15^3*s34^2)/(6*s23^2*s45*(-s12+s34+s45)^2)+
(7*s15^3*s34)/(6*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(11*s45^2)/(4*(-s12+s34+s45)^2)+(11*s15^3*s45^2)/
(4*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s15*s45^3*(s15+s45)^2)/(4*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)-(11*s15^3*s45)/(4*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)+(11*s15*s45^2*(s15+s45)^2)/
(2*s23^2*(s34+s45)*(-s12+s34+s45)^2)-
(25*s15^3*s34)/(3*s23*s45^2*(-s12+s34+s45))+
(25*s15^3*s34^2)/(3*s23^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-79*s15+216*s34))/(12*s23^2*s45*(-s12+s34+s45))+
(5*s15*(4*s15+3*s45))/(2*s23*(s34+s45))+
(33*s15^2*s45*(s15+4*s45))/(4*s23^2*(s34+s45)^2)+
(s15^2*s45*(11*s15+4*s45))/(12*s23^2*(s12-s34)*s34)-
(s15^2*(13*s15+4*s45))/(12*(s12-s34)*s34*(s12+s23-s45))-
(s15^2*s45*(13*s15+4*s45))/(12*s12*s23^2*s34)-
(11*s45*(11*s15-7*s23+6*s45))/(4*(s34+s45)^2)+
(s15^2*(-17*s15+7*s45))/(4*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(2*s12+13*s15-12*s23+(15*s45)/2)/(s34+s45)-
(s15*s45*(4*s15-2*s34+13*s45))/(12*s12*s23^2)-
(s15^2*(11*s15+15*s45))/(s23^2*(s34+s45))+
(-2*s15*s34+13*s15*s45)/(12*s12*s23)+(13*s15^3+4*s15^2*s45)/
(12*s12*s23*s34-12*s23*s34^2)+
(s15*(7*s15^2+21*s15*s34-57*s15*s45-20*s34*s45))/
(18*(s12-s34)^2*(s12+s23-s45))+
(-63*s15^2+110*s15*s34+2*s15*s45+6*s34*s45)/
(12*s12*s23-12*s23*s34)+(s15*(-7*s15^2-21*s15*s34+57*s15*s45+
20*s34*s45))/(18*s23*(s12-s34)^2)+(65*s15^3+138*s15^2*s34)/
(12*s12*s23*s45-12*s23*s34*s45)+
(24*s15^2+4*s15*s34-5*s15*s45-21*s34*s45-21*s45^2)/
(12*(s12+s23-s45)*(s12-s34-s45))+
(s34*(-2*s15^2+s15*s45-4*s45^2))/(6*s23*(-s12+s34+s45)^2)+
(33*s15^2*s45*(s12*s15-2*s15*s45-2*s45^2))/
(2*s23^2*(s34+s45)^3)+(11*s15*s45^2*(s15^2-s45^2))/
(2*s12*s23*(s34+s45)^3)+(11*s15*s45^2*(s15^2-s45^2))/
(s23*(s12-s34-s45)*(s34+s45)^3)+(11*s15*s45*(s15^2-s45^2))/
(4*s23*(s34+s45)*(-s12+s34+s45)^2)+
(11*s15*s45^2*(-s15^2+s45^2))/(4*s23*(s34+s45)^2*
(-s12+s34+s45)^2)-(s34*(s15^2-s15*s45+s45^2))/
(s23^2*(s12+s23-s45))+(33*s15*s45*(-(s15*(3*s12+s15))+
2*s15*s45+s45^2))/(2*s23*(s34+s45)^3)+
(33*s45*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2+
2*s15*s45-2*s23*s45+s45^2))/(2*(s34+s45)^3)-
(11*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(2*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(11*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(4*s23*(s12-s34-s45)*
(s34+s45)^2)-(11*s45*(s15^2-11*s15*s23+7*s23^2+10*s15*s45-
14*s23*s45+7*s45^2))/(4*(s12+s23-s45)*(s34+s45)^2)+
(3*s15*s45*(13*s15^2+36*s15*s45+23*s45^2))/
(4*s23^2*(s12-s34-s45)*(s34+s45))+
(s15*s45*(5*s15^2+10*s15*s45+27*s45^2))/(4*s12*s23^2*(s34+s45))+
(26*s15^2-118*s15*s23+70*s23^2+48*s15*s45-85*s23*s45+
37*s45^2)/(4*(s12+s23-s45)*(s34+s45))-
(s15*(-17*s15^2+7*s15*s45+54*s45^2))/(4*s23*(s12-s34-s45)*
(s34+s45))-(-5*s15^3+27*s15*s45^2)/(4*s12*s23*s34+
4*s12*s23*s45)+(31*s15^2*(s15*s45+s34*(-s15+s45)))/
(18*s23*(s12-s34)^3)-(31*s15^2*(s15*s45+s34*(-s15+s45)))/
(18*(s12-s34)^3*(s12+s23-s45))+
(31*s15*(s15*s45-s34*(s15+s45))^2)/(18*s23^2*(s12-s34)^3)+
(6*s34*s45+s15*(-s15+2*s45))/(6*s23*(s12+s23-s45))+
(12*s34^2*(33*s15+4*s45)-3*s15*s34*(156*s15+11*s45)+
2*s15*(85*s15^2-24*s15*s45-3*s45^2))/(36*s23^2*(s12-s34))+
(33*s45*(s15^3-s23^3+s15^2*s45+2*s15*s45^2+s45^3+
3*s23^2*(s15+s45)-s23*(3*s15^2+5*s15*s45+3*s45^2)))/
(2*(s12+s23-s45)*(s34+s45)^3)+
(-(s15^2*s45*(88*s15+15*s45))+2*s15*s34*(8*s15^2+5*s15*s45-
3*s45^2)+3*s34^2*(43*s15^2+26*s15*s45+3*s45^2))/
(36*s23^2*(s12-s34)^2)+(-33*s15*s45*(s15+s45)^2+
s34^2*(32*s15^2+22*s15*s45+4*s45^2))/
(12*s23^2*(-s12+s34+s45)^2)+(-4*s34^2*(33*s15+4*s45)+
s34*(156*s15^2+89*s15*s45+12*s45^2)-
3*s15*(17*s15^2+42*s15*s45+25*s45^2))/
(12*s23^2*(s12-s34-s45))+
(-361/(36*s12^2)+(31*s15^2*s34^2)/(18*s12^2*s23*(-s12+s34)^3)-
(2*s15*s34*(17*s15+5*s34))/(9*s12^2*s23*(s12-s34)^2)+
(45*s12+146*s15+45*s34)/(36*s12^2*s23)+
(-80*s15^2-86*s15*s34+9*s34^2)/(s12^2*(36*s12*s23-
36*s23*s34))+(31*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*
(s12+s23-s45))+(2*s15*s34*(17*s15+5*s34))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(80*s15^2+86*s15*s34+35*s34^2)/(36*s12^2*(s12-s34)*
(s12+s23-s45))+(-542*s15+757*s23+35*s34-424*s45)/
(36*s12^2*(s12+s23-s45))+((s12-s15)*s15^2)/
(s12^2*s23^2*(-s15+s23-s45))+(s15*(-s12+s15))/
(s12^2*s23*(-s15+s23-s45))+s15^4/(s12^2*s23^2*
(s12+s23-s45)*(-s15+s23-s45))-
s15^3/(s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(25*s15^2*s34^2)/(3*s12^2*s23*(s12-s34)*s45^2)+
(25*s15^2*s34^3)/(3*s12^2*s23^2*(s12-s34)*s45^2)+
(25*s15^2*s34^2)/(3*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(25*s15^2*s34^2)/(3*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)-(11*(s12+s15-s23))/(s12^2*s45)-
(11*s15^2*s34)/(2*s12^2*s23^2*s45)-(5*s15^2*s34^2)/
(3*s12^2*s23*(s12-s34)^2*s45)+(5*s15^2*s34^3)/
(3*s12^2*s23^2*(s12-s34)^2*s45)+(11*s15*(s12+s34))/
(s12^2*s23*s45)+(s15*s34*(-55*s15+58*s34))/
(12*s12^2*s23*(s12-s34)*s45)+(s15*s34^2*(-25*s15+116*s34))/
(12*s12^2*s23^2*(s12-s34)*s45)+(s15*(55*s15-58*s34)*s34)/
(12*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(5*s15^2*s34^2)/(3*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)-
(11*(s23^2+s15*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45)-
(s15*s34*(121*s15+74*s34))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)-(s15^2*s45)/(6*s12^2*s23^2*s34)+
(s15*s45)/(6*s12^2*s23*s34)-(s15*s45)/(6*s12^2*s34*
(s12+s23-s45))-(33*s15*(2*s12+s15)*s45)/
(2*s12*s23*(s34+s45)^3)-(33*(s23-s45)*s45*(s15-s23+s45)^2)/
(2*s12^2*(s12+s23-s45)*(s34+s45)^3)-
(11*s15*(2*s12+3*s15)*s45)/(4*s12^2*s23*(s34+s45)^2)-
(11*(-3*s15^2+2*s15*(s23-s45)+(s23-s45)^2)*s45)/
(4*s12^2*(s12+s23-s45)*(s34+s45)^2)-
(11*s45*(s12-2*s15-s23+s45))/(4*s12^2*(s34+s45)^2)+
(4*s15)/(s23*(-s15+s23-s45)*(s34+s45))+
(11*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(2*s12^2*s45*(s34+s45))+(11*s15^2)/(2*s23^2*s45*(s34+s45))-
(11*s15*(2*s12+s15))/(2*s12*s23*s45*(s34+s45))-
(11*(s15-s23)^2*s23)/(2*s12^2*(s12+s23-s45)*s45*(s34+s45))-
(11*s15^2*s45)/(2*s12^2*s23*(s12-s34-s45)*(s34+s45))+
(11*s15^2*s45)/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(11*s15*s45^2*(s15+s45))/(2*s12^2*s23^2*
(s12-s34-s45)*(s34+s45))+2/((s15-s23+s45)*
(s34+s45))+(2*s15^2)/(s23^2*(s15-s23+s45)*(s34+s45))-
(7*s15^2*s34^2)/(6*s12^2*s23*s45*(-s12+s34+s45)^2)+
(7*s15^2*s34^3)/(6*s12^2*s23^2*s45*(-s12+s34+s45)^2)+
(7*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^
2)-(25*s15^2*s34^2)/(3*s12^2*s23*s45^2*(-s12+s34+s45))+
(25*s15^2*s34^3)/(3*s12^2*s23^2*s45^2*(-s12+s34+s45))-
(s15*s34*(121*s15+74*s34))/(12*s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(107*s15+116*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))-(s15*s45*(s15+s45))/(6*s12^2*s23*s34*
(-s12+s34+s45))+(s15*s45*(s15+s45))/
(6*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))+
(s45*(-s15+2*s45))/(s12^2*s23*(s12+s23-s45))-
(s15*(2*s12+11*s45))/(2*s12^2*s23*(s34+s45))+
(13*s12+24*s15-24*s23+13*s45)/(2*s12^2*(s34+s45))+
((7*s15^2)/4+(67*s15*s34)/6+s34^2-s34*s45-3*s45^2)/
(s12^2*s23*(s12-s34-s45))-(s45*(s15^2-2*s15*s45+6*s45^2))/
(6*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(11*s15^2-46*s15*s23+35*s23^2+35*s15*s45-37*s23*s45+
13*s45^2)/(2*s12^2*(s12+s23-s45)*(s34+s45))+
(s15*(-22*s12*s15-30*s12*s45+22*s15*s45+33*s45^2))/
(4*s12^2*s23^2*(s34+s45))+(s15^3-s15^2*s45+s15*s45^2-
s45^3)/(s12^2*s23^2*(s12+s23-s45))+
(31*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(18*s12^2*s23^2*
(s12-s34)^3)-(33*s15*s45*(-(s12*s15)+s45*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^3)+(33*s45*(s12^2+(s15-s23+s45)^2+
s12*(2*s15-s23+s45)))/(2*s12^2*(s34+s45)^3)+
(s15^2*(28*s34-19*s45)+4*s15*(s34+s45)^2-
21*s45*(s34+s45)^2)/(12*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(33*s15*s45*(s45*(s15+s45)-
s12*(s15+2*s45)))/(4*s12^2*s23^2*(s34+s45)^2)-
(21*s15^2+134*s15*s34+6*s45*(5*s34+3*s45))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-4*s15*(s34+s45)^2-12*s45*(s34+s45)^2+
s15^2*(-28*s34+19*s45))/(12*s12^2*s23*(-s12+s34+s45)^2)+
(9*s34*s45+s15*(267*s12-19*s15+27*s45))/(36*s12^2*s23^2)+
(48*s34^3-80*s15^2*s45+18*s34^2*(8*s15+s45)+
s15*s34*(51*s15+62*s45))/(36*s12^2*s23^2*(s12-s34))+
(s34*(2*s15^2*(69*s34-68*s45)+9*s34^2*s45+
s15*s34*(69*s34+127*s45)))/(36*s12^2*s23^2*(s12-s34)^2)+
(s34*(s15^2*(28*s34-19*s45)+4*s45*(s34+s45)^2+
3*s15*(6*s34^2+12*s34*s45-5*s45^2)))/(12*s12^2*s23^2*
(-s12+s34+s45)^2)+(-16*s34^3-3*s34^2*(41*s15+4*s45)+
s45*(47*s15^2+64*s15*s45+12*s45^2)+
s34*(7*s15^2-9*s15*s45+16*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45)))*tr5,-16/3+(173*s15^2)/(36*s23^2)-
(191*s15)/(36*s23)+s15/(s12+s15-s34)-
(17*s15^3)/(36*s12*s23*s34)+(s15+s34)/(s12+s15)+
(s15^2*(17*s15-52*s45))/(36*s23*(s12-s34)*s34)+
(17*s15^3)/(36*s12*s34*(s12+s23-s45))+
(s15^3*s34)/((s12+s15)*s23^2*(s12+s23-s45))+
(29*s15^3*s34)/(12*s23*(s12-s34)*s45^2)-(29*s15^3*s34^2)/
(12*s23^2*(s12-s34)*s45^2)-(29*s15^3*s34)/
(12*(s12-s34)*(s12+s23-s45)*s45^2)+
(29*s15^3*s34)/(12*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(11*s15^3)/(2*s23^2*s45)-(33*s15^2)/(4*s23*s45)+(11*s23)/(4*s45)-
(s15^3*s34)/(3*s23*(s12-s34)^2*s45)+(17*s15^2*(s15-s34)*s34)/
(3*s23^2*(s12-s34)*s45)+(s15^3*s34^2)/(3*s23^2*(s12-s34)^2*
s45)-(11*(-3*s15^2+s23^2))/(4*(s12+s23-s45)*s45)+
(s15^3*s34)/(3*(s12-s34)^2*(s12+s23-s45)*s45)+
(s15^2*(35*s15+89*s34))/(12*(s12-s34)*(s12+s23-s45)*s45)-
(s15^2*(31*s15+10*s34))/(12*s23*(s12-s34-s45)*s45)+
(s15^2*(31*s15+10*s34))/(12*(s12+s23-s45)*(s12-s34-s45)*
s45)+(s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))-
(17*s15^3*s45)/(36*s12*s23*s34^2)+(17*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)-(7*s15^3*s45)/(9*s23*(s12-s34)^2*s34)-
(s15^2*s45)/(s23*(s12+s15-s34)*s34)+(7*s15^2*(2*s15-5*s45)*s45)/
(18*s23^2*(s12-s34)*s34)-(s34*(-5*s15+s34-2*s45)*s45)/
(12*s23*(s12+s23-s45)^2)-(s34*(-5*s15+s34-2*s45)*s45)/
(12*(s12-s45)*(s12+s23-s45)^2)+(17*s15^3*s45)/
(36*s12*s34^2*(s12+s23-s45))-(17*s15^3*s45)/
(36*(s12-s34)*s34^2*(s12+s23-s45))+
(7*s15^3*s45)/(9*(s12-s34)^2*s34*(s12+s23-s45))+
(s34*s45)/((s12+s15-s34)*(s12+s23-s45))+
((35*s15+6*s23-6*s45)*s45)/(36*s34*(s12+s23-s45))+
(11*s45)/(4*(s12-s34-s45))+(2*s34*(s34-s45)*s45)/
(9*(s12-s45)^3)-(17*s15^3*s45^2)/(36*s12*s23^2*s34^2)+
(17*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)-
(7*s15^3*s45^2)/(9*s23^2*(s12-s34)^2*s34)-
(s34^2*s45^2)/(12*s23*(s12+s23-s45)^3)-
(s34^2*s45^2)/(12*(s12-s45)*(s12+s23-s45)^3)-
(s34^2*s45^2)/(12*(s12-s45)^2*(s12+s23-s45)^2)-
(2*s34^2*s45^2)/(9*(s12-s45)^3*(s12+s23-s45))+
(11*s45^2)/(4*(s12-s45)*(s12-s34-s45))-
(s15^2*s45*(s15+s45))/((s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*s45*(s15+s45))/(s23^2*s34*(-s12-s15+s34))-
(11*s15^3)/(4*(s12+s23-s45)*(s12-s34-s45)*(s34+s45))+
(11*s12*s15^3)/(4*s23^2*s45*(s34+s45))-(11*s15^2*(3*s12+s15))/
(4*s23*s45*(s34+s45))+(11*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(4*s45*(s34+s45))-(11*(-s15+s23)^3)/
(4*(s12+s23-s45)*s45*(s34+s45))-(11*s15^2*(s15+s45))/
(2*s23^2*(s34+s45))+(11*s15*s45*(s15+s45)^2)/
(4*s23^2*(s12-s34-s45)*(s34+s45))+(11*s15*(2*s15+s45))/
(4*s23*(s34+s45))+(11*(2*s15-2*s23+s45))/(4*(s34+s45))+
(17*s15*(s34+s45))/(36*s12*s23)+(29*s15^3*s34)/
(12*s23*s45^2*(-s12+s34+s45))-(29*s15^3*s34^2)/
(12*s23^2*s45^2*(-s12+s34+s45))-(s15^2*s34*(31*s15+68*s34))/
(12*s23^2*s45*(-s12+s34+s45))-s45^2/(6*s34*(-s12+s34+s45))-
(17*s15*s45*(-2*s15+s34+s45))/(36*s12*s23^2)+
(17*s15^2*s45*(-s15+2*s45))/(36*s12*s23^2*s34)+
((-8*s34)/9+(49*s45)/12)/(s12-s45)-
(s15*(-10*s15+21*s34+21*s45))/(12*(s12+s23-s45)*
(s12-s34-s45))+(s34*s45*(16*s15-13*s34+29*s45))/
(36*(s12-s45)^2*(s12+s23-s45))+(s15^2*(-17*s15+52*s45))/
(36*(s12-s34)*s34*(s12+s23-s45))+(s34*(s15-2*s45)+s15*s45)/
((s12+s15)*s23)+(s15*(385*s15^2+588*s15*s34-612*s15*s45-
245*s34*s45))/(54*s23*(s12-s34)^2)-
(-635*s15^2+224*s15*s34+51*s15*s45+118*s34*s45)/
(36*s12*s23-36*s23*s34)+(-1905*s15^2-1347*s15*s34+
966*s15*s45+353*s34*s45)/(108*(s12-s34)*(s12+s23-s45))-
(35*s15^3+89*s15^2*s34)/(12*s12*s23*s45-12*s23*s34*s45)+
(15*s15^2-34*s15*s34-6*s15*s45+39*s34*s45-3*s45^2)/
(18*s23*(s12+s23-s45))+(11*s15*(s15^2-s45^2))/
(4*s23*(s12-s34-s45)*(s34+s45))+
(s34*(-s15^2+(53*s15*s45)/36-s45^2))/(s23^2*(s12+s23-s45))+
(-10*s15^2+17*s15*s34+23*s15*s45-2*s34*s45+2*s45^2)/
(12*s23*(s12-s34-s45))+(2*(s34^2-5*s34*s45+3*s45^2))/
(9*(s12-s45)^2)-(325*s15^2*(s15*s45+s34*(-s15+s45)))/
(54*s23*(s12-s34)^3)+(325*s15^2*(s15*s45+s34*(-s15+s45)))/
(54*(s12-s34)^3*(s12+s23-s45))-
(325*s15*(s15*s45-s34*(s15+s45))^2)/(54*s23^2*(s12-s34)^3)+
(11*(3*s23^2+(s15+s45)^2-s23*(5*s15+3*s45)))/
(4*(s12+s23-s45)*(s34+s45))+
(-5*s34^2-9*s45*(6*s15+13*s45)+2*s34*(-7*s15+26*s45))/
(36*(s12-s45)*(s12+s23-s45))+
(1406*s23-3*(554*s15+13*s34+327*s45))/(108*(s12+s23-s45))+
(s15*(49*s34*(-12*s15+5*s45)+s15*(-385*s15+612*s45)))/
(54*(s12-s34)^2*(s12+s23-s45))+
(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2))/((s12+s15)*s23^2)+
(-33*s15*(s15+s45)^2+s34^2*(49*s15+10*s45)+
s34*(74*s15^2+55*s15*s45+12*s45^2))/
(12*s23^2*(s12-s34-s45))+(s15^2*s45*(1504*s15+3*s45)-
2*s15*s34*(728*s15^2+605*s15*s45-123*s45^2)-
3*s34^2*(31*s15^2+98*s15*s45+55*s45^2))/
(108*s23^2*(s12-s34)^2)+(-9*s34^2*(49*s15+10*s45)-
12*s34*(-31*s15^2+29*s15*s45+9*s45^2)+
s15*(-1136*s15^2+354*s15*s45+267*s45^2))/
(108*s23^2*(s12-s34))+(-203/(27*s12^2)-
s15^2/(s12^2*(s12+s15)*s23)+(325*s15^2*s34^2)/
(54*s12^2*s23*(s12-s34)^3)+(s15*s34*(692*s15+245*s34))/
(54*s12^2*s23*(s12-s34)^2)+(767*s15^2+1103*s15*s34-
189*s34^2)/(108*s12^3*s23-108*s12^2*s23*s34)-
s15^4/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))-
(s15-s34)^2/(s12^2*(s12+s15-s34)*(s12+s23-s45))+
(325*s15^2*s34^2)/(54*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(692*s15+245*s34))/(54*s12^2*(s12-s34)^2*
(s12+s23-s45))-(767*s15^2+1103*s15*s34+353*s34^2)/
(108*s12^2*(s12-s34)*(s12+s23-s45))+
(338*s15+812*s23-635*s34-1514*s45)/(108*s12^2*
(s12+s23-s45))+(29*s15^2*s34^2)/(12*s12^2*s23*(s12-s34)*
s45^2)-(29*s15^2*s34^3)/(12*s12^2*s23^2*(s12-s34)*s45^2)-
(29*s15^2*s34^2)/(12*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(29*s15^2*s34^2)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(11*s15)/(2*s12^2*s45)-(s15^2*s34^2)/
(3*s12^2*s23*(s12-s34)^2*s45)+(s15*(43*s15-39*s34)*s34^2)/
(12*s12^2*s23^2*(s12-s34)*s45)+(s15^2*s34^3)/
(3*s12^2*s23^2*(s12-s34)^2*s45)-(11*s15*(s12+s15+s34))/
(2*s12^2*s23*s45)+(11*s15^2*(2*s12+3*s34))/(4*s12^2*s23^2*s45)-
(s15*s34*(5*s15+28*s34))/(6*s12^2*s23*(s12-s34)*s45)+
(s15^2*s34^2)/(3*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(11*s15*(s15-s23+s34))/(2*s12^2*(s12+s23-s45)*s45)+
(s15*s34*(5*s15+28*s34))/(6*s12^2*(s12-s34)*(s12+s23-s45)*
s45)+(s15*s34*(89*s15+10*s34))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+(s15^3*s45)/(s12^2*(s12+s15)*s23^2*
(s12+s15-s34))-s45/(6*s12^2*s34)+(47*s15^2*s45)/
(36*s12^2*s23^2*s34)-(41*s15*s45)/(36*s12^2*s23*s34)-
(s15^3*s45)/(s12^2*s23^2*(s12+s15-s34)*s34)+
((41*s15+6*(s23-2*s45))*s45)/(36*s12^2*s34*(s12+s23-s45))+
(2*(s34-3*s45)*s45)/(3*s12^2*(s12-s45)*(s12+s23-s45))+
((10*s15+3*s34-2*s45)*s45^2)/(12*s12^2*s23*(s12+s23-s45)^2)+
((10*s15+3*s34-2*s45)*s45^2)/(12*s12^2*(s12-s45)*
(s12+s23-s45)^2)+(2*(s34-s45)*s45^2)/(3*s12^2*(s12-s45)^2*
(s12+s23-s45))+(s34*s45^3)/(12*s12^2*s23*(s12+s23-s45)^
3)+(s34*s45^3)/(12*s12^2*(s12-s45)*(s12+s23-s45)^3)+
(s34*s45^3)/(12*s12^2*(s12-s45)^2*(s12+s23-s45)^2)+
(2*s34*s45^3)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))-
(29*s45^3)/(12*s12^2*(s12-s45)*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*(-s15+s45))/(s12^2*(s12+s15)*
s23^2)+(11*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(4*s12^2*s45*(s34+s45))+(11*s15^2)/(4*s23^2*s45*(s34+s45))-
(11*s15*(2*s12+s15))/(4*s12*s23*s45*(s34+s45))-
(11*(s15-s23)^2*s23)/(4*s12^2*(s12+s23-s45)*s45*(s34+s45))-
(11*s15*(s15+s45))/(4*s12*s23^2*(s34+s45))+
(11*(s12+2*s15-2*s23+s45))/(4*s12^2*(s34+s45))+
(29*s15^2*s34^2)/(12*s12^2*s23*s45^2*(-s12+s34+s45))-
(29*s15^2*s34^3)/(12*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(89*s15+10*s34))/(12*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(89*s15+39*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))-(315*s12-472*s15+288*s34+18*s45)/
(108*s12^2*s23)+(s15*s45*(11*s15+41*s45))/(36*s12^2*s23*s34*
(-s12+s34+s45))+(222*s12*s15-839*s15^2+444*s15*s34+
381*s15*s45-75*s34*s45)/(108*s12^2*s23^2)+
(s45*(17*s15^2+11*s15*s45-30*s45^2))/(36*s12^2*s23*
(s12+s23-s45)*(s12-s34-s45))+
(s45*(-11*s15^2-41*s15*s45+6*s45^2))/(36*s12^2*s34*
(s12+s23-s45)*(-s12+s34+s45))+
(s15^3-s15^2*s45+(53*s15*s45^2)/36-s45^3)/
(s12^2*s23^2*(s12+s23-s45))-
(325*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(54*s12^2*s23^2*
(s12-s34)^3)-(29*s15^2+6*s34^2+17*s34*s45+16*s45^2+
15*s15*(s34+s45))/(6*s12^2*s23*(s12-s34-s45))+
(11*(3*s23^2+(s15+s45)^2-s23*(4*s15+3*s45)))/
(4*s12^2*(s12+s23-s45)*(s34+s45))+
(s15^2-(23*s15*s45)/18+(s45*(s34+10*s45))/4)/
(s12^2*s23*(s12+s23-s45))-
(s34*(-1384*s15^2*s45+23*s15*s34*(90*s15+53*s45)+
3*s34^2*(43*s15+55*s45)))/(108*s12^2*s23^2*(s12-s34)^2)+
(-47*s15*s34*(9*s34+7*s45)-6*s34^2*(15*s34+73*s45)+
s15^2*(-2241*s34+767*s45))/(108*s12^2*s23^2*(s12-s34))+
(58*s15^2+30*s15*(s34+s45)-21*(s34^2+3*s34*s45+3*s45^2))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*(58*s34-2*s45)+2*(s34+s45)^2*(5*s34+6*s45)+
s15*(121*s34^2+92*s34*s45+10*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45)))*tr5,3/4+(-s12+s34)/s15+
((71*s15)/8+s34)/s23-(5*s15^3)/(8*s12^2*s23-8*s12*s23*s34)+
(5*s15^3)/(8*s12*(s12-s34)*(s12+s23-s45))-
(2*s15)/(-s15+s23-s45)+(s15*(4*s12+9*s15))/
(2*s23*(-s15+s23-s45))-(s15^2*(4*s12+5*s15-2*s34))/
(2*s23^2*(-s15+s23-s45))-(s15^3*s34)/(2*s23*(s12+s23-s45)^2*
(-s15+s23-s45))-s15^2/(2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*(s15-2*s34))/(2*s23*(s12+s23-s45)*
(-s15+s23-s45))+(s15^3*s34)/(2*s23^2*(s12+s23-s45)*
(-s15+s23-s45))-(11*s15^3)/(2*s23*s45^2)-
(5*s15^3*s34)/(8*s23*(s12-s34)*s45^2)+(5*s15^3*s34^2)/
(8*s23^2*(s12-s34)*s45^2)+(11*s15^3*(s12+s34))/(2*s23^2*s45^2)+
(11*(s12*(-3*s15+2*s23)-s23*(-3*s15+2*s23+s34)))/(2*s45^2)+
(5*s15^3*s34)/(8*(s12-s34)*(s12+s23-s45)*s45^2)+
(11*(s15^3+2*s23^3+s23^2*(-3*s15+s34)))/(2*(s12+s23-s45)*
s45^2)+(39*s15^3*s34)/(8*(s12+s23-s45)*(s12-s34-s45)*
s45^2)-(s15*(44*s12+15*s15))/(8*s23*s45)+
(5*s15^2*s34*(-3*s15+2*s34))/(8*s23^2*(s12-s34)*s45)+
(s15^2*(96*s12-77*s15+96*s34))/(8*s23^2*s45)+
(-13*s12+12*s23+11*(s15+s34))/(2*s45)-(5*s15^2*(2*s15+s34))/
(8*(s12-s34)*(s12+s23-s45)*s45)+
(15*s15^2-136*s23^2-44*s23*(-2*s15+s34))/(8*(s12+s23-s45)*
s45)+(s15^2*(23*s15-20*s34))/(8*s23*(s12-s34-s45)*s45)+
(s15^2*(-23*s15+20*s34))/(8*(s12+s23-s45)*(s12-s34-s45)*
s45)-(5*s15*s45)/(8*s12*s23)-(5*s15^3*s45)/
(8*s12*s23^2*(s12-s34))-(2*s34*s45)/(s15*s23)-
(25*s45)/(24*(s12-s34-s45))+(5*s15*s45^2)/(8*s12*s23^2)-
(s34^2*s45^2)/(s15*s23^2*(s12-s34))+(11*s15^3*s45^2)/
(4*s12*(s12+s23-s45)*(s34+s45)^3)+(11*s15^3*s45^2)/
(2*(s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)-
(11*s15*s45^3*(s15+s45)^2)/(4*s12*s23^2*(s34+s45)^3)-
(11*s15*s45^3*(s15+s45)^2)/(2*s23^2*(s12-s34-s45)*
(s34+s45)^3)+(33*s12^2*s15^3)/(8*s23^2*s45*(s34+s45)^2)-
(33*s12*s15^2*(3*s12+s15))/(8*s23*s45*(s34+s45)^2)-
(33*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(8*s45*(s34+s45)^2)+
(33*s23*(-s15+s23)^3)/(8*(s12+s23-s45)*s45*(s34+s45)^2)-
(11*s15*s45^3)/(2*s12*s23*(s34+s45)^2)+(11*s15*s45^3*(s15+s45))/
(2*s12*s23^2*(s34+s45)^2)+(5*s15^3)/(8*s12*(s12+s23-s45)*
(s34+s45))-(s12*s15*(2*s12+3*s15))/(s23*(-s15+s23-s45)*
(s34+s45))+(s15^2*(17*s15-7*s45))/(8*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45))+(11*s12^2*s15^3)/
(2*s23^2*s45^2*(s34+s45))-(11*s12*s15^2*(3*s12+s15))/
(2*s23*s45^2*(s34+s45))-
(11*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(2*s45^2*(s34+s45))+
(11*s23*(-s15+s23)^3)/(2*(s12+s23-s45)*s45^2*(s34+s45))+
(s12*(4*s12-55*s15)*s15^2)/(4*s23^2*s45*(s34+s45))+
(s15*(-16*s12^2+205*s12*s15+66*s15^2))/(8*s23*s45*(s34+s45))-
((-s15+s23)^2*(22*s15+103*s23))/(8*(s12+s23-s45)*s45*
(s34+s45))-(s12*s15^2*(s12+s15))/(s23^2*(s15-s23+s45)*
(s34+s45))+(s12*(-s12-2*s15+s45))/((s15-s23+s45)*
(s34+s45))+(s15*s34*(2*s15-7*s45))/
(12*s23*(-s12+s34+s45)^2)+(3*s15^3*s34)/
(4*s23*s45*(-s12+s34+s45)^2)-(3*s15^3*s34^2)/
(4*s23^2*s45*(-s12+s34+s45)^2)-(3*s15^3*s34)/
(4*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(37*s45^2)/(24*(-s12+s34+s45)^2)-(11*s15^3*s45^2)/
(8*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s15*s45^3*(s15+s45)^2)/(8*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)+(11*s15^3*s45)/(8*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)-(11*s15*s45^2*(s15+s45)^2)/
(4*s23^2*(s34+s45)*(-s12+s34+s45)^2)+
(39*s15^3*s34)/(8*s23*s45^2*(-s12+s34+s45))-
(39*s15^3*s34^2)/(8*s23^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-29*s15+86*s34))/(8*s23^2*s45*(-s12+s34+s45))+
(11*s15^2*s45*(-3*s15+2*s45))/(8*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(11*s12-4*s15-26*s23+7*s45)/(8*(s34+s45))-
(s15*(-7*s15+5*s34+8*s45))/(12*s23*(s12+s23-s45))+
(s15*s34*(-4*s15+21*s45))/(24*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15*(-19*s12+58*s15+56*s45))/
(8*s23*(s34+s45))-(15*s15^2+48*s15*s23-85*s23^2+26*s23*s45)/
(8*(s12+s23-s45)*(s34+s45))+
(s15*(26*s15^2+45*s15*s34-45*s15*s45-19*s34*s45))/
(18*(s12-s34)^2*(s12+s23-s45))+
(28*s15^2+41*s15*s34-35*s15*s45+4*s34*s45)/
(24*s12*s23-24*s23*s34-24*s23*s45)-
(8*s12*s15+166*s15^2-60*s15*s34+3*s15*s45+16*s34*s45)/
(8*s23^2)+(s15*(-26*s15^2-45*s15*s34+45*s15*s45+22*s34*s45))/
(18*s23*(s12-s34)^2)-(75*s15^2+4*s15*s34-4*s15*s45+
32*s34*s45)/(24*s12*s23-24*s23*s34)+(10*s15^3+5*s15^2*s34)/
(8*s12*s23*s45-8*s23*s34*s45)+(11*s15*s45^2*(s15^2-s45^2))/
(8*s23*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s15*s45^2*(-s15^2+s45^2))/(4*s12*s23*(s34+s45)^3)+
(11*s15*s45^2*(-s15^2+s45^2))/(2*s23*(s12-s34-s45)*
(s34+s45)^3)+(11*s15*s45*(-s15^2+s45^2))/
(8*s23*(s34+s45)*(-s12+s34+s45)^2)-
(s34*(s15^2-s15*s45+s45^2))/(2*s23*(s12+s23-s45)^2)+
(11*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(4*s23^2*(s12-s34-s45)*(s34+s45)^2)+
(s34*(6*s15^2-7*s15*s45+6*s45^2))/(12*s23^2*(s12+s23-s45))-
(11*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(8*s23*(s12-s34-s45)*
(s34+s45)^2)+(8*s12^2-80*s12*s15-73*s15^2-15*s12*s23-
52*s15*s23+59*s23^2)/(8*s34*s45+8*s45^2)+
(11*s15*(16*s12*s15+3*s15^2-3*s12*s45-5*s15*s45+11*s45^2))/
(8*s23*(s34+s45)^2)+(-28*s15^2-4*s15*s34+5*s15*s45+
21*s34*s45+21*s45^2)/(24*(s12+s23-s45)*(s12-s34-s45))-
(3*s15*s45*(13*s15^2+36*s15*s45+23*s45^2))/
(8*s23^2*(s12-s34-s45)*(s34+s45))+
(s15*(s15*(-19*s12+44*s15)+45*s15*s45+26*s45^2))/
(4*s23^2*(s34+s45))-(s15*s45*(5*s15^2+10*s15*s45+27*s45^2))/
(8*s12*s23^2*(s34+s45))+(s15*(-17*s15^2+7*s15*s45+54*s45^2))/
(8*s23*(s12-s34-s45)*(s34+s45))+(-5*s15^3+27*s15*s45^2)/
(8*s12*s23*s34+8*s12*s23*s45)-
(33*s15*(2*s12*s15^2-2*s12*s15*s45+6*s15*s45^2+3*s45^3))/
(8*s23^2*(s34+s45)^2)+(33*s15*(s12^2*s15^2-3*s12*s15^2*s45+
s15*(-2*s12+3*s15)*s45^2+4*s15*s45^3+s45^4))/
(4*s23^2*(s34+s45)^3)+(13*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)-(13*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*(s12-s34)^3*(s12+s23-s45))+
(13*s15*(s15*s45-s34*(s15+s45))^2)/(9*s23^2*(s12-s34)^3)+
(s23^2-s15*s34+2*s34*s45+s45^2-s23*(s34+2*s45))/
(2*(s12+s23-s45)^2)-(11*(7*s15^2-5*s15*s23+s23^2-s15*s45-
4*s23*s45+s45^2+s12*(14*s15-4*s23+3*s45)))/
(8*(s34+s45)^2)+(310*s23+9*(22*s15-4*s34+7*s45))/
(72*(s12+s23-s45))+(9*s15*(25*s15-22*s45)-
2*s34*(-99*s15+61*s45))/(72*(s12-s34)*(s12+s23-s45))+
(15*s34^2*(s15+s45)^2+s15^2*s45*(-104*s15+15*s45)+
2*s15*s34*(52*s15^2+37*s15*s45-15*s45^2))/
(36*s23^2*(s12-s34)^2)-(11*(2*s23^3+2*s15^2*s45+
s23^2*(-4*s15+5*s45)+s23*(2*s15^2-4*s15*s45-4*s45^2)))/
(8*(s12+s23-s45)*(s34+s45)^2)-
(33*s15*(3*s12^2*s15+s12*(s15^2-5*s15*s45-s45^2)+
2*s45*(-s15^2+s15*s45+s45^2)))/(4*s23*(s34+s45)^3)+
(33*s15*s45*(s15+s45)^2-2*s34^2*(22*s15^2+17*s15*s45+4*s45^2))/
(24*s23^2*(-s12+s34+s45)^2)+(3*s34^2*(55*s15+8*s45)-
s34*(172*s15^2+97*s15*s45+12*s45^2)+
3*s15*(17*s15^2+42*s15*s45+25*s45^2))/
(24*s23^2*(s12-s34-s45))+(-9*s34^2*(3*s15+16*s45)+
s15*(239*s15^2+30*s15*s45-72*s45^2)+
3*s34*(-40*s15^2+53*s15*s45+48*s45^2))/(72*s23^2*(s12-s34))+
(33*(s23^4-s15^3*s45-3*s23^3*(s15+s45)+
s23^2*(3*s15^2+5*s15*s45+3*s45^2)-
s23*(s15^3+s15^2*s45+2*s15*s45^2+s45^3)))/
(4*(s12+s23-s45)*(s34+s45)^3)-
(33*(s23^3+s12^2*(-3*s15+s23)+s15^2*(-s15+2*s45)-
s23^2*(3*s15+2*s45)+s23*(3*s15^2+2*s15*s45+s45^2)-
s12*(3*s15^2+s23^2-s15*s45+s45^2-s23*(3*s15+s45))))/
(4*(s34+s45)^3)+(61/(36*s12^2)-1/(s15*s23)+
(13*s15^2*s34^2)/(9*s12^2*s23*(-s12+s34)^3)-
(s15*s34*(52*s15+19*s34))/(18*s12^2*s23*(s12-s34)^2)+
(-52*s15^2-76*s15*s34+9*s34^2)/(s12^2*(36*s12*s23-
36*s23*s34))+(13*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(s15*s34*(52*s15+19*s34))/
(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(52*s15^2+76*s15*s34+61*s34^2)/(36*s12^2*(s12-s34)*
(s12+s23-s45))+(s15*(-2*s12^2-s12*s15+s15^2))/
(2*s12^2*s23^2*(-s15+s23-s45))+(s12*s15-s15^2/2)/
(s12^2*s23*(-s15+s23-s45))+s15^4/(2*s12^2*s23*
(s12+s23-s45)^2*(-s15+s23-s45))-
s15^4/(2*s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(11*(s12^2-s15^2-s12*s23+s23^2))/(2*s12^2*s45^2)-
(5*s15^2*s34^2)/(8*s12^2*s23*(s12-s34)*s45^2)+
(5*s15^2*s34^3)/(8*s12^2*s23^2*(s12-s34)*s45^2)-
(11*s15^2*(s12+s34))/(2*s12^2*s23*s45^2)+
(11*s15^2*(s12^2+s12*s34+s34^2))/(2*s12^2*s23^2*s45^2)+
(5*s15^2*s34^2)/(8*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(11*(s23^3+s15^2*(-s23+s34)))/(2*s12^2*(s12+s23-s45)*s45^2)+
(39*s15^2*s34^2)/(8*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(13*s15+22*s23)/(4*s12^2*s45)+
(5*s15*s34^2*(-2*s15+s34))/(8*s12^2*s23^2*(s12-s34)*s45)-
(s15*(26*s12+11*s15+26*s34))/(8*s12^2*s23*s45)+
(s15*(52*s12^2-33*s12*s15+52*s12*s34+52*s34^2))/
(8*s12^2*s23^2*s45)+(55*s15^2-88*s23^2-26*s15*(s23-s34))/
(8*s12^2*(s12+s23-s45)*s45)-(5*s15^2*s34)/
(8*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(s15*s34*(49*s15+26*s34))/(8*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)-(s34^3*s45)/(s12^2*s15*s23^2*
(s12-s34))-(s34*(s12+s34)*s45)/(s12^2*s15*s23^2)-
(33*s15*(2*s12+s15)*(s12-s45))/(4*s12*s23*(s34+s45)^3)+
(33*s23*(s23-s45)*(s15-s23+s45)^2)/(4*s12^2*(s12+s23-s45)*
(s34+s45)^3)+(33*s12*s15^2)/(8*s23^2*s45*(s34+s45)^2)-
(33*s15*(2*s12+s15))/(8*s23*s45*(s34+s45)^2)+
(33*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(8*s12^2*s45*(s34+s45)^2)+
(33*(s15-s23)^2*s23^2)/(8*s12^2*(s12+s23-s45)*s45*
(s34+s45)^2)+((11*s15)/4-6*s23)/(s12^2*(s34+s45))-
(s12+2*s15)/(s23*(-s15+s23-s45)*(s34+s45))+
(11*s12*s15^2)/(2*s23^2*s45^2*(s34+s45))-(11*s15*(2*s12+s15))/
(2*s23*s45^2*(s34+s45))+(11*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(2*s12^2*s45^2*
(s34+s45))+(11*(s15-s23)^2*s23^2)/(2*s12^2*(s12+s23-s45)*
s45^2*(s34+s45))+((4*s12-33*s15)*s15)/
(4*s23^2*s45*(s34+s45))+(2*s12^2+13*s12*s15+11*s15^2-
24*s12*s23-57*s15*s23+46*s23^2)/(4*s12^2*s45*(s34+s45))-
(s23*(33*s15^2-101*s15*s23+68*s23^2))/(4*s12^2*(s12+s23-s45)*
s45*(s34+s45))+(11*s15^2*s45)/(4*s12^2*s23*(s12-s34-s45)*
(s34+s45))-(11*s15^2*s45)/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45))+(11*s15*s45^2*(s15+s45))/
(4*s12^2*s23^2*(s12-s34-s45)*(s34+s45))-
1/((s15-s23+s45)*(s34+s45))-(s15*(s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))+(3*s15^2*s34^2)/
(4*s12^2*s23*s45*(-s12+s34+s45)^2)-(3*s15^2*s34^3)/
(4*s12^2*s23^2*s45*(-s12+s34+s45)^2)-(3*s15^2*s34^2)/
(4*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(39*s15^2*s34^2)/(8*s12^2*s23*s45^2*(-s12+s34+s45))-
(39*s15^2*s34^3)/(8*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(49*s15+26*s34))/(8*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(43*s15+47*s34))/(8*s12^2*s23^2*s45*
(-s12+s34+s45))+(s45^2*(-s15+2*s45))/
(4*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))-
(-9*s12+137*s15+9*s34+6*s45)/(36*s12^2*s23)+
(s15*(2*s12+11*s45))/(4*s12^2*s23*(s34+s45))+
(472*s15+238*s23+122*s34+257*s45)/(72*s12^2*
(s12+s23-s45))+(11*s15*(4*s12^2+2*s12*s45+3*s15*s45))/
(8*s12^2*s23*(s34+s45)^2)+(11*s15^2-68*s15*s23+70*s23^2-
24*s23*s45)/(4*s12^2*(s12+s23-s45)*(s34+s45))-
(11*(s12^2-2*s12*s15-3*s15^2+2*s12*s23+8*s15*s23-5*s23^2+
2*s23*s45))/(8*s12^2*(s34+s45)^2)+(5*s15^2*s34)/
(s12^2*(8*s12*s23*s45-8*s23*s34*s45))-
(15*s15^2+71*s15*s34+6*s34^2+2*s15*s45-2*s34*s45-14*s45^2)/
(12*s12^2*s23*(s12-s34-s45))+(-3*s15^2+7*s15*s45-9*s45^2)/
(6*s12^2*s23*(s12+s23-s45))+
(s15^2+s23^2+s15*(s23-2*s45)-3*s23*s45+3*s45^2)/
(2*s12^2*(s12+s23-s45)^2)+(15*s15^2+71*s15*s34+2*s15*s45+
15*s34*s45+9*s45^2)/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(s15*(19*s12^2-22*s12*s15-30*s12*s45+
22*s15*s45+33*s45^2))/(8*s12^2*s23^2*(s34+s45))-
(4*s12^2-31*s12*s15-11*s15^2)/(4*s12*s23*s34*s45+
4*s12*s23*s45^2)+(s15^3-s15^2*s45+s15*s45^2-s45^3)/
(2*s12^2*s23*(s12+s23-s45)^2)+(-6*s15^3+6*s15^2*s45-
7*s15*s45^2+6*s45^3)/(12*s12^2*s23^2*(s12+s23-s45))+
(13*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(9*s12^2*s23^2*
(s12-s34)^3)+(33*s15*(s12-s45)*(s12*s15-s45*(s15+s45)))/
(4*s12*s23^2*(s34+s45)^3)+(33*(s12^3+s12^2*(2*s15-s23)+
s12*(s15^2-2*s15*s23+s23*(s23-s45))-
s23*(s15-s23+s45)^2))/(4*s12^2*(s34+s45)^3)+
(3*s15^2*(12*s34-5*s45)+4*s15*(s34+s45)^2+
8*s45*(s34+s45)^2)/(24*s12^2*s23*(-s12+s34+s45)^2)+
(33*s15*(s12^2*(-s15+s45)+s45^2*(s15+s45)-
s12*s45*(s15+2*s45)))/(8*s12^2*s23^2*(s34+s45)^2)+
(-4*s15*(s34+s45)^2+21*s45*(s34+s45)^2+
s15^2*(-36*s34+15*s45))/(24*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(-72*s12^2+s15*(131*s15-78*s45)+
72*s12*(-4*s15+s45)+3*s34*(43*s15+38*s45))/(72*s12^2*s23^2)+
(s15^2*(357*s34-104*s45)+12*s34^2*(-6*s34+11*s45)+
s15*s34*(45*s34+44*s45))/(72*s12^2*s23^2*(s12-s34))+
(s34*(-104*s15^2*s45+15*s34^2*(s15+s45)+
s15*s34*(156*s15+89*s45)))/(36*s12^2*s23^2*(s12-s34)^2)-
(s34*(3*s15^2*(12*s34-5*s45)+8*s45*(s34+s45)^2+
s15*(26*s34^2+52*s34*s45-7*s45^2)))/(24*s12^2*s23^2*
(-s12+s34+s45)^2)-(11*s23*(8*s23^2-7*s23*(2*s15+s45)+
2*(3*s15^2+4*s15*s45+s45^2)))/(8*s12^2*(s12+s23-s45)*
(s34+s45)^2)+(24*s34^3+s34^2*(153*s15+20*s45)-
2*s34*(3*s15^2-5*s15*s45+8*s45^2)-
s45*(51*s15^2+68*s15*s45+12*s45^2))/(24*s12^2*s23^2*
(s12-s34-s45)))*tr5,77/6+(5*s15^2*(s15+s34))/
(4*s23*(s12-s34)^2)-(4*s15+s34)/s23+
(-6*s12+s34)/(6*(-s15+s23+s34))+(-s15^2+15*s15*s34)/
(4*s12*s23-4*s23*s34)+(s34*(s15+s23+s34-2*s45))/
(2*(s12+s23-s45)^2)-(5*s15^2*(s15+s34))/
(4*(s12-s34)^2*(s12+s23-s45))+(s15*(s15+6*s34))/
(4*(s12-s34)*(s12+s23-s45))+
(2*s34^2+s15*(s15-s45)+s34*(s15-s45))/
(2*s23*(s12+s23-s45))+(s12+(5*s15)/2)/(-s15+s23-s45)+
(s15^2*(7*s12+7*s15-8*s34))/(s23^2*(-s15+s23-s45))-
(s15*(16*s12+19*s15-8*s34))/(2*s23*(-s15+s23-s45))-
(s12*s15^2)/(s23*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^3*s34)/(2*s23*(s12+s23-s45)^2*(-s15+s23-s45))+
(2*s15^3*s34^2)/(s23^2*(s12+s23-s45)^2*(-s15+s23-s45))-
s15^2/(2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^2*s34*(-s15+s34))/(s23^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*(s15+5*s34))/(2*s23*(s12+s23-s45)*
(-s15+s23-s45))-(11*s15^2*(6*s12+s15))/(s23*s45^2)-
(11*s15^3*s34)/(2*s23*(s12-s34)*s45^2)+(11*s15^3*s34^2)/
(2*s23^2*(s12-s34)*s45^2)+(11*s15^3*(s12+s34))/(s23^2*s45^2)-
(11*(-9*s12*s15-6*s15^2+4*s12*s23+9*s15*s23-4*s23^2+
6*s15*s34-5*s23*s34))/s45^2+(11*s15^3*s34)/
(2*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(-s15^3+4*s23^3+s23^2*(-9*s15+5*s34)+
2*s23*(3*s15^2-3*s15*s34+s34^2)))/((s12+s23-s45)*s45^2)+
(11*s15^3*s34)/(2*(s12+s23-s45)*(s12-s34-s45)*s45^2)-
(s15^2*(40*s12+33*s15-48*s34))/(2*s23^2*s45)+
(s15*(6*s12+97*s15-44*s34))/(2*s23*s45)+
(17*s12+15*s15-47*s23-37*s34)/s45-(5*s15^3*s34)/
(4*s23*(s12-s34)^2*s45)+(5*s15^3*s34^2)/(4*s23^2*(s12-s34)^2*
s45)+(s15^2*s34*(-17*s15+23*s34))/(2*s23^2*(s12-s34)*s45)+
(5*s15^3*s34)/(4*(s12-s34)^2*(s12+s23-s45)*s45)-
(s15^2*(17*s15+23*s34))/(4*(s12-s34)*(s12+s23-s45)*s45)+
((35*s15^2)/2-114*s15*s23+91*s23^2-44*s15*s34+79*s23*s34+
22*s34^2)/((s12+s23-s45)*s45)+(5*s15^2*(s15-s34))/
(4*s23*(s12-s34-s45)*s45)+(5*s15^2*(-s15+s34))/
(4*(s12+s23-s45)*(s12-s34-s45)*s45)+
(s15*s45)/(6*(-s15+s23+s34)*(s12+s23-s45))+
((s15-s34)*s34*(-2*s15+s45))/(s23^2*(s12+s23-s45))-
(s12*(s12-s15+s45))/((-s15+s23+s34)*(-s15+s23-s45))+
(s15*(6*s12+5*s15))/(2*(s15-s23+s45)^2)+
(s15^3*(6*s12+5*s15-6*s34))/(2*s23^2*(s15-s23+s45)^2)+
(s12^2*s15^3)/(s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(3*s12^2*s15^2)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^2*(-6*s12-5*s15+3*s34))/(s23*(s15-s23+s45)^2)+
(s15^4*s34^2)/(2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)+
(s15^3*s34)/(s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*s34*(-s15+s34))/(s23^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s12^2*(-2*s15+s45))/
((-s15+s23+s34)*(s15-s23+s45)^2)+(2*s12^2*s15^3)/
(s23^2*(-s15+s23-s45)*(s34+s45)^2)-(6*s12^2*s15^2)/
(s23*(-s15+s23-s45)*(s34+s45)^2)-(11*s12^2*s15^3)/
(2*s23^2*s45*(s34+s45)^2)+(11*s12*s15^2*(3*s12+s15))/
(2*s23*s45*(s34+s45)^2)+
(11*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(2*s45*(s34+s45)^2)-
(11*s23*(-s15+s23)^3)/(2*(s12+s23-s45)*s45*(s34+s45)^2)+
(2*s12^2*(-2*s15+s45))/((s15-s23+s45)*(s34+s45)^2)-
(s15*(15*s12+2*s15))/(2*s23*(s34+s45))+
(s15^2*(15*s12-11*s15-13*s45))/(s23^2*(s34+s45))+
(2*s12*s15*(2*s12+s15))/(s23*(-s15+s23-s45)*(s34+s45))-
(11*s12^2*s15^3)/(s23^2*s45^2*(s34+s45))+
(11*s12*s15^2*(3*s12+s15))/(s23*s45^2*(s34+s45))+
(11*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))-
(11*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))-
(2*s12*(s12-11*s15)*s15^2)/(s23^2*s45*(s34+s45))-
(4*s12^2+26*s12*s15+13*s15^2-35*s12*s23-92*s15*s23+57*s23^2)/
(2*s45*(s34+s45))+(79*s23*(-s15+s23)^2)/(2*(s12+s23-s45)*s45*
(s34+s45))-(2*s12^2*s15^3)/(s23^2*(s15-s23+s45)^2*
(s34+s45))+(6*s12^2*s15^2)/(s23*(s15-s23+s45)^2*
(s34+s45))+(2*s12^2*(-2*s15+s45))/((s15-s23+s45)^2*
(s34+s45))+(2*s12^2*s15^2)/(s23^2*(s15-s23+s45)*
(s34+s45))+(2*s12*(s15-s45))/((s15-s23+s45)*(s34+s45))-
(s15^2*s34)/(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^3*s34)/(4*s23*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(4*s23^2*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(4*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(11*s15^3*s34)/(2*s23*s45^2*(-s12+s34+s45))-
(11*s15^3*s34^2)/(2*s23^2*s45^2*(-s12+s34+s45))-
(5*s15^2*s34*(-s15+5*s34))/(2*s23^2*s45*(-s12+s34+s45))-
(s15*(7*s15+2*s34+2*s45))/(4*(s12+s23-s45)*(s12-s34-s45))+
(s15*(47*s15-24*s34+15*s45))/(2*s23^2)+
(150*s15-355*s23-141*s34+73*s45)/(6*(s12+s23-s45))-
(s34*(-7*s15^2+17*s15*s34-2*s15*s45+3*s34*s45))/
(2*s23^2*(-s12+s34+s45))+(7*s15^2+15*s15*s34+2*s15*s45+
4*s34*s45)/(4*s12*s23-4*s23*s34-4*s23*s45)+
(17*s15^3+23*s15^2*s34)/(4*s12*s23*s45-4*s23*s34*s45)+
(s34*(2*s15^2-5*s15*s45-2*s45^2))/(4*s23*(-s12+s34+s45)^2)+
(s34^2*(3*s15^2-2*s15*s45+s45^2))/(2*s23^2*(s12+s23-s45)^2)+
(33*s15*s45^2*(-(s12*s15)+s15*s45+s45^2))/(s23^2*(s34+s45)^3)-
(33*s15*s45*(-(s12*s15)+s15*s45+s45^2)^2)/(2*s23^2*(s34+s45)^4)+
(s34*(s15^2+2*s15*s34-s15*s45-2*s34*s45+s45^2))/
(2*s23*(s12+s23-s45)^2)-(s34^2*(12*s15^2+9*s15*s45+2*s45^2))/
(4*s23^2*(-s12+s34+s45)^2)+(8*s12^2*s15-53*s12*s15^2-
22*s15^3)/(2*s23*s34*s45+2*s23*s45^2)+
(s15*(22*s12*s15^2+(30*s12-11*s15)*s15*s45-26*s15*s45^2-
48*s45^3))/(2*s23^2*(s34+s45)^2)+
(-11*s12+46*s23-11*(2*s15+s45))/(2*(s34+s45))+
(-103*s23^2-11*(s15+s45)^2+57*s23*(2*s15+s45))/
(2*(s12+s23-s45)*(s34+s45))+
(5*s15*(-s15+s34)*(-(s15*s45)+s34*(2*s15+s45)))/
(4*s23^2*(s12-s34)^2)+((-s15+s34)*(-(s15*(6*s15+s45))+
s34*(13*s15+s45)))/(2*s23^2*(s12-s34))-
(33*s45*(s15-s23+s45)^2*(s23^2+s45^2-s23*(s15+2*s45)))/
(2*(s12+s23-s45)*(s34+s45)^4)+
(11*s15*s45*(2*(s15-2*s45)*s45+s12*(-5*s15+3*s45)))/
(2*s23*(s34+s45)^3)-(s15*(11*s15^2+2*s15*s45-24*s45^2+
5*s12*(4*s15+3*s45)))/(2*s23*(s34+s45)^2)+
(11*s45*(5*s15^2+5*s23^2+8*s15*s45+5*s45^2-10*s23*(s15+s45)+
s12*(10*s15-5*s23+3*s45)))/(2*(s34+s45)^3)-
(4*s12^2+13*s15^2+35*s23^2+46*s15*s45+35*s45^2-
59*s23*(s15+s45)+s12*(26*s15-24*s23+15*s45))/
(2*(s34+s45)^2)+(33*s15*s45*(3*s12^2*s15-s15^2*s45+s45^3+
s12*(s15^2-2*s15*s45-s45^2)))/(2*s23*(s34+s45)^4)-
(33*s45*(s15^3-s23^3-s12^2*(-3*s15+s23)+s15^2*s45+
2*s15*s45^2+s45^3+3*s23^2*(s15+s45)+
s12*(3*s15^2-3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2)-
s23*(3*s15^2+5*s15*s45+3*s45^2)))/(2*(s34+s45)^4)+
(11*s45*(-5*s23^3+5*s23^2*(2*s15+3*s45)+
s45*(3*s15^2+8*s15*s45+5*s45^2)-s23*(5*s15^2+18*s15*s45+
15*s45^2)))/(2*(s12+s23-s45)*(s34+s45)^3)+
(46*s23^3-2*s23^2*(46*s15+47*s45)-s45*(11*s15^2+46*s15*s45+
35*s45^2)+s23*(46*s15^2+105*s15*s45+94*s45^2))/
(2*(s12+s23-s45)*(s34+s45)^2)+
(145/(6*s12^2)+(-4*s15+s34)/(2*s12^2*s23)+
(5*s15*s34^2*(-s15+s34))/(4*s12^2*s23^2*(s12-s34)^2)+
(s34*(-5*s15^2+4*s15*s34+s34^2))/(2*s12^2*s23^2*(s12-s34))-
(s34*(2*s15+s23-3*s45))/(2*s12^2*(s12+s23-s45)^2)+
(-2*s12^2-(s12*s15)/2+s15^2)/(s12^2*s23*(-s15+s23-s45))+
(s15*(8*s12^2+2*s12*(s15-2*s34)+3*s15*(-s15+s34)))/
(2*s12^2*s23^2*(-s15+s23-s45))-(5*s15^4*s34)/
(2*s12^2*s23^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(2*s15^4)/(s12^2*s23^2*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15^3)/(2*s12^2*s23*(s12+s23-s45)*(-s15+s23-s45))-
(11*s15^2*s34^2)/(2*s12^2*s23*(s12-s34)*s45^2)+
(11*s15^2*s34^3)/(2*s12^2*s23^2*(s12-s34)*s45^2)-
(11*s15*(4*s12^2+s12*s15+s15*s34))/(s12^2*s23*s45^2)+
(11*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)+
(11*(3*s12^2+s15^2-4*s15*s23+s12*(4*s15-3*s23-2*s34)+
s23*(3*s23+2*s34)))/(s12^2*s45^2)+(11*s15^2*s34^2)/
(2*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(-4*s15*s23^2+s15^2*(s23-s34)+s23^2*(3*s23+2*s34)))/
(s12^2*(s12+s23-s45)*s45^2)+(11*s15^2*s34^2)/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(24*s12+45*s15-57*s23-22*s34)/(s12^2*s45)-
(5*s15^2*s34^2)/(4*s12^2*s23*(s12-s34)^2*s45)+
(5*s15^2*s34^3)/(4*s12^2*s23^2*(s12-s34)^2*s45)+
(s15*s34^2*(-7*s15+24*s34))/(4*s12^2*s23^2*(s12-s34)*s45)-
(4*s12^2+s12*s15+(11*s15^2)/2+s15*s34)/(s12^2*s23*s45)+
(s15*(-18*s12^2-11*s12*s15+26*s12*s34+26*s34^2))/
(2*s12^2*s23^2*s45)+(s15*(5*s15-3*s34)*s34)/
(2*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(5*s15^2*s34^2)/(4*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
((33*s15^2)/2-89*s15*s23+90*s23^2+s15*s34+44*s23*s34)/
(s12^2*(s12+s23-s45)*s45)+(s15*s34*(17*s15+5*s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(s15*s45)/(2*s12^2*s23*(s12+s23-s45))+
(s15*(-4*s12^2-s12*s15+s15^2))/(2*s12^2*s23*(s15-s23+s45)^
2)+s12/((-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*s15^2)/(s23^2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(2*s12*s15)/(s23*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^2*(4*s12^2+s12*(s15-2*s34)+s15*(-s15+s34)))/
(2*s12^2*s23^2*(s15-s23+s45)^2)-(s15^5*s34)/
(2*s12^2*s23^2*(s12+s23-s45)^2*(s15-s23+s45)^2)+
s15^5/(2*s12^2*s23^2*(s12+s23-s45)*(s15-s23+s45)^2)-
s15^4/(2*s12^2*s23*(s12+s23-s45)*(s15-s23+s45)^2)+
(33*s15*(2*s12+s15)*s45)/(2*s23*(s34+s45)^4)-
(33*(s23-s45)^2*s45*(s15-s23+s45)^2)/(2*s12^2*(s12+s23-s45)*
(s34+s45)^4)-(11*s15*s45)/(s23*(s34+s45)^3)-
(11*(s23-s45)^2*(-s15+s23-s45)*s45)/(s12^2*(s12+s23-s45)*
(s34+s45)^3)-(33*s15*s45^2)/(2*s23^2*(s34+s45)^3)+
s15/(s23*(s34+s45)^2)+(2*s12*s15^2)/(s23^2*(-s15+s23-s45)*
(s34+s45)^2)-(4*s12*s15)/(s23*(-s15+s23-s45)*
(s34+s45)^2)-(11*s12*s15^2)/(2*s23^2*s45*(s34+s45)^2)+
(11*s15*(2*s12+s15))/(2*s23*s45*(s34+s45)^2)-
(11*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(2*s12^2*s45*(s34+s45)^2)-
(11*(s15-s23)^2*s23^2)/(2*s12^2*(s12+s23-s45)*s45*
(s34+s45)^2)-(2*s12)/((s15-s23+s45)*(s34+s45)^2)+
(15*s15)/(2*s23^2*(s34+s45))+(-12*s12-23*s15+35*s23-12*s45)/
(s12^2*(s34+s45))+(2*s12)/(s23*(-s15+s23-s45)*(s34+s45))-
(11*s12*s15^2)/(s23^2*s45^2*(s34+s45))+(11*s15*(2*s12+s15))/
(s23*s45^2*(s34+s45))-(11*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(s12^2*s45^2*
(s34+s45))-(11*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*
s45^2*(s34+s45))+(s15*(-2*s12+11*s15))/
(s23^2*s45*(s34+s45))+(-12*s12^2-11*s15^2+45*s15*s23-
34*s23^2+23*s12*(-s15+s23))/(s12^2*s45*(s34+s45))+
(s23*(22*s15^2-67*s15*s23+45*s23^2))/(s12^2*(s12+s23-s45)*s45*
(s34+s45))-(2*s12)/((s15-s23+s45)^2*(s34+s45))-
(2*s12*s15^2)/(s23^2*(s15-s23+s45)^2*(s34+s45))+
(4*s12*s15)/(s23*(s15-s23+s45)^2*(s34+s45))+
(2*s12*s15)/(s23^2*(s15-s23+s45)*(s34+s45))+
(5*s15^2*s34^2)/(4*s12^2*s23*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^3)/(4*s12^2*s23^2*s45*(-s12+s34+s45)^2)-
(5*s15^2*s34^2)/(4*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^
2)+(11*s15^2*s34^2)/(2*s12^2*s23*s45^2*(-s12+s34+s45))-
(11*s15^2*s34^3)/(2*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(17*s15+5*s34))/(2*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(29*s15+28*s34))/(4*s12^2*s23^2*s45*
(-s12+s34+s45))-(-s15+s34+s45)^2/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s12-s15+s34+s45)/(6*s12^2*(-s15+s23+s34))-
(s15*(6*s15+8*s34+3*s45))/(2*s12^2*s23*(s12-s34-s45))+
(s15*(6*s15+8*s34+3*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s15*(11*s15+15*s45))/
(2*s23^2*(s34+s45)^2)+(281*s15-487*s23-131*s34+146*s45)/
(6*s12^2*(s12+s23-s45))+(-5*s15^2*s34+3*s15*s34^2)/
(s12^2*(2*s12*s23*s45-2*s23*s34*s45))+
(-13*s12^2-11*s15^2+46*s15*s23-35*s23^2+
s12*(-24*s15+24*s23-13*s45)-24*s15*s45+37*s23*s45-
13*s45^2)/(2*s12^2*(s34+s45)^2)+(-11*s15^2+68*s15*s23-
69*s23^2-23*s15*s45+47*s23*s45-12*s45^2)/
(s12^2*(s12+s23-s45)*(s34+s45))+
(s15*(3*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23^2*
(s12+s23-s45))-(s34*(3*s15^2-4*s15*s45+3*s45^2))/
(2*s12^2*s23*(s12+s23-s45)^2)+(2*s12+s15)/
(s23*s34*s45+s23*s45^2)+(s34*(-4*s15^3+3*s15^2*s45-
2*s15*s45^2+s45^3))/(2*s12^2*s23^2*(s12+s23-s45)^2)+
(33*s15*s45*(-(s12*s15)+s45*(s15+s45)))/(2*s23^2*(s34+s45)^4)+
(11*s45*(s12^2+s12*(s15-s23+s45)-(s23-s45)*
(s15-s23+s45)))/(s12^2*(s34+s45)^3)-
(33*s45*(s12^3+s12*(s15-s23+s45)^2-(s23-s45)*
(s15-s23+s45)^2+s12^2*(2*s15-s23+s45)))/
(2*s12^2*(s34+s45)^4)+(s15*(2*(s34+s45)^2+
5*s15*(2*s34+s45)))/(4*s12^2*s23*(-s12+s34+s45)^2)-
(s15*(2*(s34+s45)^2+5*s15*(2*s34+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34*(7*s15*(s34+s45)^2+2*s45*(s34+s45)^2+
5*s15^2*(2*s34+s45)))/(4*s12^2*s23^2*(-s12+s34+s45)^2)+
(-7*s15^2-s12*(s15-2*s34)+13*s15*s34+s34*(4*s34+s45))/
(2*s12^2*s23^2)+(6*s34^3+8*s34^2*(5*s15+s45)-
s15*s45*(5*s15+2*s45)+2*s34*(s15^2+5*s15*s45+s45^2))/
(4*s12^2*s23^2*(s12-s34-s45))+
(46*s23^3-4*s23^2*(17*s15+18*s45)-s45*(11*s15^2+24*s15*s45+
13*s45^2)+s23*(22*s15^2+70*s15*s45+50*s45^2))/
(2*s12^2*(s12+s23-s45)*(s34+s45)^2))*tr5,
17/4+((-121*s15)/12-2*s34)/s23+(2*(s12-s34))/s15+
s15^2/(s12+s15-s34)^2-s15/(18*(s12+s15-s34))-
s15^2/((s12+s15)*(s12+s15-s34))+s15^3/(6*s12*s23*s34)+
s34/(s12+s15)+(2*s15*(s15+s34))/(s12+s15)^2-
s15^3/(6*s12*s34*(s12+s23-s45))+(s15^4*s34)/
((s12+s15)^2*s23^2*(s12+s23-s45))-
(3*s15^3*s34)/((s12+s15)*s23^2*(s12+s23-s45))+
s15^3/((s12+s15)*s23*(-s15+s23-s45))-(s15*(4*s12+s15))/
(s23*(-s15+s23-s45))+(s15^2*(4*s12+s15-2*s34))/
(s23^2*(-s15+s23-s45))+(s15^4*s34)/((s12+s15)^2*s23^2*
(-s15+s23-s45))+(s15^3*(-s15+s34))/((s12+s15)*s23^2*
(-s15+s23-s45))+s15^2/(3*(s12+s23-s45)*(s12-s34-s45))+
(11*s15^3)/(s23*s45^2)+(115*s15^3*s34)/(12*s23*(s12-s34)*s45^2)-
(115*s15^3*s34^2)/(12*s23^2*(s12-s34)*s45^2)-
(11*s15^3*(s12+s34))/(s23^2*s45^2)+
(11*(s12*(3*s15-2*s23)+s23*(-3*s15+2*s23+s34)))/s45^2-
(115*s15^3*s34)/(12*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(s15^3+2*s23^3+s23^2*(-3*s15+s34)))/((s12+s23-s45)*
s45^2)-(17*s15^3*s34)/(12*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+((44*s12-51*s15)*s15)/(4*s23*s45)+
(s15^2*(-96*s12+77*s15-96*s34))/(4*s23^2*s45)+
(13*s12+22*s15-(57*s23)/2-11*s34)/s45+
(5*s15^3*s34)/(3*s23*(s12-s34)^2*s45)+
(s15^2*(95*s15-123*s34)*s34)/(6*s23^2*(s12-s34)*s45)-
(5*s15^3*s34^2)/(3*s23^2*(s12-s34)^2*s45)-
(5*s15^3*s34)/(3*(s12-s34)^2*(s12+s23-s45)*s45)+
(s15^2*(95*s15+153*s34))/(12*(s12-s34)*(s12+s23-s45)*s45)+
(51*s15^2+202*s23^2+44*s23*(-5*s15+2*s34))/
(4*(s12+s23-s45)*s45)+s15^3/(3*(s12+s23-s45)*
(s12-s34-s45)*s45)+((s15-2*s34)*s45)/((s12+s15)*s23)+
(s15^3*s45)/((s12+s15)*s23*(s12+s15-s34)^2)+
(2*s15^3*s45)/((s12+s15)^2*s23*(s12+s15-s34))-
(2*s15^2*s45)/((s12+s15)*s23*(s12+s15-s34))+
(s15^3*s45)/(6*s12*s23*s34^2)+(s15^3*s45)/(3*s23*(s12-s34)^2*s34)-
(s15^3*s45)/(s23*(s12+s15-s34)^2*s34)+
(3*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)+(4*s34*s45)/(s15*s23)-
(s15^3*s45)/(6*s12*s23*s34^2-6*s23*s34^3)+
s45/(3*s12-3*s34-3*s45)+(s15^2*(s15-2*s45)*s45)/
(6*s12*s23^2*s34)+(s15^2*(s15-s45)*s45)/
(2*s23^2*s34*(-s12-s15+s34))-(s15^3*s45)/
(6*s12*s34^2*(s12+s23-s45))+(s15^3*s45)/(6*(s12-s34)*s34^2*
(s12+s23-s45))-(2*s15*s45)/(3*s34*(s12+s23-s45))-
(s15^3*s45)/(3*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*s34*s45)/((s12+s15-s34)^2*(s12+s23-s45))+
(s15^3*s45^2)/(6*s12*s23^2*s34^2)-(s15^3*s45^2)/
(6*s23^2*(s12-s34)*s34^2)+(s15^3*s45^2)/(3*s23^2*(s12-s34)^2*
s34)+(2*s34^2*s45^2)/(s15*s23^2*(s12+s15-s34))+
(s34^2*s45^2)/(2*s23^2*(s12-s34)*(s12+s15-s34))-
(s15*s34*(-2*s15+s45))/(s23^2*(s12+s23-s45))+
(s15^2*(s15+s45))/(6*(s12-s34)*s34*(s12+s23-s45))-
(s15^3*s45*(s15+s45))/((s12+s15)*s23^2*(s12+s15-s34)^2)-
(2*s15^3*s45*(s15+s45))/((s12+s15)^2*s23^2*(s12+s15-s34))+
(s15^3*s45*(s15+s45))/(s23^2*(s12+s15-s34)^2*s34)+
(s15^2*s45*(2*s15+s45))/((s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*s45*(2*s15+s45))/(6*s23^2*(s12-s34)*s34)-
(33*s12^2*s15^3)/(4*s23^2*s45*(s34+s45)^2)+
(33*s12*s15^2*(3*s12+s15))/(4*s23*s45*(s34+s45)^2)+
(33*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(4*s45*(s34+s45)^2)-
(33*s23*(-s15+s23)^3)/(4*(s12+s23-s45)*s45*(s34+s45)^2)+
(4*s12^2*s15)/(s23*(-s15+s23-s45)*(s34+s45))-
(11*s12^2*s15^3)/(s23^2*s45^2*(s34+s45))+
(11*s12*s15^2*(3*s12+s15))/(s23*s45^2*(s34+s45))+
(11*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))-
(11*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))-
(2*s12*(s12-11*s15)*s15^2)/(s23^2*s45*(s34+s45))+
(-8*s12^2+14*s12*s15+7*s15^2+37*s12*s23+118*s15*s23-81*s23^2)/
(4*s45*(s34+s45))+(125*s23*(-s15+s23)^2)/
(4*(s12+s23-s45)*s45*(s34+s45))+
(2*s12^2)/((s15-s23+s45)*(s34+s45))+(2*s12^2*s15^2)/
(s23^2*(s15-s23+s45)*(s34+s45))-(s15*(s34+s45))/
(6*s12*s23)-(s15^3*s34)/(3*s23*s45*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(3*s23^2*s45*(-s12+s34+s45)^2)+
(s15^3*s34)/(3*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
s45^2/(3*(-s12+s34+s45)^2)-(17*s15^3*s34)/
(12*s23*s45^2*(-s12+s34+s45))+(17*s15^3*s34^2)/
(12*s23^2*s45^2*(-s12+s34+s45))+(s15^2*s34*(-4*s15+21*s34))/
(6*s23^2*s45*(-s12+s34+s45))+(s15*s45*(-2*s15+s34+s45))/
(6*s12*s23^2)+(s34*s45*(3*s15+2*s45))/
(3*s23*(-s12+s34+s45)^2)+(s15*(79*s15-116*s34+2*s45))/
(12*s23*(s12-s34))+(s15*(-s15+6*s34+2*s45))/
(6*s23*(s12+s23-s45))+(s15*(-19*s12+18*s15+26*s45))/
(4*s23*(s34+s45))-(19*s12+48*s15-74*s23+37*s45)/
(4*(s34+s45))+(176*s15-415*s23-132*s34+78*s45)/
(12*(s12+s23-s45))+(2*s15*(s34*(s15-2*s45)+s15*s45))/
((s12+s15)^2*s23)-(s15^3+s15^2*s45)/(6*s12*s23*s34-
6*s23*s34^2)+(s15*(8*s15^2+63*s15*s34-111*s15*s45-
55*s34*s45))/(36*s23*(s12-s34)^2)+
(s15^2-s15*s34+(4*s34*s45)/9)/((s12+s15-s34)*
(s12+s23-s45))-(4*s15^2+21*s15*s34+4*s34*s45)/
(12*s23*(s12-s34-s45))+
(s15*(-8*s15^2-63*s15*s34+111*s15*s45+43*s34*s45))/
(36*(s12-s34)^2*(s12+s23-s45))-(95*s15^3+153*s15^2*s34)/
(12*s12*s23*s45-12*s23*s34*s45)-
(33*s15*(-(s12*s15)+s15*s45+s45^2)^2)/(2*s23^2*(s34+s45)^3)+
(s34^2*(3*s15^2+3*s15*s45+s45^2))/(3*s23^2*(-s12+s34+s45)^2)-
(11*s15*(16*s12*s15+3*s15^2-3*s12*s45-4*s15*s45+5*s45^2))/
(4*s23*(s34+s45)^2)-(s15*(s15*(-19*s12+22*s15)+15*s15*s45+
26*s45^2))/(2*s23^2*(s34+s45))-
(11*s15^2-166*s15*s23+155*s23^2+48*s15*s45-111*s23*s45+
37*s45^2)/(4*(s12+s23-s45)*(s34+s45))-
s15^3/(3*s12*s23*s45-3*s23*s34*s45-3*s23*s45^2)+
(16*s12^2*s15-139*s12*s15^2-44*s15^3)/(4*s23*s34*s45+
4*s23*s45^2)+(33*s15*(2*s12*s15^2-s15*(2*s12+s15)*s45+
2*s15*s45^2+3*s45^3))/(4*s23^2*(s34+s45)^2)-
(20*s15^2*(s15*s45+s34*(-s15+s45)))/(9*s23*(s12-s34)^3)+
(20*s15^2*(s15*s45+s34*(-s15+s45)))/(9*(s12-s34)^3*
(s12+s23-s45))-(20*s15*(s15*s45-s34*(s15+s45))^2)/
(9*s23^2*(s12-s34)^3)-(33*(s15-s23+s45)^2*
(s23^2+s45^2-s23*(s15+2*s45)))/(2*(s12+s23-s45)*
(s34+s45)^3)+(s34*(s15+s45)-(s15*(2*s15+3*s45))/2)/
(s23*(s12+s15-s34))+(11*(7*s15^2-5*s15*s23+s23^2+
10*s15*s45-11*s23*s45+7*s45^2+s12*(14*s15-4*s23+3*s45)))/
(4*(s34+s45)^2)+(s34*(-8*s15*(2*s15+s45)+
s34*(33*s15+8*s45)))/(12*s23^2*(-s12+s34+s45))+
(s34*(-15*s15+4*s45)+(s15*(24*s12+295*s15+9*s45))/12)/s23^2+
(-(s34*(216*s15+s45))+3*s15*(-79*s15+18*s45))/
(36*(s12-s34)*(s12+s23-s45))+
(33*s15*(3*s12^2*s15-s15^2*s45+s45^3+
s12*(s15^2-2*s15*s45-s45^2)))/(2*s23*(s34+s45)^3)+
(s34*(-s15^2+s45^2)-s15*(s15^2-s15*s45+s45^2))/
((s12+s15)*s23^2)+(2*s15*(-2*s15*s45^2+
s34*(s15^2-s15*s45+s45^2)))/((s12+s15)^2*s23^2)-
(33*(s15^3-s23^3-s12^2*(-3*s15+s23)+s15^2*s45+2*s15*s45^2+
s45^3+3*s23^2*(s15+s45)+s12*(3*s15^2-3*s15*s23+s23^2+
2*s15*s45-2*s23*s45+s45^2)-s23*(3*s15^2+5*s15*s45+
3*s45^2)))/(2*(s34+s45)^3)+
(11*(2*s23^3+4*s23^2*(-s15+3*s45)+s23*(2*s15^2-15*s15*s45-
18*s45^2)+s45*(3*s15^2+10*s15*s45+7*s45^2)))/
(4*(s12+s23-s45)*(s34+s45)^2)+
(3*s15*(s15+s45)^2+3*s34^2*(s15+2*s45)-
s34*(6*s15^2+13*s15*s45+7*s45^2))/(2*s23^2*(s12+s15-s34))+
(s15^2*(76*s15-33*s45)*s45-3*s34^2*(43*s15^2+26*s15*s45+
3*s45^2)+2*s15*s34*(-14*s15^2+s15*s45+15*s45^2))/
(36*s23^2*(s12-s34)^2)+(-3*s34^2*(141*s15+4*s45)+
s34*(630*s15^2+6*s15*s45-54*s45^2)+
s15*(-287*s15^2+18*s15*s45+48*s45^2))/(36*s23^2*(s12-s34))+
(127/(12*s12^2)+2/(s15*s23)-(2*s15^3)/(s12^2*(s12+s15)^2*s23)+
(3*s15^2)/(s12^2*(s12+s15)*s23)+s15^3/(s12^2*(s12+s15)*s23*
(s12+s15-s34))-(s15-s34)^2/(2*s12^2*s23*
(s12+s15-s34))-s15^3/(s12^2*s23*(s12+s15-s34)*s34)+
(20*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+
(s15*s34*(148*s15+43*s34))/(36*s12^2*s23*(s12-s34)^2)+
(62*s15^2+98*s15*s34-27*s34^2)/(36*s12^3*s23-
36*s12^2*s23*s34)+((-s15+s34)*(3*s15^2-6*s15*s34+
s34*(3*s34-10*s45)))/(2*s12^2*s23^2*(s12+s15-s34))+
(s15^2*(4*s15-3*s45))/(s12^2*(s12+s15)*s23^2)-
s15^5/(s12^2*(s12+s15)^2*s23^2*(s12+s23-s45))+
(4*s15^4)/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))-
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
s15^4/(s12^2*(s12+s15)*s23*(s12+s15-s34)*(s12+s23-s45))+
s15^3/(s12^2*(s12+s15-s34)*s34*(s12+s23-s45))+
(20*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15*s34*(148*s15+43*s34))/(36*s12^2*(s12-s34)^2*
(s12+s23-s45))+(-62*s15^2-98*s15*s34+s34^2)/
(36*s12^2*(s12-s34)*(s12+s23-s45))-
(4*s15^2+s15*s34+4*s34^2)/(9*s12^2*(s12+s15-s34)*
(s12+s23-s45))-s15^4/(s12^2*s23*(s12+s15-s34)*s34*
(s12-s34-s45))+s15^4/(s12^2*s23*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
s15^4/(s12^2*(s12+s15-s34)*s34*(s12+s23-s45)*
(s12-s34-s45))+(11*(s12^2-s15^2-s12*s23+s23^2))/
(s12^2*s45^2)+(115*s15^2*s34^2)/(12*s12^2*s23*(s12-s34)*s45^2)-
(115*s15^2*s34^3)/(12*s12^2*s23^2*(s12-s34)*s45^2)+
(11*s15^2*(s12+s34))/(s12^2*s23*s45^2)-
(11*s15^2*(s12^2+s12*s34+s34^2))/(s12^2*s23^2*s45^2)-
(115*s15^2*s34^2)/(12*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*(s23^3+s15^2*(-s23+s34)))/(s12^2*(s12+s23-s45)*s45^2)-
(17*s15^2*s34^2)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(11*s12+(9*s15)/2-22*s23)/(s12^2*s45)+
(5*s15^2*s34^2)/(3*s12^2*s23*(s12-s34)^2*s45)+
(s15*(55*s15-131*s34)*s34^2)/(12*s12^2*s23^2*(s12-s34)*s45)-
(5*s15^2*s34^3)/(3*s12^2*s23^2*(s12-s34)^2*s45)-
(s15*(18*s12-11*s15+18*s34))/(4*s12^2*s23*s45)-
(s15*(52*s12^2-33*s12*s15+52*s12*s34-22*s15*s34+52*s34^2))/
(4*s12^2*s23^2*s45)+(-55*s15^2+132*s23^2-18*s15*(s23-s34))/
(4*s12^2*(s12+s23-s45)*s45)-(5*s15^2*s34^2)/
(3*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(s15*s34*(-20*s15+29*s34))/(6*s12^2*(s12-s34)*(s12+s23-s45)*
s45)-(s15*s34*(13*s15+2*s34))/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+(s15^4*s45)/(s12^2*(s12+s15)*s23^2*
(s12+s15-s34)^2)+(2*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*
(s12+s15-s34))-(4*s15^3*s45)/(s12^2*(s12+s15)*s23^2*
(s12+s15-s34))-(2*s15^2*s45)/(3*s12^2*s23^2*s34)+
(2*s15*s45)/(3*s12^2*s23*s34)-(s15^4*s45)/(s12^2*s23^2*
(s12+s15-s34)^2*s34)+(3*s15^3*s45)/(2*s12^2*s23^2*
(s12+s15-s34)*s34)+(2*s34^3*s45)/(s12^2*s15*s23^2*
(s12+s15-s34))+(s34^3*s45)/(2*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))+(2*s34*(s12+s34)*s45)/(s12^2*s15*s23^2)-
(2*s15*s45)/(3*s12^2*s34*(s12+s23-s45))+(2*s15^3*(-s15+s45))/
(s12^2*(s12+s15)^2*s23^2)+(2*s15*(-s15+s45))/
(s12^2*s23*(s12+s23-s45))-((2*s12-s15)*s15)/
(s12*s23^2*(s15-s23+s45))+s15^5/(s12^2*(s12+s15)^2*s23^2*
(s15-s23+s45))-s15^4/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+(33*s15*(2*s12+s15))/(2*s23*(s34+s45)^3)-
(33*(s23-s45)^2*(s15-s23+s45)^2)/(2*s12^2*(s12+s23-s45)*
(s34+s45)^3)-(11*s15)/(s23*(s34+s45)^2)+
(33*s15*(s15-s45))/(4*s23^2*(s34+s45)^2)-
(33*s12*s15^2)/(4*s23^2*s45*(s34+s45)^2)+(33*s15*(2*s12+s15))/
(4*s23*s45*(s34+s45)^2)-(33*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(4*s12^2*s45*
(s34+s45)^2)-(33*(s15-s23)^2*s23^2)/
(4*s12^2*(s12+s23-s45)*s45*(s34+s45)^2)+
(19*s15)/(4*s23^2*(s34+s45))+(2*s12)/(s23*(-s15+s23-s45)*
(s34+s45))-(11*s12*s15^2)/(s23^2*s45^2*(s34+s45))+
(11*s15*(2*s12+s15))/(s23*s45^2*(s34+s45))-
(11*(s12^3+s12*(s15-s23)^2+s12^2*(2*s15-s23)-
(s15-s23)^2*s23))/(s12^2*s45^2*(s34+s45))-
(11*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*s45^2*
(s34+s45))+(s15*(-2*s12+11*s15))/(s23^2*s45*(s34+s45))+
(-13*s12^2-22*s15^2+79*s15*s23-57*s23^2+35*s12*(-s15+s23))/
(2*s12^2*s45*(s34+s45))+(s23*(44*s15^2-123*s15*s23+
79*s23^2))/(2*s12^2*(s12+s23-s45)*s45*(s34+s45))+
(2*s12*s15)/(s23^2*(s15-s23+s45)*(s34+s45))-
(s15^2*s34^2)/(3*s12^2*s23*s45*(-s12+s34+s45)^2)+
(s15^2*s34^3)/(3*s12^2*s23^2*s45*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(3*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(17*s15^2*s34^2)/(12*s12^2*s23*s45^2*(-s12+s34+s45))+
(17*s15^2*s34^3)/(12*s12^2*s23^2*s45^2*(-s12+s34+s45))-
(s15*s34*(13*s15+2*s34))/(6*s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(22*s15+25*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))+(s15^2*(2*s34+s45))/
(3*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*(9*s15+8*s34+4*s45))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(-81*s12+85*s15-45*s34+12*s45)/
(36*s12^2*s23)-(13*s12+35*s15-48*s23+13*s45)/
(2*s12^2*(s34+s45))+(25*s15-391*s23-5*s34+127*s45)/
(12*s12^2*(s12+s23-s45))+(72*s12^2-51*s12*s15+64*s15^2-
195*s15*s34-72*s12*s45+99*s15*s45-183*s34*s45)/
(36*s12^2*s23^2)+(20*s15^2*s34-29*s15*s34^2)/
(6*s12^3*s23*s45-6*s12^2*s23*s34*s45)-
(s15*(3*s15^2-2*s15*s45+s45^2))/(s12^2*s23^2*(s12+s23-s45))-
(s15*(6*s15^2-5*s15*s45+4*s45^2))/(6*s12^2*s23*(s12+s23-s45)*
(s12-s34-s45))-(s15*(6*s15^2-5*s15*s45+4*s45^2))/
(6*s12^2*s23*s34*(-s12+s34+s45))+
(s15*(6*s15^2-5*s15*s45+4*s45^2))/(6*s12^2*s34*(s12+s23-s45)*
(-s12+s34+s45))-(22*s15^2-114*s15*s23+105*s23^2+
35*s15*s45-61*s23*s45+13*s45^2)/(2*s12^2*(s12+s23-s45)*
(s34+s45))+(4*s12-9*s15)/(2*s23*s34*s45+2*s23*s45^2)-
(20*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(9*s12^2*s23^2*
(s12-s34)^3)+(33*s15*(-(s12*s15)+s45*(s15+s45)))/
(2*s23^2*(s34+s45)^3)-(33*(s12^3+s12*(s15-s23+s45)^2-
(s23-s45)*(s15-s23+s45)^2+s12^2*(2*s15-s23+s45)))/
(2*s12^2*(s34+s45)^3)+(11*(s12^2-3*s15^2+8*s15*s23-
5*s23^2-2*s15*s45+s23*s45+s45^2+
s12*(-2*s15+2*s23+s45)))/(4*s12^2*(s34+s45)^2)+
(9*s15^2+8*s45*(s34+s45)+4*s15*(2*s34+s45))/
(12*s12^2*s23*(s12-s34-s45))+(s45*(s34+s45)^2-
s15^2*(2*s34+s45))/(3*s12^2*s23*(-s12+s34+s45)^2)+
(s34*(2*s15*(s34+s45)^2+s45*(s34+s45)^2+s15^2*(2*s34+s45)))/
(3*s12^2*s23^2*(-s12+s34+s45)^2)-
(8*s34^3+s15*s34*(s15+s45)-4*s15*s45*(s15+s45)+
s34^2*(30*s15+8*s45))/(12*s12^2*s23^2*(s12-s34-s45))+
(-13*s15*s34*(9*s34+2*s45)-6*s34^2*(5*s34+9*s45)+
s15^2*(-90*s34+62*s45))/(36*s12^2*s23^2*(s12-s34))-
(s34*(4*s15^2*(42*s34-37*s45)+9*s34^2*s45+
s15*s34*(69*s34+139*s45)))/(36*s12^2*s23^2*(s12-s34)^2)+
(11*(8*s23^3+s15^2*(6*s23-3*s45)-6*s23^2*s45+s45^3-
2*s15*(7*s23^2-5*s23*s45+s45^2)))/(4*s12^2*(s12+s23-s45)*
(s34+s45)^2))*tr5,245/18+(2*(s12-2*s34))/s15+
((-47*s15)/12-2*s34)/s23+s15^2/(s12+s15-s34)^2-
s15/(18*(s12+s15-s34))-s15^2/((s12+s15)*(s12+s15-s34))+
(5*s15^3)/(4*s12*s23*s34)+s34/(s12+s15)+
(2*s34^2)/(s15*(s12+s15))+(2*(s15+s34)^2)/(s12+s15)^2+
(2*s34*(s34*(s15-2*s45)+s15*(s15-s45)))/((s12+s15)^2*s23)-
(5*s15^3)/(4*s12*s34*(s12+s23-s45))+(s15^3*s34*(s15+s34))/
((s12+s15)^2*s23^2*(s12+s23-s45))-(s15^2*s34*(4*s15+3*s34))/
((s12+s15)*s23^2*(s12+s23-s45))+(s34*(2*s15+s34-2*s45))/
(s23*(s12+s23-s45))+(2*s12)/(-s15+s23-s45)+
(s15^2*(6*s12+s15-6*s34))/(s23^2*(-s15+s23-s45))-
(s15*(8*s12+s15-4*s34))/(s23*(-s15+s23-s45))+
(s15^2*(s15+s34))/((s12+s15)*s23*(-s15+s23-s45))+
(s15^3*s34*(s15+s34))/((s12+s15)^2*s23^2*(-s15+s23-s45))+
(-s15^4+2*s15^2*s34^2)/((s12+s15)*s23^2*(-s15+s23-s45))-
(33*s12*s15^2)/(s23*s45^2)+(49*s15^3*s34)/(6*s23*(s12-s34)*s45^2)-
(49*s15^3*s34^2)/(6*s23^2*(s12-s34)*s45^2)+
(-33*s12*(-2*s15+s23)+33*(-s15+s23)*(-s15+s23+s34))/s45^2-
(49*s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*s23*(3*s15^2+3*s23^2-3*s15*s34+s34^2+3*s23*(-2*s15+s34)))/
((s12+s23-s45)*s45^2)+(49*s15^3*s34)/(6*(s12+s23-s45)*
(s12-s34-s45)*s45^2)-(22*s12*s15^2)/(s23^2*s45)+
(s15*(14*s12+11*(s15-2*s34)))/(2*s23*s45)+
(60*s12+173*s15-195*s23-96*s34)/(4*s45)+
(11*s15^3*s34)/(6*s23*(s12-s34)^2*s45)+
(s15^2*(137*s15-210*s34)*s34)/(12*s23^2*(s12-s34)*s45)-
(11*s15^3*s34^2)/(6*s23^2*(s12-s34)^2*s45)-
(11*s15^3*s34)/(6*(s12-s34)^2*(s12+s23-s45)*s45)+
((61*s15^3)/12+11*s15^2*s34)/((s12-s34)*(s12+s23-s45)*s45)+
(110*s15^2-437*s15*s23+327*s23^2-88*s15*s34+235*s23*s34+
44*s34^2)/(4*(s12+s23-s45)*s45)+(s15^2*(61*s15-66*s34))/
(12*s23*(s12-s34-s45)*s45)+(s15^2*(-61*s15+66*s34))/
(12*(s12+s23-s45)*(s12-s34-s45)*s45)-
(5*s15*s45)/(4*s12*s23)+(s15^3*s45)/((s12+s15)*s23*
(s12+s15-s34)^2)+(2*s15^3*s45)/((s12+s15)^2*s23*
(s12+s15-s34))-(2*s15^2*s45)/((s12+s15)*s23*
(s12+s15-s34))+(5*s15^3*s45)/(4*s12*s23^2*s34)-
(s15^3*s45)/(s23*(s12+s15-s34)^2*s34)+
(3*s15^2*s45)/(2*s23*(s12+s15-s34)*s34)+(4*s34*s45)/(s15*s23)-
(4*s34^2*s45)/(s12*s15*s23+s15^2*s23)+(s15^2*(s15-s45)*s45)/
(2*s23^2*s34*(-s12-s15+s34))-
(s15*s45)/(2*s34*(s12+s23-s45))+(s15*s34*s45)/
((s12+s15-s34)^2*(s12+s23-s45))-
(17*s45)/(12*(s12-s34-s45))+(5*s15*s45^2)/(4*s12*s23^2)+
(2*s34^2*s45^2)/(s15*(s12+s15)*s23^2)-(3*s34^2*s45^2)/
(2*s23^2*(s12-s34)*(s12+s15-s34))-(s15^3*s45*(s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34)^2)-(2*s15^3*s45*(s15+s45))/
((s12+s15)^2*s23^2*(s12+s15-s34))+(s15^3*s45*(s15+s45))/
(s23^2*(s12+s15-s34)^2*s34)+(s15^2*s45*(2*s15+s45))/
((s12+s15)*s23^2*(s12+s15-s34))+(11*s15^3*s45^2)/
(2*s12*(s12+s23-s45)*(s34+s45)^3)+(11*s15^3*s45^2)/
((s12+s23-s45)*(s12-s34-s45)*(s34+s45)^3)-
(11*s15*s45^3*(s15+s45)^2)/(2*s12*s23^2*(s34+s45)^3)-
(11*s15*s45^3*(s15+s45)^2)/(s23^2*(s12-s34-s45)*(s34+s45)^3)-
(33*s12^2*s15^3)/(4*s23^2*s45*(s34+s45)^2)+
(33*s12*s15^2*(3*s12+s15))/(4*s23*s45*(s34+s45)^2)+
(33*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(4*s45*(s34+s45)^2)-
(33*s23*(-s15+s23)^3)/(4*(s12+s23-s45)*s45*(s34+s45)^2)-
(11*s15*s45^3)/(s12*s23*(s34+s45)^2)+(11*s15*s45^3*(s15+s45))/
(s12*s23^2*(s34+s45)^2)+(5*s15^3)/(4*s12*(s12+s23-s45)*
(s34+s45))+(2*s12*(2*s12-3*s15)*s15)/(s23*(-s15+s23-s45)*
(s34+s45))+(s15^2*(17*s15-7*s45))/(4*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45))-(11*s12^2*s15^3)/
(s23^2*s45^2*(s34+s45))+(11*s12*s15^2*(3*s12+s15))/
(s23*s45^2*(s34+s45))+(11*(s12^2*(-3*s15+s23)+(-s15+s23)^3-
s12*(3*s15^2-3*s15*s23+s23^2)))/(s45^2*(s34+s45))-
(11*s23*(-s15+s23)^3)/((s12+s23-s45)*s45^2*(s34+s45))+
(s12*s15^2*(-4*s12+33*s15))/(2*s23^2*s45*(s34+s45))-
(8*s12^2+52*s12*s15+59*s15^2-59*s12*s23-184*s15*s23+
103*s23^2)/(4*s45*(s34+s45))+((-s15+s23)^2*(-22*s15+147*s23))/
(4*(s12+s23-s45)*s45*(s34+s45))-(2*s12*s15^2*(-s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))+(2*s12*(s12-2*s15+s45))/
((s15-s23+s45)*(s34+s45))+(5*s15^3*s34)/
(6*s23*s45*(-s12+s34+s45)^2)-(5*s15^3*s34^2)/
(6*s23^2*s45*(-s12+s34+s45)^2)-(5*s15^3*s34)/
(6*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(29*s45^2)/(12*(-s12+s34+s45)^2)-(11*s15^3*s45^2)/
(4*(s12+s23-s45)*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s15*s45^3*(s15+s45)^2)/(4*s23^2*(s34+s45)^2*
(-s12+s34+s45)^2)+(11*s15^3*s45)/(4*(s12+s23-s45)*
(s34+s45)*(-s12+s34+s45)^2)-(11*s15*s45^2*(s15+s45)^2)/
(2*s23^2*(s34+s45)*(-s12+s34+s45)^2)+
(49*s15^3*s34)/(6*s23*s45^2*(-s12+s34+s45))-
(49*s15^3*s34^2)/(6*s23^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-71*s15+210*s34))/(12*s23^2*s45*(-s12+s34+s45))+
(11*s15^2*s45*(-3*s15+2*s45))/(4*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45)^2)+(s15^2*(5*s15+2*s45))/(4*(s12-s34)*s34*
(s12+s23-s45))-(s15^2*s45*(5*s15+2*s45))/
(4*s23^2*(s12-s34)*s34)-(s15*(19*s12+22*s15+4*s45))/
(4*s23*(s34+s45))+(s15*s34*(-4*s15+21*s45))/
(12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(27*s12+100*s15-122*s23+67*s45)/(4*(s34+s45))-
(5*s15^3+2*s15^2*s45)/(4*s12*s23*s34-4*s23*s34^2)+
(s15*(13*s15^2+25*s15*s34-36*s15*s45-12*s34*s45))/
(6*s23*(s12-s34)^2)+(s15^2-s15*s34+(4*s34*s45)/9)/
((s12+s15-s34)*(s12+s23-s45))+
(-(s15*s34)+s34^2+s15*s45+2*s34*s45)/(s12*s23+s15*s23)+
(2*s12*s15+(29*s15^2)/3-17*s15*s34+(3*s15*s45)/4+4*s34*s45)/
s23^2+(s15*(-13*s15^2-25*s15*s34+36*s15*s45+12*s34*s45))/
(6*(s12-s34)^2*(s12+s23-s45))-
(-97*s15^2+118*s15*s34-6*s15*s45+48*s34*s45)/
(12*s12*s23-12*s23*s34)-(61*s15^3+132*s15^2*s34)/
(12*s12*s23*s45-12*s23*s34*s45)+
(s15*(19*s12*s15+15*s15*s45-26*s45^2))/(2*s23^2*(s34+s45))+
(11*s15*s45^2*(s15^2-s45^2))/(4*s23*(s34+s45)^2*
(-s12+s34+s45)^2)+(11*s15*s45^2*(-s15^2+s45^2))/
(2*s12*s23*(s34+s45)^3)+(11*s15*s45^2*(-s15^2+s45^2))/
(s23*(s12-s34-s45)*(s34+s45)^3)+(11*s15*s45*(-s15^2+s45^2))/
(4*s23*(s34+s45)*(-s12+s34+s45)^2)+
(11*s15*(-16*s12*s15-3*s15^2+3*s12*s45+3*s15*s45+s45^2))/
(4*s23*(s34+s45)^2)+(s34*(3*s15^2+2*s15*s34-2*s15*s45-
s34*s45+s45^2))/(s23^2*(s12+s23-s45))+
(11*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(2*s23^2*(s12-s34-s45)*(s34+s45)^2)-
(11*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(4*s23*(s12-s34-s45)*
(s34+s45)^2)+(s34*(2*s15^2+5*s15*s45+8*s45^2))/
(6*s23*(-s12+s34+s45)^2)+(-20*s15^2-4*s15*s34+5*s15*s45+
21*s34*s45+21*s45^2)/(12*(s12+s23-s45)*(s12-s34-s45))-
(3*s15*s45*(13*s15^2+36*s15*s45+23*s45^2))/
(4*s23^2*(s12-s34-s45)*(s34+s45))-
(s15*s45*(5*s15^2+10*s15*s45+27*s45^2))/(4*s12*s23^2*(s34+s45))+
(s15*(-17*s15^2+7*s15*s45+54*s45^2))/(4*s23*(s12-s34-s45)*
(s34+s45))+(-5*s15^3+27*s15*s45^2)/(4*s12*s23*s34+
4*s12*s23*s45)+(16*s12^2*s15-73*s12*s15^2-22*s15^3)/
(4*s23*s34*s45+4*s23*s45^2)-
(33*s15*(-2*s12*s15^2+2*s15*(s12+s15)*s45+2*s15*s45^2-3*s45^3))/
(4*s23^2*(s34+s45)^2)-(33*s15*(s12^2*s15^2-s12*s15^2*s45-
s15*(2*s12+s15)*s45^2+s45^4))/(2*s23^2*(s34+s45)^3)-
(4*s15^2*(s15*s45+s34*(-s15+s45)))/(s23*(s12-s34)^3)+
(4*s15^2*(s15*s45+s34*(-s15+s45)))/((s12-s34)^3*
(s12+s23-s45))-(4*s15*(s15*s45-s34*(s15+s45))^2)/
(s23^2*(s12-s34)^3)+(s15*(33*s45*(s15+s45)^2-
10*s34^2*(2*s15+s45)))/(12*s23^2*(-s12+s34+s45)^2)-
(s15*(-37*s15^2*s45+26*s15*s34*(s15+s45)+11*s34^2*(2*s15+s45)))/
(6*s23^2*(s12-s34)^2)+(5*s15*(4*s15-7*s45)+
2*s34*(7*s15+s45))/(12*s23*(s12-s34-s45))+
(s34*(s15+s45)-(s15*(2*s15+3*s45))/2)/(s23*(s12+s15-s34))+
(11*(7*s15^2-5*s15*s23+s23^2+21*s15*s45-18*s23*s45+13*s45^2+
s12*(14*s15-4*s23+3*s45)))/(4*(s34+s45)^2)+
(-4*s34*(17*s15+3*s45)+s15*(-97*s15+18*s45))/
(12*(s12-s34)*(s12+s23-s45))-
(37*s15^2+225*s23^2+96*s15*s45+74*s45^2-
4*s23*(71*s15+49*s45))/(4*(s12+s23-s45)*(s34+s45))+
(-2243*s23+9*(130*s15-99*s34+59*s45))/(36*(s12+s23-s45))+
(33*s15*(3*s12^2*s15-2*s15*s45^2+s12*(s15^2+s15*s45-s45^2)))/
(2*s23*(s34+s45)^3)+(2*(s15^2*(s15-s45)*s45+
s15*s34*(s15^2-s15*s45-s45^2)+s34^2*(s15^2-s15*s45+
s45^2)))/((s12+s15)^2*s23^2)-
(s15^3+s34^2*s45-s15*s45^2+s34*(3*s15^2-2*s15*s45+3*s45^2))/
((s12+s15)*s23^2)+(11*(2*s23^3+s23^2*(-4*s15+19*s45)+
s23*(2*s15^2-26*s15*s45-32*s45^2)+
2*s45*(2*s15^2+10*s15*s45+7*s45^2)))/(4*(s12+s23-s45)*
(s34+s45)^2)+(3*s15*(s15+s45)^2+3*s34^2*(s15+2*s45)-
s34*(6*s15^2+13*s15*s45+7*s45^2))/(2*s23^2*(s12+s15-s34))+
(14*s34^2*(9*s15+s45)-s34*(140*s15^2+81*s15*s45+12*s45^2)+
3*s15*(17*s15^2+42*s15*s45+25*s45^2))/
(12*s23^2*(s12-s34-s45))+(-2*s34^2*(72*s15+25*s45)-
2*s15*(36*s15^2-14*s15*s45+3*s45^2)+
s34*(144*s15^2+37*s15*s45+30*s45^2))/(12*s23^2*(s12-s34))-
(33*(s23^4-s23^3*(3*s15+5*s45)+s23^2*(3*s15^2+11*s15*s45+
9*s45^2)+s45*(s15^3+2*s15^2*s45+4*s15*s45^2+2*s45^3)-
s23*(s15^3+7*s15^2*s45+12*s15*s45^2+7*s45^3)))/
(2*(s12+s23-s45)*(s34+s45)^3)-
(33*(s15^3-s23^3-s12^2*(-3*s15+s23)+4*s15^2*s45+4*s15*s45^2+
2*s45^3+s23^2*(3*s15+4*s45)-s23*(3*s15^2+8*s15*s45+
5*s45^2)+s12*(3*s15^2+s23^2+5*s15*s45+s45^2-
3*s23*(s15+s45))))/(2*(s34+s45)^3)+
(947/(36*s12^2)+(2*(s12-s34))/(s12*s15*s23)+
s15^3/(s12^2*(s12+s15)*s23*(s12+s15-s34))-
(s15-s34)^2/(2*s12^2*s23*(s12+s15-s34))-
s15^3/(s12^2*s23*(s12+s15-s34)*s34)+(4*s15^2*s34^2)/
(s12^2*s23*(s12-s34)^3)-(2*s15^2*(s15+s34))/
(s12^2*(s12+s15)^2*s23)+(2*s15*s34*(4*s15+s34))/
(s12^2*s23*(s12-s34)^2)+(s15*(3*s15+2*s34))/
(s12^2*(s12+s15)*s23)+(8*s15^2+9*s15*s34-2*s34^2)/
(2*s12^3*s23-2*s12^2*s23*s34)+
((-s15+s34)*(3*s15^2-6*s15*s34+s34*(3*s34-10*s45)))/
(2*s12^2*s23^2*(s12+s15-s34))-
(2*(s15^4+s15^2*s34*(s15-s45)))/(s12^2*(s12+s15)^2*s23^2)-
(21*s12+15*s15+9*s34-2*s45)/(6*s12^2*s23)-
s15^3/(s12^2*(s12+s15)*s23*(s12+s23-s45))-
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
s15^4/(s12^2*(s12+s15)*s23*(s12+s15-s34)*(s12+s23-s45))+
s15^3/(s12^2*(s12+s15-s34)*s34*(s12+s23-s45))+
(4*s15^2*s34^2)/(s12^2*(-s12+s34)^3*(s12+s23-s45))-
(s15^4*(s15+s34))/(s12^2*(s12+s15)^2*s23^2*(s12+s23-s45))-
(2*s15*s34*(4*s15+s34))/(s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15^3*(5*s15+4*s34))/(s12^2*(s12+s15)*s23^2*(s12+s23-s45))+
(-4*s15^2-(9*s15*s34)/2+s34^2)/(s12^2*(s12-s34)*
(s12+s23-s45))-(4*s15^2+s15*s34+4*s34^2)/
(9*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15*(4*s12^2+s15*s34-s12*(s15+2*s34)))/
(s12^2*s23^2*(-s15+s23-s45))-
s15^4/(s12^2*s23*(s12+s15-s34)*s34*(s12-s34-s45))+
s15^4/(s12^2*s23*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+s15^4/(s12^2*(s12+s15-s34)*s34*
(s12+s23-s45)*(s12-s34-s45))-(22*s15)/(s23*s45^2)+
(49*s15^2*s34^2)/(6*s12^2*s23*(s12-s34)*s45^2)-
(49*s15^2*s34^3)/(6*s12^2*s23^2*(s12-s34)*s45^2)+
(11*(2*s12^2-s12*(-2*s15+2*s23+s34)+
s23*(-2*s15+2*s23+s34)))/(s12^2*s45^2)-
(49*s15^2*s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(11*s23^2*(-2*s15+2*s23+s34))/(s12^2*(s12+s23-s45)*s45^2)+
(49*s15^2*s34^2)/(6*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45^2)+(103*s12+132*s15-191*s23-44*s34)/(4*s12^2*s45)+
(s15*(59*s15-56*s34)*s34)/(12*s12^2*s23*(s12-s34)*s45)+
(11*s15^2*s34^2)/(6*s12^2*s23*(s12-s34)^2*s45)+
(s15*(17*s15-112*s34)*s34^2)/(12*s12^2*s23^2*(s12-s34)*s45)-
(11*s15^2*s34^3)/(6*s12^2*s23^2*(s12-s34)^2*s45)+
(11*s15*(-2*s12^2+s15*s34))/(2*s12^2*s23^2*s45)-
(2*s12^2+11*s12*s15+11*s15*s34)/(s12^2*s23*s45)-
(11*s15^2*s34^2)/(6*s12^2*(s12-s34)^2*(s12+s23-s45)*s45)+
(s15*s34*(-59*s15+56*s34))/(12*s12^2*(s12-s34)*(s12+s23-s45)*
s45)+(11*s15*(-5*s23+s34)+(s23*(279*s23+88*s34))/4)/
(s12^2*(s12+s23-s45)*s45)+(s15*s34*(125*s15+76*s34))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(s15^4*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34)^2)+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*s23^2*(s12+s15-s34))-
(4*s15^3*s45)/(s12^2*(s12+s15)*s23^2*(s12+s15-s34))-
(s15^2*s45)/(2*s12^2*s23^2*s34)+(s15*s45)/(2*s12^2*s23*s34)-
(s15^4*s45)/(s12^2*s23^2*(s12+s15-s34)^2*s34)+
(3*s15^3*s45)/(2*s12^2*s23^2*(s12+s15-s34)*s34)+
(2*s34*s45)/(s12*s15*s23^2)-(3*s34^3*s45)/(2*s12^2*s23^2*
(s12-s34)*(s12+s15-s34))-(s15*s45)/(2*s12^2*s34*
(s12+s23-s45))-s15^4/(s12^2*(s12+s15)*s23^2*
(s15-s23+s45))+2/(s23*(s15-s23+s45))+
(s15^4*(s15+s34))/(s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))+
(33*s15*(2*s12+s15)*(s12+s45))/(2*s12*s23*(s34+s45)^3)-
(33*s12*s15^2)/(4*s23^2*s45*(s34+s45)^2)+(33*s15*(2*s12+s15))/
(4*s23*s45*(s34+s45)^2)-(33*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(4*s12^2*s45*
(s34+s45)^2)-(33*(s15-s23)^2*s23^2)/
(4*s12^2*(s12+s23-s45)*s45*(s34+s45)^2)+
(-13*s12-(59*s15)/2+36*s23-13*s45)/(s12^2*(s34+s45))+
(2*(s12-2*s15))/(s23*(-s15+s23-s45)*(s34+s45))-
(11*s12*s15^2)/(s23^2*s45^2*(s34+s45))+(11*s15*(2*s12+s15))/
(s23*s45^2*(s34+s45))-(11*(s12^3+s12*(s15-s23)^2+
s12^2*(2*s15-s23)-(s15-s23)^2*s23))/(s12^2*s45^2*
(s34+s45))-(11*(s15-s23)^2*s23^2)/(s12^2*(s12+s23-s45)*
s45^2*(s34+s45))+(s15*(-4*s12+11*s15))/
(2*s23^2*s45*(s34+s45))-(24*s12^2+57*s12*s15+33*s15^2-
46*s12*s23-101*s15*s23+68*s23^2)/(2*s12^2*s45*(s34+s45))+
(5*s23*(11*s15^2-29*s15*s23+18*s23^2))/(2*s12^2*(s12+s23-s45)*
s45*(s34+s45))+(11*s15^2*s45)/(2*s12^2*s23*(s12-s34-s45)*
(s34+s45))-(11*s15^2*s45)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45))+(11*s15*s45^2*(s15+s45))/
(2*s12^2*s23^2*(s12-s34-s45)*(s34+s45))-
2/((s15-s23+s45)*(s34+s45))-(2*s15*(-s12+s15))/
(s23^2*(s15-s23+s45)*(s34+s45))+(5*s15^2*s34^2)/
(6*s12^2*s23*s45*(-s12+s34+s45)^2)-(5*s15^2*s34^3)/
(6*s12^2*s23^2*s45*(-s12+s34+s45)^2)-(5*s15^2*s34^2)/
(6*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)+
(49*s15^2*s34^2)/(6*s12^2*s23*s45^2*(-s12+s34+s45))-
(49*s15^2*s34^3)/(6*s12^2*s23^2*s45^2*(-s12+s34+s45))+
(s15*s34*(125*s15+76*s34))/(12*s12^2*s23*s45*(-s12+s34+s45))-
(s15*s34^2*(115*s15+112*s34))/(12*s12^2*s23^2*s45*
(-s12+s34+s45))+(638*s15-1333*s23-206*s34+505*s45)/
(18*s12^2*(s12+s23-s45))+
(11*s15*(-4*s12^2+2*s12*s45+3*s15*s45))/(4*s12^2*s23*
(s34+s45)^2)+(s12*s15+(11*s15*s45)/2)/
(s12^2*s23*(s34+s45))+(s15*(5*s15^2+3*s15*s34-s15*s45-
2*s34*s45))/(s12^2*(s12+s15)*s23^2)-
(s15*s34*(61*s15*s34+11*s34^2-48*s15*s45+48*s34*s45))/
(6*s12^2*s23^2*(s12-s34)^2)+((-33*s15^2)/2+80*s15*s23-
70*s23^2-35*s15*s45+49*s23*s45-13*s45^2)/
(s12^2*(s12+s23-s45)*(s34+s45))-
(s15*(2*s15^2-2*s15*s45+s45^2))/(2*s12^2*s23*s34*
(-s12+s34+s45))+(s15*(2*s15^2-2*s15*s45+s45^2))/
(2*s12^2*s34*(s12+s23-s45)*(-s12+s34+s45))-
(33*(s15-s23+s45)^2*(s23^2-3*s23*s45+2*s45^2))/
(2*s12^2*(s12+s23-s45)*(s34+s45)^3)+
(4*s12^2+13*s12*s15+11*s15^2)/(2*s12*s23*s34*s45+
2*s12*s23*s45^2)+(-s15^3+s15^2*s45-s15*s45^2+s45^3)/
(s12^2*s23*(s12+s23-s45)*(s12-s34-s45))-
(4*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(s12^2*s23^2*
(s12-s34)^3)-(33*s15*(s12+s45)*(s12*s15-s45*(s15+s45)))/
(2*s12*s23^2*(s34+s45)^3)+
(s15*s34*(-10*s34^2-20*s34*(s15+s45)+23*s45*(s15+s45)))/
(12*s12^2*s23^2*(-s12+s34+s45)^2)+
(11*(s12^2-3*s15^2+8*s15*s23-5*s23^2-4*s15*s45+2*s45^2+
2*s12*(-s15+s23+s45)))/(4*s12^2*(s34+s45)^2)+
(-4*s15^3-3*s15^2*(s34-s45)+2*s15*(s34-s45)*s45+
s45^2*(-s34+s45))/(s12^2*s23^2*(s12+s23-s45))+
(s15^2*(20*s34-23*s45)+4*s15*(s34+s45)^2+
16*s45*(s34+s45)^2)/(12*s12^2*s23*(-s12+s34+s45)^2)+
(-27*s15^2-12*s34^2+20*s34*s45+44*s45^2-2*s15*(69*s34+s45))/
(12*s12^2*s23*(s12-s34-s45))-(-24*s12^2+106*s12*s15+
3*s15*(s15-6*s45)+24*s12*(s34+s45)+20*s34*(s15+2*s45))/
(12*s12^2*s23^2)+(33*s15*(s12^2*(s15-s45)+s45^2*(s15+s45)-
s12*s45*(s15+2*s45)))/(4*s12^2*s23^2*(s34+s45)^2)+
(-2*s15^2+2*(s34-s45)*s45+s15*(-2*s34+3*s45))/
(s12^2*s23*(s12+s23-s45))+(27*s15^2+2*s15*(69*s34+s45)+
6*s45*(5*s34+3*s45))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(-4*s15*(s34+s45)^2+21*s45*(s34+s45)^2+
s15^2*(-20*s34+23*s45))/(12*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*(19*s12^2-11*s45*(2*s15+3*s45)+
s12*(22*s15+30*s45)))/(4*s12^2*s23^2*(s34+s45))+
(4*s34^2*(-8*s34+3*s45)-3*s15*s34*(17*s34+14*s45)+
s15^2*(-85*s34+48*s45))/(12*s12^2*s23^2*(s12-s34))+
(s15^2*(7*s34-43*s45)+2*(7*s34-6*s45)*(s34+s45)^2+
s15*(135*s34^2+29*s34*s45-60*s45^2))/(12*s12^2*s23^2*
(s12-s34-s45))+(11*(8*s23^3+6*s15^2*(s23-s45)-
5*s23^2*s45-2*s23*s45^2+2*s45^3-2*s15*(7*s23^2-6*s23*s45+
2*s45^2)))/(4*s12^2*(s12+s23-s45)*(s34+s45)^2)-
(33*(s12^3-(s23-2*s45)*(s15-s23+s45)^2+
s12*(s15^2-2*s15*s23+s23^2+4*s15*s45-3*s23*s45+
2*s45^2)+s12^2*(-s23+2*(s15+s45))))/
(2*s12^2*(s34+s45)^3))*tr5,-707/216-(19*s15)/(18*s23)+
(s12-s34)/(3*s15)+s15^2/(6*(s12+s15-s34)^2)-
s15/(108*(s12+s15-s34))-s15^2/(6*(s12+s15)*(s12+s15-s34))-
(5*s15^3)/(72*s12*s23*s34)+s34/(6*(s12+s15))+
(s15*(s15+s34))/(3*(s12+s15)^2)+s34^2/(6*(-s15+s23+s34)^2)+
(-36*s12+s34)/(108*(-s15+s23+s34))+
(s15^3*s34)/(6*(s12+s15)*s23*(s12+s23-s45)^2)+
s15^2/(3*(s12+s15)*(s12+s23-s45))+
(5*s15^3)/(72*s12*s34*(s12+s23-s45))+
(s15^3*s34)/(6*(s12+s15)*s23^2*(s12+s23-s45))+
(s15^3*s34)/(3*(s12+s15)^2*s23*(s12+s23-s45))-
(s15^2*(2*s15+s34))/(6*(s12+s15)*s23*(s12+s23-s45))+
(-648*s15+959*s23+423*s34-295*s45)/(216*(s12+s23-s45))+
(5*s15^2*(s15-s45))/(18*(s12-s34)^2*(s12+s23-s45))-
s15^2/(3*(s12+s15)*(-s15+s23-s45))+
(2*s15^3)/(3*s23^2*(-s15+s23-s45))-
(2*s15^2)/(3*s23*(-s15+s23-s45))+(s15^4*s34)/
(3*(s12+s15)^2*s23^2*(-s15+s23-s45))-
(s15^3*s34)/(3*(s12+s15)^2*s23*(-s15+s23-s45))+
(s15^2*(3*s15+s34))/(6*(s12+s15)*s23*(-s15+s23-s45))-
(s12*s15^2)/(3*s23*(-s15+s23+s34)*(-s15+s23-s45))-
(s15^3*(s15+3*s34))/(6*(s12+s15)*s23^2*(-s15+s23-s45))+
(s12*(s15-s45))/(3*(-s15+s23+s34)*(-s15+s23-s45))+
(11*s15^2*(3*s12+s15))/(6*s23*s45^2)+(5*s15^3*s34)/
(24*s23*(s12-s34)*s45^2)-(5*s15^3*s34^2)/(24*s23^2*(s12-s34)*
s45^2)-(11*s15^3*(s12+s34))/(6*s23^2*s45^2)-
(11*(3*s12*s15+3*s15^2-s12*s23-3*s15*s23+s23^2-3*s15*s34+
2*s23*s34))/(6*s45^2)-(5*s15^3*s34)/(24*(s12-s34)*
(s12+s23-s45)*s45^2)+
(11*(-s15^3+s23^3+s23^2*(-3*s15+2*s34)+
s23*(3*s15^2-3*s15*s34+s34^2)))/(6*(s12+s23-s45)*s45^2)-
(13*s15^3*s34)/(8*(s12+s23-s45)*(s12-s34-s45)*s45^2)+
(s15^2*(-8*s12+77*s15-96*s34))/(24*s23^2*s45)+
(5*s15^2*(3*s15-2*s34)*s34)/(24*s23^2*(s12-s34)*s45)-
(5*s15^2*(2*s15+s34))/(24*s23*(s12-s34)*s45)+
(s15*(16*s12-73*s15+44*s34))/(24*s23*s45)+
(-8*s12-85*s15+81*s23+52*s34)/(24*s45)+
(5*s15^2*(2*s15+s34))/(24*(s12-s34)*(s12+s23-s45)*s45)-
(59*s15^2+125*s23^2-88*s15*s34+44*s34^2+
7*s23*(-31*s15+21*s34))/(24*(s12+s23-s45)*s45)+
(s15^2*(-23*s15+20*s34))/(24*s23*(s12-s34-s45)*s45)+
(s15^2*(23*s15-20*s34))/(24*(s12+s23-s45)*(s12-s34-s45)*
s45)+((s15-2*s34)*s45)/(6*(s12+s15)*s23)+
(s15^3*s45)/(6*(s12+s15)*s23*(s12+s15-s34)^2)+
(s15^3*s45)/(3*(s12+s15)^2*s23*(s12+s15-s34))-
(s15^2*s45)/(3*(s12+s15)*s23*(s12+s15-s34))+
(5*s15^3*s45)/(36*s12*s23*s34^2)-(5*s15^3*s45)/
(36*s23*(s12-s34)*s34^2)+(5*s15^3*s45)/(18*s23*(s12-s34)^2*
s34)-(s15^3*s45)/(6*s23*(s12+s15-s34)^2*s34)+
(s15^2*s45)/(4*s23*(s12+s15-s34)*s34)+(2*s34*s45)/(3*s15*s23)+
(s15^2*(s15-s45)*s45)/(12*s23^2*s34*(-s12-s15+s34))-
(5*s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))+
(5*s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))-
(2*s15*s45)/(9*s34*(s12+s23-s45))-(5*s15^3*s45)/
(18*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*s34*s45)/(6*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*s34*s45)/(6*(-s15+s23+s34)^2*(s12+s23-s45))+
(25*s45)/(72*(s12-s34-s45))+(5*s15^3*s45^2)/
(36*s12*s23^2*s34^2)-(5*s15^3*s45^2)/(36*s23^2*(s12-s34)*s34^2)+
(5*s15^3*s45^2)/(18*s23^2*(s12-s34)^2*s34)+
(s34^2*s45^2)/(3*s15*s23^2*(s12+s15-s34))+
(s34^2*s45^2)/(12*s23^2*(s12-s34)*(s12+s15-s34))+
(5*s15^2*(-s15+s45))/(18*s23*(s12-s34)^2)-
(s15^3*s45*(s15+s45))/(6*(s12+s15)*s23^2*(s12+s15-s34)^2)-
(s15^3*s45*(s15+s45))/(3*(s12+s15)^2*s23^2*(s12+s15-s34))+
(s15^3*s45*(s15+s45))/(6*s23^2*(s12+s15-s34)^2*s34)+
(s15^2*s45*(2*s15+s45))/(6*(s12+s15)*s23^2*(s12+s15-s34))+
s15^2/(6*(s15-s23+s45)^2)+s15^4/(6*s23^2*(s15-s23+s45)^2)-
s15^3/(3*s23*(s15-s23+s45)^2)-(s15^4*s34)/
(6*(s12+s15)*s23^2*(s15-s23+s45)^2)+
(s15^3*s34)/(6*(s12+s15)*s23*(s15-s23+s45)^2)+
(5*s15*(-2*s34+s45))/(72*s12*s23)-(5*s15*s45*(4*s15-2*s34+s45))/
(72*s12*s23^2)-(11*s15^3*s45^2)/(12*s12*(s12+s23-s45)*
(s34+s45)^3)-(11*s15^3*s45^2)/(6*(s12+s23-s45)*
(s12-s34-s45)*(s34+s45)^3)+(11*s15*s45^3*(s15+s45)^2)/
(12*s12*s23^2*(s34+s45)^3)+(11*s15*s45^3*(s15+s45)^2)/
(6*s23^2*(s12-s34-s45)*(s34+s45)^3)+(11*s15*(s15-6*s45)*s45)/
(24*s23*(s34+s45)^2)+(11*s15^2*(3*s15-2*s45)*s45)/
(24*(s12+s23-s45)*(s12-s34-s45)*(s34+s45)^2)+
(11*s15*s45^3)/(6*s12*s23*(s34+s45)^2)-(11*s15*s45^3*(s15+s45))/
(6*s12*s23^2*(s34+s45)^2)-(5*s15^3)/(24*s12*(s12+s23-s45)*
(s34+s45))+(s12*s15^2)/(s23*(-s15+s23-s45)*(s34+s45))+
(11*s12*s15^3)/(12*s23^2*s45*(s34+s45))-(11*s15^2*(3*s12+s15))/
(12*s23*s45*(s34+s45))+(11*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2))/(12*s45*(s34+s45))-(11*(-s15+s23)^3)/
(12*(s12+s23-s45)*s45*(s34+s45))+
(s12*s15^3)/(3*s23^2*(s15-s23+s45)*(s34+s45))-
(s12*(-2*s15+s45))/(3*(s15-s23+s45)*(s34+s45))+
(s15*s34*(4*s15-21*s45))/(72*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15^3*s34)/(4*s23*s45*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(4*s23^2*s45*
(-s12+s34+s45)^2)+(s15^3*s34)/(4*(s12+s23-s45)*s45*
(-s12+s34+s45)^2)+(37*s45^2)/(72*(-s12+s34+s45)^2)+
(11*s15^3*s45^2)/(24*(s12+s23-s45)*(s34+s45)^2*
(-s12+s34+s45)^2)-(11*s15*s45^3*(s15+s45)^2)/
(24*s23^2*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s15^3*s45)/(24*(s12+s23-s45)*(s34+s45)*
(-s12+s34+s45)^2)+(11*s15*s45^2*(s15+s45)^2)/
(12*s23^2*(s34+s45)*(-s12+s34+s45)^2)-
(13*s15^3*s34)/(8*s23*s45^2*(-s12+s34+s45))+
(13*s15^3*s34^2)/(8*s23^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-29*s15+86*s34))/(24*s23^2*s45*(-s12+s34+s45))+
(5*s15*(4*s15+3*s45))/(12*s23*(s34+s45))-
(5*s15^2*s45*(s15+4*s45))/(72*s12*s23^2*s34)+
(11*s15^2*s45*(s15+4*s45))/(8*s23^2*(s34+s45)^2)-
(11*s45*(11*s15-7*s23+6*s45))/(24*(s34+s45)^2)+
(s15^2*(-17*s15+7*s45))/(24*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))+(s15*s34*(-2*s15+7*s45))/
(36*s23*(-s12+s34+s45)^2)+(s15^2*s45*(-5*s15+14*s45))/
(72*s23^2*(s12-s34)*s34)-(s15^2*(5*s15+14*s45))/
(72*(s12-s34)*s34*(s12+s23-s45))-(s15^2*(11*s15+15*s45))/
(6*s23^2*(s34+s45))+(4*s12+26*s15-24*s23+15*s45)/
(12*(s34+s45))+(s15*(s34*(s15-2*s45)+s15*s45))/
(3*(s12+s15)^2*s23)+(5*s15^3+14*s15^2*s45)/
(72*s12*s23*s34-72*s23*s34^2)+(9*s15^2+6*s15*s34-10*s15*s45-
6*s34*s45)/(72*(s12-s34)*(s12+s23-s45))+
(9*s15^2-9*s15*s34+4*s34*s45)/(54*(s12+s15-s34)*
(s12+s23-s45))-(28*s15^2+41*s15*s34-35*s15*s45+4*s34*s45)/
(72*s12*s23-72*s23*s34-72*s23*s45)+
(-9*s15^2-6*s15*s34+10*s15*s45+6*s34*s45)/
(72*s12*s23-72*s23*s34)+(8*s15^2-5*s15*s34-10*s15*s45+
18*s34*s45)/(36*s23*(s12+s23-s45))+
(12*s12*s15+101*s15^2-12*s15*s34-24*s15*s45+24*s34*s45)/
(36*s23^2)+(28*s15^2+4*s15*s34-5*s15*s45-21*s34*s45-
21*s45^2)/(72*(s12+s23-s45)*(s12-s34-s45))+
(11*s15^2*s45*(s12*s15-2*s15*s45-2*s45^2))/
(4*s23^2*(s34+s45)^3)+(11*s15*s45^2*(s15^2-s45^2))/
(12*s12*s23*(s34+s45)^3)+(11*s15*s45^2*(s15^2-s45^2))/
(6*s23*(s12-s34-s45)*(s34+s45)^3)+(11*s15*s45*(s15^2-s45^2))/
(24*s23*(s34+s45)*(-s12+s34+s45)^2)+
(11*s15*s45^2*(-s15^2+s45^2))/(24*s23*(s34+s45)^2*
(-s12+s34+s45)^2)-(s34*(s15^2-s15*s45+s45^2))/
(6*s23*(s12+s23-s45)^2)+
(11*s15*s45*(-(s15*(3*s12+s15))+2*s15*s45+s45^2))/
(4*s23*(s34+s45)^3)+(11*s45*(3*s12*s15+3*s15^2-s12*s23-
3*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2))/
(4*(s34+s45)^3)-(11*s15*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/
(12*s23^2*(s12-s34-s45)*(s34+s45)^2)-
(s34*(6*s15^2-5*s15*s45+6*s45^2))/(36*s23^2*(s12+s23-s45))+
(11*s15*s45*(-3*s15^2+2*s15*s45+7*s45^2))/(24*s23*(s12-s34-s45)*
(s34+s45)^2)-(11*s45*(s15^2-11*s15*s23+7*s23^2+10*s15*s45-
14*s23*s45+7*s45^2))/(24*(s12+s23-s45)*(s34+s45)^2)+
(s15*s45*(13*s15^2+36*s15*s45+23*s45^2))/(8*s23^2*(s12-s34-s45)*
(s34+s45))+(s15*s45*(5*s15^2+10*s15*s45+27*s45^2))/
(24*s12*s23^2*(s34+s45))+(26*s15^2-118*s15*s23+70*s23^2+
48*s15*s45-85*s23*s45+37*s45^2)/(24*(s12+s23-s45)*
(s34+s45))-(s15*(-17*s15^2+7*s15*s45+54*s45^2))/
(24*s23*(s12-s34-s45)*(s34+s45))-(-5*s15^3+27*s15*s45^2)/
(24*s12*s23*s34+24*s12*s23*s45)+
(18*s34^2+19*s15*s45+18*s34*(-s15+s45))/(108*(-s15+s23+s34)*
(s12+s23-s45))+(5*s15*(s15+s45)*(-2*s15*s45+
s34*(s15+s45)))/(18*s23^2*(s12-s34)^2)+
(s23^2-s15*s34+2*s34*s45+s45^2-s23*(s34+2*s45))/
(6*(s12+s23-s45)^2)+(2*s34*(s15+s45)-s15*(2*s15+3*s45))/
(12*s23*(s12+s15-s34))+(s34*(-s15^2+s45^2)-
s15*(s15^2-s15*s45+s45^2))/(6*(s12+s15)*s23^2)+
(s15*(-2*s15*s45^2+s34*(s15^2-s15*s45+s45^2)))/
(3*(s12+s15)^2*s23^2)+(11*s45*(s15^3-s23^3+s15^2*s45+
2*s15*s45^2+s45^3+3*s23^2*(s15+s45)-
s23*(3*s15^2+5*s15*s45+3*s45^2)))/(4*(s12+s23-s45)*
(s34+s45)^3)+(3*s15*(s15+s45)^2+3*s34^2*(s15+2*s45)-
s34*(6*s15^2+13*s15*s45+7*s45^2))/(12*s23^2*(s12+s15-s34))+
(3*s34^2*(-3*s15+4*s45)-9*s34*(-6*s15^2+s15*s45+2*s45^2)+
s15*(-15*s15^2+2*s15*s45+8*s45^2))/(72*s23^2*(s12-s34))+
(-33*s15*s45*(s15+s45)^2+s34^2*(44*s15^2+34*s15*s45+8*s45^2))/
(72*s23^2*(-s12+s34+s45)^2)+(-3*s34^2*(55*s15+8*s45)+
s34*(172*s15^2+97*s15*s45+12*s45^2)-
3*s15*(17*s15^2+42*s15*s45+25*s45^2))/
(72*s23^2*(s12-s34-s45))+(-527/(216*s12^2)+1/(3*s15*s23)-
s15^3/(3*s12^2*(s12+s15)^2*s23)+
s15^2/(s12^2*(2*s12*s23+2*s15*s23))+
s15^3/(6*s12^2*(s12+s15)*s23*(s12+s15-s34))-
(s15-s34)^2/(12*s12^2*s23*(s12+s15-s34))-
s15^3/(6*s12^2*s23*(s12+s15-s34)*s34)-(5*s15^2*s34)/
(18*s12^2*s23*(s12-s34)^2)-(15*s15^2+2*s15*s34+3*s34^2)/
(s12^2*(36*s12*s23-36*s23*s34))+
((-s15+s34)*(3*s15^2-6*s15*s34+s34*(3*s34-10*s45)))/
(12*s12^2*s23^2*(s12+s15-s34))+(s15^2*(4*s15-3*s45))/
(6*s12^2*(s12+s15)*s23^2)-s15^4/(6*s12^2*(s12+s15)*s23*
(s12+s23-s45)^2)-s15^4/(6*s12^2*(s12+s15)*s23^2*
(s12+s23-s45))-s15^4/(3*s12^2*(s12+s15)^2*s23*
(s12+s23-s45))+(2*s15^3)/(3*s12^2*(s12+s15)*s23*
(s12+s23-s45))-(s15*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
s15^4/(6*s12^2*(s12+s15)*s23*(s12+s15-s34)*(s12+s23-s45))+
s15^3/(6*s12^2*(s12+s15-s34)*s34*(s12+s23-s45))+
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(15*s15^2+2*s15*s34+3*s34^2)/(36*s12^2*(s12-s34)*
(s12+s23-s45))-(4*s15^2+s15*s34+4*s34^2)/
(54*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(17*s34^2+2*s34*(s15-s45)-19*(s15-s45)^2)/
(108*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(-641*s15+709*s23+200*s34-258*s45)/(108*s12^2*
(s12+s23-s45))+((s12-2*s15)*s15^2)/(3*s12^2*s23^2*
(-s15+s23-s45))-s15/(3*s23*(-s15+s23+s34)*
(-s15+s23-s45))-s15^4/(6*s12^2*s23*(s12+s15-s34)*s34*
(s12-s34-s45))+s15^4/(6*s12^2*s23*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
s15^4/(6*s12^2*(s12+s15-s34)*s34*(s12+s23-s45)*
(s12-s34-s45))+(5*s15^2*s34^2)/(24*s12^2*s23*(s12-s34)*
s45^2)-(5*s15^2*s34^3)/(24*s12^2*s23^2*(s12-s34)*s45^2)+
(11*s15*(2*s12^2+s12*s15+s15*s34))/(6*s12^2*s23*s45^2)-
(11*s15^2*(s12^2+s12*s34+s34^2))/(6*s12^2*s23^2*s45^2)-
(11*(s12^2+s15^2+s23^2+s23*(-2*s15+s34)-
s12*(-2*s15+s23+s34)))/(6*s12^2*s45^2)-
(5*s15^2*s34^2)/(24*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(11*(-s15+s23)*(s15*(-s23+s34)+s23*(s23+s34)))/
(6*s12^2*(s12+s23-s45)*s45^2)-(13*s15^2*s34^2)/
(8*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45^2)-
(5*s15*s34^2*(-2*s15+s34))/(24*s12^2*s23^2*(s12-s34)*s45)+
(-59*s12-114*s15+103*s23+44*s34)/(24*s12^2*s45)+
(8*s12^2+26*s12*s15+11*s15^2+26*s15*s34)/(24*s12^2*s23*s45)-
(s15*(8*s12^2-33*s12*s15+52*s12*s34+52*s34^2))/
(24*s12^2*s23^2*s45)+(5*s15^2*s34)/(24*s12^2*(s12-s34)*
(s12+s23-s45)*s45)-(55*s15^2-202*s15*s23+147*s23^2+
26*s15*s34+88*s23*s34)/(24*s12^2*(s12+s23-s45)*s45)-
(s15*s34*(49*s15+26*s34))/(24*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+(s15^4*s45)/(6*s12^2*(s12+s15)*s23^2*
(s12+s15-s34)^2)+(s15^4*s45)/(3*s12^2*(s12+s15)^2*s23^2*
(s12+s15-s34))-(2*s15^3*s45)/(3*s12^2*(s12+s15)*s23^2*
(s12+s15-s34))-(2*s15^2*s45)/(9*s12^2*s23^2*s34)+
(2*s15*s45)/(9*s12^2*s23*s34)-(s15^4*s45)/(6*s12^2*s23^2*
(s12+s15-s34)^2*s34)+(s15^3*s45)/(4*s12^2*s23^2*
(s12+s15-s34)*s34)+(s34^3*s45)/(3*s12^2*s15*s23^2*
(s12+s15-s34))+(s34^3*s45)/(12*s12^2*s23^2*(s12-s34)*
(s12+s15-s34))+(s34*(s12+s34)*s45)/(3*s12^2*s15*s23^2)-
(2*s15*s45)/(9*s12^2*s34*(s12+s23-s45))+(s15^3*(-s15+s45))/
(3*s12^2*(s12+s15)^2*s23^2)+((s12-s15)*s15^3)/
(6*s12^2*s23^2*(s15-s23+s45)^2)+
s15^5/(6*s12^2*(s12+s15)*s23^2*(s15-s23+s45)^2)+
(s15^2*(-s12+s15))/(6*s12^2*s23*(s15-s23+s45)^2)-
s15^4/(6*s12^2*(s12+s15)*s23*(s15-s23+s45)^2)+
s15^5/(3*s12^2*(s12+s15)^2*s23^2*(s15-s23+s45))-
s15^4/(s12^2*(s12+s15)*s23^2*(s15-s23+s45))-
s15^2/(3*s12^2*s23*(s15-s23+s45))-
s15^4/(3*s12^2*(s12+s15)^2*s23*(s15-s23+s45))+
(2*s15^3)/(3*s12^2*(s12+s15)*s23*(s15-s23+s45))+
1/(3*(s15-s23-s34)*(s15-s23+s45))-
(11*s15*(2*s12+s15)*s45)/(4*s12*s23*(s34+s45)^3)-
(11*(s23-s45)*s45*(s15-s23+s45)^2)/(4*s12^2*(s12+s23-s45)*
(s34+s45)^3)-(11*s15*(2*s12+3*s15)*s45)/
(24*s12^2*s23*(s34+s45)^2)-(11*(-3*s15^2+2*s15*(s23-s45)+
(s23-s45)^2)*s45)/(24*s12^2*(s12+s23-s45)*(s34+s45)^2)-
(11*s45*(s12-2*s15-s23+s45))/(24*s12^2*(s34+s45)^2)+
(2*s15)/(3*s23*(-s15+s23-s45)*(s34+s45))+
(11*(s12^2+(s15-s23)^2+s12*(2*s15-s23)))/
(12*s12^2*s45*(s34+s45))+(11*s15^2)/(12*s23^2*s45*(s34+s45))-
(11*s15*(2*s12+s15))/(12*s12*s23*s45*(s34+s45))-
(11*(s15-s23)^2*s23)/(12*s12^2*(s12+s23-s45)*s45*(s34+s45))-
(11*s15^2*s45)/(12*s12^2*s23*(s12-s34-s45)*(s34+s45))+
(11*s15^2*s45)/(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*
(s34+s45))-(11*s15*s45^2*(s15+s45))/(12*s12^2*s23^2*
(s12-s34-s45)*(s34+s45))+1/(3*(s15-s23+s45)*
(s34+s45))+s15^2/(3*s23^2*(s15-s23+s45)*(s34+s45))-
(s15^2*s34^2)/(4*s12^2*s23*s45*(-s12+s34+s45)^2)+
(s15^2*s34^3)/(4*s12^2*s23^2*s45*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(4*s12^2*(s12+s23-s45)*s45*(-s12+s34+s45)^2)-
(13*s15^2*s34^2)/(8*s12^2*s23*s45^2*(-s12+s34+s45))+
(13*s15^2*s34^3)/(8*s12^2*s23^2*s45^2*(-s12+s34+s45))-
(s15*s34*(49*s15+26*s34))/(24*s12^2*s23*s45*(-s12+s34+s45))+
(s15*s34^2*(43*s15+47*s34))/(24*s12^2*s23^2*s45*
(-s12+s34+s45))-(s34*(-s15+s34+s45)^2)/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s34*(s12-s15+s34+s45))/(6*s12^2*(-s15+s23+s34)^2)+
(3*s12+15*s15+4*s45)/(18*s12^2*s23)-(s15*(2*s12+11*s45))/
(12*s12^2*s23*(s34+s45))+(13*s12+24*s15-24*s23+13*s45)/
(12*s12^2*(s34+s45))-(19*s12-19*s15+s34+19*s45)/
(108*s12^2*(-s15+s23+s34))+(24*s12^2+88*s12*s15+15*s15^2-
65*s15*s34-24*s12*s45+58*s15*s45-58*s34*s45)/
(72*s12^2*s23^2)-(5*s15^2*s34)/(s12^2*(24*s12*s23*s45-
24*s23*s34*s45))+(15*s15^2+71*s15*s34+6*s34^2+2*s15*s45-
2*s34*s45-14*s45^2)/(36*s12^2*s23*(s12-s34-s45))+
(s15*(-6*s15^2+s15*s45-8*s45^2))/(36*s12^2*s23*s34*
(-s12+s34+s45))+(s15^2+s23^2+s15*(s23-2*s45)-
3*s23*s45+3*s45^2)/(6*s12^2*(s12+s23-s45)^2)+
(-6*s15^2+s15*s45+6*s45^2)/(18*s12^2*s23*(s12+s23-s45))+
(s15*(6*s15^2-s15*s45+8*s45^2))/(36*s12^2*s34*(s12+s23-s45)*
(-s12+s34+s45))-(15*s15^2+71*s15*s34+2*s15*s45+
15*s34*s45+9*s45^2)/(36*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(11*s15^2-46*s15*s23+35*s23^2+
35*s15*s45-37*s23*s45+13*s45^2)/(12*s12^2*(s12+s23-s45)*
(s34+s45))+(s15*(-22*s12*s15-30*s12*s45+22*s15*s45+
33*s45^2))/(24*s12^2*s23^2*(s34+s45))+
(-6*s15^3+s15^2*s45-5*s15*s45^2-6*s45^3)/
(36*s12^2*s23*(s12+s23-s45)*(s12-s34-s45))+
(6*s15^3-6*s15^2*s45+5*s15*s45^2-6*s45^3)/
(36*s12^2*s23^2*(s12+s23-s45))+
(s15^3-s15^2*s45+s15*s45^2-s45^3)/(6*s12^2*s23*
(s12+s23-s45)^2)+(5*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(18*s12^2*s23^2*(s12-s34)^2)-
(11*s15*s45*(-(s12*s15)+s45*(s15+s45)))/(4*s12*s23^2*
(s34+s45)^3)+(11*s45*(s12^2+(s15-s23+s45)^2+
s12*(2*s15-s23+s45)))/(4*s12^2*(s34+s45)^3)+
(3*s15^2*(12*s34-5*s45)+4*s15*(s34+s45)^2-
21*s45*(s34+s45)^2)/(72*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15*s45*(s45*(s15+s45)-
s12*(s15+2*s45)))/(8*s12^2*s23^2*(s34+s45)^2)+
(5*s15^2*(7*s34-6*s45)+6*s34^2*(s34-2*s45)+
9*s15*s34*(s34+4*s45))/(72*s12^2*s23^2*(s12-s34))+
(-4*s15*(s34+s45)^2-8*s45*(s34+s45)^2+
s15^2*(-36*s34+15*s45))/(72*s12^2*s23*(-s12+s34+s45)^2)+
(s34*(3*s15^2*(12*s34-5*s45)+8*s45*(s34+s45)^2+
s15*(26*s34^2+52*s34*s45-7*s45^2)))/(72*s12^2*s23^2*
(-s12+s34+s45)^2)+(-24*s34^3-s34^2*(153*s15+20*s45)+
2*s34*(3*s15^2-5*s15*s45+8*s45^2)+
s45*(51*s15^2+68*s15*s45+12*s45^2))/(72*s12^2*s23^2*
(s12-s34-s45)))*tr5}


projectionMatrix["uubggg","pmmpp","Nf1"]=
{{1,0,0,6/17,12/17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,22/51,7/102,
0,0,0,0,0,0,10/17,0,0,2/17,14/17,0,-8/51,-2/17,-2/17,
44/17,12/17,12/17,-12/17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,19/306,0,-10/51,-131/51,82/51,-11/17,-1/3,10/51,-46/51,
8/51,-92/51,8/17,-20/51,-38/51,-10/51,-10/51,0,0,0,-2/3,1/3,
0,57/34,0,0,0,0,0,0,0,0,0,253/51,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-16/17,1,
143/51,0,0,0,0,0,0,0,0,0,0,0,0,46/51,-70/51,0,0,0,0,
0,0,0,0,0,-128/153,49/51,4/17,-21/17,2/51,0,0,0,0,0,0,
0,82/51,-107/153,104/51,-2/3,110/51,16/51,0,112/51,112/51,
-400/51,0,77/153,-5/102,0,0,26/51,0,-1/9,0,0,-23/17,31/153,
46/51,-46/51,92/51,92/51,23/51,2494/51,0,-2/17,0,36/17,
278/51,-20/3,-2,-20/3,400/51,0,317/153,40/3},
{0,1,0,18/17,36/17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-12/17,12/17,
0,0,0,0,0,0,30/17,0,0,6/17,42/17,0,60/17,-108/17,-108/17,
132/17,36/17,36/17,-36/17,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,40/17,0,24/17,-114/17,82/17,-84/17,0,-24/17,-12/17,144/17,
-24/17,24/17,48/17,-72/17,24/17,24/17,0,0,0,-3,0,0,9/17,0,
0,0,0,0,0,0,0,0,270/17,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-48/17,3,143/17,0,0,0,
0,0,0,0,0,0,0,0,0,114/17,-138/17,0,0,0,0,0,0,0,0,0,
-37/17,66/17,12/17,-12/17,-66/17,0,0,0,0,0,0,0,82/17,
-13/17,104/17,-1,42/17,84/17,0,-24/17,-24/17,-264/17,0,37/17,
57/17,0,0,26/17,0,0,0,0,-18/17,-18/17,12/17,-12/17,24/17,
24/17,6/17,1712/17,0,-6/17,0,108/17,210/17,-12,-6,-12,
264/17,0,66/17,24},{0,0,1,-2/17,-4/17,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,24/17,3/34,0,0,0,0,0,0,25/17,0,0,5/17,35/17,0,
-18/17,12/17,12/17,110/17,30/17,30/17,-30/17,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-7/34,0,-14/17,-95/17,205/51,-19/17,
-1,14/17,-44/17,-16/17,-88/17,20/17,-28/17,-26/17,-14/17,
-14/17,0,0,0,-1,0,0,151/34,0,0,0,0,0,0,0,0,0,225/17,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-40/17,5/2,715/102,0,0,0,0,0,0,0,0,0,0,0,0,
27/17,-47/17,0,0,0,0,0,0,0,0,0,-67/51,21/17,10/17,-44/17,
-21/17,0,0,0,0,0,0,0,205/51,10/51,260/51,-11/6,-16/17,
2/17,0,-20/17,-20/17,-254/17,0,151/102,-7/34,0,0,65/51,0,0,
0,0,-32/17,2/17,10/17,-10/17,20/17,20/17,5/17,4484/51,0,
-5/17,0,90/17,192/17,-10,-17/3,-10,220/17,0,55/17,20},
{0,0,0,0,0,1,1/3,2,1/6,-13/9,5/9,-1/3,-7/6,1/3,5/4,1/9,
-1/2,10/3,-1/9,1/3,4/3,11/3,-2/3,-3,2/3,-2,3/2,-1/3,2/3,
-1/9,-1/3,1/3,-5/3,2/3,-1,1/2,2/9,-2,-2/3,-2/3,-1/3,2/3,
1/18,2/3,2,-1/3,-5/12,1/3,1,-1/18,-4/3,0,-2/3,-1,2,-1,
4/3,8/3,-2/3,-2,-4/3,-1/3,-2/3,1/3,-2/3,-4/3,4/3,-2/3,2/3,
1/3,2,14/3,-2,1,-6,8/3,-2/3,-2/3,-4/3,2/3,-1/3,2/3,-2/3,
4/3,2/3,0,2,-2,-2/3,2/3,-2/3,4/3,2/3,16/3,-2,-4/3,-2/3,0,
2,-2,-10/3,2/3,-2/3,4/3,2/3,20/3,-2,-4/3,-2/3,-4/3,2/3,
-2/3,-2/3,2/3,10/3,2,-2,-8/3,-2/3,2/3,1,-1/3,1/9,1/3,4/9,
-8/9,4/9,-4/9,0,4/9,4/9,0,-1/9,-5/3,1/12,0,0,0,0,6,1/6,
-23/3,-43/12,77/18,0,0,0,0,0,-1/3,0,0,0,0,0,0,0,7/3,
-16/3,10/3,0,14/3,-6,14/3,-6,8/3,-2,-7/3,-4/9,0,1/3,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/18,0,0,0,-7/18,
0,-29/18,2/3,-1,19/12,5/6,-17/18,-7/9,-1/12,0,0,4/3,-1,0,
-2/3,-10/3,1/3,4/3,2,1/3,-2/3,-8/3,-2/3,-4/3,-2/3,-8/3,
-2/3,2,-2/3,-4/3,0,0,5/3,2/9,-4/9,1/3,0,0,0,0,0,
487/1440,8/9,-8/9,-64/3,-10/3,65/72,0,-22/3,-5/3,2,-1/9,
-25/72,0,0,-1,4,-3,8/3,-16/3,8/3,-16/3,2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1/3,0,0,0,1/6,-1/4,-1/16,0,0,0,0,
1/2,1/4,-1/2,-5/8,7/12,0,0,0,0,0,-1/2,0,0,0,0,0,0,0,
1/2,-1,1/2,0,1,-1,1,-1,1,-1,-1/2,-1/6,0,-1/4,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-1/6,0,0,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-2,-1,0,0,0,0,0,0,0,0,0,-61/720,-1/3,1/3,8,7,
7/16,0,-1,-19/12,15/8,-3/4,-1/24,0,0,-3/2,2,-1,3,-3,2,
-1,3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,-1,-1,0,0,0,0,0,0,0,0,0,0,0,0,2,-2,-2,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,-1/2,1,0,0,1,1,
-1,1,2,2,-2,2,-1,-1,1,0,0,0,3/2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
-1,0,0,0,0,0,0,0,0,0,0,1,0,1,-1,0,0,0,0,0,0,0,0,
-1/2,0,1/3,-1,1,0,-2,-2,1,0,-1/3,1/2,0,0,0,0,0,0,0,
1/2,-1/2,0,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-3,0,0,0,0,0,0,0,0,0,-10,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-2,2,0,0,0,0,0,0,0,0,0,1,-2,0,
2,2,0,0,0,0,0,0,0,0,0,0,2/3,0,0,0,0,0,12,0,-4/3,0,
0,0,0,0,-1/3,0,0,2,-2/3,-2,2,-4,-4,-2,-64,0,0,0,-4,
-10,9,13/3,10,-10,0,-8/3,-18},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,6,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-1,0,0,0,-1/2,0,1,-6,9,15/2,-6,
-9,4,9/4,1,0,-6,6,-3,-6,24,-6,12,-18,-6,-12,24,12,12,
-12,24,12,-12,6,12,-6,-12,6,-2,2,-3/2,0,0,0,0,0,
-61/120,-2,2,48,-12,-13/4,0,42,8,-15,10,-3,0,0,9,-24,
15,-12,18,-24,24,-12,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1/2,1/2,0,0,
0,0,0,1,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/4,
-3/4,1/2,0,0,-1/2,1/2,-1/2,-1/2,1,-1,1,1,-1/2,-1/2,1/2,
0,0,0,-1/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1/2,-1/2,0,0,0,0,0,0,0,0,
0,1/6,-1/2,0,1/2,1/2,0,0,0,0,0,0,0,0,1/12,0,0,-1/2,
1/2,0,-1,-1,1/2,0,0,1/4,0,0,0,0,-1/6,0,0,-1/4,-1/12,0,
0,0,0,0,0,0,0,0,0,-1/4,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,-2,0,0,0,0,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/3,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,2/3,
1,0,0,0,0,-1/3,0,0,0,0,0,0,0,0,0,14,0,0,0,0,3,-2,
-4/3,-2,0,0,1/3,2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,-1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,-1/3,0,0,2,-2,0,4,4,
-2,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,14,0,0,0,2,
2,-2,-1/3,-2,4,0,2/3,4},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,-1/2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1/6,0,0,0,0,0,-1/6,0,0,-1,1/3,1,-1,2,2,
1/2,5,0,0,0,1,1/2,-1,0,-1,3,0,1/6,2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,1/6,0,0,0,0,0,0,0,-1/6,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-3,0,0,0,-1,0,0,0,0,-3,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,-2,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,1,-1/3,-1,1,-2,-2,-1,-7,0,0,0,-1,-1/2,1/2,
1/6,1,-2,0,1/6,-2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0}}

ampFunctions["uubggg","pmmpp","Nf1"]={f11[s12]*f11[s15]^2,Pi^2*f11[s23],
f11[s15]^2*f11[s45],f11[s23]*f21[s34,s15],f11[s45]*f21[s34,s15],
bc50e4p4,bc49e4p4,f11[s15]*Zeta[3],Pi^2*f11[s15]^2,
f11[s12]*f11[s15]^3,f11[s12]^3*f11[s23],f11[s12]^2*f11[s15]*f11[s23],
f11[s15]^3*f11[s23],f11[s12]^2*f11[s23]^2,f11[s15]^2*f11[s23]^2,
f11[s12]*f11[s23]^3,f11[s15]*f11[s23]^3,f11[s12]^2*f11[s15]*f11[s34],
Pi^2*f11[s23]*f11[s34],f11[s12]^2*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s23]*f11[s34],f11[s15]^2*f11[s23]*f11[s34],
f11[s12]*f11[s23]^2*f11[s34],f11[s15]*f11[s23]^2*f11[s34],
f11[s23]^3*f11[s34],f11[s15]*f11[s23]*f11[s34]^2,
f11[s23]^2*f11[s34]^2,f11[s23]*f11[s34]^3,f11[s45]*Zeta[3],
Pi^2*f11[s15]*f11[s45],f11[s12]^2*f11[s15]*f11[s45],
f11[s12]*f11[s15]^2*f11[s45],f11[s12]^2*f11[s23]*f11[s45],
f11[s12]*f11[s15]*f11[s23]*f11[s45],f11[s12]*f11[s23]^2*f11[s45],
f11[s23]^3*f11[s45],Pi^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s34]*
f11[s45],f11[s12]*f11[s23]*f11[s34]*f11[s45],
f11[s15]*f11[s23]*f11[s34]*f11[s45],f11[s23]^2*f11[s34]*f11[s45],
f11[s15]*f11[s34]^2*f11[s45],Pi^2*f11[s45]^2,
f11[s12]*f11[s15]*f11[s45]^2,f11[s12]*f11[s23]*f11[s45]^2,
f11[s15]*f11[s23]*f11[s45]^2,f11[s23]^2*f11[s45]^2,
f11[s12]*f11[s34]*f11[s45]^2,f11[s23]*f11[s34]*f11[s45]^2,
f11[s23]*f11[s45]^3,f11[s12]*f11[s15]*f21[s12,s34],
f11[s15]*f11[s34]*f21[s12,s34],f11[s15]*f11[s45]*f21[s12,s34],
f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s12]*f11[s34]*f21[s15,s23],
f11[s15]*f11[s34]*f21[s15,s23],f11[s23]*f11[s34]*f21[s15,s23],
f11[s34]^2*f21[s15,s23],f11[s34]*f11[s45]*f21[s15,s23],
f11[s12]^2*f21[s23,s45],f11[s12]*f11[s23]*f21[s23,s45],
f11[s23]^2*f21[s23,s45],f11[s12]*f11[s34]*f21[s23,s45],
f11[s23]*f11[s34]*f21[s23,s45],f11[s12]*f11[s45]*f21[s23,s45],
f11[s23]*f11[s45]*f21[s23,s45],f11[s34]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s12]^2*f21[s34,s15],
f11[s12]*f11[s15]*f21[s34,s15],f11[s15]*f11[s23]*f21[s34,s15],
f11[s23]^2*f21[s34,s15],f11[s12]*f11[s34]*f21[s34,s15],
f11[s23]*f11[s34]*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f11[s12]*f11[s15]*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s15]*f11[s23]*f21[s45,s12],f11[s23]^2*f21[s45,s12],
f11[s15]*f11[s34]*f21[s45,s12],f11[s23]*f11[s34]*f21[s45,s12],
f11[s15]*f11[s45]*f21[s45,s12],f11[s23]*f11[s45]*f21[s45,s12],
f11[s15]*f31[s12,s34],f11[s15]*f31[s15,s23],f11[s23]*f31[s15,s23],
f11[s34]*f31[s15,s23],f11[s12]*f31[s23,s45],f11[s23]*f31[s23,s45],
f11[s34]*f31[s23,s45],f11[s45]*f31[s23,s45],f11[s12]*f31[s34,s15],
f11[s23]*f31[s34,s15],f11[s15]*f31[s45,s12],f11[s23]*f31[s45,s12],
f11[s15]*f32[s12,s34],f11[s15]*f32[s15,s23],f11[s23]*f32[s15,s23],
f11[s34]*f32[s15,s23],f11[s12]*f32[s23,s45],f11[s23]*f32[s23,s45],
f11[s34]*f32[s23,s45],f11[s45]*f32[s23,s45],f11[s12]*f32[s34,s15],
f11[s23]*f32[s34,s15],f11[s15]*f32[s45,s12],f11[s23]*f32[s45,s12],
f11[s12]*f33[s12,s23,s45],f11[s15]*f33[s12,s23,s45],
f11[s23]*f33[s12,s23,s45],f11[s34]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f11[s15]*f33[s23,s34,s15],f11[s23]*f33[s23,s34,s15],
f11[s34]*f33[s23,s34,s15],f11[s15]*f33[s34,s45,s12],
f11[s34]*f33[s45,s15,s23],f43[s15,s23],f43[s23,s45],
f44[s12,s23,s45],f44[s23,s34,s15],f45[s15,s12,s34],
f45[s23,s34,s15],f46[s12,s34,s15],f46[s23,s45,s12],
f47[s34,s15,s12],f411[s12,s23,s34,s45,s15],
f411[s23,s34,s45,s15,s12],f11[s23]^2*f11[s34],f11[s12]^3*f11[s15],
f11[s12]^2*f11[s15]^2,f11[s15]^4,f11[s12]^2*f11[s23],
f11[s12]*f11[s23]^2,f11[s15]*f11[s23]^2,Pi^2*f11[s12]*f11[s34],
f11[s12]*f11[s15]^2*f11[s34],f11[s15]^3*f11[s34],
f11[s12]*f11[s15]*f11[s34]^2,f11[s15]^2*f11[s34]^2,
f11[s15]*f11[s34]^3,f11[s12]*f11[s23]*f11[s45],
f11[s15]*f11[s23]*f11[s45],f11[s45]^2,f11[s15]*f11[s45]^2,
f11[s34]*f11[s45]^2,f11[s15]^2*f21[s12,s34],f11[s12]*f21[s15,s23],
f11[s34]*f21[s15,s23],f11[s45]*f21[s15,s23],f21[s23,s45],
f11[s12]*f21[s23,s45],f11[s15]*f21[s23,s45],f11[s34]*f21[s23,s45],
f11[s15]^2*f21[s34,s15],f11[s15]*f11[s34]*f21[s34,s15],
f11[s34]^2*f21[s34,s15],f21[s12,s34]*f21[s45,s12],
f11[s15]*f31[s34,s15],f11[s34]*f31[s34,s15],f11[s15]*f32[s34,s15],
f11[s34]*f32[s34,s15],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f43[s34,s15],f44[s15,s12,s34],
f48[s12,s34,s45],f49[s34,s15,s12],f11[s23]^2,f11[s23]^3,
f11[s23]^2*f11[s45],f11[s23]*f11[s45]^2,f11[s23]*f21[s12,s34],
f21[s15,s23],f11[s15]*f21[s15,s23],f11[s23]*f21[s15,s23],
f11[s23]*f21[s23,s45],f11[s45]*f21[s23,s45],f31[s15,s23],
f31[s23,s45],f32[s15,s23],f32[s23,s45],f33[s12,s23,s45],
f33[s23,s34,s15],f33[s45,s15,s23],f34[s12,s23,s34,s45,s15],
Pi^2*f11[s12]^2,f11[s12]^2*f11[s15],f11[s15]^2*f11[s23],
f11[s12]*f11[s15]*f11[s34],Pi^2*f11[s34]^2,f11[s23]*f11[s34]^2,
f11[s12]^3*f11[s45],f11[s12]^2*f11[s34]*f11[s45],
f11[s12]*f11[s34]^2*f11[s45],f11[s12]^2*f11[s45]^2,
f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,f11[s34]*f11[s45]^3,
f11[s45]^4,Pi^2*f21[s12,s34],f11[s15]*f21[s12,s34],
f11[s12]*f11[s45]*f21[s12,s34],f11[s45]^2*f21[s12,s34],
f21[s12,s34]^2,f11[s12]^2*f21[s45,s12],f11[s12]*f11[s34]*
f21[s45,s12],f11[s34]^2*f21[s45,s12],f11[s12]*f11[s45]*
f21[s45,s12],f11[s34]*f11[s45]*f21[s45,s12],
f11[s45]^2*f21[s45,s12],f11[s12]*f31[s45,s12],
f11[s34]*f31[s45,s12],f11[s45]*f31[s45,s12],f11[s45]*f32[s12,s34],
f11[s12]*f32[s45,s12],f11[s34]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],
f11[s45]*f33[s34,s45,s12],f41[s12,s34],f42[s12,s34],
f43[s45,s12],f44[s34,s45,s12],f45[s34,s45,s12],
f49[s12,s34,s45],f11[s23],f11[s15]*f11[s23],
f11[s15]*f11[s23]*f11[s34],f11[s15]*f11[s45],f11[s23]*f11[s45],Pi^4,
Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],f11[s12]*Zeta[3],f11[s12]^4,
f11[s12]*f11[s23],f11[s34]*Zeta[3],f11[s12]^3*f11[s34],
f11[s12]^2*f11[s34]^2,f11[s12]*f11[s34]^3,f11[s34]^4,
f11[s15]*f11[s34]*f11[s45],f11[s23]*f11[s34]*f11[s45],
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f11[s12]*f31[s12,s34],
f11[s34]*f31[s12,s34],f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],
f43[s12,s34],1,Pi^2*f11[s15],f11[s12]*f11[s15]*f11[s23],
f11[s23]*f11[s34],f11[s12]*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s45],f11[s15],f11[s15]^2*f11[s34],
f11[s12]*f11[s34]*f11[s45],f11[s34]^2*f11[s45],f11[s45]*f21[s12,s34],
f11[s12]*f11[s15],f11[s15]^2,f21[s34,s15],f11[s15]^3,
f11[s15]*f11[s34],Pi^2*f11[s45],f11[s15]*f21[s34,s15],
f11[s34]*f21[s34,s15],f21[s45,s12],f31[s34,s15],f32[s34,s15],
f33[s15,s12,s34],f11[s34],Pi^2*f11[s34],f11[s15]*f11[s34]^2,
f11[s45],f11[s12]*f11[s45],f11[s34]*f11[s45],f11[s12],Pi^2*f11[s12],
f11[s12]^2,f33[s34,s45,s12],f11[s12]*f11[s45]^2,f11[s45]^3,
f11[s12]*f21[s45,s12],f11[s45]*f21[s45,s12],f31[s45,s12],
f32[s45,s12],f11[s12]^2*f11[s45],Zeta[3],f11[s12]*f11[s34],
f11[s34]^2,f21[s12,s34],f11[s34]*f21[s12,s34],f11[s12]*f11[s34]^2,
f11[s12]^2*f11[s34],f11[s34]^3,f11[s12]*f21[s12,s34],f31[s12,s34],
Pi^2,f11[s12]^3,f32[s12,s34]}


==> anc/TwoLoopRemainders/uubggg_pmmpp_Nf2.txt <==
rationalBasis["uubggg","pmmpp","Nf2"]=
{1/36,(-2*s15^3)/(9*s23^2*(s12-s34))+s15^2/(3*s12*s23-3*s23*s34)+
(-3*s15+2*s23)/(9*(s12+s23-s45))+
(s15*(2*s15^2+3*s15*s34-3*s15*s45-s34*s45))/
(9*s23*(s12-s34)^2)-(2*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*s23*(s12-s34)^3)+(2*s15^2*(s15*s45+s34*(-s15+s45)))/
(9*(s12-s34)^3*(s12+s23-s45))-
(2*s15*(s15*s45-s34*(s15+s45))^2)/(9*s23^2*(s12-s34)^3)-
(4*s15^2*(-(s15*s45)+s34*(s15+s45)))/(9*s23^2*(s12-s34)^2)+
(3*s15*(-s15+s45)+s34*(-3*s15+2*s45))/(9*(s12-s34)*
(s12+s23-s45))+(s15*(s34*(-3*s15+s45)+
s15*(-2*s15+3*s45)))/(9*(s12-s34)^2*(s12+s23-s45))+
(-2/(9*s12^2)-(2*s15^2)/(9*s12^2*s23^2)+s15/(9*s12^2*s23)+
(2*s15^2*s34^2)/(9*s12^2*s23*(s12-s34)^3)+(2*s15*(s15+s34))/
(9*s12^2*s23*(s12-s34))+(s15*s34*(4*s15+s34))/
(9*s12^2*s23*(s12-s34)^2)+(2*s15^2*s34^2)/
(9*s12^2*(-s12+s34)^3*(s12+s23-s45))-(s15*s34*(4*s15+s34))/
(9*s12^2*(s12-s34)^2*(s12+s23-s45))-
(2*(s15^2+s15*s34+s34^2))/(9*s12^2*(s12-s34)*
(s12+s23-s45))-(2*s15*s34*(3*s15*s34-2*s15*s45+
2*s34*s45))/(9*s12^2*s23^2*(s12-s34)^2)-
(2*s15*s34^2*(-(s15*s45)+s34*(s15+s45)))/(9*s12^2*s23^2*
(s12-s34)^3)+(2*s15*(s15*s45-s34*(3*s15+s45)))/
(9*s12^2*s23^2*(s12-s34))-(s15+2*(-s23+s34+s45))/
(9*s12^2*(s12+s23-s45)))*tr5,-5/27+s15^2/(36*s23^2)-
s15/(36*s23)+s15^3/(36*s12*s23*s34)+s15/(36*(s12+s23-s45))-
s15^3/(36*s12*s34*(s12+s23-s45))+(s15^2*(s15-2*s45))/
(36*(s12-s34)*s34*(s12+s23-s45))+(s15^2*(s15-s45))/
(18*(s12-s34)^2*(s12+s23-s45))+
(s15^3*s45)/(36*s12*s23*s34^2)-(s15^3*s45)/(36*s23*(s12-s34)*
s34^2)+(s15^3*s45)/(18*s23*(s12-s34)^2*s34)+
(s15^2*(s15-2*s45)*s45)/(36*s12*s23^2*s34)-
(s15^3*s45)/(36*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(36*(s12-s34)*s34^2*(s12+s23-s45))-
(s15*s45)/(36*s34*(s12+s23-s45))-(s15^3*s45)/
(18*(s12-s34)^2*s34*(s12+s23-s45))+
(s15^3*s45^2)/(36*s12*s23^2*s34^2)-(s15^3*s45^2)/
(36*s23^2*(s12-s34)*s34^2)+(s15^3*s45^2)/(18*s23^2*(s12-s34)^2*
s34)+(s15*(-3*s15+s45))/(36*s23*(s12-s34))-
(s15*(-3*s15+s45))/(36*(s12-s34)*(s12+s23-s45))+
(s15^2*(-s15+s45))/(18*s23*(s12-s34)^2)+(s15^2*s45*(-s15+s45))/
(18*s23^2*(s12-s34)*s34)-(s15*(s15+s45))/
(36*s23*(s12+s23-s45))-(s15*(s34+s45))/(36*s12*s23)+
(s15*s45*(-2*s15+s34+s45))/(36*s12*s23^2)+
(-s15^3+2*s15^2*s45)/(36*s12*s23*s34-36*s23*s34^2)+
(s15*(3*s15^2+2*s15*s45-s45^2))/(36*s23^2*(s12-s34))+
(s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(18*s23^2*(s12-s34)^2)+(-s15/(36*s12^2*s23)-
(s15^2*s34)/(18*s12^2*s23*(s12-s34)^2)-(s15*(3*s15+s34))/
(36*s12^2*s23*(s12-s34))+s15/(36*s12^2*(s12+s23-s45))+
(s15^2*s34)/(18*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(3*s15+s34))/(36*s12^2*(s12-s34)*(s12+s23-s45))-
(s15^2*s45)/(36*s12^2*s23^2*s34)+(s15*s45)/(36*s12^2*s23*s34)-
(s15*s45)/(36*s12^2*s34*(s12+s23-s45))+(s15*s45*(s15+s45))/
(36*s12^2*s23*s34*(s12+s23-s45))+(s15*(s12+3*s15+s45))/
(36*s12^2*s23^2)+(s15*(5*s15*s34-3*s15*s45+3*s34*s45))/
(36*s12^2*s23^2*(s12-s34))+
(s15*s34*(-(s15*s45)+s34*(s15+s45)))/(18*s12^2*s23^2*
(s12-s34)^2))*tr5,(-5*s15^2)/(27*s23^2)+(5*s15)/(27*s23)-
(5*s15^3)/(27*s12*s23*s34)+(5*s15^2*(s15-2*s45))/
(27*s23*(s12-s34)*s34)+(10*s15^2*(s15-s45))/
(27*s23*(s12-s34)^2)+(5*s15*(3*s15-s45))/(27*s23*(s12-s34))+
(5*s15^3)/(27*s12*s34*(s12+s23-s45))+
(-35*s15+15*s23+33*s34-9*s45)/(108*(s12+s23-s45))+
(s34*(s34-s45))/(9*(s12-s45)^2)+s15^2/(18*s23*s45)+
(-2*s15+s23)/(18*s45)-(-s15+s23+s34)^2/(18*(s12+s23-s45)*
s45)-(5*s15^3*s45)/(27*s12*s23*s34^2)+
(5*s15^3*s45)/(27*s23*(s12-s34)*s34^2)-(10*s15^3*s45)/
(27*s23*(s12-s34)^2*s34)+(10*s15^2*(s15-s45)*s45)/
(27*s23^2*(s12-s34)*s34)+(5*s15^3*s45)/(27*s12*s34^2*
(s12+s23-s45))-(5*s15^3*s45)/(27*(s12-s34)*s34^2*
(s12+s23-s45))+(5*s15*s45)/(27*s34*(s12+s23-s45))+
(10*s15^3*s45)/(27*(s12-s34)^2*s34*(s12+s23-s45))-
(s34^2*s45)/(9*(s12-s45)^2*(s12+s23-s45))-
(5*s15^3*s45^2)/(27*s12*s23^2*s34^2)+(5*s15^3*s45^2)/
(27*s23^2*(s12-s34)*s34^2)-(10*s15^3*s45^2)/
(27*s23^2*(s12-s34)^2*s34)+(5*s15*(-3*s15+s45))/
(27*(s12-s34)*(s12+s23-s45))+(10*s15^2*(-s15+s45))/
(27*(s12-s34)^2*(s12+s23-s45))+(-3*s34+s45)/
(12*(s12-s45))+(5*s15*(s34+s45))/(27*s12*s23)-
(5*s15*s45*(-2*s15+s34+s45))/(27*s12*s23^2)+
(5*s15^2*(-s15+2*s45))/(27*(s12-s34)*s34*(s12+s23-s45))+
(5*s15^2*s45*(-s15+2*s45))/(27*s12*s23^2*s34)+
(s34*(8*s15-6*s34+7*s45))/(36*(s12-s45)*(s12+s23-s45))+
s34^2/(18*s12*s45-18*s45^2)+(5*s15*(-3*s15^2-2*s15*s45+s45^2))/
(27*s23^2*(s12-s34))+(s15*(3*s34+10*(s15+s45)))/
(54*s23*(s12+s23-s45))-(10*s15*(s15+s45)*
(-2*s15*s45+s34*(s15+s45)))/(27*s23^2*(s12-s34)^2)+
(-5/(36*s12^2)+(13*s15)/(54*s12^2*s23)+(10*s15^2*s34)/
(27*s12^2*s23*(s12-s34)^2)+(5*s15*(3*s15+s34))/
(27*s12^2*s23*(s12-s34))-(10*s15^2*s34)/(27*s12^2*(s12-s34)^2*
(s12+s23-s45))-(5*s15*(3*s15+s34))/(27*s12^2*(s12-s34)*
(s12+s23-s45))+(-32*s15+3*(7*s23+8*s34-8*s45))/
(108*s12^2*(s12+s23-s45))+s15/(18*s12*s23*s45)+
(-s12-s15+s23+s34)/(18*s12^2*s45)-(s23*(-s15+s23+s34))/
(18*s12^2*(s12+s23-s45)*s45)+(5*s15^2*s45)/
(27*s12^2*s23^2*s34)-(5*s15*s45)/(27*s12^2*s23*s34)+
(s15*s45)/(18*s12^2*s23*(s12+s23-s45))+
(5*s15*s45)/(27*s12^2*s34*(s12+s23-s45))+((10*s34-3*s45)*s45)/
(36*s12^2*(s12-s45)*(s12+s23-s45))+
(s34*s45^2)/(9*s12^2*(s12-s45)^2*(s12+s23-s45))-
(5*s15*s45*(s15+s45))/(27*s12^2*s23*s34*(s12+s23-s45))-
(5*s15*(s12+3*s15+s45))/(27*s12^2*s23^2)-
(5*s15*(5*s15*s34-3*s15*s45+3*s34*s45))/(27*s12^2*s23^2*
(s12-s34))-(10*s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(27*s12^2*s23^2*(s12-s34)^2))*tr5,-10/27+s15^2/(6*s23^2)-
s15/(6*s23)+s15^3/(18*s12*s23*s34)-
s15^3/(18*s12*s34*(s12+s23-s45))+(s15^2*(s15-2*s45))/
(18*(s12-s34)*s34*(s12+s23-s45))+(s15^2*(s15-s45))/
(9*(s12-s34)^2*(s12+s23-s45))+(s15^3*s45)/(18*s12*s23*s34^2)-
(s15^3*s45)/(18*s23*(s12-s34)*s34^2)+
(s15^3*s45)/(9*s23*(s12-s34)^2*s34)+(s15^2*(s15-2*s45)*s45)/
(18*s12*s23^2*s34)+(s15*s34*s45)/(6*s23*(s12+s23-s45)^2)+
(s15*s34*s45)/(6*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45)/(18*s12*s34^2*(s12+s23-s45))+
(s15^3*s45)/(18*(s12-s34)*s34^2*(s12+s23-s45))-
(s15*s45)/(18*s34*(s12+s23-s45))-(s15^3*s45)/
(9*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*s34*s45)/(9*s23^2*(s12+s23-s45))+(s34*(s34-s45)*s45)/
(9*(s12-s45)^3)+(s15^3*s45^2)/(18*s12*s23^2*s34^2)-
(s15^3*s45^2)/(18*s23^2*(s12-s34)*s34^2)+
(s15^3*s45^2)/(9*s23^2*(s12-s34)^2*s34)-
(s34^2*s45^2)/(9*(s12-s45)^3*(s12+s23-s45))+
(s15*(-3*s15+s45))/(18*s23*(s12-s34))-(s15*(-3*s15+s45))/
(18*(s12-s34)*(s12+s23-s45))+(s15^2*(-s15+s45))/
(9*s23*(s12-s34)^2)+(s15^2*s45*(-s15+s45))/
(9*s23^2*(s12-s34)*s34)-(s15*(s34+s45))/(18*s12*s23)+
(s15*s45*(-2*s15+s34+s45))/(18*s12*s23^2)-
(s15*(2*s34+3*s45))/(18*s23*(s12+s23-s45))+
(-7*s34+6*s45)/(36*(s12-s45))+(s34*s45*(8*s15-8*s34+7*s45))/
(36*(s12-s45)^2*(s12+s23-s45))+(-s15^3+2*s15^2*s45)/
(18*s12*s23*s34-18*s23*s34^2)+(s15*(3*s15^2+2*s15*s45-s45^2))/
(18*s23^2*(s12-s34))+(4*s34^2-11*s34*s45+3*s45^2)/
(36*(s12-s45)^2)+(s15*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(9*s23^2*(s12-s34)^2)+(3*s23+7*s34-3*(s15+2*s45))/
(36*(s12+s23-s45))+(-4*s34^2-3*s45*(3*s15+s45)+
2*s34*(s15+7*s45))/(36*(s12-s45)*(s12+s23-s45))+
(-1/(12*s12^2)-(s15^2*s34)/(9*s12^2*s23*(s12-s34)^2)-
(s15*(3*s15+s34))/(18*s12^2*s23*(s12-s34))+
(s15^2*s34)/(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(3*s15+s34))/(18*s12^2*(s12-s34)*(s12+s23-s45))+
(3*s23+4*s34-9*s45)/(36*s12^2*(s12+s23-s45))-
(s15^2*s45)/(18*s12^2*s23^2*s34)+(s15*s45)/(18*s12^2*s23*s34)+
(s15*s45)/(9*s12^2*s23*(s12+s23-s45))-
(s15*s45)/(18*s12^2*s34*(s12+s23-s45))+((4*s34-3*s45)*s45)/
(12*s12^2*(s12-s45)*(s12+s23-s45))+
(s15*s45^2)/(6*s12^2*s23*(s12+s23-s45)^2)+
(s15*s45^2)/(6*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s15*s45^2)/(9*s12^2*s23^2*(s12+s23-s45))+
(s34*s45^3)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))+
(s15*s45*(s15+s45))/(18*s12^2*s23*s34*(s12+s23-s45))+
(s15*(s12+s15+s45))/(6*s12^2*s23^2)-(s45^2*(-4*s34+s45))/
(12*s12^2*(s12-s45)^2*(s12+s23-s45))+
(s15*(5*s15*s34-3*s15*s45+3*s34*s45))/(18*s12^2*s23^2*
(s12-s34))+(s15*s34*(-(s15*s45)+s34*(s15+s45)))/
(9*s12^2*s23^2*(s12-s34)^2))*tr5}


projectionMatrix["uubggg","pmmpp","Nf2"]=
{{1,5/2,1,5/2,2,2,6,0,0,0,0,2,2,6,0,4,0,0,0,0,0,
80/3},{0,0,0,0,0,0,0,1,1/4,1/4,-1/2,-1/4,-1/4,-1/2,1/2,
-1/2,0,0,5/3,0,0,-5/3},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,1,2,0,0,6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,-1}}

ampFunctions["uubggg","pmmpp","Nf2"]={Pi^2,f11[s15]^2,
f11[s15]*f11[s23],f11[s23]^2,f11[s15]*f11[s45],f11[s23]*f11[s45],
f11[s45]^2,f11[s12]^2,f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s34],f11[s15]*f11[s34],f11[s23]*f11[s34],f11[s34]^2,
f11[s12]*f11[s45],f11[s34]*f11[s45],f11[s15],f11[s23],f11[s34],1,
f11[s45],f11[s12]}


==> anc/TwoLoopRemainders/uubggg_pmpmp_Nf0.txt <==
rationalBasis["uubggg","pmpmp","Nf0"]=
{-1/4,1/3-s15/(3*(s12+s15-s34))+s45/(3*(s15-s23+s45))+
(s34*(s15+s45))/(3*(s12+s15-s34)*(s15-s23+s45))+
(-(s15-s34)^2/(3*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s12-s15+s34)/(3*s12^2*(s15-s23+s45)))*tr5,
-3/4-(3*s34^3)/(4*(-s15+s23+s34)^3)+
(7*s34^2)/(4*(-s15+s23+s34)^2)-s34/(4*(-s15+s23+s34))+
(s23-2*s34-s45)/(4*(s12+s23-s45))-(5*s15*s34^2*s45)/
(4*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15^2*s34*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15*s45*(2*s15*s34-2*s34^2+s15*s45-2*s34*s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s34*(s34^2-6*s15*s45+s34*(-s15+s45)))/(4*(-s15+s23+s34)^2*
(s12+s23-s45))+(3*s34^2-s15*s45+2*s34*(-s15+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+
(s23^2-s15*s34+s34^2-2*s15*s45+2*s34*s45+s45^2-
s23*(s34+2*s45))/(2*(s12+s23-s45)^2)-
(s34^3+2*s15*(s15-s45)*s45+2*s34^2*(-s15+s45)+
s34*(s15^2-6*s15*s45+s45^2))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-1/(4*s12^2)-(s15+s23+s34-2*s45)/
(4*s12^2*(s12+s23-s45))+(s15*s34*s45*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(3*s12-s15+5*s34+s45)/(4*s12^2*(-s15+s23+s34))-
(6*s12*s34-4*s15*s34+7*s34^2+2*s15*s45+4*s34*s45)/
(4*s12^2*(-s15+s23+s34)^2)-(s15^2-6*s34^2+
2*s15*(s34-3*s45)-2*s34*s45+s45^2)/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(4*s34^3+5*s34^2*(-s15+s45)+2*s15*s45*(-s15+s45)+
s34*(s15+s45)^2)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34*(3*s12*s34+3*s34*(s34+s45)+
s15*(-3*s34+2*s45)))/(4*s12^2*(-s15+s23+s34)^3)-
(s34*(s15^2*(3*s34-4*s45)+3*s34*(s34+s45)^2-
2*s15*(3*s34^2+s34*s45-2*s45^2)))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45))+(-s15^3+(s34+s45)^2*(4*s34+s45)+
s15^2*(6*s34+5*s45)-s15*(9*s34^2+15*s34*s45+5*s45^2))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(-(s15^3*(s34+s45))+s34*(s34+s45)^3+
s15^2*(3*s34^2+7*s34*s45+2*s45^2)-
s15*(3*s34^3+9*s34^2*s45+7*s34*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^2+s23^2+3*(s34+s45)^2-s23*(2*s34+3*s45)+
s15*(s23-4*(s34+s45)))/(2*s12^2*(s12+s23-s45)^2))*tr5,
-s34^3/(4*(-s15+s23+s34)^3)+(3*s34^2)/(4*(-s15+s23+s34)^2)-
(3*s34)/(4*(-s15+s23+s34))+(3*s15*s34*s45)/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)-
(3*s15*s34^2*s45)/(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(3*s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(3*s15^2*s34*s45^2)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(3*s15*s34*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(3*s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(3*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(4*(s12+s23-s45)^3)+((s12+s34)/(4*s12^2*(-s15+s23+s34))+
s34^2/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(s15^2+s23^2-s34^2+s15*(s23-6*s45)-
3*s23*s45+3*s45^2)/(4*s12^2*(s12+s23-s45)^2)+
(s34^4+s15^2*s45^2+2*s34^3*(-s15+s45)+4*s15*s34*s45*
(-s15+s45)+s34^2*(s15+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s34*(s15*(s34-2*s45)-s34*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s34*(s12*s34-s15*(s34-2*s45)+s34*(s34+s45)))/
(4*s12^2*(-s15+s23+s34)^3)-(2*s12*s34+s15*(-s34+s45)+
s34*(2*s34+s45))/(4*s12^2*(-s15+s23+s34)^2)+
(s15*s45*(s15^2*(s34-s45)+s34*(s34+s45)^2+
s15*(-2*s34^2-s34*s45+s45^2)))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(s15^3-9*s15^2*s45+(2*s34-s45)*(s34+s45)^2+
s15*(-3*s34^2+4*s34*s45+9*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^4+(s34+s45)^4-
2*s15^3*(2*s34+5*s45)-2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^3)+(-(s15^3*(s34-3*s45))+
s34*(s34+s45)^3+s15^2*(3*s34^2+s34*s45-8*s45^2)-
s15*(3*s34^3+7*s34^2*s45+s34*s45^2-3*s45^3))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-4*s34^2*s45-
6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
11/8+(17*s15)/(8*(s12+s15-s34))-
(s34*(s15^2-4*s15*s34+3*s34^2))/(8*(-s15+s23+s34)^3)+
(3*s45)/(8*(-s15+s23+s34))+((-2*s15+3*s34-s45)*(s15+s45))/
(8*(-s15+s23+s34)*(s12-s34-s45))+(s45*(s15+s45))/
(4*(-s15+s23+s34)*(-s15+s23-s45))+(s45*(s15+s45)^2)/
(8*(-s15+s23+s34)^2*(-s15+s23-s45))-
(7*s45)/(4*(s15-s23+s45))-(17*s34*(s15+s45))/
(8*(s12+s15-s34)*(s15-s23+s45))+
((-2*s15+3*s34-s45)*(s15+s45))/(8*(s12-s34-s45)*
(s15-s23+s45))+((-s15+s45)*(s15+s45)^2)/
(8*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s15^2-6*s15*s34+5*s34^2)*(s34+s45))/(8*(-s15+s23+s34)^3*
(s12-s34-s45))-((-s15+s34)*(s15+s45)^2)/
(4*(-s15+s23+s34)*(-s12+s34+s45)^2)-
((-s15+s34)*(s15+s45)^2)/(4*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*(-s15+s34)*(s34+s45)^2)/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*(-s15+s34)*(s34+s45)*(s15+2*s45))/(4*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+((-s15+s34)*(s15^2+3*s15*s34+
3*s15*s45-s34*s45))/(8*(-s15+s23+s34)^2*(s12-s34-s45))+
(6*s34^2+s45*(2*s15+s45)-s34*(6*s15+s45))/
(8*(-s15+s23+s34)^2)+
((17*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(3*(s15-s34)^2)/(8*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15+s45)^2/(8*s12*(-s15+s23+s34)^2*(s15-s23+s45))+
((s15+s45)*(-2*s12+s15+s45))/(8*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(-3*s12+4*s15-3*s34+s45)/
(8*s12^2*(-s15+s23+s34))-(3*(s15-s34)^2*(s34+s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*(-s15^2+s34^2)*(s34+s45)^2)/(8*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+((-s15+s34)*(s15+s45)*(s34+s45))/
(4*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((-s15+s34)*(s15+s45)*(s34+s45))/(4*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+((-s15+s34)*(s15+s45)*(s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(s34+s45)^3)/(4*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(3*(s15-s34)^2)/
(8*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(14*s12-13*s15+14*s34+s45)/(8*s12^2*(s15-s23+s45))+
((-s15+s34)*(-(s12*(s15-3*s34))+(s15+3*s34)*(s34+s45)))/
(8*s12^2*(-s15+s23+s34)^3)-
((s15-s34)*(s15-3*s34-2*s45)+s12*(-2*s15+3*s34+s45))/
(8*s12^2*(-s15+s23+s34)^2))*tr5,
7/2-s34/(2*(-s15+s23+s34))+s34/(4*(s12+s23-s45))-
(s12*s15*s45)/(4*(-s15+s23+s34)*(s23-s45)^2)+
(s15^2*s34*s45^2)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(3*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))-(s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s23-s45)*(s12+s23-s45)^2)-(s15^3*s45^3)/
(8*(-s15+s23+s34)^3*(s23-s45)^2*(s12+s23-s45))+
(3*s15^2*s45^2*(-s15+s45))/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+(s34^2*(-s15+s34+s45))/
(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(s23*s34-s34^2+s34*(s15-2*s45)-s15*s45)/
(4*(s12+s23-s45)^2)+(s34^2-2*s12*(s15+3*s34-s45)-
s15*s45)/(8*(-s15+s23+s34)^2)+
(2*s12*s15-2*s12*s45+5*s15*s45)/(8*(-s15+s23+s34)*
(s23-s45))+(s15*s45*(5*s34^2+6*s15*s45))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*s45*(s34^2+s15*s45+s34*(-s15+s45)))/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(3*s34^2+2*s15*s45+2*s34*(-s15+s45))/
(8*(-s15+s23+s34)*(s12+s23-s45))+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(8*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(8*(-s15+s23+s34)^2*(s23-s45)^2)+
(-2*s12^2*(-s15+s45)+8*s15*s45*(-s15+s45)+
s12*(-2*s15^2+9*s15*s45-2*s45^2))/(8*(-s15+s23+s34)^2*
(s23-s45))+(s34^3+2*s34^2*(-s15+s45)+s15*s45*(-s15+s45)+
s34*(s15^2-3*s15*s45+s45^2))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-(s12^2*(2*s15+s34-2*s45))+
9*s15*(s15+s34-s45)*s45+s12*(4*s15^2+4*s15*s34+4*s34^2-
11*s15*s45-4*s34*s45+4*s45^2))/(8*(-s15+s23+s34)^3)+
(3*s12^2*(-s15+s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)+
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(8*(-s15+s23+s34)^3*(s23-s45))+
(-s34/(4*s12^2*(-s15+s23+s34))-s12/(8*(-s15+s23+s34)^2*
(s23-s45))-3/(8*(-s15+s23+s34)*(s23-s45))+
(s34*(s23-2*s34-3*s45)+s15*(2*s34-s45))/
(4*s12^2*(s12+s23-s45)^2)-(3*s34^2)/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s12*(s15-s45)+s15*s45)^2/(8*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(s12*(s15-s45)+2*s15*s45)/
(8*(-s15+s23+s34)^2*(s23-s45)^2)+
(3*s12^2+4*s12*s34-2*s15*s34+5*s34^2+2*s15*s45+2*s34*s45)/
(8*s12^2*(-s15+s23+s34)^2)+
(s34*(3*s34*(s34+s45)+s15*(-3*s34+4*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s12^3+3*s15*s34*(s34-2*s45)-3*s12^2*(s15+s34-s45)-
3*s34^2*(s34+s45)-s12*(3*s34^2+4*s15*s45))/
(8*s12^2*(-s15+s23+s34)^3)+(-3*s34*(s34+s45)^2+
s15^2*(-3*s34+2*s45)+s15*(6*s34^2+5*s34*s45-2*s45^2))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15*s45*(s15^2*(s34-s45)+s34*(s34+s45)^2+
s15*(-2*s34^2-s34*s45+s45^2)))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(4*s12*s15*(s15-s45)*s45+s15^2*s45^2+
2*s12^3*(-s15+s45)+s12^2*(3*s15^2-8*s15*s45+3*s45^2))/
(8*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s34^4+3*s34^3*(-s15+s45)+s34*(-s15+s45)^3+
s15*s45*(s15^2-3*s15*s45+s45^2)+s34^2*(3*s15^2-7*s15*s45+
3*s45^2))/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*s34^2*(s34+s45)^2+s15^2*(3*s34^2-8*s34*s45+3*s45^2)+
2*s15*s34*(-3*s34^2+s34*s45+4*s45^2))/
(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45)))*tr5,
(-5*(s12-s34)^2*s34)/(s15^2*(-s15+s23+s34))+
(6*s34*(-s12+s34))/(s15*(-s15+s23+s34))+
(10*(s12-s34)*s34^2*(s12-s34-s45))/(s15^2*(-s15+s23+s34)^2)+
(4*s45)/(-s15+s23+s34)-(2*(s15+s23-s34-2*s45)*s45)/
(s12+s23-s45)^2-(2*s45)/(s12+s23-s45)-
(2*s15^2*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2)-
(5*s34^3*(-s12+s34+s45)^2)/(s15^2*(-s15+s23+s34)^3)-
(4*s15*s45^2*(-s15+s34+s45))/((-s15+s23+s34)^2*
(s12+s23-s45)^2)+(3*s34^2*(-s12+s34+s45)*(4*s34+5*s45))/
(s15*(-s15+s23+s34)^3)-(s15*s45^2*(6*s34+5*s45))/
((-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-2*s15+4*s34+7*s45))/((-s15+s23+s34)*(s12+s23-s45))+
(s45*(2*s15*s34-2*s34^2+7*s15*s45-7*s34*s45-5*s45^2))/
((-s15+s23+s34)^2*(s12+s23-s45))+
(6*s34^2+10*s34*s45-5*s45^2)/(-s15+s23+s34)^2-
(s34*(7*s34^2+21*s34*s45+15*s45^2))/(-s15+s23+s34)^3-
(2*s45*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
((-s15+s23+s34)*(s12+s23-s45)^2)+
(s34*(s12*(18*s34+5*s45)-3*s34*(6*s34+7*s45)))/
(s15*(-s15+s23+s34)^2)+((-6*s34)/(s15*(-s15+s23+s34)^2)+
(5*s34*(-s12+s34))/(s15^2*(-s15+s23+s34)^2)+
(2*s45)/(s12^2*(-s15+s23+s34))-(2*(2*s15+s23-2*s34-3*s45)*
s45)/(s12^2*(s12+s23-s45)^2)+(5*s34^2*(-s12+s34+s45))/
(s15^2*(s15-s23-s34)^3)+(2*s15*s45^2*(-s15+s34+s45)^2)/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s45*(4*s34+5*s45))/(s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(4*s12-2*s15+6*s34+7*s45))/(s12^2*(-s15+s23+s34)^2)+
(s34*(7*s34+10*s45))/(s15*(-s15+s23+s34)^3)-
(2*s45*(-4*s15*s34+4*s34^2-3*s15*s45+9*s34*s45+5*s45^2))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s45*(4*s12*s34-4*s15*s34+4*s34^2+5*s12*s45-3*s15*s45+
9*s34*s45+5*s45^2))/(s12^2*(-s15+s23+s34)^3)+
(2*s45*(3*s15^2+3*(s34+s45)^2-s15*(6*s34+7*s45)))/
(s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s45*(s15^2*(4*s34+s45)+(s34+s45)^2*(4*s34+5*s45)-
2*s15*(4*s34^2+7*s34*s45+3*s45^2)))/(s12^2*(s15-s23-s34)^3*
(s12+s23-s45))+(2*s45*(-s15^3+(s34+s45)^3+
s15^2*(3*s34+5*s45)-s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
(s12-s34)/s15+(5*(s12-s34)^2)/(4*s15^2)-s34/(-s15+s23+s34)-
(5*(s12-s34)*s34*(3*s12-3*s34-2*s45))/
(4*s15^2*(-s15+s23+s34))-((s15+s23-s34-2*s45)*s45)/
(2*(s12+s23-s45)^2)-s45/(2*(s12+s23-s45))-
(s15^2*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(5*s34^3*(-s12+s34+s45)^2)/(4*s15^2*(-s15+s23+s34)^3)-
(s15*s45^2*(-s15+s34+s45))/((-s15+s23+s34)^2*
(s12+s23-s45)^2)+(3*s34^2*(-s12+s34+s45)*(4*s34+5*s45))/
(4*s15*(-s15+s23+s34)^3)-(s15*s45^2*(6*s34+5*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-2*s15+4*s34+7*s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+(-5*s12*s34+5*s34^2+(7*s34*s45)/2)/
(s15*(-s15+s23+s34))+((11*s34^2)/4+5*s34*s45)/
(-s15+s23+s34)^2+(5*s34^2*(3*s12^2-6*s12*s34+3*s34^2-
4*s12*s45+4*s34*s45+s45^2))/(4*s15^2*(-s15+s23+s34)^2)-
(s45*(-2*s15*s34+2*s34^2-7*s15*s45+7*s34*s45+5*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(s34*(-28*s12*s34+28*s34^2-15*s12*s45+41*s34*s45+10*s45^2))/
(4*s15*(-s15+s23+s34)^2)-(s34*(7*s34^2+21*s34*s45+15*s45^2))/
(4*(-s15+s23+s34)^3)-(s45*(s15^2+s34^2-4*s15*s45+s45^2+
2*s34*(-s15+s45)))/(2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(1/(s15*(-s15+s23+s34))+(5*(s12-s34))/
(4*s15^2*(-s15+s23+s34))+s45/(2*s12^2*(-s15+s23+s34))-
((2*s15+s23-2*s34-3*s45)*s45)/(2*s12^2*(s12+s23-s45)^2)+
(5*s34^2*(-s12+s34+s45))/(4*s15^2*(s15-s23-s34)^3)+
(s15*s45^2*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(5*s34*(-2*s12+2*s34+s45))/
(4*s15^2*(-s15+s23+s34)^2)-(11*s34+5*s45)/
(4*s15*(-s15+s23+s34)^2)-(s45*(4*s12-2*s15+6*s34+7*s45))/
(4*s12^2*(-s15+s23+s34)^2)+(s34*(7*s34+10*s45))/
(4*s15*(-s15+s23+s34)^3)+(s34*s45+(5*s45^2)/4)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(-4*s15*s34+4*s34^2-3*s15*s45+9*s34*s45+5*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s45*(4*s12*s34-4*s15*s34+4*s34^2+5*s12*s45-3*s15*s45+
9*s34*s45+5*s45^2))/(4*s12^2*(-s15+s23+s34)^3)+
(s45*(3*s15^2+3*(s34+s45)^2-s15*(6*s34+7*s45)))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s45*(s15^2*(4*s34+s45)+(s34+s45)^2*(4*s34+5*s45)-
2*s15*(4*s34^2+7*s34*s45+3*s45^2)))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s45*(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
s34^3/(12*(-s15+s23+s34)^3)-s34^2/(4*(-s15+s23+s34)^2)+
s34/(4*(-s15+s23+s34))+s45/(12*(s15-s23+s45))+
((s15+s45)^3*(s34+s45))/(12*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^3*(s34+s45)^3)/(12*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s34*(s15+s45)^2)/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s34*(s34+s45)^2)/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*s34)/(12*(-s15+s23+s34)*(-s12+s34+s45))-
(s34*(s15+s45))/(12*(s15-s23+s45)*(-s12+s34+s45))-
(s15*s34^2*(s34+s45))/(4*(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15*s34*(s15+2*s45))/(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s34*(s34+s45)*(-s15+3*s45))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(s34+s45)^2*(s15+3*s45))/
(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*s34*(5*s34+3*s45))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15*(s34+s45)*(s15^2+3*s15*s45+3*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^3)+
(-(s12-s15+s34)/(12*s12^2*(-s15+s23+s34))-
(s12-s15+s34)/(12*s12^2*(s15-s23+s45))-
(s15-s34)^2/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((-s15^2+2*s15*s34+2*s34^2)*(s34+s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
((s15^2+4*s15*s34+s34^2)*(s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))-
((s15+s45)^2*(s34+s45)^2)/(12*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-((s15+s45)^2*(s34+s45)^2)/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^2*(s34+s45)^4)/(12*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+((-2*s15+s34-s45)*(s15+s45)*
(s34+s45))/(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((-2*s15+s34-s45)*(s15+s45)*(s34+s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(s15+s34)*(s34+s45)^3)/(6*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15-s34)^2/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(s15*(s34+s45)^3*(s15+2*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
((s34+s45)^2*(2*s15^2-s15*s34+3*s15*s45+s34*s45))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s34*(s12*s34+(2*s15+s34)*(s34+s45)))/
(12*s12^2*(-s15+s23+s34)^3)+(2*s12*s34+s15*(s34+s45)+
s34*(2*s34+s45))/(12*s12^2*(-s15+s23+s34)^2))*tr5,
11/8-(21*s34)/(4*(-s15+s23+s34))+(3*(s23-s45))/
(8*(s12+s23-s45))-(s12*s15*s45)/(4*(-s15+s23+s34)*
(s23-s45)^2)+(41*s15*s34*s45)/(8*(-s15+s23+s34)^2*
(s12+s23-s45))-(5*s15*s45)/(8*(-s15+s23+s34)*
(s12+s23-s45))-(33*s15^2*s34*s45^2)/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(3*s15^2*s45^2)/(8*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))-(11*s15^3*s45^3)/
(8*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)-(s15^3*s45^3)/(8*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))+(3*s15^2*s45^2*(-s15+s45))/
(4*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(33*s15^2*s45^2*(-s15+s34+s45))/(8*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15*s45*(-8*s15+41*s34+8*s45))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)-
(-42*s34^2+2*s12*(s15+3*s34-s45)+s15*s45)/
(8*(-s15+s23+s34)^2)+(3*s15*s45*(-11*s34^2+2*s15*s45))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(2*s12*s15-2*s12*s45+5*s15*s45)/(8*(-s15+s23+s34)*
(s23-s45))+(s15*s45*(-33*s34^2+7*s15*s45-
33*s34*(-s15+s45)))/(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(33*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(8*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(8*(-s15+s23+s34)^2*(s23-s45)^2)+
(3*s23^2-6*s23*s45+s45*(-8*s15+3*s45))/(8*(s12+s23-s45)^2)+
(-2*s12^2*(-s15+s45)+8*s15*s45*(-s15+s45)+
s12*(-2*s15^2+9*s15*s45-2*s45^2))/(8*(-s15+s23+s34)^2*
(s23-s45))+(11*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(8*(s12+s23-s45)^3)+(-14*s34^3-s12^2*(2*s15+s34-2*s45)+
9*s15*s34*s45+9*s15*(s15-s45)*s45+
s12*(4*s15^2+4*s15*s34+4*s34^2-11*s15*s45-4*s34*s45+
4*s45^2))/(8*(-s15+s23+s34)^3)+
(3*s12^2*(-s15+s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)+
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(8*(-s15+s23+s34)^3*(s23-s45))+
(-3/(8*s12^2)-s12/(8*(-s15+s23+s34)^2*(s23-s45))-
3/(8*(-s15+s23+s34)*(s23-s45))-
(3*s34)/(8*s12^2*(s12+s23-s45))+
(11*s15^2*s45^2*(-s15+s34+s45)^2)/(8*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(17*s12-3*s15+17*s34+3*s45)/
(8*s12^2*(-s15+s23+s34))+(s12*(s15-s45)+s15*s45)^2/
(8*s12*(-s15+s23+s34)^3*(s23-s45)^2)+
(s12*(s15-s45)+2*s15*s45)/(8*(-s15+s23+s34)^2*
(s23-s45)^2)+(-6*s15*s34+17*s34^2+6*s15*s45+6*s34*s45)/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(-3*s12^2+25*s12*s34+25*s34^2+12*s15*s45+14*s34*(-s15+s45))/
(8*s12^2*(-s15+s23+s34)^2)+(-8*s15^2-8*s23^2+14*s34^2-
3*s23*(s34-8*s45)+9*s34*s45-24*s45^2+
s15*(-8*s23-6*s34+52*s45))/(8*s12^2*(s12+s23-s45)^2)+
(s15*s45*(-11*s34*(s34+s45)^2+s15^2*(-11*s34+10*s45)+
2*s15*(11*s34^2+6*s34*s45-5*s45^2)))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(4*s12*s15*(s15-s45)*s45+s15^2*s45^2+2*s12^3*(-s15+s45)+
s12^2*(3*s15^2-8*s15*s45+3*s45^2))/
(8*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(25*s34^3+28*s34^2*(-s15+s45)+6*s15*s45*(-s15+s45)+
s34*(3*s15^2+40*s15*s45+3*s45^2))/(8*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(11*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(11*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(11*s34^2*(s34+s45)^2+s15^2*(11*s34^2-40*s34*s45+8*s45^2)+
2*s15*s34*(-11*s34^2+9*s34*s45+20*s45^2))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(8*s15^3+s15^2*(9*s34-80*s45)+(25*s34-8*s45)*(s34+s45)^2+
s15*(-42*s34^2+16*s34*s45+80*s45^2))/(8*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(11*s34*(s34+s45)^3+
s15^3*(-11*s34+28*s45)+s15^2*(33*s34^2+21*s34*s45-
76*s45^2)-s15*(33*s34^3+82*s34^2*s45+21*s34*s45^2-
28*s45^3))/(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(11*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(8*s12^2*(s12+s23-s45)^3)+(s12^3-3*s12^2*(s15+s34-s45)+
s12*(11*s34^2-4*s15*s45)+s34*(11*s34*(s34+s45)+
s15*(-11*s34+18*s45)))/(8*s12^2*(-s15+s23+s34)^3))*tr5,
s45/(s12-s34-s45)-(s45*(s15+s45))/((s12-s34-s45)*
(s15-s23+s45))-(3*s15^3*s34*(s34+s45)^2)/
(2*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
s45^4/(2*(-s12+s34+s45)^4)-((s15+s45)^4*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^4)-(s15^4*(s34+s45)^3)/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
s45^3/(-s12+s34+s45)^3+(3*s45^2)/(2*(-s12+s34+s45)^2)-
(3*s15^2*s34^2*(s34+s45))/(2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*s34^3)/(2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15*s34^2)/(2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15*s34)/((-s15+s23+s34)*
(-s12+s34+s45))-((s15+s45)^3*(s34+2*s45))/
(2*(s12-s34-s45)^3*(s15-s23+s45))-(s15^2*(2*s34+3*s45))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
((s15+s45)^2*(2*s34+3*s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(s34+s45)^2*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s34*(s15*s45+s34*(-s15+s45)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(s34+s45)*(2*s15*s45+
s34*(s15+5*s45)))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^3)-
(s15*(2*s15*s45*(s15+3*s45)+s34*(s15^2+3*s15*s45+s45^2)))/
(2*(-s15+s23+s34)*(s12-s34-s45)^3)+
((s15*s34^2)/(2*s12^2*(-s15+s23+s34)^3)+
s15/(s12^2*(-s15+s23+s34))+(s15+s45)/
(s12^2*(s15-s23+s45))+((s15+s45)^3*(s34+s45)^2)/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(s15^3*(s34+s45)^4)/(2*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(s15^2*(s15+s34)*(s34+s45)^3)/
(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(s15^2+4*s15*s34+s34^2)*(s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*s34*(s15+s34)*(s34+s45))/(s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^2*(s34+s45)^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
((s15+s45)^2*(s34+s45)*(2*s15+s34+3*s45))/
(2*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
((s15+s45)*(s15+4*s34+5*s45))/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+4*s34+6*s45))/
(2*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*(s34+s45)*(s15^2+2*s15*s34+5*s15*s45+4*s34*s45))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*(s15^2+2*s15*s34+2*s34^2+5*s15*s45+8*s34*s45+9*s45^2))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(2*s34*s45+s15*(s34+s45)))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+((s15+s45)*(s15^2+2*s34^2+6*s34*s45+
5*s45^2+2*s15*(s34+2*s45)))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(s34+s45)^2*(2*s15^2+2*s34*s45+
s15*(s34+7*s45)))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15*(s34+s45)*(2*s15^2+
2*s45*(s34+4*s45)+s15*(s34+7*s45)))/
(2*s12^2*(s15-s23-s34)*(s12-s34-s45)^3))*tr5,
-5/6+(5*s15)/(6*(s12+s15-s34))+(3*s45*(s15+s45))/
(2*(-s15+s23+s34)*(-s15+s23-s45))-(3*s45*(s15+s45)^2)/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s45*(s15+s45)^3)/(3*(-s15+s23+s34)^3*(-s15+s23-s45))+
s45/(4*(s15-s23+s45))-(5*s34*(s15+s45))/
(6*(s12+s15-s34)*(s15-s23+s45))-
(3*(-s15+s45)*(s15+s45)^2)/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+((-s15+s34)*(s15+s45)^3)/
((s12-s34-s45)^3*(s15-s23+s45))+
((-2*s15+s45)*(s15+s45)^3)/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+
(s15^3*(-s15+s34)*(s34+s45)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)^3)-((-s15+s45)*(s15+s45)^3)/
(2*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^2*(-3*s15+2*s34+s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(-s15+s34)*(s34+s45)*
(-s15+6*s34+s45))/(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(-2*s15+2*s34+(13*s45)/12)/(-s15+s23+s34)-
(s15^2*(-s15+s34)*(s34+s45)*(s15+3*s45))/((-s15+s23+s34)^2*
(-s12+s34+s45)^3)+((s15+s45)*(-18*s15+13*s34+7*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-s15+s34)*(4*s15^2-17*s15*s34+37*s34^2-3*s15*s45+
15*s34*s45))/(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(-s15+s34)*(s15^2+3*s15*s45+3*s45^2))/
((-s15+s23+s34)*(s12-s34-s45)^3)+
(-18*s15^2+13*s15*s34+13*s15*s45-11*s34*s45+7*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(-3*s15+2*s34)+s15*(-5*s15+4*s34)*s45+s15*s45^2+s45^3)/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(6*s15^2+24*s34^2+6*s15*s45+5*s45^2-s34*(30*s15+s45))/
(12*(-s15+s23+s34)^2)+(9*s15^3+15*s15^2*s45-2*s15*s45^2-
2*s45^3+s34^2*(-23*s15+s45)+2*s34*(9*s15^2-5*s15*s45+
s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(2*s34^2*(s15+3*s45)+s15*(s15^2-s15*s45-2*s45^2)+
s34*(-3*s15^2-5*s15*s45+2*s45^2)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(13*s34^3+4*s34^2*(-6*s15+s45)+
s34*(15*s15^2-12*s15*s45-4*s45^2)+
4*(-s15^3+3*s15^2*s45+3*s15*s45^2+s45^3))/
(12*(-s15+s23+s34)^3)+
((5*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15+s45)^3/(3*s12*(s15-s23-s34)^3*(s15-s23+s45))-
(3*(s15+s45)*(2*s12+s15+s45))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))-((-s15+s34)*(s15+s45)^2*(s34+s45))/
(s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
((s15-s34)*(s15+s45)^2*(s34+s45))/(s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*(s15-s34)*(s34+s45)^3)/
(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15+s45)^3/(3*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))-(s15*(-s15+s34)*(s34+s45)^2*
(3*s15+4*s34+s45))/(2*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(s15-s34)*(s34+s45)^2*
(s15+2*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
((-s15+s34)*(s15+s45)*(3*s15+2*s34+5*s45))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15-s34)*(s15+s45)*(3*s15+2*s34+5*s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s12+4*s15+3*s34+7*s45)/(12*s12^2*(-s15+s23-s45))-
(13*s12-6*s15+13*s34+7*s45)/(12*s12^2*(-s15+s23+s34))+
((s15-s34)*(4*s15^2+19*s15*s34-11*s34^2+27*s15*s45-
3*s34*s45))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
((s15-s34)*(s34+s45)*(4*s15^2+37*s15*s34+13*s34^2+
9*s15*s45+9*s34*s45))/(12*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))-(-15*s15^2+13*s34^2+6*s15*(s34-4*s45)+
32*s34*s45+4*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(-15*s15^2+13*s34^2+6*s15*(s34-4*s45)+
32*s34*s45+4*s45^2)/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-((s15+s45)^2*(9*s12+2*(s15+s45)))/
(12*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(9*s15^2-18*s15*s34+11*s34^2+4*s34*s45+2*s45^2+
s12*(-6*s15+11*s34+5*s45))/(12*s12^2*(-s15+s23+s34)^2)-
((s34+s45)*(-3*s15^3+s15^2*(s34-8*s45)+
s34*s45*(2*s34+s45)+s15*(2*s34^2+6*s34*s45-s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((-s15+s34)*(-2*s15^2+13*s15*s34+13*s34^2+3*s15*s45+
9*s34*s45)+s12*(15*s15^2+13*s34^2+12*s15*s45+4*s45^2-
4*s34*(6*s15+s45)))/(12*s12^2*(-s15+s23+s34)^3))*tr5,
s34^3/(8*(-s15+s23+s34)^3)-(3*s34^2)/(8*(-s15+s23+s34)^2)+
(3*s34)/(8*(-s15+s23+s34))-((s15+s23-s34-2*s45)*s45)/
(2*(s12+s23-s45)^2)-s45/(2*(s12+s23-s45))-
(s15^2*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
s45/(8*(s15-s23+s45))+(3*(s15+s45)^3*(s34+s45))/
(8*(s12-s34-s45)^3*(s15-s23+s45))+(3*s15^3*(s34+s45)^3)/
(8*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(3*s15^2*(s34-2*s45)*(s34+s45)^2)/(8*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*s45^2*(-s15+s34+s45))/
((-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*(s15+s45)^2*(s34+2*s45))/(8*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^2*(s34+s45)^2*(s15+3*s45))/
(8*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
((s15+s45)*(s34+4*s45))/(8*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45^2*(6*s34+5*s45))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(s45*(-2*s15+4*s34+7*s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(s15-8*s45)+2*(2*s15-7*s45)*s45)/(8*(-s15+s23+s34)*
(s12-s34-s45))-(3*s15*(s34+s45)*(s15^2+3*s15*s45+
3*s45^2))/(8*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(3*s15*(s34+s45)*(-(s15*s34)-2*s15*s45+s34*s45+4*s45^2))/
(8*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s45*(-2*s15*s34+2*s34^2-7*s15*s45+7*s34*s45+5*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(s34^3+3*s34^2*s45+12*s34*s45^2+10*s45^3))/
(8*(-s15+s23+s34)^3*(s12-s34-s45))-
(s45*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(7*s34*s45*(-s15+2*s45)+s34^2*(s15+4*s45)+
2*s45^2*(-7*s15+5*s45))/(8*(-s15+s23+s34)^2*
(s12-s34-s45))+(s34*(3*s15^2+6*s15*s45-6*s45^2)+
6*s45*(s15^2+2*s15*s45-s45^2))/(8*(-s15+s23+s34)*
(-s12+s34+s45)^2)+
(-(s12+3*s15+s34)/(8*s12^2*(-s15+s23+s34))-
((2*s15+s23-2*s34-3*s45)*s45)/(2*s12^2*(s12+s23-s45)^2)-
(3*(s15+s45)^2*(s34+s45)^2)/(8*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*(s15+s45)^2*(s34+s45)^2)/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(3*s15^2*(s34+s45)^4)/(8*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(3*s15*(-s15+s45)*(s34+s45)^3)/
(4*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*s45^2*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(3*s15*(s34+s45)^3*(s15+2*s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*(s15+s45)*(s34+s45)*(2*s15+s34+3*s45))/
(8*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*(s15+s45)*(s34+s45)*(2*s15+s34+3*s45))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s12+3*s15+s34+4*s45)/(8*s12^2*(s15-s23+s45))-
(s34*(s12*s34+s34^2+2*s15*s45+s34*s45))/
(8*s12^2*(-s15+s23+s34)^3)+(s34*s45+(5*s45^2)/4)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(-4*s15*s34+4*s34^2-3*s15*s45+9*s34*s45+5*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
((s34+s45)^2*(3*s15^2+s34^2-12*s15*s45+8*s34*s45+10*s45^2))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(2*s12*s34+s15*(-3*s34+s45)+s34*(2*s34+s45))/
(8*s12^2*(-s15+s23+s34)^2)-(3*s15^2+s34^2+8*s34*s45+
10*s45^2+6*s15*(s34+2*s45))/(8*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(3*s15^2+s34^2+8*s34*s45+10*s45^2+
6*s15*(s34+2*s45))/(8*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(3*(s34+s45)^2*(-2*s15^2+
s45*(s34+2*s45)-s15*(s34+5*s45)))/
(8*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s45*(3*s15^2+3*(s34+s45)^2-s15*(6*s34+7*s45)))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s45*(s15^2*(4*s34+s45)+(s34+s45)^2*(4*s34+5*s45)-
2*s15*(4*s34^2+7*s34*s45+3*s45^2)))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s45*(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
((s34+s45)*(-3*s15^2-6*s15*(s34+2*s45)+
2*(s34^2+8*s34*s45+10*s45^2)))/(8*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)))*tr5,3/4+(-3*s15+14*s34)/
(4*(-s15+s23+s34))+(3*s15)/(4*(-s15+s23-s45))+
(s12*s15*s45)/((-s15+s23+s34)*(s23-s45)^2)+
(3*s15^3*s45)/((-s15+s23+s34)*(s12+s23-s45)^2*
(-s15+s23-s45))-(9*s15^2*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(-s15+s23-s45))+(s15^2*(5*s15-2*s45)*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+(3*s15^2*(s15-s45)*s45^2)/
((-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(9*s15^2*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(s15*(-s12+8*s15)*s45)/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^4*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(9*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)-((s12^2-9*s12*s15+26*s15^2)*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(5*s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(23*s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(4*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(2*s15^3*s45^3)/
((-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))+
(3*s15*(s15+s45))/(2*(s12-s34-s45)*(s15-s23+s45))-
(3*s15^2*(s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(3*s15*(s15+s45)^2)/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^2*(s34+s45)^2*(-s15+s34+s45))/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^2*s45^2*(-5*s15+2*s45))/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))-
(3*s15*s45^2*(-4*s15+3*s34+3*s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s23+5*s45)/(4*(s12+s23-s45))-
(3*s15*s45^2*(-4*s15+9*s34+5*s45))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(3*s45*(-3*s15+5*s34+7*s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(-2*s12^2+13*s12*s15-13*s15^2-2*s12*s45+11*s15*s45))/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(s45*(2*s15^2+9*s15*s34-9*s34^2+33*s15*s45-24*s34*s45-
15*s45^2))/(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(3*(-2*s15^2-2*s15*s45+5*s34*s45+7*s45^2))/
(4*(-s15+s23+s34)*(s12-s34-s45))+
(3*(s15^3+2*s15^2*s45+s15*s45^2-s34*s45^2-s45^3))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s12*(s15-2*s45)+2*s15*(-3*s15+s45))/(4*(-s15+s23+s34)*
(-s15+s23-s45))+((-5*s15*s45)/2+s12*(-s15+s45))/
((-s15+s23+s34)*(s23-s45))-
(s45*(7*s15^2+9*s34^2-36*s15*s45+9*s45^2+18*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(2*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s23-s45)^2)+
(3*s15*s34-20*s34^2+s12*(3*s15+6*s34-2*s45)+
s15*(6*s15+s45))/(4*(-s15+s23+s34)^2)+
(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+6*s15*(-5*s15+2*s45)))/
(4*(-s15+s23+s34)^3*(s15-s23+s45))-
(3*s15*(s34+s45)*(s15^2+s34^2+4*s15*s45-5*s45^2-
2*s34*(s15+2*s45)))/(4*(-s15+s23+s34)^3*(s12-s34-s45))+
(-2*s23^2-5*s23*s45+s45*(-9*s15+9*s34+16*s45))/
(4*(s12+s23-s45)^2)+
(3*s15*(-2*s34^2*s45+s34*(s15^2+2*s15*s45-4*s45^2)+
s45*(s15^2+2*s15*s45-2*s45^2)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(8*s15*(s15-s45)*s45+
2*s12^2*(-s15+s45)+s12*(2*s15^2-9*s15*s45+2*s45^2))/
(2*(-s15+s23+s34)^2*(s23-s45))+
(3*(-s15^3+s15^2*s45-11*s15*s45^2+5*s45^3+
s34^2*(-s15+3*s45)+2*s34*(s15^2-5*s15*s45+4*s45^2)))/
(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(-3*s15*s34^2+6*s34^3+3*s15*s34*(s15-2*s45)+
s12^2*(4*s15+s34-2*s45)+6*s15*s45*(-s15+s45)-
s12*(8*s15^2+3*s15*s34+4*s34^2-9*s15*s45-4*s34*s45+
4*s45^2))/(4*(-s15+s23+s34)^3)+
(-3*s12^2*(-s15+s45)^2+3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)-
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(2*(-s15+s23+s34)^3*(s23-s45))+
(1/(4*s12^2)-(3*s12+5*s15+3*s34-5*s45)/
(4*s12^2*(-s15+s23+s34))+s12/(2*(-s15+s23+s34)^2*
(s23-s45))+3/(2*(-s15+s23+s34)*(s23-s45))-
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45)/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(5*s15^5*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(3*s15)/(2*s12^2*(s15-s23+s45))+
(3*(-s12^2+2*s12*s15+s15^2))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(11*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(15*s15^3*s45)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s15*(s15+s45)*(s34+s45))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s15*(s15+s45)*(s34+s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15*(s34+s45)^3*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15+s23+s34+s45)/(4*s12^2*(s12+s23-s45))-
(3*s15*(3*s15+2*s34+4*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(3*s15*(3*s15+2*s34+4*s45))/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15^3*s45*(5*s15+9*s45))/(s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(s12*(s15-s45)+s15*s45)^2/(2*s12*(s15-s23-s34)^3*
(s23-s45)^2)+(-3*s12^2-6*s12*s15-3*s15^2+11*s12*s34-
8*s15*s34+11*s34^2+6*s15*s45+8*s34*s45)/
(4*s12^2*(-s15+s23+s34)^2)+(-2*s15*s45+s12*(-s15+s45))/
(2*(-s15+s23+s34)^2*(s23-s45)^2)+
(3*(s34+s45)^2*(-s15^2-s15*s45+s45*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*s45^2*(11*s15^2-22*s15*(s34+s45)+9*(s34+s45)^2))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s12^3-6*s12^2*s15-20*s15^2*s45+3*s12*s15*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(3*(s34+s45)^2*(3*s15^2+s34^2+6*s34*s45+5*s45^2-
4*s15*(s34+2*s45)))/(4*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+
4*s12*s15*(-5*s15+s45)+2*s15^2*(10*s15+3*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^2-3*s34^2+10*s45^2+2*s34*(s15+5*s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(2*s15^2+2*s23^2-2*s23*s34+2*s34^2+3*s23*s45-12*s34*s45-
21*s45^2+2*s15*(s23-2*s34+7*s45))/
(4*s12^2*(s12+s23-s45)^2)-(s12^3-3*s12^2*(s34-s45)+
2*s15*s34*(-3*s34+s45)+3*s34^2*(s34+s45)+
s15^2*(3*s34+7*s45)+s12*(-3*s15^2+3*s34^2-4*s15*s45))/
(4*s12^2*(-s15+s23+s34)^3)+
(2*s15^3-(2*s34-25*s45)*(s34+s45)^2+s15^2*(-6*s34+23*s45)+
s15*(6*s34^2-46*s34*s45-61*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(2*s34^3-s34^2*(4*s15+29*s45)+
2*s34*(s15^2+19*s15*s45-29*s45^2)+
s45*(-19*s15^2+22*s15*s45-27*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(2*s12^3*(s15-s45)-s15^2*s45^2+4*s12*s15*s45*(-s15+s45)+
s12^2*(-3*s15^2+8*s15*s45-3*s45^2))/
(2*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(3*(s34+s45)*(-3*s15^2-2*s15*(s34+2*s45)+
3*(s34^2+4*s34*s45+3*s45^2)))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(s45*(24*s15^3+3*(s34+s45)^2*
(6*s34+5*s45)+s15^2*(22*s34+9*s45)-
4*s15*(11*s34^2+17*s34*s45+6*s45^2)))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s45*(3*s15^3+9*(s34+s45)^3+s15^2*(29*s34+51*s45)-
s15*(29*s34^2+76*s34*s45+47*s45^2)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
1/6+(3*s15-7*s34)/(4*(-s15+s23+s34))-
(3*s15)/(4*(-s15+s23-s45))-(s12*s15*s45)/((-s15+s23+s34)*
(s23-s45)^2)+((13*s15+9*s23-9*s34-18*s45)*s45)/
(4*(s12+s23-s45)^2)+(3*s45)/(2*(s12+s23-s45))+
(9*s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(-s15+s23-s45))-(3*s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))+(s15^3*s45^2)/
((-s15+s23+s34)^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(3*s15^2*(5*s15-2*s45)*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))+(s15^3*s45^3)/
(6*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(s15^3*s45^3)/((-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(2*s15^3*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)^2*(-s15+s23-s45))+
(3*s15^2*s45^2*(-s15+s45))/((-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+((s12-8*s15)*s15*s45)/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s15^4*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(9*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+((s12^2-9*s12*s15+26*s15^2)*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(23*s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(4*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(5*s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(7*s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15^3*s45)/((-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45))-(3*s15*(s15+s45))/
(2*(s12-s34-s45)*(s15-s23+s45))+(3*s15^2*(s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*(s15+s45)^2)/(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45^2*(-s15+s34+s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(3*s15^2*(s34+s45)^2*(-s15+s34+s45))/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*s45*(-5*s15+2*s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*s45^2*(2*s34+9*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s45*(-10*s15+15*s34+21*s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+(-(s12*s15)+6*s15^2+2*s12*s45-2*s15*s45)/
(4*(-s15+s23+s34)*(-s15+s23-s45))+
(s12*(s15-s45)+(5*s15*s45)/2)/((-s15+s23+s34)*(s23-s45))+
(s45*(-2*s12^2+13*s12*s15-13*s15^2-2*s12*s45+11*s15*s45))/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*(-2*s15^2-2*s15*s45+5*s34*s45+7*s45^2))/
(4*(-s15+s23+s34)*(s12-s34-s45))+
(s15*s45*(-(s15*s34)+s34^2-13*s15*s45+10*s34*s45+9*s45^2))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*(-s15^3-2*s15^2*s45-s15*s45^2+s34*s45^2+s45^3))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(2*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s23-s45)^2)-
(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+6*s15*(-5*s15+2*s45)))/
(4*(-s15+s23+s34)^3*(s15-s23+s45))+
(3*s15*(s34+s45)*(s15^2+s34^2+4*s15*s45-5*s45^2-
2*s34*(s15+2*s45)))/(4*(-s15+s23+s34)^3*(s12-s34-s45))+
(-3*s15*s34+16*s34^2-s15*(6*s15+s45)+
s12*(-3*s15-6*s34+2*s45))/(4*(-s15+s23+s34)^2)+
(s45*(11*s15^2+9*s34^2-40*s15*s45+9*s45^2+
6*s34*(-4*s15+3*s45)))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15*s45*(2*s34^2+27*s34*s45+
3*s45*(-4*s15+5*s45)))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(s45*(-2*s15^2+9*s34^2-33*s15*s45+
15*s45^2+3*s34*(-5*s15+8*s45)))/(4*(-s15+s23+s34)^2*
(s12+s23-s45))-(3*s15*(-2*s34^2*s45+
s34*(s15^2+2*s15*s45-4*s45^2)+s45*(s15^2+2*s15*s45-
2*s45^2)))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-2*s12^2*(-s15+s45)+8*s15*s45*(-s15+s45)+
s12*(-2*s15^2+9*s15*s45-2*s45^2))/(2*(-s15+s23+s34)^2*
(s23-s45))+(-s23^3+3*s23^2*s45-3*s23*s45*(-s15+s45)+
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(6*(s12+s23-s45)^3)-(3*(-s15^3+s15^2*s45-11*s15*s45^2+
5*s45^3+s34^2*(-s15+3*s45)+2*s34*(s15^2-5*s15*s45+
4*s45^2)))/(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(9*s15*s34^2-16*s34^3-3*s12^2*(4*s15+s34-2*s45)+
18*s15*(s15-s45)*s45+9*s15*s34*(-s15+2*s45)+
3*s12*(8*s15^2+3*s15*s34+4*s34^2-9*s15*s45-4*s34*s45+
4*s45^2))/(12*(-s15+s23+s34)^3)+
(3*s12^2*(-s15+s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)+
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(2*(-s15+s23+s34)^3*(s23-s45))+
(-s12/(2*(-s15+s23+s34)^2*(s23-s45))-
3/(2*(-s15+s23+s34)*(s23-s45))-
(3*s45)/(4*s12^2*(s12+s23-s45))+
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45)/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(5*s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(5*s15^5*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(3*s15)/(2*s12^2*(s15-s23+s45))+
(3*(s12^2-2*s12*s15-s15^2))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(11*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))-(15*s15^3*s45)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(3*s15*(s15+s45)*(s34+s45))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s15*(s15+s45)*(s34+s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15*(s34+s45)^3*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*s45^2*(-s15+s34+s45)^2)/(6*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(3*s15*(3*s15+2*s34+4*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(3*s15*(3*s15+2*s34+4*s45))/(4*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(s15^3*s45*(5*s15+9*s45))/
(s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(s12-9*s15+s34+9*s45)/(6*s12^2*(-s15+s23+s34))+
(s12*(s15-s45)+s15*s45)^2/(2*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(s12*(s15-s45)+2*s15*s45)/
(2*(-s15+s23+s34)^2*(s23-s45)^2)+
(9*s12^2+18*s12*s15+9*s15^2-23*s12*s34+16*s15*s34-
23*s34^2-10*s15*s45-16*s34*s45)/(12*s12^2*(-s15+s23+s34)^
2)+(3*(s34+s45)^2*(s15^2+s15*s45-s45*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s12^3-6*s12^2*s15-20*s15^2*s45+3*s12*s15*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*(s34+s45)^2*(3*s15^2+s34^2+6*s34*s45+5*s45^2-
4*s15*(s34+2*s45)))/(4*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))-(2*s34^2+36*s34*s45+9*s45*(2*s15+3*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+4*s12*s15*(-5*s15+s45)+
2*s15^2*(10*s15+3*s45)))/(4*s12^2*(-s15+s23+s34)^3*
(-s15+s23-s45))+(2*s15^2+2*s23^2-2*s34^2+21*s23*s45-
54*s34*s45-75*s45^2+2*s15*(s23+27*s45))/
(12*s12^2*(s12+s23-s45)^2)+(3*s12^3-9*s12^2*(s34-s45)+
2*s15*s34*(-8*s34+s45)+7*s34^2*(s34+s45)+
3*s15^2*(3*s34+7*s45)+s12*(-9*s15^2+7*s34^2-12*s15*s45))/
(12*s12^2*(-s15+s23+s34)^3)+(4*s12*s15*(s15-s45)*s45+
s15^2*s45^2+2*s12^3*(-s15+s45)+s12^2*(3*s15^2-8*s15*s45+
3*s45^2))/(2*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(3*(s34+s45)*(3*s15^2+2*s15*(s34+2*s45)-
3*(s34^2+4*s34*s45+3*s45^2)))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(3*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(4*s34^3+2*s34*s45*(-53*s15+90*s45)+s34^2*(-4*s15+103*s45)+
9*s45*(5*s15^2-6*s15*s45+9*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*s45*((s34+s45)^2*(4*s34+27*s45)+s15^2*(4*s34+29*s45)-
2*s15*(4*s34^2+35*s34*s45+31*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)-
(2*s15^3+81*s15^2*s45+(s34+s45)^2*(4*s34+79*s45)-
s15*(6*s34^2+178*s34*s45+195*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(72*s15^3*s45+s15^2*(2*s34^2+58*s34*s45+29*s45^2)+
(s34+s45)^2*(2*s34^2+54*s34*s45+45*s45^2)-
4*s15*(s34^3+32*s34^2*s45+49*s34*s45^2+18*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15^3*(2*s34-9*s45)-(s34+s45)^3*(2*s34+27*s45)-
s15^2*(6*s34^2+101*s34*s45+149*s45^2)+
s15*(6*s34^3+107*s34^2*s45+242*s34*s45^2+141*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-s15^3-s23^3+s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3+
s23^2*(s34+4*s45)+s15^2*(-s23+3*s34+8*s45)-
s23*(s34^2+4*s34*s45+6*s45^2)-
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(6*s12^2*(s12+s23-s45)^3))*tr5,
25/6+(5*s15)/(12*(s12+s15-s34))+(3*s15*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3)-(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34*(s15^2-4*s15*s34+16*s34^2))/(8*(-s15+s23+s34)^3)-
(3*s15^4*s34^3)/(2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(5*s15^4*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(3*s15^4*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(5*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s15^4*s34)/(2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(11*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(7*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^3*(-2*s15+s34))/(8*(s12-s34)^2*
(-s15+s23+s34)*(s12-s34-s45))+(3*s15^2*(-s15+s34))/
(2*(s12+s15-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(s15+15*s34))/(8*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(3*s15^2*s34*(4*s15^2-15*s15*s34+18*s34^2))/
(8*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-4*s15^2-8*s15*s34+57*s34^2))/(8*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+s45/(s12+s23-s45)+
(5*s45)/(3*(s12-s34-s45))+(s15*s45^2*(-s15+s45))/
((-s15+s23+s34)^3*(s12+s23-s45))+(s45*(s15+s45))/
(4*(-s15+s23+s34)*(-s15+s23-s45))+(s45*(s15+s45)^2)/
(8*(-s15+s23+s34)^2*(-s15+s23-s45))-
(3*s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(-2*s15+s34))/(8*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(s15+15*s34))/
(8*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(5*s34*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45))+
((-s15+s45)*(s15+s45)^2)/(8*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+s45^4/(12*(-s12+s34+s45)^4)-
((s15+s45)^4*(s34+s45))/(12*(s15-s23+s45)*
(-s12+s34+s45)^4)-(s15^4*(s34+s45)^3)/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
s45^3/(-s12+s34+s45)^3+(3*s15^3*(3*s15-7*s34)*s34^2)/
(4*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(3*s15^4*s34^3)/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(3*s15^4*s34^2)/(4*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(21*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34*(2*s15+s34))/(4*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(3*s15^4*s34)/(4*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+(4*s15^3*(-s15+s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s15^3*(s15+s34))/(4*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(3*s45^2)/(4*(-s12+s34+s45)^2)-
(3*s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^3*(s15+s34))/
(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^4*s34^3)/(2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34^2)/(2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+(s15^3*s34*(-4*s15+s34))/
(8*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^4*s34)/(2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(3*s15^3*s34^2*(-2*s15+7*s34))/(8*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34)/(2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s45*(-2*s15+s34+2*s45))/
((-s15+s23+s34)*(s12+s23-s45))+(-30*s34+3*s45)/
(8*(-s15+s23+s34))-(s15^3*(s34+s45)^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(3*(5*s15^2-17*s15*s34-2*s15*s45+4*s34*s45))/
(8*(s12-s34)*(-s15+s23+s34))+
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(8*(s12-s34)^2*(-s15+s23+s34))-
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(8*(s12-s34)^2*(-s15+s23-s45))-
(s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(-17*s15^2+25*s15*s34-10*s15*s45+11*s34*s45+15*s45^2)/
(8*(-s15+s23+s34)*(s12-s34-s45))-
(51*s15^2+65*s15*s34+118*s15*s45+29*s34*s45+58*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(12*s15^3+41*s15^2*s34+93*s15^2*s45+64*s15*s34*s45+
138*s15*s45^2+23*s34*s45^2+75*s45^3)/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15^2-3*s15*s45+s45^2+
s34*(-s15+s45)))/((-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(2*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(42*s34^2+s45*(2*s15+s45)-s34*(6*s15+s45))/
(8*(-s15+s23+s34)^2)+(s34^2*(81*s15-24*s45)+
s15^2*(s15-9*s45)+3*s15*s34*(-14*s15+11*s45))/
(8*(s12-s34)*(-s15+s23+s34)^2)+
((-s15+s34)*(s15*s34*(23*s15-15*s45)+s15^2*(-4*s15+3*s45)+
s34^2*(-49*s15+12*s45)))/(8*(s12-s34)*(-s15+s23+s34)^3)-
(3*s15*(5*s15+6*s45)+s34*(25*s15+13*s45))/
(8*(s12-s34)*(-s15+s23-s45))+
(s15^2*(60*s15^3+s34^2*(7*s15-59*s45)-78*s15^2*s45+
6*s15*s45^2-54*s45^3+s34*(-156*s15^2+13*s15*s45-113*s45^2)))/
(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(10*s15^3-2*s15^2*s45+24*s15*s45^2-8*s45^3-
s34^2*(-5*s15+s45)+s34*(16*s15^2+12*s15*s45-8*s45^2))/
(8*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(2*(s12-s34)^3*
(-s15+s23+s34)^2)-(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(2*(s12-s34)^3*
(-s15+s23+s34)^3)-((-s15+s34)*(s15^2*s45*(-2*s15+3*s45)+
s15*s34*(-6*s15^2+25*s15*s45-6*s45^2)+
s34^2*(39*s15^2-23*s15*s45+3*s45^2)))/(8*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s34*(8*s15^2+21*s15*s45-6*s45^2)+
s34^2*(38*s15^2-28*s15*s45+3*s45^2)+
s15^2*(-2*s15^2+7*s15*s45+3*s45^2))/(8*(s12-s34)^2*
(-s15+s23+s34)^2)-(s15^2*(-16*s15^3+16*s34^3+3*s15^2*s45+
6*s15*s45^2-4*s45^3+s34^2*(-4*s15+27*s45)+
s34*(39*s15^2+7*s15*s45+7*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*(s34^2*(77*s15+74*s45)+
6*s34*(43*s15^2+35*s15*s45+4*s45^2)+
3*(-50*s15^3+8*s15^2*s45+43*s15*s45^2-16*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-77*s34^3-6*s15*s34*(5*s15+6*s45)-
3*s34^2*(30*s15+17*s45)+6*(4*s15^3+s15^2*s45+4*s15*s45^2-
4*s45^3)))/(24*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15^3*(7*s34^3+4*s34^2*(-3*s15+5*s45)+
s34*(30*s15^2-12*s15*s45+19*s45^2)+
2*(-5*s15^3+5*s15^2*s45-2*s15*s45^2+3*s45^3)))/
(4*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s34*(-77*s15^2-116*s15*s45+18*s45^2)+
3*(8*s15^3-23*s15^2*s45-50*s15*s45^2+8*s45^3))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(s34*(83*s15^2+51*s15*s45+55*s45^2)+
6*(-2*s15^3+14*s15^2*s45+9*s15*s45^2+9*s45^3)))/
(12*(-s15+s23+s34)*(s12-s34-s45)^3)-
(6*(s15+s45)^2*(3*s15^2+3*s15*s45+5*s45^2)+
s34*(53*s15^3+81*s15^2*s45+75*s15*s45^2+29*s45^3))/
(12*(s12-s34-s45)^3*(s15-s23+s45))+
((s15^2*s34^2)/(2*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(8*s15+5*s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-4*s15^2-10*s15*s34+9*s34^2)/
(8*s12^2*(s12-s34)*(-s15+s23+s34))+
(6*s12+34*s15+6*s34-3*s45)/(12*s12^2*(-s15+s23+s34))+
(3*s15^3*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^3*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^
3)+(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(3*s15-8*s34)*s34^2)/(8*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(3*s15*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15*s34^3*(s15+2*s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(2*s15^2+3*s15*s34+6*s34^2))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
s45/(s12^2*(s12+s23-s45))+((3*s15-2*s34-3*s45)*s45)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(5*(s15-s34)^2)/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*s34^2)/(2*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+5*s34))/(8*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+10*s15*s34+13*s34^2)/(8*s12^2*(s12-s34)*
(s15-s23+s45))+(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(2*s15^2+3*s15*s34+6*s34^2))/(4*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(29*(s15+s45))/
(12*s12^2*(s15-s23+s45))+(s15+s45)^2/
(8*s12*(-s15+s23+s34)^2*(s15-s23+s45))+
((s15+s45)*(-2*s12+s15+s45))/(8*s12^2*(s15-s23-s34)*
(s15-s23+s45))+((s15+s45)^3*(s34+s45)^2)/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(s15^3*(s34+s45)^4)/(12*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(5*s15^3*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^
3)+(3*s15^3*s34^4)/(2*s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(3*s15^3*s34^4)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(15*s15^2*s34^4)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^3*s34^2)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(3*s15^3*s34^3)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(4*s15^2*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s15^3*s34)/(2*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*s34^4)/
(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34^3)/(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(3*s15^2*s34^2*(2*s15+s34))/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^2)/(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34*(8*s15+3*s34))/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^3*(4*s15+15*s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34^2)/(2*s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(8*s15+3*s34))/
(8*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(s45*(-s15+s45)*(-s15+s34+s45)^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2*(s34+s45)^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s45*(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(9*s34^3+s34^2*(5*s15-3*s45)+2*s15^2*(s15+s45)+
s15*s34*(5*s15+s45))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(2*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(2*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
((-s15+s34)*(3*s34^2*(3*s34-2*s45)+4*s15^2*(s34+s45)+
s15*s34*(29*s34+2*s45)))/(8*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-s15+s34)*
(s15*s34*(16*s34-5*s45)-3*s34^2*s45+2*s15^2*(7*s34+4*s45)))/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(s34*(-8*s15^2*(s15+s45)+s34^2*(-11*s15+3*s45)+
s15*s34*(-11*s15+5*s45)))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)-(-2*s15*s34+78*s34^2+
3*s12*(-2*s15+26*s34+s45)+3*s15*(s15+8*s45))/
(24*s12^2*(-s15+s23+s34)^2)-
(3*s12*(s15^2-4*s15*s34+16*s34^2)-3*s15^2*(s34+s45)+
12*s34^2*(4*s34+s45)+8*s15*s34*(16*s34+9*s45))/
(24*s12^2*(s15-s23-s34)^3)+(70*s15^2-15*s34^2+30*s34*s45+
72*s45^2+2*s15*(80*s34+99*s45))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(70*s15^2+29*s34^2+110*s34*s45+
130*s45^2+2*s15*(80*s34+99*s45))/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(30*s15^4-30*s15^3*(3*s34+s45)+
s15*(s34+s45)^2*(5*s34+11*s45)+2*s45*(s34+s45)^2*
(19*s34+18*s45)+2*s15^2*(73*s34^2+74*s34*s45+25*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(18*s45^2*(s34+s45)^2+s15^3*(38*s34+20*s45)+
2*s15*s45*(23*s34^2+49*s34*s45+26*s45^2)+
s15^2*(35*s34^2+76*s34*s45+41*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^3*(38*s34+20*s45)+2*s15*s45*(23*s34^2+49*s34*s45+
26*s45^2)+s45^2*(29*s34^2+60*s34*s45+31*s45^2)+
s15^2*(35*s34^2+76*s34*s45+41*s45^2))/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(56*s15^3+2*s15^2*(67*s34+70*s45)+3*s45*(9*s34^2+40*s34*s45+
31*s45^2)+s15*(41*s34^2+254*s34*s45+219*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(56*s15^3+2*s15^2*(67*s34+70*s45)+s45*(23*s34^2+156*s34*s45+
135*s45^2)+s15*(41*s34^2+254*s34*s45+219*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(12*s15^3*(s34-s45)+3*(s34+s45)^2*(7*s34^2+8*s45^2)+
s15^2*(205*s34^2+214*s34*s45+102*s45^2)+
4*s15*(52*s34^3+58*s34^2*s45-3*s34*s45^2-18*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*(15*s15^4-15*s15^3*(4*s34+s45)+(s34+s45)^3*
(10*s34+9*s45)+15*s15^2*(6*s34^2+4*s34*s45+s45^2)-
s15*(23*s34^3+33*s34^2*s45+21*s34*s45^2+5*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(12*s15^3+s15^2*(88*s34+46*s45)+2*s15*(14*s34^2+115*s34*s45+
81*s45^2)-3*(8*s34^3+13*s34^2*s45+29*s34*s45^2+24*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
s15^2*(163*s34^2+26*s34*s45-14*s45^2)+(s34+s45)^2*
(28*s34^2+15*s34*s45-12*s45^2)+
s15*(49*s34^3+161*s34^2*s45+163*s34*s45^2+54*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(36*s15^4-16*s15^3*(s34-5*s45)+6*(3*s34-4*s45)*s45*
(s34+s45)^2+s15^2*(242*s34^2+202*s34*s45+56*s45^2)+
s15*(65*s34^3+339*s34^2*s45+475*s34*s45^2+201*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
55/24+(11*s15)/(24*(s12+s15-s34))+
(7*s34^3)/(24*(-s15+s23+s34)^3)-(3*s15*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(9*s34^2)/(8*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34)/(8*(-s15+s23+s34))-(3*s15^4*s34^3)/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(5*s15^4*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(3*s15^4*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(5*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(5*s15^4*(s15-s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*s15^4*s34)/(2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)-(11*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(7*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15^3*(22*s15+49*s34))/
(24*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(193*s15+279*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*s34*(76*s15^2-111*s15*s34+42*s34^2))/
(8*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-76*s15^2-440*s15*s34+369*s34^2))/(24*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-s45/(s12+s23-s45)+
(7*s45)/(s12-s34-s45)+(s15*(s15-s45)*s45^2)/
((-s15+s23+s34)^3*(s12+s23-s45))-
(3*s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(22*s15+49*s34))/(24*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(193*s15+279*s34))/
(24*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(11*s45)/(6*(s15-s23+s45))-(11*s34*(s15+s45))/
(24*(s12+s15-s34)*(s15-s23+s45))+
(11*s45^4)/(12*(-s12+s34+s45)^4)-(11*(s15+s45)^4*(s34+s45))/
(12*(s15-s23+s45)*(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(17*s45^3)/(2*(-s12+s34+s45)^3)+(s15^3*(27*s15-19*s34)*s34^2)/
(4*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^4*s34^3)/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^4*s34^2)/(4*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(21*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(4*s15^3*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(3*s15^4*s34)/(4*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+(3*s15^3*(3*s15+11*s34))/
(4*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s15^3*s34*(6*s15+11*s34))/(4*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(51*s45^2)/(4*(-s12+s34+s45)^2)+
(3*s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^3*(3*s15+11*s34))/
(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^4*s34^3)/(6*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34^2)/(6*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^4*s34)/(6*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34^2*(-22*s15+17*s34))/(8*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^3*s34*(44*s15+49*s34))/
(24*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^4*s34)/(6*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s45*(-2*s15+s34+2*s45))/((-s15+s23+s34)*(s12+s23-s45))-
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(45*s15^2-41*s15*s34-2*s15*s45+
4*s34*s45)/(8*(s12-s34)*(-s15+s23+s34))+
(s15*(31*s15^2+32*s15*s34+9*s15*s45+5*s34*s45))/
(24*(s12-s34)^2*(-s15+s23+s34))-
(s15*(31*s15^2+32*s15*s34+9*s15*s45+5*s34*s45))/
(24*(s12-s34)^2*(-s15+s23-s45))+
((-45*s15^2)/8+(23*s15*s34)/12+(5*s15*s45)/4-s34*s45-2*s45^2)/
((-s15+s23+s34)*(s12-s34-s45))-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(135*s15^2+154*s15*s34+186*s15*s45+46*s34*s45+168*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s15^2-3*s15*s45+s45^2+s34*(-s15+s45)))/
((-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(6*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(6*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-112*s15^3+50*s34^3+3*s15^2*s45-24*s15*s45^2+24*s45^3-
9*s15*s34*(-31*s15+2*s45)+12*s34^2*(-21*s15+4*s45)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(193*s15-9*s45)-3*s34^2*(-51*s15+8*s45)+
3*s15*s34*(-102*s15+11*s45))/(24*(s12-s34)*
(-s15+s23+s34)^2)+((-s15+s34)*(5*s15*s34*(19*s15-3*s45)+
s15^2*(-76*s15+3*s45)+s34^2*(-49*s15+12*s45)))/
(24*(s12-s34)*(-s15+s23+s34)^3)-
(9*s15*(15*s15+2*s45)+s34*(121*s15+13*s45))/
(24*(s12-s34)*(-s15+s23-s45))-
(s15*(48*s15^3+136*s15^2*s45+390*s15*s45^2-60*s45^3+
s34*(125*s15^2+357*s15*s45-49*s45^2)))/(12*(-s15+s23+s34)*
(s12-s34-s45)^3)+(63*s15^3-93*s15^2*s45+51*s15*s45^2-
12*s45^3+s34*(74*s15^2-69*s15*s45-12*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(6*(s12-s34)^3*
(-s15+s23+s34)^2)+((-229*s15^3)/24-(59*s15*s34^2)/6+
(11*s15^2*s45)/8-3*s15*s45^2+s45^3+
s34*((63*s15^2)/4-(15*s15*s45)/4+s45^2))/((-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+
s15^2*s45^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(6*(s12-s34)^3*(-s15+s23+s34)^3)-
(s15^3*(30*s15^3+13*s34^3-30*s15^2*s45+48*s15*s45^2-20*s45^3+
6*s34^2*(24*s15+s45)-9*s34*(10*s15^2-16*s15*s45+3*s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
((-s15+s34)*(s15^2*s45*(22*s15+3*s45)+
s15*s34*(66*s15^2-23*s15*s45-6*s45^2)+
s34^2*(-33*s15^2+s15*s45+3*s45^2)))/(24*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s34*(80*s15^2-27*s15*s45-6*s45^2)+
s34^2*(-58*s15^2-4*s15*s45+3*s45^2)+
s15^2*(22*s15^2+31*s15*s45+3*s45^2))/(24*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15^2*(-16*s15^3+5*s34^3+15*s15^2*s45+
3*s15*s45^2-4*s45^3+s34^2*(-87*s15+17*s45)+
s34*(75*s15^2-39*s15*s45+8*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(-39*s15^3+87*s15^2*s45+
39*s15*s45^2-24*s45^3+s34^2*(-274*s15+25*s45)+
s34*(312*s15^2-257*s15*s45+12*s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(-60*s15^3+42*s15^2*s45-
226*s15*s45^2+60*s45^3+5*s34^2*(-43*s15+s45)+
s34*(84*s15^2-441*s15*s45+65*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s34*(56*s15^2-77*s15*s45-61*s45^2)-
3*(-27*s15^3+27*s15^2*s45+89*s15*s45^2+44*s45^3))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*(s15+s45)^2*(9*s15^2+65*s15*s45+41*s45^2)+
s34*(155*s15^3+327*s15^2*s45+261*s15*s45^2+71*s45^3))/
(12*(s12-s34-s45)^3*(s15-s23+s45))+
((s15^2*s34^2)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(8*s15+5*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-4*s15^2-10*s15*s34+9*s34^2)/
(24*s12^2*(s12-s34)*(-s15+s23+s34))+(5*s15^3*(s15-s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^
3)+(3*s15^3*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34*(16*s15^2+75*s15*s34-48*s34^2))/
(8*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2*(14*s15^2-15*s15*s34+4*s34^2))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(2*s15^2+27*s15*s34+54*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
s45/(s12^2*(s12+s23-s45))+(11*(s15-s34)^2)/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+5*s34))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45))-(4*s15^2+10*s15*s34+13*s34^2)/
(24*s12^2*(s12-s34)*(s15-s23+s45))+(3*s15^3*s34^2)/
(2*s12^2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(2*s15^2+27*s15*s34+54*s34^2))/(12*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+
(11*(s15+s45)^3*(s34+s45)^2)/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(12*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(3*s15^3*s34^4)/(2*s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(3*s15^3*s34^4)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(4*s15^2*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(3*s15^3*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s15^2*s34*(s15+4*s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(3*s15^2*s34^2*(5*s15+8*s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s34^3*(-24*s15+13*s34))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^2*s34*(s15+4*s34))/
(2*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^4)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^3*s34^3)/(6*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^2)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2*(10*s15+9*s34))/
(8*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34*(8*s15+27*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(-52*s15+33*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34^2)/(6*s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(8*s15+27*s34))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(s45*(-s15+s45)*(-s15+s34+s45)^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(11*s15^2*(s34+s45)^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(s45*(-3*s15+2*s34+3*s45))/(s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(11*s12+135*s15+11*s34+24*s45)/
(24*s12^2*(-s15+s23+s34))+(11*s12+31*s15+11*s34+42*s45)/
(6*s12^2*(s15-s23+s45))+(157*s15^2+280*s15*s34+2*s34^2+
552*s15*s45-42*s45^2)/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+
3*s45^2))/(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s45*(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(6*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(6*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s34*(5*s15*s34*(-7*s15+s45)-8*s15^2*(s15+s45)+
s34^2*(13*s15+3*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)-(9*s34^3+2*s15^2*(s15+s45)+
s15*s34*(29*s15+s45)-s34^2*(19*s15+3*s45))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(s34*(-s15+s34)*(3*s34^2*s45-2*s15^2*(19*s34+4*s45)+
s15*s34*(8*s34+5*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(157*s15^2+46*s34^2+552*s15*s45+
432*s45^2+56*s34*(5*s15+6*s45))/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((-s15+s34)*(9*s34^3+4*s15^2*s45+
2*s15*s34*(26*s15+s45)-s34^2*(19*s15+6*s45)))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(20*s12*s34+5*s34*(4*s34+5*s45)+s15*(69*s34+13*s45))/
(24*s12^2*(-s15+s23+s34)^2)-
(s34*(7*s12*s34+14*s15*(-3*s34+s45)+s34*(7*s34+19*s45)))/
(24*s12^2*(-s15+s23+s34)^3)+(4*s15^3+38*s34^3+
68*s34^2*s45+102*s34*s45^2+72*s45^3+
s15^2*(211*s34+181*s45)+4*s15*(25*s34^2+48*s34*s45-
33*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-30*s15^4+30*s15^3*(3*s34+s45)-2*s45*(s34+s45)^2*
(9*s34+20*s45)+s15*(s34+s45)^2*(167*s34+233*s45)+
s15^2*(-14*s34^2+8*s34*s45+10*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(-20*s45^2*(s34+s45)^2+s15^3*(58*s34+40*s45)+
2*s15*s45*(95*s34^2+223*s34*s45+128*s45^2)+
s15^2*(137*s34^2+340*s34*s45+203*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^3*(58*s34+40*s45)+s45^2*(71*s34^2+164*s34*s45+
93*s45^2)+2*s15*s45*(95*s34^2+223*s34*s45+128*s45^2)+
s15^2*(137*s34^2+340*s34*s45+203*s45^2))/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(20*s15^3+5*s15^2*(26*s34+47*s45)-s45*(s34^2+42*s34*s45+
41*s45^2)+s15*(16*s34^2+412*s34*s45+429*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(20*s15^3+5*s15^2*(26*s34+47*s45)+s45*(61*s34^2+264*s34*s45+
214*s45^2)+s15*(16*s34^2+412*s34*s45+429*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-18*s15^4-4*(2*s34-3*s45)*s45*(s34+s45)^2+
8*s15^3*(7*s34+s45)+s15^2*(4*s34^2+401*s34*s45+277*s45^2)+
2*s15*(59*s34^3+95*s34^2*s45-9*s34*s45^2-45*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-4*s15^3*(13*s34+7*s45)+8*(s34+s45)^2*(2*s34^2+3*s45^2)+
s15^2*(-46*s34^2-48*s34*s45+79*s45^2)-
4*s15*(28*s34^3+11*s34*s45^2+18*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(15*s15^4-(s34-10*s45)*(s34+s45)^3-
15*s15^3*(4*s34+s45)+15*s15^2*(6*s34^2+4*s34*s45+s45^2)-
s15*(107*s34^3+177*s34^2*s45+129*s34*s45^2+35*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
s15^2*(151*s34^2-70*s34*s45-62*s45^2)+(s34+s45)^2*
(17*s34^2+16*s34*s45-12*s45^2)+
s15*(-256*s34^3-202*s34^2*s45+16*s34*s45^2+49*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2))*tr5,
-1-(5*s15)/(6*(s12+s15-s34))+
(5*s34^3)/(2*(-s15+s23+s34)^3)-(3*s15*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3)-
(27*s34^2)/(4*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2)+
(21*s34)/(4*(-s15+s23+s34))+(2*s15^4*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(5*s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(2*s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(10*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(5*s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(2*s15^4*s34)/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(11*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(14*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^3*(-2*s15+s34))/
(6*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(s15+15*s34))/(6*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(4*s15^2+8*s15*s34-57*s34^2))/
(6*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(4*s15^2-15*s15*s34+18*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(2*s45)/(s12+s23-s45)-s45/(s12-s34-s45)+
(2*s15*(s15-s45)*s45^2)/((-s15+s23+s34)^3*(s12+s23-s45))+
(2*s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(-2*s15+s34))/(6*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(s15+15*s34))/
(6*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(5*s34*(s15+s45))/(6*(s12+s15-s34)*(s15-s23+s45))-
s45^4/(6*(-s12+s34+s45)^4)+((s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
s45^3/(-s12+s34+s45)^3+(s15^4*s34^3)/((s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(13*s15^3*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^4*s34^2)/((s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(21*s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34*(2*s15+s34))/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(8*s15^3*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^4*s34)/((s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^3*(s15+s34))/
((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34^2*(-3*s15+7*s34))/((s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^4*s34)/((s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(s15+s34))/
((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^4*s34^3)/(3*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(2*s15^4*s34^2)/(3*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-(s15^3*s34*(-4*s15+s34))/
(6*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(2*s15^4*s34)/(3*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s34^2*(-2*s15+7*s34))/
(2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(2*s15^4*s34)/(3*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(2*s45*(-2*s15+s34+2*s45))/((-s15+s23+s34)*(s12+s23-s45))+
(s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(-5*s15^2+17*s15*s34+2*s15*s45-
4*s34*s45)/(2*(s12-s34)*(-s15+s23+s34))-
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(6*(s12-s34)^2*(-s15+s23+s34))+
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+
(s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(2*s45*(s15^2-3*s15*s45+s45^2+s34*(-s15+s45)))/
((-s15+s23+s34)^2*(s12+s23-s45))+
((5*s15^2)/2+(9*s15*s45)/4-4*s45^2-2*s34*(2*s15+s45))/
((-s15+s23+s34)*(s12-s34-s45))-
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))+
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-14*s15^3+31*s34^3-3*s15^2*s45-12*s15*s45^2+12*s45^3+
18*s34^2*(s15+s45)+9*s15*s34*(3*s15+2*s45)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45))+
(30*s15^2+63*s15*s45+27*s45^2+8*s34*(5*s15+2*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(3*s15*(5*s15+6*s45)+s34*(25*s15+13*s45))/
(6*(s12-s34)*(-s15+s23-s45))+
((-s15+s34)*(s34^2*(49*s15-12*s45)+s15^2*(4*s15-3*s45)+
s15*s34*(-23*s15+15*s45)))/(6*(s12-s34)*(-s15+s23+s34)^3)+
(3*s34^2*(-27*s15+8*s45)+s15^2*(-s15+9*s45)+
s34*(42*s15^2-33*s15*s45))/(6*(s12-s34)*(-s15+s23+s34)^2)+
(s15^2*(-16*s15^3+15*s34^3+4*s15^2*s45+6*s15*s45^2-4*s45^3+
s34^2*(-18*s15+25*s45)+6*s34*(7*s15^2+s45^2)))/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(2*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(3*(s12-s34)^3*(-s15+s23+s34)^2)+
(2*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)+((-17*s15^3)/6-2*s15*s34^2+
(s15^2*s45)/2-6*s15*s45^2+2*s45^3+
s34*(-s15^2-(5*s15*s45)/2+2*s45^2))/((-s15+s23+s34)^2*
(s12-s34-s45))+((-s15+s34)*(s15^2*s45*(-2*s15+3*s45)+
s15*s34*(-6*s15^2+25*s15*s45-6*s45^2)+
s34^2*(39*s15^2-23*s15*s45+3*s45^2)))/(6*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15^2*(2*s15^2-7*s15*s45-3*s45^2)+
s34^2*(-38*s15^2+28*s15*s45-3*s45^2)+
s15*s34*(-8*s15^2-21*s15*s45+6*s45^2))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)+(12*s15^3+57*s15^2*s45+90*s15*s45^2+
57*s45^3+s34*(23*s15^2+34*s15*s45+11*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(s34^2*(-s15+62*s45)+12*s34*(22*s15^2+11*s15*s45+s45^2)+
3*(-48*s15^3+8*s15^2*s45+43*s15*s45^2-16*s45^3)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s34*(59*s15^2+86*s15*s45-24*s45^2)+
3*(-8*s15^3+11*s15^2*s45+50*s15*s45^2-8*s45^3))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*(7*s34^3+2*s34^2*(-9*s15+10*s45)+
s34*(30*s15^2-18*s15*s45+19*s45^2)+
2*(-5*s15^3+5*s15^2*s45-3*s15*s45^2+3*s45^3)))/
(2*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15^2*(s34^2*(-31*s15+59*s45)+s34*(144*s15^2-61*s15*s45+
113*s45^2)+6*(-10*s15^3+12*s15^2*s45-5*s15*s45^2+
9*s45^3)))/(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34*(59*s15^2+15*s15*s45+55*s45^2)+
6*(-3*s15^3+10*s15^2*s45+3*s15*s45^2+9*s45^3)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
(6*(s15+s45)^2*(2*s15^2+s15*s45+4*s45^2)+
s34*(29*s15^3+45*s15^2*s45+51*s15*s45^2+23*s45^3))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
((2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(4*s15^2+10*s15*s34-9*s34^2)/
(6*s12^2*(s12-s34)*(-s15+s23+s34))+(5*s15^3*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(2*s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(2*s15^3*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(2*s15*s34^3*(s15+2*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34^2*(-3*s15+8*s34))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(2*s15^2+3*s15*s34+6*s34^2))/(3*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s12+(37*s15)/12+s34-(3*s45)/4)/(s12^2*(-s15+s23+s34))-
(2*s45)/(s12^2*(s12+s23-s45))-(5*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45))+
(4*s15^2+10*s15*s34+13*s34^2)/(6*s12^2*(s12-s34)*
(s15-s23+s45))-(2*s15^3*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(2*s15^2+3*s15*s34+6*s34^2))/(3*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(9*(s15+s45))/
(4*s12^2*(s15-s23+s45))-((s15+s45)^3*(s34+s45)^2)/
(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(s15^3*(s34+s45)^4)/(6*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(5*s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(2*s15^3*s34^4)/(s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(8*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(5*s15^2*s34^4)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(8*s15^2*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(2*s15^3*s34)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(2*s15^3*s34)/(s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^3*s34^2)/
(s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^3*s34^4)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(2*s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34^2*(2*s15+s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34*(8*s15+3*s34))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^2*s34^3*(4*s15+15*s34))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))-
(2*s15^3*s34^2)/(3*s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(8*s15+3*s34))/
(6*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(2*s45*(-s15+s45)*(-s15+s34+s45)^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15^2*(s34+s45)^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(2*s45*(-3*s15+2*s34+3*s45))/(s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(51*s12*s34+5*s15*s34+51*s34^2+
21*s15*s45-3*s34*s45)/(12*s12^2*(-s15+s23+s34)^2)-
(s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(20*s15^2+47*s15*s34-3*s34^2+63*s15*s45+15*s34*s45+
36*s45^2)/(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(20*s15^2+47*s15*s34+8*s34^2+63*s15*s45+27*s34*s45+
42*s45^2)/(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(2*s45*(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s34*(s15*s34*(11*s15-5*s45)+s34^2*(11*s15-3*s45)+
8*s15^2*(s15+s45)))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^
2)+(9*s34^3+s34^2*(5*s15-3*s45)+2*s15^2*(s15+s45)+
s15*s34*(5*s15+s45))/(3*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(2*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(2*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
((s15-s34)*(3*s34^2*(3*s34-2*s45)+4*s15^2*(s34+s45)+
s15*s34*(29*s34+2*s45)))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-s15+s34)*(3*s34^2*s45-
2*s15^2*(7*s34+4*s45)+s15*s34*(-16*s34+5*s45)))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)-
(s34*(15*s12*s34+3*s34*(5*s34+s45)+s15*(47*s34+30*s45)))/
(6*s12^2*(-s15+s23+s34)^3)+
(s15*(-30*s15^4+30*s15^3*(3*s34+s45)+s15*(s34+s45)^2*
(13*s34+7*s45)-2*s45*(s34+s45)^2*(19*s34+18*s45)-
2*s15^2*(64*s34^2+65*s34*s45+22*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(18*s45^2*(s34+s45)^2+2*s15^3*(13*s34+7*s45)+
2*s15*s45*(14*s34^2+31*s34*s45+17*s45^2)+
s15^2*(17*s34^2+40*s34*s45+23*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(2*s15^3*(13*s34+7*s45)+2*s15*s45*(14*s34^2+31*s34*s45+
17*s45^2)+s15^2*(17*s34^2+40*s34*s45+23*s45^2)+
s45^2*(23*s34^2+48*s34*s45+25*s45^2))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(38*s15^3+74*s15^2*s45+141*s15*s45^2+105*s45^3+
s34^2*(23*s15+11*s45)+2*s34*(34*s15^2+79*s15*s45+57*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-8*s15^3+15*s34^3+30*s34^2*s45+87*s34*s45^2+72*s45^3-
4*s15^2*(13*s34+4*s45)-2*s15*(5*s34^2+94*s34*s45+81*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(38*s15^3+s15^2*(68*s34+74*s45)+3*s45*(7*s34^2+38*s34*s45+
31*s45^2)+s15*(23*s34^2+158*s34*s45+141*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(4*s15^3*(s34-2*s45)+6*(s34+s45)^2*(s34^2+2*s45^2)+
s15^2*(68*s34^2+86*s34*s45+51*s45^2)+
2*s15*(37*s34^3+46*s34^2*s45-6*s34*s45^2-18*s45^3))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(15*s15^4-15*s15^3*(4*s34+s45)+(s34+s45)^3*
(10*s34+9*s45)+15*s15^2*(6*s34^2+4*s34*s45+s45^2)-
s15*(35*s34^3+51*s34^2*s45+33*s34*s45^2+8*s45^3)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
s15^2*(145*s34^2+2*s34*s45-23*s45^2)+(s34+s45)^2*
(25*s34^2+12*s34*s45-12*s45^2)+
2*s15*(2*s34^3+58*s34^2*s45+74*s34*s45^2+27*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(36*s15^4+12*(s34-2*s45)*s45*(s34+s45)^2+
s15^3*(-46*s34+62*s45)+2*s15^2*(88*s34^2+35*s34*s45-
5*s45^2)+s15*(29*s34^3+267*s34^2*s45+439*s34*s45^2+
201*s45^3))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*
tr5,11/4-(11*s15)/(12*(s12+s15-s34))-
(17*s34^3)/(4*(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3)+
(12*s34^2)/(-s15+s23+s34)^2-(3*s15*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2)-
(21*s34)/(2*(-s15+s23+s34))-(s15^4*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-(10*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^4*s34)/((s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(11*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(14*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(-s15+s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^3*(8*s15+11*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(47*s15+51*s34))/(6*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(14*s15^2+100*s15*s34-21*s34^2))/
(6*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*s34*(-14*s15^2+9*s15*s34+12*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(2*s45)/(s12+s23-s45)+(3*s45)/(s12-s34-s45)+
(2*s15*s45^2*(-s15+s45))/((-s15+s23+s34)^3*(s12+s23-s45))-
(s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(8*s15+11*s34))/(6*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(47*s15+51*s34))/
(6*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(11*s34*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45))+
(11*s45^4)/(6*(-s12+s34+s45)^4)-(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(4*s45^3)/(3*(-s12+s34+s45)^3)-(2*s15^4*s34^3)/
((s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(13*s15^3*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(2*s15^4*s34^2)/((s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(21*s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(2*s15^4*s34)/((s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+(8*s15^3*(-s15+s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s34^2*(3*s15+4*s34))/((s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^3*(s15+7*s34))/
((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s34*(2*s15+7*s34))/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(2*s45^2)/(-s12+s34+s45)^2-
(2*s15^4*s34)/((s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(s15+7*s34))/((s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(2*s15^4*s34^3)/(3*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(2*s15^4*s34^2)/(3*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(2*s15^4*s34)/(3*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34*(16*s15+11*s34))/(6*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34^2*(-8*s15+13*s34))/
(2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))-
(2*s15^4*s34)/(3*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))-
(2*s45*(-2*s15+s34+2*s45))/((-s15+s23+s34)*(s12+s23-s45))-
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(5*s15^2+11*s15*s34+2*s15*s45-
4*s34*s45)/(2*(s12-s34)*(-s15+s23+s34))+
(s15*(s15^2+2*s15*s34+9*s15*s45+5*s34*s45))/
(6*(s12-s34)^2*(-s15+s23+s34))-
(s15*(s15^2+2*s15*s34+9*s15*s45+5*s34*s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+
((5*s15^2)/2-(65*s15*s34)/12-(9*s15*s45)/4+2*s34*s45+4*s45^2)/
((-s15+s23+s34)*(s12-s34-s45))-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(-30*s15^2+13*s15*s34+87*s15*s45+37*s34*s45+51*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))+
(2*s45*(s15^2-3*s15*s45+s45^2+s34*(-s15+s45)))/
((-s15+s23+s34)^2*(s12+s23-s45))+
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))-
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
(s15*(64*s15^3-145*s34^3+6*s15^2*s45-99*s34^2*s45+
24*s15*s45^2-24*s45^3-18*s15*s34*(7*s15+2*s45)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s34^2*(63*s15-24*s45)-s15^2*(47*s15+9*s45)+
3*s15*s34*(8*s15+11*s45))/(6*(s12-s34)*(-s15+s23+s34)^2)+
((-s15+s34)*(5*s15*s34*(s15-3*s45)+s15^2*(14*s15+3*s45)+
s34^2*(-49*s15+12*s45)))/(6*(s12-s34)*(-s15+s23+s34)^3)+
(3*s15*(5*s15-6*s45)-s34*(s15+13*s45))/(6*(s12-s34)*
(-s15+s23-s45))+(2*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^2)-(2*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)+(-5*s15^3-(35*s15^2*s45)/4-
(25*s15*s45^2)/2+2*s45^3+s34*((-91*s15^2)/6+2*s15*s45+
2*s45^2))/((-s15+s23+s34)*(-s12+s34+s45)^2)-
((-s15+s34)*(s15^2*s45*(-8*s15+3*s45)+
s15*s34*(-24*s15^2+37*s15*s45-6*s45^2)+
s34^2*(57*s15^2-29*s15*s45+3*s45^2)))/(6*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s34*(-10*s15^2+33*s15*s45-6*s45^2)+
s34^2*(62*s15^2-34*s15*s45+3*s45^2)+
s15^2*(-8*s15^2+s15*s45+3*s45^2))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)-(96*s15^3+129*s15^2*s45+78*s15*s45^2+
33*s45^3+2*s34*(73*s15^2+44*s15*s45+7*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(130*s15^3+217*s15*s34^2-6*s15^2*s45+72*s15*s45^2-24*s45^3-
3*s34*(40*s15^2-31*s15*s45+8*s45^2))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^3*(-20*s15^3+41*s34^3+20*s15^2*s45-
16*s15*s45^2+19*s45^3+s34^2*(-48*s15+101*s45)+
s34*(60*s15^2-48*s15*s45+79*s45^2)))/(4*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+
(s15^2*(120*s15^3+s34^2*(125*s15-281*s45)-132*s15^2*s45+
103*s15*s45^2-171*s45^3-4*s34*(66*s15^2-57*s15*s45+
113*s45^2)))/(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(-48*s15^3+77*s15^2*s45-21*s15*s45^2+171*s45^3+
s34*(55*s15^2-87*s15*s45+193*s45^2)))/(12*(-s15+s23+s34)*
(s12-s34-s45)^3)+
(-((s15+s45)^2*(12*s15^2-7*s15*s45+41*s45^2))+
s34*(5*s15^3+27*s15^2*s45-9*s15*s45^2-19*s45^3))/
(12*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^2*(-71*s34^3+s34^2*(60*s15-112*s45)-
3*s34*(36*s15^2-4*s15*s45+11*s45^2)+
4*(8*s15^3-4*s15^2*s45-3*s15*s45^2+2*s45^3)))/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(s34^2*(214*s15-145*s45)+s34*(-444*s15^2+41*s15*s45-
75*s45^2)+3*(40*s15^3-36*s15^2*s45-43*s15*s45^2+
16*s45^3)))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((2*s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-4*s15^2-10*s15*s34+9*s34^2)/
(6*s12^2*(s12-s34)*(-s15+s23+s34))+
(33*s12+40*s15+33*s34-9*s45)/(12*s12^2*(-s15+s23+s34))+
(s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^3*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(2*s15^2-3*s15*s34-6*s34^2))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34*(4*s15^2+15*s15*s34-2*s34^2))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2*(-7*s15^2+10*s15*s34+3*s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(2*s45)/(s12^2*(s12+s23-s45))-(11*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))-
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+10*s15*s34+13*s34^2)/(6*s12^2*(s12-s34)*
(s15-s23+s45))+(s15^3*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(2*s15^2-3*s15*s34-6*s34^2))/(3*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(17*(s15+s45))/
(4*s12^2*(s15-s23+s45))+(11*(s15+s45)^3*(s34+s45)^2)/
(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(11*s15^3*(s34+s45)^4)/(6*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(5*s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^3*s34^4)/(s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(8*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(2*s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(3*s15^2*s34^3*(2*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(2*s15^3*s34^3)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(8*s15^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(2*s15^3*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^2*s34*(2*s15+3*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^2*(5*s15+6*s34))/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(2*s15^3*s34^2)/(s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^2*s34*(2*s15+3*s34))/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15^3*s34^4)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^2*s34^3)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(2*s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34*(-8*s15+3*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^3*(-8*s15+27*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(-8*s15+3*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(2*s45*(-s15+s45)*(-s15+s34+s45)^2)/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(2*s45*(-3*s15+2*s34+3*s45))/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(17*s12*s34+52*s15*s34+17*s34^2+34*s15*s45+9*s34*s45))/
(4*s12^2*(-s15+s23+s34)^3)-(93*s12*s34+58*s15*s34+
93*s34^2+42*s15*s45+18*s34*s45)/(12*s12^2*(-s15+s23+s34)^
2)+(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
((-s15+s34)*(9*s34^3+s34^2*(41*s15-6*s45)+4*s15^2*s45+
2*s15*s34*(-4*s15+s45)))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(2*s45*(s34^2+3*(s15-s45)^2+
4*s34*(-s15+s45)))/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(2*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s34*(-s15+s34)*(s15*s34*(22*s34-5*s45)-3*s34^2*s45+
8*s15^2*(s34+s45)))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^
3)+(2*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s34*(5*s15*s34*(-s15+s45)-8*s15^2*(s15+s45)+
s34^2*(-17*s15+3*s45)))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-9*s34^3+s15*s34*(s15-s45)-
2*s15^2*(s15+s45)+s34^2*(-11*s15+3*s45))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(49*s15^2+15*s34^2+30*s34*s45+72*s45^2+
2*s15*(50*s34+57*s45))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(49*s15^2+37*s34^2+102*s34*s45+
84*s45^2+2*s15*(50*s34+57*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(8*s15^3-57*s34^3+25*s15^2*s45+
162*s15*s45^2-72*s45^3-72*s34^2*(s15+s45)+
s34*(37*s15^2+86*s15*s45-87*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(60*s15^4-11*s15*(7*s34-5*s45)*(s34+s45)^2-
60*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*(79*s34+57*s45)+
4*s15^2*(65*s34^2+76*s34*s45+29*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(29*s15^3+57*s45^2*(s34+s45)+s15^2*(55*s34+52*s45)+
s15*(37*s34^2+64*s34*s45+60*s45^2))/(6*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(29*s15^3+s15^2*(55*s34+52*s45)+
s45*(7*s34^2+33*s34*s45+37*s45^2)+
s15*(37*s34^2+64*s34*s45+60*s45^2))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-57*s45^2*(s34+s45)^2-
4*s15^3*(17*s34+14*s45)+s15^2*(17*s34^2-98*s34*s45-
115*s45^2)-2*s15*s45*(-5*s34^2+56*s34*s45+61*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^3*(68*s34+56*s45)+2*s15*s45*(-5*s34^2+56*s34*s45+
61*s45^2)+s45^2*(19*s34^2+82*s34*s45+63*s45^2)+
s15^2*(-17*s34^2+98*s34*s45+115*s45^2))/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(36*s15^4-2*s15^3*(s34-41*s45)+3*(11*s34-8*s45)*s45*
(s34+s45)^2+2*s15^2*(145*s34^2+71*s34*s45+10*s45^2)-
8*s15*(9*s34^3-26*s34^2*s45-68*s34*s45^2-33*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(-16*s15^3*(s34+s45)+3*(s34+s45)^2*(11*s34^2+8*s45^2)+
s15^2*(245*s34^2+254*s34*s45+123*s45^2)+
4*s15*(62*s34^3+95*s34^2*s45+15*s34*s45^2-18*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(101*s34+57*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
4*s15*(37*s34^3+39*s34^2*s45+15*s34*s45^2+s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
s15^2*(191*s34^2+34*s34*s45-13*s45^2)+(s34+s45)^2*
(56*s34^2+33*s34*s45-12*s45^2)+
s15*(29*s34^3+223*s34^2*s45+239*s34*s45^2+75*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2))*tr5,
-1/4+(5*s34*(s12^2-s34^2))/(s15*(-s15+s23+s34)^2)+
(-43*s15+71*s34-27*s45)/(24*(-s15+s23+s34))+
(3*s23-3*s34-2*s45)/(4*(s12+s23-s45))+
(43*s15)/(24*(-s15+s23-s45))+(4*s45)/(3*(s12-s34-s45))+
(s15^2*s34*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s12^2*s45^2)/(s15*(-s15+s23+s34)^2*(-s15+s23-s45))-
(5*s12^2*s45^3)/(s15*(-s15+s23+s34)^3*(-s15+s23-s45))+
(5*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3-
2*s12*s34*(-s15+s34)))/((-s15+s23+s34)*(s15+s45)^2)+
(5*(s12*(3*s15-2*s34)*s34^3+s34^2*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)+s12^2*(s15^3+s15^2*s34+s15*s34^2+
s34^3)))/((-s15+s23+s34)^3*(s15+s45)^2)-
(5*(s12^2*s34*(s15+2*s34)+s12*(s15^3+s15^2*s34+5*s15*s34^2-
4*s34^3)+s34*(-2*s15^3+7*s15^2*s34-6*s15*s34^2+2*s34^3)))/
((-s15+s23+s34)^2*(s15+s45)^2)-(5*s12^2*s15^4)/
((-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45)^2)+
(5*s12*s15^3*(-s12+s15))/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)+(5*s12*s15^3)/((-s15+s23+s34)*(-s15+s23-s45)*
(s15+s45)^2)+(5*s15^3*s34*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15^3*(-s15+s34))/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45)^2)-
(5*s15^3*(s15^2-3*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45)^2)+(5*(s12-s34)^2*s34^3)/
(s15*(-s15+s23+s34)^3*(s15+s45))-(10*(s12-s34)^2*s34^2)/
(s15*(-s15+s23+s34)^2*(s15+s45))+(5*(s12-s34)^2*s34)/
(s15*(-s15+s23+s34)*(s15+s45))-(5*s15*(s15+2*s34))/
(2*(-s15+s23+s34)*(s15+s45))+
(5*(-(s12^2*s34)+2*s12*(s15^2+s15*s34-s34^2)+
s34*(-2*s15^2+6*s15*s34+3*s34^2)))/(2*(-s15+s23+s34)^2*
(s15+s45))-(5*(s12^2*(s15^2-s34^2)+
3*s34^2*(-s15^2+s15*s34+s34^2)+s12*(s15^3+s15^2*s34+
s15*s34^2-2*s34^3)))/(2*(-s15+s23+s34)^3*(s15+s45))-
(5*s15^2)/(2*(-s15+s23-s45)*(s15+s45))+
(5*s12*s15^3*(2*s12+s15))/(2*(-s15+s23+s34)^3*(-s15+s23-s45)*
(s15+s45))+(5*s12*(s12-2*s15)*s15^2)/(2*(-s15+s23+s34)^2*
(-s15+s23-s45)*(s15+s45))-(5*s12*s15^2)/
((-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(5*s15^2*(s15-s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))+(15*s15^2*(s15^2-3*s15*s34+2*s34^2))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(s15^2*s45*(5*s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(17*s15^2)/(6*(s15-s23+s45)^2)+
(s12*s15*(60*s15-7*s45))/(24*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-(5*s15^3*s45^3)/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s12^2*s15^4)/(2*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45)^2)+(5*s12*(s12-s15)*s15^3)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
(5*s12*s15^3)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)+
(s45*(s15+s45))/(3*(s12-s34-s45)*(s15-s23+s45))-
(5*s45*(s15+s45)^3)/(3*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^3*s34*(s34+s45)^2)/(3*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(5*s45^3)/(3*(-s12+s34+s45)^3)-
(5*s15^2*(-s15+3*s34)*s45*(s34+s45))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)+(3*s45^2)/(-s12+s34+s45)^2-
(5*s15^3*s34*(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^3*(s15-s34))/
((-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^3*(s15^2-3*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^2*s34*(3*s15^2-7*s15*s34+4*s34^2))/(2*(-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45))+(s15^2*s45^2*(-5*s15+4*s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(s45*(s15+s45)^2*(3*s15+4*s45))/(3*(-s15+s23+s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45*(4*s34^2+8*s15*s45+s34*s45))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(s45*(17*s15^2-26*s15*s45-43*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(57*s12*s15+14*s15^2+80*s12*s45+134*s15*s45-8*s45^2)/
(24*(-s15+s23+s34)*(-s15+s23-s45))-
(s15*s34*(44*s15^2-80*s15*s34+145*s34^2+96*s15*s45+91*s34*s45-
6*s45^2))/(24*(-s15+s23+s34)^3*(-s12+s34+s45))+
(8*s15*s34-72*s15*s45-37*s34*s45+65*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(s45*(60*s15^2+67*s15*s45+67*s45^2))/(24*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15^3+4*s15^2*s45+3*s15*s45^2+s45^3))/
(3*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(2*s34^2-s15*s45+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45*(s34^2+s15*(2*s15-s45)+s34*(6*s15+s45)))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(3*s34^2+s34*(-3*s15+s45)-s45*(10*s15+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))-
(s23^2-s15*s34+s34^2-2*s15*s45+2*s34*s45+s45^2-
s23*(s34+2*s45))/(2*(s12+s23-s45)^2)-
(5*s15*s45*(-3*s34*s45+s15*(s15+3*s45)))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*s34*(60*s15^2+67*s34^2-48*s15*s45+
23*s45^2+18*s34*(-6*s15+5*s45)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(-54*s15^2+211*s15*s34-280*s34^2+
49*s15*s45-37*s34*s45+19*s45^2+s12*(57*s15+168*s34+62*s45))/
(24*(-s15+s23+s34)^2)+(s12^2*(60*s15-184*s45)+
s12*(177*s15-292*s45)*s45+s45*(40*s15^2+29*s15*s45-19*s45^2))/
(24*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s34^3+2*s15*(s15-s45)*s45+2*s34^2*(-s15+s45)+
s34*(s15^2-6*s15*s45+s45^2))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*(s34^4-s12^2*(s34^2-s34*s45+s45^2)))/
(s15*(-s15+s23+s34)^3)+(-60*s15^3+77*s15^2*s45-2*s15*s45^2+
16*s45^3+s34*(60*s15^2-48*s15*s45+7*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(2*s34^2*(-72*s15+37*s45)+s15*(-60*s15^2+48*s15*s45-
23*s45^2)+s34*(180*s15^2-127*s15*s45+46*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-52*s15^2*s45^2+s12^2*(-60*s15^2+60*s15*s45-59*s45^2)+
s12*s15*(60*s15^2-60*s15*s45+59*s45^2))/(24*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(-294*s34^3+s34^2*(283*s15-18*s45)+
6*s15*(s15-10*s45)*s45+2*s15*s34*(37*s15+48*s45)+
s12^2*(-60*s15-125*s34+184*s45)+s12*(60*s15^2+145*s15*s34+
242*s34^2-209*s15*s45-230*s34*s45+230*s45^2))/
(24*(-s15+s23+s34)^3)-(s34^2*(161*s15+3*s45)-
2*s34*(70*s15^2+24*s15*s45+s45^2)+
2*(30*s15^3+64*s15^2*s45+9*s15*s45^2+4*s45^3))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(-52*s12*s15*s45^3+60*s15^2*s45^3+s12^2*(-60*s15^3+60*s15^2*s45-
60*s15*s45^2+59*s45^3))/(24*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(12*s15*(7*s15-5*s45)*s45^2+
3*s12^2*s45*(-40*s15+81*s45)+s12*(-60*s15^3+60*s15^2*s45-
261*s15*s45^2+230*s45^3))/(24*(-s15+s23+s34)^3*
(-s15+s23-s45))+(-3/(4*s12^2)+(s12/4-(3*s15)/4+s34-
(7*s45)/6)/(s12^2*(-s15+s23+s34))+
(5*s15+5*s23-8*s34-9*s45)/(4*s12^2*(s12+s23-s45))+
(5*s12*(s34-s45))/(s15*(-s15+s23+s34)^3)+
(5*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)-(5*(s15^2*(s15-s34)^2*s34+s12^2*(2*s15-s34)*
s34^2+s12*s15^2*s34*(-s15+s34)+s12^3*(s15^2+s15*s34+
s34^2)))/(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)-
(5*s15^2*s34*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^3*(s15+s45))+
(5*(s12-s34)*s34)/(s15*(-s15+s23+s34)^2*(s15+s45))-
(5*s15*(s12^2-2*s12*s15+s15^2+2*s12*s34-4*s15*s34+2*s34^2))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(5*(-(s12^3*s34)-s12*s15*(s15-2*s34)*s34+
s12^2*(s15^2+s15*s34-s34^2)+s15*s34*(s15^2-3*s15*s34+
2*s34^2)))/(2*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(5*s15*(s15-s34)^2*s34*(-s15+2*s34))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(5*s15*(s15^3-5*s15^2*s34+6*s15*s34^2-2*s34^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(13*s15)/(6*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*(60*s15-59*s45))/(24*(-s15+s23+s34)^2*(s15-s23+s45)^
2)+(5*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)-(5*s12*s15^3)/
(2*(-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45)^2)-
(5*s12*s15^2)/(2*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45)^2)-s45/(3*s12^2*(s15-s23+s45))-
(5*s12*s45)/(s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(5*s12*s45^2)/(s15*(s15-s23-s34)^3*(s15-s23+s45))+
(5*s12*s15^3)/((s15-s23-s34)^3*(s15+s45)^2*(s15-s23+s45))-
(5*s12*s15^2)/((-s15+s23+s34)^2*(s15+s45)^2*
(s15-s23+s45))-(5*s15^2*(s12+s15))/(2*(s15-s23-s34)^3*
(s15+s45)*(s15-s23+s45))+(5*s15*(s12^2-s15^2))/
(2*s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))+
(5*s15^3)/(2*s12*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(5*s15^3)/(2*s12^2*(s12-s34-s45)*
(s15+s45)*(s15-s23+s45))+(5*s45*(s15+s45)^2*(s34+s45))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15*(s15-2*s34)*s45*(s34+s45)^2)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(5*s15^2*s34*(s34+s45)^3)/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(5*s15^2*s34*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^3)/(2*s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))-(s15*s34*s45*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45*(5*s15+6*s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))-
(5*s45*(s34+s45)*(s15^2+2*s15*s45-s34*s45))/
(3*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(-111*s12^2+60*s15^2+8*s12*s45-86*s15*s45-67*s45^2)/
(24*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s45*(3*s15^2+3*s15*s45+s45^2))/(s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
(s45*(52*s15^2-17*s15*s34-16*s34^2+71*s15*s45-29*s34*s45+
23*s45^2))/(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s45*(52*s15^2-17*s15*s34+71*s15*s45+43*s34*s45+79*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^2+9*s34^2+13*s34*s45+3*s45^2-4*s15*(4*s34+5*s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(111*s12^2-60*s15^2+30*s15*s34+65*s34^2+220*s15*s45+
24*s34*s45+8*s45^2+s12*(16*s15+65*s34+19*s45))/
(24*s12^2*(-s15+s23+s34)^2)+(-60*s15^2+52*s15*s45+
s45*(-72*s34+41*s45))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-60*s15^2+52*s15*s45+
s45*(-8*s34+145*s45))/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(125*s12^3+s12^2*(-38*s15+66*s45)+
s12*(-60*s15^2+120*s15*s45-19*s45^2)-
8*s45*(-s15^2+3*s15*s45+s45^2))/(24*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))-(s15*s34*(60*s15^3-60*s15^2*(3*s34+s45)-
(s34+s45)^2*(47*s34+23*s45)+4*s15*(32*s34^2+19*s34*s45+
2*s45^2)))/(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15^2*s34*(2*s34-9*s45)-12*s15^3*s45+s34*(s34+s45)^2*
(2*s34+s45)+2*s15*s34*(-2*s34^2+3*s34*s45+5*s45^2))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s34^3+s34^2*s45+s34*s45^2+s45^3-3*s15^2*(s34+3*s45)+
2*s15*(s34^2+13*s34*s45+5*s45^2))/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^3-(s34+s45)^2*(4*s34+s45)-
s15^2*(6*s34+5*s45)+s15*(9*s34^2+15*s34*s45+5*s45^2))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(60*s15^3+59*s34^3+23*s34^2*s45-26*s34*s45^2-6*s45^3-
12*s15^2*(5*s34+9*s45)+4*s15*(8*s34^2+67*s34*s45+47*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s34*(60*s15^3+3*(17*s34-2*s45)*(s34+s45)^2-
12*s15^2*(4*s34+9*s45)+4*s15*(21*s34^2+98*s34*s45+
47*s45^2)))/(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-52*s12^2*s15*s45^2+60*s12*s15^2*s45^2-60*s15^3*s45^2+
s12^3*(60*s15^2-60*s15*s45+59*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(4*s12*s15*(19*s15-2*s45)*s45-12*s15^2*s45*(5*s15+s45)+
s12^3*(-60*s15+184*s45)+s12^2*(60*s15^2-220*s15*s45+
159*s45^2))/(24*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^3*(s34+s45)-s34*(s34+s45)^3-s15^2*(3*s34^2+7*s34*s45+
2*s45^2)+s15*(3*s34^3+9*s34^2*s45+7*s34*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-60*s15^4+60*s15^3*(3*s34+s45)-4*s15^2*(45*s34^2+
32*s34*s45+2*s45^2)-s34*s45*(27*s34^2+50*s34*s45+
23*s45^2)+s15*(64*s34^3+63*s34^2*s45+22*s34*s45^2+
23*s45^3))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2+s23^2+3*(s34+s45)^2-s23*(2*s34+3*s45)+
s15*(s23-4*(s34+s45)))/(2*s12^2*(s12+s23-s45)^2)+
(-125*s12^3+3*s12^2*(50*s15+59*s34-53*s45)+
63*s34^2*(s34+s45)+98*s15*s34*(s34+2*s45)+
s15^2*(-52*s34+12*s45)+s12*(-16*s15^2+63*s34^2+
8*s15*(17*s34+s45)))/(24*s12^2*(s15-s23-s34)^3))*tr5,
-11/3+(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+(3*s15-20*s34-3*s45)/
(8*(-s15+s23+s34))+(5*s15^4*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(5*s15^4*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^4*(-s15+s34))/
(2*(s12+s15-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(11*s15^2*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(7*s15^2*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(-s15+s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(9*s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(-s15+s23-s45))+
(13*s45)/(6*(s12-s34-s45))+(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(-s15+s23-s45))+
(3*s15^2*(5*s15-2*s45)*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))-(3*s15^3*s45^3)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s15+s23-s45))+(-3*s23+s45)/(8*(s12+s23-s45))+
((s12-8*s15)*s15*s45)/(8*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^4*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(9*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^2-9*s12*s15+26*s15^2)*s45^2)/(8*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(5*s15^4*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)-(23*s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(8*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(7*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(9*s15-17*s45)/(24*(s15-s23+s45))+
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))+(11*s45^4)/(6*(-s12+s34+s45)^4)-
(11*(s15+s45)^4*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(11*s45^3)/(3*(-s12+s34+s45)^3)+(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(21*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s15^3*(-s15+s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(4*s45^2)/(-s12+s34+s45)^2-(9*s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s45*(17*s15+3*s34+s45))/(8*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45^2*(18*s34+s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(s15^2*s45*(-5*s15+2*s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-((s15+s45)*(12*s15+17*s34+52*s45))/
(24*(s12-s34-s45)*(s15-s23+s45))+
(-3*s23^2+5*s23*s45+(13*s15+s34-s45)*s45)/
(8*(s12+s23-s45)^2)+(s45*(6*s15^2-3*s15*s34-s34^2-
19*s15*s45+s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(s45*(-2*s12^2+13*s12*s15-12*s15^2-2*s12*s45+13*s15*s45+
s45^2))/(8*(-s15+s23+s34)^2*(s15-s23+s45))-
(s12*s15-6*s15^2-2*s12*s45+4*s15*s45+2*s45^2)/
(8*(-s15+s23+s34)*(-s15+s23-s45))-
(s15*s45*(-18*s15*s34+18*s34^2+17*s15*s45+20*s34*s45+2*s45^2))/
(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
((s15+s45)^2*(19*s15*s34+63*s15*s45+79*s34*s45+123*s45^2))/
(24*(s12-s34-s45)^3*(s15-s23+s45))-
(-4*s15^3-4*s15^2*s45+s15*s45^2+s45^3)/(8*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(-18*s34^2-3*s34*s45+s45*(-32*s15+s45)))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))-
(s45*(-11*s15^2+s34^2+10*s15*s45+s45^2+2*s34*(-3*s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)-
(9*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(-6*s15^2+20*s34^2+s12*(s15+6*s34-2*s45)-s15*s45-s45^2+
s34*(3*s15+s45))/(8*(-s15+s23+s34)^2)-
(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+6*s15*(-5*s15+2*s45)))/
(8*(-s15+s23+s34)^3*(s15-s23+s45))-
(4*s15*(s15+3*s45)+s34*(23*s15+6*s45))/(8*(-s15+s23+s34)*
(s12-s34-s45))+(16*s15^3-8*s15^2*s45+19*s15*s45^2-s45^3+
s34^2*(43*s15+2*s45)+s15*s34*(-28*s15+17*s45))/
(8*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(4*(s12+s23-s45)^3)-(3*s15*s34^2+26*s34^3-
3*s12^2*(s34-2*s45)+36*s15*(s15-s45)*s45+
6*s15*s34*(s15+6*s45)+3*s12*(5*s15*s34+4*s34^2-13*s15*s45-
4*s34*s45+4*s45^2))/(24*(-s15+s23+s34)^3)+
(s15*(36*s15^3-119*s34^3+12*s15^2*s45+60*s15*s45^2-3*s45^3-
9*s34^2*(-8*s15+7*s45)+s34*(-96*s15^2+9*s45^2)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))-
((s15+s45)*(41*s34*(s15+s45)+6*(4*s15^2+15*s15*s45+
21*s45^2)))/(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(60*s15^3-167*s34^3-60*s15^2*s45+60*s15*s45^2-35*s45^3-
9*s34^2*(-20*s15+41*s45)-3*s34*(60*s15^2-60*s15*s45+
79*s45^2)))/(24*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15^2*(s34^2*(101*s15-325*s45)-2*s34*(120*s15^2-79*s15*s45+
215*s45^2)+3*(40*s15^3-40*s15^2*s45+19*s15*s45^2-
35*s45^3)))/(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s34*(-77*s15^2-2*s15*s45+12*s45^2)+
6*(2*s15^3-15*s15^2*s45-18*s15*s45^2+s45^3))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(-75*s34^3+s34^2*(88*s15-104*s45)+
s34*(-96*s15^2+20*s15*s45-27*s45^2)+
2*(16*s15^3-6*s15^2*s45-8*s15*s45^2+s45^3)))/
(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(s34^2*(187*s15-125*s45)-3*s34*(96*s15^2+9*s15*s45+
23*s45^2)+6*(22*s15^3-6*s15^2*s45-21*s15*s45^2+2*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(s34*(79*s15^2+57*s15*s45+149*s45^2)+
3*(-20*s15^3+41*s15^2*s45+63*s15*s45^2+35*s45^3)))/
(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(3/(8*s12^2)+(17*s12+62*s15+17*s34-3*s45)/
(24*s12^2*(-s15+s23+s34))+(5*s15^3*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^
3)-(3*s15*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+(3*s15*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45)/
(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(5*s15^5*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(5*s15^5*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(11*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))-(15*s15^3*s45)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(-3*s34+s45)/(8*s12^2*(s12+s23-s45))+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)-(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(4*s15^2*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(11*s15^2*(s34+s45)^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15^3*s45*(5*s15+9*s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(17*s12+53*s15+17*s34+52*s45)/(24*s12^2*(s15-s23+s45))-
(-3*s12^2+4*s12*s15+4*s15^2-2*s12*s45+2*s15*s45+s45^2)/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(55*s15^2+94*s15*s34+17*s34^2+228*s15*s45+6*s34*s45+
33*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s15+s45)*(s34+s45)*(88*s15^2+19*s15*s34+195*s15*s45+
79*s34*s45+167*s45^2))/(24*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(55*s15^2+94*s15*s34+17*s34^2+
228*s15*s45+110*s34*s45+181*s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(44*s15^2+62*s15*s34+
41*s34^2+150*s15*s45+246*s34*s45+249*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(6*s15*s34+s45*(-2*s34+s45))/(8*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+
4*s12*s15*(-5*s15+s45)+2*s15^2*(10*s15+3*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(9*s12^2+43*s12*s34+43*s34^2+2*s34*(-5*s15+s45)-
3*s12*(4*s15+s45)+4*s15*(-3*s15+5*s45))/
(24*s12^2*(-s15+s23+s34)^2)+(-9*s15^2-9*s15*s23-9*s23^2+
3*s23*s34+3*s34^2+26*s23*s45-7*s34*s45-24*s45^2+
6*s15*(s34+9*s45))/(8*s12^2*(s12+s23-s45)^2)+
(-16*s34^3+26*s34^2*s45+39*s34*s45^2-3*s45^3+
s15^2*(55*s34+31*s45)-2*s15*(5*s34^2-93*s34*s45-72*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-9*s34^3-11*s34^2*s45-s34*s45^2+s45^3+
3*s15^2*(s34+9*s45)+s15*(6*s34^2-50*s34*s45-24*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45*(s15^2*(12*s34-17*s45)+(s34+s45)^2*(12*s34+s45)-
6*s15*(4*s34^2+s34*s45-3*s45^2)))/(8*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(s12^3-6*s12^2*s15-20*s15^2*s45+
s12*(4*s15^2+8*s15*s45+s45^2))/(8*s12^2*(-s15+s23+s34)^2*
(-s15+s23-s45))-(3*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(3*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*(60*s15^4-s15*(41*s34-223*s45)*(s34+s45)^2-
60*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*(79*s34+35*s45)+
4*s15^2*(67*s34^2+89*s34*s45+37*s45^2)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(9*s15^3+3*(3*s34-2*s45)*(s34+s45)^2-s15^2*(9*s34+80*s45)+
s15*(-9*s34^2+58*s34*s45+78*s45^2))/(8*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(88*s15^3*(s34+s45)+
35*s45^2*(s34+s45)^2+2*s15*s45*(49*s34^2+230*s34*s45+
181*s45^2)+s15^2*(19*s34^2+302*s34*s45+283*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(44*s15^3+2*s15^2*(31*s34+97*s45)+s45*(-11*s34^2+54*s34*s45+
65*s45^2)+s15*(41*s34^2+308*s34*s45+399*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-24*s15^3*s45+(s34+s45)^2*(17*s34^2-6*s34*s45+3*s45^2)+
s15^2*(99*s34^2+206*s34*s45+119*s45^2)+
4*s15*(36*s34^3+59*s34^2*s45-4*s34*s45^2-18*s45^3))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(123*s34+35*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
4*s15*(38*s34^3+24*s34^2*s45-6*s34*s45^2-7*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(-16*s15^3*s45+s15^2*(6*s34^2-50*s34*s45-19*s45^2)+
(s34+s45)^2*(6*s34^2+2*s34*s45-s45^2)+
4*s15*(-3*s34^3+8*s34^2*s45+17*s34*s45^2+6*s45^3))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
((s34+s45)^3*(6*s34+s45)+s15^3*(-6*s34+14*s45)+
s15^2*(18*s34^2-11*s34*s45-71*s45^2)+
s15*(-18*s34^3-34*s34^2*s45+8*s34*s45^2+24*s45^3))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
2*s15^2*(65*s34^2-2*s34*s45-10*s45^2)+(s34+s45)^2*
(51*s34^2+26*s34*s45-3*s45^2)+
s15*(3*s34^3+209*s34^2*s45+217*s34*s45^2+59*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(36*s15^4+(23*s34-6*s45)*s45*(s34+s45)^2+
s15^3*(-64*s34+68*s45)+2*s15^2*(85*s34^2+92*s34*s45+
55*s45^2)+s15*(-47*s34^3+265*s34^2*s45+495*s34*s45^2+
183*s45^3))/(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(-3*s12^3+9*s12^2*(2*s15+s34-s45)+
35*s34^2*(s34+s45)+12*s15^2*(s34+2*s45)+
2*s15*s34*(30*s34+53*s45)+s12*(-12*s15^2+35*s34^2+
12*s15*(s34+s45)))/(24*s12^2*(-s15+s23+s34)^3)+
(3*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
-11/3-(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(9*s15-35*s45)/(24*(-s15+s23-s45))-(5*s15^4*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^4*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)-(11*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(7*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(3*s15^3*s45)/
(2*(-s15+s23+s34)*(s12+s23-s45)^2*(-s15+s23-s45))-
(9*s15^2*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*(5*s15-2*s45)*s45)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
(13*s45)/(6*(s12-s34-s45))+(3*s15^3*s45^3)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(-3*s23+s45)/(8*(s12+s23-s45))+(s15*(-s12+8*s15)*s45)/
(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(9*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^2-9*s12*s15+26*s15^2)*s45^2)/(8*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(5*s15^4*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)+(23*s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(8*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(11*s45^4)/(6*(-s12+s34+s45)^4)+
(11*(s15+s45)^4*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(11*s45^3)/(3*(-s12+s34+s45)^3)-(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(21*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s15^3*(s15-s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(4*s45^2)/(-s12+s34+s45)^2+(9*s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(s45*(17*s15+3*s34+s45))/(8*(-s15+s23+s34)*(s12+s23-s45))+
(3*(-s15+10*s34+s45))/(8*(-s15+s23+s34))+
(s15^2*s45^2*(18*s34+s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(3*s15^2*s45^2*(-5*s15+2*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+((s15+s45)*(12*s15+35*s34+58*s45))/
(24*(s12-s34-s45)*(s15-s23+s45))+
(4*s15^2+29*s15*s34+14*s15*s45+6*s34*s45)/(8*(-s15+s23+s34)*
(s12-s34-s45))+(s45*(-6*s15^2+3*s15*s34+s34^2+
19*s15*s45-s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))-
(s45*(-2*s12^2+13*s12*s15-12*s15^2-2*s12*s45+13*s15*s45+
s45^2))/(8*(-s15+s23+s34)^2*(s15-s23+s45))+
(s12*s15-6*s15^2-2*s12*s45+4*s15*s45+2*s45^2)/
(8*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*s45*(-18*s15*s34+18*s34^2+17*s15*s45+20*s34*s45+2*s45^2))/
(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
((s15+s45)^2*(19*s15*s34+63*s15*s45+79*s34*s45+123*s45^2))/
(24*(s12-s34-s45)^3*(s15-s23+s45))+
(-12*s15^3+65*s15^2*s34+78*s15^2*s45-22*s15*s34*s45+
84*s15*s45^2-12*s34*s45^2-6*s45^3)/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-4*s15^3-4*s15^2*s45+s15*s45^2+s45^3)/
(8*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(18*s34^2+3*s34*s45-s45*(-32*s15+s45)))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-11*s15^2+s34^2+10*s15*s45+s45^2+2*s34*(-3*s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)+
(9*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(6*s15^2-24*s34^2-s12*(s15+6*s34-2*s45)+s15*s45+s45^2-
s34*(3*s15+s45))/(8*(-s15+s23+s34)^2)+
(3*s23^2-5*s23*s45+s45*(-13*s15-s34+s45))/
(8*(s12+s23-s45)^2)+(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+
6*s15*(-5*s15+2*s45)))/(8*(-s15+s23+s34)^3*
(s15-s23+s45))+(-16*s15^3+s15*s34*(28*s15-25*s45)+
8*s15^2*s45-19*s15*s45^2+s45^3-s34^2*(51*s15+2*s45))/
(8*(-s15+s23+s34)^2*(s12-s34-s45))+
(-3*s23^3+9*s23^2*s45-9*s23*s45*(-s15+s45)+
3*s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(4*(s12+s23-s45)^3)+(3*s15*s34^2+26*s34^3-
3*s12^2*(s34-2*s45)+36*s15*(s15-s45)*s45+
6*s15*s34*(s15+6*s45)+3*s12*(5*s15*s34+4*s34^2-13*s15*s45-
4*s34*s45+4*s45^2))/(24*(-s15+s23+s34)^3)+
((s15+s45)*(29*s34*(s15+s45)+6*(4*s15^2+13*s15*s45+
19*s45^2)))/(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(-60*s15^3+167*s34^3+60*s15^2*s45-60*s15*s45^2+
35*s45^3+9*s34^2*(-20*s15+41*s45)+
3*s34*(60*s15^2-60*s15*s45+79*s45^2)))/(24*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15*(119*s34^3+9*s34^2*(-8*s15+7*s45)+
s34*(96*s15^2-9*s45^2)+3*(-12*s15^3-4*s15^2*s45-
20*s15*s45^2+s45^3)))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2*(75*s34^3+8*s34^2*(-11*s15+13*s45)+
s34*(96*s15^2-20*s15*s45+27*s45^2)-
2*(16*s15^3-6*s15^2*s45-8*s15*s45^2+s45^3)))/
(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(s34^2*(-199*s15+125*s45)+3*s34*(96*s15^2+s15*s45+
23*s45^2)-6*(22*s15^3-6*s15^2*s45-19*s15*s45^2+2*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(s34^2*(-101*s15+325*s45)+2*s34*(120*s15^2-79*s15*s45+
215*s45^2)+3*(-40*s15^3+40*s15^2*s45-19*s15*s45^2+
35*s45^3)))/(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34*(79*s15^2+57*s15*s45+149*s45^2)+
3*(-20*s15^3+41*s15^2*s45+63*s15*s45^2+35*s45^3)))/
(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-3/(8*s12^2)+(5*s15^3*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-((s12^3-8*s12^2*s15+18*s12*s15^2-
28*s15^3)*s45)/(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^
2)+(5*s15^5*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)-(19*s15^4*s45)/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^
2)+((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(5*s15^5*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(11*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(15*s15^3*s45)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(-3*s34+s45)/(8*s12^2*(s12+s23-s45))-
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(4*s15^2*(s15-s34)^3)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(11*s15^2*(s34+s45)^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(35*s12+50*s15+35*s34+3*s45)/(24*s12^2*(-s15+s23+s34))+
(s15^3*s45*(5*s15+9*s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(35*s12+41*s15+35*s34+58*s45)/(24*s12^2*(-s15+s23-s45))+
(-3*s12^2+4*s12*s15+4*s15^2-2*s12*s45+2*s15*s45+s45^2)/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(55*s15^2+70*s15*s34+35*s34^2+204*s15*s45+18*s34*s45+
27*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s15+s45)*(s34+s45)*(88*s15^2+19*s15*s34+195*s15*s45+
79*s34*s45+167*s45^2))/(24*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(55*s15^2+70*s15*s34+35*s34^2+
204*s15*s45+122*s34*s45+175*s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)*(44*s15^2+62*s15*s34+
29*s34^2+150*s15*s45+222*s34*s45+237*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(6*s15*s34+s45*(-2*s34+s45))/(8*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+
4*s12*s15*(-5*s15+s45)+2*s15^2*(10*s15+3*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(9*s12^2+55*s12*s34+55*s34^2-3*s12*(4*s15+s45)+
2*s34*(s15+7*s45)+4*s15*(-3*s15+8*s45))/
(24*s12^2*(-s15+s23+s34)^2)+(9*s15^2+9*s15*s23+9*s23^2-
3*s23*s34-3*s34^2-26*s23*s45+7*s34*s45+24*s45^2-
6*s15*(s34+9*s45))/(8*s12^2*(s12+s23-s45)^2)+
(-9*s15^3-3*(3*s34-2*s45)*(s34+s45)^2+
s15^2*(9*s34+80*s45)+s15*(9*s34^2-58*s34*s45-78*s45^2))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(28*s34^3-2*s34^2*s45-27*s34*s45^2+3*s45^3-
s15^2*(55*s34+31*s45)+2*s15*(17*s34^2-69*s34*s45-60*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s45*(s15^2*(12*s34-17*s45)+(s34+s45)^2*(12*s34+s45)-
6*s15*(4*s34^2+s34*s45-3*s45^2)))/(8*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(s12^3-6*s12^2*s15-20*s15^2*s45+
s12*(4*s15^2+8*s15*s45+s45^2))/(8*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(3*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(9*s34^3+11*s34^2*s45+s34*s45^2-s45^3-3*s15^2*(s34+9*s45)+
s15*(-6*s34^2+50*s34*s45+24*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-60*s15^4+s15*(41*s34-223*s45)*(s34+s45)^2+
60*s15^3*(3*s34+s45)-2*s45*(s34+s45)^2*(79*s34+35*s45)-
4*s15^2*(67*s34^2+89*s34*s45+37*s45^2)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(88*s15^3*(s34+s45)+35*s45^2*(s34+s45)^2+
2*s15*s45*(49*s34^2+230*s34*s45+181*s45^2)+
s15^2*(19*s34^2+302*s34*s45+283*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(44*s15^3+2*s15^2*(31*s34+97*s45)+s45*(-23*s34^2+30*s34*s45+
53*s45^2)+s15*(29*s34^2+284*s34*s45+387*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-36*s15^4+s15^3*(64*s34-68*s45)-(23*s34-6*s45)*s45*
(s34+s45)^2-2*s15^2*(85*s34^2+92*s34*s45+55*s45^2)+
s15*(59*s34^3-229*s34^2*s45-459*s34*s45^2-171*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-24*s15^3*s45+(s34+s45)^2*(17*s34^2-6*s34*s45+3*s45^2)+
s15^2*(99*s34^2+206*s34*s45+119*s45^2)+
4*s15*(36*s34^3+59*s34^2*s45-4*s34*s45^2-18*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(2*s15^3*(3*s34-7*s45)-(s34+s45)^3*(6*s34+s45)+
s15^2*(-18*s34^2+11*s34*s45+71*s45^2)+
2*s15*(9*s34^3+17*s34^2*s45-4*s34*s45^2-12*s45^3))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(123*s34+35*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
4*s15*(38*s34^3+24*s34^2*s45-6*s34*s45^2-7*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(16*s15^3*s45-(s34+s45)^2*(6*s34^2+2*s34*s45-s45^2)+
s15^2*(-6*s34^2+50*s34*s45+19*s45^2)+
4*s15*(3*s34^3-8*s34^2*s45-17*s34*s45^2-6*s45^3))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
2*s15^2*(65*s34^2-2*s34*s45-10*s45^2)+(s34+s45)^2*
(51*s34^2+26*s34*s45-3*s45^2)+
s15*(3*s34^3+209*s34^2*s45+217*s34*s45^2+59*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-3*s12^3+9*s12^2*(2*s15+s34-s45)+35*s34^2*(s34+s45)+
12*s15^2*(s34+2*s45)+2*s15*s34*(30*s34+53*s45)+
s12*(-12*s15^2+35*s34^2+12*s15*(s34+s45)))/
(24*s12^2*(s15-s23-s34)^3)-
(3*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
1/4+(9*s23-19*s45)/(12*(s12+s23-s45))+(4*s45)/(s12-s45)+
(4*s45)/(3*(s12-s34-s45))+s45^2/(s12-s45)^2-
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))+
(3*s15^3*s45^2)/((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(9*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(6*s45^2)/((s12-s45)*(s12-s34-s45))+
(2*s45^3)/(3*(s12-s45)^3)-(s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+s45^3/((s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(3*s15^2*s45^3)/((-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(3*s15*s45^3)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45)^2)+s45^3/(2*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(2*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+
(2*s45^3)/((s12-s45)^2*(s12-s34-s45))+
(2*s45^4)/((s12-s45)*(s12-s34-s45)^3)+
(2*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))-
(s15^3*s45^2*(-2*s15+s45))/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-s45/(4*(s15-s23+s45))+
(3*s15*(s15+s45))/((s12-s45)*(s15-s23+s45))+
(3*s15*(s15+s45)^2)/(2*(s12-s45)^2*(s15-s23+s45))+
(2*s15*(s15+s45)^3)/(3*(s12-s45)^3*(s15-s23+s45))-
(2*s45*(s15+s45)^4)/((s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s45*(s15+s45)^4)/(3*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+
s45^4/(6*(-s12+s34+s45)^4)-((s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)-(s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s45^3)/(3*(-s12+s34+s45)^3)+s45^2/(-s12+s34+s45)^2-
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(4*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)+s45^4/((s12-s45)^2*(-s12+s34+s45)^2)-
(s15^3*s45^2*(-3*s15+s45))/((-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^4)/
((s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s45*(19*s15+10*s34+s45))/
(12*(-s15+s23+s34)*(s12+s23-s45))-
(3*(s15+s45)^2*(-s15+3*s45))/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15*(-9*s15+14*s34+3*s45))/
(3*(-s15+s23+s34)*(s12-s45))-((s15+s45)^3*(-s15+4*s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^3*s45^2*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
((s15+s45)^2*(6*s15+s34+7*s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(-3*s34+8*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45*(-4*s15+9*s45))/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-((s15+s45)^3*(-2*s15+13*s45))/
(6*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)^3*(12*s15+13*s45))/(6*(s12-s34-s45)^3*
(s15-s23+s45))-((s15+s45)*(12*s15+s34+15*s45))/
(4*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45*(4*s15^2+s15*s45-9*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(2*s15^2+3*s15*s45-3*s45^2))/((-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s45*(25*s15*s34+8*s34^2+35*s15*s45+7*s34*s45-s45^2))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(-36*s15^2+41*s15*s34+31*s15*s45+10*s34*s45+s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(3*s15^2-3*s15*s45+5*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s45*(-22*s15^2+17*s15*s34+8*s34^2+34*s15*s45+16*s34*s45+
8*s45^2))/(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(2*s15^2*(-s15^2+2*s15*s45+12*s45^2))/(3*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(s15*s45*(3*s15*s34-3*s34^2+17*s15*s45+13*s34*s45+16*s45^2))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(s15^3-s15^2*s45-9*s15*s45^2-3*s45^3))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(-2*s15^3+7*s15^2*s45+33*s15*s45^2+9*s45^3))/
(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15*(-12*s15^3-49*s15^2*s45-75*s15*s45^2+26*s34*s45^2+
27*s45^3))/(6*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15*s45*(3*s34^2-24*s34*s45+s45*(-36*s15+s45)))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*(8*s34^2+4*s34*s45+9*(s15+s45)^2))/(6*(-s15+s23+s34)*
(s12-s45)^2)+(s15^3*(2*s34^3+3*s45^2*(-4*s15+s45)+
4*s34*s45*(-3*s15+2*s45)+s34^2*(-4*s15+7*s45)))/
(2*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(47*s34^2+6*s34*(-3*s15+4*s45)-3*s15*(3*s15+11*s45)))/
(6*(-s15+s23+s34)^2*(s12-s45))+
(9*s23^2-22*s23*s45+s45*(-22*s15-8*s34+17*s45))/
(12*(s12+s23-s45)^2)+(s15*(54*s15*s34^2-37*s34^3+
s15^2*(4*s15-45*s45)+3*s15*s34*(-7*s15+24*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45))+
(s15*(-36*s15*s34^3+17*s34^4+3*s15*s34^2*(7*s15-13*s45)+
3*s15^2*s45*(-2*s15+9*s45)+s15^2*s34*(-2*s15+45*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(18*s15^3+66*s15^2*s45-35*s15*s45^2+s45^3-
8*s34^2*(8*s15+s45)+s34*(36*s15^2-73*s15*s45-7*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)-(2*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)+(s15*(-8*s15^3+26*s34^3+90*s15^2*s45-
36*s15*s45^2+s45^3+3*s34^2*(-36*s15+s45)-
6*s34*(-7*s15^2+24*s15*s45+4*s45^2)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2*(13*s34^3+s34^2*(-28*s15+25*s45)-
3*s45*(-4*s15^2+12*s15*s45+s45^2)+
s34*(4*s15^2-60*s15*s45+9*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(36*s15^3+114*s15^2*s45+48*s15*s45^2+
9*s45^3+s34*(6*s15^2+40*s15*s45+9*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-25*s34^3+s34^2*(18*s15-13*s45)+s15*s34*(9*s15+34*s45)+
s15*(-2*s15^2+16*s15*s45+45*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15^2*(22*s34^2*s45+s45*(-24*s15^2-97*s15*s45+
27*s45^2)+s34*(-12*s15^2-49*s15*s45+49*s45^2)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34^2*(-21*s15+17*s45)+s34*(-18*s15^2-98*s15*s45+
9*s45^2)-3*(-2*s15^3+8*s15^2*s45+31*s15*s45^2+3*s45^3)))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-3/(4*s12^2)+(4*s15*s34^2)/(s12^2*(-s15+s23+s34)^3)+
(3*s15*s34)/(2*s12^2*(-s15+s23+s34)^2)+
(11*s15)/(4*s12^2*(-s15+s23+s34))+(s15*(3*s15-4*s45)*s45^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(3*s15^2*s45^3)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(3*s15*s45^3)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(2*s15^2*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^2*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(2*s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-s45^4/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(s15^2*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-s45^4/(2*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))+(2*s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(2*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(2*s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(s15^3*s45^4)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(s15^2*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(3*s34+2*s45)/(4*s12^2*(s12+s23-s45))+
(2*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45^3*(4*s15+3*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^3*(7*s34+13*s45))/(3*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s12+14*s15+s34+15*s45)/
(4*s12^2*(s15-s23+s45))+(s45*(s15+s45)^2*(8*s15+17*s45))/
(6*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45^2*(s15^2+6*s15*s45+2*s45^2))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(2*s15^2+9*s15*s45+2*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(s15*(2*s15^2-2*s34^2+15*s15*s45+15*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(8*s15^2-8*s34^2+33*s15*s45-12*s34*s45+18*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(8*s15^2+8*s23^2-9*s23*s34+10*s34^2+
2*s15*(4*s23-9*s34-19*s45)-28*s23*s45+23*s34*s45+
36*s45^2)/(12*s12^2*(s12+s23-s45)^2)+
((s15+s45)*(19*s15^2+18*s15*s34+3*s34^2+74*s15*s45+
24*s34*s45+58*s45^2))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+((2*s15^3)/3+5*s15^2*s45+11*s15*s45^2)/
(s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(2*s15^3+9*s15^2*s45+12*s15*s45^2+s45^3))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(8*s15^3+33*s15^2*s45+42*s15*s45^2+3*s45^3))/
(6*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(2*s15^3+15*s15^2*s45+33*s15*s45^2+20*s45^3)/
(3*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(19*s34^2+26*s34*s45+19*s45^2+6*s15*(-3*s34+s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(2*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(2*s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(18*s15^2+s34^2+18*s34*s45+47*s45^2+16*s15*(s34+4*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(54*s15^2-19*s34^2-26*s34*s45-19*s45^2+48*s15*(s34+4*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-11*s34^3-6*s34^2*s45-15*s34*s45^2-20*s45^3+
4*s15*s34*(5*s34+3*s45)+s15^2*(-9*s34+12*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(-8*s34^3+s15*s34*(-8*s15+s45)-
2*s15*s45*(7*s15+9*s45)+s34^2*(16*s15+13*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(-9*s45^2*(s34+s45)^2+2*s15^3*(7*s34+13*s45)+
6*s15^2*s45*(7*s34+13*s45)+6*s15*s45^2*(7*s34+13*s45))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(s15*s45*(s15^2*(s34+s45)+(s34-4*s45)*(s34+s45)^2+
s15*(-2*s34^2+s34*s45-3*s45^2)))/(6*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)-(s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(8*s15^3+11*s34^3+6*s34^2*s45+15*s34*s45^2+20*s45^3+
6*s15^2*(9*s34+19*s45)+4*s15*(11*s34^2+30*s34*s45+
15*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-(s45*(s34+s45)^2*(8*s34+9*s45))+
s15^2*(7*s34^2+20*s34*s45+19*s45^2)+3*s15*s45*
(7*s34^2+20*s34*s45+19*s45^2)))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15^4+(s34+s45)^4-
2*s15^3*(2*s34+5*s45)-2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15*(4*s15^2*(s34+s45)+2*s34*(2*s34^2-13*s34*s45+12*s45^2)+
s15*(-8*s34^2+22*s34*s45+21*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(-8*s15^3+11*s34^3+18*s34^2*s45+15*s34*s45^2+20*s45^3+
3*s15^2*(9*s34+16*s45)-2*s15*(15*s34^2+34*s34*s45+
32*s45^2))/(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(3*s34^2*(s15+2*s45)+6*s15*s34*(3*s15+7*s45)+
s15*(19*s15^2+93*s15*s45+132*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-8*s15^3*(s34+s45)+(s34+s45)^2*(s34^2-16*s34*s45+s45^2)-
2*s15^2*(38*s34^2+68*s34*s45+21*s45^2)+
2*s15*(s34^3-17*s34^2*s45-39*s34*s45^2-21*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-9*(s34-s45)*s45*(s34+s45)^2+s15^3*(38*s34+62*s45)+
6*s15^2*(6*s34^2+37*s34*s45+49*s45^2)+
4*s15*(7*s34^3+19*s34^2*s45+21*s34*s45^2+15*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-((s34+s45)^2*(25*s34^2+18*s34*s45-9*s45^2))+
2*s15^2*(19*s34^2+50*s34*s45+37*s45^2)+
4*s15*(8*s34^3+25*s34^2*s45+29*s34*s45^2+15*s45^3)))/
(12*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*s34*(s34+4*s45)+(s34+s45)^2*(s34^2-16*s34*s45+
s45^2)-2*s15*(s34^3-5*s34^2*s45+15*s34*s45^2+21*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(s15^2*((s34+s45)^3*(7*s34+9*s45)-
2*s15*(7*s34^3+27*s34^2*s45+39*s34*s45^2+25*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
((s34-8*s45)*(s34+s45)^3-s15^3*(s34+10*s45)+
s15^2*(3*s34^2+19*s34*s45+30*s45^2)-
s15*(3*s34^3+4*s34^2*s45+3*s34*s45^2+26*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-4*s34^2*s45-
6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
-7/6+(2*s15*(-6*s15+7*s34))/(3*(-s15+s23+s34)*(s12-s45))-
(4*s45)/(s12-s45)-(8*s45)/(s12-s34-s45)-s45^2/(s12-s45)^2-
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))-
(6*s45^2)/((s12-s45)*(s12-s34-s45))-(19*s15^3*s45^3)/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(3*s45^3)/(2*(s12-s45)^2*(s12+s23-s45))-
(3*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(9*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(9*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(3*s15^2*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(2*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-
(2*s45^3)/((s12-s45)^2*(s12-s34-s45))-
(2*s45^4)/((s12-s45)*(s12-s34-s45)^3)-
(2*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))+
(2*s45^3)/(3*(-s12+s45)^3)+(3*s45^2*(-s15+s45))/
((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(7*s45)/(6*(s15-s23+s45))-(4*s15*(s15+s45))/
((s12-s45)*(s15-s23+s45))-(5*s15*(s15+s45)^2)/
(2*(s12-s45)^2*(s15-s23+s45))-(2*s15*(s15+s45)^3)/
(3*(s12-s45)^3*(s15-s23+s45))+(2*s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(2*s45*(s15+s45)^4)/(3*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(7*s45^4)/(2*(-s12+s34+s45)^4)+
(7*(s15+s45)^4*(s34+s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(7*s15^4*(s34+s45)^3)/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(25*s45^3)/(3*(-s12+s34+s45)^3)-(11*s45^2)/(-s12+s34+s45)^2+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(4*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)-s45^4/((s12-s45)^2*(-s12+s34+s45)^2)+
(3*s15^3*s45^2*(-s15+s45))/((-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^4)/
((s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(19*s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^3*s45^2*(-2*s15+3*s45))/
(2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(-2*s23+(10*s45)/3)/(s12+s23-s45)+(3*s15*s45^2*(-s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(2*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(7*s15^3*(s34+s45)^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^3*s45^2*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
((s15+s45)^3*(-s15+6*s45))/((s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^2*(-5*s15+13*s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^3*(-2*s15+19*s45))/(6*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*s45^2*(57*s34+26*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
((s15+s45)^3*(8*s15+15*s34+37*s45))/(4*(s12-s34-s45)^3*
(s15-s23+s45))+((s15+s45)^2*(20*s15+14*s34+49*s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)*(24*s15+7*s34+52*s45))/(6*(s12-s34-s45)*
(s15-s23+s45))+(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(7*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(-4*s15^2+15*s15*s45+6*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s15^2*s45*(-2*s15^2-s15*s45+9*s45^2))/((-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(57*s34^2+78*s34*s45+20*s45^2))/(12*(-s15+s23+s34)^3*
(s12+s23-s45))-(s45*(20*s15^2-103*s15*s34+26*s34^2-
98*s15*s45+52*s34*s45+26*s45^2))/(12*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15^2*s45*(-4*s15^2+5*s15*s45+27*s45^2))/
(6*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45*(-57*s15*s34+57*s34^2-49*s15*s45+109*s34*s45+
52*s45^2))/(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(2*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(-5*s15^3+3*s15^2*s45+s15*s45^2-6*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-s15^3+3*s15^2*s45+15*s15*s45^2+9*s45^3))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(-2*s15^3+10*s15^2*s45+33*s15*s45^2+18*s45^3))/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(-2*s15^3+13*s15^2*s45+51*s15*s45^2+27*s45^3))/
(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(19*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(5*s45*(s34+4*(s15+s45)))/(6*(-s15+s23+s34)*
(s12+s23-s45))-(s15*(8*s34^2+4*s34*s45+15*(s15+s45)^2))/
(6*(-s15+s23+s34)*(s12-s45)^2)+
(s15*(-53*s34^2-6*s34*(-2*s15+5*s45)+3*s15*(5*s15+9*s45)))/
(6*(-s15+s23+s34)^2*(s12-s45))+
(s15*(48*s15*s34^3-23*s34^4+s15^2*s34*(2*s15-63*s45)+
3*s15^2*(2*s15-15*s45)*s45+3*s15*s34^2*(-9*s15+19*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)-
(s45*(26*s34^2+20*s45*(-2*s15+s45)+s34*(-77*s15+46*s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(-3*s23^2-20*s23*s45+s45*(-20*s15+26*s34+49*s45))/
(12*(s12+s23-s45)^2)+(s15*(-72*s15*s34^2+49*s34^3+
9*s15*s34*(3*s15-10*s45)+s15^2*(-4*s15+63*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45))+
(s15^3*(113*s34^3+(72*s15-13*s45)*s45^2+
3*s34*s45*(24*s15+29*s45)+3*s34^2*(8*s15+71*s45)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(31*s34^3+s34^2*(-18*s15+19*s45)-s15*s34*(15*s15+46*s45)+
s15*(2*s15^2-28*s15*s45-75*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^2)-(2*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(3*(-s15+s23+s34)^2*
(s12-s45)^3)+(s15*(-4*s15^3+32*s15^2*s45+97*s15*s45^2+
4*s45^3+s34^2*(-14*s15+5*s45)-5*s34*(-4*s15^2-15*s15*s45+
s45^2)))/(4*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(20*s15^3+89*s15^2*s45+14*s15*s45^2+2*s45^3+
2*s34*(7*s15^2-8*s15*s45+s45^2))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(19*(s23^3-3*s23^2*s45+
3*s23*s45*(-s15+s45)-s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2)))/(12*(s12+s23-s45)^3)+
(s15^2*(31*s34^3+s34^2*(36*s15+22*s45)+
s34*(-4*s15^2+84*s15*s45-7*s45^2)+
2*s45*(-6*s15^2+30*s15*s45+s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(8*s15^3+61*s15^2*s45+
135*s15*s45^2-13*s45^3+s34*(15*s15^2+45*s15*s45+s45^2)))/
(4*(-s15+s23+s34)*(s12-s34-s45)^3)+
(2*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(3*(-s15+s23+s34)*(s12-s45)^3)-
(5*s34*(-5*s15+s45)+4*(-6*s15^2+5*s15*s45+5*s45^2))/
(6*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(8*s15^3+41*s34^3-126*s15^2*s45+20*s45^3+
3*s34^2*(48*s15+19*s45)+6*s34*(-9*s15^2+30*s15*s45+
13*s45^2)))/(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(3*s34^2*(5*s15+19*s45)+s45*(16*s15^2+93*s15*s45-
13*s45^2)+s34*(8*s15^2+76*s15*s45+44*s45^2)))/
(4*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-30*s15^3-54*s15^2*s45-40*s15*s45^2+20*s45^3+
s34^2*(-73*s15+26*s45)+s34*(-24*s15^2-17*s15*s45+46*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(2/s12^2-(139*s15*s34^2)/(12*s12^2*(-s15+s23+s34)^3)+
(10*s15*s34)/(3*s12^2*(-s15+s23+s34)^2)-
(11*s15)/(2*s12^2*(-s15+s23+s34))+
(3*s45^3)/(s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(3*s15*(s15-s45)*s45^3)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(3*s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))+(3*s15*s45^4)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))+
(3*s45^4)/(2*s12^2*(-s15+s23+s34)*(s12-s45)^2*
(s12+s23-s45))-(2*s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-(3*s45^3*(-2*s15+s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(2*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
(7*(s15+s45)^3*(s34+s45)^2)/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(7*s15^3*(s34+s45)^4)/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(2*s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(s15^3*s45^4)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-(3*s15^2*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(19*s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(2*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(7*s15^2*(s34+s45)^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45^3*(2*s15+3*s45))/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(s45*(s15+s45)^2*(2*s15+7*s45))/
(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^3*(4*s15+9*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(s45*(s15+s45)^2*(8*s15+23*s45))/(6*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(-7*s15-7*s23+8*s34+28*s45)/(4*s12^2*(s12+s23-s45))-
(7*s12+45*s15+7*s34+52*s45)/(6*s12^2*(s15-s23+s45))-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(7*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s45^2*(-5*s15^2-2*s15*s45+6*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(s15^2+8*s15*s45+6*s45^2))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(2*s15^2+11*s15*s45+6*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*(2*s15^2-2*s34^2+21*s15*s45+30*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(8*s15^2-8*s34^2+39*s15*s45-12*s34*s45+30*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
((s15+s45)*(13*s15^2+25*s15*s34+7*s34^2+61*s15*s45+
39*s34*s45+55*s45^2))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^2*(36*s15*s34+15*s34^2+
44*s15*s45+66*s34*s45+59*s45^2))/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-((2*s15^3)/3+7*s15^2*s45+16*s15*s45^2+
3*s45^3)/(s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(2*s15^3+11*s15^2*s45+16*s15*s45^2+3*s45^3))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(8*s15^3+39*s15^2*s45+54*s15*s45^2+9*s45^3))/
(6*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(2*s15^3+21*s15^2*s45+48*s15*s45^2+29*s45^3)/
(3*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(2*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(2*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(21*s15^2+8*s34^2+80*s34*s45+31*s45^2-24*s15*(2*s34+5*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(8*s34^3+s15*s34*(8*s15+5*s45)+
2*s15*s45*(7*s15+15*s45)-s34^2*(16*s15+19*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(-22*s15^2-22*s23^2+3*s23*s34+16*s34^2+40*s23*s45+
43*s34*s45+12*s45^2+s15*(-22*s23+6*s34+74*s45))/
(12*s12^2*(s12+s23-s45)^2)+(-135*s15^2+8*s34^2+
80*s34*s45+31*s45^2-6*s15*(22*s34+75*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(135*s15^2+14*s34^2+160*s34*s45+329*s45^2+
6*s15*(22*s34+75*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-8*s15^3+35*s34^3+94*s34^2*s45+
93*s34*s45^2+70*s45^3-3*s15^2*(45*s34+73*s45)+
2*s15*(16*s34^2-71*s34*s45-69*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(11*s34^4+39*s15*s34^2*(s15+7*s45)+
s34^3*(113*s15+15*s45)+s34*s45*(90*s15^2+225*s15*s45-
s45^2)+s45^2*(57*s15^2+83*s15*s45+3*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(22*s15^3+7*(s34+s45)^2*(5*s34+8*s45)-
9*s15^2*(s34+12*s45)+s15*(-48*s34^2-56*s34*s45+4*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(19*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15*s45*(s15^2*(-19*s34+6*s45)-(s34+s45)^2*(19*s34+13*s45)+
s15*(38*s34^2+45*s34*s45+7*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)-
(35*s34^3+94*s34^2*s45+93*s34*s45^2+70*s45^3-
3*s15^2*(s34+12*s45)-2*s15*(16*s34^2-28*s34*s45+9*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(19*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*(4*s15^2*(s34+s45)+2*s34*(2*s34^2-19*s34*s45+15*s45^2)+
s15*(-8*s34^2+34*s34*s45+39*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-13*s45^2*(s34+s45)^2+12*s15^3*(9*s34+11*s45)+
18*s15*s45*(5*s34^2+28*s34*s45+27*s45^2)+
9*s15^2*(5*s34^2+46*s34*s45+49*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(39*s15^3+3*s15^2*(25*s34+74*s45)+s45*(-16*s34^2-27*s34*s45+
7*s45^2)+3*s15*(7*s34^2+64*s34*s45+116*s45^2))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
((7*s34-6*s45)*s45*(s34+s45)^2-6*s15^3*(13*s34+17*s45)-
6*s15^2*(25*s34^2+99*s34*s45+96*s45^2)+
4*s15*(4*s34^3-43*s34^2*s45-74*s34*s45^2-45*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(8*s15^3*(s34+s45)+(s34+s45)^2*(19*s34^2+52*s34*s45+
20*s45^2)+s15^2*(197*s34^2+322*s34*s45+119*s45^2)+
4*s15*(26*s34^3+34*s34^2*s45+2*s34*s45^2-15*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*((71*s34-13*s45)*(s34+s45)^3+
12*s15*(9*s34^3+29*s34^2*s45+33*s34*s45^2+15*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(2*(29*s34-13*s45)*s45*(s34+s45)^2+
12*s15^2*(9*s34^2+20*s34*s45+13*s45^2)+
9*s15*(5*s34^3+51*s34^2*s45+95*s34*s45^2+57*s45^3)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*(-19*s34^2+24*s34*s45-41*s45^2)-(s34+s45)^2*
(19*s34^2+52*s34*s45+20*s45^2)+
s15*(38*s34^3+66*s34^2*s45+52*s34*s45^2+60*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
((s34+s45)^3*(19*s34+26*s45)+s15^3*(-19*s34+34*s45)+
s15^2*(57*s34^2+91*s34*s45-28*s45^2)-
s15*(57*s34^3+208*s34^2*s45+221*s34*s45^2+70*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(19*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(12*s12^2*(s12+s23-s45)^3))*tr5,-2-(4*s45)/(s12-s45)-
(6*s45)/(s12-s34-s45)-s45^2/(s12-s45)^2+
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))-
(4*s45^2)/((s12-s45)*(s12-s34-s45))-(5*s15^3*s45^3)/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
s45^3/((s12-s45)*(s12+s23-s45)^2)-(s15^3*s45^3)/
((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(3*s15^2*s45^3)/((-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(3*s15*s45^3)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45)^2)-s45^3/(2*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(2*s45^3)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)+
(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(3*s45^3)/((s12-s45)^2*(s12-s34-s45))-
s45^4/((s12-s45)*(s12-s34-s45)^3)-
(2*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))+
(2*s45^3)/(3*(-s12+s45)^3)+(s15^3*s45^2*(-8*s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(2*s45)/(s15-s23+s45)-(3*s15*(s15+s45))/
((s12-s45)*(s15-s23+s45))-(3*s15*(s15+s45)^2)/
(2*(s12-s45)^2*(s15-s23+s45))-(2*s15*(s15+s45)^3)/
(3*(s12-s45)^3*(s15-s23+s45))+(s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(2*s45*(s15+s45)^4)/(3*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(3*(s23+s45))/(4*(s12+s23-s45))-
(11*s45^4)/(6*(-s12+s34+s45)^4)+(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(29*s45^3)/(3*(-s12+s34+s45)^3)-(12*s45^2)/(-s12+s34+s45)^2+
(2*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-s45^3/((s12-s45)*(-s12+s34+s45)^2)-
(2*s45^4)/((s12-s45)^2*(-s12+s34+s45)^2)+
(3*s15^3*s45^2*(s15+s45))/((-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(2*s45*(s15+s45)^4)/
((s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s15^2*s45^2*(-s15+s34+s45))/((-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^2*s45^2*(-3*s15+2*s45))/
((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(3*(s15+s45)^2*(-s15+3*s45))/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*s45^2*(5*s34+3*s45))/
((-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(2*s15^3*s45^2*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
((s15+s45)^3*(s15+5*s45))/((s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(-9*s15+20*s34+6*s45))/
(3*(-s15+s23+s34)*(s12-s45))+(s15*s45^2*(-9*s15+8*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
((s15+s45)^3*(-8*s15+13*s45))/(6*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-3*s15+22*s34+25*s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+
((s15+s45)*(12*s15+8*s34+43*s45))/(4*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)^2*(12*s15+23*s34+56*s45))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^3*(12*s15+63*s34+97*s45))/(12*(s12-s34-s45)^3*
(s15-s23+s45))+(s15*(9*s15^2+24*s15*s34-71*s34^2+
15*s15*s45-30*s34*s45))/(6*(-s15+s23+s34)^2*(s12-s45))-
(s15^2*s45*(14*s15^2+9*s15*s45+4*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s45*(s15^2-17*s15*s34+6*s34^2-13*s15*s45+12*s34*s45+
6*s45^2))/(2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s45*(-22*s15*s34+12*s34^2-13*s15*s45+19*s34*s45+7*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45*(-16*s15^2-43*s15*s45+9*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(2*s15^2+12*s15*s45+9*s45^2))/((-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*(9*s15^2+14*s34^2+18*s15*s45+10*s34*s45+15*s45^2))/
(6*(-s15+s23+s34)*(s12-s45)^2)-
(s15*s45*(-20*s15*s34+20*s34^2-13*s15*s45+44*s34*s45+24*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(-36*s15^2+20*s15*s34+15*s15*s45+66*s34*s45+75*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(2*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)-(3*s15^3-3*s15^2*s45+5*s15*s45^2+4*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-8*s15^3-11*s15^2*s45+15*s15*s45^2+9*s45^3))/
(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15*(s15^3+8*s15^2*s45+18*s15*s45^2+9*s45^3))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(7*s15^3+34*s15^2*s45+24*s15*s45^2+12*s45^3))/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(36*s15^3+69*s15^2*s34+240*s15^2*s45+110*s15*s34*s45+
96*s15*s45^2+15*s34*s45^2+15*s45^3)/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(5*s15*s45*(s15^2+s34^2-3*s15*s45+
s45^2+2*s34*(-s15+s45)))/((-s15+s23+s34)*
(s12+s23-s45)^3)-(s15*s45*(20*s34^2+36*s34*s45+
s45*(12*s15+7*s45)))/(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^3*(35*s34^3+(36*s15-31*s45)*s45^2-
9*s34*s45*(-4*s15+3*s45)+3*s34^2*(4*s15+13*s45)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(-3*s23^2-2*s23*s45+s45*(-2*s15+12*s34+13*s45))/
(4*(s12+s23-s45)^2)+(s15*(54*s15*s34^3-23*s34^4+
s15^2*s34*(8*s15-81*s45)+3*s15^2*(8*s15-15*s45)*s45+
3*s15*s34^2*(-13*s15+19*s45)))/(6*(-s15+s23+s34)^3*
(s12-s45)^2)+(s15*(-60*s15*s34^2+49*s34^3+
s15^2*(14*s15+9*s45)-3*s15*s34*(s15+30*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45))+
(s15^2*(s34^2*(63*s15+17*s45)+s45*(24*s15^2+181*s15*s45-
93*s45^2)+s34*(12*s15^2+196*s15*s45-76*s45^2)))/
(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(37*s34^3+s34^2*(-36*s15+19*s45)-s15*s34*(9*s15+70*s45)+
s15*(8*s15^2+2*s15*s45-75*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15*(12*s15^3+133*s15^2*s45+327*s15*s45^2-
93*s45^3+s34*(63*s15^2+189*s15*s45-71*s45^2)))/
(12*(-s15+s23+s34)*(s12-s34-s45)^3)-
(2*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(5*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(3*(s12+s23-s45)^3)+(2*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)+(s15^2*(-4*s34^3+s34^2*(24*s15-25*s45)+
4*s34*(s15^2+15*s15*s45-4*s45^2)+s45*(12*s15^2+48*s15*s45+
5*s45^2)))/(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(-28*s15^3-5*s34^3-18*s15^2*s45+36*s15*s45^2+21*s45^3+
60*s34^2*(2*s15+s45)+6*s34*(s15^2+30*s15*s45+18*s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s34^2*(141*s15-41*s45)+s34*(36*s15^2+341*s15*s45-
33*s45^2)+6*(2*s15^3+22*s15^2*s45+44*s15*s45^2+5*s45^3)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s34^2*(85*s15+36*s45)+s34*(-48*s15^2-6*s15*s45+57*s45^2)+
3*(-6*s15^3-10*s15^2*s45-13*s15*s45^2+7*s45^3))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(3/(4*s12^2)-(31*s15*s34^2)/(4*s12^2*(-s15+s23+s34)^3)-
(3*s15*s34)/(s12^2*(-s15+s23+s34)^2)-
(8*s15)/(s12^2*(-s15+s23+s34))+(s15*(3*s15-2*s45)*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
((3*s15-2*s45)*s45^3)/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*(8*s15-3*s45)*s45^3)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(2*s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+s45^4/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)+(s15^2*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))+s45^4/(2*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(2*s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(2*s15^3*s45^4)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-(3*s15^2*s45^3*(2*s15+s45))/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(2*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s15^2*s45^2*(-s15+s34+s45)^2)/
(3*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(s15*s45^3*(3*s15+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(3*s34+2*s45)/
(4*s12^2*(s12+s23-s45))-(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(2*s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(11*s15^2*(s34+s45)^3*
(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)-(2*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(4*s15+7*s45))/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(8*s15+17*s45))/(6*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(8*s12+35*s15+8*s34+43*s45)/(4*s12^2*(s15-s23+s45))+
(s15*s45^2*(7*s15^2+2*s15*s45+2*s45^2))/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(s15*s45^2*(5*s15^2+18*s15*s45+6*s45^2))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(2*s15^2-2*s34^2+15*s15*s45+6*s34*s45+24*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(18*s15*s34+2*s34^2-6*s15*s45+30*s34*s45+27*s45^2)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(8*s15^2-8*s34^2+33*s15*s45-6*s34*s45+30*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(2*s15^2+15*s15*s45+33*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-(39*s15^2+58*s15*s34+
8*s34^2+148*s15*s45+74*s34*s45+117*s45^2)/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)^2*(56*s15*s34+63*s34^2+68*s15*s45+182*s34*s45+
131*s45^2))/(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
((s15+s45)*(58*s15^2+162*s15*s34+69*s34^2+314*s15*s45+
300*s34*s45+325*s45^2))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45*(4*s15^3+15*s15^2*s45+
18*s15*s45^2+3*s45^3))/(s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(8*s15^3+33*s15^2*s45+
42*s15*s45^2+3*s45^3))/(6*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(s45*(4*s15^3+9*s15^2*s45+4*s15*s45^2+
4*s45^3))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(2*s15^3+15*s15^2*s45+33*s15*s45^2+
20*s45^3)/(3*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(2*s15*(-s15+s34)*s45^2*
(s34^2-s15*(s34+2*s45)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(2*s15*s45^2*(s15^2+3*s15*s45-
s34*(s34+2*s45)))/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(-29*s15^2-29*s15*s23-29*s23^2+11*s34^2+33*s34*s45-
15*s45^2+18*s15*(s34+6*s45)+9*s23*(s34+7*s45))/
(12*s12^2*(s12+s23-s45)^2)-(117*s15^2+2*s34^2+30*s34*s45+
27*s45^2+6*s15*(29*s34+74*s45))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(58*s15^3+372*s15^2*s45+639*s15*s45^2+
29*s45^3+s34^2*(69*s15+19*s45)+6*s34*(27*s15^2+77*s15*s45+
2*s45^2))/(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s45*(s15^2*(-10*s34+4*s45)-(s34+s45)^2*(10*s34+9*s45)+
s15*(20*s34^2+25*s34*s45+2*s45^2)))/
(3*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)-
(10*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(3*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(-31*s34^3+2*s34^2*(11*s15-74*s45)+s34*(9*s15^2+16*s15*s45-
165*s45^2)-12*s45*(s15^2-3*s15*s45+6*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(5*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(3*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*(4*s34^3-2*s34^2*(4*s15+19*s45)+
s15*s45*(-8*s15+57*s45)+s34*(4*s15^2+46*s15*s45+
30*s45^2)))/(6*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s15*s45*(s34^2*(8*s34-19*s45)+8*s15^2*(s34+s45)+
s15*(-16*s34^2+11*s34*s45+30*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(29*s15^3+31*s34^3+129*s34^2*s45+153*s34*s45^2+43*s45^3-
9*s15^2*(3*s34+17*s45)+s15*(-33*s34^2-16*s34*s45+57*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(-8*s15^3+31*s34^3+148*s34^2*s45+165*s34*s45^2+72*s45^3-
3*s15^2*(39*s34+59*s45)-2*s15*(79*s34^2+149*s34*s45+
66*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-31*s45^2*(s34+s45)^2+s15^3*(56*s34+68*s45)+
6*s15*s45*(21*s34^2+70*s34*s45+55*s45^2)+
3*s15^2*(21*s34^2+98*s34*s45+89*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^2*(-20*s34^2+32*s34*s45-11*s45^2)-(s34+s45)^2*
(20*s34^2+72*s34*s45+21*s45^2)+
2*s15*(20*s34^3+40*s34^2*s45+5*s34*s45^2-3*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(8*s15^3*(s34-2*s45)+(s34+s45)^2*(20*s34^2+72*s34*s45+
21*s45^2)+s15^2*(127*s34^2+246*s34*s45+125*s45^2)+
2*s15*(5*s34^3+15*s34^2*s45+25*s34*s45^2+3*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*((13*s34-31*s45)*(s34+s45)^3+
4*s15*(14*s34^3+45*s34^2*s45+51*s34*s45^2+23*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(-5*s15^3*(4*s34-9*s45)+4*(s34+s45)^3*(5*s34+9*s45)+
s15^2*(60*s34^2+86*s34*s45-58*s45^2)-
s15*(60*s34^3+227*s34^2*s45+242*s34*s45^2+51*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(-((s34+s45)^2*(25*s34^2+32*s34*s45-15*s45^2))+
2*s15^2*(29*s34^2+82*s34*s45+83*s45^2)+
2*s15*(43*s34^3+103*s34^2*s45+95*s34*s45^2+53*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(-((16*s34-15*s45)*s45*(s34+s45)^2)+2*s15^3*(29*s34+53*s45)+
6*s15^2*(27*s34^2+89*s34*s45+92*s45^2)+
s15*(91*s34^3+261*s34^2*s45+233*s34*s45^2+135*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(-2*s45*(s34+s45)^2*(9*s34+31*s45)+
4*s15^2*(14*s34^2+31*s34*s45+20*s45^2)+
s15*(63*s34^3+357*s34^2*s45+561*s34*s45^2+303*s45^3)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(5*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(3*s12^2*(s12+s23-s45)^3))*tr5,
343/144+(5*s34*(-s12^2+s34^2))/(2*s15*(-s15+s23+s34)^2)+
(7*s23+6*s34-9*s45)/(16*(s12+s23-s45))-
(43*s15)/(48*(-s15+s23-s45))-(11*s12*s15*s45)/
(8*(-s15+s23+s34)*(s23-s45)^2)-(2*s45)/(3*(s12-s34-s45))-
(s15^2*s34*s45^2)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(31*s15^2*s45^2)/(16*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+(s15^2*(5*s15-4*s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(11*s15^3*s45^3)/(8*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)-(11*s15^3*s45^3)/(16*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))+(5*s12^2*s45^3)/
(2*s15*(-s15+s23+s34)^3*(-s15+s23-s45))+
(33*s15^2*s45^2*(-s15+s45))/(8*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(5*(s15^3+s12^2*s34+s15^2*s34-
2*s15*s34^2+s34^3-2*s12*s34*(-s15+s34)))/
(2*(-s15+s23+s34)*(s15+s45)^2)-
(5*(s12*(3*s15-2*s34)*s34^3+s34^2*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)+s12^2*(s15^3+s15^2*s34+s15*s34^2+
s34^3)))/(2*(-s15+s23+s34)^3*(s15+s45)^2)+
(5*(s12^2*s34*(s15+2*s34)+s12*(s15^3+s15^2*s34+5*s15*s34^2-
4*s34^3)+s34*(-2*s15^3+7*s15^2*s34-6*s15*s34^2+2*s34^3)))/
(2*(-s15+s23+s34)^2*(s15+s45)^2)+(5*s12^2*s15^4)/
(2*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45)^2)+
(5*s12*(s12-s15)*s15^3)/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)-(5*s12*s15^3)/(2*(-s15+s23+s34)*
(-s15+s23-s45)*(s15+s45)^2)-(5*s15^3*s34*(-s15+s34)^2)/
(2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^3*(s15-s34))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)+(5*s15^3*(s15^2-3*s15*s34+2*s34^2))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)-
(5*(s12-s34)^2*s34^3)/(2*s15*(-s15+s23+s34)^3*(s15+s45))+
(5*(s12-s34)^2*s34^2)/(s15*(-s15+s23+s34)^2*(s15+s45))-
(5*(s12-s34)^2*s34)/(2*s15*(-s15+s23+s34)*(s15+s45))+
(5*s15*(s15+2*s34))/(4*(-s15+s23+s34)*(s15+s45))+
(5*(s12^2*s34+s34*(2*s15^2-6*s15*s34-3*s34^2)+
2*s12*(-s15^2-s15*s34+s34^2)))/(4*(-s15+s23+s34)^2*
(s15+s45))+(5*(s12^2*(s15^2-s34^2)+
3*s34^2*(-s15^2+s15*s34+s34^2)+s12*(s15^3+s15^2*s34+
s15*s34^2-2*s34^3)))/(4*(-s15+s23+s34)^3*(s15+s45))+
(5*s15^2)/(4*(-s15+s23-s45)*(s15+s45))-
(5*s12*s15^3*(2*s12+s15))/(4*(-s15+s23+s34)^3*(-s15+s23-s45)*
(s15+s45))+(5*s12*s15^2)/(2*(-s15+s23+s34)*(-s15+s23-s45)*
(s15+s45))+(5*s15^2*(-s15+s34))/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15+s45))-
(15*s15^2*(s15^2-3*s15*s34+2*s34^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-(s15^2*s45*(5*s15+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(17*s15^2)/(12*(s15-s23+s45)^2)-(5*s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s12^2*s15^4)/(4*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(5*s12*s15^3*(-s12+s15))/
(4*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
(5*s12*s15^3)/(4*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)+
(5*s12^2*s45^2)/(2*s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s12*(s12-2*s15)*s15^2)/(4*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(s45*(s15+s45))/(6*(s12-s34-s45)*
(s15-s23+s45))+(5*s45*(s15+s45)^3)/(6*(s12-s34-s45)^3*
(s15-s23+s45))-(5*s15^3*s34*(s34+s45)^2)/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s45^3)/(6*(-s12+s34+s45)^3)+
(5*s15^2*(-s15+3*s34)*s45*(s34+s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)-(3*s45^2)/(2*(-s12+s34+s45)^2)+
(5*s15^3*s34*(-s15+s34)^2)/(2*(-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^3*(-s15+s34))/
(2*(-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^3*(s15^2-3*s15*s34+2*s34^2))/(2*(-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^2*s34*(3*s15^2-7*s15*s34+4*s34^2))/(4*(-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45))+(s45*(s15+s45)^2*(3*s15+4*s45))/
(6*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s12*s15*(-60*s15+7*s45))/(48*(-s15+s23+s34)*
(s15-s23+s45)^2)+(43*s15-242*s34+27*s45)/
(48*(-s15+s23+s34))+(s15*s45*(4*s15*s34-4*s34^2+35*s15*s45-
4*s34*s45))/(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*s45*(4*s34^2-25*s15*s45+s34*s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45))+(-8*s15*s34+72*s15*s45+37*s34*s45-
65*s45^2)/(48*(-s15+s23+s34)*(s12-s34-s45))-
(57*s12*s15+14*s15^2+80*s12*s45+134*s15*s45-8*s45^2)/
(48*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*s34*(44*s15^2-80*s15*s34+145*s34^2+96*s15*s45+91*s34*s45-
6*s45^2))/(48*(-s15+s23+s34)^3*(-s12+s34+s45))+
(6*s15*s34-6*s34^2-17*s15*s45-2*s34*s45+2*s45^2)/
(16*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(-17*s15^2+26*s15*s45+43*s45^2))/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(60*s15^2+67*s15*s45+67*s45^2))/
(48*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s45*(2*s15^3+4*s15^2*s45+3*s15*s45^2+s45^3))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s34^2+s15*(2*s15-s45)+s34*(-27*s15+s45)))/
(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(61*s15*s45-24*s12*(-s15+s45))/(16*(-s15+s23+s34)*
(s23-s45))+(11*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+
3*s15^2*s45^2+s12^2*(-s15+s45)^2))/(16*(-s15+s23+s34)^3*
(s23-s45)^2)-(11*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(16*(-s15+s23+s34)^2*(s23-s45)^2)+
(5*s15*s45*(-3*s34*s45+s15*(s15+3*s45)))/(6*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2*s34*(60*s15^2+67*s34^2-48*s15*s45+
23*s45^2+18*s34*(-6*s15+5*s45)))/(24*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(13*s23^2-2*s15*s34+2*s34^2-
37*s15*s45+4*s34*s45+13*s45^2-2*s23*(s34+13*s45))/
(8*(s12+s23-s45)^2)+(-54*s15^2+211*s15*s34-10*s34^2+
4*s15*s45-37*s34*s45+19*s45^2+s12*(-15*s15-36*s34+134*s45))/
(48*(-s15+s23+s34)^2)+(60*s15^3-77*s15^2*s45+2*s15*s45^2-
16*s45^3+s34*(-60*s15^2+48*s15*s45-7*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-2*s34^3-4*s34^2*(-s15+s45)+37*s15*s45*(-s15+s45)+
s34*(-2*s15^2+45*s15*s45-2*s45^2))/(8*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-5*s34^4+5*s12^2*(s34^2-s34*s45+s45^2))/
(2*s15*(-s15+s23+s34)^3)+(-22*s12^2*(-s15+s45)+
84*s15*s45*(-s15+s45)-5*s12*(4*s15^2-19*s15*s45+4*s45^2))/
(16*(-s15+s23+s34)^2*(s23-s45))+
(4*s12^2*(-15*s15+46*s45)+s12*s45*(-177*s15+292*s45)+
s45*(-40*s15^2-29*s15*s45+19*s45^2))/(48*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15*(s34^2*(144*s15-74*s45)+
s34*(-180*s15^2+127*s15*s45-46*s45^2)+
s15*(60*s15^2-48*s15*s45+23*s45^2)))/(24*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(52*s15^2*s45^2+
s12*s15*(-60*s15^2+60*s15*s45-59*s45^2)+
s12^2*(60*s15^2-60*s15*s45+59*s45^2))/(48*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+
(195*s34^3+2*s12^2*(-3*s15+46*s34-59*s45)+
3*s15*(97*s15-79*s45)*s45+s34^2*(-283*s15+18*s45)+
s15*s34*(-74*s15+201*s45)-s12*(-72*s15^2+13*s15*s34+
110*s34^2+154*s15*s45-98*s34*s45+98*s45^2))/
(48*(-s15+s23+s34)^3)+(12*s15*s45^2*(-7*s15+5*s45)-
3*s12^2*s45*(-40*s15+81*s45)+s12*(60*s15^3-60*s15^2*s45+
261*s15*s45^2-230*s45^3))/(48*(-s15+s23+s34)^3*
(-s15+s23-s45))+(52*s12*s15*s45^3-60*s15^2*s45^3+
s12^2*(60*s15^3-60*s15^2*s45+60*s15*s45^2-59*s45^3))/
(48*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(11*(3*s12^2*(-s15+s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+
3*s45^2)+2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+
2*s45^3)))/(16*(-s15+s23+s34)^3*(s23-s45))+
(s34^2*(161*s15+3*s45)-2*s34*(70*s15^2+24*s15*s45+s45^2)+
2*(30*s15^3+64*s15^2*s45+9*s15*s45^2+4*s45^3))/
(48*(-s15+s23+s34)^2*(s12-s34-s45))+
(-7/(16*s12^2)-35/(16*(-s15+s23+s34)*(s23-s45))-
(5*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(2*s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(5*(s15^2*(s15-s34)^2*s34+s12^2*(2*s15-s34)*
s34^2+s12*s15^2*s34*(-s15+s34)+s12^3*(s15^2+s15*s34+
s34^2)))/(2*s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(5*s15^2*s34*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15^2*(s15-s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*(s12-s34)*s34^2)/(2*s15*(-s15+s23+s34)^3*(s15+s45))+
(5*s34*(-s12+s34))/(2*s15*(-s15+s23+s34)^2*(s15+s45))+
(5*s15*(s12^2-2*s12*s15+s15^2+2*s12*s34-4*s15*s34+2*s34^2))/
(4*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(5*(s12^3*s34+s12*s15*(s15-2*s34)*s34-
s12^2*(s15^2+s15*s34-s34^2)-s15*s34*(s15^2-3*s15*s34+
2*s34^2)))/(4*s12^2*(-s15+s23+s34)^3*(s15+s45))-
(5*s15*(s15-s34)^2*s34*(-s15+2*s34))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))-
(5*s15*(s15^3-5*s15^2*s34+6*s15*s34^2-2*s34^3))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(13*s15)/(12*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^4*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s12*s15^3)/(4*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(5*s12*s15^2)/
(4*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
s45/(6*s12^2*(s15-s23+s45))+(5*s12*s45)/
(2*s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s12*s45^2)/(2*s15*(s15-s23-s34)^3*(s15-s23+s45))-
(5*s12*s15^3)/(2*(s15-s23-s34)^3*(s15+s45)^2*
(s15-s23+s45))+(5*s12*s15^2)/(2*(-s15+s23+s34)^2*
(s15+s45)^2*(s15-s23+s45))+(5*s15^2*(s12+s15))/
(4*(s15-s23-s34)^3*(s15+s45)*(s15-s23+s45))+
(5*(-(s12^2*s15)+s15^3))/(4*s12^2*(s15-s23-s34)*(s15+s45)*
(s15-s23+s45))-(5*s15^3)/(4*s12*(-s15+s23+s34)^2*
(s15+s45)*(s15-s23+s45))-(5*s15^3)/
(4*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(5*s12*(-s34+s45))/(2*s15*(-s15+s23+s34)^3)-
(5*s45*(s15+s45)^2*(s34+s45))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(5*s15*(s15-2*s34)*s45*(s34+s45)^2)/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(5*s15^2*s34*(s34+s45)^3)/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(5*s15^2*s34*(-s15+s34)^3)/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^2*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)-(5*s15^3)/(4*s12^2*(s15-s23-s34)*
(s15+s45)*(-s12+s34+s45))-(s15^3*s45*(5*s15+6*s45))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(-19*s15-19*s23+3*s34+36*s45)/(16*s12^2*(s12+s23-s45))+
(s12*(-60*s15+59*s45))/(48*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(99*s12-21*s15+81*s34+67*s45)/
(48*s12^2*(-s15+s23+s34))+(11*(s12*(s15-s45)+s15*s45)^2)/
(16*s12*(-s15+s23+s34)^3*(s23-s45)^2)+
(11*(s12*(s15-s45)+2*s15*s45))/(16*(-s15+s23+s34)^2*
(s23-s45)^2)-(11*s12^2+2*s12*(s15-s45)+2*s15*s45)/
(16*s12*(-s15+s23+s34)^2*(s23-s45))+
(5*s45*(s34+s45)*(s15^2+2*s15*s45-s34*s45))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(60*s15^2-52*s15*s45+(8*s34-145*s45)*s45)/
(48*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(60*s15^2-52*s15*s45+(72*s34-41*s45)*s45)/
(48*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s45*(-52*s15^2+17*s15*s34+16*s34^2-71*s15*s45+29*s34*s45-
23*s45^2))/(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-19*s15^2+6*s15*s34+17*s34^2+100*s15*s45-15*s45^2)/
(16*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(3*s15^2+3*s15*s45+s45^2))/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
(13*s15^2+13*s23^2-30*s15*s34-15*s23*s34+17*s34^2+
13*s23*(s15-3*s45)-63*s15*s45+45*s34*s45+39*s45^2)/
(8*s12^2*(s12+s23-s45)^2)+(111*s12^2-60*s15^2-8*s12*s45+
86*s15*s45+67*s45^2)/(48*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(s45*(52*s15^2-17*s15*s34+71*s15*s45+
43*s34*s45+79*s45^2))/(24*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(6*s12^2-60*s15^2-36*s15*s34+
131*s34^2+214*s15*s45+90*s34*s45+8*s45^2+
s12*(16*s15+131*s34+19*s45))/(48*s12^2*(-s15+s23+s34)^2)+
(-92*s12^3+s12*(-16*s15^2+63*s34^2+4*s15*(34*s34-31*s45))+
s12^2*(51*s15+78*s34-60*s45)+63*s34^2*(s34+s45)+
s15^2*(-52*s34+12*s45)+2*s15*s34*(49*s34+32*s45))/
(48*s12^2*(-s15+s23+s34)^3)+(4*s12^3*(15*s15-46*s45)+
12*s15^2*s45*(5*s15+s45)+4*s12*s15*s45*(-19*s15+2*s45)+
s12^2*(-60*s15^2+220*s15*s45-159*s45^2))/
(48*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(52*s12^2*s15*s45^2-60*s12*s15^2*s45^2+60*s15^3*s45^2+
s12^3*(-60*s15^2+60*s15*s45-59*s45^2))/
(48*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15*s34*(60*s15^3-60*s15^2*(3*s34+s45)-(s34+s45)^2*
(47*s34+23*s45)+4*s15*(32*s34^2+19*s34*s45+2*s45^2)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(11*(4*s12*s15*(s15-s45)*s45+s15^2*s45^2+2*s12^3*(-s15+s45)+
s12^2*(3*s15^2-8*s15*s45+3*s45^2)))/
(16*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s15*s45*(2*s34*(s34+s45)^2+s15^2*(2*s34+11*s45)-
s15*(4*s34^2+15*s34*s45+11*s45^2)))/
(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(-125*s12^3+s12^2*(38*s15-66*s45)+8*s45*(-s15^2+3*s15*s45+
s45^2)+s12*(60*s15^2-120*s15*s45+19*s45^2))/
(48*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(12*s34^3+s15^2*(8*s34-30*s45)+23*s34^2*s45+12*s34*s45^2+
s45^3+s15*(-20*s34^2+3*s34*s45+31*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(24*s15^3*s45-2*s34*(s34+s45)^2*(2*s34+s45)+
8*s15*s34*(s34^2+4*s34*s45+3*s45^2)+
s15^2*(-4*s34^2-26*s34*s45+33*s45^2))/
(16*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(-60*s15^3-59*s34^3-23*s34^2*s45+26*s34*s45^2+6*s45^3+
12*s15^2*(5*s34+9*s45)-4*s15*(8*s34^2+67*s34*s45+47*s45^2))/
(48*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s34*(60*s15^3+3*(17*s34-2*s45)*(s34+s45)^2-
12*s15^2*(4*s34+9*s45)+4*s15*(21*s34^2+98*s34*s45+
47*s45^2)))/(48*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-13*s15^3+(s34+s45)^2*(19*s34+13*s45)+
s15^2*(45*s34+87*s45)-s15*(51*s34^2+140*s34*s45+87*s45^2))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(2*s34*(s34+s45)^3-2*s15^3*(s34+12*s45)+
s15^2*(6*s34^2+58*s34*s45+59*s45^2)-
2*s15*(3*s34^3+20*s34^2*s45+29*s34*s45^2+12*s45^3))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(60*s15^4-60*s15^3*(3*s34+s45)+4*s15^2*(45*s34^2+32*s34*s45+
2*s45^2)+s34*s45*(27*s34^2+50*s34*s45+23*s45^2)-
s15*(64*s34^3+63*s34^2*s45+22*s34*s45^2+23*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-1/4-(5*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)^2)+
(-5*s15+18*s34)/(12*(-s15+s23+s34))-
(19*s15)/(12*(-s15+s23-s45))+(s12*s15*s45)/
((-s15+s23+s34)*(s23-s45)^2)+(5*s45)/(6*(s12+s23-s45))+
(s15^2*(-2*s12+s15)*s45)/(3*(-s15+s23+s34)*
(-s15+s23-s45)^3)+(3*s15^3*s45)/((-s15+s23+s34)*
(s12+s23-s45)^2*(-s15+s23-s45))-
(9*s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*(5*s15-2*s45)*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
(7*s45)/(3*(s12-s34-s45))-(2*s12^2*s45^2)/
(s15*(-s15+s23+s34)^2*(s23-s45))+(3*s15^2*s45^2)/
(2*(-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))+
(s15^2*(3*s15-5*s45)*s45^2)/((-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+(2*s12^2*s45^3)/(s15*(-s15+s23+s34)^3*
(s23-s45))+(19*s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(s15^3*s45^3)/((-s15+s23+s34)^3*
(s23-s45)*(s12+s23-s45)^2)+(s15^3*s45^3)/
(2*(-s15+s23+s34)^3*(s23-s45)^2*(s12+s23-s45))+
(s12^2*s15*s45^3)/(3*(-s15+s23+s34)^3*(-s15+s23-s45)^3)+
(3*s12^2*s45^3)/(s15*(-s15+s23+s34)^3*(-s15+s23-s45))+
s15^3/(3*(s15-s23+s45)^3)+(s12*(s12-2*s15)*s15*s45^2)/
(3*(-s15+s23+s34)^2*(s15-s23+s45)^3)-
s15^2/(2*(s15-s23+s45)^2)+(s15*(5*s12+24*s15)*s45)/
(12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(9*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)-(5*s15^4*s45^2)/
((-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45)^2)+
(23*s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s12^2*s45^2)/(s15*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(2*s15^3*s45^3)/
((-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))+
(3*s15*(s15+s45))/(2*(s12-s34-s45)*(s15-s23+s45))-
(3*s15^2*(s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+s45)^3)/((s12-s34-s45)^3*
(s15-s23+s45))+s45^3/(-s12+s34+s45)^3-
(3*s45^2)/(2*(-s12+s34+s45)^2)+(3*s15*(s15+s45)^2)/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*(s15+s45)^2)/
(2*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(19*s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15^3*(s34+s45)^2*(-s15+s34+s45))/
((-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15^2*(-s15+6*s34)*(s34+s45)*(-s15+s34+s45))/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*s45^2*(57*s34+s45))/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(3*s15^2*s45^2*(-5*s15+2*s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(s45*(11*s15-s23+s34+2*s45))/(12*(s12+s23-s45)^2)-
(s45*(2*s15+11*s34+11*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(3*s15^2+6*s15*s45-5*s45^2))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s45*(-5*s15^2-47*s15*s34+s34^2+8*s15*s45+2*s34*s45+s45^2))/
(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*(2*s15^2+5*s15*s45+3*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+
(18*s15^2-28*s15*s34-34*s15*s45+11*s34*s45+11*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(s15^3+3*s15^2*s45+3*s15*s45^2-3*s34*s45^2-3*s45^3))/
((-s15+s23+s34)*(s12-s34-s45)^3)+
(s45*(6*s15^2+s34^2+49*s15*s45+s45^2+2*s34*(-23*s15+s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(19*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(2*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s23-s45)^2)+
(s15*s45*(57*s34^2+3*s34*s45+s45*(36*s15+s45)))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))-
((5*s15*s45)/2+s12*(s15+3*s45))/((-s15+s23+s34)*(s23-s45))+
(s45^2*(54*s15^2*s45-3*s12^2*(-4*s15+s45)-
2*s12*s15*(-6*s15+5*s45)))/(12*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s45*(4*s15^2*(s15-18*s45)+
s12^2*(-8*s15+3*s45)+s12*s15*(-4*s15+5*s45)))/
(12*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15*s45*(57*s34^2+2*s45*(11*s15+s45)+s34*(-57*s15+59*s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(24*s15*(-s15+s45)-s12*(s15+66*s45))/(12*(-s15+s23+s34)*
(-s15+s23-s45))+(-59*s15*s34+27*s34^2+
s15*(24*s15+37*s45)+s12*(13*s15-54*s34+102*s45))/
(12*(-s15+s23+s34)^2)+
(s15^2*(-3*s34^2*s45+s34*(s15^2+3*s15*s45-6*s45^2)+
s45*(s15^2+3*s15*s45-3*s45^2)))/((-s15+s23+s34)^2*
(s12-s34-s45)^3)-(9*s15^3+15*s15^2*s45-11*s15*s45^2+
s45^3+s34^2*(-47*s15+s45)+2*s34*(9*s15^2-14*s15*s45+s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(-4*s15^3+37*s34^3+3*s15^2*s45+s45^3+
s34^2*(-54*s15+39*s45)+3*s34*(7*s15^2-6*s15*s45+s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))-
(19*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(12*(s12+s23-s45)^3)+(5*(-2*s12*s34^3+s34^3*(s34+s45)+
s12^2*(s34^2-s34*s45+s45^2)))/(s15*(-s15+s23+s34)^3)+
(s45*(s12^2*(12*s15-9*s45)+2*s15*(6*s15^2+60*s15*s45-7*s45^2)-
3*s12*(-8*s15^2+13*s15*s45+4*s45^2)))/(12*(-s15+s23+s34)^3*
(-s15+s23-s45))-(s15*(s34^2*(-3*s15+6*s45)+
s15*(s15^2-s15*s45+s45^2)+s34*(-3*s15^2-8*s15*s45+
6*s45^2)))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(8*s15*(s15-3*s45)*s45+2*s12^2*(-3*s15+5*s45)+
s12*(2*s15^2-29*s15*s45+22*s45^2))/(2*(-s15+s23+s34)^2*
(s23-s45))+(-99*s34^3+s34^2*(67*s15-180*s45)+
s12^2*(40*s15+33*s34-66*s45)+s15*s34*(-3*s15+68*s45)+
s12*(-12*s15^2-5*s15*s34+72*s34^2+109*s15*s45+108*s34*s45-
108*s45^2)+4*s15*(3*s15^2+3*s15*s45+28*s45^2))/
(12*(-s15+s23+s34)^3)+(s12^2*(-4*s15+6*s45)-
3*s15*(4*s15^2+21*s15*s45-3*s45^2)+
s12*(-12*s15^2+25*s15*s45+78*s45^2))/(12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s12^2*(-7*s15^2+18*s15*s45-15*s45^2)+
3*s15*s45*(3*s15^2-11*s15*s45+7*s45^2)+
s12*(4*s15^3-30*s15^2*s45+42*s15*s45^2-16*s45^3))/
(2*(-s15+s23+s34)^3*(s23-s45))+
(3/(2*(-s15+s23+s34)*(s23-s45))-(2*s12*s45)/
(s15*(-s15+s23+s34)^2*(s23-s45))+
(3*s45)/(4*s12^2*(s12+s23-s45))+(2*s12*s45^2)/
(s15*(-s15+s23+s34)^3*(s23-s45))-
s15^2/(3*(s15-s23-s34)*(s15-s23+s45)^3)-
(s15*(-s12+s15)*s45)/(3*(-s15+s23+s34)^2*(s15-s23+s45)^3)+
(s12*s15*s45^2)/(3*(s15-s23-s34)^3*(s15-s23+s45)^3)-
s15/(6*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-(5*s15^5*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(3*s15)/(2*s12^2*(s15-s23+s45))+
(3*(-3*s12^2+2*s12*s15+s15^2))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(3*s12*s45)/(s15*(-s15+s23+s34)^2*
(s15-s23+s45))-(11*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(15*s15^3*s45)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s12*s45^2)/(s15*(s15-s23-s34)^3*(s15-s23+s45))+
(3*s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(s15*(s15+s45)^2*(s34+s45))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
s15^3/(3*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*(s34+s45)^3*(-s15+s34+s45))/
(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(3*s15+4*s34)*(s34+s45)^2*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(19*s15^2*s45^2*(-s15+s34+s45)^2)/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(3*s15*(3*s15+2*s34+4*s45))/
(4*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s15+s45)*(3*s15+3*s34+5*s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s12-6*s15+s34+6*s45)/
(4*s12^2*(-s15+s23+s34))+(5*s12+8*s45)/
(2*(-s15+s23+s34)^2*(s23-s45))+(s15^3*s45*(5*s15+9*s45))/
(s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s12*(s15-s45)+s15*s45)^2/(2*s12*(s15-s23-s34)^3*
(s23-s45)^2)+(s45*(2*s12^2*s15*(4*s15-7*s45)+
s12^3*(8*s15-3*s45)+54*s12*s15^2*s45-84*s15^3*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(9*s12^2+6*s12*s15-9*s15^2+21*s12*s34-19*s15*s34+21*s34^2+
33*s15*s45+15*s34*s45)/(12*s12^2*(-s15+s23+s34)^2)+
(-19*s34^2-20*s34*s45+(18*s15-19*s45)*s45)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(19*s15^2+19*s15*s23+19*s23^2-19*s34^2-124*s15*s45-
56*s23*s45-2*s34*s45+54*s45^2)/(12*s12^2*(s12+s23-s45)^2)+
(-2*s15*s45+s12*(-s15+s45))/(2*(-s15+s23+s34)^2*
(s23-s45)^2)+(5*(s34^2+s12*(-s34+s45)))/
(s15*(-s15+s23+s34)^3)-(s15*(s34+s45)^2*(s15^2+2*s15*s45-
2*s45*(s34+s45)))/(s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+((s34+s45)*(s15^3+2*s15^2*s45+
s15*s45^2-s45^2*(s34+s45)))/(s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(-27*s15^2+22*s34^2+56*s34*s45+
46*s45^2-18*s15*(s34+2*s45))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-4*s12^2*s15*(s15-4*s45)-
54*s12*s15^2*s45+84*s15^3*s45+s12^3*(-4*s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(-3*s12^3+2*s15^2*(s15-27*s45)+9*s12*s15*(s15+2*s45)-
2*s12^2*(11*s15+18*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(-19*s15^3+186*s15^2*s45-
2*(19*s34-8*s45)*(s34+s45)^2+s15*(57*s34^2-94*s34*s45-
188*s45^2))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15*s45*(s15^2*(38*s34-43*s45)+(s34+s45)^2*(38*s34+s45)-
4*s15*(19*s34^2+7*s34*s45-12*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s12^3*(4*s15-6*s45)-6*s15^2*s45*(10*s15+3*s45)+
4*s12*s15^2*(s15+18*s45)+s12^2*(8*s15^2-34*s15*s45-
9*s45^2))/(12*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(4*s15^3+17*s34^3+21*s34^2*s45+15*s34*s45^2+11*s45^3+
27*s15^2*(s34+s45)+6*s15*(s34^2-3*s34*s45-6*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
((s34+s45)*(-4*s15^3+13*s34^3+3*s15^2*s45+s45^3+
3*s34^2*(8*s15+5*s45)+3*s34*(-11*s15^2+12*s15*s45+s45^2)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(19*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*s15^3+s15*s45*(3*s34+5*s45)+s15^2*(3*s34+8*s45)-
s45*(s34^2+6*s34*s45+5*s45^2))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)+((s34+s45)*(-3*s15^3+
2*s34*s45*(s34+s45)-s15^2*(3*s34+8*s45)+
s15*(-s34^2+5*s34*s45+8*s45^2)))/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s12*s15*(s15-2*s45)*s45+
s15^2*s45^2+s12^3*(-6*s15+10*s45)+
s12^2*(3*s15^2-16*s15*s45+11*s45^2))/
(2*s12^2*(s15-s23-s34)^3*(s23-s45))+
(38*s34^3+6*s34*s45*(13*s15+4*s45)+s34^2*(-38*s15+51*s45)+
s45*(-45*s15^2+42*s15*s45+11*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(19*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15^3*(19*s34-26*s45)-(s34+s45)^3*(19*s34+s45)+
s15^2*(-57*s34^2-4*s34*s45+177*s45^2)+
s15*(57*s34^3+124*s34^2*s45+3*s34*s45^2-64*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-72*s15^3*s45+s15^2*(19*s34^2-86*s34*s45-42*s45^2)+
(s34+s45)^2*(19*s34^2+2*s34*s45+s45^2)+
s15*(-38*s34^3+58*s34^2*s45+156*s34*s45^2+60*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(33*s12^3-2*s15^3+15*s15^2*(s34+s45)+6*s34^2*(s34+s45)+
s12^2*(2*s15+45*s34+75*s45)+s15*(-19*s34^2+48*s34*s45+
60*s45^2)+3*s12*(-5*s15^2+2*s34^2+4*s15*(2*s34+s45)))/
(12*s12^2*(s15-s23-s34)^3)-
(19*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
337/48-(5*s15^2)/(4*(s12+s15-s34)^2)-
(11*s15)/(144*(s12+s15-s34))+(5*s15^2)/(4*(s12+s15)*
(s12+s15-s34))-(5*s34)/(2*s15)-(5*s34)/(4*(s12+s15))+
(5*s34^2)/(2*s15*(s12+s15))+(5*s34^4)/
(2*s15*(-s15+s23+s34)^3)-(15*s34^3)/
(2*s15*(-s15+s23+s34)^2)+(15*s34^2)/(2*s15*(-s15+s23+s34))+
(5*(-s15^2+s34^2))/(2*(s12+s15)^2)+
((-s15+s34)*(s15+s23-s34-2*s45))/(4*(s12+s23-s45)^2)+
(s15-s34)/(8*(s12+s23-s45))+(-s15^2+s34^2)/
(8*(-s15+s23+s34)*(s12+s23-s45))+(s15^2*s34^2*(-s15+s34))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(21*s15^2*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2*s34*(-s15+s34))/
(2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(4*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(-s15+s34))/(2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*s45)/(4*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45)/(4*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))-
(5*s15^3*s45)/(2*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^3*s45)/(4*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(17*s15^2*s45)/(8*(s12+s15-s34)*s34*(-s15+s23+s34))+
(5*s15^3*(s15-s45)*s45)/(4*(s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)-(5*s15^3*s45)/(4*(s12+s15)^2*
(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45)/(4*(s12+s15)*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15^3*s45)/(4*(s12+s15)^2*(-s15+s23+s34)*(-s15+s23-s45))+
(9*s15^2*s45)/(4*(s12+s15)*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15^4*s45^2)/(4*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^3)+(5*s15^4*s45^2)/(2*(s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^3)-(5*s15^3*s45^2)/
(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15^3*s45^2)/(2*(s12-s34)*s34*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(4*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(3*s15^3*s45^2)/(8*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(5*s34^3*s45^2)/(2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s34^3*s45^2)/(2*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(5*s34^2*s45^2)/(2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*(-s15+s34)*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(s15^2*(s15-4*s45)*s45^2)/
(4*(s12+s15)*(-s15+s23+s34)^3*(s12+s23-s45))-
(5*s15^2*s45*(-3*s15+s45))/(4*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(3*s15^2*s45*(-2*s15+s45))/
(4*(s12+s15)*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s15^3*s45*(-s15+s45))/(4*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(5*s15^3*s45*(-s15+s45))/
(2*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*(s15+s45))/(2*(s12-s34)*s34*(-s15+s23+s34))-
(s15^2*(s15+s45))/(2*(s12-s34)*s34*(-s15+s23-s45))+
(s15^2*s45*(s15+s45))/(2*(s12-s34)*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45^2*(s15+s45))/(4*(s12+s15)^2*(-s15+s23+s34)^3*
(s12+s23-s45))+((s12-4*s15)*s45^2*(s15+s45))/
(4*(-s15+s23+s34)^3*(-s15+s23-s45))+
(9*s15-71*s45)/(72*(s15-s23+s45))+(s15^2*(-s15+s34))/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
((s12-5*s15)*(s15+s45))/(8*s34*(s15-s23+s45))+
(5*s15*s34*(s15+s45))/(4*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s15^3*s45^2*(s15+s45))/(4*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(9*s15^2*s45^2*(s15+s45))/
(4*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))+
(5*(-s15+s34)*(s15+s45)^3)/(6*(s12-s34-s45)^3*
(s15-s23+s45))+(s45*(s15+s45)^3)/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(5*s34^3*(s34+s45)^2)/
(2*s15*(s12+s15)*(-s15+s23+s34)^3)+
(5*s15^3*(-s15+s34)*(s34+s45)^2)/(6*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(5*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(5*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(-s15+s34)*s45*(-s15+s34+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(s12-5*s15+2*s45))/(8*s34*(-s15+s23+s34))+
(5*s15^3*s45*(s15+2*s45))/(4*(s12+s15)^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(5*s15^3*s45*(s15+2*s45))/
(4*(s12+s15)^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(9*s15^2*s45*(s15+2*s45))/(4*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s34^2*(3*s34+2*s45))/
(2*s15*(s12+s15)*(-s15+s23+s34))-
(5*s15^2*(-s15+s34)*(s34+s45)*(s15+3*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^3)+
(s15^2*s45*(17*s15+3*s45))/(8*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)-((s15+s45)^3*(-s15+4*s45))/
(6*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15+466*s34+33*s45)/(48*(-s15+s23+s34))+
(180*s15^2+151*s15*s34-29*s34*s45)/(144*(s12+s15-s34)*
(-s15+s23-s45))+(s15*(-s15+s34)*(132*s15^2-157*s15*s34+
145*s34^2+79*s15*s45+91*s34*s45-6*s45^2))/
(48*(-s15+s23+s34)^3*(s12-s34-s45))+
(-14*s15^2-74*s15*s34+448*s34^2+6*s12*s45+96*s15*s45+
3*s34*s45-3*s45^2)/(48*(-s15+s23+s34)^2)+
(s45*(-37*s15^2+2*s12*s45-52*s15*s45+s45^2))/
(16*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s34^2*(3*s34^2+4*s34*s45+s45^2))/(2*s15*(s12+s15)*
(-s15+s23+s34)^2)+(5*s15*(-s15+s34)*(s15^2+3*s15*s45+
3*s45^2))/(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
((s15+s45)*(29*s15^2-33*s15*s34-15*s15*s45+27*s34*s45+
16*s45^2))/(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(8*s15^2+17*s15*s34+13*s15*s45-11*s34*s45+17*s45^2)/
(16*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(-s15+s34)*(60*s15^2-124*s15*s34+67*s34^2-64*s15*s45+
90*s34*s45+23*s45^2))/(24*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(24*s15^2+51*s15*s34+47*s15*s45-
41*s34*s45+51*s45^2)/(48*(-s15+s23+s34)*(s12-s34-s45))-
(75*s15^3+89*s15^2*s45+73*s15*s45^2+59*s45^3)/
(48*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(5*(-s15+s34)*(s34^4+2*s34^3*s45+3*s15^2*s45^2-
3*s15*s34*s45^2+s34^2*s45*(-3*s15+s45)))/
(2*(s12+s15)^2*(-s15+s23+s34)^3)+
((-s15+s34)*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2-s34*(2*s15+s45))/(2*(s12-s34)*(-s15+s23+s34))+
(-s15^2+s34*(2*s15+s45))/(2*(s12-s34)*(-s15+s23-s45))+
(-4*s15^2-17*s15*s45-5*s45^2+s12*(s15+2*s45))/
(8*(-s15+s23+s34)*(-s15+s23-s45))-
(5*(3*s34^3+2*s15^2*s45+s34^2*(-s15+2*s45)-
s15*s34*(2*s15+3*s45)))/(2*(s12+s15)^2*(-s15+s23+s34))+
(5*(8*s34^2-s15*(s15+s45)+s34*(-s15+6*s45)))/
(4*(s12+s15)*(-s15+s23+s34))+
(s15*s45*(4*s34^2+s34*(-6*s15+s45)+s15*(2*s15+7*s45)))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(5*(6*s34^4+2*s15*s34*(3*s15-4*s45)*s45+3*s15^2*s45^2+
s34^2*s45*(-15*s15+7*s45)+s34^3*(-4*s15+13*s45)))/
(4*(s12+s15)*(-s15+s23+s34)^3)+
(-(s34*(s15+9*s45))+s15*(s15+16*s45))/(8*(s12+s15-s34)*
(-s15+s23+s34))+(s34*s45*(-7*s15+3*s45)+
s34^2*(-2*s15+4*s45)+s15*(2*s15^2+2*s15*s45-3*s45^2))/
(2*(s12-s34)*(-s15+s23+s34)^2)+
(5*(3*s34^4+s15*s34*(5*s15-3*s45)*s45+s15^2*s45*(-s15+3*s45)+
s34^3*(-2*s15+4*s45)+s34^2*(-s15^2-8*s15*s45+s45^2)))/
(2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s34^2*(-2*s15+s45)-s15*(2*s15^2+4*s15*s45+s45^2)+
s34*(4*s15^2+5*s15*s45+s45^2))/(8*(-s15+s23+s34)^2*
(s12+s23-s45))-(171*s15^3+105*s15^2*s45+18*s15*s45^2+
8*s45^3+3*s34^2*(23*s15+s45)-2*s34*(120*s15^2+50*s15*s45+
s45^2))/(48*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(3*s15-4*s45)*s45-3*s34^3*(-s15+s45)+
s34^2*(-6*s15^2+9*s15*s45-4*s45^2)+
3*s15*s34*(s15^2-3*s15*s45+2*s45^2))/(2*(s12-s34)*
(-s15+s23+s34)^3)-(5*(13*s34^3+s15*(2*s15-3*s45)*s45+
s34^2*(-5*s15+19*s45)+s34*(-2*s15^2-13*s15*s45+5*s45^2)))/
(4*(s12+s15)*(-s15+s23+s34)^2)+
(29*s15^3+14*s15^2*s45+21*s15*s45^2+16*s45^3+
s34*(-33*s15^2-6*s15*s45+7*s45^2))/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s34^2*(14*s15+5*s45)+
s15*(14*s15^2+9*s15*s45-20*s45^2)+
s34*(-28*s15^2-17*s15*s45+39*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*(s34^2*(-93*s15+74*s45)+
s15*(-56*s15^2+85*s15*s45-46*s45^2)+
s34*(149*s15^2-159*s15*s45+46*s45^2)))/(24*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s34^3*(-22*s15+4*s45)+
s34^2*(66*s15^2-12*s15*s45-55*s45^2)+
s15^2*(22*s15^2-4*s15*s45-7*s45^2)+
s15*s34*(-66*s15^2+12*s15*s45+59*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^3)+(88*s15*s34^2-159*s34^3-
48*s15*s45*(s15+s45)+s15*s34*(-49*s15+48*s45)+
6*s12*(s34^2+2*s45*(s15+s45)-s34*(s15+2*s45)))/
(48*(-s15+s23+s34)^3)+
((5*s15^2*(s15-s34))/(2*s12^2*(s12+s15)^2*(-s15+s23+s34))-
(5*s15^3)/(4*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(7*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(s12^2-6*s12*s15+10*s15^2)/
(8*s12^2*s34*(-s15+s23+s34))+(5*s15^3)/
(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))-
(5*s34)/(2*s12*s15*(-s15+s23+s34))+(s34*(-s15+s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34))+(5*s15*(-3*s15+2*s34))/
(4*s12^2*(s12+s15)*(-s15+s23+s34))+(s15^3*(10*s15-17*s45))/
(8*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(53*s12-18*s15+35*s34-17*s45)/(16*s12^2*(-s15+s23+s34))-
(5*s15^3*(s15-4*s45))/(4*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s34^2*(2*s12-s45))/
(2*s12^2*s15*(-s15+s23+s34)^2)+
((-s15+s34)*(2*s15+s23-2*s34-3*s45))/
(4*s12^2*(s12+s23-s45)^2)+(3*(s15-s34))/
(8*s12^2*(s12+s23-s45))+(11*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s15-s34)*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(5*s15*(s15-s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15-s34)*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(s15-s34)*s34)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(5*s15^5*s45)/(4*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(5*s15^5*s45)/(2*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(25*s15^4*s45)/(4*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)-((s12-7*s15)*s15^2*s45)/
(8*s12^2*s34*(-s15+s23+s34)^3)+(5*s15^5*s45)/
(4*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(17*s15^4*s45)/(8*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(5*s15^4*s45)/(4*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(5*s15^4*s45)/(2*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^4*s45)/(4*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)-(5*s34^3*s45)/(2*s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^3*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^4*s45)/(4*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2*(s12+s23-s45))+(3*s15^3*s45)/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s34^3*(-s12+s45))/(2*s12^2*s15*(-s15+s23+s34)^3)+
(5*s15^4*s45*(s15+s45))/(4*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(s12^2-6*s12*s15+10*s15^2)/(8*s12^2*s34*(s15-s23+s45))+
(5*s15^3)/(4*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(s15*(s12^2-6*s12*s15+10*s15^2))/(8*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))-(5*s15^4)/(4*s12^2*(s12+s15-s34)*
(s15-s23-s34)*s34*(s15-s23+s45))+(s34*(-s15+s34))/
(2*s12^2*(s12-s34)*(s15-s23+s45))-
(5*s15^4)/(4*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45))-(29*s15^2+122*s15*s34+29*s34^2)/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(142*s12-169*s15+142*s34-153*s45)/(144*s12^2*
(s15-s23+s45))-(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15-s34)*s34)/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^4*s45)/(4*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2*(s15-s23+s45))-
((4*s12-9*s15)*s15*s45*(s15+s45))/(4*s12^2*(s15-s23-s34)^3*
(s15-s23+s45))-(5*s15^4*s45*(s15+s45))/
(4*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(7*s15^3*s45*(s15+s45))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))-(5*(-s15+s34)*(s15+s45)^2*(s34+s45))/
(6*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(5*(s15-s34)*(s15+s45)^2*(s34+s45))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^2*(s15-s34)*(s34+s45)^3)/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(5*s15^2*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s15+s45)^3/(2*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))-(s15*(-s15+s34)*s45*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s15*(s15-s34)*(s34+s45)^2*(s15+2*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
((-s15+s34)*(-4*s15+4*s34+5*s45))/(8*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s15^3*s45*(11*s15+6*s45))/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15^3*(5*s15+19*s45))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s15^2*(-s15+s34)*(s34^2-2*s15*s45+
s34*s45))/(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^3)+
((-s15+s34)*(s15^2+s34^2-2*s15*(s34-6*s45)-s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(s12^2+s15*(10*s15-7*s45)+s12*(-6*s15+s45)))/
(8*s12^2*s34*(-s15+s23+s34)^2)+
(s34*(s34^2+2*s34*s45-s15*(s15+s45)))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(4*s15^4+s34^3*(4*s34-71*s45)-
2*s15*s34^2*(8*s34-57*s45)+6*s15^2*s34*(4*s34-11*s45)-
16*s15^3*(s34+s45))/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s15*(-s15+s34)*(s15*(2*s34-5*s45)+
2*s34*(s34+s45)))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^3)-
(5*s15^2*(2*s15*(s34+s45)-s34*(2*s34+s45)))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)-
(s34*(s15^2*(2*s34+s45)+s34^2*(2*s34+3*s45)-
s15*s34*(4*s34+3*s45)))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^3)-(17*s15^2+76*s15*s45+59*s45^2-
6*s12*(4*s15+5*s45))/(48*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(5*s15*(s15^2-2*s34*(2*s34+s45)+
s15*(3*s34+5*s45)))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(s15^2+11*s34^2+8*s15*s45-8*s45^2-4*s34*(5*s15+6*s45))/
(16*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2+11*s34^2+8*s15*s45-8*s45^2-4*s34*(5*s15+6*s45))/
(16*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(11*s15^3+s15*s34*(33*s34-59*s45)-11*s34^2*(s34-5*s45)+
s15^2*(-33*s34+7*s45))/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+((s15-s34)*(3*s15^2+3*(s34+s45)^2-
s15*(6*s34+7*s45)))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-6*s12^2-43*s15^2+46*s15*s34+
5*s34^2-178*s15*s45+272*s34*s45+8*s45^2+
s12*(4*s15-295*s34+9*s45))/(48*s12^2*(-s15+s23+s34)^2)+
((-s15+s34)*(36*s15^2+41*s34^2-23*s34*s45-48*s45^2-
3*s15*(37*s34+25*s45)))/(48*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(s15-s34)*(60*s15^3-
60*s15^2*(3*s34+s45)-(s34+s45)^2*(47*s34+23*s45)+
12*s15*(12*s34^2+9*s34*s45+2*s45^2)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
((s15-s34)*(s15^3-(s34+s45)^3-s15^2*(3*s34+5*s45)+
s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(12*s15^3-3*s34*s45*(3*s34+7*s45)+s15^2*(-23*s34+13*s45)+
s15*(11*s34^2-4*s34*s45+21*s45^2))/(8*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(12*s15^3-3*s34*s45*(3*s34+7*s45)+
s15^2*(-23*s34+13*s45)+s15*(11*s34^2-4*s34*s45+21*s45^2))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s34+s45)*(36*s15^3-s34*s45*(27*s34+23*s45)+
s15^2*(-69*s34+39*s45)+s15*(33*s34^2-12*s34*s45+
23*s45^2)))/(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+((s15-s34)*(4*s15^3-4*s15^2*(5*s34-7*s45)-
(17*s34-2*s45)*(s34+s45)^2-s15*(17*s34^2+110*s34*s45+
57*s45^2)))/(16*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(6*s12^2*(2*s15+3*s45)+3*s12*(5*s15^2-12*s15*s45-s45^2)+
4*(13*s15^3+36*s15^2*s45-6*s15*s45^2-2*s45^3))/
(48*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(2*s15^4+s34*(s34+s45)^2*(2*s34+s45)-s15^3*(8*s34+7*s45)+
s15^2*(12*s34^2-7*s34*s45-8*s45^2)-
s15*(8*s34^3+3*s34^2*s45-4*s34*s45^2+s45^3))/
(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(6*s12^2*(s15-s34)-87*s34^3+s15^2*(-8*s15+29*s45)+
s15*s34*(169*s15+382*s45)-s34^2*(74*s15+465*s45)+
s12*(43*s15^2+3*s34*(51*s34-2*s45)-4*s15*(19*s34+9*s45)))/
(48*s12^2*(-s15+s23+s34)^3))*tr5,23/12-(5*(s12-s34))/s15-
s15^2/(4*(s12+s15-s34)^2)-(7*s15)/(12*(s12+s15-s34))+
(s15*(-s15+s34)*(s15-2*s45))/(4*(s12+s15-s34)^2*
(-s15+s23+s34))+(2*s15+s23-3*s45)/(4*(s12+s23-s45))-
(2*s15^4*s34^3)/((s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(5*s15^4*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s15^4*s34^2)/((s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(10*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(2*s15^4*s34)/((s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(11*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(14*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^3*(2*s15-7*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(5*s15-3*s34))/(6*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(3*s15^2*(-s15+s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s34*(4*s15^2-21*s15*s34+24*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-4*s15^2+4*s15*s34+69*s34^2))/(6*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(23*s45)/(3*(s12-s34-s45))+(5*s34^3*s45^2)/
(s15*(s12+s15-s34)*(-s15+s23+s34)^3)+
(3*s34^3*s45^2)/((s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^3)+
((-s15+s34)^3*s45^2)/(4*(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(5*s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^2*s45^2)/((s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*(s15-s45)*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-((-s15+s34)^2*s45*(-2*s15+s45))/
(4*(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(2*s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(2*s15-7*s34))/(6*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(5*s15-3*s34))/
(6*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s34*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45))+
(7*s45^4)/(2*(-s12+s34+s45)^4)-(7*(s15+s45)^4*(s34+s45))/
(2*(s15-s23+s45)*(-s12+s34+s45)^4)-(7*s15^4*(s34+s45)^3)/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(23*s45^3)/(3*(-s12+s34+s45)^3)+(3*s15^3*(s15-3*s34)*s34^2)/
((s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^4*s34^3)/((s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(13*s15^3*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^4*s34^2)/((s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34*(-2*s15+s34))/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(21*s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(s15-s34))/
((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^4*s34)/((s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(8*s15^3*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(10*s45^2)/(-s12+s34+s45)^2+
(s15^3*(s15-s34))/((s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^4*s34)/((s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(2*s15^4*s34^3)/(3*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(2*s15^4*s34^2)/(3*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(2*s15^4*s34)/(3*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^3*s34*(-4*s15+7*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^2*(-2*s15+9*s34))/(2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(2*s15^4*s34)/(3*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))-
(5*s34^3*(-s12+s34+2*s45))/(s15*(-s15+s23+s34)^3)-
(5*s34*(-3*s12+3*s34+2*s45))/(s15*(-s15+s23+s34))-
(7*s15^3*(s34+s45)^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(5*s34^2*(-3*s12+3*s34+4*s45))/
(s15*(-s15+s23+s34)^2)-(s34*(13*s34+30*s45))/
(2*(-s15+s23+s34)^2)+(5*s34^2*(11*s34+36*s45))/
(12*(-s15+s23+s34)^3)+(5*s15^2-19*s15*s34-6*s34*s45)/
(2*(s12-s34)*(-s15+s23+s34))+
(s15*(13*s15^2+20*s15*s34+15*s15*s45+11*s34*s45))/
(6*(s12-s34)^2*(-s15+s23+s34))-
(s15*(13*s15^2+20*s15*s34+15*s15*s45+11*s34*s45))/
(6*(s12-s34)^2*(-s15+s23-s45))-
(7*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(30*s15^2+31*s15*s34+6*s15*s45+12*s34*s45+9*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(30*s15^2+39*s15*s34+122*s15*s45+27*s34*s45+74*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15^2+s23^2+s23*(s15-3*s45)-5*s15*s45+3*s45^2+
s34*(-s15+s45))/(2*(s12+s23-s45)^2)-
(s15*s45*(2*s15^2-5*s15*s45+2*s45^2+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*s15^2-5*s15*s45+3*s45^2+4*s34*(-s15+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))-
(s15*s45*(s15^2+s45^2+6*s34*(-s15+s45)))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))-
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
(s34*(s15-3*s45)+(s15*(-3*s15+10*s45))/4)/
((s12+s15-s34)*(-s15+s23+s34))-
(3*s15*(5*s15+8*s45)+s34*(19*s15+13*s45))/
(6*(s12-s34)*(-s15+s23-s45))+
(s15*(28*s15^3-153*s34^3+18*s15^2*s45+60*s15*s45^2+3*s45^3-
24*s34^2*(3*s15+4*s45)+18*s34*(-s15^2+s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(2*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(3*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15^3+s34^2*(s15-s45)-7*s15^2*s45+7*s15*s45^2-s45^3-
2*s34*(s15^2-3*s15*s45+s45^2))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(2*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)+(3*s45*(-54*s15^2-32*s15*s45+s45^2)+
s34*(-143*s15^2-22*s15*s45+3*s45^2))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(2*s34^2*(-s15+s45)+(-s15+s45)^3+
s34*(3*s15^2-8*s15*s45+3*s45^2))/(4*(-s15+s23+s34)^2*
(s12+s23-s45))+(46*s15^3-6*s15^2*s45+51*s15*s45^2+
3*s45^3+s34^2*(185*s15+6*s45)+3*s34*(12*s15^2+40*s15*s45+
3*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(-4*s34^3*(-3*s15+s45)+s15^2*(-12*s15^2+s15*s45-8*s45^2)+
6*s15*s34*(6*s15^2-s15*s45+4*s45^2)-
3*s34^2*(12*s15^2-3*s15*s45+8*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)-((-s15+s34)*(s15^2*s45*(-2*s15+9*s45)+
s15*s34*(-6*s15^2+43*s15*s45-18*s45^2)+
s34^2*(57*s15^2-41*s15*s45+9*s45^2)))/(6*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s34*(20*s15^2+39*s15*s45-18*s45^2)+
s34^2*(50*s15^2-52*s15*s45+9*s45^2)+
s15^2*(-2*s15^2+13*s15*s45+9*s45^2))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)+(2*s34^2*(-7*s15+8*s45)+
s15*(-13*s15^2+11*s15*s45-8*s45^2)+
s34*(27*s15^2-27*s15*s45+16*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^2*(75*s15+36*s45)+
9*s34*(-6*s15^2-3*s15*s45+4*s45^2)-
s15*(5*s15^2+9*s15*s45+18*s45^2))/(6*(s12-s34)*
(-s15+s23+s34)^2)+(s15^2*(32*s15^3-82*s34^3+
s34^2*(12*s15-121*s45)-8*s15^2*s45-20*s15*s45^2+s45^3-
2*s34*(42*s15^2+12*s15*s45+19*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^2*(-120*s15^3+144*s15^2*s45+
25*s15*s45^2+123*s45^3+s34^2*(-17*s15+333*s45)+
8*s34*(36*s15^2+s15*s45+57*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*(60*s15^3-167*s34^3+
s34^2*(108*s15-375*s45)-60*s15^2*s45+36*s15*s45^2-41*s45^3-
3*s34*(60*s15^2-36*s15*s45+83*s45^2)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15*(-36*s15^3+205*s15^2*s45+
291*s15*s45^2+123*s45^3+s34*(163*s15^2+165*s15*s45+
165*s45^2)))/(12*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-(s34^3*(49*s15+18*s45))+s34^2*(90*s15^2+27*s15*s45-
54*s45^2)+s15^2*(4*s15^2-9*s15*s45-18*s45^2)+
9*s34*(-5*s15^3+6*s15*s45^2))/(6*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(s34^2*(37*s15-159*s45)-
s34*(312*s15^2+185*s15*s45+111*s45^2)+
6*(24*s15^3-8*s15^2*s45-23*s15*s45^2+s45^3)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s34*(107*s15^2+130*s15*s45+47*s45^2)+
6*(6*s15^3+31*s15^2*s45+46*s15*s45^2+23*s45^3))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(24*s15^2+97*s15*s45+133*s45^2)+
s34*(103*s15^3+225*s15^2*s45+237*s15*s45^2+91*s45^3))/
(12*(s12-s34-s45)^3*(s15-s23+s45))+
(-1/(4*s12^2)-5/(s15*(-s15+s23+s34))-(s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(8*s15+11*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34))-(s15^2-4*s15*s34+3*s34^2)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(-4*s15^2-22*s15*s34+9*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34))+(23*s12+70*s15+23*s34-9*s45)/
(12*s12^2*(-s15+s23+s34))+((-s15+s34)^3*(s15-s45))/
(4*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(s15+s23+s34-2*s45)/(4*s12^2*(s12+s23-s45))+
(2*s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^3*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(5*s15*(s15-2*s34)*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^3*(2*s15+5*s34))/(s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+((2*s15^3)/3+3*s15^2*s34+s15*s34^2)/
(s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
((s15-s34)^4*s45)/(4*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)^
3)+(5*s34^4*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s34^4*s45)/(s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^3)-(5*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^3*s45)/(s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15-s34)^2/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*
(s15-s23+s45))-(s15*s34*(8*s15+11*s34))/
(6*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+22*s15*s34+13*s34^2)/(6*s12^2*(s12-s34)*
(s15-s23+s45))+(2*s15^3*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(2*s15^2+9*s15*s34+3*s34^2))/(3*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(37*(s15+s45))/
(6*s12^2*(s15-s23+s45))+(7*(s15+s45)^3*(s34+s45)^2)/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(7*s15^3*(s34+s45)^4)/(2*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(5*s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(2*s15^3*s34^4)/(s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(8*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(7*s15^2*s34^4)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(8*s15^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(s15^3*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^2*s34*(s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^2*(s15+2*s34))/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(2*s15^2*s34*(s15+s34))/
(s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^3*s34^4)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(2*s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^2*(2*s15+3*s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34*(8*s15+9*s34))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^3*(4*s15+21*s34))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(2*s15^3*s34^2)/(3*s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(8*s15+9*s34))/
(6*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45*(-s15+s45)*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(7*s15^2*(s34+s45)^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(37*s12*s34+52*s15*s34+37*s34^2-
60*s12*s45+32*s15*s45-76*s34*s45)/(12*s12^2*
(-s15+s23+s34)^2)+(121*s15^2+190*s15*s34+5*s34^2+
324*s15*s45-36*s34*s45)/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(5*s34*(-2*s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^2)+
(5*s34^2*(-s12^2+s12*s45+s34*s45))/(s12^2*s15*
(-s15+s23+s34)^3)+(3*(-2*s15*s34+s34^2+2*s15*s45+
2*s34*s45))/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(7*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(121*s15^2+190*s15*s34+27*s34^2+324*s15*s45+148*s34*s45+
212*s45^2)/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s34*(s34^2*(17*s15-9*s45)+8*s15^2*(s15+s45)+
s15*s34*(17*s15+s45)))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)-(2*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(2*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(3*s15^2+s23^2+s34^2+s15*(2*s23-4*s34-9*s45)+5*s34*s45+
6*s45^2-s23*(s34+4*s45))/(2*s12^2*(s12+s23-s45)^2)+
(s34*(-s15+s34)*(-9*s34^2*s45+s15*s34*(28*s34+s45)+
2*s15^2*(7*s34+4*s45)))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)-(2*s34^2*(4*s15-9*s45)+
2*s15^2*(s15+s45)+s15*s34*(11*s15+7*s45))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(3*s34^3-s15^2*(s15-3*s45)+5*s15*s34*(s15-2*s45)+
s34^2*(-7*s15+11*s45))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^4-6*s15^3*(s34+s45)+
3*s34^3*(s34+10*s45)+2*s15^2*s34*(6*s34+13*s45)-
2*s15*s34^2*(5*s34+21*s45))/(4*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3)-(4*s15^3*(s34+s45)+
9*s34^3*(s34+6*s45)+s15^2*s34*(43*s34+10*s45)-
2*s15*s34^2*(28*s34+25*s45))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34^2*(5*s34-127*s45)+
5*s12*s34*(s34-24*s45)+10*s15*(21*s34^2+13*s34*s45-
6*s45^2))/(12*s12^2*(-s15+s23+s34)^3)+
(s15*(60*s15^4-60*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*
(83*s34+41*s45)+s15*(s34+s45)^2*(19*s34+271*s45)+
84*s15^2*(4*s34^2+5*s34*s45+2*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(-s15^3+s34^3-3*s15^2*s45+3*s15*s45^2+s45^3+
6*s34^2*(-s15+s45)+s34*(6*s15^2-8*s15*s45+6*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-4*s15^3+(s34+s45)^2*(s34+4*s45)+3*s15^2*(3*s34+5*s45)-
s15*(6*s34^2+20*s34*s45+15*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(8*s15^3-49*s34^3+97*s15^2*s45+
120*s15*s45^2+6*s45^3-2*s34^2*(33*s15+5*s45)+
s34*(157*s15^2+162*s15*s45+45*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(41*s45^2*(s34+s45)^2+12*s15^3*(11*s34+9*s45)+
2*s15*s45*(73*s34^2+272*s34*s45+199*s45^2)+
s15^2*(79*s34^2+410*s34*s45+331*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(12*s15^3*(11*s34+9*s45)+7*s45^2*(13*s34^2+38*s34*s45+
25*s45^2)+2*s15*s45*(73*s34^2+272*s34*s45+199*s45^2)+
s15^2*(79*s34^2+410*s34*s45+331*s45^2))/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(78*s15^3+s15^2*(206*s34+308*s45)+s45*(-23*s34^2+36*s34*s45+
59*s45^2)+s15*(83*s34^2+458*s34*s45+501*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(78*s15^3+s15^2*(206*s34+308*s45)+s45*(47*s34^2+276*s34*s45+
271*s45^2)+s15*(83*s34^2+458*s34*s45+501*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(8*s15^3*(s34-2*s45)+(s34+s45)^2*(32*s34^2-12*s34*s45-
3*s45^2)+s15^2*(293*s34^2+358*s34*s45+143*s45^2)+
s15*(290*s34^3+358*s34^2*s45+26*s34*s45^2-66*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(125*s34+41*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
12*s15*(5*s34^3-3*s34^2*s45-9*s34*s45^2-4*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^4+s45*(s34+s45)^2*(4*s34+s45)+s15^3*(-6*s34+2*s45)+
s15^2*(9*s34^2+10*s34*s45-6*s45^2)-
2*s15*(2*s34^3+8*s34^2*s45+5*s34*s45^2-s45^3))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^4+s45*(s34+s45)^3-s15^3*(3*s34+7*s45)+
s15^2*(3*s34^2+13*s34*s45+12*s45^2)-
s15*(s34^3+7*s34^2*s45+13*s34*s45^2+7*s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(36*s15^4-6*s15^3*(s34-17*s45)+(38*s34-3*s45)*s45*
(s34+s45)^2+s15^2*(338*s34^2+442*s34*s45+224*s45^2)+
3*s15*(3*s34^3+129*s34^2*s45+193*s34*s45^2+67*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(36*s15^4-24*s15^3*(6*s34-s45)+(s34+s45)^2*
(121*s34^2+76*s34*s45-3*s45^2)+6*s15^2*(55*s34^2+
14*s34*s45-s45^2)+2*s15*(137*s34^3+363*s34^2*s45+
291*s34*s45^2+71*s45^3)))/(12*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^2))*tr5,-117629/2592+
(-s12+s15)/(8*(-s15+s34))-(215*s15^3)/
(54*s12*s34*(-s15+s23+s34))+
(5*s15^2*(-1813*s15*s34+1469*s34^2+s15*(344*s15-909*s45)))/
(144*(-s15+s23+s34)^3*(s12-s45))+
(s15-s45)/(8*(-s15+s23))+(475*(s23-2*s45))/
(144*(s12+s23-s45))+(20*s15^4*s34^2)/(27*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(175*s15*s34^2*(-s15+s34)^3)/
(54*s12*(-s15+s23+s34)^3*s45^2)+(20*s15^4*s34)/
(27*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(20*s15^4)/(27*(s12-s34)*(-s15+s23+s34)*s45^2)-
(175*s15*s34*(-s15+s34)^2*(s15+2*s34))/(54*s12*(-s15+s23+s34)^2*
s45^2)+(175*s15*(-s15^3+s34^3))/(54*s12*(-s15+s23+s34)*
s45^2)-(175*s15*s34^2*(-s15+s34)^3)/(54*(-s15+s23+s34)^3*
(s12-s45)*s45^2)+(175*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(54*(-s15+s23+s34)^2*(s12-s45)*s45^2)+
(175*s15*(s15^3-s34^3))/(54*(-s15+s23+s34)*(s12-s45)*s45^2)-
(20*s15^4)/(27*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(5*s15^3*(472*s15-2157*s34)*s34)/(432*(s12-s34)*
(-s15+s23+s34)^3*s45)-(175*s15^4*s34^2)/
(27*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(565*s15*s34*(-s15+s34)^3)/(54*s12*(-s15+s23+s34)^3*s45)+
(5*s15^3*(408*s15-437*s34))/(432*(s12-s34)*(-s15+s23+s34)^2*
s45)-(175*s15^4*s34)/(27*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(175*s15^4)/(27*(s12-s34)^2*(-s15+s23+s34)*s45)-
(2185*s15^3)/(432*(s12-s34)*(-s15+s23+s34)*s45)+
(25*s15*(-57*s15+56*s34))/(432*(-s15+s23+s34)*s45)-
(5*s15*(-s15+s34)^2*(78*s15+191*s34))/(54*s12*(-s15+s23+s34)^2*
s45)-(25*s15*s34*(-113*s12+s15+338*s34))/
(432*(-s15+s23+s34)^2*s45)+(5*(-35*s15^3+78*s15*s34^2))/
(54*s12*(-s15+s23+s34)*s45)+
(25*s15*(-227*s12*s34^2+339*s34^2*(-s15+s34)+
57*s12^2*(s15+s34)))/(432*(-s15+s23+s34)^3*s45)+
(175*s15*s34^2*(-s15+s34)^3)/(27*(-s15+s23+s34)^3*(s12-s45)^2*
s45)-(175*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(27*(-s15+s23+s34)^2*(s12-s45)^2*s45)+
(175*s15*(-s15^3+s34^3))/(27*(-s15+s23+s34)*(s12-s45)^2*s45)-
(5*s15*s34*(-s15+s34)^2*(-904*s15+2029*s34))/
(432*(-s15+s23+s34)^3*(s12-s45)*s45)-
(5*(285*s15^3+1184*s15*s34^2))/(432*(-s15+s23+s34)*(s12-s45)*
s45)+(5*s15*(208*s15^3-95*s15^2*s34-1184*s15*s34^2+
1071*s34^3))/(144*(-s15+s23+s34)^2*(s12-s45)*s45)+
(2185*s15^3)/(432*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(5*s15^3*(-408*s15+437*s34))/(432*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)-(475*s15^2*s45)/
(72*s34*(-s15+s23+s34)^2)+(s15*s45)/(8*(-s15+s23)*
(-s15+s23+s34))+(5*s15^3*(904*s15-1125*s45)*s45)/
(432*(s12-s34)*s34*(-s15+s23+s34)^3)-
(175*s45)/(27*(s12-s45))-(475*s15*s45)/(48*(-s15+s23+s34)*
(s12+s23-s45))-(175*s15^4*s45^2)/(54*s12*s34^2*
(-s15+s23+s34)^3)+(175*s15^4*s45^2)/(54*(s12-s34)*s34^2*
(-s15+s23+s34)^3)-(175*s15^4*s45^2)/(27*(s12-s34)^2*s34*
(-s15+s23+s34)^3)-(175*s45^2)/(27*(s12-s45)^2)-
(475*s45^2)/(144*(s12-s45)*(s12+s23-s45))-
(475*s15^3*s45^2)/(144*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(475*s15^2*s45^2)/(48*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(475*s15*s45^2)/
(48*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(175*s15^4*s45^2)/(27*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(370*s45^2)/(27*(s12-s45)*(s12-s34-s45))-
(175*s45^3)/(27*(s12-s45)^2*(s12-s34-s45))-
(175*s15^3*(s15+s45))/(54*s12*s34^2*(-s15+s23+s34))+
(175*s15^3*(s15+s45))/(54*(s12-s34)*s34^2*(-s15+s23+s34))-
(175*s15^3*(s15+s45))/(27*(s12-s34)^2*s34*(-s15+s23+s34))+
(175*s15^3*(s15+s45))/(54*s12*s34^2*(-s15+s23-s45))-
(175*s15^3*(s15+s45))/(54*(s12-s34)*s34^2*(-s15+s23-s45))+
(25*(57*s12+170*s15)*(s15+s45))/(432*s34*(-s15+s23-s45))+
(175*s15^3*(s15+s45))/(27*(s12-s34)^2*s34*(-s15+s23-s45))-
(175*s15^3*s45*(s15+s45))/(54*s12*s34^2*(-s15+s23+s34)^2)+
(175*s15^3*s45*(s15+s45))/(54*(s12-s34)*s34^2*
(-s15+s23+s34)^2)-(175*s15^3*s45*(s15+s45))/
(27*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(175*s15^2*(2*s15+s45))/(27*(s12-s34)^2*(-s15+s23+s34))+
(175*s15^2*(2*s15+s45))/(27*(s12-s34)^2*(-s15+s23-s45))+
(475*s12*s15)/(72*(-s15+s23+s34)*(-s23+s45))+
(475*s12^2*s15^3)/(144*(-s15+s23+s34)^3*s45*(-s23+s45))+
(475*s12^2*s15^2)/(144*(-s15+s23+s34)^2*s45*(-s23+s45))+
(475*s15^3*s45^2)/(144*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s23+s45))-(475*s15)/(144*(s15-s23+s45))-
(215*s15^3)/(54*s12*s34*(s15-s23+s45))-
(215*s15^4)/(54*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(215*s15^4)/(54*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(215*s15^4)/(54*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(175*s15^4)/(54*s12*s45^2*(s15-s23+s45))+
(20*s15^4)/(27*(s12-s34)*s45^2*(s15-s23+s45))+
(175*s15^4)/(54*(s12-s45)*s45^2*(s15-s23+s45))-
(20*s15^4)/(27*(s12-s34-s45)*s45^2*(s15-s23+s45))-
(475*s15^2)/(144*s45*(s15-s23+s45))-
(175*s15^3)/(54*s12*s45*(s15-s23+s45))-
(175*s15^4)/(27*(s12-s34)^2*s45*(s15-s23+s45))-
(2185*s15^3)/(432*(s12-s34)*s45*(s15-s23+s45))-
(215*s15^4)/(54*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(215*s15^4)/(54*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(175*s15^4)/(27*(s12-s45)^2*s45*(s15-s23+s45))-
(475*s15^3)/(144*(s12-s45)*s45*(s15-s23+s45))+
(215*s15^4)/(54*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(2185*s15^3)/(432*(s12-s34-s45)*s45*(s15-s23+s45))-
(215*s15^4)/(54*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(s12*s45)/(8*(-s15+s23+s34)*
(s15-s23+s45))+(175*(s15+s45)^4)/(27*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(65*s15^4*s34^2)/
(9*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(65*s15^4*s34)/(9*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(65*s15^4)/(9*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(65*s15^4*s45^2)/(9*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(65*s45^3)/(9*(s12-s45)*
(-s12+s34+s45)^2)+(65*s15^4)/(9*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(65*(s15+s45)^4)/(9*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(65*s15^4*(s34+s45))/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(20*s15^4*s34^2)/(27*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(20*s15^4*s34)/(27*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(5*s15^3*s34*(-472*s15+2157*s34))/(432*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(130*s15^2*(2*s15+3*s45))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(175*s15^3*s45*(s15+4*s45))/(27*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(65*s15^3*s45*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(130*s15^3*(s15+2*s34+4*s45))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(-475*s15-475*s34+18*s45)/
(144*(-s15+s23+s34))+(5*s15*(78*s34+35*s45))/
(54*s12*(-s15+s23+s34))+(5*s15^3*s45*(-113*s15+105*s45))/
(54*s12*s34*(-s15+s23+s34)^3)-
(25*s15*(57*s12+170*s15+114*s45))/(432*s34*(-s15+s23+s34))-
(25*s15*(282*s15+169*s45))/(432*(s12-s45)*(s15-s23+s45))+
(5*s15^3*s45*(-472*s15+285*s45))/(432*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-
(5*s15*(470*s15+208*s34+303*s45))/(144*(-s15+s23+s34)*
(s12-s45))+(25*s15^2*(54*s15+265*s34+322*s45))/
(144*(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s15*(637*s15+493*s45))/(144*(-s15+s23+s34)*
(s12-s34-s45))-(5*s15*(1066*s15+565*s45))/
(432*(s12-s34)*(-s15+s23+s34))+(5*s15*(1066*s15+565*s45))/
(432*(s12-s34)*(-s15+s23-s45))-(5*s15^2*(501*s15+845*s45))/
(432*(s12-s34)*s34*(-s15+s23+s34))+
(5*s15^2*(501*s15+845*s45))/(432*(s12-s34)*s34*
(-s15+s23-s45))+(5*s15^3*(-272*s15+1533*s34+909*s45))/
(144*(-s15+s23+s34)^3*(s12-s34-s45))+
(175*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(9*(-s15+s23+s34)^3*(s12-s45)^2)+
(25*(57*s12*s15-227*s15^2-171*s12*s34-396*s15*s34+171*s34^2-
57*s15*s45+171*s34*s45))/(432*(-s15+s23+s34)^2)+
(65*s15^2*(48*s15^2-17*s15*s45-65*s45^2))/(432*(s12-s34)*s34*
(-s15+s23+s34)^2)-(5*s15^2*(39*s15^2+39*s15*s45-35*s45^2))/
(27*s12*s34*(-s15+s23+s34)^2)-
(175*s15*(3*s15^2+3*s15*s45+s45^2))/(27*(s12-s45)^2*
(s15-s23+s45))+(175*s15^2*(s15^2+4*s15*s45+6*s45^2))/
(27*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(65*s15^2*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(5*s15*(78*s15^2-390*s15*s34+234*s34^2-261*s15*s45+
148*s34*s45+35*s45^2))/(54*s12*(-s15+s23+s34)^2)+
(5*s15^2*(-136*s15^2+39*s15*s45+285*s45^2))/
(144*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(5*(1911*s15^2+2255*s15*s45+845*s45^2))/(432*(s12-s34-s45)*
(s15-s23+s45))+(5*s15*(373*s15^2+3183*s15*s45+855*s45^2))/
(432*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(65*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(9*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*(373*s15^3+3183*s15^2*s45+3871*s15*s45^2+1405*s45^3))/
(432*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(475*(5*s12*s15*(s15-s45)+4*s15^2*s45+s12^2*(-2*s15+s45)))/
(144*(-s15+s23+s34)^2*(s23-s45))+
(175*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(27*(-s15+s23+s34)*
(s12-s45)^2)-(s12*s45+s15*(s15+s45))/
(8*(-s15+s34)*(s15-s23+s45))-
(175*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(27*(-s15+s23+s34)^2*(s12-s45)^2)-
(5*s15*(4594*s15*s34-1469*s34^2+s15*(658*s15+4545*s45)))/
(432*(-s15+s23+s34)^2*(s12-s45))-
(175*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(27*(s12-s34)^2*
(-s15+s23+s34)^2)+(475*(3*s15^2*s45*(-s15+s45)-
3*s12*s15*(-s15+s45)^2+s12^2*(3*s15^2-3*s15*s45+s45^2)))/
(144*(-s15+s23+s34)^3*(s23-s45))+
(175*s15*(3*s15^2*s45*(-s15+s45)-3*s15*s34*(-s15+s45)^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(27*(s12-s34)^2*
(-s15+s23+s34)^3)+
(5*s15*(156*s34^3+s34^2*(-468*s15+113*s45)+
s34*(468*s15^2-339*s15*s45+35*s45^2)-
3*s15*(52*s15^2-113*s15*s45+35*s45^2)))/
(54*s12*(-s15+s23+s34)^3)-
(5*(s15*(938*s15^2+3223*s15*s45-850*s45^2)+
s34*(4186*s15^2-3164*s15*s45+285*s45^2)))/
(432*(s12-s34)*(-s15+s23+s34)^2)+
(5*(s15*s34*(-5439*s15^2+6102*s15*s45-1135*s45^2)+
s34^2*(4407*s15^2-2599*s15*s45+285*s45^2)+
3*s15^2*(344*s15^2-1469*s15*s45+565*s45^2)))/
(432*(s12-s34)*(-s15+s23+s34)^3)-
(25*(-57*s12*(s34^2+s15*(s15-s45))+19*s12^2*(2*s15+s34-s45)+
s34*(38*s34^2+2*s15*(85*s15-57*s45)+s34*(-170*s15+57*s45))))/
(144*(-s15+s23+s34)^3)+(-475/(144*s12^2)-
1/(8*(-s15+s23)*(-s15+s23+s34))+
(25*(57*s12^2+113*s12*s15+56*s15^2))/(432*s12^2*s34*
(-s15+s23+s34))+(175*s15^2*s34)/(27*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(25*s15*(168*s15+113*s34))/
(432*s12^2*(s12-s34)*(-s15+s23+s34))-(475*(s12-2*s15))/
(144*(-s15+s23+s34)^2*(s23-s45))+
(475*(s15+s23-s34-3*s45))/(144*s12^2*(s12+s23-s45))-
(20*s15^3*s34^3)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(20*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(20*s15^3*s34)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)+
(175*s15^3*s34^3)/(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(175*s15^3*s34^2)/(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(175*s15^3*s34)/(27*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(5*s15^2*(280*s15+167*s34))/(144*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)+(5*s15^2*s34*(776*s15+501*s34))/
(432*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(5*s15^2*s34^2*(712*s15+1533*s34))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(25*s15*(-57*s12^3+170*s12^2*s34+
169*s12*(s15-s34)*s34+56*(s15-s34)^2*s34))/
(432*s12^2*(-s15+s23+s34)^3*s45)+
(25*s15*(57*s12^2+113*s12*s15+56*s15^2+56*s12*s34-56*s34^2))/
(432*s12^2*(-s15+s23+s34)^2*s45)+(475*s12*s15)/
(144*(-s15+s23+s34)^2*(s23-s45)*s45)+
(25*s15^2*(57*s12+56*s15)*s45)/(432*s12^2*s34*(-s15+s23+s34)^
3)+(475*s15^2*s45^2)/(144*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(475*s15^2*s45^3)/(144*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(475*s15*s45^3)/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(475*s45^3)/(144*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(175*s15^3*s45^3)/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(25*s15*(57*s12+56*s15)*(s12+s15+s45))/(432*s12^2*s34*
(-s15+s23+s34)^2)-(475*s12*s15^2)/(144*(-s15+s23+s34)^3*
s45*(-s23+s45))+(25*(57*s12^2+113*s12*s15+56*s15^2))/
(432*s12^2*s34*(s15-s23+s45))-
(25*s15*(57*s12^2+113*s12*s15+56*s15^2))/
(432*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))+
(175*s15^2*s34)/(27*s12^2*(s12-s34)^2*(s15-s23+s45))+
1/(8*(-s15+s34)*(s15-s23+s45))-
1/(8*(-s15+s23+s34)*(s15-s23+s45))+
(25*s15*(168*s15+113*s34))/(432*s12^2*(s12-s34)*
(s15-s23+s45))-(20*s15^3*s34)/(27*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(175*s15^3*s34)/(27*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(25*s15*(57*s12^2+113*s12*s15+56*s15^2))/
(432*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))+
(5*s15^2*(280*s15+167*s34))/(144*s12^2*(s12-s34)*s45*
(s15-s23+s45))-(5*s15^2*(280*s15+167*s34))/
(144*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
(4225*(s15+s45))/(432*s12^2*(s15-s23+s45))-
(175*s45*(s15+s45)^3)/(27*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(65*s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^2)-(65*s15^3*s34^2)/
(9*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(65*s15^3*s34)/(9*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
2)-(65*s15^3*s45^3)/(9*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(65*s15^3*s34)/(9*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^2)-(65*s45*(s15+s45)^3)/
(9*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(20*s15^3*s34^3)/(27*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(20*s15^3*s34^2)/(27*s12^2*
(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(20*s15^3*s34)/(27*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))-(5*s15^2*(280*s15+167*s34))/
(144*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(5*s15^2*s34*(776*s15+501*s34))/(432*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))+(5*s15^2*s34^2*(712*s15+1533*s34))/
(432*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(20*s15^3*s34)/(27*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))+(475*s15*s45*(-s15+s34+2*s45))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(175*s15^2*s45^2*(s15+3*s45))/(27*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(65*s15^2*s45^2*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(25*(s15+s45)^2*(56*s15+131*s45))/(144*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(5*s15^2*s45^2*(712*s15+285*s45))/(432*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(25*(57*s12^2+113*s12*s15+56*s15^2-169*s15*s34-57*s12*s45+
s15*s45-57*s34*s45))/(432*s12^2*(-s15+s23+s34)^2)-
(130*s15^3*(2*s34^2+3*s34*s45+2*s45^2))/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(65*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(175*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(27*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(475*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+3*s45^2))/
(144*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15*s45*(776*s15^2+3453*s15*s45+570*s45^2))/
(432*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(5*s15*(560*s15^2+1613*s15*s34+606*s34^2+2661*s15*s45+
1402*s34*s45+986*s45^2))/(144*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*s15*(840*s15^2-840*s34^2+3645*s15*s45-
1336*s34*s45+1818*s45^2))/(432*s12^2*(-s15+s23+s34)^2*
(s12-s45))-(5*(4338*s15^2+1410*s15*s34+6372*s15*s45+
845*s34*s45+2874*s45^2))/(432*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(25*(56*s15^3+243*s15^2*s45+
318*s15*s45^2+19*s45^3))/(144*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(475*(s12-s15)*(-(s15*s45)+s12*(-2*s15+s45)))/
(144*s12*(-s15+s23+s34)^3*(s23-s45))+
(5*(s34^2*(1189*s15-285*s45)+3*s15*s34*(447*s15-185*s45)+
840*s15^2*(s15+s45)))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(25*(57*s12-226*s15+57*(s34+s45)))/
(432*s12^2*(-s15+s23+s34))+
(175*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(65*s15^2*(s34^2+3*s34*s45+3*s45^2+s15*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(175*s15*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(175*s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(175*s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(65*s15*(2*s15^2+3*s15*(s34+2*s45)+3*s45*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(5*(s15-s34)*(s15*s34*(1754*s34-555*s45)-285*s34^2*s45+
8*s15^2*(202*s34+105*s45)))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+
(5*s15*(840*s34^3+21*s15*s34*(40*s15-7*s45)+
202*s15*s45*(8*s15+9*s45)-s34^2*(1680*s15+1469*s45)))/
(432*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(5*(1446*s15^2+95*s45*(s34+2*s45)+s15*(470*s34+2124*s45)))/
(144*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(65*(2*(s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^2*(1228*s15*(s34+s45)+3*(814*s34^2+909*s34*s45+
398*s45^2)))/(216*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(5*(-285*s12^3-560*s15^3+570*s12^2*s34-285*s34^2*s45+
560*s15^2*(2*s34+s45)+s15*s34*(3223*s34+290*s45)-
5*s12*(226*s15^2+57*s34*s45-2*s15*(113*s34+57*s45))))/
(432*s12^2*(-s15+s23+s34)^3))*tr5,
5/3-(13*s34^3)/(12*(-s15+s23+s34)^3)+
(13*s34^2)/(4*(-s15+s23+s34)^2)-(13*s34)/(4*(-s15+s23+s34))+
(s15^4*s34^3)/(2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15^4*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^4*s34)/(2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^3*(-2*s15+s34))/(24*(s12-s34)^2*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(s15+15*s34))/(24*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(4*s15^2+8*s15*s34-57*s34^2))/(24*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(4*s15^2-15*s15*s34+18*s34^2))/
(8*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
s45/(2*s12-2*s34-2*s45)-s45/(s12-s45)-
s45^2/(4*(s12-s45)^2)+(27*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+(3*(s15-s45)*s45^2)/((-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(3*s45^2)/(2*(s12-s45)*
(s12-s34-s45))+(5*s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(5*s45^3)/(4*(s12-s45)*
(s12+s23-s45)^2)-(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(15*s15^2*s45^3)/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(15*s15*s45^3)/(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^3)/(8*(s12-s45)^2*(s12+s23-s45))+
(7*s15^3*s45^3)/(8*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(21*s15^2*s45^3)/(8*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(21*s15*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(s15^4*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-
s45^3/(2*(s12-s45)^2*(s12-s34-s45))-
s45^4/(2*(s12-s45)*(s12-s34-s45)^3)-
s45^4/(6*(s12-s45)^3*(s12-s34-s45))+s45^3/(6*(-s12+s45)^3)+
(s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(-2*s15+s34))/(24*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(s15+15*s34))/(24*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-
(7*s45)/(12*(s15-s23+s45))+(s15*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45))+(5*s15*(s15+s45)^2)/
(8*(s12-s45)^2*(s15-s23+s45))-(s15*(s15+s45)^3)/
(6*(s12-s45)^3*(s15-s23+s45))+(s45*(s15+s45)^4)/
(2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(s45*(s15+s45)^4)/(6*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(7*s45^4)/(4*(-s12+s34+s45)^4)-
(7*(s15+s45)^4*(s34+s45))/(4*(s15-s23+s45)*
(-s12+s34+s45)^4)-(7*s15^4*(s34+s45)^3)/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(8*s45^3)/(3*(-s12+s34+s45)^3)+(s15^4*s34^3)/
(4*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^4*s34^2)/(4*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34*(2*s15+s34))/
(4*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^4*s34)/(4*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*(s15+s34))/(4*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s34^2*(-3*s15+7*s34))/
(4*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(13*s45^2)/(4*(-s12+s34+s45)^2)+(s15^4*s45^3)/
(4*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
s45^3/((s12-s45)*(-s12+s34+s45)^2)-
s45^4/(4*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(s15+s34))/(4*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^4)/(4*(s12-s45)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^4*s34^3)/(6*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^4*s34^2)/(6*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-(s15^3*s34*(-4*s15+s34))/
(24*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^4*s34)/(6*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34^2*(-2*s15+7*s34))/(8*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^4*s34)/(6*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(s15^3*s45^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(7*s15^3*(s34+s45)^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^3*s45^2*(s15+4*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
((s15+s45)^3*(s15+4*s45))/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^2*s45^2*(5*s15+4*s45))/
(4*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
((s15+s45)^2*(-5*s15+7*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15^3*s45^2*(2*s15+7*s45))/
(8*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s45^2*(3*s15+7*s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(2*s15+11*s45))/
(24*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*s45^2*(11*s15+16*s45))/(8*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^2*(15*s34+26*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(-3*s23+49*s45)/(24*(s12+s23-s45))-
(s45*(-49*s15+68*s34+158*s45))/(24*(-s15+s23+s34)*
(s12+s23-s45))+(-5*s15^2+17*s15*s34+2*s15*s45-4*s34*s45)/
(8*(s12-s34)*(-s15+s23+s34))-
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(24*(s12-s34)^2*(-s15+s23+s34))+
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(24*(s12-s34)^2*(-s15+s23-s45))+
(3*s23^2+76*s23*s45+(76*s15-52*s34-161*s45)*s45)/
(24*(s12+s23-s45)^2)+(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(7*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(4*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(2*s15^2+11*s15*s45+21*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(4*s15^2+15*s15*s45+24*s45^2))/(8*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s45*(38*s15^2-79*s15*s34+26*s34^2-161*s15*s45+52*s34*s45+
26*s45^2))/(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s45*(-53*s15*s34+26*s34^2-124*s15*s45+61*s34*s45+35*s45^2))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*s45*(4*s15^2+25*s15*s45+63*s45^2))/(24*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(s15*s45*(-30*s15*s34+30*s34^2-161*s15*s45+134*s34*s45+
104*s45^2))/(24*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(9*s15^2-133*s15*s34-85*s15*s45+68*s34*s45+158*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(6*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15^3*(-137*s34^3+s34^2*(48*s15-285*s45)+
3*s34*(24*s15-53*s45)*s45+(48*s15-11*s45)*s45^2))/
(24*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15*(s15^3+7*s15^2*s45+15*s15*s45^2+21*s45^3))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15^3+3*s15^2*s45-29*s15*s45^2+24*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(s15^3+10*s15^2*s45+6*s15*s45^2+36*s45^3))/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(2*s15^3+17*s15^2*s45+39*s15*s45^2+63*s45^3))/
(24*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(-9*s15^2+25*s15*s45+37*s45^2+s34*(-11*s15+s45))/
(24*(s12-s34-s45)*(s15-s23+s45))+
(5*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*(-8*s34^2-4*s34*s45+15*(s15+s45)^2))/(24*(-s15+s23+s34)*
(s12-s45)^2)-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(6*(s12-s34)^3*(-s15+s23+s34))+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(6*(s12-s34)^3*
(-s15+s23-s45))-(s15^2*(s34+s45)*(8*s15^2+47*s34^2+
28*s15*s45-6*s45^2-s34*(28*s15+s45)))/(8*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(14*s34+3*(s15+5*s45)))/
(12*(-s15+s23+s34)*(s12-s45))+
(s15*s45*(15*s34^2+78*s34*s45+5*s45*(-9*s15+7*s45)))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))+
(3*s15*(5*s15+6*s45)+s34*(25*s15+13*s45))/
(24*(s12-s34)*(-s15+s23-s45))+
((-s15+s34)*(s34^2*(49*s15-12*s45)+s15^2*(4*s15-3*s45)+
s15*s34*(-23*s15+15*s45)))/(24*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(42*s15*s34-23*s34^2+3*s15*(-5*s15+19*s45)))/
(24*(-s15+s23+s34)^2*(s12-s45))+
(s15*(-12*s15*s34^3+7*s34^4+3*s15*s34^2*(s15-11*s45)+
3*s15^2*s45*(2*s15+15*s45)+s15^2*s34*(2*s15+27*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15*(3*s15^2*s34-18*s15*s34^2+11*s34^3+s15^2*(4*s15+27*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))+
(3*s34^2*(-27*s15+8*s45)+s15^2*(-s15+9*s45)+
s34*(42*s15^2-33*s15*s45))/(24*(s12-s34)*(-s15+s23+s34)^2)+
(16*s15^3+s34^2*(185*s15-52*s45)-66*s15^2*s45+248*s15*s45^2-
70*s45^3+s34*(-84*s15^2+217*s15*s45-122*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(8*s15^3+3*s15^2*s45-39*s15*s45^2-11*s45^3+
s34*(s15^2-21*s15*s45-25*s45^2)))/(8*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*(4*s15^3+22*s15^2*s45+55*s15*s45^2-
12*s45^3+13*s34^2*(-4*s15+s45)+s34*(10*s15^2-11*s15*s45-
13*s45^2)))/(8*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(s34^2*(s15-81*s45)+s34*(12*s15^2+4*s15*s45-92*s45^2)+
s45*(12*s15^2+19*s15*s45-11*s45^2)))/(8*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^3)-(5*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(12*(s12+s23-s45)^3)-(s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(6*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(6*(s12-s34)^3*
(-s15+s23+s34)^3)+((-s15+s34)*(s15^2*s45*(-2*s15+3*s45)+
s15*s34*(-6*s15^2+25*s15*s45-6*s45^2)+
s34^2*(39*s15^2-23*s15*s45+3*s45^2)))/(24*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(6*(-s15+s23+s34)*
(s12-s45)^3)-(8*s15^3+41*s15^2*s45+66*s15*s45^2+31*s45^3+
2*s34*(4*s15^2+9*s15*s45+5*s45^2))/(8*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(2*s15^2-7*s15*s45-3*s45^2)+
s34^2*(-38*s15^2+28*s15*s45-3*s45^2)+
s15*s34*(-8*s15^2-21*s15*s45+6*s45^2))/(24*(s12-s34)^2*
(-s15+s23+s34)^2)+(-8*s15^3-41*s15^2*s45-26*s15*s45^2+
6*s45^3+s34*(-8*s15^2+26*s15*s45+6*s45^2))/
(8*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(8*s15^3-91*s34^3+24*s15^2*s45+90*s15*s45^2-70*s45^3-
27*s34^2*(-2*s15+5*s45)-6*s34*(4*s15^2-3*s15*s45+26*s45^2)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s34^3-s34^2*(18*s15+11*s45)+s15*s34*(15*s15+14*s45)+
s15*(2*s15^2+32*s15*s45+75*s45^2)))/(24*(-s15+s23+s34)^2*
(s12-s45)^2)+(-((s15+s45)^3*(-8*s15+21*s45))+
s34*(s15^3-21*s15^2*s45-29*s15*s45^2-11*s45^3))/
(8*(s12-s34-s45)^3*(s15-s23+s45))+
(1/(8*s12^2)+(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*
(-s15+s23+s34))+(13*(s12+s15+s34))/
(12*s12^2*(-s15+s23+s34))+(s15*s34*(8*s15+5*s34))/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(4*s15^2+10*s15*s34-9*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34))+(-2*s15-2*s23+s34-8*s45)/
(8*s12^2*(s12+s23-s45))-(s15^3*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^3*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*s34^3*(s15+2*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34^2*(-3*s15+8*s34))/(8*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(2*s15^2+3*s15*s34+6*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(3*s45^3)/(s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15*(s15-6*s45)*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15^2*s45^4)/(4*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(5*s15*s45^4)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(5*s45^4)/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45)^2)-(7*s15^2*s45^4)/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(7*s15*s45^4)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^4)/(8*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(s15^3*s45^4)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(8*s15+5*s34))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45))+(4*s15^2+10*s15*s34+13*s34^2)/
(24*s12^2*(s12-s34)*(s15-s23+s45))-(s15^3*s34^2)/
(2*s12^2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(2*s15^2+3*s15*s34+6*s34^2))/(12*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(7*(s15+s45)^3*(s34+s45)^2)/
(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(7*s15^3*(s34+s45)^4)/(4*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(s15^3*s34^4)/(2*s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15^3*s45^4)/(2*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(s15^3*s34^4)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(5*s15^2*s34^4)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^3*s45^4)/(4*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(7*s15^2*s45^4)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s45^2*(s15+s45)^3)/
(4*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^4)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34^3)/(6*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34^2*(2*s15+s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34^2)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^2*s34*(8*s15+3*s34))/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(4*s15+15*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^3*s34^2)/(6*s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(8*s15+3*s34))/
(24*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(5*s15^2*s45^2*(-s15+s34+s45)^2)/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(s45*(s15+s45)^2*(-2*s15+3*s45))/
(4*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(s15^2*s45^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(7*s15^2*(s34+s45)^3*(s15+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^2*s45^3*(s15+3*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(3*s45^3*(-3*s15+4*s45))/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(3*s15*s45^3*(s15+4*s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s45*(s15+s45)^2*(-8*s15+7*s45))/(24*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45^3*(-4*s15+21*s45))/(24*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(14*s12+23*s15+14*s34+
37*s45)/(24*s12^2*(s15-s23+s45))+
(s34*(26*s12*s34+27*s15*s34+26*s34^2+52*s15*s45+38*s34*s45))/
(24*s12^2*(-s15+s23+s34)^3)+
(s45^2*(5*s15^2+28*s15*s45-24*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(2*s15^2+s15*s45-14*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(7*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(-s15^2+2*s15*s45+14*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(-8*s15^2+8*s34^2-9*s15*s45+12*s34*s45+30*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-2*s15^2+2*s34^2+9*s15*s45+45*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(6*s15^2+10*s34^2-6*s15*(s34-9*s45)+68*s34*s45+127*s45^2)/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(-2*s15^3-s15^2*s45+4*s15*s45^2+7*s45^3))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(-2*s15^3+9*s15^2*s45+27*s15*s45^2+16*s45^3)/
(12*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-8*s15^3-9*s15^2*s45+6*s15*s45^2+21*s45^3))/
(24*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(-2*s15^3+9*s15^2*s45+27*s15*s45^2+36*s45^3)/
(12*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s34*(s15*s34*(11*s15-5*s45)+s34^2*(11*s15-3*s45)+
8*s15^2*(s15+s45)))/(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^
2)+(9*s34^3+s34^2*(5*s15-3*s45)+2*s15^2*(s15+s45)+
s15*s34*(5*s15+s45))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(6*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(6*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
((s15-s34)*(3*s34^2*(3*s34-2*s45)+4*s15^2*(s34+s45)+
s15*s34*(29*s34+2*s45)))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-s15+s34)*(3*s34^2*s45-
2*s15^2*(7*s34+4*s45)+s15*s34*(-16*s34+5*s45)))/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*s45*(8*s34^3+s15*s34*(8*s15-25*s45)+2*s15*(7*s15-15*s45)*
s45+s34^2*(-16*s15+11*s45)))/(24*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)-(26*s12*s34+s15*(s34+13*s45)+
s34*(26*s34+19*s45))/(12*s12^2*(-s15+s23+s34)^2)+
(51*s15^2+45*s34^2+68*s34*s45+127*s45^2+
6*s15*(5*s34+32*s45))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(51*s15^2+s34^2+68*s34*s45+151*s45^2+
6*s15*(5*s34+32*s45))/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(13*s15^2+13*s23^2-3*s23*s34-7*s34^2+
43*s23*s45-125*s34*s45-207*s45^2+
s15*(13*s23-6*s34+92*s45))/(24*s12^2*(s12+s23-s45)^2)+
(3*s15^3+s34^2*(12*s15-13*s45)+75*s15^2*s45+162*s15*s45^2+
40*s45^3+6*s34*(4*s15^2+18*s15*s45+s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(s34+s45)*((s34+s45)^2*(95*s34+11*s45)+
12*s15*(2*s34^2+9*s34*s45+2*s45^2)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(5*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(2*s34*(s15+s45)^2*(8*s15+23*s45)+s45*(s15+s45)^2*
(16*s15+31*s45)+s34^2*(3*s15^2+18*s15*s45+11*s45^2))/
(8*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(48*s15^3*(s34+s45)+11*s45^2*(s34+s45)^2+
18*s15*s45*(3*s34^2+18*s34*s45+13*s45^2)+
9*s15^2*(s34^2+26*s34*s45+21*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15*(4*s15^2*(s34+s45)+2*s34^2*(2*s34+11*s45)-
s15*(8*s34^2+26*s34*s45+51*s45^2)))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s15^3+s15^2*(8*s34+25*s45)+s45*(5*s34^2+26*s34*s45+
30*s45^2)+s15*(4*s34^2+36*s34*s45+54*s45^2))/
(4*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45*(2*(s34+s45)^2*(5*s34+13*s45)+
s15^2*(10*s34+31*s45)-s15*(20*s34^2+77*s34*s45+72*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(17*s34^3+216*s34^2*s45+405*s34*s45^2+278*s45^3-
3*s15^2*(s34+10*s45)-2*s15*(7*s34^2+93*s34*s45+78*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-8*s15^3-87*s34^3-286*s34^2*s45-405*s34*s45^2-278*s45^3+
s15^2*(45*s34+69*s45)+s15*(-38*s34^2+142*s34*s45+
246*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(13*s15^3+17*s34^3+207*s34^2*s45+393*s34*s45^2+233*s45^3+
s15^2*(-9*s34+141*s45)-s15*(21*s34^2+368*s34*s45+
469*s45^2))/(24*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*(2*s45*(s34+s45)^2*(53*s34+11*s45)+
12*s15^2*(3*s34^2+8*s34*s45+3*s45^2)+
9*s15*(s34^3+27*s34^2*s45+47*s34*s45^2+17*s45^3)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(8*s15^3*(s34+s45)-2*s15^2*(22*s34^2+77*s34*s45+58*s45^2)-
(s34+s45)^2*(45*s34^2+104*s34*s45+70*s45^2)+
4*s15*(-8*s34^3+11*s34^2*s45+67*s34*s45^2+60*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-6*s15^3*(s34+s45)-s45*(s34+s45)^2*(7*s34+18*s45)+
6*s15^2*(8*s34^2+33*s34*s45+24*s45^2)+
4*s15*(-16*s34^3+28*s34^2*s45+83*s34*s45^2+60*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(2*(s34+s45)^2*(5*s34^2+52*s34*s45+35*s45^2)+
s15^2*(10*s34^2+124*s34*s45+39*s45^2)-
4*s15*(5*s34^3+62*s34^2*s45+99*s34*s45^2+60*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15*(-((s34+s45)^2*(23*s34^2-7*s34*s45-9*s45^2))+
6*s15^2*(s34^2+s34*s45+s45^2)-
s15*(56*s34^3+195*s34^2*s45+183*s34*s45^2+80*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-2*(s34+s45)^3*(5*s34+26*s45)+s15^3*(10*s34+49*s45)-
2*s15^2*(15*s34^2+110*s34*s45+162*s45^2)+
s15*(30*s34^3+253*s34^2*s45+540*s34*s45^2+377*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(5*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(12*s12^2*(s12+s23-s45)^3))*tr5,5/4+(5*(s12-s34))/s15-
(13*s15)/(6*(s12+s15-s34))+(s23-3*s45)/(4*(s12+s23-s45))-
(3*s15^4*s34^3)/((s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(3*s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s15^4*s34)/((s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^3*(2*s15+3*s34))/(4*(s12-s34)^2*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(5*s15+23*s34))/
(4*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(3*s15^2*s34*(4*s15^2-11*s15*s34+14*s34^2))/
(4*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15^4+4*s15^3*s34-(49*s15^2*s34^2)/4)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(2*(-s15+s34)*s45)/
((s12+s15-s34)*(-s15+s23+s34))+(2*s45)/(s12-s45)+
(5*s15*s45)/(4*(-s15+s23+s34)*(s12+s23-s45))+
(14*s45)/(3*(s12-s34-s45))-(5*s34^3*s45^2)/
(s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^3*s45^2)/((s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^3)+
(5*s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34^2*s45^2)/((s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(2*(s15^2-3*s15*s34+3*s34^2)*s45^2)/((s12+s15-s34)*
(-s15+s23+s34)^3)+s45^2/(2*(s12-s45)^2)+
(3*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45))-
(3*s45^2)/(4*(s12-s45)*(s12+s23-s45))+
(3*s15^3*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(9*s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(3*s45^2)/
((s12-s45)*(s12-s34-s45))+s45^3/(3*(s12-s45)^3)+
s45^3/(2*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(4*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(3*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(3*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)-
(s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+s45^3/((s12-s45)^2*(s12-s34-s45))+
s45^4/((s12-s45)*(s12-s34-s45)^3)+
s45^4/(3*(s12-s45)^3*(s12-s34-s45))-
(s15^3*s45^2*(-2*s15+s45))/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(s45*(s15+s45))/(2*(-s15+s23+s34)*
(-s15+s23-s45))-(s45*(s15+s45)^2)/(4*(-s15+s23+s34)^2*
(-s15+s23-s45))-(3*s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^3*(2*s15+3*s34))/
(4*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(5*s15+23*s34))/(4*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(7*s45)/(4*(s15-s23+s45))+
(13*s34*(s15+s45))/(6*(s12+s15-s34)*(s15-s23+s45))+
(3*s15*(s15+s45))/(2*(s12-s45)*(s15-s23+s45))+
(3*s15*(s15+s45)^2)/(4*(s12-s45)^2*(s15-s23+s45))-
((-s15+s45)*(s15+s45)^2)/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+s45)^3)/(3*(s12-s45)^3*
(s15-s23+s45))-(s45*(s15+s45)^4)/((s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(s45*(s15+s45)^4)/
(3*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))-
(2*s45^3)/(-s12+s34+s45)^3+(s15^3*(9*s15-17*s34)*s34^2)/
(2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(3*s15^4*s34^3)/(2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(3*s15^4*s34^2)/(2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^4*s34)/(2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(3*s15+7*s34))/
(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34*(6*s15+7*s34))/(2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(3*s45^2)/(-s12+s34+s45)^2-
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(2*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)+s45^4/(2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^3*s45^2*(-3*s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(3*s15^4*s34)/(2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(3*s15+7*s34))/
(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^4)/(2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^4*s34^3)/((-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^4*s34^2)/((-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^4*s34)/((-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s34*(4*s15+3*s34))/
(4*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^2*(-6*s15+17*s34))/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34)/((-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15*s45*(-4*s15+s34+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s34^3*(-s12+s34+2*s45))/(s15*(-s15+s23+s34)^3)+
(3*s15*s45*(-s15+s34+2*s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*s34*(-3*s12+3*s34+2*s45))/
(s15*(-s15+s23+s34))-(3*(s15+s45)^2*(-s15+3*s45))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-9*s15+14*s34+3*s45))/(6*(-s15+s23+s34)*(s12-s45))-
(59*s34+3*s45)/(4*(-s15+s23+s34))-
((s15+s45)^3*(-s15+4*s45))/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s45^2*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(s15^3*s45^2*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(s15^3*s45^2*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s34^2*(-3*s12+3*s34+4*s45))/(s15*(-s15+s23+s34)^2)+
(s15^3*s45*(-4*s15+9*s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-((s15+s45)^3*(-2*s15+13*s45))/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(15*s15^2+29*s15*s34+14*s15*s45+13*s34*s45)/
(4*(s12-s34)*(s15-s23+s45))+
(s15^2*s45*(4*s15^2+s15*s45-9*s45^2))/(12*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(2*s15^2+3*s15*s45-3*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(2*s15^4*(5*s34^2+6*s34*s45+3*s45^2))/((-s15+s23+s34)^3*
(-s12+s34+s45)^3)+(s15*(3*s15^2-3*s15*s45+5*s45^2))/
(4*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(-s15^2+2*s15*s45+12*s45^2))/(3*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))-
(s15^3*(7*s15*s34+11*s34^2+5*s15*s45+26*s34*s45+19*s45^2))/
((-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*(4*s15^2+11*s15*s34+15*s15*s45+15*s34*s45+21*s45^2))/
((-s15+s23+s34)*(s12-s34-s45)^3)-
(57*s15^2+92*s15*s34+122*s15*s45+44*s34*s45+68*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(s15^3-s15^2*s45-9*s15*s45^2-3*s45^3))/
(2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(-2*s15^3+7*s15^2*s45+33*s15*s45^2+9*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(-19*s15^2+18*s15*s45+s45^2-3*s34*(-4*s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45))-
(2*s45*(s34^2+s15*(s15-s45)+2*s34*(-s15+s45)))/
((s12+s15-s34)*(-s15+s23+s34)^2)+
(s23^2-3*s23*s45+3*s45*(-s15+s45))/(2*(s12+s23-s45)^2)+
(s15*(8*s34^2+4*s34*s45+9*(s15+s45)^2))/(12*(-s15+s23+s34)*
(s12-s45)^2)+(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(s15-s23+s45))+
(s15*(s34*s45+s15*(3*s15+5*s45)))/(4*(s12-s34)^2*
(-s15+s23+s34))-(s15*(s34*s45+s15*(3*s15+5*s45)))/
(4*(s12-s34)^2*(-s15+s23-s45))+
(s15*(47*s34^2+6*s34*(-3*s15+4*s45)-3*s15*(3*s15+11*s45)))/
(12*(-s15+s23+s34)^2*(s12-s45))+
(s34*(s15^2-38*s34^2-4*s34*(s15+15*s45)))/
(4*(-s15+s23+s34)^3)+(s15*(54*s15*s34^2-37*s34^3+
s15^2*(4*s15-45*s45)+3*s15*s34*(-7*s15+24*s45)))/
(12*(-s15+s23+s34)^3*(s12-s45))+
(5*s15*(3*s15-2*s45)+s34*(-47*s15+32*s45))/
(4*(s12-s34)*(-s15+s23+s34))+
(s15*(-36*s15*s34^3+17*s34^4+3*s15*s34^2*(7*s15-13*s45)+
3*s15^2*s45*(-2*s15+9*s45)+s15^2*s34*(-2*s15+45*s45)))/
(12*(-s15+s23+s34)^3*(s12-s45)^2)+
(85*s34^2-s45*(2*s15+s45)+s34*(6*s15+61*s45))/
(4*(-s15+s23+s34)^2)+
(s15*(15*s34^3+3*s15*s34*(23*s15-60*s45)+
3*s34^2*(-84*s15+5*s45)+s15*(-16*s15^2+45*s15*s45-
54*s45^2)))/(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15^2*(s34^3+3*s15*(2*s15-3*s45)*s45+s34^2*(-41*s15+2*s45)+
s34*(10*s15^2-32*s15*s45+s45^2)))/(2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(2*s34^2*(-12*s15+s45)+
s15*(4*s15^2-4*s15*s45-17*s45^2)+2*s34*(2*s15^2-19*s15*s45+
s45^2)))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/((s12-s34)^3*
(-s15+s23+s34)^2)-(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/((s12-s34)^3*
(-s15+s23+s34)^3)+((-s15+s34)*(s15^2*s45*(2*s15+s45)+
s15*s34*(6*s15^2-13*s15*s45-2*s45^2)+
s34^2*(-27*s15^2+11*s15*s45+s45^2)))/(4*(s12-s34)^2*
(-s15+s23+s34)^3)-(-(s15*s34*s45*(9*s15+2*s45))+
s15^2*(2*s15^2-3*s15*s45+s45^2)+s34^2*(-30*s15^2+12*s15*s45+
s45^2))/(4*(s12-s34)^2*(-s15+s23+s34)^2)-
(3*s15^3+25*s15^2*s45+29*s15*s45^2+10*s45^3+
s34*(-3*s15^2+3*s15*s45+2*s45^2))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)+(s34*(3*s15^2-3*s15*s45+s45^2)-
s15*(3*s15^2+25*s15*s45+7*s45^2))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s34^2*(85*s15-64*s45)+
s34*(-34*s15^2+73*s15*s45-24*s45^2)+
s15*(5*s15^2-9*s15*s45+12*s45^2))/(4*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(-25*s15+s45)+
s34*(42*s15^2-40*s15*s45)-s15*(s15^2-23*s15*s45+18*s45^2))/
(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(s34^3*(-49*s15+32*s45)-3*s15*s34*(5*s15^2-10*s15*s45+
12*s45^2)+s15^2*(4*s15^2+s15*s45+12*s45^2)+
s34^2*(60*s15^2-63*s15*s45+36*s45^2))/(4*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(-25*s34^3+s34^2*(18*s15-13*s45)+
s15*s34*(9*s15+34*s45)+s15*(-2*s15^2+16*s15*s45+45*s45^2)))/
(12*(-s15+s23+s34)^2*(s12-s45)^2)-
((s15+s45)^3*(4*s15+3*s45)+s34*(11*s15^3+15*s15^2*s45+
9*s15*s45^2+2*s45^3))/((s12-s34-s45)^3*(s15-s23+s45))+
(-1/(4*s12^2)+5/(s15*(-s15+s23+s34))+(s15^2*s34^2)/
(s12^2*(-s12+s34)^3*(-s15+s23+s34))-(s15*s34*(8*s15+s34))/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(-4*s15^2-2*s15*s34+9*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34))-(s15+s23+s34-2*s45)/
(4*s12^2*(s12+s23-s45))+(3*s15^3*s34^3)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(3*s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(5*s15*(s15-4*s34)*s34^2)/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^3*(3*s15+5*s34))/(s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^3-(s15^2*s34)/2+4*s15*s34^2)/
(s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(3*s12+5*s15+3*s34-s45/4)/(s12^2*(-s15+s23+s34))-
(5*s34^4*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^4*s45)/(s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^2)+(3*s34^3*s45)/(s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(2*(s15^2-3*s15*s34+3*s34^2)*s45)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(2*(-s15^3+4*s15^2*s34-6*s15*s34^2+
4*s34^3)*s45)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15*(3*s15-4*s45)*s45^2)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(3*s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))-(3*s15*s45^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^3)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(s15*s45^4)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)-
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(s15^2*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15*s45^4)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-
s45^4/(4*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(13*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15^2*s34^2)/(s12^2*(-s12+s34)^3*
(s15-s23+s45))-(s15*s34*(8*s15+s34))/(4*s12^2*(s12-s34)^2*
(s15-s23+s45))-(4*s15^2+2*s15*s34+13*s34^2)/
(4*s12^2*(s12-s34)*(s15-s23+s45))+(3*s15^3*s34^2)/
(s12^2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3-(s15^2*s34)/2+4*s15*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15+s45)^2/
(4*s12*(-s15+s23+s34)^2*(s15-s23+s45))+
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)*(-2*s12+s15+s45))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(3*s15^3*s34^4)/(s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(3*s15^3*s34^4)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(11*s15^2*s34^4)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*(3*s15-4*s34)*s34^2)/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34^3)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(3*s15-2*s34)*s34)/
(s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s15^3*s34^2)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(s15^2*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(3*s15-2*s34)*s34)/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^3*s34^2)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^4)/(s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^3*s34^3)/(s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34^2*(-6*s15+s34))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^2)/(s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^2*s34*(-8*s15+s34))/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^3*(4*s15+11*s34))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34^2)/(s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(-8*s15+s34))/
(4*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s45^2*(-s15+s34+2*s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45^3*(4*s15+3*s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(s45*(s15+s45)^2*(2*s15+5*s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(8*s15+17*s45))/(12*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(-21*s12+89*s15-21*s34+68*s45)/(12*s12^2*(s15-s23+s45))+
(35*s15^2+40*s15*s34+82*s15*s45-4*s34*s45)/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(5*s34*(-2*s12^2+s12*s45+s34*s45))/(s12^2*s15*
(-s15+s23+s34)^2)-(5*s34^2*(-s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^3)+
(s15*s45^2*(s15^2+6*s15*s45+2*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(2*s15^2+9*s15*s45+2*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))-
(s15*s45*(2*s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+
6*s45^2))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*(2*s15^2-2*s34^2+15*s15*s45+15*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(8*s15^2-8*s34^2+33*s15*s45-12*s34*s45+18*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(2*s15^2+15*s15*s45+33*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+(105*s15^2+120*s15*s34+
44*s34^2+246*s15*s45+124*s34*s45+158*s45^2)/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15^3+9*s15^2*s45+12*s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(8*s15^3+33*s15^2*s45+42*s15*s45^2+3*s45^3))/
(12*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15^3*(13*s34^3+22*s34^2*s45+18*s34*s45^2+7*s45^3))/
(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(2*s15^3+15*s15^2*s45+33*s15*s45^2+20*s45^3)/
(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s34*(s15*s34*(7*s15-9*s45)+8*s15^2*(s15+s45)+
s34^2*(7*s15+s45)))/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^
2)+(s34*(-s15+s34)*(s15*s34*(14*s15-9*s45)+8*s15^2*s45+
s34^2*(8*s15+s45)))/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^
3)+(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(s12^2*(-s12+s34)^3*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(s15^2+2*s15*(s34-7*s45)-s34*(3*s34+4*s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(15*s34^3+s15*s34*(s15-3*s45)+2*s15^2*(s15+s45)+
s34^2*(3*s15+7*s45))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(-s15^3+s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3-
3*s15*(s34+2*s45)^2+s15^2*(3*s34+8*s45))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15*s45*(-8*s34^3+s15*s34*(-8*s15+s45)-
2*s15*s45*(7*s15+9*s45)+s34^2*(16*s15+13*s45)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15*s45*(8*s15^2+4*(s34+s45)^2-s15*(12*s34+19*s45)))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(-4*s15^3*(s34+s45)-4*s15*s34^2*(s34+5*s45)+
s15^2*s34*(-13*s34+10*s45)+s34^3*(21*s34+26*s45))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s15^2*(8*s34^3+3*s34*s45*(4*s15+11*s45)+
s45^2*(6*s15+17*s45)+s34^2*(10*s15+27*s45)))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(-3*s15^2+81*s34*(s34+s45)+s15*(37*s34+33*s45)+
s12*(6*s15+81*s34+57*s45))/(12*s12^2*(-s15+s23+s34)^2)+
(s45*(s15+s45)^2*(5*s15+4*s45)+s34*(s15+s45)^2*
(7*s15+5*s45)+s34^2*(8*s15^2+7*s15*s45+2*s45^2))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s34^2*(s15+2*s45)+4*(s15+s45)^2*(3*s15+5*s45)+
2*s34*(14*s15^2+19*s15*s45+8*s45^2))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*(s34-10*s45)+(s34+s45)^3+
s15*(-2*s34^2+5*s34*s45+11*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(s15^2*(7*s34+5*s45)+s45*(7*s34^2+17*s34*s45+13*s45^2)+
s15*(8*s34^2+19*s34*s45+14*s45^2)))/(s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*(4*s15^2*(s34+s45)+
2*s34*(2*s34^2-13*s34*s45+12*s45^2)+
s15*(-8*s34^2+22*s34*s45+21*s45^2)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(12*s15^3+s45^2*(2*s34+3*s45)+4*s15^2*(7*s34+11*s45)+
s15*(s34^2+38*s34*s45+52*s45^2))/(2*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(16*s15^3+9*s15^2*(11*s34+15*s45)-
6*s15*(8*s34^2-5*s34*s45-2*s45^2)+
3*(5*s34^3+9*s34^2*s45+6*s34*s45^2+2*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(16*s15^3*(s34+s45)-9*s34^2*(s34+s45)^2+
6*s15^2*(36*s34^2+31*s34*s45+5*s45^2)+
12*s15*(17*s34^3+23*s34^2*s45+15*s34*s45^2+4*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(-(s34*(s34+s45)^3)+s15^2*(21*s34^2+32*s34*s45+
15*s45^2)+s15*(38*s34^3+49*s34^2*s45+29*s34*s45^2+
8*s45^3)))/(2*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-(s34*s45*(s34+s45)^2)+2*s15^3*(9*s34+7*s45)+
s15^2*(24*s34^2+72*s34*s45+53*s45^2)+
s15*(9*s34^3+25*s34^2*s45+25*s34*s45^2+11*s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2+s23^2+s34^2+4*s34*s45+6*s45^2-s23*(s34+4*s45)+
s15*(s23-2*(s34+3*s45)))/(2*s12^2*(s12+s23-s45)^2)+
(54*s34^3+3*s15*s34*(s15+4*s45)+3*s15*s45*(s15+20*s45)+
s34^2*(127*s15+138*s45)+3*s12*(-s15^2+4*s15*s34+
2*s34*(9*s34+20*s45)))/(12*s12^2*(-s15+s23+s34)^3))*tr5,
43/12-(3*s15+37*s34)/(8*(-s15+s23+s34))+(3*s45)/(s12-s45)+
(3*s12*s15*s45)/(4*(-s15+s23+s34)*(s23-s45)^2)-
s45/(s12+s23-s45)+(s15^2*(5*s15-2*s45)*s45)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(23*s45)/(6*(s12-s34-s45))+(3*s45^2)/(4*(s12-s45)^2)-
(9*s45^2)/(8*(s12-s45)*(s12+s23-s45))+
(9*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+(9*s15^2*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(11*s45^2)/(2*(s12-s45)*(s12-s34-s45))+
s45^3/(2*(s12-s45)^3)-(s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(3*s45^3)/(4*(s12-s45)*
(s12+s23-s45)^2)+(3*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(9*s15^2*s45^3)/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(9*s15*s45^3)/(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(3*s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(3*s45^3)/(8*(s12-s45)^2*
(s12+s23-s45))+(3*s15^3*s45^3)/(8*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))+(9*s15^2*s45^3)/
(8*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))+
(9*s15*s45^3)/(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
s45^3/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(3*s15^3*s45^3)/(8*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))-(2*s15^4*s45^3)/((-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)-(s15^4*s45^3)/
(2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
s45^3/((s12-s45)^2*(s12-s34-s45))+
(2*s45^4)/((s12-s45)*(s12-s34-s45)^3)+
s45^4/(2*(s12-s45)^3*(s12-s34-s45))-
(3*s15^3*s45^2*(2*s15+s45))/(8*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(s15*(-s12+8*s15)*s45)/(8*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^4*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(9*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)-((s12^2-9*s12*s15+26*s15^2)*s45^2)/
(8*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(5*s15^4*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(23*s15^3*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(8*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(3*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45))+
(9*s15^2*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))+(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(9*s15*(s15+s45))/(4*(s12-s45)*
(s15-s23+s45))-(3*s15^2*(s15+s45))/(8*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+(9*s15*(s15+s45)^2)/
(8*(s12-s45)^2*(s15-s23+s45))+(s15*(s15+s45)^3)/
(2*(s12-s45)^3*(s15-s23+s45))-(2*s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(s45*(s15+s45)^4)/(2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(11*s45^4)/(6*(-s12+s34+s45)^4)-
(11*(s15+s45)^4*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(3*s45^3)/(2*(-s12+s34+s45)^3)+
(7*s45^2)/(2*(-s12+s34+s45)^2)-(s15^4*s45^3)/
(4*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(9*s45^3)/(2*(s12-s45)*(-s12+s34+s45)^2)+
s45^4/(4*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^3*s45^2*(21*s15+s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^4)/(4*(s12-s45)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15*(-9*s15+10*s34+s45))/
(4*(-s15+s23+s34)*(s12-s45))+(3*s15^2*s45^2*(-5*s15+2*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(9*(s15+s45)^2*(-s15+3*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(2*s15^3*s45^2*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(11*s15^3*(s34+s45)^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15^3*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^2*s45^2*(9*s15+4*s45))/
(4*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^2*(2*s34+5*s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-((s15+s45)^3*(-7*s15+10*s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^3*(2*s15+13*s45))/(8*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-10*s15+7*s34+15*s45))/
(8*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45^2*(27*s15+16*s45))/(8*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s45*(-13*s15-11*s23+5*s34+22*s45))/
(8*(s12+s23-s45)^2)+(9*s15+35*s45)/(24*(-s15+s23-s45))-
((s15+s45)^2*(12*s15+20*s34+55*s45))/(8*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(48*s15+51*s34+143*s45))/
(24*(s12-s34-s45)^3*(s15-s23+s45))-
((s15+s45)*(36*s15+35*s34+149*s45))/(24*(s12-s34-s45)*
(s15-s23+s45))-(3*(2*s12*s15-2*s12*s45+5*s15*s45))/
(8*(-s15+s23+s34)*(s23-s45))-
(s45*(-2*s12^2+13*s12*s15-13*s15^2-2*s12*s45+11*s15*s45))/
(8*(-s15+s23+s34)^2*(s15-s23+s45))+
(s45*(2*s15^2+15*s15*s34-5*s34^2+45*s15*s45-10*s34*s45-
5*s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*s45*(14*s15^2+39*s15*s45+3*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*(9*s15^2+4*s34^2+18*s15*s45+5*s45^2))/
(8*(-s15+s23+s34)*(s12-s45)^2)-
(s15*s45*(-(s15*s34)+s34^2-13*s15*s45+6*s34*s45+5*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(48*s15^2-27*s15*s45+8*s45^2))/(8*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-
(s15^2*s45*(4*s15^2+27*s15*s45+9*s45^2))/(8*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-
(36*s15^2+179*s15*s34-39*s15*s45+21*s34*s45+45*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(36*s15^2+60*s15*s34+237*s15*s45-116*s34*s45+66*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)^3)+(9*s15^3-9*s15^2*s45+15*s15*s45^2-8*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(2*s15*(s15^3+2*s15^2*s45-3*s15*s45^2+s45^3))/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(7*s15^3+11*s15^2*s45-9*s15*s45^2+3*s45^3))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(2*s15^3+19*s15^2*s45+45*s15*s45^2+9*s45^3))/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s12*(s15-2*s45)+2*s15*(-3*s15+s45))/(8*(-s15+s23+s34)*
(-s15+s23-s45))-(s45*(11*s15^2+5*s34^2-46*s15*s45+
5*s45^2+10*s34*(-2*s15+s45)))/(8*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+
2*s34*(-s15+s45)))/(4*(-s15+s23+s34)*(s12+s23-s45)^3)-
(3*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(8*(-s15+s23+s34)^3*(s23-s45)^2)+
(3*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(8*(-s15+s23+s34)^2*(s23-s45)^2)+
(3*s15*s34+28*s34^2+s12*(5*s15+12*s34-4*s45)+
2*s15*(3*s15+s45))/(8*(-s15+s23+s34)^2)+
(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+6*s15*(-5*s15+2*s45)))/
(8*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15*s45*(2*s34^2+15*s34*s45+s45*(-24*s15+5*s45)))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(31*s34^2-9*s15*(s15+5*s45)+2*s34*(-7*s15+10*s45)))/
(8*(-s15+s23+s34)^2*(s12-s45))+
(s15*(-24*s15*s34^3+13*s34^4+9*s15*s34^2*(s15-3*s45)+
3*s15^2*s45*(2*s15+5*s45)+s15^2*s34*(2*s15+21*s45)))/
(8*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(50*s15*s34^2-29*s34^3+s15^2*(16*s15-69*s45)+
s15*s34*(-37*s15+60*s45)))/(8*(-s15+s23+s34)^3*(s12-s45))-
(s15^3*(191*s34^3+s45^2*(144*s15+59*s45)+
3*s34*s45*(48*s15+103*s45)+s34^2*(48*s15+441*s45)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)+
(3*(8*s15*(s15-s45)*s45+2*s12^2*(-s15+s45)+
s12*(2*s15^2-9*s15*s45+2*s45^2)))/(8*(-s15+s23+s34)^2*
(s23-s45))-(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(2*(-s15+s23+s34)*
(s12-s45)^3)+(-9*s15*s34^2-28*s34^3+9*s15*s34*(s15-5*s45)+
6*s12^2*(3*s15+s34-2*s45)+45*s15*s45*(-s15+s45)-
3*s12*(12*s15^2+7*s15*s34+8*s34^2-20*s15*s45-8*s34*s45+
8*s45^2))/(24*(-s15+s23+s34)^3)-
(s15*(48*s15^3+287*s15^2*s45+573*s15*s45^2+177*s45^3+
17*s34*(3*s15^2+9*s15*s45+13*s45^2)))/(24*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15*(48*s15^3+206*s34^3-198*s15^2*s45+
90*s15*s45^2-15*s45^3+132*s34^2*(s15+s45)-
3*s34*(34*s15^2-66*s15*s45+15*s45^2)))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(-17*s34^3+s34^2*(6*s15-9*s45)+
s15*s34*(9*s15+10*s45)+s15*(2*s15^2+28*s15*s45+25*s45^2)))/
(8*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15^2*(103*s34^3+6*s15*s45*(-7*s15+6*s45)+
2*s34^2*(20*s15+81*s45)+s34*(-14*s15^2+78*s15*s45+
59*s45^2)))/(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(s34^2*(180*s15-221*s45)+3*s15*(14*s15^2+10*s15*s45-
65*s45^2)-s34*(36*s15^2+121*s15*s45+177*s45^2)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(s34^2*(51*s15+397*s45)+s45*(96*s15^2+479*s15*s45+
177*s45^2)+s34*(48*s15^2+338*s15*s45+574*s45^2)))/
(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-9*s12^2*(-s15+s45)^2+9*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)-
6*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(8*(-s15+s23+s34)^3*(s23-s45))+
(s34^2*(316*s15+15*s45)+15*s34*(4*s15^2-s15*s45+2*s45^2)+
3*(6*s15^3+48*s15^2*s45-45*s15*s45^2+5*s45^3))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
((3*s12)/(8*(-s15+s23+s34)^2*(s23-s45))+
9/(8*(-s15+s23+s34)*(s23-s45))+
(3*s45)/(8*s12^2*(s12+s23-s45))-(3*s15^2*s45^4)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(3*s15*s45^4)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(3*s45^4)/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(3*s15^2*s45^4)/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(3*s15*s45^4)/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(3*s45^4)/(8*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))+(s15^3*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(3*s15^2*s45^3*(4*s15+s45))/(8*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45)/
(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^5*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(5*s15^5*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(3*(-s12^2+2*s12*s15+s15^2))/(8*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(11*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(15*s15^3*s45)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(2*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(2*s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(s15^3*s45^4)/(4*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-(s15^2*s45^3*(12*s15+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(2*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^2*s45^3*(s15+3*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45^3*(9*s15+4*s45))/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(s45^3*(9*s15+4*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^3*s45*(5*s15+9*s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(37*s12+96*s15+37*s34+9*s45)/(24*s12^2*(-s15+s23+s34))+
(s45*(s15+s45)^2*(2*s15+11*s45))/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(8*s15+17*s45))/(8*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(35*s12+96*s15+35*s34+149*s45)/(24*s12^2*(s15-s23+s45))+
(3*(s12*(s15-s45)+s15*s45)^2)/(8*s12*(s15-s23-s34)^3*
(s23-s45)^2)-(18*s12^2+18*s12*s15+9*s15^2+74*s12*s34+
106*s15*s34+74*s34^2+40*s15*s45+28*s34*s45)/
(24*s12^2*(-s15+s23+s34)^2)+(105*s15^2+156*s15*s34+
35*s34^2+456*s15*s45-12*s34*s45-3*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45^2*(7*s15^2-3*s15*s45+2*s45^2))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(5*s15^2+6*s15*s45+2*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(10*s15^2+39*s15*s45+6*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*(2*s15^2-2*s34^2+15*s15*s45-4*s34*s45+9*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(8*s15^2-8*s34^2+33*s15*s45-16*s34*s45+10*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(2*s15^2+15*s15*s45+33*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+(105*s15^2+156*s15*s34+
35*s34^2+456*s15*s45+244*s34*s45+395*s45^2)/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15^3+15*s15^2*s45+24*s15*s45^2-s45^3))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(8*s15^3+33*s15^2*s45+42*s15*s45^2+3*s45^3))/
(8*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(2*s15^3+15*s15^2*s45+33*s15*s45^2+20*s45^3)/
(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^3*s45+(33*s15^2*s45^2)/8-(3*s15*s45^3)/2+s45^4)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(3*(-2*s15*s45+s12*(-s15+s45)))/(8*(-s15+s23+s34)^2*
(s23-s45)^2)+(s12^3-6*s12^2*s15-20*s15^2*s45+
3*s12*s15*(s15+2*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+((s15+s45)*(49*s15^2+30*s34^2+
194*s15*s45+184*s45^2+69*s34*(s15+2*s45)))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+4*s12*s15*(-5*s15+s45)+
2*s15^2*(10*s15+3*s45)))/(8*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(s34^2+15*s34*s45+3*s45*(3*s15+5*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(-8*s34^3-2*s15*s45*(9*s15+5*s45)+
s15*s34*(-8*s15+9*s45)+s34^2*(16*s15+9*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(2*s15^2+2*s23^2-2*s34^2+27*s23*s45-48*s34*s45-93*s45^2+
2*s15*(s23+30*s45))/(24*s12^2*(s12+s23-s45)^2)-
(2*s15^3+4*s34^3+87*s15^2*s45-225*s15*s45^2+97*s45^3+
s34^2*(-6*s15+69*s45)+2*s34*s45*(-83*s15+72*s45))/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
((s15+s45)^2*(51*s34^2+34*s34*(4*s15+7*s45)+
s45*(184*s15+235*s45)))/(24*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(-6*s12^3+9*s12^2*(s15+2*s34-2*s45)+
46*s34^2*(s34+s45)-3*s15^2*(3*s34+7*s45)+
s15*s34*(247*s34+116*s45)+s12*(9*s15^2+46*s34^2+
24*s15*s45))/(24*s12^2*(-s15+s23+s34)^3)-
(3*(4*s12*s15*(s15-s45)*s45+s15^2*s45^2+2*s12^3*(-s15+s45)+
s12^2*(3*s15^2-8*s15*s45+3*s45^2)))/
(8*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(49*s15^3+2*s34^2*(15*s15-8*s45)+243*s15^2*s45+
378*s15*s45^2+37*s45^3+3*s34*(23*s15^2+69*s15*s45+8*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(4*s34^3+45*s15^2*s45+73*s34^2*s45+132*s34*s45^2+87*s45^3-
4*s15*(s34^2+25*s34*s45+12*s45^2))/(24*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15*(4*s34^3-3*s15*s45*(-4*s15+s45)-2*s34^2*(4*s15+9*s45)+
s34*(4*s15^2+6*s15*s45+20*s45^2)))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(s15*s45*((s34+s45)^2*(4*s34+15*s45)+s15^2*(4*s34+29*s45)-
2*s15*(4*s34^2+29*s34*s45+34*s45^2)))/
(24*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(12*s15^3-70*s34^3+17*s34^2*s45+150*s34*s45^2+87*s45^3+
15*s15^2*(7*s34+13*s45)+s15*(-192*s34^2+4*s34*s45+
42*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(59*s45^2*(s34+s45)^2+8*s15^3*(17*s34+23*s45)+
6*s15*s45*(17*s34^2+102*s34*s45+109*s45^2)+
s15^2*(51*s34^2+510*s34*s45+603*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(12*s15^3*(s34+3*s45)+(s34+s45)^2*(44*s34^2-30*s34*s45-
15*s45^2)+s15^2*(231*s34^2+308*s34*s45+26*s45^2)+
8*s15*(48*s34^3+94*s34^2*s45+58*s34*s45^2+15*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(72*s15^3*s45+(s34+s45)^2*(2*s34^2+30*s34*s45+15*s45^2)+
s15^2*(2*s34^2+58*s34*s45+29*s45^2)-
4*s15*(s34^3+26*s34^2*s45+49*s34*s45^2+30*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15^2*((s34+s45)^3*(147*s34+59*s45)+
8*s15*(17*s34^3+57*s34^2*s45+69*s34*s45^2+35*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(s34*(s34+s45)^2*(81*s34+59*s45)+
s15^2*(49*s34^2+104*s34*s45+40*s45^2)+
s15*(183*s34^3+458*s34^2*s45+364*s34*s45^2+86*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15^3*(-2*s34+9*s45)+(s34+s45)^3*(2*s34+15*s45)+
s15^2*(6*s34^2+89*s34*s45+161*s45^2)-
s15*(6*s34^3+83*s34^2*s45+206*s34*s45^2+165*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(59*s34*s45*(s34+s45)^2+2*s15^3*(49*s34+55*s45)+
6*s15^2*(23*s34^2+104*s34*s45+96*s45^2)+
s15*(-84*s34^3+278*s34^2*s45+620*s34*s45^2+246*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(2*s45*(s34+s45)^2*(103*s34+59*s45)+
8*s15^2*(17*s34^2+40*s34*s45+29*s45^2)+
3*s15*(17*s34^3+187*s34^2*s45+371*s34*s45^2+249*s45^3)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-4*s34^2*s45-
6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
-35/12-(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s23-7*s45)/(8*(s12+s23-s45))-(5*s15^4*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^4*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)-(11*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(7*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s12*s15*s45)/
(2*(-s15+s23+s34)*(s23-s45)^2)-
(13*s45)/(6*(s12-s34-s45))-(3*s45^2)/((s12-s45)*
(s12+s23-s45))+(3*s15^2*(5*s15-2*s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(3*s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
s45^3/((s12-s45)*(s12+s23-s45)^2)+(s15^3*s45^3)/
((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(3*s15^2*s45^3)/((-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(3*s15*s45^3)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45)^2)-s45^3/((s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(3*s15^2*s45^3)/((-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(3*s15*s45^3)/((-s15+s23+s34)*(s12-s45)^2*
(s12+s23-s45))-(s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))+(s15^3*s45^3)/
((-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(3*s45^2*(-s15+s45))/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(3*s15^2*s45^2*(-s15+s45))/
(2*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(s15*(s15+s45))/((-s15+s23+s34)*(s12-s45))+
(3*s15^2*s45^2*(s15+s45))/((-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(3*s15^2*s45^2*(s15+s45))/
((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*(s15+s45)^2)/((-s15+s23+s34)*(s12-s45)^2)+
(3*s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))+(s15^3*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(-s23+s45))+((s12-8*s15)*s15*s45)/
(8*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^4*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(9*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^2-9*s12*s15+26*s15^2)*s45^2)/(8*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(5*s15^4*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)-(23*s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(8*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(7*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45))-
(9*s15^2*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))-
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(s15*(s15+s45))/((s12-s45)*
(s15-s23+s45))-(s15*(s15+s45)^2)/((s12-s45)^2*
(s15-s23+s45))+(s45*(s15+s45)^3)/((s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(11*s45^4)/(6*(-s12+s34+s45)^4)+(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(11*s45^3)/(3*(-s12+s34+s45)^3)-(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(21*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s15^3*(s15-s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(4*s45^2)/(-s12+s34+s45)^2+(2*s15^3*s45^3)/
((-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(2*s45*(s15+s45)^3)/((s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(9*s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*(s15+10*s34+s45))/(8*(-s15+s23+s34))+
(s15^2*s45^2*(18*s34+s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(s15^2*s45*(-5*s15+2*s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
((s15+s45)^2*(-s15+2*s45))/((s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(3*s15*s45^2*(s15+2*s45))/
((-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2*(s15+3*s45))/((-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(2*s15^2*s45^2*(s15+3*s45))/
((-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(9*s15+17*s45)/(24*(s15-s23+s45))+
(s45*(-11*s15-3*s34+23*s45))/(8*(-s15+s23+s34)*
(s12+s23-s45))+((s15+s45)*(17*s34+76*s45))/
(24*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-s15+s34)*(s15*s34-2*s34^2+3*s15*s45))/
((-s15+s23+s34)^3*(s12-s45))+
(2*s12*s15-2*s12*s45+5*s15*s45)/(4*(-s15+s23+s34)*
(s23-s45))-(s23^2+5*s23*s45+(s15+s34-13*s45)*s45)/
(8*(s12+s23-s45)^2)-(s45*(10*s15^2+9*s15*s34-s34^2-
43*s15*s45+s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))-
(s45*(2*s12^2-13*s12*s15+14*s15^2+2*s12*s45-9*s15*s45+s45^2))/
(8*(-s15+s23+s34)^2*(s15-s23+s45))+
(-(s12*s15)+6*s15^2+2*s12*s45+2*s45^2)/(8*(-s15+s23+s34)*
(-s15+s23-s45))+(s15*s45*(-18*s15*s34+18*s34^2+5*s15*s45+
20*s34*s45+2*s45^2))/(8*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*s45*(s15^2+3*s15*s45+3*s45^2))/
((-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(2*s15*s45*(s15^2+3*s15*s45+3*s45^2))/((-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(2*s15^2+3*s15*s45+6*s45^2))/((-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
((s15+s45)^2*(19*s15*s34+63*s15*s45+79*s34*s45+123*s45^2))/
(24*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/((-s15+s23+s34)^3*
(s12-s45)^2)+(2*s15^3+2*s15^2*s45+s15*s45^2+s45^3)/
(8*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15^3-3*s15*s45^2+3*s45^3)/((-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15*s45*(18*s34^2+3*s34*s45-
s45*(-20*s15+s45)))/(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-3*s15^2+s34^2+22*s15*s45+s45^2+2*s34*(-9*s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)+
(9*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(4*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(4*(-s15+s23+s34)^2*(s23-s45)^2)-
(s15*(s34^2+s15*(-s15+s45)+s34*(s15+s45)))/
((-s15+s23+s34)^2*(s12-s45))-
(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+6*s15*(-5*s15+2*s45)))/
(8*(-s15+s23+s34)^3*(s15-s23+s45))+
(-18*s15^3+s15*s34*(24*s15-5*s45)+10*s15^2*s45-43*s15*s45^2+
s45^3-s34^2*(43*s15+2*s45))/(8*(-s15+s23+s34)^2*
(s12-s34-s45))+(-6*s15^2-24*s34^2+s15*s45+s45^2-
s34*(9*s15+s45)+s12*(-3*s15-6*s34+2*s45))/
(8*(-s15+s23+s34)^2)+
(s15*(s34^3+s34^2*s45-s15*s34*(s15+2*s45)-
s15*s45*(2*s15+5*s45)))/((-s15+s23+s34)^2*(s12-s45)^2)+
((2*s15-3*s45)*s45+(s34*(23*s15+6*s45))/8)/
((-s15+s23+s34)*(s12-s34-s45))+
(-2*s12^2*(-s15+s45)+8*s15*s45*(-s15+s45)+
s12*(-2*s15^2+9*s15*s45-2*s45^2))/(4*(-s15+s23+s34)^2*
(s23-s45))+(s34*(77*s15^2+2*s15*s45-12*s45^2)-
6*s45*(-27*s15^2-36*s15*s45+s45^2))/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-3*s23^3+9*s23^2*s45-
9*s23*s45*(-s15+s45)+3*s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2))/(4*(s12+s23-s45)^3)+
(21*s15*s34^2+26*s34^3-3*s12^2*(4*s15+s34-2*s45)+
18*s15*(s15-s45)*s45+6*s15*s34*(-2*s15+3*s45)+
3*s12*(8*s15^2+3*s15*s34+4*s34^2-9*s15*s45-4*s34*s45+
4*s45^2))/(24*(-s15+s23+s34)^3)+
((s15+s45)*(41*s34*(s15+s45)+6*(6*s15^2+25*s15*s45+
29*s45^2)))/(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(-60*s15^3+167*s34^3+60*s15^2*s45-60*s15*s45^2+
35*s45^3+9*s34^2*(-20*s15+41*s45)+
3*s34*(60*s15^2-60*s15*s45+79*s45^2)))/(24*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15*(s34^2*(-187*s15+125*s45)+
s34*(300*s15^2+99*s15*s45+69*s45^2)+
6*(-22*s15^3+16*s15^2*s45+57*s15*s45^2-2*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(75*s34^3+4*s34^2*(-21*s15+26*s45)+
s34*(96*s15^2+4*s15*s45+27*s45^2)-
2*(16*s15^3-6*s15^2*s45-26*s15*s45^2+s45^3)))/
(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(119*s34^3+9*s34^2*(-4*s15+7*s45)-
9*s34*(-10*s15^2-12*s15*s45+s45^2)+
3*(-12*s15^3-22*s15^2*s45-20*s15*s45^2+s45^3)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s12^2*(-s15+s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)+
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(4*(-s15+s23+s34)^3*(s23-s45))+
(s15^2*(s34^2*(-101*s15+325*s45)+2*s34*(120*s15^2-79*s15*s45+
215*s45^2)+3*(-40*s15^3+40*s15^2*s45-19*s15*s45^2+
35*s45^3)))/(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34*(79*s15^2+57*s15*s45+149*s45^2)+
3*(-20*s15^3+41*s15^2*s45+63*s15*s45^2+35*s45^3)))/
(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-1/(8*s12^2)+(5*s15^3*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s45^3)/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(3*(s15-s45)*s45^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(2*s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-s45^4/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)+(s15^2*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))+
(2*s15*s45^4)/(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))+s45^4/(s12^2*(-s15+s23+s34)*(s12-s45)^2*
(s12+s23-s45))-(3*s15*s45^4)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))-(s15^2*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(3*s15*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+s12/(4*(-s15+s23+s34)^2*(-s23+s45))+
3/(4*(-s15+s23+s34)*(-s23+s45))+
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45)/
(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(5*s15^5*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(5*s15^5*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(11*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))-(15*s15^3*s45)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))-
(3*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(s45^2*(s15+s45)^2)/(s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(4*s15^2*(s15-s34)^3)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^2*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s45^2*(s15+s45)^2)/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(2*s45^2*(s15+s45)^2)/(s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^2*(s15+s45)^2)/
(s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(3*s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(s15*s45^2*(s15+2*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*s45^3*(s15+2*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(2*s15*s45^3*(s15+2*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(-2*s15-2*s23+s34+3*s45)/
(8*s12^2*(s12+s23-s45))-(35*s12+44*s15+35*s34+3*s45)/
(24*s12^2*(-s15+s23+s34))+(s15*s45*(2*s15+5*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15^3*s45*(5*s15+9*s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(17*s12+41*s15+17*s34+76*s45)/(24*s12^2*(-s15+s23-s45))+
(s12*(s15-s45)+s15*s45)^2/(4*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(s12*(s15-s45)+2*s15*s45)/
(4*(-s15+s23+s34)^2*(s23-s45)^2)+
(9*s12^2+6*s15^2-10*s15*s34+55*s34^2+
s12*(24*s15+55*s34-3*s45)+32*s15*s45+14*s34*s45)/
(24*s12^2*(-s15+s23+s34)^2)-
(s45^2*(s15^2+3*s15*s45-3*s45^2))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))-(11*s15*(s34+s45)^2*
(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^4)-(s45*(2*s15^2+5*s15*s45+3*s45^2))/
(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s45*(2*s15^2+5*s15*s45+3*s45^2))/(s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+(5*s15^2+5*s23^2+2*s15*s34-
7*s34^2+s23*(5*s15+s34-22*s45)-42*s15*s45+3*s34*s45+
36*s45^2)/(8*s12^2*(s12+s23-s45)^2)-
(73*s15^2+82*s15*s34+17*s34^2+348*s15*s45+30*s34*s45+
153*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s15+s45)*(s34+s45)*(88*s15^2+19*s15*s34+195*s15*s45+
79*s34*s45+167*s45^2))/(24*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(73*s15^2+82*s15*s34+17*s34^2+
348*s15*s45+134*s34*s45+301*s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)*(44*s15^2+74*s15*s34+
41*s34^2+210*s15*s45+294*s34*s45+345*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s12^2-2*s15^2+2*s15*s45+s45^2-2*s12*(4*s15+s45))/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s15*s45^2*(-s34^2+s15*(s34+2*s45)))/(s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+
4*s12*s15*(-5*s15+s45)+2*s15^2*(10*s15+3*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15*s45*(s34*(-2*s34+s45)+s15*(2*s34+3*s45)))/
(s12^2*(-s15+s23+s34)^3*(s12-s45))+
(2*s15^2-6*s34^2+6*s34*s45+41*s45^2-2*s15*(s34+6*s45))/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(16*s34^3-2*s34^2*s45+81*s34*s45^2+171*s45^3-
s15^2*(73*s34+97*s45)+s15*(22*s34^2-294*s34*s45-384*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s45*(s15^2*(12*s34-17*s45)+(s34+s45)^2*(12*s34+s45)-
2*s15*(12*s34^2+5*s34*s45-11*s45^2)))/
(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(-s12^3+6*s12^2*s15+20*s15^2*s45+s12*(-2*s15^2-4*s15*s45+
s45^2))/(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(4*s12*s15*(s15-s45)*s45+s15^2*s45^2+2*s12^3*(-s15+s45)+
s12^2*(3*s15^2-8*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(3*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*(-60*s15^4+s15*(41*s34-223*s45)*(s34+s45)^2+
60*s15^3*(3*s34+s45)-2*s45*(s34+s45)^2*(79*s34+35*s45)-
4*s15^2*(67*s34^2+89*s34*s45+37*s45^2)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(13*s34^3+11*s34^2*s45-35*s34*s45^2-57*s45^3+
s15^2*(s34+s45)+s15*(-14*s34^2+50*s34*s45+72*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s15^3+13*s34^3+s15^2*(3*s34-64*s45)+16*s34^2*s45-
15*s34*s45^2-26*s45^3+s15*(-21*s34^2+34*s34*s45+90*s45^2))/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(88*s15^3*(s34+s45)+35*s45^2*(s34+s45)^2+
2*s15*s45*(49*s34^2+230*s34*s45+181*s45^2)+
s15^2*(19*s34^2+302*s34*s45+283*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(44*s15^3+s15^2*(74*s34+254*s45)+s45*(-11*s34^2+102*s34*s45+
161*s45^2)+s15*(41*s34^2+368*s34*s45+555*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-36*s15^4+s15^3*(64*s34-68*s45)-(23*s34-6*s45)*s45*
(s34+s45)^2-2*s15^2*(91*s34^2+128*s34*s45+109*s45^2)+
s15*(47*s34^3-325*s34^2*s45-711*s34*s45^2-435*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-24*s15^3*s45+(s34+s45)^2*(17*s34^2-6*s34*s45+3*s45^2)+
s15^2*(117*s34^2+290*s34*s45+209*s45^2)+
4*s15*(42*s34^3+77*s34^2*s45-4*s34*s45^2-48*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^3*(6*s34-34*s45)-(s34+s45)^3*(6*s34+s45)-
s15^2*(18*s34^2+s34*s45-71*s45^2)+
2*s15*(9*s34^3+21*s34^2*s45-4*s34*s45^2-24*s45^3))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(123*s34+35*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
4*s15*(38*s34^3+24*s34^2*s45-6*s34*s45^2-7*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(-6*s34^4+2*s34^3*(6*s15-7*s45)+2*s15*s34*(25*s15-38*s45)*
s45-3*s34^2*(2*s15^2+8*s15*s45+3*s45^2)+
s45*(-32*s15^3+25*s15^2*s45-64*s15*s45^2+s45^3))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
2*s15^2*(65*s34^2-2*s34*s45-10*s45^2)+(s34+s45)^2*
(51*s34^2+26*s34*s45-3*s45^2)+
s15*(9*s34^3+251*s34^2*s45+307*s34*s45^2+137*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-3*s12^3+9*s12^2*(s34-s45)+35*s34^2*(s34+s45)-
6*s15^2*(s34+3*s45)+2*s15*s34*(54*s34+53*s45)+
s12*(6*s15^2+35*s34^2+12*s15*(s34+s45)))/
(24*s12^2*(s15-s23-s34)^3)-
(3*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
-11/3-(3*s15^2*(-s15+s34)^2)/((s12-s34)*(-s15+s23+s34)^3)+
(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s15*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^2*(s15+s34))/((s12-s34)^2*(-s15+s23+s34))+
(s15*(-5*s15+3*s34))/((s12-s34)*(-s15+s23+s34))+
(s15*(-8*s15^2+11*s15*s34-3*s34^2))/((s12-s34)*
(-s15+s23+s34)^2)+(s15^2*(s15+s34))/
((s12-s34)^2*(-s15+s23-s45))+(s15*(5*s15+4*s34))/
((s12-s34)*(-s15+s23-s45))+(s15^4*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-(5*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^4*s34)/((s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(11*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(7*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(-s15+s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^3*(s15+2*s34))/
((s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(8*s15+11*s34))/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(3*s15^2+18*s15*s34-13*s34^2))/
((s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*s34*(3*s15^2-4*s15*s34+s34^2))/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(5*s15-2*s45)*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(31*s45)/(6*(s12-s34-s45))+
(3*s15^4*s45^2)/((-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(2*s45^2)/((s12-s45)*(s12-s34-s45))+
(3*s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(2*s15^2*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(4*s15*s45^3)/((-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(2*s45^3)/((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)+
s45^3/((s12-s45)^2*(s12-s34-s45))+
(2*s45^3)/((-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
s45^4/((s12-s45)*(s12-s34-s45)^3)+(s15*(-s12+8*s15)*s45)/
(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(9*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)-
((s12^2-9*s12*s15+26*s15^2)*s45^2)/(8*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(5*s15^4*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)+(23*s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^2-8*s12*s15+18*s15^2)*s45^3)/(8*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^3*(s15+2*s34))/((s12-s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^2*(8*s15+11*s34))/
((s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))+(9*s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+(s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45))+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s15*(s15+s45)^3)/((s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(11*s45^4)/(6*(-s12+s34+s45)^4)+(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(14*s45^3)/(3*(-s12+s34+s45)^3)-(s15^4*s34^3)/
((s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^3*s34^2*(-2*s15+s34))/((s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^4*s34^2)/((s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(21*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^4*s34)/((s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(4*s15^3*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(4*s15^3*s34*(s15+2*s34))/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^3*(s15+4*s34))/((s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(8*s45^2)/(-s12+s34+s45)^2-
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(3*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)+s45^4/((s12-s45)^2*(-s12+s34+s45)^2)-
(2*s15^3*s45^2*(3*s15+s45))/((-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(s15^4*s34)/((s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(2*s15^3*(s15+4*s34))/
((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^4)/((s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(2*s15+s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15^3*s34^2*(-s15+s34))/((s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(2*s15^3*s34*(s15+s34))/
((s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(9*s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15*(2*s34+s45))/((-s15+s23+s34)*
(s12-s45))+(3*(-s15+10*s34+s45))/(8*(-s15+s23+s34))+
(s15^2*s45^2*(18*s34+s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(3*s15^2*s45^2*(-5*s15+2*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(11*s15^3*(s34+s45)^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(3*(s23+5*s45))/(8*(s12+s23-s45))+
(s15^3*s45*(2*s15+7*s45))/((-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s45*(-15*s15+19*s34+33*s45))/
(8*(-s15+s23+s34)*(s12+s23-s45))+(-9*s15+35*s45)/
(24*(s15-s23+s45))-(s45*(-2*s12^2+13*s12*s15-12*s15^2-
2*s12*s45+13*s15*s45+s45^2))/(8*(-s15+s23+s34)^2*
(s15-s23+s45))-(s45*(-10*s15^2+13*s15*s34-s34^2+
29*s15*s45+s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(s34^2+s34*s45+s45^2))/((-s15+s23+s34)*(s12-s45)^2)+
(s12*s15-6*s15^2-2*s12*s45+4*s15*s45+2*s45^2)/
(8*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*s45*(-18*s15*s34+18*s34^2+17*s15*s45+20*s34*s45+2*s45^2))/
(8*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^2*(s15^2+3*s15*s45+3*s45^2))/((-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))+(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(4*s15^2+15*s15*s45+6*s45^2))/((-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(44*s15^2+45*s15*s34-10*s15*s45+22*s34*s45+32*s45^2)/
(8*(-s15+s23+s34)*(s12-s34-s45))+
(132*s15^2+131*s15*s34+94*s15*s45+35*s34*s45+82*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(-4*s15^3-4*s15^2*s45+s15*s45^2+s45^3)/(8*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(2*s15^3+7*s15^2*s45+9*s15*s45^2+6*s45^3))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(108*s15^3+175*s15^2*s34+315*s15^2*s45+561*s15*s34*s45+
837*s15*s45^2+149*s34*s45^2+105*s45^3))/(24*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15^4+10*s15^3*s45+4*s15*s45^3)/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(9*s15^4*s45+2*s15^2*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(s15*s45*(18*s34^2+3*s34*s45-
s45*(-16*s15+s45)))/(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(-s15+s34)^2*(-(s15*s45)+s34*(-3*s15+s45)))/
((s12-s34)^2*(-s15+s23+s34)^3)+
(s45*(-11*s15^2+s34^2+10*s15*s45+s45^2+2*s34*(-3*s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*(4*s34^2+3*s15*s45+s34*(-s15+s45)))/((-s15+s23+s34)^2*
(s12-s45))+(9*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+
2*s34*(-s15+s45)))/(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*(-s15+s34)*(-(s34*(-4*s15+s45))+s15*(s15+s45)))/
((s12-s34)^2*(-s15+s23+s34)^2)+
(6*s15^2-24*s34^2-s12*(s15+6*s34-2*s45)+s15*s45+s45^2-
s34*(3*s15+s45))/(8*(-s15+s23+s34)^2)+
(3*s23^2-5*s23*s45+s45*(-13*s15-s34+s45))/
(8*(s12+s23-s45)^2)+(s45^2*(-3*s12^2+s12*(21*s15-4*s45)+
6*s15*(-5*s15+2*s45)))/(8*(-s15+s23+s34)^3*
(s15-s23+s45))+(s15*(s15*s34^2-2*s34^3+
3*s15^2*(-s15+2*s45)+s15*s34*(4*s15+3*s45)))/
((-s15+s23+s34)^3*(s12-s45))+
(s15*(-3*s15*s34^3+s34^4+3*s15*s34^2*(s15-s45)+
3*s15^2*s45*(-s15+s45)+s15^2*s34*(-s15+6*s45)))/
((-s15+s23+s34)^3*(s12-s45)^2)+
(72*s15^3-32*s15^2*s45+29*s15*s45^2+s45^3-
s34^2*(59*s15+2*s45)-s15*s34*(100*s15+17*s45))/
(8*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(2*s34^3-6*s15*s34*s45+s34^2*(-3*s15+s45)+
s15*(s15^2+3*s15*s45-5*s45^2)))/((-s15+s23+s34)^2*
(s12-s45)^2)+(-3*s23^3+9*s23^2*s45-9*s23*s45*(-s15+s45)+
3*s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(4*(s12+s23-s45)^3)+(3*s15*s34^2+26*s34^3-
3*s12^2*(s34-2*s45)+36*s15*(s15-s45)*s45+
6*s15*s34*(s15+6*s45)+3*s12*(5*s15*s34+4*s34^2-13*s15*s45-
4*s34*s45+4*s45^2))/(24*(-s15+s23+s34)^3)+
(s15^3*(60*s15^3+167*s34^3-60*s15^2*s45+156*s15*s45^2+
35*s45^3+3*s34^2*(92*s15+123*s45)+
3*s34*(-60*s15^2+108*s15*s45+79*s45^2)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(119*s34^3+3*s34^2*(64*s15+21*s45)-
9*s34*(40*s15^2+8*s15*s45+s45^2)+3*(60*s15^3-52*s15^2*s45-
4*s15*s45^2+s45^3)))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2*(75*s34^3+8*s34^2*(20*s15+13*s45)+
s34*(-160*s15^2+76*s15*s45+27*s45^2)-
2*(-16*s15^3+38*s15^2*s45+12*s15*s45^2+s45^3)))/
(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s34*(223*s15^2+142*s15*s45+12*s45^2)+
6*(18*s15^3-17*s15^2*s45+30*s15*s45^2+s45^3))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(s34^2*(137*s15+125*s45)+3*s34*(-200*s15^2+57*s15*s45+
23*s45^2)-6*(-6*s15^3+54*s15^2*s45+33*s15*s45^2+2*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s34*(-187*s15^2+10*s15*s45+53*s45^2)+
6*(-24*s15^3+13*s15^2*s45+56*s15*s45^2+27*s45^3))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(5*s34^2*(71*s15+65*s45)+2*s34*(-84*s15^2+425*s15*s45+
215*s45^2)+3*(40*s15^3-16*s15^2*s45+197*s15*s45^2+
35*s45^3)))/(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(3*(s15+s45)^2*(16*s15^2+93*s15*s45+57*s45^2)+
s34*(235*s15^3+501*s15^2*s45+393*s15*s45^2+103*s45^3))/
(24*(s12-s34-s45)^3*(s15-s23+s45))+
(-3/(8*s12^2)+(2*s15*(s15-s34)^2*s34)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(s15-s34)^2*s34^2)/
(s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+(2*s15*(s15-s34)*s34)/
(s12^2*(s12-s34)*(-s15+s23+s34)^2)+(s15*(s15-s34)*s34^2)/
(s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^3*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^
3)-(s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-(2*s15*s34*(s15+2*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34^2*(7*s15^2-8*s15*s34+s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34*(-2*s15^2-9*s15*s34+5*s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-(2*s15^3*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(2*s15*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(2*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45)/
(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^5*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
((s12^3-8*s12^2*s15+18*s12*s15^2-28*s15^3)*s45^2)/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(5*s15^5*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(s15^3*s34^2)/(s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s15*s34*(s15+2*s34))/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(11*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(15*s15^3*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(3*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15^3*s34^4)/(s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)-(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(2*s15^2*s34^3*(-3*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s15^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(s15^3*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^2*s34*(s15+3*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(2*s15^2*s34^2*(2*s15+3*s34))/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(2*s45*(s15+s45)^3)/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(2*s15^2*s45^3*(3*s15+s45))/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^2*s34*(s15+3*s34))/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s45*(s15+s45)^3)/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s45^2*(s15+s45)^3)/
(s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^2*s34^3*(-s15+s34))/(s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^2*s34^2*(s15+s34))/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^2*s34^2)/(s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^2*s34^2)/
(s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(3*s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(s15*s45^2*(s34+2*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15^2*s45^2*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45*(2*s34+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45))-
(35*s12+74*s15+35*s34+3*s45)/(24*s12^2*(-s15+s23+s34))+
(s15^3*s45*(5*s15+9*s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(-3*s34+17*s45)/
(8*s12^2*(s12+s23-s45))+(35*s12+65*s15+35*s34+82*s45)/
(24*s12^2*(-s15+s23-s45))-(127*s15^2+118*s15*s34+
35*s34^2+348*s15*s45-78*s34*s45-117*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-3*s12^2+4*s12*s15+4*s15^2-2*s12*s45+2*s15*s45+s45^2)/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(4*s15*s45^2*(s15^2+3*s15*s45+s45^2))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(127*s15^2+118*s15*s34+35*s34^2+348*s15*s45+170*s34*s45+
247*s45^2)/(24*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(2*s45*(s15^3+3*s15^2*s45+s45^3))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(-7*s15^3*s45^2-2*s15*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(s15^2+s34^2-2*s15*(s34+s45)))/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(s45*(-2*s12^3+s12^2*(14*s15-3*s45)+4*s12*s15*(-5*s15+s45)+
2*s15^2*(10*s15+3*s45)))/(8*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))+((48*s15-49*s45)*s45-6*s34*(s15+5*s45))/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*s45*(-2*s15^2+s34*(-2*s34+s45)+s15*(4*s34+6*s45)))/
(s12^2*(-s15+s23+s34)^3*(s12-s45))+
(9*s12^2+55*s12*s34+55*s34^2-3*s12*(4*s15+s45)+
2*s34*(25*s15+7*s45)+4*s15*(-3*s15+8*s45))/
(24*s12^2*(-s15+s23+s34)^2)+(9*s15^2+9*s15*s23+9*s23^2-
3*s23*s34-3*s34^2-26*s23*s45+7*s34*s45+24*s45^2-
6*s15*(s34+9*s45))/(8*s12^2*(s12+s23-s45)^2)+
(28*s34^3-50*s34^2*(-5*s15+s45)+s34*(-175*s15^2+150*s15*s45-
171*s45^2)+s45*(-151*s15^2+240*s15*s45-141*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-9*s15^3-3*(3*s34-2*s45)*(s34+s45)^2+
s15^2*(9*s34+80*s45)+s15*(9*s34^2-58*s34*s45-78*s45^2))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15*s45*(s15^2*(12*s34-17*s45)+(s34+s45)^2*(12*s34+s45)-
6*s15*(4*s34^2+s34*s45-3*s45^2)))/(8*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(s12^3-6*s12^2*s15-20*s15^2*s45+
s12*(4*s15^2+8*s15*s45+s45^2))/(8*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(3*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(9*s34^3-3*s15^2*(s34-7*s45)+27*s34^2*s45+49*s34*s45^2+
47*s45^3-2*s15*(3*s34^2+7*s34*s45+36*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-44*s15^3-2*s15^2*(79*s34+217*s45)+
s15*(43*s34^2-524*s34*s45-699*s45^2)+
s45*(71*s34^2+114*s34*s45+91*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(160*s15^3*(s34+s45)+35*s45^2*(s34+s45)^2+
2*s15*s45*(145*s34^2+458*s34*s45+349*s45^2)+
s15^2*(211*s34^2+758*s34*s45+619*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(160*s15^3*(s34+s45)+s45^2*(103*s34^2+318*s34*s45+
239*s45^2)+2*s15*s45*(145*s34^2+458*s34*s45+349*s45^2)+
s15^2*(211*s34^2+758*s34*s45+619*s45^2))/
(24*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(44*s15^3+2*s15^2*(79*s34+217*s45)+
s45*(53*s34^2+318*s34*s45+309*s45^2)+
s15*(-43*s34^2+524*s34*s45+699*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(-36*s15^4+4*s15^3*(26*s34-7*s45)+(23*s34-6*s45)*s45*
(s34+s45)^2+s15^2*(-94*s34^2+664*s34*s45+374*s45^2)+
s15*(13*s34^3+229*s34^2*s45+147*s34*s45^2-165*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-18*s15^4-12*s15^3*(-6*s34+s45)+(s34+s45)^2*
(51*s34^2+26*s34*s45-3*s45^2)-2*s15^2*(79*s34^2-
22*s34*s45+4*s45^2)+s15*(339*s34^3+473*s34^2*s45+
193*s34*s45^2-37*s45^3)))/(12*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^2)+(2*s15^3*(3*s34-7*s45)-
(s34+s45)^3*(6*s34+s45)+s15^2*(-18*s34^2+11*s34*s45+
71*s45^2)+2*s15*(9*s34^3+17*s34^2*s45-4*s34*s45^2-
12*s45^3))/(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(32*s15^3*s45+s15^2*(-6*s34^2+18*s34*s45-29*s45^2)-
(s34+s45)^2*(6*s34^2+2*s34*s45-s45^2)+
4*s15*(3*s34^3-4*s34^2*s45-5*s34*s45^2+6*s45^3))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(24*s15^3*(2*s34+3*s45)+s15^2*(75*s34^2+62*s34*s45-
169*s45^2)+(s34+s45)^2*(17*s34^2-6*s34*s45+3*s45^2)+
4*s15*(78*s34^3+83*s34^2*s45+26*s34*s45^2+18*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(-60*s15^4+60*s15^3*(4*s34+s45)+(s34+s45)^3*
(123*s34+35*s45)-60*s15^2*(6*s34^2+4*s34*s45+s45^2)+
4*s15*(112*s34^3+216*s34^2*s45+186*s34*s45^2+67*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(60*s15^4-60*s15^3*(3*s34+s45)-2*s45*(s34+s45)^2*
(79*s34+35*s45)-4*s15^2*(s34^2+35*s34*s45+31*s45^2)-
s15*(271*s34^3+1149*s34^2*s45+1557*s34*s45^2+751*s45^3)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-3*s12^3+9*s12^2*(2*s15+s34-s45)+35*s34^2*(s34+s45)+
12*s15^2*(s34+2*s45)+2*s15*s34*(42*s34+53*s45)+
s12*(-12*s15^2+35*s34^2+12*s15*(s34+s45)))/
(24*s12^2*(s15-s23-s34)^3)-
(3*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
-13/2-(10*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)^2)+
((-7*s15)/6+s34/4)/(-s15+s23+s34)-(2*s45)/(s12-s45)-
(s12*s15*s45)/(2*(-s15+s23+s34)*(s23-s45)^2)+
(s15^2*(-2*s12+s15)*s45)/(3*(-s15+s23+s34)*
(-s15+s23-s45)^3)-(7*s45)/(3*(s12-s34-s45))+
(s15^3*(4*s15-9*s45)*s45)/(4*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-s45^2/(2*(s12-s45)^2)+
(3*s45^2)/(4*(s12-s45)*(s12+s23-s45))-
(3*s15^3*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(9*s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(3*s45^2)/
((s12-s45)*(s12-s34-s45))+(19*s15^3*s45^3)/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
s45^3/(2*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
s45^3/(4*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(3*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(3*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-
s45^3/((s12-s45)^2*(s12-s34-s45))-
s45^4/((s12-s45)*(s12-s34-s45)^3)-
s45^4/(3*(s12-s45)^3*(s12-s34-s45))+s45^3/(3*(-s12+s45)^3)+
(s15^3*s45^2*(-2*s15+s45))/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(3*s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)*(-s23+s45))+(s15^3*s45^3)/
(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*(-s23+s45))+
s15^3/(3*(s15-s23+s45)^3)+(s12*(s12-2*s15)*s15*s45^2)/
(3*(-s15+s23+s34)^2*(s15-s23+s45)^3)-
(s12^2*s15*s45^3)/(3*(-s15+s23+s34)^3*(s15-s23+s45)^3)-
s15^2/(2*(s15-s23+s45)^2)+(s15*(7*s12+12*s15)*s45)/
(6*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(9*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)-(5*s15^4*s45^2)/
((-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45)^2)+
(23*s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s15)/(6*(s15-s23+s45))-
(3*s15^3*s45)/((-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))+(9*s15^2*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+(10*s12^2*s45^2)/
(s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))-(10*s12^2*s45^3)/(s15*(-s15+s23+s34)^3*
(s15-s23+s45))+(2*s15^3*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))-(3*s15*(s15+s45))/
(2*(s12-s45)*(s15-s23+s45))-(3*s15*(s15+s45)^2)/
(4*(s12-s45)^2*(s15-s23+s45))+(3*(s15+s45)^2)/
(2*(s12-s34-s45)*(s15-s23+s45))-(s15*(s15+s45)^3)/
(3*(s12-s45)^3*(s15-s23+s45))+(s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(s45*(s15+s45)^4)/(3*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)^3*(2*s15+s45))/
((s12-s34-s45)^3*(s15-s23+s45))+(4*s12^2*s45^2)/
((-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(4*s12^2*s45^3)/((-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
s45^3/(-s12+s34+s45)^3-(3*s45^2)/(2*(-s12+s34+s45)^2)+
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(2*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)-s45^4/(2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^3*s45^2*(-3*s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*(s15+s45)^2)/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*(s15+s45)^3)/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^4)/(2*(s12-s45)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(19*s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15^2*s45^2*(57*s34+s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(3*s15^2*s45^2*(-5*s15+2*s45))/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))+(s15^2*s45*(-5*s15+2*s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*(s15+s45)^2*(-s15+3*s45))/(4*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(-9*s15+14*s34+3*s45))/
(6*(-s15+s23+s34)*(s12-s45))+((s15+s45)^3*(-s15+4*s45))/
(2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^2*s45^2*(3*s15+5*s45))/
(2*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(s45*(17*s15+11*s34+11*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45))+((s15+s45)^3*(-2*s15+13*s45))/
(12*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(3*s23+13*s45)/(12*(s12+s23-s45))+
(2*s12*s15-34*s12*s45+5*s15*s45)/(4*(-s15+s23+s34)*
(s23-s45))+(s15*(9*s15^2+18*s15*s34-47*s34^2+33*s15*s45-
24*s34*s45))/(12*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*(s15^2-2*s15*s45-12*s45^2))/(3*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(3*s15*(s15^2+3*s15*s45-s45^2))/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s45*(-29*s15^2-23*s15*s34+s34^2+14*s15*s45+2*s34*s45+s45^2))/
(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(-2*s15^2-3*s15*s45+3*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(2*s15^2+5*s15*s45+3*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(3*s15^2-3*s15*s45+5*s45^2))/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(-4*s15^2-s15*s45+9*s45^2))/(12*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(18*s15^2-28*s15*s34-64*s15*s45+11*s34*s45+11*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(2*s15^3+7*s15^2*s45+9*s15*s45^2-
3*s34*s45^2-3*s45^3))/((-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(-s15^3+s15^2*s45+9*s15*s45^2+3*s45^3))/
(2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(-2*s15^3+7*s15^2*s45+33*s15*s45^2+9*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s45*(6*s15^2+s34^2+55*s15*s45+s45^2+2*s34*(-11*s15+s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(s45^2*(s12*s15*(6*s15-5*s45)+27*s15^2*s45-6*s12^2*(-s15+s45)))/
(6*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(19*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(4*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(4*(-s15+s23+s34)^2*(s23-s45)^2)-
(s15*(8*s34^2+4*s34*s45+9*(s15+s45)^2))/(12*(-s15+s23+s34)*
(s12-s45)^2)+(s15*s45*(57*s34^2+3*s34*s45+
s45*(72*s15+s45)))/(12*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(s15^2*(s15-18*s45)-s12*s15*(s15+s45)+
s12^2*(-2*s15+3*s45)))/(3*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(s15^3*(s34^3+s45^2*(-4*s15+s45)+
s34*s45*(-5*s15+3*s45)+s34^2*(-2*s15+3*s45)))/
((-s15+s23+s34)^3*(s12-s34-s45)^3)-
(-6*s23^2+5*s23*s45+s45*(35*s15+s34+8*s45))/
(12*(s12+s23-s45)^2)+(3*s15*(7*s15-s45)+
5*s12*(s15+12*s45))/(6*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(36*s15*s34^3-17*s34^4+s15^2*s34*(2*s15-45*s45)+
3*s15^2*(2*s15-9*s45)*s45+3*s15*s34^2*(-7*s15+13*s45)))/
(12*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(-54*s15*s34^2+37*s34^3+3*s15*s34*(7*s15-24*s45)+
s15^2*(-4*s15+45*s45)))/(12*(-s15+s23+s34)^3*(s12-s45))+
(s15*s45*(57*s34^2+2*s45*(26*s15+s45)+s34*(-57*s15+59*s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-86*s15*s34+141*s34^2+s15*(42*s15+73*s45)+
s12*(4*s15-162*s34+222*s45))/(12*(-s15+s23+s34)^2)+
(s15*(25*s34^3+s34^2*(-18*s15+13*s45)-s15*s34*(9*s15+34*s45)+
s15*(2*s15^2-16*s15*s45-45*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15^3+(s12^2*(s15-6*s45))/3+(9*s15^2*s45)/2-
(3*s15*s45^2)/2+s12*(s15^2-(13*s15*s45)/3-14*s45^2))/
((-s15+s23+s34)^2*(s15-s23+s45))-
(s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15^2*(-3*s34^2*s45+s34*(2*s15^2+7*s15*s45-6*s45^2)+
s45*(3*s15^2+11*s15*s45-3*s45^2)))/((-s15+s23+s34)^2*
(s12-s34-s45)^3)-(9*s15^3+57*s15^2*s45-65*s15*s45^2+
s45^3+s34^2*(-47*s15+s45)+2*s34*(27*s15^2-38*s15*s45+
s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(-8*s15^3+37*s34^3+39*s15^2*s45-54*s15*s45^2+s45^3+
s34^2*(-90*s15+39*s45)+3*s34*(11*s15^2-36*s15*s45+s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))-
(19*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(12*(s12+s23-s45)^3)+(10*(-2*s12*s34^3+s34^3*(s34+s45)+
s12^2*(s34^2-s34*s45+s45^2)))/(s15*(-s15+s23+s34)^3)+
(s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(3*(-s15+s23+s34)*(s12-s45)^3)-
(s15^2*(6*s34^3+s15*(4*s15-7*s45)*s45+s34^2*(-11*s15+12*s45)+
s34*(2*s15^2-17*s15*s45+6*s45^2)))/(2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s45*(6*s12^2*(s15-3*s45)+
s15*(6*s15^2+60*s15*s45-7*s45^2)-
3*s12*(-4*s15^2+11*s15*s45+8*s45^2)))/(6*(-s15+s23+s34)^3*
(-s15+s23-s45))+(s15*(s34^2*(3*s15-6*s45)+
3*s34*(s15^2+5*s15*s45-2*s45^2)+s15*(-2*s15^2+2*s15*s45+
9*s45^2)))/(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-8*s15*s45*(s15+7*s45)+2*s12^2*(-7*s15+15*s45)+
s12*(-2*s15^2-71*s15*s45+78*s45^2))/(4*(-s15+s23+s34)^2*
(s23-s45))+(-231*s34^3+s34^2*(94*s15-360*s45)+
s12^2*(46*s15+57*s34-114*s45)+s15*s34*(24*s15+257*s45)+
s12*(24*s15^2+58*s15*s34+180*s34^2+55*s15*s45+180*s34*s45-
180*s45^2)+s15*(12*s15^2+93*s15*s45+103*s45^2))/
(12*(-s15+s23+s34)^3)+
(s12^2*(-13*s15^2+42*s15*s45-45*s45^2)+
3*s15*s45*(-3*s15^2-9*s15*s45+13*s45^2)-
2*s12*(2*s15^3+15*s15^2*s45-39*s15*s45^2+22*s45^3))/
(4*(-s15+s23+s34)^3*(s23-s45))+
(-1/(4*s12^2)-(s15+s23+s34-5*s45)/(4*s12^2*(s12+s23-s45))+
(3*s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(3*s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(s15^2*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(s15^2*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15*s45^4)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+
s45^4/(4*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+3/(4*(-s15+s23+s34)*(-s23+s45))+
s15^2/(3*(-s15+s23+s34)*(s15-s23+s45)^3)-
(s15*(-s12+s15)*s45)/(3*(-s15+s23+s34)^2*(s15-s23+s45)^3)-
(s12*s15*s45^2)/(3*(-s15+s23+s34)^3*(s15-s23+s45)^3)-
s15/(6*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-(5*s15^5*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+3/((-s15+s23+s34)*(s15-s23+s45))+
(10*s12*s45)/(s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(11*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(15*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))-(10*s12*s45^2)/
(s15*(-s15+s23+s34)^3*(s15-s23+s45))+
(3*s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(3*(s15+s45))/(2*s12^2*(s15-s23+s45))-
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+(4*s12*s45)/
((-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(4*s12*s45^2)/((-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(s15^3*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-(s15^2*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^3)/(2*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-s15^3/(3*s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))-
(19*s15^2*s45^2*(-s15+s34+s45)^2)/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45^3*(4*s15+3*s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s15*s45^2*(-3*s15+4*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s45*(s15+s45)^2*(2*s15+5*s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*(s15+s45)*(3*s15+2*s34+7*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s45*(5*s15+9*s45))/
(s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(s45*(s15+s45)^2*(8*s15+17*s45))/(12*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(15*s12+32*s45)/
(4*(-s15+s23+s34)^2*(s23-s45))+(s12*(s15-s45)+s15*s45)^2/
(4*s12*(-s15+s23+s34)^3*(s23-s45)^2)+
(s12*(s15-s45)+2*s15*s45)/(4*(-s15+s23+s34)^2*
(s23-s45)^2)+(s45*(s12^2*s15*(4*s15-7*s45)+
s12^3*(4*s15-6*s45)+27*s12*s15^2*s45-42*s15^3*s45))/
(6*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(2*s12^2*s15*(s15-4*s45)+2*s12^3*(s15-3*s45)+
27*s12*s15^2*s45-42*s15^3*s45)/(6*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(15*s12^2+8*s12*s15+5*s12*s34+
5*s15*s34+5*s34^2+21*s15*s45+3*s34*s45)/
(4*s12^2*(-s15+s23+s34)^2)-
(s15*s45^2*(s15^2+6*s15*s45+2*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(2*s15^2+9*s15*s45+2*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))+
(s15*(2*s15^2-2*s34^2+15*s15*s45+15*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(8*s15^2-8*s34^2+33*s15*s45-12*s34*s45+18*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(2*s15^2+15*s15*s45+33*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-
(s45*(2*s15^3+9*s15^2*s45+12*s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(8*s15^3+33*s15^2*s45+42*s15*s45^2+3*s45^3))/
(12*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(2*s15^3+15*s15^2*s45+33*s15*s45^2+20*s45^3)/
(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s12+s34+(7*(-s15+s45))/4)/(s12^2*(-s15+s23+s34))-
((s15+s45)*(6*s15^2+14*s15*s45+9*s45^2+3*s34*(s15+s45)))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(10*(s34^2+s12*(-s34+s45)))/(s15*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
((s15+s45)^2*(s45*(s34+2*s45)+s15*(2*s34+3*s45)))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(-27*s15^2+22*s34^2+62*s34*s45+49*s45^2-18*s15*(s34+5*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-(s45^2*(s34+s45)^2)+s15^3*(2*s34+3*s45)+
s15*s45^2*(4*s34+7*s45)+s15^2*s45*(5*s34+8*s45))/
(s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(-6*s12^3+s15^2*(s15-27*s45)-4*s12^2*(5*s15+9*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*s45*(8*s34^3+s15*s34*(8*s15-s45)+2*s15*s45*
(7*s15+9*s45)-s34^2*(16*s15+13*s45)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(25*s15^2+25*s15*s23+25*s23^2-6*s23*s34-13*s34^2-
68*s23*s45+10*s34*s45+54*s45^2-2*s15*(6*s34+77*s45))/
(12*s12^2*(s12+s23-s45)^2)+(2*s12^3*(7*s15-15*s45)+
s15^2*s45^2+4*s12*s15*s45*(s15+3*s45)+
s12^2*(3*s15^2+24*s15*s45-29*s45^2))/
(4*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(s15*s45*(s15^2*(38*s34-55*s45)+(s34+s45)^2*(38*s34+s45)-
2*s15*(38*s34^2+8*s34*s45-27*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(2*s12^3*(s15-6*s45)-3*s15^2*s45*(10*s15+3*s45)+
2*s12*s15^2*(s15+18*s45)+2*s12^2*(2*s15^2-13*s15*s45-
9*s45^2))/(6*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(8*s15^3+17*s34^3+27*s34^2*s45+27*s34*s45^2+17*s45^3+
3*s15^2*(9*s34+19*s45)-18*s15*(s34^2+2*s34*s45+2*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(6*s15^3+s15^2*(3*s34+20*s45)+s15*s45*(6*s34+23*s45)-
s45*(s34^2+5*s34*s45+3*s45^2))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)+(19*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(8*s15^3*(s34+s45)+3*s15^2*s34*(17*s34+20*s45)-
(s34+s45)^2*(13*s34^2+2*s34*s45+s45^2)+
12*s15*s45*(3*s34^2+7*s34*s45+4*s45^2))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(3*s15^2+6*s15*(s34-6*s45)+5*(2*s34^2+4*s34*s45+5*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(-2*s45*(s34+s45)^3+s15^2*(2*s34^2+5*s34*s45+4*s45^2)+
s15*s45*(5*s34^2+13*s34*s45+11*s45^2)))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(19*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(57*s12^3-2*s15^3+6*s15^2*(s34+s45)+6*s34^2*(s34+s45)+
s12^2*(47*s15+117*s34+123*s45)+6*s12*(-s15^2+4*s15*s34+
s34^2+14*s15*s45)+6*s15*(3*s34^2+20*s34*s45+20*s45^2))/
(12*s12^2*(s15-s23-s34)^3)+
(s15*(4*s15^2*(s34+s45)+2*s34*(2*s34^2-13*s34*s45+12*s45^2)+
s15*(-8*s34^2+22*s34*s45+21*s45^2)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(32*s34^3+45*s34^2*s45+30*s34*s45^2+17*s45^3-
3*s15^2*(2*s34+11*s45)+s15*(-26*s34^2+96*s34*s45+60*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(25*s15^3+32*s34^3+48*s34^2*s45+6*s34*s45^2-4*s45^3-
18*s15^2*(s34+13*s45)+s15*(-39*s34^2+154*s34*s45+
212*s45^2))/(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*(19*s34-44*s45)-(s34+s45)^3*(19*s34+s45)+
s15^2*(-57*s34^2+32*s34*s45+213*s45^2)+
s15*(57*s34^3+106*s34^2*s45-21*s34*s45^2-58*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(2*s34*s45*(s34+s45)^2-2*s15^3*(3*s34+4*s45)-
s15^2*(3*s34^2+23*s34*s45+29*s45^2)+
s15*(-s34^3+s34^2*s45+5*s34*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-4*s34*(s34+s45)^3+s15^2*(6*s34^2+14*s34*s45+9*s45^2)+
s15*(3*s34^3+6*s34^2*s45+4*s34*s45^2+2*s45^3)))/
(2*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(s15^2*(-(s34+s45)^4+s15*(2*s34^3+7*s34^2*s45+9*s34*s45^2+
5*s45^3)))/(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(-72*s15^3*s45+s15^2*(19*s34^2-110*s34*s45-48*s45^2)+
(s34+s45)^2*(19*s34^2+2*s34*s45+s45^2)+
s15*(-38*s34^3+82*s34^2*s45+192*s34*s45^2+72*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(19*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
-31/18+(10*(s12-s34)*s34^2)/(s15*(-s15+s23+s34)^2)+
(57*s15-154*s34)/(24*(-s15+s23+s34))+
s15^2/((-s15+s23+s34)*(s12-s45))+(8*s23-25*s45)/
(12*(s12+s23-s45))+(s15*(s15-10*s34))/(4*(-s15+s23+s34)*
s45)+(s15*s34*(6*s12-9*s15+8*s34))/(4*(-s15+s23+s34)^2*
s45)-(s15*(4*s12*s34^2+(s15-s34)*s34^2+s12^2*(s15+s34)))/
(4*(-s15+s23+s34)^3*s45)+(s15*s34^2*(-s15+s34)^2)/
((-s15+s23+s34)^3*(s12-s45)*s45)+
s15^3/((-s15+s23+s34)*(s12-s45)*s45)+(s15^3*s34-s15*s34^3)/
((-s15+s23+s34)^2*(s12-s45)*s45)+
(5*s15*s34)/(2*(s12+s23-s45)*s45)-(5*s15*(-s15+s34)^2)/
(2*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(9*s12*s15*s45)/(4*(-s15+s23+s34)*(s23-s45)^2)+
(4*s45)/(3*(s12-s34-s45))+s45^2/((s12-s45)*(s12+s23-s45))-
(439*s15^3*s45^3)/(72*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
s45^3/((s12-s45)*(s12+s23-s45)^2)-(s15^3*s45^3)/
((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(3*s15^2*s45^3)/((-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(3*s15*s45^3)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45)^2)-s45^3/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(9*s15^3*s45^3)/(8*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))+(s15^2*s45^2*(-s15+s45))/
((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(5*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3-
2*s12*s34*(-s15+s34)))/((-s15+s23+s34)*(s15+s45)^2)-
(5*(-2*s15^4-4*s15^3*s34+11*s15^2*s34^2-8*s15*s34^3+2*s34^4+
s12^2*s34*(-s15+2*s34)-s12*(s15^3+3*s15^2*s34-9*s15*s34^2+
4*s34^3)))/((-s15+s23+s34)^2*(s15+s45)^2)+
(5*(s12*s34^2*(-6*s15^2+7*s15*s34-2*s34^2)+
s12^2*(-s15^3-s15^2*s34-s15*s34^2+s34^3)+
s34*(6*s15^4-15*s15^3*s34+14*s15^2*s34^2-6*s15*s34^3+
s34^4)))/((-s15+s23+s34)^3*(s15+s45)^2)+
(5*s12*(s12-s15)*s15^3)/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)+(5*s15^3*(-2*s15+s34)*(-s15+s34)^2)/
((-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^3*(-s15+s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)-(5*s15^3*(3*s15^2-5*s15*s34+2*s34^2))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*(s12-s34)^2*s34^3)/(s15*(-s15+s23+s34)^3*(s15+s45))-
(10*(s12-s34)^2*s34^2)/(s15*(-s15+s23+s34)^2*(s15+s45))+
(5*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)*(s15+s45))-
(5*s15*(3*s15+2*s34))/(2*(-s15+s23+s34)*(s15+s45))+
(5*(-4*s15^3+s12^2*s34-10*s15^2*s34+10*s15*s34^2+5*s34^3-
2*s12*(s15^2+s15*s34+3*s34^2)))/(2*(-s15+s23+s34)^2*
(s15+s45))-(5*(s12^2*(-s15^2+s34^2)+
s34*(12*s15^3-21*s15^2*s34+5*s15*s34^2+5*s34^3)-
s12*(s15^3+s15^2*s34+s15*s34^2+6*s34^3)))/
(2*(-s15+s23+s34)^3*(s15+s45))-(5*s12*s15^3*(2*s12+s15))/
(2*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(5*s15^2*(s15-s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))+(15*s15^2*(3*s15^2-5*s15*s34+2*s34^2))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(5*s15^2*(8*s15^3-21*s15^2*s34+17*s15*s34^2-4*s34^3))/
(2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(5*s15^3*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s15+s23-s45))-(s15^2*s45^2*(2*s15+s45))/
((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s12^2*s15^3)/(4*(-s15+s23+s34)^3*s45*(-s23+s45))-
(s12^2*s15^2)/(4*(-s15+s23+s34)^2*s45*(-s23+s45))+
(19*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))+(s15^3*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(-s23+s45))+(13*s15^2)/
(6*(s15-s23+s45)^2)-(5*s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(5*s15^3*s45^3)/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)-
(5*s12^2*s15^4)/(2*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45)^2)+(5*s12*s15^3*(-s12+s15))/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
(5*s12*s15^3)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)+
(65*s15)/(24*(s15-s23+s45))+
s15^2/((s12-s45)*(s15-s23+s45))-
(5*s15^2)/(2*(s12+s23-s45)*(s15-s23+s45))+
s15^2/(4*s45*(s15-s23+s45))+s15^3/((s12-s45)*s45*
(s15-s23+s45))-(5*s15^3)/(2*(s12+s23-s45)*s45*
(s15-s23+s45))-(5*s12^2*s15^4)/((-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))+(5*s12*s15^3)/
((-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2)/(2*(s15+s45)*(s15-s23+s45))+
(5*s12*(s12-2*s15)*s15^2)/(2*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(5*s12*s15^2)/((-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))+(s15*(s15+s45))/(3*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^3*s45*(s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45))-
(s15^2*s45*(s15+s45))/(3*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15*(s15+s45)^2)/((s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(5*s15*(s15+s45)^3)/
(3*(s12-s34-s45)^3*(s15-s23+s45))-(59*s12^2*s45^2)/
(12*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))+
(59*s12^2*s45^3)/(12*(-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))-(5*s45^3)/(3*(-s12+s34+s45)^3)+
(3*s45^2)/(-s12+s34+s45)^2-(5*s15^3*(-2*s15+s34)*
(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^3*(s15-s34))/
((-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^3*(3*s15^2-5*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)+(s15^2*(s15+s45)^2)/
(3*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(439*s15^2*s45^2*(-s15+s34+s45))/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s15^3*(s34+s45)^2*(-s15+s34+s45))/
(3*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s34^3*(-2*s12+2*s34+s45))/(s15*(-s15+s23+s34)^3)-
(s15*s45^2*(3*s15+2*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^2*(439*s34+3*s45))/
(24*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^2*s45*(7*s15+9*s45))/((-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*s45^2*(14*s15+23*s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s15^2*s45^2*(-15*s15+77*s45))/(12*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+(s15*(-s15+s34)*(-3*s15*s34+s34^2-
3*s15*s45))/((-s15+s23+s34)^3*(s12-s45))+
(84*s12*s15+164*s12*s45+111*s15*s45)/(24*(-s15+s23+s34)*
(s23-s45))+(51*s12*s15+50*s15^2+44*s12*s45+186*s15*s45)/
(24*(-s15+s23+s34)*(s15-s23+s45))+
(-121*s23^2+263*s23*s45+(311*s15+3*s34-163*s45)*s45)/
(24*(s12+s23-s45)^2)+(s15*(17*s15^2-26*s15*s45-43*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(8*s15^2+8*s15*s34-64*s15*s45-37*s34*s45+s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(60*s15^2+80*s15*s45-31*s34*s45+s45^2)/(24*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(-s15^2-2*s15*s45+2*s45^2))/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s45*(-311*s15^2-131*s15*s34+3*s34^2+374*s15*s45+6*s34*s45+
3*s45^2))/(24*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*(59*s15^2+5*s15*s45+6*s45^2))/(24*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(60*s15^2-439*s15*s34+439*s34^2+259*s15*s45+
445*s34*s45+6*s45^2))/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*s45*(-180*s15^2-439*s34^2-
228*s15*s45-3*s34*s45+11*s45^2))/(24*(-s15+s23+s34)^3*
(s12+s23-s45))-(5*s15*(s15^3+3*s15^2*s45+3*s15*s45^2-
3*s34*s45^2-3*s45^3))/(3*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15^3+2*s15^2*s45+s15*s45^2-s45^3)/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(439*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(24*(-s15+s23+s34)*(s12+s23-s45)^3)-
(9*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(8*(-s15+s23+s34)^3*(s23-s45)^2)+
(9*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(8*(-s15+s23+s34)^2*(s23-s45)^2)+
(s15*(-s34^2+s34*(s15-s45)+s15*(2*s15+3*s45)))/
((-s15+s23+s34)^2*(s12-s45))+
(s15*(16*s15*s45-5*s12*(12*s15+5*s45)))/(24*(-s15+s23+s34)*
(s15-s23+s45)^2)+(57*s15*s34+502*s34^2-
3*s12*(11*s15+18*s34+40*s45)+4*s15*(-s15+57*s45))/
(24*(-s15+s23+s34)^2)+(-145*s15*s45*(s15+s45)+
20*s12^2*(-3*s15+7*s45)+s12*s45*(-97*s15+302*s45))/
(24*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s12^2*(52*s15-176*s45)+2*s15*s45*(81*s15+167*s45)+
s12*(144*s15^2+197*s15*s45-476*s45^2))/(24*(-s15+s23+s34)^2*
(s23-s45))-(5*s15^2*(-3*s34^2*s45+
s34*(s15^2+3*s15*s45-6*s45^2)+s45*(s15^2+3*s15*s45-
3*s45^2)))/(3*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(439*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(72*(s12+s23-s45)^3)+(s15*(-240*s15^3+145*s34^3-
131*s15^2*s45+226*s15*s45^2-11*s45^3+
s34^2*(-482*s15+159*s45)+s34*(577*s15^2+80*s15*s45+
3*s45^2)))/(24*(-s15+s23+s34)^3*(s12-s34-s45))-
(263*s15^3+225*s15^2*s45-227*s15*s45^2+11*s45^3+
s34^2*(161*s15+3*s45)+2*s34*(-158*s15^2-61*s15*s45+7*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(-43*s15^3+34*s15^2*s45+s15*s45^2+7*s45^3+
s34*(60*s15^2-48*s15*s45+7*s45^2))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-60*s15^3-42*s15^2*s45+3*s34^2*s45-
107*s15*s45^2+11*s45^3+2*s34*(30*s15^2+55*s15*s45+7*s45^2))/
(24*(-s15+s23+s34)^2*(s12+s23-s45))+
(52*s15^2*s45^2-3*s12*s15*(20*s15^2-20*s15*s45+9*s45^2)+
s12^2*(60*s15^2-60*s15*s45+43*s45^2))/(24*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(-2284*s34^3+243*s15*(s15-s45)*s45+
12*s12^2*(2*s15+3*s34+9*s45)-9*s34^2*(-161*s15+120*s45)+
9*s15*s34*(-79*s15+147*s45)+3*s12*(-120*s15^2-181*s15*s34+
414*s34^2+2*s15*s45-54*s34*s45+54*s45^2))/
(72*(-s15+s23+s34)^3)+(s15^2*(-120*s15^3+67*s34^3+
124*s15^2*s45-71*s15*s45^2+7*s45^3+
s34^2*(-251*s15+141*s45)+s34*(304*s15^2-262*s15*s45+
81*s45^2)))/(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(-176*s15^3+205*s15^2*s45-106*s15*s45^2+14*s45^3+
2*s34^2*(-72*s15+37*s45)+s34*(317*s15^2-310*s15*s45+
88*s45^2)))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s12^2*(40*s15-61*s45)*s45+4*s15*s45^2*(7*s15+19*s45)+
s12*(20*s15^3-20*s15^2*s45+75*s15*s45^2-86*s45^3))/
(8*(-s15+s23+s34)^3*(-s15+s23-s45))+
(52*s12*s15*s45^3-60*s15^2*s45^3+s12^2*(60*s15^3-60*s15^2*s45+
60*s15*s45^2-43*s45^3))/(24*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+
(3*s15*s45*(21*s15^2+55*s15*s45-103*s45^2)+
s12^2*(19*s15^2-174*s15*s45+267*s45^2)+
6*s12*(10*s15^3+5*s15^2*s45-67*s15*s45^2+52*s45^3))/
(24*(-s15+s23+s34)^3*(s23-s45))+
(-2/(3*s12^2)+(5*s34^2)/(s15*(-s15+s23+s34)^3)+
(137*s15+137*s23-16*s34-329*s45)/(24*s12^2*(s12+s23-s45))+
(5*s15*s34)/(2*s12^2*(-s15+s23+s34)*s45)+
(s15*(s12^2+5*s12*s34+4*s34*(-s15+s34)))/
(4*s12*(-s15+s23+s34)^3*s45)-
(s15*(s12^2+10*(s15-s34)^2+s12*(-6*s15+10*s34)))/
(4*s12^2*(-s15+s23+s34)^2*s45)-(5*s15*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(5*s15*(s15-s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(5*s15*s34*(-3*s15+2*s34))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)+(s15*(s15-s45)*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(2*s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+s45^4/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)+
(5*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)-(5*(s15^2*(s15-s34)^2*(-2*s15+s34)-
s12^2*s34*(-2*s15+s34)^2-s12^3*(s15^2+s15*s34-s34^2)+
s12*s15^2*(2*s15^2-3*s15*s34+s34^2)))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)-
(5*s15^2*(-2*s15+s34)*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^3*(s15+s45))+
(5*(s12-s34)*s34)/(s15*(-s15+s23+s34)^2*(s15+s45))+
(5*s15*(s12^2-3*s15^2+2*s12*(s15-s34)+4*s15*s34-2*s34^2))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(5*(s12^3*s34+s12*s15*(4*s15^2-7*s15*s34+2*s34^2)-
s12^2*(s15^2+s15*s34+3*s34^2)+s15*(-4*s15^3+11*s15^2*s34-
9*s15*s34^2+2*s34^3)))/(2*s12^2*(-s15+s23+s34)^3*
(s15+s45))+(5*s15*(s15-s34)^2*(4*s15^2-7*s15*s34+
2*s34^2))/(2*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*
(s15+s45))+(5*s15*(3*s15^3-7*s15^2*s34+6*s15*s34^2-
2*s34^3))/(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45))-(s15*s45*(s15+s45))/(s12^2*(-s15+s23+s34)^2*
(s12-s45))+(s15*s45^3*(s15+s45))/(s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(s45^3*(s15+s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
15/(8*(-s15+s23+s34)*(-s23+s45))+(s12*s15^2)/
(4*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12*s15)/(4*(-s15+s23+s34)^2*s45*(-s23+s45))-
(17*s15)/(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s12*s15^3)/(2*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(5*s12*s15^2)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
s15/(3*s12^2*(s15-s23+s45))+(5*s15^3)/
(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*(s15-s23+s45))-
(s15*(s12^2-6*s12*s15+10*s15^2))/(4*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+(5*s15^4)/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45*(s15-s23+s45))+
(59*s12*s45)/(12*(-s15+s23+s34)^2*(s23-s45)*
(s15-s23+s45))+(5*s12*s15^3)/((-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))+(5*s12*s15^2)/
((-s15+s23+s34)^2*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2*(s12+s15))/(2*(s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+(5*(-(s12^2*s15)+s15^3))/
(2*s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))-
(5*s15^3)/(2*s12*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(5*s15^3)/(2*s12^2*(s12-s34-s45)*
(s15+s45)*(s15-s23+s45))+(5*s15^3*(s15+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(5*s15^4*s45*(s15+s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))+(s15*s45*(s15+s45))/
(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(59*s12*s45^2)/(12*(-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))+(5*s15*(s15+s45)^2*(s34+s45))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^2*(-2*s15+s34)*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^3)/(2*s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))+(s15*s45*(s15+s45))/
(s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
s15^3/(s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))-(5*s15^2*(s34+s45)^3*(-s15+s34+s45))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(439*s15^2*s45^2*(-s15+s34+s45)^2)/(72*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(s15^3*s45*(19*s15+18*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(62*s12-36*s15+62*s34+27*s45)/(36*s12^2*(-s15+s23+s34))+
(s15*(75*s15-8*s34+108*s45))/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(9*(s12*(s15-s45)+s15*s45)^2)/
(8*s12*(s15-s23-s34)^3*(s23-s45)^2)+
(-60*s12*s15+43*s12*s45+16*s15*s45)/(24*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(-216*s12^2+108*s12*s15+75*s15^2-
338*s12*s34+100*s15*s34-338*s34^2+326*s15*s45-52*s34*s45)/
(72*s12^2*(-s15+s23+s34)^2)+(s45^2*(s15^2+s15*s45-s45^2))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(36*s15^2-17*s15*s34+39*s15*s45+43*s34*s45+63*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(411*s15^2+84*s15*s34+124*s34^2-2112*s15*s45+282*s34*s45+
564*s45^2)/(72*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(9*(-2*s15*s45+s12*(-s15+s45)))/(8*(-s15+s23+s34)^2*
(s23-s45)^2)+(5*s15*(s34+s45)^2*(s15^2+2*s15*s45-
2*s45*(s34+s45)))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(5*(s34+s45)*(s15^3+2*s15^2*s45+
s15*s45^2-s45^2*(s34+s45)))/(3*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(s15*s45*(s34*(s34+s45)-
s15*(s34+2*s45)))/(s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-117*s12^2+28*s12*s15+s15*(25*s15+6*s45))/
(24*s12^2*(-s15+s23+s34)*(s15-s23+s45))+
(-802*s15^2-802*s15*s23-802*s23^2+363*s23*s34+76*s34^2+
2469*s23*s45-1143*s34*s45-2595*s45^2+726*s15*(s34+6*s45))/
(72*s12^2*(s12+s23-s45)^2)+(75*s15^2+108*s15*s45-
104*s45^2-8*s34*(s15+8*s45))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(85*s12^2-6*s15*s45+
8*s12*(9*s15+22*s45))/(24*s12*(-s15+s23+s34)^2*(s23-s45))+
(97*s12^3+s12*s15*(-179*s15+20*s45)+4*s15^2*(17*s15+23*s45)+
2*s12^2*(9*s15+49*s45))/(24*s12^2*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15*s45*(360*s15^3-(s34+s45)^2*
(878*s34+9*s45)+s15^2*(-1058*s34+1085*s45)+
4*s15*(439*s34^2+170*s34*s45-287*s45^2)))/
(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(180*s15^3-515*s34^3+3*s15^2*(61*s34-357*s45)-173*s34^2*s45+
459*s34*s45^2+189*s45^3-4*s15*(7*s34^2+451*s34*s45-
222*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(20*s12^3*(3*s15-7*s45)-24*s15^2*s45*(7*s15+9*s45)+
4*s12*s15*s45*(23*s15+44*s45)+s12^2*(-60*s15^2+156*s15*s45-
215*s45^2))/(24*s12^2*(s15-s23-s34)^3*(s15-s23+s45))+
(52*s12^2*s15*s45^2-60*s12*s15^2*s45^2+60*s15^3*s45^2+
s12^3*(-60*s15^2+60*s15*s45-43*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(-36*s15^3+59*s34^3-21*s15^2*s45+148*s15*s45^2-63*s45^3+
s34^2*(16*s15+23*s45)+75*s34*(s15^2+4*s15*s45-s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(439*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(36*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(-36*s15^3+s15^2*(17*s34-39*s45)-s15*s45*(43*s34+63*s45)+
8*s45*(2*s34^2+9*s34*s45+7*s45^2))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)-(439*(s15^4+(s34+s45)^4-
2*s15^3*(2*s34+5*s45)-2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(72*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(2*s12*s15*(9*s15-71*s45)*s45+39*s15^2*s45^2+
s12^3*(-52*s15+176*s45)+s12^2*(-27*s15^2-140*s15*s45+
221*s45^2))/(24*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(-802*s15^3-515*s34^3+3*s34^2*(76*s15-61*s45)+
6243*s15^2*s45-6495*s15*s45^2+991*s45^3+
s34*(1089*s15^2-5182*s15*s45+1251*s45^2))/
(72*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-360*s15^4+18*s15^3*(40*s34-41*s45)+
s15^2*(-799*s34^2+2278*s34*s45-475*s45^2)-
(s34+s45)^2*(439*s34^2-33*s45^2)+
2*s15*(439*s34^3-673*s34^2*s45-1313*s34*s45^2-237*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(60*s15^4-24*s15^3*(9*s34+4*s45)+s45*(s34+s45)^2*
(27*s34+7*s45)+s15^2*(197*s34^2+158*s34*s45+21*s45^2)-
s15*(64*s34^3+123*s34^2*s45+34*s34*s45^2-25*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(120*s15^4-60*s15^3*(7*s34+2*s45)+(s34+s45)^3*
(47*s34+7*s45)+12*s15^2*(42*s34^2+29*s34*s45+7*s45^2)-
s15*(251*s34^3+353*s34^2*s45+193*s34*s45^2+31*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15^3*(-84*s34+216*s45)+3*s15^2*(35*s34^2-230*s34*s45-
133*s45^2)+(s34+s45)^2*(51*s34^2-11*s45^2)+
s15*(-72*s34^3+486*s34^2*s45+692*s34*s45^2+278*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
((s34+s45)^3*(439*s34+9*s45)+s15^3*(-439*s34+1707*s45)+
s15^2*(1317*s34^2-692*s34*s45-4985*s45^2)+
s15*(-1317*s34^3-2521*s34^2*s45+791*s34*s45^2+2139*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-36*s12^3-384*s15^3+s12*(489*s15^2+286*s34^2+
6*s15*(22*s34-43*s45))+286*s34^2*(s34+s45)+
3*s15^2*(109*s34+87*s45)+s15*(-229*s34^2+428*s34*s45-
360*s45^2)+3*s12^2*(131*s15+6*(-41*s34+s45)))/
(72*s12^2*(-s15+s23+s34)^3)+
(439*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(72*s12^2*(s12+s23-s45)^3))*tr5,
71/36-s15^2/((s12-s34)*(-s15+s23+s34))-
s15^3/(s12*(s12-s34)*(-s15+s23+s34))+(s15*(4*s34-5*s45))/
(s12*(-s15+s23+s34))+(s15*(s12-s15+3*s34-s45))/
(2*(-s15+s23+s34)^2)+(s15^4*s34^3)/((s12-s34)*
(-s15+s23+s34)^3*s45^3)+(s15^4*s34^2)/
((s12-s34)*(-s15+s23+s34)^2*s45^3)+
(s15^4*s34)/((s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(2*s15-3*s34)*s34^2)/((s12-s34)*(-s15+s23+s34)^3*
s45^2)+(2*s15^3*s34)/((s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^3*s34*(s15+2*s34))/((s12-s34)*(-s15+s23+s34)^2*s45^2)+
(3*s15^2*s34^2*(-s15+s34))/((s12-s34)*(-s15+s23+s34)^3*s45)-
(s15*s34*(-s15+s34)^3)/(s12*(-s15+s23+s34)^3*s45)-
(s15*s34^2)/(s12*(-s15+s23+s34)*s45)+(s15^2*(-s15+s34))/
((s12-s34)*(-s15+s23+s34)*s45)+
(s15*(-s15+s34)^2*(s15+2*s34))/(s12*(-s15+s23+s34)^2*s45)-
(s15*s34*(6*s12-9*s15+8*s34))/(4*(-s15+s23+s34)^2*s45)+
(s15*(-s15+10*s34))/(4*(-s15+s23+s34)*s45)-
(s15^2*(s15^2-s15*s34+4*s34^2))/((s12-s34)*(-s15+s23+s34)^2*
s45)+(s15*(4*s12*s34^2+(s15-s34)*s34^2+s12^2*(s15+s34)))/
(4*(-s15+s23+s34)^3*s45)-(s15^2*s34*(-s15+s34)^2)/
((-s15+s23+s34)^3*(s12-s45)*s45)+(s15*(-s15^2+s34^2))/
((-s15+s23+s34)*(s12-s45)*s45)-
(s15*(s15^3+s15^2*s34-3*s15*s34^2+s34^3))/((-s15+s23+s34)^2*
(s12-s45)*s45)-(5*s15*s34)/(2*(s12+s23-s45)*s45)+
(5*s15*(-s15+s34)^2)/(2*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(s15^2*(s15-s34))/((-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(s15^2-s15*s34+4*s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*s45)-(s15^4*s45)/(s12*(s12-s34)*
(-s15+s23+s34)^3)+s45/(4*(-s15+s23+s34))-
(2*s45)/(s12-s45)+(71*s45)/(9*(s12-s34-s45))-
(6*s45^2)/(s12-s45)^2+(s15^2*(439*s34-9*s45)*s45^2)/
(24*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s45^2)/(8*(s12-s45)*(s12+s23-s45))+((6*s15-97*s45)*s45^2)/
(12*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2)/((-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))+
(s15^2*(2*s15-3*s45)*s45^2)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(34*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(439*s15^3*s45^3)/(72*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)-(17*s45^3)/(24*(s12-s45)^2*
(s12+s23-s45))-(17*s15^3*s45^3)/(24*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))-(17*s15^2*s45^3)/
(8*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))-
(17*s15*s45^3)/(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(4*s15^4*s45^3)/((-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-(53*s45^3)/
(6*(s12-s45)^2*(s12-s34-s45))-
(2*s45^4)/(3*(s12-s45)*(s12-s34-s45)^3)-
(4*s45^4)/((s12-s45)^3*(s12-s34-s45))+
(4*s45^3)/(-s12+s45)^3+(s15*(-s12+s45))/(2*(-s15+s23+s34)*
(s23-s45))-(s15^3*(s15+s45))/(s12*(s12-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45*(s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(s15+s45)^2/(4*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(s15-s45)*(s15+s45)^2)/(s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s12^2*s15^3)/(4*(-s15+s23+s34)^3*s45*
(-s23+s45))+(s12^2*s15^2)/(4*(-s15+s23+s34)^2*s45*
(-s23+s45))-(5*s15*s45^2*(s15+s45))/(s12*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s15*s45^2*(s15+s45))/
(s12*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15*s45^2*(s15+s45))/((-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-s15^2/((s12-s34)*(s15-s23+s45))-
s15^3/(s12*(s12-s34)*(s15-s23+s45))-
s15^4/(s12*(s12-s34)*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^2)/(2*(s12+s23-s45)*(s15-s23+s45))+
s15^4/((-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15^4*s34)/((s12-s34)*s45^3*
(s15-s23+s45))+(2*s15^3*s34)/((s12-s34)*s45^2*
(s15-s23+s45))-s15^2/(4*s45*(s15-s23+s45))+
(s15^2*(-s15+s34))/((s12-s34)*s45*(s15-s23+s45))+
s15^4/(s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/((s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^3/((s12-s45)*s45*(s15-s23+s45))-
s15^4/((-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(5*s15^3)/(2*(s12+s23-s45)*s45*(s15-s23+s45))+
(s15^2*(s15-s34))/((s12-s34-s45)*s45*(s15-s23+s45))+
s15^4/((-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))-
(71*s45)/(36*(s15-s23+s45))+(5*s15*s45^2)/(s12*(-s15+s23+s34)*
(s15-s23+s45))+(5*s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^3*s45^2*(s15+s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))-
(161*s15*(s15+s45)^2)/(24*(s12-s45)^2*(s15-s23+s45))-
(5*s15*(-s15+s45)*(s15+s45)^2)/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(4*s15*(s15+s45)^3)/
((s12-s45)^3*(s15-s23+s45))+(2*s45*(s15+s45)^4)/
(3*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(4*s45*(s15+s45)^4)/((s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(112*s45^4)/(9*(-s12+s34+s45)^4)-
(112*(s15+s45)^4*(s34+s45))/(9*(s15-s23+s45)*
(-s12+s34+s45)^4)-(112*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(s15^4*s34^3)/((-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(s15^4*s34^2)/((-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(s15^4*s34)/((-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(218*s45^3)/(9*(-s12+s34+s45)^3)+(s15^4*s34)/
(s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(s15^4*s34^3)/((-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(s15^4*s34^2)/((-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(s15^4*s34)/((-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(2*s15-3*s34)*s34^2)/((-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(2*s15^3*s34)/((-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^3*s34*(s15+2*s34))/
((-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(59*s45^2)/(3*(-s12+s34+s45)^2)+(s15^3*(33*s15-49*s45)*s45^2)/
(6*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(17*s15^4*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(10*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)-(17*s45^4)/(6*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^4*s34)/(s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15^3*s34)/(s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*(s15+s45))/
((-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(17*s45*(s15+s45)^4)/(6*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^4*s34^3)/((-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(s15^4*s34^2)/((-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(s15^4*s34)/((-s15+s23+s34)*s45^3*
(-s12+s34+s45))+(2*s15^3*s34)/((-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^3*s34*(s15+2*s34))/
((-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^3*s34^2*(-2*s15+3*s34))/((-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(3*s15^2*s34^2*(-s15+s34))/
((-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15^4*s34)/(s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(2*s15^3*s34)/(s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(439*s15^2*s45^2*(-s15+s34+s45))/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(4*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(112*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(17*s15^3*s45^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15*(19*s15+7*s45))/
(12*(s12-s45)*(s15-s23+s45))+((-5*s23)/4+(25*s45)/3)/
(s12+s23-s45)+(s15^2*s45^2*(14*s15+9*s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s45*(14*s15+9*s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(s15^3*s45^2*(84*s15+17*s45))/
(24*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
((s15+s45)^3*(7*s15+24*s45))/(6*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(19*s15+70*s34+87*s45))/
(12*(-s15+s23+s34)*(s12-s45))-(s15^2*s45^2*(9*s15+97*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2*(819*s15+194*s45))/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+((s15+s45)^3*(28*s15+257*s45))/
(24*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45^2*(21*s15+388*s45))/(24*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15*(-229*s15^2-294*s15*s34+155*s34^2-
1067*s15*s45+182*s34*s45))/(24*(-s15+s23+s34)^2*(s12-s45))+
(60*s15^2+218*s15*s45-121*s34*s45-301*s45^2)/
(24*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45*(20*s15^2+97*s15*s45-147*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(180*s15^2+439*s34^2+180*s15*s45-33*s34*s45-29*s45^2))/
(24*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*s45*(60*s15^2-439*s15*s34+439*s34^2+259*s15*s45+
421*s34*s45-18*s45^2))/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*(s15^2+10*s15*s34-7*s34^2-
7*s15*s45+6*s34*s45-5*s45^2))/(s12*(-s15+s23+s34)^2)+
(s45*(s15^2-18*s15*s45+s45^2))/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(2*s12^2-13*s15*s34+5*s34^2+s12*(-2*s15+6*s34-7*s45)+
18*s15*s45-5*s34*s45+5*s45^2))/(4*(-s15+s23+s34)^3)+
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(4*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(112*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(17*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s45*(323*s15^2+107*s15*s34+9*s34^2-356*s15*s45+18*s34*s45+
9*s45^2))/(24*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^2*s45*(56*s15^2+453*s15*s45+51*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*(161*s15^2+116*s34^2+322*s15*s45+20*s34*s45+85*s45^2))/
(24*(-s15+s23+s34)*(s12-s45)^2)+
(-12*s15^2-1118*s15*s34+102*s15*s45+399*s34*s45+885*s45^2)/
(72*(-s15+s23+s34)*(s12-s34-s45))+
(4*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/((-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(7*s15^3+45*s15^2*s45+93*s15*s45^2-
147*s45^3))/(6*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(-6*s15^3+444*s15^2*s34+864*s15^2*s45+
368*s15*s34*s45+1602*s15*s45^2+39*s34*s45^2+30*s45^3)/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(28*s15^3+341*s15^2*s45+855*s15*s45^2+51*s45^3))/
(24*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(205*s15^3+513*s15^2*s45+507*s15*s45^2+175*s45^3)/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(205*s15^3+513*s15^2*s45+255*s15*s45^2+194*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15^4+(61*s15^3*s45)/4+(113*s15^2*s45^2)/2+(97*s15*s45^3)/6)/
((-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(s34^2-s34*(-2*s15+s45)+2*s15*(-s15+s45)))/
((s12-s34)*(-s15+s23+s34)^2)+
(439*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(24*(-s15+s23+s34)*(s12+s23-s45)^3)-
(6*s15^2+581*s15*s45+539*s45^2+71*s34*(s15+s45))/
(36*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-3*s34^3+3*s15^2*(s15+s45)-3*s15*s34*(3*s15+s45)+
s34^2*(9*s15+s45)))/(s12*(-s15+s23+s34)^3)+
(s15*(-s34^3+3*s15*s34*(s15-s45)+s34^2*s45+
s15^2*(-2*s15+3*s45)))/((s12-s34)*(-s15+s23+s34)^3)-
(s45*(s12^2-s12*(8*s15+s45)+2*s15*(9*s15+4*s45)))/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(s45^2*(s12^2-s12*(8*s15+s45)+2*s15*(9*s15+4*s45)))/
(4*(-s15+s23+s34)^3*(s15-s23+s45))+
(129*s23^2-269*s23*s45+s45*(-323*s15+9*s34+151*s45))/
(24*(s12+s23-s45)^2)+
(s15^3*(-1547*s34^3+s34^2*(96*s15-3297*s45)+(216*s15-203*s45)*
s45^2-9*s34*s45*(-36*s15+217*s45)))/(36*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15*(-346*s15*s34^2+s34^3+
3*s15*s34*(99*s15-182*s45)+3*s15^2*(16*s15+317*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))-
(s15*(-526*s15*s34^3+277*s34^4+s15*s34^2*(221*s15-543*s45)+
3*s15^2*s45*(28*s15+85*s45)+s15^2*s34*(28*s15+459*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45)^2)-
(4*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
((-s15+s23+s34)^2*(s12-s45)^3)-
(439*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(72*(s12+s23-s45)^3)+(3*s15*s45^2*(-s15+s45)-
s12*(-s15+s45)^2*(2*s15+s45)+s12^2*(3*s15^2-3*s15*s45+
s45^2))/(4*(-s15+s23+s34)^3*(s23-s45))+
(s15*(s15-5*s45)*s45-s12^2*(-2*s15+s45)+
s12*(-4*s15^2+3*s15*s45+s45^2))/(4*(-s15+s23+s34)^2*
(s23-s45))+(4*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/((-s15+s23+s34)*
(s12-s45)^3)+(687*s15^3+3381*s15^2*s45+993*s15*s45^2+
87*s45^3+s34^2*(2293*s15+45*s45)+
6*s34*(-30*s15^2-105*s15*s45+22*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^3-144*s15^2*s45-321*s15*s45^2-
176*s45^3-2*s34*(37*s15^2+80*s15*s45+40*s45^2))/
(6*(s15-s23+s45)*(-s12+s34+s45)^2)-
(-60*s15^3-42*s15^2*s45+15*s34^2*s45+211*s15*s45^2+29*s45^3+
s34*(60*s15^2+98*s15*s45+44*s45^2))/(24*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15^2*(332*s34^3+s34^2*(-23*s15+445*s45)+
s45*(3*s15^2+129*s15*s45+5*s45^2)+
s34*(17*s15^2+39*s15*s45+118*s45^2)))/(6*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-
(s15*(-393*s34^3+s34^2*(204*s15-181*s45)+
s15*s34*(161*s15+250*s45)+s15*(28*s15^2+502*s15*s45+
425*s45^2)))/(24*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-168*s15^3+547*s15^2*s45+2649*s15*s45^2+609*s45^3+
s34*(555*s15^2+1629*s15*s45+1057*s45^2)))/
(36*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15^2*(37*s34^2*(15*s15+77*s45)+s45*(-192*s15^2+451*s15*s45+
609*s45^2)+2*s34*(-66*s15^2+551*s15*s45+1729*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(s34^2*(-552*s15+1135*s45)+s34*(-78*s15^2+1244*s15*s45+
747*s45^2)+6*(23*s15^3-16*s15^2*s45+327*s15*s45^2+
10*s45^3)))/(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-2225*s34^3-3*s34^2*(76*s15+439*s45)+
9*s34*(-13*s15^2-216*s15*s45+11*s45^2)+
3*(168*s15^3+927*s15^2*s45-90*s15*s45^2+29*s45^3)))/
(72*(-s15+s23+s34)^3*(s12-s34-s45))-
((s15+s45)^3*(-168*s15+1051*s45)+
3*s34*(185*s15^3+543*s15^2*s45+579*s15*s45^2+209*s45^3))/
(36*(s12-s34-s45)^3*(s15-s23+s45))+
(5/(4*s12^2)+(s15*(s15-s34)^2*s34)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(s15-s34)*s34)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2)-(s15^3*s34^4)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^3)-(s15^3*s34^3)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^3)-(s15^3*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*s45^3)-(s15^2*(s15-2*s34)*s34^3)/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(s15^2*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^2*(s15-s34)*s34)/(s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)-(5*s15*s34)/(2*s12^2*(-s15+s23+s34)*s45)+
(s15^2*s34)/(s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*s34^2*(s15^2-s34^2))/(s12^2*(s12-s34)*(-s15+s23+s34)^3*
s45)+(s15*s34*(s15^2+s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)-
(s15*(s12^2+5*s12*s34+4*s34*(-s15+s34)))/
(4*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12^2+10*(s15-s34)^2+s12*(-6*s15+10*s34)))/
(4*s12^2*(-s15+s23+s34)^2*s45)+(s12*s15)/
(4*(-s15+s23+s34)^2*(s23-s45)*s45)+
(5*s15*s34)/(2*s12^2*(s12+s23-s45)*s45)+(5*s15*(-s15+s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(5*s15*(3*s15-2*s34)*s34)/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)-(s15^2*s45^4)/(12*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-s45^4/(12*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)+(17*s15^2*s45^4)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))+
(17*s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))+(17*s45^4)/(24*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(4*s15^3*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(3*(21*s15+s45))/(4*s12^2*(-s15+s23+s34))-
(s12*s15^2)/(4*(-s15+s23+s34)^3*s45*(-s23+s45))-
(5*s15^3)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(s15^3*s34^2)/(s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(s15^2*(s15-s34)*s34)/(s12^2*(s12-s34)*
s45^2*(s15-s23+s45))+(s15^2*s34)/(s12^2*(s12-s34)*s45*
(s15-s23+s45))+(s15*(s12^2-6*s12*s15+10*s15^2))/
(4*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
(5*s15^4)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45*
(s15-s23+s45))-(5*s15^3*(s15+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(5*s15^4*s45*(s15+s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))-(2*s45^2*(s15+s45)^3)/
(3*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(4*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(112*(s15+s45)^3*(s34+s45)^2)/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(112*s15^3*(s34+s45)^4)/(9*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(s15^3*s34^4)/(s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^3)-(s15^3*s34^3)/
(s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(s15^3*s34^2)/(s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(2*s15^3*s45^4)/(3*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(s15^3*s34^2)/(s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)-(s15^3*s34^4)/(s12^2*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45)^2)-(s15^3*s34^3)/
(s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(s15^2*s34^3)/(s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)*s34)/(s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-s15+2*s34))/
(s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(17*s15^3*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^2*(s15-s34)*s34)/
(s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(17*s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s34^4)/(s12^2*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))-(s15^3*s34^3)/
(s12^2*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(s15^3*s34^2)/(s12^2*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^2*s34^3)/(s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-s15+s34))/(s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^2*s34^3*(-s15+2*s34))/
(s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34)/(s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45))+
(s15*s34^2*(s15^2-s34^2))/(s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15*s34*(s15^2+s34^2))/
(s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15^3*s34^2)/(s12^2*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(-s15+s34))/(s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34)/(s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45))-(439*s15^2*s45^2*(-s15+s34+s45)^2)/
(72*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(2*s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)-(4*s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(112*s15^2*(s34+s45)^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(17*s15^2*s45^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^3*s45*(19*s15+14*s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-
(s15^2*s45^3*(248*s15+17*s45))/(24*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(s15*(9*s12+54*s15-58*s34+36*s45))/(36*s12^2*
(-s15+s23+s34)^2)-(s45*(s15+s45)^2*(28*s15+41*s45))/
(6*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45^3*(-54*s15+49*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(s15*s45^3*(27*s15+97*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s45^3*(27*s15+97*s45))/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s45*(s15+s45)^2*(192*s15+353*s45))/
(24*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(-159*s15-159*s23+30*s34+499*s45)/(24*s12^2*
(s12+s23-s45))+(71*s12+522*s15+71*s34+539*s45)/
(36*s12^2*(s15-s23+s45))-(2*s15*s45^2*(s15^2+3*s15*s45+
3*s45^2))/(3*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)^3)+(112*s15*(s34+s45)^2*(s15^2+3*s15*s45+
3*s45^2))/(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(17*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(4*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))-
(s15*s45^2*(220*s15^2+821*s15*s45+34*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^2*(116*s15^2+294*s15*s45+97*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(-41*s15^2-136*s15*s45+98*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(192*s15^2-192*s34^2+737*s15*s45-364*s34*s45+
170*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(48*s15^2-48*s34^2+317*s15*s45-88*s34*s45+257*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*(48*s15^2+317*s15*s45+485*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(477*s15^2+142*s34^2-3030*s15*s45+1080*s34*s45+2001*s45^2)/
(72*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(192*s15^3+737*s15^2*s45+898*s15*s45^2+17*s45^3))/
(24*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(-28*s15^3-97*s15^2*s45-110*s15*s45^2+49*s45^3))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(176*s15^3+983*s15^2*s45+588*s15*s45^2+194*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(48*s15^3+317*s15^2*s45+485*s15*s45^2+216*s45^3)/
(12*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s12^2+2*s15*s45-s12*(s15+s45))/(4*s12*(-s15+s23+s34)^2*
(s23-s45))+(-6*s15^2+2*s15*s45+s45^2-s12*(s15+s45))/
(4*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(4*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(4*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(s12^3-10*s15^2*(s15+s45)-s12^2*(7*s15+s45)+
s12*s15*(10*s15+7*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(s45*(-s12^3+s12^2*(8*s15+s45)-
2*s12*s15*(9*s15+4*s45)+2*s15^2*(14*s15+9*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15*(63*s12^2+1069*s34^2+9*s34*(-24*s15+s45)-
9*s12*(16*s15-7*s34+6*s45)+9*s15*(20*s15+19*s45)))/
(36*s12^2*(-s15+s23+s34)^3)+
(s15*s45*(192*s34^3+3*s15*s34*(64*s15-77*s45)+
2*s15*s45*(206*s15+85*s45)-s34^2*(384*s15+181*s45)))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(826*s15^2+826*s23^2-52*s34^2+s15*(826*s23-774*s34-
4410*s45)+1221*s34*s45+2577*s45^2-9*s23*(43*s34+279*s45))/
(72*s12^2*(s12+s23-s45)^2)+(255*s15^2+142*s34^2+
1188*s34*s45+2055*s45^2+6*s15*(334*s34+487*s45))/
(72*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(255*s15^2+142*s34^2+2180*s34*s45+2647*s45^2+
6*s15*(334*s34+487*s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s15*s45*(360*s15^3-(878*s34-27*s45)*
(s34+s45)^2+s15^2*(-1058*s34+1073*s45)+
2*s15*(878*s34^2+328*s34*s45-553*s45^2)))/
(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s15*(96*s34^3-2*s34^2*(96*s15+181*s45)+
s15*s45*(272*s15+657*s45)+2*s34*(48*s15^2+45*s15*s45-
91*s45^2)))/(24*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-(s12*s15*(s15-2*s45)*s45)-s15^2*s45^2+s12^3*(-2*s15+s45)+
s12^2*(s15^2-s45^2))/(4*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(439*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(36*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(439*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(72*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(288*s15^3+491*s34^3-183*s15^2*(s34-9*s45)+389*s34^2*s45+
735*s34*s45^2+1419*s45^3-2*s15*(2*s34^2+1807*s34*s45+
630*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(250*s15^3+1812*s15^2*s45+3525*s15*s45^2+1963*s45^3+
480*s34^2*(s15+s45)+3*s34*(320*s15^2+1029*s15*s45+
721*s45^2))/(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(203*s45^2*(s34+s45)^2+s15^3*(764*s34+704*s45)+
6*s15*s45*(185*s34^2+806*s34*s45+609*s45^2)+
3*s15^2*(173*s34^2+1158*s34*s45+961*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(250*s15^3+12*s15^2*(80*s34+151*s45)+
s45*(196*s34^2+1083*s34*s45+1181*s45^2)+
s15*(480*s34^2+3087*s34*s45+3525*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(826*s15^3+491*s34^3+69*s34^2*s45-1341*s34*s45^2-925*s45^3-
9*s15^2*(129*s34+701*s45)+s15*(-156*s34^2+5362*s34*s45+
6441*s45^2))/(72*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*(439*s34-1719*s45)-(439*s34-27*s45)*(s34+s45)^3+
s15^2*(-1317*s34^2+752*s34*s45+4937*s45^2)+
s15*(1317*s34^3+2437*s34^2*s45-899*s34*s45^2-2031*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(360*s15^4+s15^3*(-720*s34+738*s45)+(s34+s45)^2*
(439*s34^2-72*s34*s45-87*s45^2)+
s15^2*(799*s34^2-2254*s34*s45+673*s45^2)+
s15*(-878*s34^3+1394*s34^2*s45+2074*s34*s45^2-780*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(24*s15^3*(15*s34+34*s45)-(s34+s45)^2*(439*s34^2-72*s34*s45-
87*s45^2)+s15^2*(-1871*s34^2-1608*s34*s45+1244*s45^2)-
2*s15*(2014*s34^3+3396*s34^2*s45+1319*s34*s45^2-390*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*(7*(s34+s45)^3*(157*s34+29*s45)+
4*s15*(209*s34^3+567*s34^2*s45+537*s34*s45^2+164*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(491*s34^3+s34^2*(76*s15+389*s45)+
s34*(-207*s15^2+1084*s15*s45+735*s45^2)+
3*(-60*s15^3+493*s15^2*s45-898*s15*s45^2+473*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(2*s15^2*(143*s34^2+184*s34*s45-82*s45^2)+
(s34+s45)^2*(893*s34^2+475*s34*s45+30*s45^2)+
2*s15*(1132*s34^3+2611*s34^2*s45+2117*s34*s45^2+749*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15*(14*s45*(s34+s45)^2*(93*s34+29*s45)+
4*s15^2*(200*s34^2+367*s34*s45+170*s45^2)+
3*s15*(173*s34^3+1331*s34^2*s45+2119*s34*s45^2+937*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s45*(s15+s45)^2*(704*s15+1475*s45)+
3*s34^2*(173*s15^2+370*s15*s45+209*s45^2)+
s34*(764*s15^3+3474*s15^2*s45+4836*s15*s45^2+2126*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(2*s45*(s34+s45)^2*(121*s34+15*s45)+s15^3*(286*s34+82*s45)+
6*s15^2*(154*s34^2+462*s34*s45+205*s45^2)+
s15*(28*s34^3+3351*s34^2*s45+5414*s34*s45^2+2679*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(439*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(72*s12^2*(s12+s23-s45)^3))*tr5,
-11/3-(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(5*s34*(s12^2-4*s12*s34+3*s34^2))/(s15*(-s15+s23+s34)^2)-
(4*s12*s45)/((-s15+s23+s34)*(s23-s45))+
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(-s15+s23-s45))-(9*s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(-s15+s23-s45))+(s15^2*(5*s15-2*s45)*s45)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(13*s45)/(6*(s12-s34-s45))-(2*s12^2*s45^2)/
(s15*(-s15+s23+s34)^2*(s23-s45))+(2*s12^2*s45^3)/
(s15*(-s15+s23+s34)^3*(s23-s45))+(3*s15^3*s45^3)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(2*s15^2*s45^3)/((-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(3*s12^2*s45^3)/(s15*(-s15+s23+s34)^3*(-s15+s23-s45))+
(5*s15^4*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s15+s45)^3)-(5*s15^4*(-s15+s34)^2)/((s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45)^3)+(5*s15^4*(-s15+s34))/
(2*(s12+s15-s34)*(-s15+s23+s34)*(s15+s45)^3)+
(5*s15*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3-
2*s12*s34*(-s15+s34)))/((-s15+s23+s34)*(s15+s45)^3)+
(5*s15*s34*(s12^2*s34^2+s12*s34*(-3*s15^2+5*s15*s34-2*s34^2)+
(-s15+s34)^2*(3*s15^2-3*s15*s34+s34^2)))/
((-s15+s23+s34)^3*(s15+s45)^3)+
(5*s15*(s15^4+3*s15^3*s34-2*s12^2*s34^2-9*s15^2*s34^2+
7*s15*s34^3-2*s34^4+s12*s34*(s15^2-7*s15*s34+4*s34^2)))/
((-s15+s23+s34)^2*(s15+s45)^3)+(5*s15^4*(-s15+s34)^3)/
(2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^3)-
(5*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45)^3)+(5*s15^4*(-s15+s34))/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15+s45)^3)-(13*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45)^2)+
(21*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45)^2)+(4*s15^3*(s15-s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s15+s45)^2)+
(5*(-3*s15^3+s12^2*s34-3*s15^2*s34+2*s15*s34^2+s34^3-
2*s12*s34*(s15+s34)))/(2*(-s15+s23+s34)*(s15+s45)^2)-
(5*(3*s15^4+9*s15^3*s34+2*s12^2*s34^2-17*s15^2*s34^2+
3*s15*s34^3+2*s34^4+s12*s34*(s15^2-3*s15*s34-4*s34^2)))/
(2*(-s15+s23+s34)^2*(s15+s45)^2)+
(5*s34*(s12^2*s34^2+(-s15+s34)^2*(-9*s15^2+3*s15*s34+s34^2)-
s12*s34*(-3*s15^2+s15*s34+2*s34^2)))/(2*(-s15+s23+s34)^3*
(s15+s45)^2)-(6*s15^3*(-s15+s34)^3)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(19*s15^3*(-s15+s34)^2)/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(7*s15^3*(s15-s34))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)+(5*(s12-s34)^2*s34^3)/(s15*(-s15+s23+s34)^3*
(s15+s45))+(11*s15^2*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3*(s15+s45))-(10*(s12-s34)^2*s34^2)/
(s15*(-s15+s23+s34)^2*(s15+s45))-(7*s15^2*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45))+
(5*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)*(s15+s45))+
(3*s15^2*(-s15+s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s15+s45))+((13*s15^2)/2+6*s12*s34+6*s15*s34-6*s34^2)/
((-s15+s23+s34)*(s15+s45))+(10*s15^3+35*s15^2*s34+
s12*(5*s15-46*s34)*s34-69*s15*s34^2+46*s34^3)/
(2*(-s15+s23+s34)^2*(s15+s45))+
(s34*(30*s15^3-72*s15^2*s34+66*s15*s34^2-34*s34^3+
s12*s34*(-15*s15+34*s34)))/(2*(-s15+s23+s34)^3*(s15+s45))+
(5*s15^4*(-s15+s34)^3)/(2*(-s15+s23+s34)^3*(s12-s34-s45)^3*
(s15+s45))-(5*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^2*
(s12-s34-s45)^3*(s15+s45))+(5*s15^4*(-s15+s34))/
(2*(-s15+s23+s34)*(s12-s34-s45)^3*(s15+s45))+
(s15^2*(-s15+s34)^2*(-14*s15+11*s34))/(2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+((-11*s15^3)/2+5*s15^2*s34)/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45))-
(s15^2*(25*s15^2-46*s15*s34+21*s34^2))/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-(-3*s23+s45)/
(8*(s12+s23-s45))+(s15*(5*s12+8*s15)*s45)/
(8*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(9*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+
((5*s12^2+3*s12*s15-26*s15^2)*s45^2)/(8*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(5*s15^4*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)+(23*s15^3*s45^2)/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)+
((-5*s12^2-8*s12*s15+18*s15^2)*s45^3)/(8*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s12^2*s45^2)/(s15*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(11*s45^4)/(6*(-s12+s34+s45)^4)-
(11*(s15+s45)^4*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(11*s45^3)/(3*(-s12+s34+s45)^3)+(4*s45^2)/(-s12+s34+s45)^2-
(5*s15^4*(-s15+s34)^3)/(2*(-s15+s23+s34)^3*(s15+s45)^2*
(-s12+s34+s45)^2)+(5*s15^4*(-s15+s34)^2)/
((-s15+s23+s34)^2*(s15+s45)^2*(-s12+s34+s45)^2)+
(5*s15^4*(s15-s34))/(2*(-s15+s23+s34)*(s15+s45)^2*
(-s12+s34+s45)^2)+(11*s15^3*(-s15+s34)^3)/
(2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)-
(17*s15^3*(-s15+s34)^2)/(2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+(3*s15^3*(-s15+s34))/
((-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)+
(9*s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s45*(17*s15+3*s34+s45))/
(8*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^2*(18*s34+s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(3*s15^2*s45^2*(-5*s15+2*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(41*s15+22*s34+3*s45)/(8*(-s15+s23+s34))-
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(27*s15+35*s45)/(24*(-s15+s23-s45))-
((s15+s45)*(12*s15+35*s34+58*s45))/(24*(s12-s34-s45)*
(s15-s23+s45))+(s45*(-6*s15^2+3*s15*s34+s34^2+
35*s15*s45-s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(s45*(-10*s12^2-31*s12*s15+8*s15^2-58*s12*s45-15*s15*s45+
s45^2))/(8*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(32*s15-61*s34)-54*s15*s45+2*s45^2)/(8*(-s15+s23+s34)*
(s12-s34-s45))+(s15*s45*(-18*s15*s34+18*s34^2+17*s15*s45+
20*s34*s45+2*s45^2))/(8*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+
6*s45^2))/(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
((s15+s45)^2*(19*s15*s34+63*s15*s45+79*s34*s45+123*s45^2))/
(24*(s12-s34-s45)^3*(s15-s23+s45))-
(-4*s15^3-4*s15^2*s45+s15*s45^2+s45^3)/(8*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(68*s15^2-116*s15*s34+81*s34^2)+s15*(-68*s15+81*s34)*s45+
45*s15*s45^2+s45^3)/(8*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(12*s15+41*s34)+2*s15*(27*s15+s34)*s45+108*s15*s45^2+
6*s45^3)/(24*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s45*(18*s34^2+3*s34*s45-s45*(-32*s15+s45)))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-11*s15^2+s34^2+10*s15*s45+s45^2+2*s34*(-3*s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)+
(9*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)-
(2*(s12^2*(s15-2*s45)+4*s15*s45^2-5*s12*s45*(-s15+s45)))/
((-s15+s23+s34)^2*(s23-s45))+
(3*s23^2-5*s23*s45+s45*(-13*s15-s34+s45))/
(8*(s12+s23-s45)^2)+(s45^2*(15*s12^2+6*s15*(-5*s15+2*s45)+
s12*(39*s15+20*s45)))/(8*(-s15+s23+s34)^3*(s15-s23+s45))-
(2*(3*s15+s45)^2+s12*(5*s15+38*s45))/(8*(-s15+s23+s34)*
(-s15+s23-s45))+(-2*s15^2+226*s34^2+67*s15*s45-s45^2+
s34*(-89*s15+s45)+s12*(5*s15-82*s34+70*s45))/
(8*(-s15+s23+s34)^2)+(-3*s23^3+9*s23^2*s45-
9*s23*s45*(-s15+s45)+3*s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2))/(4*(s12+s23-s45)^3)+
(5*(-4*s12*s34^3+s34^3*(3*s34+2*s45)+
s12^2*(s34^2-s34*s45+s45^2)))/(s15*(-s15+s23+s34)^3)-
(2*(3*s15*(s15-s45)*s45^2+3*s12*s45*(-s15+s45)^2+
s12^2*(s15^2-3*s15*s45+3*s45^2)))/((-s15+s23+s34)^3*
(s23-s45))-((s15+s45)*(29*s34*(s15+s45)+
6*(4*s15^2+13*s15*s45+19*s45^2)))/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(60*s15^3-167*s34^3-60*s15^2*s45+
60*s15*s45^2-35*s45^3-9*s34^2*(-20*s15+41*s45)-
3*s34*(60*s15^2-60*s15*s45+79*s45^2)))/(24*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15^2*(s34^2*(101*s15-325*s45)-
2*s34*(120*s15^2-79*s15*s45+215*s45^2)+
3*(40*s15^3-40*s15^2*s45+19*s15*s45^2-35*s45^3)))/
(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34^2*(151*s15-149*s45)-3*s34*(64*s15^2+33*s15*s45+
39*s45^2)+6*(14*s15^3+2*s15^2*s45-27*s15*s45^2-2*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(79*s34^3+4*s34^2*(-16*s15+29*s45)+
s34*(72*s15^2+4*s15*s45+39*s45^2)+
2*(-12*s15^3+2*s15^2*s45+12*s15*s45^2+s45^3)))/
(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(-149*s34^3-9*s34^2*(-16*s15+13*s45)-
3*s34*(68*s15^2-48*s15*s45+3*s45^2)+
3*(28*s15^3-16*s15^2*s45+44*s15*s45^2+s45^3)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(s34*(79*s15^2+57*s15*s45+149*s45^2)+
3*(-20*s15^3+41*s15^2*s45+63*s15*s45^2+35*s45^3)))/
(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-944*s34^3+s34^2*(717*s15-720*s45)+
3*s12^2*(16*s15+21*s34-42*s45)+36*s15*s45*(s15+3*s45)+
6*s15*s34*(-19*s15+102*s45)+3*s12*(172*s34^2+
17*(s15-4*s45)*s45+s34*(23*s15+68*s45)))/
(24*(-s15+s23+s34)^3)+
(-3/(8*s12^2)-(2*s12*s45)/(s15*(-s15+s23+s34)^2*(s23-s45))+
(2*s12*s45^2)/(s15*(-s15+s23+s34)^3*(s23-s45))-
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3*(s15+s45)^3)+(5*s15^3*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45)^3)+
(5*s15*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^3)-(5*s15*(s12*s15^2*(s15-s34)^2+s12^3*s34^2+
s15^2*(-s15+s34)^3-s12^2*s34*(2*s15^2-3*s15*s34+s34^2)))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^3)-(5*s15^3*(s15-s34)^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^3)+
(5*s15^3*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45)^3)+(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45)^2)+
(4*s15^2*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45)^2)-(5*(3*s15^2*(s15-s34)^2-s12^3*s34+
3*s12*s15^2*(-s15+s34)+s12^2*s34*(2*s15+s34)))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45)^2)+
(5*(3*s12*s15^2*(s15-s34)^2-s12^3*s34^2+
3*s15^2*(-s15+s34)^3+s12^2*s34*(-2*s15^2+s15*s34+s34^2)))/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(7*s15^2*(s15-s34)^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(7*s15^2*(s15-s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)-
(3*s15*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s15+s45))+(5*s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^3*
(s15+s45))+(5*(s12-s34)*s34)/(s15*(-s15+s23+s34)^2*
(s15+s45))+(3*s15*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45))+((-13*s12*s15^2)/2+7*s15^3+
6*s12^2*s34+6*s12*s15*s34-13*s15^2*s34+6*s15*s34^2)/
(s12^2*(-s15+s23+s34)^2*(s15+s45))+
(s15*(11*s15-8*s34)*(s15-s34)^2+s12^2*(10*s15-19*s34)*s34-
2*s12*s15*(5*s15^2-9*s15*s34+4*s34^2))/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(5*s15^3*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3*(s15+s45))+
(3*s15*(s15-s34)^2*(-4*s15+3*s34))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-(s15*(-s15+s34)^3*
(-9*s15+5*s34))/(2*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*
(s15+s45))+((5*s12^3+8*s12^2*s15-18*s12*s15^2+28*s15^3)*
s45)/(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^5*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(19*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-
((5*s12^3+8*s12^2*s15-18*s12*s15^2+28*s15^3)*s45^2)/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(5*s15^5*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(19*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(3*s12*s45)/(s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(11*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(15*s15^3*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(3*s12*s45^2)/
(s15*(s15-s23-s34)^3*(s15-s23+s45))+
(3*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(-3*s34+s45)/(8*s12^2*(s12+s23-s45))+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s15-s23-s34)^3*(s15+s45)*
(-s12+s34+s45)^3)+(5*s15^3*(s15-s34)^4)/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*(s15-s34)^3)/(2*s12^2*(-s15+s23+s34)^2*(s15+s45)^2*
(-s12+s34+s45)^2)-(3*s15^2*(s15-s34)^4)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(3*s15^2*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)-(3*s15^2*s45^2*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(2*(s12+2*s45))/((-s15+s23+s34)^2*(s23-s45))+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^3*s45*(5*s15+9*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(35*s12+32*s15+35*s34+9*s45)/(24*s12^2*(-s15+s23+s34))+
(35*s12+41*s15+35*s34+58*s45)/(24*s12^2*(s15-s23+s45))-
(2*(s12+s45)*(s12*(s15-2*s45)+s15*s45))/
(s12*(s15-s23-s34)^3*(s23-s45))-
(9*s12^2+4*s12*s15+4*s15^2-2*s12*s45+2*s15*s45+s45^2)/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(55*s15^2+70*s15*s34+35*s34^2+204*s15*s45+18*s34*s45+
27*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s15+s45)*(s34+s45)*(88*s15^2+19*s15*s34+195*s15*s45+
79*s34*s45+167*s45^2))/(24*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(55*s15^2+70*s15*s34+35*s34^2+
204*s15*s45+122*s34*s45+175*s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(44*s15^2+62*s15*s34+
29*s34^2+150*s15*s45+222*s34*s45+237*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(27*s12^2-96*s15^2-31*s12*s34+172*s15*s34-31*s34^2+
190*s15*s45-8*s34*s45+3*s12*(36*s15+s45))/
(24*s12^2*(-s15+s23+s34)^2)-(6*s15*s34+s45*(-2*s34+s45))/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(5*(2*s34^2+s12*(-s34+s45)))/(s15*(-s15+s23+s34)^3)+
(9*s15^2+9*s15*s23+9*s23^2-3*s23*s34-3*s34^2-26*s23*s45+
7*s34*s45+24*s45^2-6*s15*(s34+9*s45))/
(8*s12^2*(s12+s23-s45)^2)+
(s45*(10*s12^3+4*s12*s15*(-5*s15+s45)+
2*s15^2*(10*s15+3*s45)+s12^2*(26*s15+15*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(-9*s15^3-3*(3*s34-2*s45)*(s34+s45)^2+
s15^2*(9*s34+80*s45)+s15*(9*s34^2-58*s34*s45-78*s45^2))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s15*s45*(s15^2*(12*s34-17*s45)+(s34+s45)^2*(12*s34+s45)-
6*s15*(4*s34^2+s34*s45-3*s45^2)))/(8*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(5*s12^3+20*s15^2*s45+
6*s12^2*(3*s15+4*s45)+s12*(4*s15^2+8*s15*s45+s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(-s15+s23-s45))+
(3*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*(60*s15^4-s15*(41*s34-223*s45)*(s34+s45)^2-
60*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*(79*s34+35*s45)+
4*s15^2*(67*s34^2+89*s34*s45+37*s45^2)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(9*s34^3+11*s34^2*s45+s34*s45^2-s45^3-3*s15^2*(s34+9*s45)+
s15*(-6*s34^2+50*s34*s45+40*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(63*s12^3+72*s15^3-17*s34^2*(s34+s45)-
12*s15^2*(16*s34+11*s45)+3*s12^2*(18*s15+113*s34+47*s45)+
s12*(-48*s15^2+84*s15*s34-17*s34^2+204*s15*s45)+
2*s15*(6*s34^2+121*s34*s45+120*s45^2))/
(24*s12^2*(s15-s23-s34)^3)+(120*s15^3-58*s34^3-
52*s34^2*s45+9*s34*s45^2+3*s45^3-s15^2*(269*s34+101*s45)+
s15*(254*s34^2+498*s34*s45+264*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(88*s15^3*(s34+s45)+35*s45^2*(s34+s45)^2+
2*s15*s45*(49*s34^2+230*s34*s45+181*s45^2)+
s15^2*(19*s34^2+302*s34*s45+283*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(44*s15^3+2*s15^2*(31*s34+97*s45)+s45*(-23*s34^2+30*s34*s45+
53*s45^2)+s15*(29*s34^2+284*s34*s45+387*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(84*s15^4-24*s15^3*(12*s34+5*s45)+(s34+s45)^2*
(35*s34^2+6*s34*s45-3*s45^2)+s15^2*(459*s34^2+
542*s34*s45+227*s45^2)+4*s15*(6*s34^3+5*s34^2*s45-
46*s34*s45^2-30*s45^3))/(24*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))+(2*s15^3*(3*s34-7*s45)-
(s34+s45)^3*(6*s34+s45)+s15^2*(-18*s34^2+11*s34*s45+
71*s45^2)+2*s15*(9*s34^3+17*s34^2*s45-4*s34*s45^2-
12*s45^3))/(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(123*s34+35*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
4*s15*(38*s34^3+24*s34^2*s45-6*s34*s45^2-7*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(-6*s34^4+2*s34^3*(6*s15-7*s45)+2*s15*s34*(25*s15-42*s45)*
s45-s34^2*(6*s15^2+32*s15*s45+9*s45^2)+
s45*(16*s15^3+35*s15^2*s45-40*s15*s45^2+s45^3))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15*(6*s15^4-24*s15^3*(s34-s45)+s15^2*(58*s34^2-52*s34*s45-
32*s45^2)+(s34+s45)^2*(57*s34^2+38*s34*s45+3*s45^2)+
s15*(51*s34^3+281*s34^2*s45+265*s34*s45^2+71*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(12*s15^4+s45*(s34+s45)^2*(35*s34+6*s45)+
s15^3*(8*s34+92*s45)+2*s15^2*(49*s34^2+56*s34*s45+
43*s45^2)+s15*(-35*s34^3+301*s34^2*s45+531*s34*s45^2+
195*s45^3))/(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(3*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,2093/432+s12/(6*s34)+
s34/(6*s12)+(5*s15^3)/(9*s12*s34*(-s15+s23+s34))+
(606*s15+1709*s34-144*s45)/(144*(-s15+s23+s34))+
(263*s23-455*s45)/(144*(s12+s23-s45))+(s15^2*(3*s15-17*s45))/
(36*(s12-s34)*s34*(-s15+s23-s45))-(4*s15^4*s34^2)/
(9*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(4*s15*s34^2*(-s15+s34)^3)/(9*s12*(-s15+s23+s34)^3*s45^2)-
(4*s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(4*s15^4)/(9*(s12-s34)*(-s15+s23+s34)*s45^2)+
(4*s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*s12*(-s15+s23+s34)^2*
s45^2)+(4*s15*(s15^3-s34^3))/(9*s12*(-s15+s23+s34)*s45^2)+
(4*s15*s34^2*(-s15+s34)^3)/(9*(-s15+s23+s34)^3*(s12-s45)*
s45^2)-(4*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(9*(-s15+s23+s34)^2*(s12-s45)*s45^2)+(4*s15*(-s15^3+s34^3))/
(9*(-s15+s23+s34)*(s12-s45)*s45^2)+
(4*s15^4)/(9*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(2*s15^4*s34^2)/(9*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15*(67*s12+13*s15-70*s34)*s34)/(72*(-s15+s23+s34)^2*s45)+
(2*s15^4*s34)/(9*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15*(12*s12+69*s15-56*s34))/(72*(-s15+s23+s34)*s45)+
(2*s15^4)/(9*(s12-s34)^2*(-s15+s23+s34)*s45)-
(19*s15^3)/(36*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^3*(36*s15+19*s34))/(36*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15*s34*(-s15+s34)^2*(-26*s15+23*s34))/
(18*s12*(-s15+s23+s34)^3*s45)+(s15^3*s34*(-52*s15+81*s34))/
(36*(s12-s34)*(-s15+s23+s34)^3*s45)+
((4*s15^3)/9-(5*s15*s34^2)/6)/(s12*(-s15+s23+s34)*s45)+
(s15*(9*s15^3+4*s15^2*s34-32*s15*s34^2+19*s34^3))/
(9*s12*(-s15+s23+s34)^2*s45)+
(s15*(59*s12*s34^2+57*s34^2*(-s15+s34)-69*s12^2*(s15+s34)))/
(72*(-s15+s23+s34)^3*s45)-(8*s15*s34^2*(-s15+s34)^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(8*s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(8*s15*(s15^3-s34^3))/(9*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(-104*s15+77*s34))/
(72*(-s15+s23+s34)^3*(s12-s45)*s45)+
((-41*s15^3)/24+(17*s15*s34^2)/9)/((-s15+s23+s34)*(s12-s45)*
s45)-(s15*(24*s15^3+41*s15^2*s34-136*s15*s34^2+71*s34^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*s45)+
(19*s15^3)/(36*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^4+(19*s15^3*s34)/36)/((-s15+s23+s34)^2*(s12-s34-s45)*
s45)-(s15^2*s45)/(2*(-s15+s23)*(-s15+s23+s34)^2)+
(5*s15^2*s45)/(6*s34*(-s15+s23+s34)^2)-
(s15^2*s45)/(8*(-s15+s23)^2*(-s15+s23+s34))+
(s15^3*(14*s15-3*s45)*s45)/(18*s12*s34*(-s15+s23+s34)^3)+
(8*s45)/(9*(s12-s45))+(529*s12*s15*s45)/(72*(-s15+s23+s34)*
(s23-s45)^2)+(s15^4*s45^2)/(9*s12*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(9*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(2*s15^4*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(8*s45^2)/(9*(s12-s45)^2)+(s15^3*s45^2)/(6*s12*(-s15+s23+s34)^3*
(s23-s45))-(475*s15^2*s45^2)/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(475*s15^2*s45^2)/(24*(-s15+s23+s34)^3*
(s12+s23-s45))-(41*s45^2)/(24*(s12-s45)*(s12+s23-s45))-
(41*s15^3*s45^2)/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(41*s15^2*s45^2)/(8*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(41*s15*s45^2)/
(8*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(241*s15^2*s45^2)/(16*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+(s15^2*(247*s15-203*s45)*s45^2)/
(12*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(8*s15^4*s45^2)/(9*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(17*s45^2)/(9*(s12-s45)*(s12-s34-s45))+
(475*s15^3*s45^3)/(72*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(529*s15^3*s45^3)/(144*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))+
(8*s45^3)/(9*(s12-s45)^2*(s12-s34-s45))+
(s15*(-s15+s45))/(8*(-s15+s23)^2)+(s15^3*(s15+s45))/
(9*s12*s34^2*(-s15+s23+s34))-(s15^3*(s15+s45))/
(9*(s12-s34)*s34^2*(-s15+s23+s34))+(2*s15^3*(s15+s45))/
(9*(s12-s34)^2*s34*(-s15+s23+s34))-(s15^3*(s15+s45))/
(9*s12*s34^2*(-s15+s23-s45))+(s15^3*(s15+s45))/
(9*(s12-s34)*s34^2*(-s15+s23-s45))-
((9*s12+22*s15)*(s15+s45))/(36*s34*(-s15+s23-s45))-
(2*s15^3*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23-s45))+
(s15^3*s45*(s15+s45))/(9*s12*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(9*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(2*s15^3*s45*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(5*s15^2*s45*(s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(5*s15^2*s45^2*(s15+s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(2*s15^2*(2*s15+s45))/(9*(s12-s34)^2*(-s15+s23+s34))-
(2*s15^2*(2*s15+s45))/(9*(s12-s34)^2*(-s15+s23-s45))-
(23*s12^2*s15^3)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))-
(23*s12^2*s15^2)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))+
(19*s15)/(8*(s15-s23+s45))+(19*s15^2)/(12*(-s15+s23)*
(s15-s23+s45))+(5*s15^3)/(9*s12*s34*(s15-s23+s45))+
(5*s15^4)/(9*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^4)/(9*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(4*s15^4)/(9*s12*s45^2*(s15-s23+s45))-
(4*s15^4)/(9*(s12-s34)*s45^2*(s15-s23+s45))-
(4*s15^4)/(9*(s12-s45)*s45^2*(s15-s23+s45))+
(4*s15^4)/(9*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(23*s15^2)/(24*s45*(s15-s23+s45))+
(4*s15^3)/(9*s12*s45*(s15-s23+s45))+
(2*s15^4)/(9*(s12-s34)^2*s45*(s15-s23+s45))-
(19*s15^3)/(36*(s12-s34)*s45*(s15-s23+s45))+
(5*s15^4)/(9*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(5*s15^4)/(9*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(8*s15^4)/(9*(s12-s45)^2*s45*(s15-s23+s45))-
(41*s15^3)/(24*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(19*s15^3)/(36*(s12-s34-s45)*s45*(s15-s23+s45))+
(5*s15^4)/(9*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15+s45)^3/(3*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-(8*(s15+s45)^4)/
(9*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(23*s12^2*s45^2)/(8*(-s15+s23+s34)^2*(-s23+s45)*
(s15-s23+s45))+(23*s12^2*s45^3)/(8*(-s15+s23+s34)^3*
(-s23+s45)*(s15-s23+s45))-(2*s15^4*s34^2)/
(3*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(2*s15^4*s34)/(3*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(2*s15^4)/(3*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^4*s45^2)/((-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
s45^3/((s12-s45)*(-s12+s34+s45)^2)-
(2*s15^4)/(3*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15+s45)^4/((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(4*s15^4*s34^2)/(9*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(4*s15^4*s34)/(9*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34*(-52*s15+81*s34))/(36*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(475*s15*s45*(-s15+s34+s45))/
(24*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-44*s15+3*s45)/(-24*s15+24*s23)+(7*s15^3*s45*(-4*s15+3*s45))/
(36*(s12-s34)*s34*(-s15+s23+s34)^3)-
(8*s15^3*s45*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s15^3*s45*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(-15*s12+29*s15+6*s45))/(24*(-s15+s23)*(-s15+s23+s34))-
(s45*(61*s15+6*s34+6*s45))/(16*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(10*s15+13*s45))/
(36*(s12-s34)*(-s15+s23+s34))+(s15*(10*s15+13*s45))/
(36*(s12-s34)*(s15-s23+s45))+(s15^2*(-3*s15+17*s45))/
(36*(s12-s34)*s34*(-s15+s23+s34))-
(s15*(50*s15-24*s34+17*s45))/(24*(-s15+s23+s34)*(s12-s45))-
(s15*s45*(475*s34+18*s45))/(24*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(15*s12+22*s15+30*s45))/
(36*s34*(-s15+s23+s34))-(s15*(150*s15+59*s45))/
(72*(s12-s45)*(s15-s23+s45))+(s15^3*s45*(56*s15+123*s45))/
(72*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(8*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(3*(-s15+s23+s34)^3*(s12-s45)^2)+
(232*s12*s15+872*s12*s45+181*s15*s45)/(144*(-s15+s23+s34)*
(s23-s45))+(52*s15^2+576*s15*s34-3062*s34^2+
s12*(-394*s15+2040*s34-782*s45)-905*s15*s45-108*s34*s45)/
(144*(-s15+s23+s34)^2)+(s15*(52*s12+41*s15)+16*s15*s45-
21*s45^2)/(24*(-s15+s23+s34)*(-s15+s23-s45))-
(s15^2*(24*s15^2+7*s15*s45-17*s45^2))/(36*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15^2*(12*s15^2+12*s15*s45-s45^2))/
(18*s12*s34*(-s15+s23+s34)^2)+
(8*s15*(3*s15^2+3*s15*s45+s45^2))/(9*(s12-s45)^2*
(s15-s23+s45))+(34*s15^2+86*s15*s45+s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*(-7*s15*s34+s34^2-8*s15*s45+2*s34*s45+s45^2))/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(-8*s15^2-12*s15*s45+3*s45^2))/(3*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*(-5*s15^2-8*s15*s34-20*s15*s45+
3*s34*s45+3*s45^2))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(8*s15^2*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*(40*s15^2-91*s15*s34+33*s34^2+
4*s15*s45+42*s34*s45+9*s45^2))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(59*s15^2-54*s15*s34+61*s15*s45+
34*s34*s45+18*s45^2))/(24*(-s15+s23+s34)^2*
(s12-s34-s45))+(51*s15^2+109*s15*s45+61*s45^2)/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(16*s15^2+49*s15*s45+123*s45^2))/(24*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(s15*(115*s15^2+105*s15*s45+369*s45^2))/(72*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(5*(-23*s15^3-21*s15^2*s45-5*s15*s45^2+s45^3))/
(72*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(2*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(3*(s15-s23+s45)*(-s12+s34+s45)^2)-
(475*(s23^2-2*s23*s45+s45*(-3*s15+s45)))/
(72*(s12+s23-s45)^2)-(529*(-s15+s45)*
(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(144*(-s15+s23+s34)^3*(s23-s45)^2)+
(529*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(144*(-s15+s23+s34)^2*(s23-s45)^2)-
(8*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(9*(-s15+s23+s34)*
(s12-s45)^2)+(s45^2*(13*s12^2-52*s12*(s15+s45)+
60*s15*(s15+s45)))/(24*(-s15+s23+s34)^3*(-s15+s23-s45))+
(-9*s34^2+4*s15*s45-3*s34*(s15+2*s45))/
(18*s12*(-s15+s23+s34))+
(8*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(9*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-218*s15*s34+13*s34^2+17*s15*(14*s15+15*s45)))/
(72*(-s15+s23+s34)^2*(s12-s45))-
(s15^2*(-53*s15*s34+13*s34^2+s15*(40*s15+51*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))+
(s45*(-13*s12^2-52*s15*(s15+s45)+s12*(15*s15+67*s45)))/
(24*(-s15+s23+s34)^2*(-s15+s23-s45))+
(32*s15*(196*s15-127*s45)*s45+184*s12^2*(-5*s15+2*s45)+
s12*(2654*s15^2-5193*s15*s45-106*s45^2))/
(144*(-s15+s23+s34)^2*(s23-s45))+
(2*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(9*(s12-s34)^2*
(-s15+s23+s34)^2)+(2*s15*(3*s15^2*(s15-s45)*s45+
3*s15*s34*(-s15+s45)^2-s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(9*(s12-s34)^2*(-s15+s23+s34)^3)+
(9*s34^3+3*s34^2*(7*s15+4*s45)+2*s15*(9*s15^2-9*s15*s45-
2*s45^2)+s34*(-57*s15^2-8*s15*s45+3*s45^2))/
(18*s12*(-s15+s23+s34)^2)+(-3*s34^4-6*s34^3*(3*s15+s45)+
s34^2*(72*s15^2+4*s15*s45-3*s45^2)-
3*s15^2*(-10*s15^2+11*s15*s45+s45^2)+
s15*s34*(-81*s15^2+24*s15*s45+7*s45^2))/
(18*s12*(-s15+s23+s34)^3)+
(s15*(-22*s15^2+91*s15*s45-22*s45^2)+
s34*(130*s15^2-80*s15*s45+9*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(-123*s15^2+67*s15*s45-9*s45^2)-
3*s15^2*(20*s15^2-41*s15*s45+13*s45^2)+
s15*s34*(183*s15^2-162*s15*s45+31*s45^2))/
(36*(s12-s34)*(-s15+s23+s34)^3)+
(-69*s12^2*(23*s15^2-34*s15*s45+7*s45^2)+
3*s15*s45*(1617*s15^2-3211*s15*s45+1065*s45^2)+
s12*(2422*s15^3-8784*s15^2*s45+7128*s15*s45^2-766*s45^3))/
(144*(-s15+s23+s34)^3*(s23-s45))+
(5*s12^2*(184*s15+35*s34-58*s45)-s12*(2422*s15^2+1930*s15*s34+
1258*s34^2-4463*s15*s45-1078*s34*s45+1078*s45^2)+
3*(369*s34^3+s15*s34*(94*s15-1305*s45)+
s34^2*(86*s15+60*s45)+3*s15*s45*(-479*s15+395*s45)))/
(144*(-s15+s23+s34)^3)+(-263/(144*s12^2)+
s15/(2*(-s15+s23)*(-s15+s23+s34)^2)+
s15/(8*(s15-s23)^2*(-s15+s23+s34))+
1/(8*(-s15+s23)*(-s15+s23+s34))-
(15*s12^2+13*s12*s15+4*s15^2)/(36*s12^2*s34*(-s15+s23+s34))-
(2*s15^2*s34)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(12*s15+13*s34))/(36*s12^2*(s12-s34)*(-s15+s23+s34))-
(711*s12+507*s15+687*s34-83*s45)/(144*s12^2*
(-s15+s23+s34))+191/(48*(-s15+s23+s34)*(s23-s45))+
(1213*s15+1213*s23-263*s34-2618*s45)/(144*s12^2*
(s12+s23-s45))+(4*s15^3*s34^3)/(9*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(4*s15^3*s34^2)/(9*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(4*s15^3*s34)/(9*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^2*(20*s15-57*s34)*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(2*s15^3*s34^3)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(2*s15^3*s34^2)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(2*s15^3*s34)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*(-4*s15+s34))/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)+(s15^2*s34*(4*s15+3*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*(69*s12^3+10*s12^2*s34+
47*s12*(s15-s34)*s34-32*(s15-s34)^2*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45)+
(s15*(-57*s12^2+91*s12*s15-32*s15^2-44*s12*s34+32*s34^2))/
(72*s12^2*(-s15+s23+s34)^2*s45)-(s15^2*(15*s12+4*s15)*s45)/
(36*s12^2*s34*(-s15+s23+s34)^3)+
(s15^2*(80*s15-123*s45)*s45^2)/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(41*s15^2*s45^3)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(41*s15*s45^3)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(41*s45^3)/(24*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(8*s15^3*s45^3)/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(23*s12*s15^2)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))+
(23*s12*s15)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))-
(9*s12^2+13*s12*s15+4*s15^2)/(36*s12^2*s34*(s15-s23+s45))+
(s15*(9*s12^2+13*s12*s15+4*s15^2))/(36*s12^2*(s15-s23-s34)*
s34*(s15-s23+s45))-(2*s15^2*s34)/(9*s12^2*(s12-s34)^2*
(s15-s23+s45))-(5*s15)/(4*(-s15+s23)*(-s15+s23+s34)*
(s15-s23+s45))-(s15*(12*s15+13*s34))/(36*s12^2*(s12-s34)*
(s15-s23+s45))+(4*s15^3*s34)/(9*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))-(2*s15^3*s34)/(9*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(s15^2*(-4*s15+s34))/(12*s12^2*(s12-s34)*
s45*(s15-s23+s45))-(s15*(69*s12^2-91*s12*s15+32*s15^2))/
(72*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*(-4*s15+s34))/(12*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))+(23*s12*s45)/(8*(-s15+s23+s34)^2*
(s23-s45)*(s15-s23+s45))-(61*(s15+s45))/
(36*s12^2*(s15-s23+s45))+(5*s15^3*s45*(s15+s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(8*s45*(s15+s45)^3)/(9*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(23*s12*s45^2)/(8*(-s15+s23+s34)^3*
(-s23+s45)*(s15-s23+s45))+(2*s15^3*s34^3)/
(3*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(2*s15^3*s34^2)/(3*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(2*s15^3*s34)/(3*s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^2)+(s15^3*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(2*s15^3*s34)/(3*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(4*s15^3*s34^3)/
(9*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(4*s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(4*s15^3*s34)/(9*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45))-(s15^2*(-4*s15+s34))/
(12*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15^2*s34*(4*s15+3*s34))/(36*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))-(s15^2*s34^2*(-20*s15+57*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(4*s15^3*s34)/(9*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(475*s15^2*s45^2*(-s15+s34+s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(8*s15^2*s45^2*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(13*s12+10*s15+14*s45)/
(24*(-s15+s23+s34)^2*(s15-s23+s45))+
((s15+s45)^2*(32*s15+23*s45))/(24*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(253*s12^2-1182*s12*s15+78*s12*s45-798*s15*s45)/
(144*s12*(-s15+s23+s34)^2*(s23-s45))+
(529*(s12*(s15-s45)+s15*s45)^2)/(144*s12*(s15-s23-s34)^3*
(s23-s45)^2)+(s15*s45*(88*s15^2+237*s15*s45-246*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(45*s15^2-32*s15*s34+6*s15*s45-62*s34*s45-119*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(135*s15^2-96*s15*s34+18*s15*s45-122*s34*s45-93*s45^2)/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(8*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(9*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(s15*s45*(360*s15^2-1900*s15*s34+1900*s34^2+1923*s15*s45+
1954*s34*s45+54*s45^2))/(144*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15*(-96*s15^2+96*s34^2-261*s15*s45+
152*s34*s45+102*s45^2))/(72*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(1213*s15^2-526*s15*s34-687*s34^2-
5754*s15*s45+664*s34*s45+1597*s45^2)/(144*s12^2*
(-s15+s23+s34)*(s12+s23-s45))+
(32*s15^3+87*s15^2*s45+78*s15*s45^2-41*s45^3)/
(24*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(529*(-2*s15*s45+s12*(-s15+s45)))/(144*(-s15+s23+s34)^2*
(s23-s45)^2)+(s45*(13*s12^3-52*s12^2*(s15+s45)+
60*s12*s15*(s15+s45)-60*s15^2*(s15+s45)))/
(24*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(2*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(2*s15*s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(8*s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(8*s15*s45*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(475*(s15^2+s23^2+s34^2+s15*(s23-2*s34-5*s45)+3*s34*s45+
3*s45^2-s23*(s34+3*s45)))/(72*s12^2*(s12+s23-s45)^2)+
((-s15+s34)*(s15*s34*(50*s34-3*s45)-9*s34^2*s45+
4*s15^2*(2*s34+3*s45)))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(-5*s15^3+s45^2*(s34+s45)-
3*s15^2*(2*s34+5*s45)-3*s15*s45*(2*s34+5*s45))/
(3*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(475*s15*s45*(2*s15^2+2*(s34+s45)^2-s15*(4*s34+5*s45)))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*s15*s34*(-3*s15+s45)-12*s15^2*(s15+s45)+
s34^2*(-37*s15+9*s45))/(36*s12^2*(s12-s34)*(-s15+s23+s34)^
2)-(s15*(15*s12^2+4*s15*(s15+s45)+s12*(13*s15+15*s45)))/
(36*s12^2*s34*(-s15+s23+s34)^2)+
(s15*(-96*s34^3+s34^2*(192*s15+13*s45)+2*s15*s45*
(-92*s15+51*s45)+3*s15*s34*(-32*s15+57*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-957*s12^2-160*s15^2-1098*s15*s34+950*s34^2+784*s15*s45+
986*s34*s45+s12*(56*s15+998*s34+60*s45))/
(144*s12^2*(-s15+s23+s34)^2)+(184*s12^3*(5*s15-2*s45)-
421*s15^2*s45^2+2*s12*s15*s45*(-1019*s15+743*s45)+
s12^2*(-1755*s15^2+3464*s15*s45-651*s45^2))/
(144*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s15*(-3*(s34+s45)^2*(25*s34+9*s45)+16*s15^2*(7*s34+13*s45)+
3*s15*(73*s34^2-9*s34*s45-85*s45^2)))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(51*s12^2+3*s12*(-6*s15+7*s45)+8*(3*s15^2+3*s15*s45+s45^2))/
(24*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(5*(s15+s45)^3+2*s34*(3*s15^2+3*s15*s45+s45^2))/
(3*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(475*(s15^3-(s34+s45)^3-s15^2*(3*s34+7*s45)+
s15*(3*s34^2+10*s34*s45+7*s45^2)))/(72*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15*(-2*s45*(s34+s45)^2+
s15^2*(7*s34+8*s45)+3*s15*(2*s34^2+7*s34*s45+8*s45^2)))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*((s34+s45)^3-s15*(9*s34^2+15*s34*s45+11*s45^2)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(40*s15^3-9*s45*(s34+s45)^2+s15^2*(43*s34+132*s45)-
2*s15*(4*s34^2+65*s34*s45+102*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(475*s34-1568*s45)+(s34+s45)^2*(475*s34+27*s45)+
s15*(-950*s34^2-359*s34*s45+1760*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-175*s12^3+3*s12^2*(441*s15+361*s34-321*s45)-
4*(20*s15^3+9*s34^2*s45+4*s15^2*(-7*s34+s45)-
s15*s34*(19*s34+438*s45))+2*s12*(65*s15^2-
6*s34*(2*s34+5*s45)+s15*(s34+983*s45)))/
(144*s12^2*(-s15+s23+s34)^3))*tr5,
-23/8+(3*s15-2*s34)/(4*(s12+s15))+
s15^2/(8*(s12+s15-s34)^2)-(3*s15)/(2*(s12+s15-s34))+
(5*s34)/(2*s15)+(5*(s15-s34)*s34)/(4*(s12+s15)^2)-
(5*s34^2)/(2*s15*(s12+s15))-(5*s15*s34*(s15+s34))/
(2*(s12+s15)^3)+(11*s34^3)/(6*(-s15+s23+s34)^3)-
(5*s34^4)/(2*s15*(-s15+s23+s34)^3)-
(19*s34^2)/(4*(-s15+s23+s34)^2)+(15*s34^3)/
(2*s15*(-s15+s23+s34)^2)+(19*s34)/(4*(-s15+s23+s34))-
(15*s34^2)/(2*s15*(-s15+s23+s34))-
(s15*(-s15+s34)*(s15-2*s45))/(8*(s12+s15-s34)^2*
(-s15+s23+s34))-(5*s15^4*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s15^4*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*s15^4*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+
(3*s15^2*s34^2*(-s15+s34))/(2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(11*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(7*s15^2*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*s34*(s15+s34))/
((s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(s15+2*s34))/(2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(5*s15^4*s45)/
(4*(s12+s15)^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(3*s15^3*s45)/(2*(s12+s15)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(5*s15^4*s45)/(2*(s12+s15)^3*(-s15+s23+s34)*(s12+s23-s45))-
(15*s15^3*s45)/(4*(s12+s15)^2*(-s15+s23+s34)*(s12+s23-s45))+
(13*s15^2*s45)/(4*(s12+s15)*(-s15+s23+s34)*(s12+s23-s45))-
(13*s45)/(6*(s12-s34-s45))-(5*s34^3*s45^2)/
(2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^3*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-((-s15+s34)^3*s45^2)/
(8*(s12+s15-s34)^2*(-s15+s23+s34)^3)+
(5*s34^2*s45^2)/(2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^4*s45^2)/(2*(s12+s15)^2*
(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^3*s45^2)/(2*(s12+s15)*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(5*s15^4*s45^2)/((s12+s15)^3*
(-s15+s23+s34)^2*(s12+s23-s45))+(25*s15^3*s45^2)/
(4*(s12+s15)^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*(15*s15-2*s45)*s45^2)/(4*(s12+s15)*(-s15+s23+s34)^3*
(s12+s23-s45))+(3*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(5*s15^4*s45^3)/(4*(s12+s15)^2*
(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45^3)/((s12+s15)*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s15^4*s45^3)/(2*(s12+s15)^3*(-s15+s23+s34)^3*
(s12+s23-s45))-(5*s15^3*s45^3)/(2*(s12+s15)^2*
(-s15+s23+s34)^3*(s12+s23-s45))+
((-s15+s34)^2*s45*(-2*s15+s45))/(8*(s12+s15-s34)^2*
(-s15+s23+s34)^2)-(s15^2*(s15+2*s34))/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s34-s45))/(2*(s12-s34)*(s15-s23+s45))+
(59*s45)/(24*(s15-s23+s45))+(7*s34*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+(5*s34^3*(s34+s45)^2)/
(2*s15*(s12+s15)*(-s15+s23+s34)^3)-
(11*s45^4)/(6*(-s12+s34+s45)^4)+(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(11*s45^3)/(3*(-s12+s34+s45)^3)+(s15^3*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(13*s15^3*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^3*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(21*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s15^3*(s15-s34))/
((s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34)/((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(4*s45^2)/(-s12+s34+s45)^2+(s15^3*s34)/
((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34^2)/(2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34)/(2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34)/(2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(9*s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(2*s15-3*s23+2*s34+s45)/
(8*(s12+s23-s45))+(s15^2*s45^2*(-2*s15+16*s34+s45))/
(8*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s34^2*(3*s34+2*s45))/(2*s15*(s12+s15)*(-s15+s23+s34))+
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^2*s45*(5*s15+6*s45))/
(4*(s12+s15)*(-s15+s23+s34)^2*(s12+s23-s45))+
(-10*s34^2+3*s34*(s15-6*s45)+8*s15*s45)/
(4*(s12+s15)*(-s15+s23+s34))+
(3*s15^2-4*s15*s34-10*s15*s45+12*s34*s45)/
(8*(s12+s15-s34)*(-s15+s23+s34))+
(19*s15*s34+14*s15*s45+3*s34*s45+s45^2)/(8*(-s15+s23+s34)*
(s12-s34-s45))-(5*s34^2*(3*s34^2+4*s34*s45+s45^2))/
(2*s15*(s12+s15)*(-s15+s23+s34)^2)+
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15*s34+70*s15*s45+17*s34*s45+58*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^2*(19*s15*s34+63*s15*s45+79*s34*s45+123*s45^2))/
(24*(s12-s34-s45)^3*(s15-s23+s45))+
(-14*s34^4+s34^3*(15*s15-44*s45)+3*s34^2*(9*s15-10*s45)*s45-
12*s15^2*s45^2+30*s15*s34*s45^2)/(4*(s12+s15)*
(-s15+s23+s34)^3)+(-12*s15^3+125*s15^2*s34+84*s15^2*s45+
26*s15*s34*s45+96*s15*s45^2-6*s34*s45^2-6*s45^3)/
(24*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-2*s15^3-2*s34^3+s34^2*(2*s15-3*s45)+2*s15*s34*(s15-s45)-
3*s15^2*s45+8*s15*s45^2+s45^3)/(8*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*s15*s34*(s34^4+2*s34^3*s45+
3*s15^2*s45^2-3*s15*s34*s45^2+s34^2*s45*(-3*s15+s45)))/
(2*(s12+s15)^3*(-s15+s23+s34)^3)-
(3*s15^2-3*s34^2+15*s15*s45+s45^2+s34*(-2*s15+s45))/
(8*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(s15^2+13*s34^2+24*s15*s45-s45^2+
3*s34*(-2*s15+s45)))/(8*(-s15+s23+s34)^3*(s12+s23-s45))+
(9*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(5*s15*(3*s34^3+s15^2*s45-s15*s34*s45+2*s34^2*(s15+s45)))/
(2*(s12+s15)^3*(-s15+s23+s34))-
(s15*(s15*(s15+s45)+s34*(2*s15+s45)))/(2*(s12-s34)^2*
(-s15+s23+s34))+(s15*(s15*(s15+s45)+s34*(2*s15+s45)))/
(2*(s12-s34)^2*(-s15+s23-s45))+
(-16*s15^3+s15*s34*(16*s15-35*s45)+8*s15^2*s45-19*s15*s45^2+
s45^3-s34^2*(54*s15+s45))/(8*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*(3*s34^3-s15^2*s45-
3*s15*s34*(s15+s45)+s34^2*(-7*s15+2*s45)))/
(4*(s12+s15)^2*(-s15+s23+s34))+
(5*(s34^5-3*s15^3*s45^2+3*s15^2*s34*s45^2+
s34^3*s45*(-8*s15+s45)-3*s15*s34^2*s45*(-3*s15+s45)+
s34^4*(-5*s15+2*s45)))/(4*(s12+s15)^2*(-s15+s23+s34)^3)-
(5*s15*(3*s34^4+s15*s34*(s15-2*s45)*s45+s15^2*s45^2+
s34^2*s45*(-4*s15+s45)+s34^3*(s15+4*s45)))/
(2*(s12+s15)^3*(-s15+s23+s34)^2)-
(s15^3+s15*s34^2+s34^3-5*s15^2*s45-19*s15*s45^2+s45^3+
s15*s34*(-3*s15+5*s45))/(8*(-s15+s23+s34)^2*
(s12+s23-s45))+(-(s15*s45)+s34*(s15+5*s45))/
(2*(s12-s34)*(-s15+s23+s34))+
(-2*s15^2+3*s23^2+2*s34^2-9*s15*s45+3*s34*s45+s45^2-
s23*(2*s15+2*s34+5*s45))/(8*(s12+s23-s45)^2)+
(s15*s45*(4*s15^2+14*s34^2+13*s15*s45+2*s45^2+
2*s34*(-9*s15+8*s45)))/(8*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(26*s34^3-s15*s45*(s15+10*s45)+
s34*s45*(-29*s15+20*s45)+s34^2*(-21*s15+62*s45))/
(4*(s12+s15)*(-s15+s23+s34)^2)+
(s15^3+s34^2*(s15-10*s45)+3*s15*s45^2+
2*s34*(s15^2+5*s15*s45-3*s45^2))/(2*(s12-s34)*
(-s15+s23+s34)^2)-(5*(3*s34^4+s15*s34*(5*s15-2*s45)*s45+
s15^2*s45*(-s15+s45)+s34^3*(-11*s15+4*s45)+
s34^2*(-3*s15^2-11*s15*s45+s45^2)))/(4*(s12+s15)^2*
(-s15+s23+s34)^2)+(-3*s23^3+9*s23^2*s45-
9*s23*s45*(-s15+s45)+3*s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2))/(4*(s12+s23-s45)^3)-
(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2))/(2*(s12-s34)^2*
(-s15+s23+s34)^2)+((-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+
s15^2*s45^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(2*(s12-s34)^2*(-s15+s23+s34)^3)-
(s15*(36*s15^3-134*s34^3+s34^2*(72*s15-78*s45)+12*s15^2*s45+
60*s15*s45^2-3*s45^3+9*s34*(-8*s15^2+4*s15*s45+s45^2)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))+
(-2*s34^2*(-7*s15+8*s45)+s34*(-27*s15^2+27*s15*s45-16*s45^2)+
s15*(13*s15^2-11*s15*s45+8*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^2)+(4*s34^3*(-3*s15+s45)-
6*s15*s34*(6*s15^2-s15*s45+4*s45^2)+
3*s34^2*(12*s15^2-3*s15*s45+8*s45^2)+
s15^2*(12*s15^2-s15*s45+8*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s34^3*s45+s15^2*s45*(s15+3*s45)+
3*s15*s34*(s15^2+s15*s45-3*s45^2)+
s34^2*(-3*s15^2-9*s15*s45+9*s45^2))/(2*(s12-s34)*
(-s15+s23+s34)^3)+(s15^3*(-60*s15^3+167*s34^3+
60*s15^2*s45-60*s15*s45^2+35*s45^3+
9*s34^2*(-20*s15+41*s45)+3*s34*(60*s15^2-60*s15*s45+
79*s45^2)))/(24*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(s34^2*(-139*s15+137*s45)+s34*(312*s15^2+69*s15*s45+
81*s45^2)-12*(11*s15^3-3*s15^2*s45-10*s15*s45^2+s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(77*s34^3+36*s34^2*(-2*s15+3*s45)+
s34*(96*s15^2-12*s15*s45+29*s45^2)-
2*(16*s15^3-6*s15^2*s45-8*s15*s45^2+s45^3)))/
(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s34*(89*s15^2+106*s15*s45+41*s45^2)+
12*(2*s15^3+9*s15^2*s45+17*s15*s45^2+10*s45^3))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s34^2*(-101*s15+325*s45)+2*s34*(120*s15^2-79*s15*s45+
215*s45^2)+3*(-40*s15^3+40*s15^2*s45-19*s15*s45^2+
35*s45^3)))/(24*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34*(79*s15^2+57*s15*s45+149*s45^2)+
3*(-20*s15^3+41*s15^2*s45+63*s15*s45^2+35*s45^3)))/
(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-3/(8*s12^2)+(s15*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(5*s34)/(2*s12*s15*(-s15+s23+s34))+
(5*s15^3*s34)/(2*s12^2*(s12+s15)^3*(-s15+s23+s34))-
(15*s15^2*s34)/(4*s12^2*(s12+s15)^2*(-s15+s23+s34))+
(s15*s34)/(s12^2*(s12-s34)*(-s15+s23+s34))+
(s15*s34^2)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15*(-3*s15+10*s34))/(4*s12^2*(s12+s15)*(-s15+s23+s34))+
(s15^2-4*s15*s34+3*s34^2)/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(-3*s34^3+s34^2*(7*s15-11*s45)+
s15^2*(s15-3*s45)-5*s15*s34*(s15-2*s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s34^3*(s12-s45))/(2*s12^2*s15*(-s15+s23+s34)^3)+
(5*s15^3*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*s34^4)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(3*s15*(s15-s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2*(-s15+s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34*(-2*s15+s34))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-((s15-s34)^4*s45)/
(8*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s34^3*s45)/(2*s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^2)+(3*s34^3*s45)/
(2*s12^2*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s15^5*s45)/(4*s12^2*(s12+s15)^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(11*s15^4*s45)/(4*s12^2*(s12+s15)*
(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^5*s45)/(2*s12^2*(s12+s15)^3*(-s15+s23+s34)^2*
(s12+s23-s45))-(15*s15^4*s45)/(2*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2*(s12+s23-s45))+(17*s15^3*s45)/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s12+s23-s45))-
(5*s15^5*s45^2)/(4*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(3*s15^4*s45^2)/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(5*s15^5*s45^2)/(2*s12^2*(s12+s15)^3*(-s15+s23+s34)^3*
(s12+s23-s45))+(25*s15^4*s45^2)/(4*s12^2*(s12+s15)^2*
(-s15+s23+s34)^3*(s12+s23-s45))+(5*s34^2*(-2*s12+s45))/
(2*s12^2*s15*(-s15+s23+s34)^2)+((-s15+s34)^3*(-s15+s45))/
(8*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(7*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*s34)/(s12^2*(s12-s34)*(s15-s23+s45))+
(s15*s34^2)/(2*s12^2*(s12-s34)^2*(s15-s23+s45))+
(-59*s12+s15-59*s34-58*s45)/(24*s12^2*(s15-s23+s45))+
(s15*s34*(-2*s15+s34))/(2*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(-3*s34+s45)/(8*s12^2*(s12+s23-s45))-
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^3*(s15-s34)^4)/(2*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+(4*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(s15^2*s34^4)/(s12^2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(4*s15^2*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(s15^2*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^2*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*s34^2)/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s34^4)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^2*s34^3)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^2*s34^2)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^2*s34^2)/
(2*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(3*s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(11*s15^2*(s34+s45)^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(26*s12+32*s15+32*s34+3*s45)/(24*s12^2*(-s15+s23+s34))-
(s15^3*s45*(5*s15+11*s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s12+s23-s45))+
(64*s12*s34+35*s15*s34+49*s34^2+23*s15*s45-55*s34*s45)/
(24*s12^2*(-s15+s23+s34)^2)-
(s34*(11*s12*s34+36*s15*s34+5*s34^2+25*s15*s45-22*s34*s45))/
(6*s12^2*(-s15+s23+s34)^3)+
(5*s15^3*s34*(s34^2-2*s15*s45+s34*s45))/(2*s12^2*(s12+s15)^3*
(-s15+s23+s34)^3)-(5*s15^3*(2*s34^2-s15*s45+s34*s45))/
(2*s12^2*(s12+s15)^3*(-s15+s23+s34)^2)-
(s15^2+2*s15*s34-3*s34^2-2*s34*s45+s45^2)/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(55*s15^2+106*s15*s34+17*s34^2+216*s15*s45+12*s34*s45+
30*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s15+s45)*(s34+s45)*(88*s15^2+19*s15*s34+195*s15*s45+
79*s34*s45+167*s45^2))/(24*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(55*s15^2+106*s15*s34+17*s34^2+
216*s15*s45+116*s34*s45+178*s45^2)/(24*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s34*(-3*s34^2+s34*(s15-5*s45)+
2*s15*(s15+s45)))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34^2*(s15^2-s34*s45+s15*(s34+s45)))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(5*s15^2*(-3*s15*s34*(s34-2*s45)+
2*s15^2*s45-3*s34^2*(s34+s45)))/(4*s12^2*(s12+s15)^2*
(-s15+s23+s34)^3)-(s34^2*(-s15+s34)*(-(s34*s45)+
s15*(2*s34+s45)))/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(15*s15^2*(s15*(s34-s45)+s34*(2*s34+s45)))/
(4*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)-
(s15*(s15*(9*s34-5*s45)+5*s34*(2*s34+s45)))/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(5*s15^2+7*s15*s23+9*s23^2-5*s23*s34+s34^2-26*s23*s45+
13*s34*s45+24*s45^2-6*s15*(s34+8*s45))/
(8*s12^2*(s12+s23-s45)^2)+
(s34*(s15^2*(3*s34+2*s45)-s15*s34*(6*s34+7*s45)+
s34^2*(3*s34+8*s45)))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^
3)+(s15*(12*s15^2*s45-10*s34^2*(s34+s45)+
s15*s34*(-21*s34+20*s45)))/(4*s12^2*(s12+s15)*
(s15-s23-s34)^3)-(s15^4-6*s15^3*(s34+s45)+
3*s34^3*(s34+10*s45)+2*s15^2*s34*(6*s34+13*s45)-
2*s15*s34^2*(5*s34+21*s45))/(8*s12^2*(s12+s15-s34)*
(s15-s23-s34)^3)+(31*s34^3-5*s34^2*s45-33*s34*s45^2+
3*s45^3-s15^2*(79*s34+31*s45)+2*s15*(5*s34^2-93*s34*s45-
66*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s45*(2*s15^3-(s34+s45)^2*(10*s34+s45)+
s15^2*(-14*s34+13*s45)+2*s15*(11*s34^2+3*s34*s45-
8*s45^2)))/(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(3*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(4*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(3*(s15^3+(s34-2*s45)*(s34+s45)^2-s15^2*(s34+22*s45)+
s15*(-s34^2+20*s34*s45+24*s45^2)))/(8*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-2*s15^3+s15^2*(7*s34-29*s45)+
(3*s34-s45)*(s34+s45)^2+s15*(-8*s34^2+30*s34*s45+
24*s45^2))/(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-60*s15^4+s15*(41*s34-223*s45)*(s34+s45)^2+
60*s15^3*(3*s34+s45)-2*s45*(s34+s45)^2*(79*s34+35*s45)-
4*s15^2*(67*s34^2+89*s34*s45+37*s45^2)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(88*s15^3*(s34+s45)+35*s45^2*(s34+s45)^2+
2*s15*s45*(49*s34^2+230*s34*s45+181*s45^2)+
s15^2*(19*s34^2+302*s34*s45+283*s45^2))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(44*s15^3+2*s15^2*(43*s34+97*s45)+s45*(-11*s34^2+48*s34*s45+
59*s45^2)+s15*(65*s34^2+326*s34*s45+393*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(44*s15^3+2*s15^2*(43*s34+97*s45)+s45*(41*s34^2+240*s34*s45+
243*s45^2)+s15*(65*s34^2+326*s34*s45+393*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-36*s15^4+s15^3*(64*s34-68*s45)-(29*s34-6*s45)*s45*
(s34+s45)^2-2*s15^2*(109*s34^2+104*s34*s45+55*s45^2)+
s15*(23*s34^3-307*s34^2*s45-507*s34*s45^2-177*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-2*s15^4+2*s15^3*(5*s34-2*s45)-(s34+s45)^3*(4*s34+s45)+
s15^2*(-18*s34^2+5*s34*s45+61*s45^2)+
2*s15*(7*s34^3+12*s34^2*s45-6*s34*s45^2-11*s45^3))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-24*s15^3*s45+(s34+s45)^2*(26*s34^2-6*s34*s45+3*s45^2)+
s15^2*(135*s34^2+230*s34*s45+119*s45^2)+
8*s15*(18*s34^3+25*s34^2*s45-5*s34*s45^2-9*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(60*s15^4-60*s15^3*(4*s34+s45)+(s34+s45)^3*
(123*s34+35*s45)+60*s15^2*(6*s34^2+4*s34*s45+s45^2)-
4*s15*(38*s34^3+24*s34^2*s45-6*s34*s45^2-7*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^4+(3*s34-s45)*(s34+s45)^3-2*s15^3*(3*s34+11*s45)+
2*s15^2*(6*s34^2-12*s34*s45-11*s45^2)+
s15*(-10*s34^3+18*s34^2*s45+52*s34*s45^2+24*s45^3))/
(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15*(18*s15^4+12*s15^3*(-6*s34+s45)+
2*s15^2*(65*s34^2-2*s34*s45-10*s45^2)+(s34+s45)^2*
(54*s34^2+29*s34*s45-3*s45^2)+
s15*(39*s34^3+245*s34^2*s45+229*s34*s45^2+59*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(3*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
-181/72+s15^3/(3*s12*s34*(-s15+s23+s34))+
(2*s15-6*s34-9*s45)/(8*(-s15+s23+s34))+
(11*s23-12*s34-107*s45)/(24*(s12+s23-s45))+
(19*s15^4*s34^3)/(18*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(19*s15^4*s34^2)/(18*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(19*s15^4*s34)/(18*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(12*s15-19*s34)*s34^2)/(4*(s12-s34)*(-s15+s23+s34)^3*
s45^2)-(s15^4*s34^3)/(9*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)-
(s15^4*s34^2)/(9*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)-
(s15^4*s34)/(9*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*(32*s15+47*s34))/(36*(s12-s34)*(-s15+s23+s34)*
s45^2)+(s15^3*s34*(70*s15+47*s34))/(36*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^4-s15*s34^3)/
(6*s12*(-s15+s23+s34)*s45^2)+(s15*s34^2*(-s15+s34)^3)/
(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)-(s15^3*(32*s15+47*s34))/
(36*(-s15+s23+s34)*(s12-s34-s45)*s45^2)-
(5*s15^3*s34^3)/(4*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(4*s15^4*s34^3)/(9*(-s12+s34)^3*(-s15+s23+s34)^3*s45)-
(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(s15^3*(4*s15-25*s34)*s34)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45)+(4*s15^4*s34^2)/(9*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(3*s15-2*s34))/(12*(-s15+s23+s34)*s45)+
(s15^3*(8*s15-25*s34))/(36*(s12-s34)^2*(-s15+s23+s34)*s45)+
(4*s15^4*s34)/(9*(-s12+s34)^3*(-s15+s23+s34)*s45)+
(s15*(-s15+s34)^2*(3*s15+7*s34))/(6*s12*(-s15+s23+s34)^2*s45)+
(s15*s34*(-5*s12+s15+14*s34))/(12*(-s15+s23+s34)^2*s45)+
((2*s15^3)/9+s15^2*s34)/((s12-s34)*(-s15+s23+s34)*s45)+
(s15^2*s34*(5*s15^2-18*s15*s34+11*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*s45)+(s15^3-3*s15*s34^2)/
(6*s12*(-s15+s23+s34)*s45)+((5*s15^4)/9+(55*s15^3*s34)/36-
9*s15^2*s34^2)/((s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*(11*s12*s34^2+15*(s15-s34)*s34^2-3*s12^2*(s15+s34)))/
(12*(-s15+s23+s34)^3*s45)-(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15^4-s15*s34^3)/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(-8*s15+17*s34))/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)+
(s15^3/4+(5*s15*s34^2)/6)/((-s15+s23+s34)*(s12-s45)*s45)+
(s15*(-2*s15^3+s15^2*s34+10*s15*s34^2-9*s34^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*s45)-(s15^2*(2*s15+9*s34))/
(9*(-s15+s23+s34)*(s12-s34-s45)*s45)+
((-5*s15^4)/9-(55*s15^3*s34)/36+9*s15^2*s34^2)/
((-s15+s23+s34)^2*(s12-s34-s45)*s45)+
(s15^2*s45)/(2*s34*(-s15+s23+s34)^2)+s45/(3*s12-3*s45)+
(s15^3*(4*s15-3*s45)*s45)/(6*s12*s34*(-s15+s23+s34)^3)+
(s12*s15*s45)/(12*(-s15+s23+s34)*(s23-s45)^2)+
(79*s45)/(18*(s12-s34-s45))+(s15^3*(8*s15-3*s45)*s45)/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
s45^2/(3*(s12-s45)^2)+(s15^2*s34*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+s45^2/(4*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(3*s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(3*s15*s45^2)/(4*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(s15^4*s45^2)/(3*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(24*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+s45^3/(3*(s12-s45)^2*(s12-s34-s45))+
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23-s45))+
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23-s45))-
((3*s12+8*s15)*(s15+s45))/(12*s34*(-s15+s23-s45))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))+
((3*s12-15*s15-8*s45)*(s15+s45))/(12*(-s15+s23+s34)*
(-s15+s23-s45))+(s15^3*s45*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34)^2)-(s15^3*s45*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+(s15^3*s45*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+(5*s15^2*s45*(s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^2*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))-(s12^2*s15^3)/(4*(-s15+s23+s34)^3*s45*
(-s23+s45))-(s12^2*s15^2)/(4*(-s15+s23+s34)^2*s45*
(-s23+s45))+(11*s15^2*s45^2)/(8*(-s15+s23+s34)^2*
(s12+s23-s45)*(-s23+s45))+(2*s15^3*s45^3)/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^2*(-s23+s45))+
s15/(4*(s15-s23+s45))+s15^3/(3*s12*s34*(s15-s23+s45))+
s15^4/(3*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(19*s15^4*s34)/(18*(s12-s34)*s45^3*
(s15-s23+s45))+s15^4/(6*s12*s45^2*(s15-s23+s45))-
(s15^4*s34)/(9*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(32*s15+47*s34))/(36*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(32*s15+47*s34))/(36*(s12-s34-s45)*s45^2*
(s15-s23+s45))+s15^2/(4*s45*(s15-s23+s45))+
s15^3/(6*s12*s45*(s15-s23+s45))+(s15^3*(8*s15-25*s34))/
(36*(s12-s34)^2*s45*(s15-s23+s45))+
(4*s15^4*s34)/(9*(-s12+s34)^3*s45*(s15-s23+s45))+
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
((2*s15^3)/9+s15^2*s34)/((s12-s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))+
s15^3/(4*(s12-s45)*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))-
(s15^2*(2*s15+9*s34))/(9*(s12-s34-s45)*s45*(s15-s23+s45))+
(s45*(s15+s45)^3)/(3*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15+s45)^4/(3*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s12^2*s45^2)/(4*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))+(s12^2*s45^3)/
(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(5*s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(5*s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(5*s15^4*s34)/(6*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(5*s45^3)/(2*(-s12+s34+s45)^3)+(5*s15^4*s34)/
(6*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(7*s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(7*s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(7*s15^4*s34)/(6*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(6*s15-7*s34)*s34^2)/(2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(2*s15^3*(s15+3*s34))/
(3*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(11*s15+12*s34))/(6*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(23*s45^2)/(6*(-s12+s34+s45)^2)-
(s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(7*s15^4*s34)/(6*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^3*(s15+3*s34))/(3*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15+s45)^4/(2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(19*s15^4*s34^3)/
(18*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(19*s15^4*s34^2)/(18*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(19*s15^4*s34)/(18*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^3*s34^2*(-12*s15+19*s34))/(4*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(s15^3*s34*(70*s15+47*s34))/
(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(5*s15^2-18*s15*s34+11*s34^2))/(2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45))+(19*s15^4*s34)/(18*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))+(s15*(4*s15+2*s34+3*s45))/
(4*(-s15+s23+s34)*(s12-s45))-((s15+s45)^3*(-s15+4*s45))/
(3*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s45*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s15^3*s45*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(3*s12+8*s15+6*s45))/(12*s34*(-s15+s23+s34))+
(s15^2*(3*s15+7*s45))/(12*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(3*s15+7*s45))/(12*(s12-s34)*s34*(s15-s23+s45))+
(s15^3*s45*(-8*s15+9*s45))/(12*(s12-s34)*s34*
(-s15+s23+s34)^3)+(s15^2*s45^2*(-7*s15+9*s45))/
(4*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(s15^2*(-s15+s34)*(-(s15*s34)+s34^2-s15*s45))/
((-s15+s23+s34)^3*(s12-s45)^2)+(s15^2+(7*s15*s45)/12)/
((s12-s45)*(s15-s23+s45))+(46*s12*s15-22*s12*s45+
67*s15*s45)/(24*(-s15+s23+s34)*(s23-s45))+
(s15*s45*(4*s34^2+16*s15*s45+s34*s45))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15*(13*s15^2+38*s15*s34+21*s15*s45+
17*s34*s45))/(36*(s12-s34)^2*(-s15+s23+s34))+
(s15*(13*s15^2+38*s15*s34+21*s15*s45+17*s34*s45))/
(36*(s12-s34)^2*(-s15+s23-s45))+
(-18*s15^2+130*s15*s34+208*s15*s45-141*s34*s45-47*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(52*s15^2+24*s15*s34-42*s34^2-2*s12*(23*s15+6*s34-17*s45)+
3*s15*s45+11*s34*s45-11*s45^2)/(24*(-s15+s23+s34)^2)+
(s15*(s15^2-21*s15*s45-9*s45^2))/(12*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*(2*s15^2+3*s15*s45-3*s45^2))/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/(6*s12*s34*
(-s15+s23+s34)^2)-(s15^2*(s15^2+4*s15*s45+6*s45^2))/
(3*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*(-6*s15^2+s15*s45+7*s45^2))/
(12*(s12-s34)*s34*(-s15+s23+s34)^2)+
(-4*s15*s34+4*s34^2-55*s15*s45+36*s34*s45+34*s45^2)/
(8*(-s15+s23+s34)*(s12+s23-s45))+
(-27*s15^2-83*s15*s34+22*s15*s45-56*s34*s45+73*s45^2)/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15^3+s15^2*s45+(s15*s45^2)/3)/((s12-s45)^2*(s15-s23+s45))+
(s15^3-21*s15^2*s45-29*s15*s45^2-11*s45^3)/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(67*s15^3+77*s15^2*s45+73*s15*s45^2+63*s45^3)/
(24*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)+(4*s23^2-3*s34^2+
s23*(3*s34-8*s45)+s34*(3*s15-6*s45)+4*s45*(-3*s15+s45))/
(6*(s12+s23-s45)^2)+(s15*s45*(s34^2+2*s15*s45+
s34*(-s15+s45)))/((-s15+s23+s34)^2*(s12+s23-s45)^2)-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(24*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(24*(-s15+s23+s34)^2*(s23-s45)^2)-
(s45*(6*s12^2+5*s15^2+16*s15*s45+11*s45^2-48*s12*(s15+s45)))/
(24*(-s15+s23+s34)^2*(-s15+s23-s45))-
(s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(3*(-s15+s23+s34)*
(s12-s45)^2)+(s45^2*(s12^2-6*s12*(s15+s45)+
10*s15*(s15+s45)))/(4*(-s15+s23+s34)^3*(-s15+s23-s45))-
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))+
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))+
(5*s15^3*(2*s34^3-3*s15*s45^2+s34*s45*(-7*s15+2*s45)+
s34^2*(-5*s15+4*s45)))/(6*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15*(-6*s15*s34^2+s34^3+
s15*s34*(3*s15-5*s45)+s15^2*(2*s15+7*s45)))/
(3*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(17*s15*s34-13*s34^2+s15*(-4*s15+9*s45)))/
(4*(-s15+s23+s34)^3*(s12-s45))+
(2*s15*(5*s15-8*s45)+s34*(-89*s15+15*s45))/
(12*(s12-s34)*(-s15+s23+s34))+
(s45*(s34^2+s34*(17*s15+s45)+2*s15*(s15+17*s45)))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(44*s15*s34-13*s34^2+s15*(2*s15+45*s45)))/
(12*(-s15+s23+s34)^2*(s12-s45))+
(6*s15*(5*s15+9*s45)+s34*(83*s15+56*s45))/
(36*(s12-s34)*(s15-s23+s45))-
(5*s15^2*(s34^2*(4*s15-6*s45)+3*s15*s45*(s15+4*s45)+
s34*(4*s15^2+16*s15*s45-6*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s34^3+2*s34^2*(-s15+s45)+
4*s15*s45*(-s15+s45)+s34*(s15^2+s45^2))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(211*s15^3+243*s15^2*s45+684*s15*s45^2+
24*s45^3+9*s34^2*(47*s15+s45)-6*s34*(107*s15^2-71*s15*s45+
s45^2))/(72*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-6*s34^3+s34^2*(18*s15-4*s45)-s34*(18*s15^2-12*s15*s45+
s45^2)+3*s15*(2*s15^2-4*s15*s45+s45^2)))/
(6*s12*(-s15+s23+s34)^3)-
(4*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(9*(s12-s34)^3*(-s15+s23+s34)^2)+
(4*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^3)+(-4*s12^2*(2*s15+s45)+
2*s15*s45*(7*s15+17*s45)-5*s12*(-10*s15^2+9*s15*s45+2*s45^2))/
(24*(-s15+s23+s34)^2*(s23-s45))+
(s34^3*(-83*s15+18*s45)+s15^2*(2*s15^2+72*s15*s45-45*s45^2)-
3*s15*s34*(36*s15^2+18*s15*s45-11*s45^2)-
3*s34^2*(-63*s15^2+4*s15*s45+3*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^3)+(s34^2*(231*s15-63*s45)+
s15*(17*s15^2-21*s15*s45-24*s45^2)+
3*s34*(-86*s15^2+29*s15*s45+3*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(-68*s15*s34^2+60*s34^3-
3*s15*s45*(-29*s15+s45)+s15*s34*(11*s15+3*s45)+
s12^2*(8*s15-5*s34+10*s45)-s12*(4*s15^2-38*s15*s34+
10*s34^2+61*s15*s45-4*s34*s45+4*s45^2))/
(24*(-s15+s23+s34)^3)-
(5*s15*(s34*(4*s15^2+6*s15*s45-6*s45^2)+
3*s15*(s15^2+4*s15*s45+6*s45^2)))/(6*(-s15+s23+s34)*
(s12-s34-s45)^3)+(13*s15^3-9*s15^2*s45+119*s15*s45^2+
16*s45^3+s34*(48*s15^2+74*s15*s45+7*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*(32*s15-45*s45)*s45+s34^3*(111*s15^2-71*s15*s45+
9*s45^2)-3*s15*s34^2*(45*s15^2-58*s15*s45+13*s45^2)+
3*s15^2*s34*(8*s15^2-45*s15*s45+21*s45^2))/
(36*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15^2*(67*s34^3+25*s15*s45^2+s34^2*(-107*s15+90*s45)+
s34*(28*s15^2-40*s15*s45+23*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*(20*s15^2-s15*s45-33*s45^2)+
s34^2*(-98*s15^2+88*s15*s45-9*s45^2)+
s15*s34*(-38*s15^2-99*s15*s45+30*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^2)+(13*s15^3-9*s15^2*s45-25*s15*s45^2-
11*s45^3+s34*(48*s15^2+80*s15*s45+42*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(s34^2*(-56*s15+74*s45)+3*s15*(2*s15^2-5*s15*s45+
25*s45^2)+s34*(37*s15^2-s15*s45+46*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(-435*s34^3+s34^2*(474*s15-273*s45)+
3*s34*(-25*s15^2+72*s15*s45+6*s45^2)+
s15*(4*s15^2+273*s15*s45+306*s45^2)))/(72*(-s15+s23+s34)^3*
(s12-s34-s45))-
(5*(3*(s15+s45)^4+s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3)))/(6*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s12^2*(-5*s15^2+2*s15*s45+3*s45^2)-
3*s15*s45*(9*s15^2-29*s15*s45+21*s45^2)+
2*s12*(2*s15^3+9*s15^2*s45-27*s15*s45^2+16*s45^3))/
(24*(-s15+s23+s34)^3*(s23-s45))+
(-11/(24*s12^2)-(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(-s15+s23+s34))+(4*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(20*s15+17*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-2*s15^2+19*s15*s34+54*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))+
(81*s12-179*s15+117*s34-165*s45)/(72*s12^2*
(-s15+s23+s34))-(19*s15^3*s34^4)/(18*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^3)-(19*s15^3*s34^3)/
(18*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(19*s15^3*s34^2)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*s34^4)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(s15^3*s34^3)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(s15^2*(14*s15-9*s34)*s34)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)+(s15^3*s34^2)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)*
s45^2)-(s15^2*s34^2*(8*s15+3*s34))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^2*s34^3*(-62*s15+129*s34))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(4*s15^3*s34^4)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(4*s15^3*s34^3)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(4*s15^3*s34^2)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15^2*s34^2*(8*s15+7*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^2*s34*(20*s15+21*s34))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*s34^3*(28*s15+33*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)-(s15*(3*s12^2+5*s12*s15+2*s15^2+
2*s12*s34-2*s34^2))/(12*s12^2*(-s15+s23+s34)^2*s45)-
(s15*(2*s15^2-33*s15*s34+27*s34^2))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)-(s15*s34^2*(4*s15^2-65*s15*s34+
34*s34^2))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*s34*(4*s15^2+8*s15*s34+51*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*(3*s12^3-8*s12^2*s34-
2*(s15-s34)^2*s34+7*s12*s34*(-s15+s34)))/
(12*s12^2*(-s15+s23+s34)^3*s45)-(s15^2*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^3)-(s15^2*s45^3)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-s45^3/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^3*s45^3)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(s15*(3*s12+2*s15)*(s12+s15+s45))/(12*s12^2*s34*
(-s15+s23+s34)^2)+11/(8*(-s15+s23+s34)*(-s23+s45))+
(s12*s15^2)/(4*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12*s15)/(4*(-s15+s23+s34)^2*s45*(-s23+s45))-
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(s15-s23+s45))+
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(4*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(20*s15+17*s34))/
(36*s12^2*(s12-s34)^2*(s15-s23+s45))+
(-2*s15^2+19*s15*s34-56*s34^2)/(36*s12^2*(s12-s34)*
(s15-s23+s45))-(19*s15^3*s34^2)/(18*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(s15^2*(14*s15-9*s34)*s34)/
(36*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(s15^3*s34^2)/(9*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(4*s15^3*s34^2)/(9*s12^2*(s12-s34)^3*s45*(s15-s23+s45))-
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))+(s15^2*s34*(20*s15+21*s34))/
(36*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(2*s15^2-33*s15*s34+27*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))+(s15*(2*s15^2-33*s15*s34+27*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(s12*s45)/(4*(-s15+s23+s34)^2*(s23-s45)*(s15-s23+s45))-
(73*(s15+s45))/(36*s12^2*(s15-s23+s45))+
(5*s15^3*s45*(s15+s45))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(s45*(s15+s45)^3)/
(3*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s12*s45^2)/(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(5*s15^3*s34^4)/(6*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)-(5*s15^3*s34^3)/
(6*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(5*s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)-(5*s15^3*s34^2)/(6*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)-(7*s15^3*s34^4)/
(6*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(7*s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)-(7*s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)-(s15^2*s34*(s15+5*s34))/
(6*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^2*s34^2*(8*s15+5*s34))/(6*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-15*s15+16*s34))/
(6*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(s15^3*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(7*s15^3*s34^2)/(6*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34*(s15+5*s34))/
(6*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(19*s15^3*s34^4)/
(18*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(19*s15^3*s34^3)/(18*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))-(19*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^2*s34^2*(8*s15+3*s34))/
(12*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-14*s15+9*s34))/(36*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^2*s34^3*(-62*s15+129*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15*(2*s15^2-33*s15*s34+27*s34^2))/(36*s12^2*(s15-s23-s34)*
s45*(-s12+s34+s45))-(s15*s34^2*(4*s15^2-65*s15*s34+
34*s34^2))/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15*s34*(4*s15^2+8*s15*s34+51*s34^2))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(19*s15^3*s34^2)/(18*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(-14*s15+9*s34))/
(36*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15+s45)^3/(s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s45^2*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(2*s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
((s15+s45)^2*(2*s15+5*s45))/(4*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(5*s15+5*s23+35*s34+86*s45)/(24*s12^2*(s12+s23-s45))+
(s12*(s15-s45)+s15*s45)^2/(24*s12*(s15-s23-s34)^3*
(s23-s45)^2)+(s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(s15*s45*(4*s15^2+21*s15*s45+6*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(219*s15^2-324*s15*s34+112*s34^2+390*s15*s45-286*s34*s45+
175*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(-73*s15^2+36*s34^2+2*s15*(54*s34-65*s45)+314*s34*s45+
175*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(2*s15^3+9*s15^2*s45+12*s15*s45^2+s45^3)/
(4*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s12+6*(-5*s15+s45))/(24*(-s15+s23+s34)^2*(s23-s45))+
(-2*s15*s45+s12*(-s15+s45))/(24*(-s15+s23+s34)^2*
(s23-s45)^2)+(s45*(s12^3-8*s12^2*(s15+s45)+
10*s12*s15*(s15+s45)-10*s15^2*(s15+s45)))/
(4*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s34*(s15*s34*(41*s15-11*s45)+s34^2*(29*s15-9*s45)+
20*s15^2*(s15+s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(4*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(4*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
((s15+s45)*(16*s12-21*(s15+3*s45)))/(24*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15*s45*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s34*(-s15+s34)*(-20*s15^2*s45+11*s15*s34*(-4*s15+s45)+
s34^2*(-46*s15+9*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(-81*s34^3+s34^2*(124*s15-9*s45)-
2*s15^2*(s15+s45)+s15*s34*(31*s15+11*s45))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
((s15-s34)*(2*s15^2*(5*s34-s45)-9*s34^2*(3*s34+s45)+
s15*s34*(89*s34+11*s45)))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(4*s15^2+4*s15*s23+4*s23^2-2*s34^2+
3*s34*s45+12*s45^2-2*s15*(s34+10*s45)-s23*(s34+12*s45))/
(6*s12^2*(s12+s23-s45)^2)-
(s15*(6*s34^3+3*s15*s34*(2*s15+s45)+2*s15*s45*(5*s15+9*s45)-
s34^2*(12*s15+13*s45)))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(81*s12^2+51*s15^2-206*s15*s34+27*s34^2+
156*s15*s45+42*s34*s45+24*s45^2+s12*(-78*s15+27*s34+
51*s45))/(72*s12^2*(-s15+s23+s34)^2)+
(-5*s15^2+63*s34^2+262*s34*s45+187*s45^2-
2*s15*(35*s34+96*s45))/(24*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(-15*s12^3+48*s15^3+
9*s12^2*(15*s15-5*s34+7*s45)+27*s34^2*(5*s34+7*s45)+
2*s15*s34*(22*s34+21*s45)+s15^2*(-195*s34+33*s45)-
3*s12*(47*s15^2-8*s15*s34-45*s34^2+34*s15*s45-6*s34*s45))/
(72*s12^2*(-s15+s23+s34)^3)+
(-4*s15^3-(5*s34-4*s45)*(s34+s45)^2+s15^2*(3*s34+28*s45)+
s15*(6*s34^2-19*s34*s45-28*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(9*(s15+s45)^2*(6*s15+7*s45)-
2*s34^2*(19*s15+21*s45)+s34*(35*s15^2+16*s15*s45-21*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(6*s12^3-30*s12^2*(s15+s45)-8*(s15+s45)^3+
s12*(67*s15^2+56*s15*s45-11*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*s45*(s15^2*(3*s34-4*s45)+3*s34*(s34+s45)^2-
2*s15*(3*s34^2+s34*s45-2*s45^2)))/(6*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(5*(4*s34*(s15+s45)^3+
3*s45*(s15+s45)^3+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(5*(-2*s34*s45^2*(s34+s45)+s15^3*(4*s34+3*s45)+
3*s15^2*(s34^2+4*s34*s45+3*s45^2)+3*s15*s45*
(s34^2+4*s34*s45+3*s45^2)))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(5*s15*(-4*s34*s45*(s34+s45)^2+
3*s15*(s34+s45)^2*(s34+3*s45)+s15^2*(5*s34^2+7*s34*s45+
3*s45^2)))/(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(6*s34^2+8*s34*s45-3*(2*s15^2+9*s15*s45+6*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(2*s12*s15*(13*s15-19*s45)*s45+17*s15^2*s45^2+
4*s12^3*(2*s15+s45)+s12^2*(3*s15^2-28*s15*s45+27*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(-8*s34^3+s34^2*(28*s15-73*s45)+s45*(-47*s15^2+149*s15*s45-
51*s45^2)-2*s34*(10*s15^2-95*s15*s45+58*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(112*s15^3+237*s34^3+489*s34^2*s45+606*s34*s45^2+306*s45^3+
3*s15^2*(51*s34+199*s45)-6*s15*(137*s34^2+191*s34*s45+
83*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(54*s15^3+s15^2*(35*s34+171*s45)-s45*(58*s34^2+119*s34*s45+
25*s45^2)+s15*(-38*s34^2+16*s34*s45+180*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(9*s34*(17*s34-2*s45)*(s34+s45)^2-8*s15^3*(11*s34+17*s45)-
3*s15^2*(43*s34^2+66*s34*s45-15*s45^2)+
6*s15*(16*s34^3+35*s34^2*s45-66*s34*s45^2-51*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(-(s34*(s34+s45)^2*(47*s34+23*s45))+
2*s15^2*(18*s34^2+56*s34*s45+33*s45^2)+
s15*(59*s34^3-3*s34^2*s45-55*s34*s45^2-25*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15^3*(3*s34-8*s45)-3*s34*(s34+s45)^3+
s15^2*(-9*s34^2+s34*s45+20*s45^2)+
s15*(9*s34^3+16*s34^2*s45-s34*s45^2-8*s45^3))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^2*(-2*s34*(s34+s45)^3+s15*(6*s34^3+12*s34^2*s45+
10*s34*s45^2+3*s45^3)))/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15^3*(52*s34+60*s45)-
s34*s45*(27*s34^2+50*s34*s45+23*s45^2)+
s15^2*(25*s34^2+206*s34*s45+189*s45^2)-
2*s15*(3*s34^3+65*s34^2*s45+87*s34*s45^2+25*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-72*s15^3*s45+6*s34*(s34+s45)^2*(2*s34+s45)+
s15^2*(12*s34^2-86*s34*s45-111*s45^2)+
s15*(-24*s34^3+68*s34^2*s45+194*s34*s45^2+102*s45^3))/
(24*s12^2*(s15-s23-s34)^3*(s12+s23-s45)))*tr5,
141/16-(5*s15)/(2*(s12+s15-s34))-(5*(s15+s34))/
(2*(s12+s15))+(103*s15^2)/(36*s34*(-s15+s23+s34))+
(13*s15^3)/(18*s12*s34*(-s15+s23+s34))-
(495*s34)/(16*(-s15+s23+s34))-
(s34*(-412*s15^2+404*s15*s34+639*s34^2))/
(48*(-s15+s23+s34)^3)+(412*s15^2+1236*s15*s34+5103*s34^2)/
(144*(-s15+s23+s34)^2)+(13*s15^4*s34^3)/
(27*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(13*s15^4*s34^2)/(27*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(13*s15^4*s34)/(27*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(132*s15-2179*s34)*s34^2)/(144*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(229*s15^4*s34^3)/
(54*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(13*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)-
(229*s15^4*s34^2)/(54*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)-
(229*s15^4*s34)/(54*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(13*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*(-20*s15+1111*s34))/(432*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^3*s34*(188*s15+1111*s34))/
(432*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(13*s15*(s15^3-s34^3))/(36*s12*(-s15+s23+s34)*s45^2)+
(13*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*(s12-s45)*
s45^2)-(13*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+
(13*s15*(-s15^3+s34^3))/(36*(-s15+s23+s34)*(s12-s45)*s45^2)+
(s15^3*(20*s15-1111*s34))/(432*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(s15*(103*s12+219*s15-213*s34)*s34^2)/
(36*(-s15+s23+s34)^3*s45)+(139*s15^4*s34^3)/
(27*(s12-s34)^3*(-s15+s23+s34)^3*s45)-
(13*s15*s34*(-s15+s34)^3)/(9*s12*(-s15+s23+s34)^3*s45)+
(139*s15^4*s34^2)/(27*(s12-s34)^3*(-s15+s23+s34)^2*s45)-
(7*s15*s34)/(36*(-s15+s23+s34)*s45)+(139*s15^4*s34)/
(27*(s12-s34)^3*(-s15+s23+s34)*s45)+
(13*s15*(-s15+s34)^2*(3*s15+7*s34))/(36*s12*(-s15+s23+s34)^2*
s45)+(s15*s34*(-103*s12-13*s15+220*s34))/
(36*(-s15+s23+s34)^2*s45)-(s15^3*(1592*s15+425*s34))/
(432*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^3*s34*(3424*s15+425*s34))/(432*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^2*(-293*s15+4551*s34))/
(432*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^3*s34^2*(-1752*s15+4765*s34))/(144*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(13*s15*(s15^2-3*s34^2))/
(36*s12*(-s15+s23+s34)*s45)+
(s15^2*s34*(-24*s15^2-1223*s15*s34+2880*s34^2))/
(48*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15^2*(404*s15^2-818*s15*s34+23889*s34^2))/
(432*(s12-s34)*(-s15+s23+s34)^2*s45)-
(5*s15*s34^2*(-s15+s34)^3)/(9*(-s15+s23+s34)^3*(s12-s45)^2*
s45)+(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(9*(-s15+s23+s34)^2*(s12-s45)^2*s45)+(5*s15*(s15^3-s34^3))/
(9*(-s15+s23+s34)*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(-58*s15+169*s34))/(36*(-s15+s23+s34)^3*
(s12-s45)*s45)+(90*s15^3+53*s15*s34^2)/(36*(-s15+s23+s34)*
(s12-s45)*s45)+(s15*(-15*s15^3+30*s15^2*s34+59*s15*s34^2-
74*s34^3))/(12*(-s15+s23+s34)^2*(s12-s45)*s45)+
(s15^2*(293*s15-4551*s34))/(432*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(476*s15^2-818*s15*s34+23889*s34^2))/
(432*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-s45/(6*s34)-
(5*s15^2*s45)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/(2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(13*s15^3*(4*s15-3*s45)*s45)/(36*s12*s34*(-s15+s23+s34)^3)+
(148*s45)/(9*(s12-s45))+(1217*s45)/(54*(s12-s34-s45))+
(5*s15^3*s45^2)/(2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(13*s15^4*s45^2)/(36*s12*s34^2*
(-s15+s23+s34)^3)-(13*s15^4*s45^2)/(36*(s12-s34)*s34^2*
(-s15+s23+s34)^3)+(5*s15^4*s45^2)/(9*(s12-s34)^2*s34*
(-s15+s23+s34)^3)-(5*s15^3*s45^2)/(2*(s12+s15-s34)*s34*
(-s15+s23+s34)^3)+(149*s45^2)/(18*(s12-s45)^2)+
(475*s15^2*s45^2)/(24*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(475*s15^2*s45^2)/(24*(-s15+s23+s34)^3*(s12+s23-s45))+
(37*s45^2)/(48*(s12-s45)*(s12+s23-s45))+
(s15^3*(1752*s15-805*s45)*s45^2)/(144*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(1307*s45^2)/
(36*(s12-s45)*(s12-s34-s45))+(139*s45^3)/(27*(s12-s45)^3)+
(475*s45^3)/(72*(s12-s45)*(s12+s23-s45)^2)+
(475*s15^3*s45^3)/(72*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(475*s15^2*s45^3)/(24*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(475*s15*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(805*s45^3)/(144*(s12-s45)^2*(s12+s23-s45))+
(805*s15^3*s45^3)/(144*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(805*s15^2*s45^3)/(48*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(805*s15*s45^3)/
(48*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(127*s15^4*s45^3)/(9*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(139*s15^4*s45^3)/(27*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+(53*s45^3)/
(3*(s12-s45)^2*(s12-s34-s45))+(127*s45^4)/
(9*(s12-s45)*(s12-s34-s45)^3)+(139*s45^4)/
(27*(s12-s45)^3*(s12-s34-s45))+(5*s15^2*s45*(-s15+s45))/
(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s15^2*s45*(-s15+s45))/(2*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)+(13*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23+s34))-(13*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23+s34))+(5*s15^3*(s15+s45))/
(9*(s12-s34)^2*s34*(-s15+s23+s34))-(13*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23-s45))+(13*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23-s45))-(5*s15^3*(s15+s45))/
(9*(s12-s34)^2*s34*(-s15+s23-s45))+(13*s15^3*s45*(s15+s45))/
(36*s12*s34^2*(-s15+s23+s34)^2)-(13*s15^3*s45*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(13*s15^3)/(18*s12*s34*(s15-s23+s45))+
(13*s15^4)/(18*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(8*s15^4)/(9*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
(8*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(13*s15^4*s34)/(27*(s12-s34)*s45^3*
(s15-s23+s45))+(13*s15^4)/(36*s12*s45^2*(s15-s23+s45))-
(229*s15^4*s34)/(54*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(-20*s15+1111*s34))/(432*(s12-s34)*s45^2*
(s15-s23+s45))-(13*s15^4)/(36*(s12-s45)*s45^2*
(s15-s23+s45))+(s15^3*(20*s15-1111*s34))/
(432*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(13*s15^3)/(36*s12*s45*(s15-s23+s45))+(139*s15^4*s34)/
(27*(s12-s34)^3*s45*(s15-s23+s45))+
(13*s15^4)/(18*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(8*s15^4)/(9*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^3*(1592*s15+425*s34))/(432*(s12-s34)^2*s45*
(s15-s23+s45))+(s15^2*(-293*s15+4551*s34))/
(432*(s12-s34)*s45*(s15-s23+s45))+
(5*s15^4)/(9*(s12-s45)^2*s45*(s15-s23+s45))+
(5*s15^3)/(2*(s12-s45)*s45*(s15-s23+s45))-
(8*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(s15^2*(293*s15-4551*s34))/(432*(s12-s34-s45)*s45*
(s15-s23+s45))+(19*s15^4)/(18*(-s15+s23+s34)*
(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s15^3*s45)/(2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s15^3*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^3*s45^2)/(2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))-(5*s15^3*s45^2)/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(5*s34*(s15+s45))/(2*(s12+s15-s34)*(s15-s23+s45))+
(139*s15*(s15+s45)^3)/(27*(s12-s45)^3*(s15-s23+s45))-
(127*s45*(s15+s45)^4)/(9*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(139*s45*(s15+s45)^4)/(27*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+(127*s15^4*s34^3)/
(9*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(127*s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(127*s15^4*s34)/(9*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(127*s45^3)/(9*(-s12+s34+s45)^3)+(127*s15^4*s34)/
(9*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(85*s15^4*s34^3)/(18*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(85*s15^4*s34^2)/(18*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(85*s15^4*s34)/(18*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(471*s15-1736*s34)*s34^2)/(36*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^3*(131*s15+128*s34))/
(36*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(301*s15+128*s34))/(36*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(47*s45^2)/(2*(-s12+s34+s45)^2)+
(s15^3*(471*s15-224*s45)*s45^2)/(36*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(169*s15^4*s45^3)/(18*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(1223*s45^3)/
(36*(s12-s45)*(-s12+s34+s45)^2)+
(169*s45^4)/(18*(s12-s45)^2*(-s12+s34+s45)^2)+
(85*s15^4*s34)/(18*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(131*s15+128*s34))/(36*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(169*s45*(s15+s45)^4)/
(18*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(13*s15^4*s34^3)/(27*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(13*s15^4*s34^2)/(27*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(13*s15^4*s34)/(27*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(s15^3*s34*(188*s15+1111*s34))/(432*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(s15^3*s34^2*(-132*s15+2179*s34))/
(144*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-32*s15^2-1223*s15*s34+2880*s34^2))/
(48*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15^4*s45)/(6*s34*(-s15+s23+s34)^3*(-s12+s34+s45))+
s45^2/(6*s34*(-s12+s34+s45))-s15^4/(6*s34*(-s15+s23+s34)*
(s15-s23+s45)*(-s12+s34+s45))+(13*s15^4*s34)/
(27*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(13*s15*(3*s34+s45))/(36*s12*(-s15+s23+s34))+
(475*s15*s45*(-s15+s34+2*s45))/(24*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^2*(2*s15+3*s45))/
(3*s34*(-s15+s23+s34)*(-s12+s34+s45))-
(127*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(139*s15^3*s45^2*(s15+4*s45))/
(27*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(169*s15^3*s45^2*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^3*(s15+4*s45))/
(6*s34*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s45^2*(535*s15+9*s45))/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s45^2*(572*s15+9*s45))/
(24*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s45*(107*s15+6*s34+12*s45))/(16*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45^2*(2177*s15+36*s45))/
(48*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^2*(33*s15+49*s45))/(18*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(33*s15+49*s45))/(18*(s12-s34)*s34*(s15-s23+s45))+
(s15^3*s45*(-58*s15+129*s45))/(36*(s12-s34)*s34*
(-s15+s23+s34)^3)+(s15*s45*(475*s34+493*s45))/
(24*(-s15+s23+s34)^2*(s12+s23-s45))+
(-401*s23+603*s45)/(144*(s12+s23-s45))+
(s15*(759*s15+656*s45))/(36*(s12-s45)*(s15-s23+s45))+
(s15*(2277*s15-1831*s34+813*s45))/(108*(-s15+s23+s34)*
(s12-s45))-((s15+s45)^3*(-131*s15+1277*s45))/
(36*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^3*(-1592*s15+8215*s45))/(432*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(2337*s15^2-5573*s15*s34+236*s15*s45+1618*s34*s45)/
(144*(s12-s34)*(-s15+s23+s34))-
(7011*s15^2+6601*s15*s34+7284*s15*s45+2953*s34*s45)/
(432*(s12-s34)*(-s15+s23-s45))+
(s15*(4111*s15^2+4646*s15*s34+5703*s15*s45+3239*s34*s45))/
(432*(s12-s34)^2*(-s15+s23+s34))-
(s15*(4111*s15^2+4646*s15*s34+5703*s15*s45+3239*s34*s45))/
(432*(s12-s34)^2*(-s15+s23-s45))+
(s15*(-3489*s15^2+2676*s15*s34+19781*s34^2+8913*s15*s45+
11634*s34*s45))/(432*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*s45*(3424*s15^2+3889*s15*s45-7245*s45^2))/
(432*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*(476*s15^2+3858*s15*s34-30033*s34^2+4416*s15*s45-
21267*s34*s45-4275*s45^2))/(216*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^3*(563*s15*s34-5432*s34^2+563*s15*s45-
5880*s34*s45-2408*s45^2))/(36*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*s45*(301*s15^2-204*s15*s45-
672*s45^2))/(36*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(8*s15^2+217*s15*s45-6*s45^2))/
(16*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(13*s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)+
(254*s15^4*(2*s34^2+3*s34*s45+2*s45^2))/(9*(-s15+s23+s34)^3*
(-s12+s34+s45)^3)-(127*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(139*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(27*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(169*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(103*s15^2+109*s15*s45+6*s45^2)/(36*s34*(s15-s23+s45))-
(254*s15^2*(s15^2+2*s15*s34+4*s15*s45+3*s34*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^2*(-45*s15^2+53*s15*s45+116*s45^2))/(36*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15*(2157*s15^2+4074*s15*s45+
1997*s45^2))/(144*(s12-s45)^2*(s15-s23+s45))-
(s15^2*(-131*s15^2+654*s15*s34+1594*s34^2+1160*s15*s45+
3524*s34*s45+2266*s45^2))/(18*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15*(-2575*s15^2-4755*s15*s34+
7089*s34^2+4488*s15*s45+11364*s34*s45+4437*s45^2))/
(216*(-s15+s23+s34)^2*(s12-s34-s45))-
(14811*s15^2+7681*s15*s34+33661*s15*s45+4033*s34*s45+
18577*s45^2)/(432*(s12-s34-s45)*(s15-s23+s45))-
(139*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(27*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(131*s15^3-884*s15^2*s45-3438*s15*s45^2-
672*s45^3))/(36*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*(202*s15^3+5869*s15^2*s45+
3111*s15*s45^2-162*s45^3))/(216*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)/
(6*s34*(s15-s23+s45)*(-s12+s34+s45))-
(-1523*s15^3+1959*s15^2*s45+1711*s15*s45^2+54*s45^3)/
(144*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(-1523*s15^3+1959*s15^2*s45+7975*s15*s45^2+4621*s45^3)/
(144*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-1592*s15^3+3439*s15^2*s45+19869*s15*s45^2+7245*s45^3))/
(432*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(13*s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(36*s12*(-s15+s23+s34)^2)+
(5*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/(2*(s12+s15)*(-s15+s23+s34)^3)+
(475*(s23^2-3*s23*s45+3*s45*(-s15+s45)))/
(72*(s12+s23-s45)^2)+(5*(3*s34^2-s15*s45+2*s34*(s15+s45)))/
(2*(s12+s15)*(-s15+s23+s34))+
(139*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(27*(s12-s34)^3*(-s15+s23+s34))-
(139*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(27*(s12-s34)^3*(-s15+s23-s45))-
(5*(3*s34^3+s15*(s15-2*s45)*s45+s34*s45*(-4*s15+s45)+
s34^2*(s15+4*s45)))/(2*(s12+s15)*(-s15+s23+s34)^2)-
(127*s15^3*(4*s34^2+3*s34*(s15+4*s45)+3*s45*(s15+4*s45)))/
(9*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(4937*s15^2+1847*s15*s45+108*s45^2+9*s34*(-253*s15+6*s45))/
(144*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(718*s15^2+2637*s15*s45+920*s45^2+8*s34*(51*s15+73*s45)))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(21150*s15*s34^2-20329*s34^3-s15^2*(944*s15+8415*s45)+
3*s15*s34*(41*s15+11634*s45)))/(432*(-s15+s23+s34)^3*
(s12-s45))+(s15*(-22950*s15*s34^3+10919*s34^4+
3*s15^2*s45*(-1592*s15+6471*s45)-3*s15*s34^2*
(-4381*s15+8695*s45)+s15^2*s34*(-1112*s15+30861*s45)))/
(432*(-s15+s23+s34)^3*(s12-s45)^2)+
(139*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(27*(-s15+s23+s34)^2*(s12-s45)^3)-
(13*s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(36*s12*(-s15+s23+s34)^3)+
(139*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(27*(s12-s34)^3*(-s15+s23+s34)^2)-
(139*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(27*(s12-s34)^3*
(-s15+s23+s34)^3)-(139*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(27*(-s15+s23+s34)*
(s12-s45)^3)-(1436*s15^3+5274*s15^2*s45+5716*s15*s45^2+
2009*s45^3+2*s34*(408*s15^2+668*s15*s45+281*s45^2))/
(36*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^2*(39555*s15-11652*s45)+s15*(499*s15^2+3999*s15*s45-
2316*s45^2)+3*s34*(-2662*s15^2+2391*s15*s45+360*s45^2))/
(432*(s12-s34)*(-s15+s23+s34)^2)+
(11*s34^3*(-2399*s15+618*s45)+s15^2*(-944*s15^2+5163*s15*s45-
3708*s45^2)-3*s15*s34*(285*s15^2+480*s15*s45-1132*s45^2)-
3*s34^2*(-9396*s15^2+3275*s15*s45+360*s45^2))/
(432*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(4928*s34^2+2704*s34*s45+9*(719*s15^2+1358*s15*s45+
719*s45^2)))/(432*(-s15+s23+s34)*(s12-s45)^2)+
(s15^3*s45*(-1112*s15+1407*s45)+s34^3*(-25221*s15^2+
14885*s15*s45-2127*s45^2)-3*s15^2*s34*(1592*s15^2-
5703*s15*s45+1887*s45^2)+3*s15*s34^2*(9999*s15^2-
10294*s15*s45+2047*s45^2))/(432*(s12-s34)^2*
(-s15+s23+s34)^3)+
(s15*s34*(3686*s15^2+13533*s15*s45-4014*s45^2)+
s15^2*(-1352*s15^2+4351*s15*s45+1647*s45^2)+
s34^2*(24926*s15^2-18124*s15*s45+2127*s45^2))/
(432*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(-15847*s34^3+s34^2*(10728*s15-8695*s45)+
s15*s34*(6471*s15+23518*s45)+s15*(-1352*s15^2+9910*s15*s45+
32355*s45^2)))/(432*(-s15+s23+s34)^2*(s12-s45)^2)-
(127*(2*(s15+s45)^4+s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3)))/(9*(s12-s34-s45)^3*(s15-s23+s45))+
(401/(144*s12^2)+(5*s15^2)/(2*s12^2*(s12+s15)*(-s15+s23+s34))+
(139*s15^2*s34^2)/(27*s12^2*(-s12+s34)^3*(-s15+s23+s34))+
(3807*s12+17620*s15+2727*s34)/(432*s12^2*(-s15+s23+s34))-
(s15*s34*(4688*s15+3239*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-2548*s15^2-7570*s15*s34+2727*s34^2)/
(432*s12^2*(s12-s34)*(-s15+s23+s34))-(13*s15^3*s34^4)/
(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(13*s15^3*s34^3)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(13*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(229*s15^3*s34^4)/(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)+(s15^2*(1228*s15-301*s34)*s34^2)/(144*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(229*s15^3*s34^3)/
(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(7*s15^2*(556*s15-129*s34)*s34)/(432*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(229*s15^3*s34^2)/
(54*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^3*(3476*s15+4497*s34))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(139*s15^3*s34^4)/
(27*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(139*s15^3*s34^3)/(27*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
s45)+(139*s15^3*s34^2)/(27*s12^2*(-s12+s34)^3*
(-s15+s23+s34)*s45)-(7*s15^2*s34^2*(136*s15+67*s34))/
(144*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15^2*s34*(4688*s15+1407*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)-(s15^2*s34^3*(1024*s15+10239*s34))/
(432*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15*s34^2*(419*s15^2-1465*s15*s34-932*s34^2))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15*(103*s12*s15+13*s15^2+7*s12*s34-7*s34^2))/
(36*s12^2*(-s15+s23+s34)^2*s45)-
(s15*s34*(103*s12^2+13*s15^2+2*s12*(58*s15-55*s34)-
14*s15*s34+7*s34^2))/(36*s12^2*(-s15+s23+s34)^3*s45)-
(s15*(1274*s15^2+1839*s15*s34+1824*s34^2))/(216*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)+(s15*s34*(448*s15^2-1527*s15*s34+
3080*s34^2))/(144*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(5*s15^4*s45)/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(103*s15^3*s45)/(36*s12^2*s34*
(-s15+s23+s34)^3)+(5*s15^4*s45)/(2*s12^2*(s12+s15-s34)*
s34*(-s15+s23+s34)^3)-(5*s15^3*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(5*s15^3*s45)/
(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(311*s45^3)/(24*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(475*s15^2*s45^4)/(72*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(475*s15*s45^4)/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(475*s45^4)/(72*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(805*s15^2*s45^4)/
(144*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(805*s15*s45^4)/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(805*s45^4)/(144*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))+(139*s15^3*s45^4)/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(5*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*(103*s12+13*s15))/(36*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(139*s15^2*s34^2)/(27*s12^2*(-s12+s34)^3*
(s15-s23+s45))-(s15*s34*(4688*s15+3239*s34))/
(432*s12^2*(s12-s34)^2*(s15-s23+s45))-
(2548*s15^2+7570*s15*s34+2953*s34^2)/(432*s12^2*(s12-s34)*
(s15-s23+s45))-(13*s15^3*s34^2)/(27*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(7*s15^2*(556*s15-129*s34)*s34)/
(432*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(229*s15^3*s34^2)/(54*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(139*s15^3*s34^2)/(27*s12^2*(-s12+s34)^3*s45*(s15-s23+s45))-
(s15^2*(103*s12+13*s15))/(36*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))-(s15^2*s34*(4688*s15+1407*s34))/
(432*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(1274*s15^2+1839*s15*s34+1824*s34^2))/(216*s12^2*(s12-s34)*
s45*(s15-s23+s45))+(s15*(1238*s15^2+1839*s15*s34+
1824*s34^2))/(216*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s15^4*s45)/(2*s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))+(5*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(18577*(s15+s45))/
(432*s12^2*(s15-s23+s45))+(127*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(139*s45^2*(s15+s45)^3)/(27*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(127*s15^3*s34^4)/
(9*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(127*s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)-(127*s15^3*s34^2)/
(9*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(127*s15^3*s45^4)/(9*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(127*s15^3*s34^2)/(9*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)-(85*s15^3*s34^4)/
(18*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(85*s15^3*s34^3)/(18*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)-(85*s15^3*s34^2)/
(18*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^2*s34^2*(545*s15+42*s34))/(36*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(s15^2*s34*(715*s15+42*s34))/
(36*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^2*s34^3*(375*s15+1228*s34))/(36*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(169*s15^3*s45^4)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(85*s15^3*s34^2)/(18*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s34*(715*s15+42*s34))/
(36*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(169*s45^2*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(13*s15^3*s34^4)/
(27*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(13*s15^3*s34^3)/(27*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))-(13*s15^3*s34^2)/(27*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(7*s15^2*s34*(-556*s15+129*s34))/
(432*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(s15^2*s34^2*(-1228*s15+301*s34))/(144*s12^2*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45))+(s15^2*s34^3*(3476*s15+4497*s34))/
(432*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15*s34^2*(-425*s15^2+1465*s15*s34+932*s34^2))/
(36*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15*(1238*s15^2+1839*s15*s34+1824*s34^2))/
(216*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15*s34*(472*s15^2-1527*s15*s34+3080*s34^2))/
(144*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(s15^3*s45^2)/(6*s12^2*s34*(-s15+s23+s34)^3*(-s12+s34+s45))-
(13*s15^3*s34^2)/(27*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(7*s15^2*s34*(-556*s15+129*s34))/
(432*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15+s45)^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))-
(5*s15^2*(2*s34+s45))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(475*s15^2*s45^2*(-s15+s34+2*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(127*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(139*s15^2*s45^3*(s15+3*s45))/(27*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(169*s15^2*s45^3*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(s15+3*s45))/(6*s12^2*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15*s45^3*(215*s15+3*s45))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s45^3*(956*s15+9*s45))/(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s15*(109*s12+25*s15+18*s45))/
(36*s12^2*s34*(-s15+s23+s34))-
(s15^2*(103*s12+13*s15+115*s45))/(36*s12^2*s34*
(-s15+s23+s34)^2)+(s15^2*s45^3*(375*s15+224*s45))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(5*s45*(s15+s45)^2*(143*s15+323*s45))/(36*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45^3*(1024*s15+2415*s45))/(432*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(-1351*s15-1351*s23+
401*s34+3854*s45)/(144*s12^2*(s12+s23-s45))+
(s45*(s15+s45)^2*(4688*s15+10439*s45))/(432*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(436*s12*s15+100*s15^2+3186*s12*s34-1969*s15*s34+2466*s34^2+
881*s15*s45-1069*s34*s45)/(144*s12^2*(-s15+s23+s34)^2)+
(5*s15^2*(s34^2-2*s15*s45+s34*s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3)+(-1351*s15^2+802*s15*s34+549*s34^2+
7266*s15*s45-950*s34*s45-3456*s45^2)/(144*s12^2*
(-s15+s23+s34)*(s12+s23-s45))+
(127*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(169*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*s34*(-s15+s23+s34)*
(-s12+s34+s45))+(139*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(27*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(109*s12*s15+25*s15^2+6*s12*s45+18*s15*s45+6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))-
(475*s15*s45*(2*s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+
6*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45^2*(-838*s15^2+214*s15*s45+27*s45^2))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(545*s15^2+2535*s15*s45+448*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(952*s15^2+4773*s15*s45+1610*s45^2))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45*(360*s15^2-1900*s15*s34+1900*s34^2+2061*s15*s45+
3854*s34*s45+2008*s45^2))/(144*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(13534*s15^2+11588*s15*s34-549*s34^2+
31174*s15*s45+950*s34*s45+3456*s45^2)/
(144*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*s45*(4688*s15^2-4688*s34^2+19815*s15*s45-6432*s34*s45+
12942*s45^2))/(432*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(1274*s15^2-1274*s34^2+10347*s15*s45+516*s34*s45+
15342*s45^2))/(216*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(40602*s15^2+34764*s15*s34+4033*s34^2+93522*s15*s45+
29354*s34*s45+56476*s45^2)/(432*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(635*s15^3*(s34^3+2*s34^2*s45+
2*s34*s45^2+s45^3))/(9*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s45*(-448*s15^3+1323*s15^2*s45+
2294*s15*s45^2+54*s45^3))/(144*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(s45*(715*s15^3+3045*s15^2*s45+3945*s15*s45^2+224*s45^3))/
(36*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(4688*s15^3+19815*s15^2*s45+25566*s15*s45^2+2415*s45^3))/
(432*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(1274*s15^3+10347*s15^2*s45+20112*s15*s45^2+2799*s45^3)/
(216*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(1274*s15^3+10347*s15^2*s45+20112*s15*s45^2+11039*s45^3)/
(216*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(139*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(139*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(139*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(139*s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(27*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(127*s15^2*(3*s34^3+4*s34^2*(s15+3*s45)+
6*s34*s45*(s15+3*s45)+4*s45^2*(s15+3*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(475*(s15^3-s34^3-4*s34^2*s45-6*s34*s45^2-4*s45^3+
3*s15*(s34+2*s45)^2-s15^2*(3*s34+8*s45)))/
(72*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s34*(-s15+s34)*(s15*s34*(10534*s34-2561*s45)-2127*s34^2*s45+
8*s15^2*(943*s34+586*s45)))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)-(3699*s34^3+s34^2*(6611*s15-2667*s45)+
1274*s15^2*(s15+s45)+s15*s34*(3113*s15+1393*s45))/
(216*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(4671*s34^3+3*s12*(-824*s15^2+800*s15*s34+1917*s34^2)+
s34^2*(45623*s15-3207*s45)+24*s15^2*(-13*s15+97*s45)+
6*s15*s34*(56*s15+1723*s45))/(432*s12^2*(-s15+s23+s34)^3)+
(s34*(-4688*s15^2*(s15+s45)+s34^2*(-7295*s15+2127*s45)+
s15*s34*(-6095*s15+2561*s45)))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+((-s15+s34)*
(3*s34^2*(1557*s34-1778*s45)+28*s15^2*(43*s34+91*s45)+
s15*s34*(23519*s34+2786*s45)))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+
(s15^2*(2568*s34^3+3*s45^2*(505*s15+354*s45)+
s34*s45*(2485*s15+3128*s45)+s34^2*(1515*s15+4132*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*s45*(4688*s34^3+s15*s34*(4688*s15+1151*s45)+
2*s15*s45*(3772*s15+6471*s45)-s34^2*(9376*s15+8695*s45)))/
(432*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(-475*s34^3-1452*s34^2*s45-1506*s34*s45^2-556*s45^3+
s15^2*(-475*s34+1706*s45)+s15*(950*s34^2+696*s34*s45-
3213*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(127*(3*s34*(s15+s45)^3+3*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(9*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(127*s15*(s15^2*(s34+s45)+
s15*(s34^2+3*s34*s45+3*s45^2)+s45*(s34^2+3*s34*s45+
3*s45^2)))/(3*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(1770*s15^3+s15^2*(4149*s34+7662*s45)+
224*s45*(s34^2+3*s34*s45+3*s45^2)+
3*s15*(258*s34^2+2171*s34*s45+3398*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(1770*s15^3+s15^2*(4149*s34+7662*s45)+
3*s15*(258*s34^2+2171*s34*s45+3398*s45^2)+
s45*(562*s34^2+3079*s34*s45+4302*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(2548*s34^3-2*s34^2*(2548*s15+9589*s45)+
s15*s45*(1204*s15+24627*s45)+2*s34*(1274*s15^2+
8987*s15*s45+5817*s45^2)))/(432*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(2476*s15^3+60*s15^2*(369*s34+509*s45)+
3*s15*(3004*s34^2+11957*s34*s45+8651*s45^2)+
3*(475*s34^3+1452*s34^2*s45+1506*s34*s45^2+556*s45^3))/
(216*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(2485*s15^2*(s34+s45)+3*s15*(1397*s34^2+3937*s34*s45+
3569*s45^2)+4*(363*s34^3+1201*s34^2*s45+1425*s34*s45^2+
699*s45^3)))/(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(s15*(3536*s15^2*(s34+s45)+s15*(81825*s34^2+
94752*s34*s45+36561*s45^2)+6*(6515*s34^3+8388*s34^2*s45+
4714*s34*s45^2+1004*s45^3)))/(432*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))+(475*(s15^2+s23^2+s34^2+4*s34*s45+
6*s45^2-s23*(s34+4*s45)+s15*(s23-2*(s34+3*s45))))/
(72*s12^2*(s12+s23-s45)^2))*tr5,-17/6-s15/(6*s12)+
(5*s15)/(2*(s12+s15-s34))+s15^2/(6*s12*(s12+s15-s34))+
((s12-s15)*s15)/(8*(-s15+s34)^2)+
(7*s15^2)/(3*(s12+s15-s34)*(-s15+s34))-
(s12*s15)/(4*(-s15+s34)*(-s15+s23+s34))+
(3*s12-62*s15)/(-24*s15+24*s34)+(s15^2*(53*s15-3*s45))/
(18*s12*s34*(-s15+s23+s34))+
(s15*(-584*s15*s34+13*s34^2+s15*(646*s15-405*s45)))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*(-161*s15*s34+13*s34^2+s15*(148*s15-81*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))+(11*s12*s15)/
(12*(-s15+s23+s34)*(s23-s45))-(11*(s23-2*s45))/
(24*(s12+s23-s45))-(13*s15^4*s34^3)/(27*(s12-s34)*
(-s15+s23+s34)^3*s45^3)-(13*s15^4*s34^2)/
(27*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(13*s15^4*s34)/(27*(s12-s34)*(-s15+s23+s34)*s45^3)+
(229*s15^4*s34^3)/(54*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(17*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)+
(229*s15^4*s34^2)/(54*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(229*s15^4*s34)/(54*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)-(s15^3*(1492*s15+1111*s34))/(432*(s12-s34)*
(-s15+s23+s34)*s45^2)-(s15^3*s34*(1700*s15+1111*s34))/
(432*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^3*s34^2*(-636*s15+2179*s34))/(144*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(17*s15*(s15^3-s34^3))/
(36*s12*(-s15+s23+s34)*s45^2)+(17*s15*s34^2*(-s15+s34)^3)/
(36*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(17*s15*(-s15^3+s34^3))/
(36*(-s15+s23+s34)*(s12-s45)*s45^2)+
(s15^3*(1492*s15+1111*s34))/(432*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(s15^3*(1896*s15-4765*s34)*s34^2)/(144*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(139*s15^4*s34^3)/
(27*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(17*s15*s34*(-s15+s34)^3)/(18*s12*(-s15+s23+s34)^3*s45)+
(139*s15^4*s34^2)/(27*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(33*s15-34*s34))/(72*(-s15+s23+s34)*s45)+
(139*s15^4*s34)/(27*(-s12+s34)^3*(-s15+s23+s34)*s45)-
(s15*(-s15+s34)^2*(51*s15+91*s34))/(36*s12*(-s15+s23+s34)^2*
s45)+(s15*s34*(-55*s12+11*s15+178*s34))/
(72*(-s15+s23+s34)^2*s45)+(s15^3*(2024*s15+425*s34))/
(432*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^3*s34*(3856*s15+425*s34))/(432*(s12-s34)^2*
(-s15+s23+s34)^2*s45)-(s15^2*(1237*s15+4551*s34))/
(432*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^2*s34*(168*s15^2-671*s15*s34+960*s34^2))/
(16*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-2836*s15^2-2348*s15*s34+23889*s34^2))/
(432*(s12-s34)*(-s15+s23+s34)^2*s45)+(11*s15^3+57*s15*s34^2)/
(36*s12*(-s15+s23+s34)*s45)+
(s15*(121*s12*s34^2+3*(55*s15-59*s34)*s34^2-
33*s12^2*(s15+s34)))/(72*(-s15+s23+s34)^3*s45)-
(17*s15*s34^2*(-s15+s34)^3)/(18*(-s15+s23+s34)^3*(s12-s45)^2*
s45)+(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(18*(-s15+s23+s34)^2*(s12-s45)^2*s45)+(17*s15*(s15^3-s34^3))/
(18*(-s15+s23+s34)*(s12-s45)^2*s45)+
(5*s15*s34*(-s15+s34)^2*(16*s15+11*s34))/(72*(-s15+s23+s34)^3*
(s12-s45)*s45)+(33*s15^3-46*s15*s34^2)/(72*(-s15+s23+s34)*
(s12-s45)*s45)+(s15*(38*s15^3+11*s15^2*s34-46*s15*s34^2-
3*s34^3))/(24*(-s15+s23+s34)^2*(s12-s45)*s45)+
(s15^2*(1237*s15+4551*s34))/(432*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(2764*s15^2+2348*s15*s34-23889*s34^2))/
(432*(-s15+s23+s34)^2*(s12-s34-s45)*s45)+
(11*s15^2*s45)/(12*s34*(-s15+s23+s34)^2)+
(s15^3*(122*s15-15*s45)*s45)/(36*s12*s34*(-s15+s23+s34)^3)+
(17*s45)/(18*(s12-s45))+(11*s15*s45)/(8*(-s15+s23+s34)*
(s12+s23-s45))-(1217*s45)/(54*(s12-s34-s45))+
(5*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(4*s15^4*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(17*s45^2)/(18*(s12-s45)^2)+(11*s45^2)/(24*(s12-s45)*
(s12+s23-s45))+(11*s15^3*s45^2)/(24*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(11*s15^2*s45^2)/
(8*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(11*s15*s45^2)/(8*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(11*s15^3*s45^2)/(24*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(17*s15^4*s45^2)/(18*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-(23*s45^2)/
(36*(s12-s45)*(s12-s34-s45))+(17*s45^3)/
(18*(s12-s45)^2*(s12-s34-s45))+(5*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23+s34))-(5*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23+s34))+(4*s15^3*(s15+s45))/
(9*(s12-s34)^2*s34*(-s15+s23+s34))-(5*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23-s45))+(5*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23-s45))-
(11*(3*s12+8*s15)*(s15+s45))/(72*s34*(-s15+s23-s45))-
(4*s15^3*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23-s45))+
(5*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)-
(5*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(4*s15^3*s45*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(11*s12^2*s15^3)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))-
(11*s12^2*s15^2)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))+
(11*s15)/(24*(s15-s23+s45))-(5*s15^3)/(s12*(-s15+s23+s34)*
(s15-s23+s45))+(28*s15^4)/(9*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))-(28*s15^4)/(9*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(s12*s15^2)/(8*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45))+(s15^2*(53*s15-3*s45))/
(18*s12*s34*(s15-s23+s45))-(37*s15^4)/(18*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(13*s15^4*s34)/(27*(s12-s34)*s45^3*(s15-s23+s45))+
(17*s15^4)/(36*s12*s45^2*(s15-s23+s45))+
(229*s15^4*s34)/(54*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(1492*s15+1111*s34))/(432*(s12-s34)*s45^2*
(s15-s23+s45))-(17*s15^4)/(36*(s12-s45)*s45^2*
(s15-s23+s45))+(s15^3*(1492*s15+1111*s34))/
(432*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(11*s15^2)/(24*s45*(s15-s23+s45))+
(11*s15^3)/(36*s12*s45*(s15-s23+s45))+(139*s15^4*s34)/
(27*(-s12+s34)^3*s45*(s15-s23+s45))-
(17*s15^4)/(9*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(28*s15^4)/(9*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^3*(2024*s15+425*s34))/(432*(s12-s34)^2*s45*
(s15-s23+s45))-(s15^2*(1237*s15+4551*s34))/
(432*(s12-s34)*s45*(s15-s23+s45))+
(17*s15^4)/(18*(s12-s45)^2*s45*(s15-s23+s45))+
(11*s15^3)/(24*(s12-s45)*s45*(s15-s23+s45))+
(37*s15^4)/(18*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(53*s15^4)/(18*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15^2*(1237*s15+4551*s34))/
(432*(s12-s34-s45)*s45*(s15-s23+s45))+
(s12*s45^2)/(4*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))+
(7*s15^2*(s15+s45))/(3*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))-(5*(s15+s34)*(s15+s45))/
(2*(s12+s15-s34)*(s15-s23+s45))-(17*(s15+s45)^4)/
(18*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-6*s15-105*s34+s45))/(36*s12*(-s15+s23+s34))-
(127*s15^4*s34^3)/(9*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(127*s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(127*s15^4*s34)/(9*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(127*s45^3)/(9*(-s12+s34+s45)^3)-(127*s15^4*s34)/
(9*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(85*s15^4*s34^3)/(18*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(85*s15^4*s34^2)/(18*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(85*s15^4*s34)/(18*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(s15^3*(293*s15+128*s34))/(36*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)-(s15^3*s34*(463*s15+128*s34))/
(36*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^3*s34^2*(-633*s15+1736*s34))/(36*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(47*s45^2)/(2*(-s12+s34+s45)^2)+
(19*s15^4*s45^2)/(12*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(19*s45^3)/(12*(s12-s45)*
(-s12+s34+s45)^2)-(85*s15^4*s34)/(18*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(293*s15+128*s34))/
(36*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(19*(s15+s45)^4)/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(13*s15^4*s34^3)/(27*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))-(13*s15^4*s34^2)/(27*(-s15+s23+s34)^2*
s45^3*(-s12+s34+s45))-(13*s15^4*s34)/(27*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^3*s34*(1700*s15+1111*s34))/
(432*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34^2*(-636*s15+2179*s34))/(144*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^2*s34*(496*s15^2-2013*s15*s34+
2880*s34^2))/(48*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(13*s15^4*s34)/(27*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(17*s15^3*s45*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(19*s15^3*s45*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15*(3*s12+8*s15+6*s45))/(72*s34*(-s15+s23+s34))-
(s15*(-56*s15+38*s34+27*s45))/(24*(-s15+s23+s34)*(s12-s45))-
(s15^3*s45*(512*s15+33*s45))/(72*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(s15^3*s45*(-244*s15+63*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34)^3)+
(-27*s12+51*s15+998*s34+87*s45)/(72*(-s15+s23+s34))+
(s15^2*(-135*s15+89*s45))/(72*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(-135*s15+89*s45))/(72*(s12-s34)*s34*(s15-s23+s45))+
(s15*(168*s15+101*s45))/(72*(s12-s45)*(s15-s23+s45))-
(17*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)-
(-3*s12*s15+3*s15^2+9*s12*s45+65*s15*s45)/
(24*(-s15+s34)*(s15-s23+s45))+
(-1845*s15^2+5573*s15*s34+262*s15*s45-1618*s34*s45)/
(144*(s12-s34)*(-s15+s23+s34))+
(242*s15^2+690*s15*s34-3307*s34^2+6*s12*(-11*s15+39*s34-
6*s45)+138*s15*s45-270*s34*s45)/(144*(-s15+s23+s34)^2)+
(5535*s15^2+6601*s15*s34+5790*s15*s45+2953*s34*s45)/
(432*(s12-s34)*(-s15+s23-s45))-
(s15*(3247*s15^2+4646*s15*s34+5271*s15*s45+3239*s34*s45))/
(432*(s12-s34)^2*(-s15+s23+s34))+
(s15*(3247*s15^2+4646*s15*s34+5271*s15*s45+3239*s34*s45))/
(432*(s12-s34)^2*(-s15+s23-s45))+
(s15*(-281*s15^2-11418*s15*s34+14178*s34^2+1989*s15*s45+
7938*s34*s45))/(432*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(234*s15^2+145*s15*s45-53*s45^2))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15^2*(117*s15^2+111*s15*s45-10*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)+
(17*s15*(3*s15^2+3*s15*s45+s45^2))/(18*(s12-s45)^2*
(s15-s23+s45))-(127*s15^4*(3*s34^2+3*s34*s45+s45^2))/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^3)+
(s15*(-63*s15^2-225*s15*s34+171*s34^2-237*s15*s45+121*s34*s45+
5*s45^2))/(36*s12*(-s15+s23+s34)^2)-
(17*s15^2*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(19*s15^2*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(127*s15^2*(s15^2+4*s15*s34+4*s15*s45+6*s34*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s34-s45)^3)+
(3*s12*s15-9*s12*s45-49*s15*s45+17*s45^2)/(24*(-s15+s23+s34)*
(-s15+s23-s45))-(s15^2*(110*s15^2+447*s15*s45+33*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(613*s15^2+951*s15*s45+99*s45^2))/(72*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(s15^2*(-59*s15^2+27*s15*s34+797*s34^2+116*s15*s45+
956*s34*s45+159*s45^2))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-699*s15*s34+3684*s34^2-
179*s15*s45+2160*s34*s45+212*s45^2))/(36*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(5703*s15^2+7681*s15*s34+15823*s15*s45+
4033*s34*s45+9865*s45^2)/(432*(s12-s34-s45)*
(s15-s23+s45))-(-15*s15^3+s15^2*s45+2*s15*s45^2+s45^3)/
(3*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(613*s15^3+951*s15^2*s45+655*s15*s45^2+169*s45^3)/
(72*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(11*(5*s12*s15*(s15-s45)+4*s15^2*s45+s12^2*(-2*s15+s45)))/
(24*(-s15+s23+s34)^2*(s23-s45))-
(17*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(18*(-s15+s23+s34)*
(s12-s45)^2)+(s15*(s12*s45+s15*(s15+s45)))/
(8*(-s15+s34)^2*(s15-s23+s45))-
(139*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(27*(s12-s34)^3*(-s15+s23+s34))+
(139*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(27*(s12-s34)^3*(-s15+s23-s45))+
(127*s15^3*(4*s34^2+2*s34*(s15+4*s45)+s45*(s15+4*s45)))/
(9*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(1901*s15^2+381*s15*s45+48*s45^2+9*s34*(-253*s15+6*s45))/
(144*(-s15+s23+s34)*(s12-s34-s45))+
(17*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(18*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(118*s15^2+1233*s15*s45+318*s45^2+8*s34*(51*s15+73*s45)))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(33552*s34^2+9*s34*(-1149*s15+848*s45)+
s15*(784*s15+1041*s45)))/(432*(-s15+s23+s34)^3*
(s12-s34-s45))-(139*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(27*(s12-s34)^3*
(-s15+s23+s34)^2)-(11*(3*s15^2*s45*(-s15+s45)-
3*s12*s15*(-s15+s45)^2+s12^2*(3*s15^2-3*s15*s45+s45^2)))/
(24*(-s15+s23+s34)^3*(s23-s45))+
(139*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(27*(s12-s34)^3*
(-s15+s23+s34)^3)+
(s15*(-66*s34^3-2*s34^2*(-99*s15+61*s45)+
s34*(-198*s15^2+366*s15*s45-5*s45^2)+
3*s15*(22*s15^2-122*s15*s45+5*s45^2)))/
(36*s12*(-s15+s23+s34)^3)+(3*s34^2*(-13185*s15+3884*s45)+
s15*(-2047*s15^2+4587*s15*s45-456*s45^2)+
3*s34*(6394*s15^2-5103*s15*s45+66*s45^2))/
(432*(s12-s34)*(-s15+s23+s34)^2)+
(s34^3*(26389*s15-6798*s45)+s15^2*(-4240*s15^2+5799*s15*s45-
774*s45^2)-3*s34^2*(13050*s15^2-5489*s15*s45+66*s45^2)+
3*s15*s34*(5667*s15^2-4668*s15*s45+218*s45^2))/
(432*(s12-s34)*(-s15+s23+s34)^3)+
(236*s15^3+2466*s15^2*s45+3052*s15*s45^2+1115*s45^3+
2*s34*(408*s15^2+668*s15*s45+281*s45^2))/(36*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(2408*s15-2703*s45)*s45+
s34^3*(25221*s15^2-14885*s15*s45+2127*s45^2)-
3*s15*s34^2*(10431*s15^2-10726*s15*s45+2191*s45^2)+
3*s15^2*s34*(2024*s15^2-6567*s15*s45+2319*s45^2))/
(432*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15^2*(2216*s15^2-3055*s15*s45-2511*s45^2)+
s34^2*(-24926*s15^2+18124*s15*s45-2127*s45^2)+
s15*s34*(-2822*s15^2-15261*s15*s45+4446*s45^2))/
(432*(s12-s34)^2*(-s15+s23+s34)^2)+
(127*((s15+s45)^4+s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3)))/(9*(s12-s34-s45)^3*(s15-s23+s45))+
(-66*s12*(s34^2+s15*(s15-s45))+22*s12^2*(2*s15+s34-s45)+
s34*(563*s34^2+44*s15*(4*s15-3*s45)+22*s34*(-8*s15+3*s45)))/
(48*(-s15+s23+s34)^3)+
(11/(24*s12^2)-(11*(3*s12^2+5*s12*s15+2*s15^2))/
(72*s12^2*s34*(-s15+s23+s34))+(139*s15^2*s34^2)/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34))+
1/(2*(-s15+s34)*(-s15+s23+s34))+
(s15*s34*(4256*s15+3239*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(1900*s15^2+6076*s15*s34-2727*s34^2)/
(432*s12^2*(s12-s34)*(-s15+s23+s34))+(11*(s12-2*s15))/
(24*(-s15+s23+s34)^2*(s23-s45))-
(11*(s15+s23-s34-3*s45))/(24*s12^2*(s12+s23-s45))+
(13*s15^3*s34^4)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(13*s15^3*s34^3)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(13*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)-
(229*s15^3*s34^4)/(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(229*s15^3*s34^3)/(54*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45^2)-(229*s15^3*s34^2)/
(54*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(7*s15^2*s34*(-340*s15+129*s34))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^2*s34^2*(-724*s15+301*s34))/
(144*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(s15^2*s34^3*(1964*s15+4497*s34))/(432*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(139*s15^3*s34^4)/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(139*s15^3*s34^3)/(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(139*s15^3*s34^2)/(27*s12^2*(s12-s34)^3*(-s15+s23+s34)*s45)+
(7*s15^2*s34*(608*s15+201*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15^2*s34^2*(808*s15+469*s34))/
(144*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^2*s34^3*(592*s15+10239*s34))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)-(s15*(33*s12^2+55*s12*s15+
22*s15^2+34*s12*s34-34*s34^2))/(72*s12^2*(-s15+s23+s34)^2*
s45)+(s15*(475*s15^2+924*s15*s34+912*s34^2))/
(108*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*s34^2*(-442*s15^2+2069*s15*s34+1864*s34^2))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15*s34*(160*s15^2-1533*s15*s34+3080*s34^2))/
(144*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15*(-33*s12^3+88*s12^2*s34+s12*(77*s15-89*s34)*s34+
2*s34*(11*s15^2-34*s15*s34+17*s34^2)))/
(72*s12^2*(-s15+s23+s34)^3*s45)-(11*s15^2*(3*s12+2*s15)*s45)/
(72*s12^2*s34*(-s15+s23+s34)^3)-(11*s15^2*s45^2)/
(24*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(11*s15^2*s45^3)/(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(11*s15*s45^3)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(11*s45^3)/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(17*s15^3*s45^3)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(11*s15*(3*s12+2*s15)*(s12+s15+s45))/
(72*s12^2*s34*(-s15+s23+s34)^2)+(11*s12*s15^2)/
(24*(-s15+s23+s34)^3*s45*(-s23+s45))+
(11*s12*s15)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))-
s15/(8*(s15-s34)^2*(s15-s23+s45))-
(11*(3*s12^2+5*s12*s15+2*s15^2))/(72*s12^2*s34*
(s15-s23+s45))+(11*s15*(3*s12^2+5*s12*s15+2*s15^2))/
(72*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))+
(139*s15^2*s34^2)/(27*s12^2*(s12-s34)^3*(s15-s23+s45))+
(9*s12+56*s15)/(24*s12*(-s15+s34)*(s15-s23+s45))+
(5*s34*(-s15+s34))/(2*s12^2*(s12+s15-s34)*(s15-s23+s45))-
s15/(8*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45))+
(s15*s34*(4256*s15+3239*s34))/(432*s12^2*(s12-s34)^2*
(s15-s23+s45))+(1900*s15^2+6076*s15*s34+2953*s34^2)/
(432*s12^2*(s12-s34)*(s15-s23+s45))+(13*s15^3*s34^2)/
(27*s12^2*(s12-s34)*s45^3*(s15-s23+s45))-
(229*s15^3*s34^2)/(54*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(7*s15^2*s34*(-340*s15+129*s34))/(432*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(139*s15^3*s34^2)/(27*s12^2*(s12-s34)^3*s45*
(s15-s23+s45))-(11*s15*(3*s12^2+5*s12*s15+2*s15^2))/
(72*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))+
(7*s15^2*s34*(608*s15+201*s34))/(432*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(s15*(475*s15^2+924*s15*s34+912*s34^2))/
(108*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(s15*(457*s15^2+924*s15*s34+912*s34^2))/
(108*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
s45/(4*(-s15+s23+s34)^2*(s15-s23+s45))-
(9865*(s15+s45))/(432*s12^2*(s15-s23+s45))+
(17*s45*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(127*s15^3*s34^4)/
(9*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(127*s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)+(127*s15^3*s34^2)/
(9*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(127*s15^3*s34^2)/(9*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^
3)+(85*s15^3*s34^4)/(18*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)+(85*s15^3*s34^3)/
(18*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(85*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45)^2)-(7*s15^2*s34*(79*s15+6*s34))/
(36*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^2*s34^2*(383*s15+42*s34))/(36*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(s15^2*s34^3*(213*s15+1228*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(19*s15^3*s45^3)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(85*s15^3*s34^2)/(18*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(7*s15^2*s34*(79*s15+6*s34))/(36*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(19*s45*(s15+s45)^3)/
(12*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(13*s15^3*s34^4)/(27*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(13*s15^3*s34^3)/(27*s12^2*
(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(13*s15^3*s34^2)/(27*s12^2*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))+(7*s15^2*s34*(-340*s15+129*s34))/
(432*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15^2*s34^2*(-724*s15+301*s34))/(144*s12^2*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45))-(s15^2*s34^3*(1964*s15+4497*s34))/
(432*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15*(457*s15^2+924*s15*s34+912*s34^2))/
(108*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15*s34^2*(-454*s15^2+2069*s15*s34+1864*s34^2))/
(72*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*s34*(184*s15^2-1533*s15*s34+3080*s34^2))/
(144*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(13*s15^3*s34^2)/(27*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(7*s15^2*s34*(-340*s15+129*s34))/
(432*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(11*s15*s45*(-s15+s34+2*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(17*s15^2*s45^2*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(19*s15^2*s45^2*(s15+3*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45^2*(466*s15+33*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+((s15+s45)^2*(34*s15+79*s45))/
(24*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(1278*s12+9667*s15+1278*s34+933*s45)/(432*s12^2*
(-s15+s23+s34))+(11*(s12-s15)*(2*s12*s15-s12*s45+
s15*s45))/(24*s12*(-s15+s23+s34)^3*(s23-s45))-
(19*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(17*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(11*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+3*s45^2))/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(284*s15^2+987*s15*s45+66*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(-102*s15^2+102*s34^2-441*s15*s45+352*s34*s45+
162*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(6421*s15^2+8546*s15*s34-549*s34^2+13174*s15*s45+
526*s34*s45+913*s45^2)/(144*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(127*s15^3*(4*s34^3+6*s34^2*s45+
4*s34*s45^2+s45^3))/(9*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(34*s15^3+147*s15^2*s45+192*s15*s45^2+
11*s45^3)/(24*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(s34*(s15*s34*(5663*s15-2129*s45)+
s34^2*(7295*s15-2127*s45)+4256*s15^2*(s15+s45)))/
(432*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(9*s12^2+s12*(43*s15-17*s45)-8*(s15+s45)^2)/
(24*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(139*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(139*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(27*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(127*s15*(3*s15*(s34+s45)^2+3*s45*(s34+s45)^2+
s15^2*(2*s34+s45)))/(9*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(17*s15*(-s15+s34)*s45*
(-s34^2+s15*(s34+2*s45)))/(18*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(17*s15*s45*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)+(-306*s12^2+12*s15^2-3001*s15*s34+
4548*s34^2-657*s15*s45-4779*s34*s45+
6*s12*(-184*s15+758*s34+33*s45))/(432*s12^2*
(-s15+s23+s34)^2)+
(s15*(-102*s34^3+s34^2*(204*s15-13*s45)+
2*s15*s45*(-193*s15+81*s45)+3*s15*s34*(-34*s15+133*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(s34*(-s15+s34)*(s15*s34*(10534*s34-2129*s45)-2127*s34^2*s45+
8*s15^2*(835*s34+532*s45)))/(432*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(3699*s34^3+
4*s34^2*(1223*s15-507*s45)+950*s15^2*(s15+s45)+
2*s15*s34*(1399*s15+539*s45))/(216*s12^2*(s12-s34)*
(-s15+s23+s34)^2)-
(s15^2*(1948*s34^3+s45^2*(447*s15+106*s45)+
6*s34^2*(143*s15+360*s45)+s34*s45*(1085*s15+932*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
((s15-s34)*(3*s34^2*(1557*s34-1352*s45)+
20*s15^2*(71*s34+95*s45)+s15*s34*(18587*s34+2156*s45)))/
(432*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(19263*s15^2+4033*s34^2+20642*s34*s45+22087*s45^2+
6*s15*(4273*s34+6587*s45))/(432*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(127*(2*s34*(s15+s45)^3+
s45*(s15+s45)^3+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(9*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(127*s15^2*(3*(s34+s45)^3+s15*(3*s34^2+3*s34*s45+s45^2)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(780*s15^3+s15^2*(3111*s34+3240*s45)+
4*s45*(56*s34^2+109*s34*s45+53*s45^2)+
9*s15*(86*s34^2+527*s34*s45+460*s45^2))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(s15*(27456*s34^3+6*s34^2*(7327*s15+3560*s45)+
s15*s45*(-488*s15+5247*s45)+8*s34*(83*s15^2+4062*s15*s45+
636*s45^2)))/(432*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))-(1216*s15^3+2850*s34*(s34+s45)^2+
3*s15^2*(7653*s34+5539*s45)+6*s15*(2495*s34^2+5432*s34*s45+
1331*s45^2))/(432*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(60*(s15+s45)^2*(13*s15+28*s45)+s34^2*(774*s15+562*s45)+
s34*(3111*s15^2+4743*s15*s45+2185*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(31*s15^2*(43*s34+27*s45)+4*(s34+s45)^2*
(363*s34+106*s45)+s15*(3153*s34^2+6351*s34*s45+
3411*s45^2)))/(36*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(-198*s12^3+396*s12^2*s34-4671*s34^3+
6*s15*s34*(112*s15-1513*s45)+264*s15^2*(-s15+s45)+
s34^2*(-19732*s15+1929*s45)-3*s12*(220*s15^2-
44*s15*(5*s34+3*s45)+3*s34*(519*s34+22*s45)))/
(432*s12^2*(-s15+s23+s34)^3))*tr5,-3/8-s34/(6*s12)-
(17*s15^3)/(9*s12*s34*(-s15+s23+s34))-
(49*s15+s34)/(24*(-s15+s23+s34))+(91*s15^4*s34^2)/
(36*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(5*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)+
(91*s15^4*s34)/(36*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(91*s15^4)/(36*(s12-s34)*(-s15+s23+s34)*s45^2)+
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)+(5*s15*(s15^3-s34^3))/(36*s12*(-s15+s23+s34)*s45^2)+
(5*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*(s12-s45)*
s45^2)-(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+(5*s15*(-s15^3+s34^3))/
(36*(-s15+s23+s34)*(s12-s45)*s45^2)-
(91*s15^4)/(36*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15^3*(512*s15-297*s34)*s34)/(72*(s12-s34)*(-s15+s23+s34)^3*
s45)+(17*s15^4*s34^2)/(18*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(17*s15^4*s34)/(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(11*s15*(3*s15-2*s34))/(72*(-s15+s23+s34)*s45)+
(17*s15^4)/(18*(s12-s34)^2*(-s15+s23+s34)*s45)+
(443*s15^3)/(72*(s12-s34)*(-s15+s23+s34)*s45)+
(11*s15*s34*(-5*s12+s15+14*s34))/(72*(-s15+s23+s34)^2*s45)-
(s15*s34*(-s15+s34)^2*(-61*s15+64*s34))/
(18*s12*(-s15+s23+s34)^3*s45)+(s15^3*(330*s15+443*s34))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45)+(5*s15^3-123*s15*s34^2)/
(36*s12*(-s15+s23+s34)*s45)+
(s15*(117*s15^3+5*s15^2*s34-373*s15*s34^2+251*s34^3))/
(36*s12*(-s15+s23+s34)^2*s45)-
(11*s15*(-11*s12*s34^2+15*s34^2*(-s15+s34)+3*s12^2*(s15+s34)))/
(72*(-s15+s23+s34)^3*s45)-(4*s15*s34^2*(-s15+s34)^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(4*s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(4*s15*(s15^3-s34^3))/(9*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(-244*s15+355*s34))/
(72*(-s15+s23+s34)^3*(s12-s45)*s45)+
(5*(9*s15^3+58*s15*s34^2))/(72*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(-78*s15^3+15*s15^2*s34+278*s15*s34^2-215*s34^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*s45)-
(443*s15^3)/(72*(-s15+s23+s34)*(s12-s34-s45)*s45)-
(s15^3*(330*s15+443*s34))/(72*(-s15+s23+s34)^2*(s12-s34-s45)*
s45)+s45/(6*s34)+(11*s15^2*s45)/(12*s34*(-s15+s23+s34)^2)-
(139*s45)/(9*(s12-s45))-(529*s12*s15*s45)/(72*(-s15+s23+s34)*
(s23-s45)^2)+(475*(s23-2*s45)*s45)/(72*(s12+s23-s45)^2)+
((11*s15-3*s45)*s45)/(8*(-s15+s23+s34)*(s12+s23-s45))+
(17*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)-
(17*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(17*s15^4*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(131*s45^2)/(18*(s12-s45)^2)-(475*s15*s45^2)/
(24*(-s15+s23+s34)*(s12+s23-s45)^2)-
(475*s15*s45^2)/(24*(-s15+s23+s34)^2*(s12+s23-s45))+
(113*s45^2)/(48*(s12-s45)*(s12+s23-s45))-
(1109*s45^2)/(36*(s12-s45)*(s12-s34-s45))-
(475*s45^3)/(72*(s12-s45)*(s12+s23-s45)^2)-
(475*s15^3*s45^3)/(72*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(475*s15^2*s45^3)/(24*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(475*s15*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(805*s45^3)/(144*(s12-s45)^2*(s12+s23-s45))-
(805*s15^3*s45^3)/(144*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(805*s15^2*s45^3)/(48*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(805*s15*s45^3)/
(48*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(529*s15^3*s45^3)/(144*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(127*s15^4*s45^3)/(9*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)+(139*s15^4*s45^3)/
(27*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(50*s45^3)/(3*(s12-s45)^2*(s12-s34-s45))-
(127*s45^4)/(9*(s12-s45)*(s12-s34-s45)^3)-
(139*s45^4)/(27*(s12-s45)^3*(s12-s34-s45))+
(139*s45^3)/(27*(-s12+s45)^3)-
(5*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3+
s12*(s15^2+2*s15*s34-2*s34^2)))/(2*(-s15+s23+s34)^2*
(s15+s45))+(5*(s12*(3*s15-2*s34)*s34^2+
s12^2*(s15^2+s15*s34+s34^2)+s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)))/(2*(-s15+s23+s34)^3*(s15+s45))+
(5*s12*s15^2*(-s12+s15))/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))+(5*s15^3*(-s15+s34)^2)/(2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(5*s15^3*(s15-s34))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(17*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34))-
(17*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34))+
(17*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34))-
(17*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23-s45))+
(17*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23-s45))-
(17*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23-s45))+
(17*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)-
(17*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(17*s15^3*s45*(s15+s45))/
(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)+(17*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23+s34))-(17*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))-(11*s12^2*s15^3)/
(24*(-s15+s23+s34)^3*s45*(-s23+s45))-
(11*s12^2*s15^2)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))+
(s15^3*s45^2)/(6*s12*(-s15+s23+s34)^3*(-s23+s45))+
(241*s15^2*s45^2)/(16*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))+(475*s15^3*s45^3)/(72*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(-s23+s45))-(49*s15)/(24*(s15-s23+s45))+
(5*s15^3)/(s12*(-s15+s23+s34)*(s15-s23+s45))-
(17*s15^4)/(9*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(37*s15^4)/(18*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^3)/((-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(28*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^4)/(36*s12*s45^2*(s15-s23+s45))+
(91*s15^4)/(36*(s12-s34)*s45^2*(s15-s23+s45))-
(5*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))-
(91*s15^4)/(36*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(11*s15^2)/(24*s45*(s15-s23+s45))+
(5*s15^3)/(36*s12*s45*(s15-s23+s45))+
(17*s15^4)/(18*(s12-s34)^2*s45*(s15-s23+s45))+
(443*s15^3)/(72*(s12-s34)*s45*(s15-s23+s45))+
(28*s15^4)/(9*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(37*s15^4)/(18*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(4*s15^4)/(9*(s12-s45)^2*s45*(s15-s23+s45))+
(5*s15^3)/(8*(s12-s45)*s45*(s15-s23+s45))-
(28*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(443*s15^3)/(72*(s12-s34-s45)*s45*(s15-s23+s45))-
(37*s15^4)/(18*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(5*s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))-(5*s15^2*s45^3)/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(5*s12^2*s15^3)/(2*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45))-(5*s12*s15^2)/(2*(-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))+((33*s12+88*s15-12*s45)*(s15+s45))/
(72*s34*(s15-s23+s45))-(139*s15*(s15+s45)^3)/
(27*(s12-s45)^3*(s15-s23+s45))+(127*(s15+s45)^4)/
(9*(s12-s34-s45)^3*(s15-s23+s45))+(127*s45*(s15+s45)^4)/
(9*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(139*s45*(s15+s45)^4)/(27*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(23*s12^2*s45^2)/(8*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))-(23*s12^2*s45^3)/
(8*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(19*s15^4*s34^2)/(12*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(19*s15^4*s34)/(12*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(19*s15^4)/(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(169*s15^4*s45^3)/(18*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(1061*s45^3)/(36*(s12-s45)*
(-s12+s34+s45)^2)-(169*s45^4)/(18*(s12-s45)^2*
(-s12+s34+s45)^2)+(19*s15^4)/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(169*s45*(s15+s45)^4)/
(18*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(91*s15^4*s34^2)/(36*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(91*s15^4*s34)/(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^3*s34*(-512*s15+297*s34))/(72*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15^4*s45)/(6*s34*(-s15+s23+s34)^3*
(-s12+s34+s45))-s45^2/(6*s34*(-s12+s34+s45))+
s15^4/(6*s34*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*(2*s15+3*s45))/(3*s34*(-s15+s23+s34)*(-s12+s34+s45))+
(127*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(139*s15^3*s45^2*(s15+4*s45))/
(27*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(169*s15^3*s45^2*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^3*(s15+4*s45))/
(6*s34*(-s15+s23+s34)^2*(-s12+s34+s45))-
(127*s15^3*(s34+2*s45)*(s15+4*s45))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)+(11*s15*(3*s12+8*s15+6*s45))/
(72*s34*(-s15+s23+s34))-(s45^2*(347*s15+9*s45))/
(24*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^2*(460*s15+9*s45))/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15*(-2880*s15+4634*s34+21*s45))/
(216*(-s15+s23+s34)*(s12-s45))-(s15*s45^2*(1727*s15+36*s45))/
(48*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15^3*s45*(34*s15+57*s45))/(36*s12*s34*(-s15+s23+s34)^3)+
(s15*(340*s15+79*s45))/(72*(s12-s34)*(-s15+s23+s34))+
(s15*(340*s15+79*s45))/(72*(s12-s34)*(s15-s23+s45))+
(s15^2*(261*s15+113*s45))/(72*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(261*s15+113*s45))/(72*(s12-s34)*s34*(s15-s23+s45))+
(-33*s23+130*s45)/(72*(s12+s23-s45))+
(s15^3*s45*(80*s15+147*s45))/(72*(s12-s34)*s34*
(-s15+s23+s34)^3)+(s15^2*s45^2*(-230*s15+203*s45))/
(12*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(5*s15*(192*s15+203*s45))/(72*(s12-s45)*(s15-s23+s45))+
(s15^3*s45^2*(-633*s15+224*s45))/(36*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s45^2*(-1896*s15+805*s45))/
(144*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
((s15+s45)^3*(-293*s15+1115*s45))/(36*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^3*(-2024*s15+7783*s45))/
(432*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(176*s12*s15-872*s12*s45-181*s15*s45)/(144*(-s15+s23+s34)*
(s23-s45))+(60*s12*s15-9*s12*s45-8*s15*s45)/
(24*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(1869*s15^2+11904*s15*s34-23507*s34^2+7557*s15*s45-
11634*s34*s45))/(432*(-s15+s23+s34)^2*(s12-s45))+
(33*s15*s34+18*s34^2-29*s15*s45+12*s34*s45)/
(36*s12*(-s15+s23+s34))+(17*s15^3)/(-9*s12*s15*s34+
9*s12*s23*s34-9*s12*s34*s45)+
(3*s15^2*s45*(56*s15^2-89*s15*s45+2*s45^2))/
(16*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(127*s15^4*(s34^2+3*s34*s45+3*s45^2))/(9*(-s15+s23+s34)^3*
(-s12+s34+s45)^3)+(127*s15^2*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s34-s45)^3)+
(127*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(139*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(27*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(169*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(663*s15^2-173*s15*s45+27*s45^2)/(72*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(51*s15^2+51*s15*s45+40*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)+
(s15^2*(114*s15^2+227*s15*s45+113*s45^2))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15*(384*s15^2+1071*s15*s45+584*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s45*(-463*s15^2-444*s15*s45+672*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(-59*s15^2+192*s15*s34+251*s15*s45+797*s34*s45+
965*s45^2))/(9*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(663*s15^2+1927*s15*s45+1003*s45^2)/(72*(s12-s34-s45)*
(s15-s23+s45))-(s15*(1725*s15^2+3642*s15*s45+1853*s45^2))/
(144*(s12-s45)^2*(s15-s23+s45))+
(s15^3*(-179*s15*s34+1736*s34^2-699*s15*s45+3696*s34*s45+
2184*s45^2))/(36*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(-2595*s15^2-2394*s15*s34-2297*s15*s45+4726*s34*s45+
2850*s45^2))/(144*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s45*(-3856*s15^2-5617*s15*s45+7245*s45^2))/
(432*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*(-296*s15^2-7419*s15*s34+25920*s34^2-17217*s15*s45+
34146*s34*s45+8388*s45^2))/(432*(-s15+s23+s34)^3*
(s12-s34-s45))+(139*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+
s15*s34^2*(s15-3*s45)+3*s15^2*s34*s45+3*s15^2*s45^2))/
(27*(-s15+s23+s34)^3*(s12-s45)^3)+
(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)/(6*s34*(s15-s23+s45)*
(-s12+s34+s45))+(-533*s15^3+1473*s15^2*s45+361*s15*s45^2+
54*s45^3)/(144*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(709*s15^3-680*s15^2*s45-2568*s15*s45^2+81*s45^3))/
(108*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(256*s15^3+714*s15^2*s45+736*s15*s45^2+259*s45^3)/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(-293*s15^3+236*s15^2*s45+2466*s15*s45^2+672*s45^3))/
(36*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(-533*s15^3+1473*s15^2*s45+6337*s15*s45^2+3883*s45^3)/
(144*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-2024*s15^3+1711*s15^2*s45+17277*s15*s45^2+7245*s45^3))/
(432*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(529*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(144*(-s15+s23+s34)^3*(s23-s45)^2)-
(529*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(144*(-s15+s23+s34)^2*(s23-s45)^2)+
(602*s15^2+186*s15*s34+1770*s34^2+887*s15*s45-198*s34*s45+
s12*(250*s15-1698*s34+818*s45))/(144*(-s15+s23+s34)^2)+
(s15*(24246*s15*s34^3-10919*s34^4+s15^2*s34*(2408*s15-
32157*s45)+3*s15^2*(2024*s15-6471*s45)*s45+
15*s15*s34^2*(-1049*s15+1739*s45)))/(432*(-s15+s23+s34)^3*
(s12-s45)^2)+(s15*(-32328*s15*s34^2+20329*s34^3+
3*s15*s34*(5413*s15-11634*s45)+s15^2*(-4240*s15+18297*s45)))/
(432*(-s15+s23+s34)^3*(s12-s45))+
(s15*(16279*s34^3+185*s34^2*(-72*s15+47*s45)-
s15*s34*(5175*s15+25678*s45)+s15*(2216*s15^2-6886*s15*s45-
32355*s45^2)))/(432*(-s15+s23+s34)^2*(s12-s45)^2)+
(52*s15*s45^2-60*s12^2*(-s15+s45)+s12*(-60*s15^2+60*s15*s45-
61*s45^2))/(24*(-s15+s23+s34)^2*(-s15+s23-s45))-
(139*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(27*(-s15+s23+s34)^2*(s12-s45)^3)+
(17*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^2)-(17*s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(18*(s12-s34)^2*(-s15+s23+s34)^3)+
(13*s12*s45^3-15*s15*s45^3+15*s12^2*(s15^2-s15*s45+s45^2))/
(6*(-s15+s23+s34)^3*(-s15+s23-s45))+
(139*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(27*(-s15+s23+s34)*
(s12-s45)^3)+(-18*s34^3+s34^2*(57*s15-24*s45)+
s34*(-111*s15^2+31*s15*s45-6*s45^2)+
s15*(117*s15^2+27*s15*s45+29*s45^2))/
(36*s12*(-s15+s23+s34)^2)+(6*s34^4+6*s34^3*(-15*s15+2*s45)+
s34^2*(234*s15^2-2*s15*s45+6*s45^2)+
3*s15^2*(22*s15^2+28*s15*s45+23*s45^2)-
s15*s34*(216*s15^2+66*s15*s45+35*s45^2))/
(36*s12*(-s15+s23+s34)^3)+
(s15*(704*s15^2+43*s15*s45-124*s45^2)+
s34*(-230*s15^2-236*s15*s45+45*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(s12^2*(512*s15-164*s45)+
16*s15*s45*(-341*s15+254*s45)+s12*(-1634*s15^2+4173*s15*s45+
106*s45^2))/(144*(-s15+s23+s34)^2*(s23-s45))+
(3*s15^2*(148*s15^2-s15*s45-79*s45^2)+
s34^2*(3*s15^2+157*s15*s45-45*s45^2)+
s15*s34*(-447*s15^2-234*s15*s45+169*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)-
(s15*(5360*s34^2+3136*s34*s45+9*(575*s15^2+1214*s15*s45+
719*s45^2)))/(432*(-s15+s23+s34)*(s12-s45)^2)+
(-495*s34^3+9*s15*(493*s15-395*s45)*s45+
6*s34^2*(-383*s15+33*s45)+s12^2*(-872*s15-409*s34+524*s45)+
3*s15*s34*(536*s15+1053*s45)+s12*(1810*s15^2+2008*s15*s34+
880*s34^2-4163*s15*s45-1078*s34*s45+1078*s45^2))/
(144*(-s15+s23+s34)^3)+
(3*s12^2*(325*s15^2-578*s15*s45+93*s45^2)-
3*s15*s45*(1413*s15^2-3007*s15*s45+1065*s45^2)+
2*s12*(-905*s15^3+3780*s15^2*s45-3258*s15*s45^2+383*s45^3))/
(144*(-s15+s23+s34)^3*(s23-s45))+
(11/(24*s12^2)-(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))-(s15*(102*s15+79*s34))/
(72*s12^2*(s12-s34)*(-s15+s23+s34))-(91*s15^3*s34^3)/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(91*s15^3*s34^2)/(36*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(91*s15^3*s34)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)-
(17*s15^3*s34^3)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(17*s15^3*s34^2)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(17*s15^3*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*(34*s15+87*s34))/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)+(s15^2*s34^2*(-466*s15+183*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)-(s15^2*s34*(284*s15+261*s34))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(11*s15*(3*s12^2+5*s12*s15+2*s15^2+2*s12*s34-2*s34^2))/
(72*s12^2*(-s15+s23+s34)^2*s45)+
(11*s15*(3*s12^3-8*s12^2*s34-2*(s15-s34)^2*s34+
7*s12*s34*(-s15+s34)))/(72*s12^2*(-s15+s23+s34)^3*s45)-
(11*s15^2*(3*s12+2*s15)*s45)/(72*s12^2*s34*(-s15+s23+s34)^3)+
(475*(s15+s23-s34-3*s45)*s45)/(72*s12^2*(s12+s23-s45)^2)+
(475*s15^2*s45^3)/(72*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^
2)+(59*s45^3)/(6*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(475*s15^2*s45^4)/(72*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(475*s15*s45^4)/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(475*s45^4)/(72*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)+(805*s15^2*s45^4)/
(144*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))+
(805*s15*s45^4)/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))+(805*s45^4)/(144*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(139*s15^3*s45^4)/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(5*(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)+s12^3*(s15+s34)))/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45))-
(5*s15^2*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+191/(48*(-s15+s23+s34)*
(-s23+s45))+(11*s12*s15^2)/(24*(-s15+s23+s34)^3*s45*
(-s23+s45))+(11*s12*s15)/(24*(-s15+s23+s34)^2*s45*
(-s23+s45))+(11*s15*(3*s12^2+5*s12*s15+2*s15^2))/
(72*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))-
(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))+
5/(2*(-s15+s23+s34)*(s15-s23+s45))-(s15*(102*s15+79*s34))/
(72*s12^2*(s12-s34)*(s15-s23+s45))+(15*s12-2*s45)/
(6*(-s15+s23+s34)^2*(s15-s23+s45))-
(91*s15^3*s34)/(36*s12^2*(s12-s34)*s45^2*(s15-s23+s45))-
(17*s15^3*s34)/(18*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(11*s15*(3*s12^2+5*s12*s15+2*s15^2))/(72*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))-(s15^2*(34*s15+87*s34))/
(24*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(s15^2*(34*s15+87*s34))/(24*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))+(5*s15^3*s45^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-(5*s12*s15^2)/
(2*(-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))-
(5*s12*s15)/(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
(1003*(s15+s45))/(72*s12^2*(s15-s23+s45))-
(127*s45^2*(s15+s45)^3)/(9*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(139*s45^2*(s15+s45)^3)/
(27*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(23*s12*s45)/(8*(-s15+s23+s34)^2*(-s23+s45)*
(s15-s23+s45))-(23*s12*s45^2)/(8*(-s15+s23+s34)^3*
(-s23+s45)*(s15-s23+s45))-(127*s15^3*s45^4)/
(9*s12^2*(s15-s23-s34)^3*(s12-s45)*(-s12+s34+s45)^3)-
(19*s15^3*s34^3)/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(19*s15^3*s34^2)/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(19*s15^3*s34)/(12*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
2)-(169*s15^3*s45^4)/(18*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-(19*s15^3*s34)/
(12*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(169*s45^2*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(91*s15^3*s34^3)/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(91*s15^3*s34^2)/(36*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(91*s15^3*s34)/(36*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45))+(s15^2*(34*s15+87*s34))/
(24*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15^2*s34^2*(-466*s15+183*s34))/(72*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(s15^2*s34*(284*s15+261*s34))/
(72*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15^3*s45^2)/(6*s12^2*s34*(-s15+s23+s34)^3*(-s12+s34+s45))-
(91*s15^3*s34)/(36*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))-(s15+s45)^3/(6*s12^2*s34*(s15-s23+s45)*
(-s12+s34+s45))-(127*(s15+s45)^3*(s34+2*s45))/
(9*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(475*s15*s45^2*(-s15+s34+2*s45))/(36*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(127*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(139*s15^2*s45^3*(s15+3*s45))/(27*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(169*s15^2*s45^3*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(s15+3*s45))/(6*s12^2*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15*s45^3*(190*s15+3*s45))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s45^3*(806*s15+9*s45))/(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(11*s15+11*s23-11*s34+104*s45)/
(24*s12^2*(s12+s23-s45))-(s15^2*s45^3*(213*s15+224*s45))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(-33*s15+950*s34+977*s45))/
(72*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(s45*(s15+s45)^2*(553*s15+1453*s45))/(36*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^3*(592*s15+2415*s45))/(432*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(s45*(s15+s45)^2*(4256*s15+10007*s45))/(432*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(33*s12^2+55*s12*s15+22*s15^2+33*s12*s45-2*s15*s45))/
(72*s12^2*s34*(-s15+s23+s34)^2)+
(529*(s12*(s15-s45)+s15*s45)^2)/(144*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(529*(s12*(s15-s45)+2*s15*s45))/
(144*(-s15+s23+s34)^2*(s23-s45)^2)+
(-49*s12^2+774*s12*s15-78*s12*s45+798*s15*s45)/
(144*s12*(-s15+s23+s34)^2*(s23-s45))+
(2601*s12^2+12*s15^2+3718*s15*s34-6*s12*(43*s15+24*s34-
33*s45)+534*s15*s45+270*s34*s45)/(432*s12^2*
(-s15+s23+s34)^2)-(66*s15^2-132*s15*s34+66*s34^2+
492*s15*s45+326*s34*s45-1247*s45^2)/(144*s12^2*
(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45^2*(442*s15^2+11*s15*s45-27*s45^2))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(127*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(169*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*s34*(-s15+s23+s34)*
(-s12+s34+s45))-(139*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(27*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(127*s15*(s34+2*s45)*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^3)+
(127*s15^2*(s15+3*s45)*(s34^2+3*s34*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^3)+
(475*s45*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+
3*s45^2))/(72*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-33*s12^2-43*s12*s15+2*s15^2+12*s12*s45+36*s15*s45+
12*s45^2)/(72*s12^2*s34*(s15-s23+s45))-
(s15*s45^2*(383*s15^2+2049*s15*s45+448*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(66*s15^2-541*s15*s34+475*s34^2+1045*s15*s45+
977*s34*s45+529*s45^2))/(72*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15*s45^2*(808*s15^2+4341*s15*s45+
1610*s45^2))/(144*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(s15*(475*s15^2-475*s34^2+4188*s15*s45+
150*s34*s45+6024*s45^2))/(108*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(s15*s45*(4256*s15^2-4256*s34^2+18519*s15*s45-
5568*s34*s45+12942*s45^2))/(432*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)-(127*s15^3*(s34^3+4*s34^2*s45+6*s34*s45^2+
4*s45^3))/(9*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s45*(-160*s15^3+1521*s15^2*s45+1394*s15*s45^2+54*s45^3))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s45*(553*s15^3+2559*s15^2*s45+3459*s15*s45^2+224*s45^3))/
(36*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(475*s15^3+4188*s15^2*s45+8571*s15*s45^2+1062*s45^3)/
(108*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(4256*s15^3+18519*s15^2*s45+24270*s15*s45^2+2415*s45^3))/
(432*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(475*s15^3+4188*s15^2*s45+8571*s15*s45^2+4858*s45^3)/
(108*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(13*s12^2*s45^2-15*s12*s15*s45^2+15*s15^2*s45^2+
15*s12^3*(-s15+s45))/(6*s12^2*(-s15+s23+s34)^3*
(-s15+s23-s45))-(21*s12+970*s15+33*(s34+s45))/
(72*s12^2*(-s15+s23+s34))-
(17*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(17*s15*s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(139*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(139*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(-33*s12^2-43*s12*s15+2*s15*(s15+18*s45))/
(72*s12^2*s34*(-s15+s23+s34))+(-102*s15^2*(s15+s45)+
5*s34^2*(7*s15+9*s45)+3*s15*s34*(-121*s15+19*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
((-s15+s34)*(s15*s34*(44*s34-57*s45)-45*s34^2*s45+
2*s15^2*(193*s34+51*s45)))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(780*s15^3+224*s45^2*(s34+2*s45)+
27*s15*s45*(53*s34+200*s45)+9*s15^2*(79*s34+420*s45))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(260*s15^3+9*s15*s45*(53*s34+200*s45)+
3*s15^2*(79*s34+420*s45)+s45^2*(259*s34+800*s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3885*s15^2+42*s15*(44*s34+311*s45)+s45*(-194*s34+1313*s45))/
(144*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15^2*(614*s34^3+2*s45^2*(429*s15+475*s45)+
s34^2*(447*s15+1954*s45)+s34*s45*(1085*s15+2178*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*s45*(4256*s34^3+s15*s34*(4256*s15+2015*s45)+
2*s15*s45*(3340*s15+6471*s45)-s34^2*(8512*s15+8695*s45)))/
(432*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(3885*s15^2+42*s15*(44*s34+311*s45)+s45*(2006*s34+8973*s45))/
(144*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(-1227*s12^3-816*s15^3+9*s12^2*(493*s15+277*s34-321*s45)+
270*s34^2*s45+48*s15^2*(28*s34+11*s45)+
11*s15*s34*(1607*s34+432*s45)+6*s12*(290*s15^2-197*s15*s34-
12*s34^2+857*s15*s45+33*s34*s45))/(432*s12^2*
(-s15+s23+s34)^3)-(1216*s15^3+
3*s15^2*(3363*s34+9397*s45)-6*s15*(298*s34^2-4299*s34*s45-
5385*s45^2)+6*s45*(475*s34^2+977*s34*s45+529*s45^2))/
(432*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s12*s15*(917*s15-743*s45)*s45+421*s15^2*s45^2+
s12^3*(-512*s15+164*s45)+s12^2*(1347*s15^2-3056*s15*s45+
651*s45^2))/(144*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(s15*(1900*s34^3-4*s34^2*(950*s15+3863*s45)+
s15*s45*(1420*s15+18039*s45)+2*s34*(950*s15^2+7016*s15*s45+
5817*s45^2)))/(432*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(s15*(31*s15^2*(27*s34+43*s45)+4*s45*(363*s34^2+838*s34*s45+
587*s45^2)+s15*(711*s34^2+4491*s34*s45+6339*s45^2)))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(1080*s15^3-16*s15^2*(233*s34+26*s45)+
3*s15*(9021*s34^2+16024*s34*s45+7798*s45^2)+
6*(1864*s34^3+4651*s34^2*s45+3737*s34*s45^2+977*s45^3)))/
(432*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)))*tr5,
425/72+(-57*s15+154*s34)/(48*(-s15+s23+s34))+
(5*s34*(-s12^2+s34^2))/(2*s15*(-s15+s23+s34)^2)-
(s15*s34*(6*s12-9*s15+8*s34))/(8*(-s15+s23+s34)^2*s45)+
(s15*(-s15+10*s34))/(8*(-s15+s23+s34)*s45)+
(s15*(4*s12*s34^2+(s15-s34)*s34^2+s12^2*(s15+s34)))/
(8*(-s15+s23+s34)^3*s45)-(s15*s34^2*(-s15+s34)^2)/
(2*(-s15+s23+s34)^3*(s12-s45)*s45)-
s15^3/(2*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*s34*(-s15^2+s34^2))/(2*(-s15+s23+s34)^2*(s12-s45)*s45)-
(5*s15*s34)/(4*(s12+s23-s45)*s45)+(5*s15*(-s15+s34)^2)/
(4*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(23*s45)/(6*(s12-s45))+(11*s12*s15*s45)/(24*(-s15+s23+s34)*
(s23-s45)^2)-(2*s45)/(3*(s12-s34-s45))+
(19*s45^2)/(12*(s12-s45)^2)-(13*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+(s15*(67*s15-22*s45)*s45^2)/
(8*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
((14*s15-11*s45)*s45^2)/(8*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*(40*s15-11*s45)*s45^2)/
(8*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(61*s15^2*s45^2)/(16*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+(s15^2*(111*s15-224*s45)*s45^2)/
(24*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(7*s45^2)/(2*(s12-s45)*(s12-s34-s45))+
(10*s45^3)/(9*(s12-s45)^3)+(439*s15^3*s45^3)/
(144*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(11*s45^3)/(6*(s12-s45)*(s12+s23-s45)^2)+
(11*s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(11*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(11*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(19*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(19*s45^3)/(24*(s12-s45)^2*
(s12+s23-s45))+(19*s15^3*s45^3)/(24*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))+(19*s15^2*s45^3)/
(8*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))+
(19*s15*s45^3)/(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(11*s15^3*s45^3)/(48*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))-(11*s15^4*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)-(10*s15^4*s45^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(15*s45^3)/(4*(s12-s45)^2*(s12-s34-s45))+
(11*s45^4)/(6*(s12-s45)*(s12-s34-s45)^3)+
(10*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))-
(19*s15^3*s45^2*(-4*s15+s45))/(24*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(5*(s15^3+s12^2*s34+s15^2*s34-
2*s15*s34^2+s34^3-2*s12*s34*(-s15+s34)))/
(2*(-s15+s23+s34)*(s15+s45)^2)+
(5*(-2*s15^4-4*s15^3*s34+11*s15^2*s34^2-8*s15*s34^3+2*s34^4+
s12^2*s34*(-s15+2*s34)-s12*(s15^3+3*s15^2*s34-9*s15*s34^2+
4*s34^3)))/(2*(-s15+s23+s34)^2*(s15+s45)^2)-
(5*(s12*s34^2*(-6*s15^2+7*s15*s34-2*s34^2)+
s12^2*(-s15^3-s15^2*s34-s15*s34^2+s34^3)+
s34*(6*s15^4-15*s15^3*s34+14*s15^2*s34^2-6*s15*s34^3+
s34^4)))/(2*(-s15+s23+s34)^3*(s15+s45)^2)+
(5*s12*s15^3*(-s12+s15))/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)-(5*s15^3*(-2*s15+s34)*(-s15+s34)^2)/
(2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^3*(s15-s34))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)+(5*s15^3*(3*s15^2-5*s15*s34+2*s34^2))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)-
(5*(s12-s34)^2*s34^3)/(2*s15*(-s15+s23+s34)^3*(s15+s45))+
(5*(s12-s34)^2*s34^2)/(s15*(-s15+s23+s34)^2*(s15+s45))-
(5*(s12-s34)^2*s34)/(2*s15*(-s15+s23+s34)*(s15+s45))+
(5*s15*(3*s15+2*s34))/(4*(-s15+s23+s34)*(s15+s45))-
(5*(-4*s15^3+s12^2*s34-10*s15^2*s34+10*s15*s34^2+5*s34^3-
2*s12*(s15^2+s15*s34+3*s34^2)))/(4*(-s15+s23+s34)^2*
(s15+s45))+(5*(s12^2*(-s15^2+s34^2)+
s34*(12*s15^3-21*s15^2*s34+5*s15*s34^2+5*s34^3)-
s12*(s15^3+s15^2*s34+s15*s34^2+6*s34^3)))/
(4*(-s15+s23+s34)^3*(s15+s45))+(5*s12*s15^3*(2*s12+s15))/
(4*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(5*s12*(s12-2*s15)*s15^2)/(4*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))+(5*s15^2*(-s15+s34))/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15+s45))-
(15*s15^2*(3*s15^2-5*s15*s34+2*s34^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+
(5*s15^2*(-8*s15^3+21*s15^2*s34-17*s15*s34^2+4*s34^3))/
(4*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(5*s15^3*s45*(s15+s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(-s15+s23-s45))+(s12^2*s15^3)/(8*(-s15+s23+s34)^3*s45*
(-s23+s45))+(s12^2*s15^2)/(8*(-s15+s23+s34)^2*s45*
(-s23+s45))-(13*s15^2)/(12*(s15-s23+s45)^2)+
(5*s15^3*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+(5*s12^2*s15^4)/
(4*(-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45)^2)+
(5*s12*(s12-s15)*s15^3)/(4*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45)^2)-(5*s12*s15^3)/(4*(-s15+s23+s34)*
(s15+s45)*(s15-s23+s45)^2)-(65*s15)/(48*(s15-s23+s45))+
(5*s15^2)/(4*(s12+s23-s45)*(s15-s23+s45))-
s15^2/(8*s45*(s15-s23+s45))-s15^3/(2*(s12-s45)*s45*
(s15-s23+s45))+(5*s15^3)/(4*(s12+s23-s45)*s45*
(s15-s23+s45))+(5*s12^2*s45^2)/(2*s15*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s12^2*s45^3)/(2*s15*(-s15+s23+s34)^3*
(s15-s23+s45))+(5*s12^2*s15^4)/(2*(-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))-(5*s12*s15^3)/
(2*(-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2)/(4*(s15+s45)*(s15-s23+s45))+
(5*s12*s15^2)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(s15^2*s45*(s15+s45))/(6*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^3*s45^2*(s15+s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))+
(19*s15*(s15+s45)^2)/(8*(s12-s45)^2*(s15-s23+s45))+
(10*s15*(s15+s45)^3)/(9*(s12-s45)^3*(s15-s23+s45))-
(11*s45*(s15+s45)^4)/(6*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(10*s45*(s15+s45)^4)/(9*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+(55*s12^2*s45^2)/
(12*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(55*s12^2*s45^3)/(12*(-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))+(5*s45^3)/(6*(-s12+s34+s45)^3)-
(3*s45^2)/(2*(-s12+s34+s45)^2)-(13*s15^4*s45^3)/
(6*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(3*s45^3)/(2*(s12-s45)*(-s12+s34+s45)^2)+
(13*s45^4)/(6*(s12-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*(-2*s15+s34)*(-s15+s34)^2)/(2*(-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45)^2)+(5*s15^3*(-s15+s34))/
(2*(-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^3*(3*s15^2-5*s15*s34+2*s34^2))/(2*(-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)-(s15^2*(s15+s45)^2)/
(6*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(13*s45*(s15+s45)^4)/(6*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(439*s15^2*s45^2*(-s15+s34+s45))/
(48*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^2*s45^2*(439*s34+3*s45))/(48*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(11*s15^3*s45^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(10*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(13*s15^3*s45^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(7*s15+9*s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-((s15+s45)^3*(6*s15+11*s45))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+(-8*s23+11*s45)/
(24*(s12+s23-s45))+(s15*(11*s15+13*s45))/
(4*(s12-s45)*(s15-s23+s45))+(s15^2*s45^2*(14*s15+23*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
((s15+s45)^2*(-8*s15+45*s45))/(8*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15^3*s45^2*(24*s15+77*s45))/
(24*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
((s15+s45)^3*(8*s15+121*s45))/(24*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(-76*s15+251*s45))/
(72*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(60*s12*s15+25*s12*s45-16*s15*s45))/(48*(-s15+s23+s34)*
(s15-s23+s45)^2)+(51*s12*s15+50*s15^2+26*s12*s45+
186*s15*s45)/(48*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*s45*(152*s15^2+281*s15*s45-171*s45^2))/
(72*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(60*s15^2+80*s15*s45-31*s34*s45-89*s45^2)/(48*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(180*s15^2+439*s34^2+228*s15*s45+
3*s34*s45-11*s45^2))/(48*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-311*s15^2-131*s15*s34+3*s34^2+566*s15*s45+6*s34*s45+
3*s45^2))/(48*(-s15+s23+s34)*(s12+s23-s45)^2)-
(11*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(10*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(13*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*(59*s15^2+5*s15*s45+6*s45^2))/(48*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(60*s15^2-439*s15*s34+439*s34^2+259*s15*s45+
445*s34*s45+6*s45^2))/(48*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45*(100*s15^2+162*s15*s45+
33*s45^2))/(24*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(41*s15^2+80*s15*s45+39*s45^2)/(12*(s12-s34-s45)*
(s15-s23+s45))+(-164*s15^2-8*s15*s34+224*s15*s45+
37*s34*s45+89*s45^2)/(48*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(171*s15^2+202*s34^2+342*s15*s45+122*s34*s45+213*s45^2))/
(72*(-s15+s23+s34)*(s12-s45)^2)-
(s15^2*s45*(16*s15^2+177*s15*s45+231*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(10*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15^3-(29*s15^2*s45)/8+(13*s15*s45^2)/6+
(11*s45^3)/8)/((-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(6*s15^3+29*s15^2*s45+51*s15*s45^2+15*s34*s45^2+15*s45^3))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)-
(86*s15^3+181*s15^2*s45+164*s15*s45^2+69*s45^3)/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(-76*s15^3+23*s15^2*s45+525*s15*s45^2+171*s45^3))/
(72*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15*(100*s15^3+484*s15^2*s45+807*s15*s45^2+198*s45^3))/
(72*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(8*s15^3+145*s15^2*s45+387*s15*s45^2+231*s45^3))/
(24*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(277*s34+99*(-s15+s45)))/(36*(-s15+s23+s34)*(s12-s45))+
(439*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(48*(-s15+s23+s34)*(s12+s23-s45)^3)-
(11*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(48*(-s15+s23+s34)^3*(s23-s45)^2)+
(11*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(48*(-s15+s23+s34)^2*(s23-s45)^2)+
(s12*(97*s15-284*s45)*s45+145*s15*s45*(s15+s45)-
20*s12^2*(-3*s15+7*s45))/(48*(-s15+s23+s34)^2*
(-s15+s23-s45))-(s15^3*(5*s34^3+3*s34^2*(2*s15+5*s45)+
s45^2*(28*s15+5*s45)+s34*s45*(23*s15+15*s45)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(145*s15*s45+4*s12*(25*s15+88*s45))/(48*(-s15+s23+s34)*
(-s23+s45))+(s15*(1108*s34^2+9*s34*(-58*s15+55*s45)-
3*s15*(36*s15+181*s45)))/(72*(-s15+s23+s34)^2*(s12-s45))-
(s15*(-1098*s15*s34^2+788*s34^3-15*s15*s34*(-14*s15+99*s45)+
2*s15^2*(50*s15+243*s45)))/(72*(-s15+s23+s34)^3*(s12-s45))+
(121*s23^2-327*s23*s45+s45*(-311*s15-3*s34+291*s45))/
(48*(s12+s23-s45)^2)+(-75*s15*s34-622*s34^2+
4*s15*(s15-67*s45)+s12*(49*s15+174*s34+326*s45))/
(48*(-s15+s23+s34)^2)+(s15*(-822*s15*s34^3+373*s34^4+
3*s15^2*s45*(-76*s15+213*s45)+s15^2*s34*(-76*s15+1107*s45)+
s34^2*(525*s15^2-879*s15*s45)))/(72*(-s15+s23+s34)^3*
(s12-s45)^2)+(10*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(9*(-s15+s23+s34)^2*
(s12-s45)^3)-(439*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(144*(s12+s23-s45)^3)+
(-5*s34^4+5*s12^2*(s34^2-s34*s45+s45^2))/
(2*s15*(-s15+s23+s34)^3)-
(10*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(9*(-s15+s23+s34)*(s12-s45)^3)-
(s15*(-920*s15^3+435*s34^3-1149*s15^2*s45+1200*s15*s45^2-
33*s45^3+s34^2*(408*s15+477*s45)+
3*s34*(509*s15^2+962*s15*s45+3*s45^2)))/
(144*(-s15+s23+s34)^3*(s12-s34-s45))+
(287*s15^3+515*s15^2*s45-311*s15*s45^2+11*s45^3+
s34^2*(161*s15+3*s45)+2*s34*(4*s15^2-237*s15*s45+7*s45^2))/
(48*(-s15+s23+s34)^2*(s12-s34-s45))-
(26*s15^3+241*s15^2*s45+276*s15*s45^2+7*s45^3+
s34*(60*s15^2-48*s15*s45+7*s45^2))/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(60*s15^3+42*s15^2*s45-3*s34^2*s45+
311*s15*s45^2-11*s45^3-2*s34*(30*s15^2+55*s15*s45+7*s45^2))/
(48*(-s15+s23+s34)^2*(s12+s23-s45))+
(-52*s15^2*s45^2+s12^2*(-60*s15^2+60*s15*s45-43*s45^2)+
3*s12*s15*(20*s15^2-20*s15*s45+9*s45^2))/(48*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-
(s15^2*(15*s34^2*s45+s45*(17*s15^2+73*s15*s45+15*s45^2)+
s34*(6*s15^2+29*s15*s45+30*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15^2*(-120*s15^3+67*s34^3+
148*s15^2*s45+292*s15*s45^2+7*s45^3+
3*s34^2*(-14*s15+47*s45)+s34*(312*s15^2+233*s15*s45+
81*s45^2)))/(24*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*(-168*s15^3+419*s15^2*s45+576*s15*s45^2+14*s45^3+
2*s34^2*(-72*s15+37*s45)+s34*(386*s15^2+141*s15*s45+
88*s45^2)))/(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(2*s15*(101*s15-553*s45)*s45+s12^2*(-230*s15+456*s45)+
5*s12*(-4*s15^2-229*s15*s45+222*s45^2))/(48*(-s15+s23+s34)^2*
(s23-s45))+(-1287*s15*s34^2+2122*s34^3+
6*s12^2*(85*s15+64*s34-158*s45)+27*s15*s45*(-43*s15+77*s45)-
9*s15*s34*(-79*s15+231*s45)-3*s12*(20*s15^2-41*s15*s34+
500*s34^2-698*s15*s45-500*s34*s45+500*s45^2))/
(144*(-s15+s23+s34)^3)+
(s15*(-575*s34^3+s34^2*(480*s15-293*s45)+
s15*s34*(171*s15+902*s45)+s15*(-76*s15^2+194*s15*s45+
1065*s45^2)))/(72*(-s15+s23+s34)^2*(s12-s45)^2)+
(s12^2*(-235*s15^2+708*s15*s45-687*s45^2)+
3*s15*s45*(81*s15^2-399*s15*s45+307*s45^2)+
s12*(80*s15^3-984*s15^2*s45+1662*s15*s45^2-758*s45^3))/
(48*(-s15+s23+s34)^3*(s23-s45))+
(-52*s12*s15*s45^3+60*s15^2*s45^3+s12^2*(-60*s15^3+60*s15^2*s45-
60*s15*s45^2+43*s45^3))/(48*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(-4*s15*s45^2*(7*s15+19*s45)+
s12^2*s45*(-40*s15+61*s45)+s12*(-20*s15^3+20*s15^2*s45-
75*s15*s45^2+86*s45^3))/(16*(-s15+s23+s34)^3*
(-s15+s23-s45))+(1/(3*s12^2)+33/(16*(-s15+s23+s34)*
(s23-s45))-(5*s15*s34)/(4*s12^2*(-s15+s23+s34)*s45)-
(s15*(s12^2+5*s12*s34+4*s34*(-s15+s34)))/
(8*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12^2+10*(s15-s34)^2+s12*(-6*s15+10*s34)))/
(8*s12^2*(-s15+s23+s34)^2*s45)+(s12*s15)/
(8*(-s15+s23+s34)^2*(s23-s45)*s45)+
(5*s15*s34)/(4*s12^2*(s12+s23-s45)*s45)+(5*s15*(-s15+s34)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(5*s15*(3*s15-2*s34)*s34)/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)-s45^3/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(11*s15^2*s45^4)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(11*s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(11*s45^4)/(6*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(19*s15^2*s45^4)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(19*s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(19*s45^4)/(24*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))+(10*s15^3*s45^4)/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(5*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(2*s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(5*(s15^2*(s15-s34)^2*(-2*s15+s34)-
s12^2*s34*(-2*s15+s34)^2-s12^3*(s15^2+s15*s34-s34^2)+
s12*s15^2*(2*s15^2-3*s15*s34+s34^2)))/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(5*s15^2*(-2*s15+s34)*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15^2*(s15-s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*(s12-s34)*s34^2)/(2*s15*(-s15+s23+s34)^3*(s15+s45))+
(5*s34*(-s12+s34))/(2*s15*(-s15+s23+s34)^2*(s15+s45))-
(5*s15*(s12^2-3*s15^2+2*s12*(s15-s34)+4*s15*s34-2*s34^2))/
(4*s12^2*(-s15+s23+s34)^2*(s15+s45))-
(5*(s12^3*s34+s12*s15*(4*s15^2-7*s15*s34+2*s34^2)-
s12^2*(s15^2+s15*s34+3*s34^2)+s15*(-4*s15^3+11*s15^2*s34-
9*s15*s34^2+2*s34^3)))/(4*s12^2*(-s15+s23+s34)^3*
(s15+s45))-(5*s15*(s15-s34)^2*(4*s15^2-7*s15*s34+
2*s34^2))/(4*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*
(s15+s45))+(5*s15*(-3*s15^3+7*s15^2*s34-6*s15*s34^2+
2*s34^3))/(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45))-(s12*s15^2)/(8*(-s15+s23+s34)^3*s45*
(-s23+s45))+(17*s15)/(12*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(5*s12*s15^3)/(4*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45)^2)-(5*s12*s15^2)/(4*(-s15+s23+s34)^2*
(s15+s45)*(s15-s23+s45)^2)-(5*s15^3)/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45)*(s15-s23+s45))+
(s15*(s12^2-6*s12*s15+10*s15^2))/(8*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))-(5*s15^4)/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45*(s15-s23+s45))+
(5*s12*s45)/(2*s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(5*s12*s45^2)/(2*s15*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s12*s15^3)/(2*(-s15+s23+s34)^3*(s15+s45)^2*
(s15-s23+s45))-(5*s12*s15^2)/(2*(-s15+s23+s34)^2*
(s15+s45)^2*(s15-s23+s45))-(5*s15^2*(s12+s15))/
(4*(s15-s23-s34)^3*(s15+s45)*(s15-s23+s45))+
(5*s15^3)/(4*s12*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(5*s15*(-s12^2+s15^2))/
(4*s12^2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(5*s15^3)/(4*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))-
(5*s15^3*(s15+s45))/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^4*s45*(s15+s45))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(11*s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(10*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(55*s12*s45)/(12*(-s15+s23+s34)^2*(-s23+s45)*
(s15-s23+s45))-(55*s12*s45^2)/(12*(-s15+s23+s34)^3*
(-s23+s45)*(s15-s23+s45))+(5*s12*(-s34+s45))/
(2*s15*(-s15+s23+s34)^3)+(11*s15^3*s45^4)/
(6*s12^2*(s15-s23-s34)^3*(s12-s45)*(-s12+s34+s45)^3)+
(13*s15^3*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(5*s15^2*(-2*s15+s34)*(-s15+s34)^3)/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(5*s15^2*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+(13*s45^2*(s15+s45)^3)/
(6*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^3)/(4*s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))-s15^3/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))-
(439*s15^2*s45^2*(-s15+s34+s45)^2)/(144*s12^2*
(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(11*s15^2*s45^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)+(10*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(13*s15^2*s45^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)+(s45^3*(-46*s15+11*s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15*s45^3*(-38*s15+11*s45))/(8*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(s15^3*s45*(19*s15+18*s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(62*s12-270*s15+62*s34+27*s45)/(72*s12^2*(-s15+s23+s34))+
(41*s15+39*s45)/(12*s12^2*(s15-s23+s45))+
(s15^2*s45^3*(8*s15+57*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s15^2*s45^3*(120*s15+77*s45))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(104*s15+173*s45))/(24*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(160*s15+331*s45))/(72*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(-137*s15-137*s23+16*s34+365*s45)/(48*s12^2*
(s12+s23-s45))+(225*s12^2+24*s12*s15+428*s12*s45-
42*s15*s45)/(48*s12*(-s15+s23+s34)^2*(s23-s45))+
(60*s12*s15-43*s12*s45-16*s15*s45)/(48*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(11*(s12*(s15-s45)+s15*s45)^2)/
(48*s12*(s15-s23-s34)^3*(s23-s45)^2)+
(54*s12^2-108*s12*s15-75*s15^2+338*s12*s34-740*s15*s34+
338*s34^2-410*s15*s45+52*s34*s45)/(144*s12^2*
(-s15+s23+s34)^2)+(11*s15*s45^2*(s15^2+3*s15*s45+
3*s45^2))/(6*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)^3)+(13*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(10*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(s15*s45^2*(108*s15^2+74*s15*s45+33*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(28*s15^2+141*s15*s45+38*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^2*(112*s15^2+405*s15*s45+154*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(177*s15^2+164*s15*s34+708*s15*s45+36*s34*s45+240*s45^2)/
(48*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*(40*s15^2-40*s34^2+273*s15*s45+42*s34*s45+309*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(160*s15^2-160*s34^2+651*s15*s45-198*s34*s45+
426*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(177*s15^2+164*s15*s34+708*s15*s45+156*s34*s45+564*s45^2)/
(48*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(411*s15^2+84*s15*s34+124*s34^2-2220*s15*s45+198*s34*s45+
972*s45^2)/(144*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s45*(24*s15^3-18*s15^2*s45+50*s15*s45^2+33*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(40*s15^3+273*s15^2*s45+561*s15*s45^2+36*s45^3)/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(160*s15^3+651*s15^2*s45+822*s15*s45^2+57*s45^3))/
(72*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(104*s15^3+381*s15^2*s45+450*s15*s45^2+77*s45^3))/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(40*s15^3+273*s15^2*s45+561*s15*s45^2+328*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(11*(-2*s15*s45+s12*(-s15+s45)))/(48*(-s15+s23+s34)^2*
(s23-s45)^2)+(10*s15*(-s15+s34)*s45^2*
(-s34^2+s15*(s34+2*s45)))/(9*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(10*s15*s45^2*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(-117*s12^2+28*s12*s15+s15*(25*s15+6*s45))/
(48*s12^2*(s15-s23-s34)*(s15-s23+s45))+
((s15+s45)^2*(11*s45*(s34+2*s45)+s15*(6*s34+17*s45)))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(97*s12^3+s12*s15*(-179*s15+20*s45)+4*s15^2*(17*s15+23*s45)+
2*s12^2*(9*s15+49*s45))/(48*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s45^2*(s34+s45)^2+
s15^3*(6*s34+17*s45)+s15^2*s45*(23*s34+56*s45)+
s15*s45^2*(28*s34+61*s45))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(384*s12^3-384*s15^3+
s12*(489*s15^2+286*s34^2+6*s15*(31*s34-98*s45))+
s12^2*(87*s15-936*(s34-s45))+286*s34^2*(s34+s45)+
3*s15^2*(109*s34+87*s45)+s15*s34*(-1679*s34+152*s45))/
(144*s12^2*(s15-s23-s34)^3)-
(s15*s45*(160*s34^3+s15*s34*(160*s15+49*s45)+
2*s15*s45*(122*s15+213*s45)-s34^2*(320*s15+293*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(60*s15^3+43*s15^2*(2*s34+9*s45)+3*s45^2*(23*s34+78*s45)+
s15*s45*(95*s34+501*s45))/(24*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(802*s15^2+802*s23^2-76*s34^2+
s15*(802*s23-726*s34-4548*s45)+1335*s34*s45+3171*s45^2-
3*s23*(121*s34+887*s45))/(144*s12^2*(s12+s23-s45)^2)+
(-180*s15^3+515*s34^3-3*s15^2*(61*s34-357*s45)-19*s34^2*s45-
573*s34*s45^2+159*s45^3+2*s15*(14*s34^2+998*s34*s45-
729*s45^2))/(144*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s12^3*(230*s15-456*s45)-65*s15^2*s45^2+2*s12*s15*s45*
(-73*s15+186*s45)+s12^2*(-75*s15^2+624*s15*s45-527*s45^2))/
(48*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s15*s45*(360*s15^3-(s34+s45)^2*(878*s34+9*s45)+
s15^2*(-1058*s34+1085*s45)+4*s15*(439*s34^2+170*s34*s45-
335*s45^2)))/(144*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)+(439*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(72*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(439*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(144*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(-52*s12^2*s15*s45^2+60*s12*s15^2*s45^2-60*s15^3*s45^2+
s12^3*(60*s15^2-60*s15*s45+43*s45^2))/
(48*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15*(10*s45*(s34+s45)^3+s15^2*(6*s34^2+23*s34*s45+
28*s45^2)+s15*s45*(23*s34^2+79*s34*s45+89*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(60*s15^3+43*s15^2*(2*s34+9*s45)+s15*s45*(95*s34+501*s45)+
s45*(16*s34^2+149*s34*s45+210*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(20*s12^3*(-3*s15+7*s45)+24*s15^2*s45*(7*s15+9*s45)-
4*s12*s15*s45*(23*s15+44*s45)+s12^2*(60*s15^2-156*s15*s45+
215*s45^2))/(48*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(s15*(80*s34^3-10*s34^2*(16*s15+55*s45)+
2*s15*s45*(4*s15+327*s45)+s34*(80*s15^2+542*s15*s45+
495*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(802*s15^3+515*s34^3-9*s34^2*s45-1827*s34*s45^2-1567*s45^3-
99*s15^2*(11*s34+65*s45)+s15*(-228*s34^2+5566*s34*s45+
7455*s45^2))/(144*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*(439*s34-1707*s45)-(s34+s45)^3*(439*s34+9*s45)+
s15^2*(-1317*s34^2+692*s34*s45+5369*s45^2)+
s15*(1317*s34^3+2521*s34^2*s45-1175*s34*s45^2-2907*s45^3))/
(144*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(268*s15^3+3*s15^2*(177*s34+661*s45)+
s15*(-444*s34^2+528*s34*s45+1848*s45^2)+
3*(-59*s34^3+41*s34^2*s45+113*s34*s45^2-53*s45^3))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(5*(s34+s45)^4+s15*(6*s34^3+29*s34^2*s45+
51*s34*s45^2+39*s45^3)))/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15^3*(92*s34-664*s45)-
3*(s34+s45)^2*(51*s34^2-11*s45^2)-
3*s15^2*(681*s34^2+570*s34*s45+277*s45^2)-
6*s15*(108*s34^3+586*s34^2*s45+555*s34*s45^2+104*s45^3))/
(144*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(120*s15^4-60*s15^3*(7*s34+2*s45)+(s34+s45)^3*
(47*s34+7*s45)+4*s15^2*(150*s34^2+161*s34*s45+99*s45^2)+
s15*(-86*s34^3+219*s34^2*s45+533*s34*s45^2+365*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(60*s15^4-8*s15^3*(15*s34-13*s45)+s45*(s34+s45)^2*
(27*s34+7*s45)+s15^2*(266*s34^2+653*s34*s45+828*s45^2)+
s15*(-64*s34^3+119*s34^2*s45+604*s34*s45^2+575*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(360*s15^4+s15^3*(-720*s34+738*s45)+(s34+s45)^2*
(439*s34^2-33*s45^2)+s15^2*(799*s34^2-2278*s34*s45+
475*s45^2)+s15*(-878*s34^3+1346*s34^2*s45+3046*s34*s45^2+
624*s45^3))/(144*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(439*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(144*s12^2*(s12+s23-s45)^3))*tr5,
-259/144+(5*(s12-s34))/(2*s15)+
s15^3/(2*s12*(s12-s34)*(-s15+s23+s34))+
(s15*(s12-s45))/(4*(-s15+s23+s34)*(s23-s45))+
(3*(s23-33*s45))/(16*(s12+s23-s45))-(11*s15^4*s34^3)/
(9*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(11*s15^4*s34^2)/(9*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(11*s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)*s45^3)+
(19*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(19*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(19*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(s15^3*(104*s15+197*s34))/(144*(s12-s34)*(-s15+s23+s34)*
s45^2)-(s15^3*s34*(280*s15+197*s34))/(144*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^3*s34^2*(-152*s15+329*s34))/
(48*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(s15^3*(104*s15+197*s34))/(144*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(s15^3*(76*s15-317*s34)*s34^2)/(48*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(11*s15^4*s34^3)/(9*(-s12+s34)^3*
(-s15+s23+s34)^3*s45)+(s15*s34*(-s15+s34)^3)/
(2*s12*(-s15+s23+s34)^3*s45)+(s15^3*(152*s15-119*s34)*s34)/
(144*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(11*s15^4*s34^2)/(9*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(s15-10*s34))/(8*(-s15+s23+s34)*s45)+
(s15^3*(76*s15-119*s34))/(144*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*(199*s15-321*s34))/(144*(s12-s34)*(-s15+s23+s34)*s45)+
(11*s15^4*s34)/(9*(-s12+s34)^3*(-s15+s23+s34)*s45)-
(s15*(-s15+s34)^2*(s15+2*s34))/(2*s12*(-s15+s23+s34)^2*s45)+
(s15*s34*(6*s12-9*s15+8*s34))/(8*(-s15+s23+s34)^2*s45)-
(s15^2*s34*(104*s15^2-663*s15*s34+810*s34^2))/
(48*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-32*s15^2+2*s15*s34+2343*s34^2))/(144*(s12-s34)*
(-s15+s23+s34)^2*s45)-(s15*(4*s12*s34^2+(s15-s34)*s34^2+
s12^2*(s15+s34)))/(8*(-s15+s23+s34)^3*s45)+
(s15^2*s34*(-s15+s34)^2)/(2*(-s15+s23+s34)^3*(s12-s45)*s45)+
(s15^3-s15*s34^2)/(2*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(s15^3+s15^2*s34-3*s15*s34^2+s34^3))/(2*(-s15+s23+s34)^2*
(s12-s45)*s45)+(5*s15*s34)/(4*(s12+s23-s45)*s45)-
(5*s15*(-s15+s34)^2)/(4*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(s15^2*(-199*s15+321*s34))/(144*(-s15+s23+s34)*(s12-s34-s45)*
s45)-(s15^2*(-32*s15^2+2*s15*s34+2343*s34^2))/
(144*(-s15+s23+s34)^2*(s12-s34-s45)*s45)+
(s15^4*s45)/(2*s12*(s12-s34)*(-s15+s23+s34)^3)-
(11*s45)/(3*(s12-s45))-(29*s45)/(3*(s12-s34-s45))-
(5*s34^3*s45^2)/(2*s15*(s12-s34)*(-s15+s23+s34)^3)+
(5*s34^2*s45^2)/(2*s15*(s12-s34)*(-s15+s23+s34)^2)+
(13*s45^2)/(12*(s12-s45)^2)-(3*s45^2)/(2*(s12-s45)*
(s12+s23-s45))-(5*s45^2)/(2*(s12-s45)*(s12-s34-s45))+
(7*s45^3)/(9*(s12-s45)^3)-(439*s15^3*s45^3)/
(144*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(5*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)-
(5*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(5*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(5*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(5*s45^3)/(6*(s12-s45)^2*(s12+s23-s45))-
(5*s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(5*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(5*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(8*s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(7*s15^4*s45^3)/(9*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+
(3*s45^3)/(4*(s12-s45)^2*(s12-s34-s45))-
(8*s45^4)/(3*(s12-s45)*(s12-s34-s45)^3)+
(7*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))+
(5*s15^3*s45^2*(-4*s15+s45))/(6*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(s15^3*(s15+s45))/(2*s12*(s12-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45^2*(s15+s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^2*(-s15+s23-s45))-
(s15+s45)^2/(8*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(-s15+s45)*(s15+s45)^2)/(2*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))-(s12^2*s15^3)/(8*(-s15+s23+s34)^3*s45*
(-s23+s45))-(s12^2*s15^2)/(8*(-s15+s23+s34)^2*s45*
(-s23+s45))+(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(-s23+s45))+(s15^3*s45^3)/
(8*(-s15+s23+s34)^3*(s12+s23-s45)^2*(-s23+s45))+
(5*s15*s45^2*(s15+s45))/(2*s12*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15*s45^2*(s15+s45))/
(2*s12*(s12-s34-s45)*(s15-s23+s45)^2)-
(5*s15*s45^2*(s15+s45))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+s15^3/(2*s12*(s12-s34)*(s15-s23+s45))+
s15^4/(2*s12*(s12-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^2)/(4*(s12+s23-s45)*(s15-s23+s45))-
s15^4/(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(11*s15^4*s34)/(9*(s12-s34)*s45^3*
(s15-s23+s45))+(19*s15^4*s34)/(36*(s12-s34)^2*s45^2*
(s15-s23+s45))-(s15^3*(104*s15+197*s34))/
(144*(s12-s34)*s45^2*(s15-s23+s45))+
(s15^3*(104*s15+197*s34))/(144*(s12-s34-s45)*s45^2*
(s15-s23+s45))+s15^2/(8*s45*(s15-s23+s45))+
(s15^3*(76*s15-119*s34))/(144*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(199*s15-321*s34))/(144*(s12-s34)*s45*(s15-s23+s45))+
(11*s15^4*s34)/(9*(-s12+s34)^3*s45*(s15-s23+s45))-
s15^4/(2*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(2*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^3/(2*(s12-s45)*s45*(s15-s23+s45))+
s15^4/(2*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^3)/(4*(s12+s23-s45)*s45*(s15-s23+s45))-
s15^4/(2*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))+
(s15^2*(-199*s15+321*s34))/(144*(s12-s34-s45)*s45*
(s15-s23+s45))+(71*s45)/(72*(s15-s23+s45))-
(5*s15*s45^2)/(2*s12*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^3*s45*(s15+s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(s15*(s15+s45)^2)/(4*(s12-s45)^2*
(s15-s23+s45))+(5*s15*(-s15+s45)*(s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(7*s15*(s15+s45)^3)/(9*(s12-s45)^3*(s15-s23+s45))+
(8*s45*(s15+s45)^4)/(3*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(7*s45*(s15+s45)^4)/(9*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
(56*s45^4)/(9*(-s12+s34+s45)^4)+(56*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)+(56*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(7*s15^4*s34^3)/(2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(7*s15^4*s34^2)/(2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(7*s15^4*s34)/(2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(136*s45^3)/(9*(-s12+s34+s45)^3)-(7*s15^4*s34)/
(2*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(7*s15^4*s34^3)/(4*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(7*s15^4*s34^2)/(4*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(7*s15^4*s34)/(4*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(s15^3*(30*s15+13*s34))/(24*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)-(s15^3*s34*(72*s15+13*s34))/
(24*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(19*s15^3*s34^2*(-6*s15+17*s34))/(24*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(175*s45^2)/(12*(-s12+s34+s45)^2)+
(s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(3*s45^3)/(2*(s12-s45)*
(-s12+s34+s45)^2)-s45^4/(3*(s12-s45)^2*
(-s12+s34+s45)^2)-(7*s15^4*s34)/(4*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(30*s15+13*s34))/
(24*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^3*(s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^4)/(3*(s12-s45)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-(11*s15^4*s34^3)/
(9*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(11*s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(11*s15^4*s34)/(9*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^3*s34*(280*s15+197*s34))/(144*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(s15^3*s34^2*(-152*s15+329*s34))/
(48*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15^2*s34*(104*s15^2-663*s15*s34+810*s34^2))/
(48*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(11*s15^4*s34)/(9*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(439*s15^2*s45^2*(-s15+s34+s45))/(48*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(5*s34^3*(-s12+s34+2*s45))/
(2*s15*(-s15+s23+s34)^3)+(5*s34*(-3*s12+3*s34+2*s45))/
(2*s15*(-s15+s23+s34))-(25*s34+2*s45)/
(16*(-s15+s23+s34))+(s15^2*s45^2*(-2*s15+3*s45))/
(8*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(8*s15^3*s45^2*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(7*s15^3*s45^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(56*s15^3*(s34+s45)^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s34^2*(-3*s12+3*s34+4*s45))/(2*s15*(-s15+s23+s34)^2)+
(s15^2*s45*(14*s15+9*s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*s45^2*(14*s15+9*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s15^2*s45^2*(-439*s34+9*s45))/(48*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15*(17*s15+19*s45))/
(4*(s12-s45)*(s15-s23+s45))-((s15+s45)^3*(40*s15+37*s45))/
(36*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s45^2*(-30*s15+49*s45))/(8*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15*s45^2*(-12*s15+49*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2*(-6*s15+49*s45))/(8*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15*(-153*s15+293*s34+99*s45))/
(36*(-s15+s23+s34)*(s12-s45))+
((s15+s45)^3*(-44*s15+137*s45))/(24*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s45^2*(-156*s15+157*s45))/
(24*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(-2*s15*s34+(5*s15*s45)/2)/(s12*(-s15+s23+s34))+
(s15*(549*s15^2+558*s15*s34-965*s34^2+1806*s15*s45-
693*s34*s45))/(72*(-s15+s23+s34)^2*(s12-s45))+
(-141*s15^2+463*s15*s34-26*s15*s45+136*s34*s45)/
(48*(s12-s34)*(-s15+s23+s34))+
(s15*(371*s15^2+466*s15*s34+447*s15*s45+271*s34*s45))/
(144*(s12-s34)^2*(-s15+s23-s45))-
(s15*(371*s15^2+466*s15*s34+447*s15*s45+295*s34*s45))/
(144*(s12-s34)^2*(-s15+s23+s34))+
(423*s15^2+755*s15*s34+726*s15*s45+455*s34*s45)/
(144*(s12-s34)*(-s15+s23-s45))+
(s15*s34^2)/(-2*s12*s15*s45+2*s12*s23*s45+2*s12*s34*s45)+
(-147*s23^2+323*s23*s45+(377*s15-9*s34-205*s45)*s45)/
(48*(s12+s23-s45)^2)+(1233*s15^2+473*s15*s34+393*s15*s45-
699*s34*s45-1485*s45^2)/(144*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(9*s15^2+5*s34^2+18*s15*s45-
23*s34*s45-42*s45^2))/(36*(-s15+s23+s34)*(s12-s45)^2)-
(s15*(s15^2+10*s15*s34-7*s34^2-7*s15*s45+6*s34*s45-5*s45^2))/
(2*s12*(-s15+s23+s34)^2)-(s45*(s15^2-18*s15*s45+s45^2))/
(8*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(8*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(7*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(56*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s45*(377*s15^2+53*s15*s34+9*s34^2-464*s15*s45+18*s34*s45+
9*s45^2))/(48*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45*(-60*s15^2+439*s15*s34-439*s34^2-313*s15*s45-
421*s34*s45+18*s45^2))/(48*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*s45*(-180*s15^2-439*s34^2-
234*s15*s45+33*s34*s45+29*s45^2))/(48*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2*s45*(-80*s15^2-317*s15*s45+90*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45*(-52*s15^2+591*s15*s45+147*s45^2))/
(24*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s45*(-100*s15^2-219*s15*s45+471*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(-60*s15^2-315*s15*s45+221*s34*s45+501*s45^2)/
(48*(-s15+s23+s34)*(s12+s23-s45))+
(411*s15^2+299*s15*s34+1467*s15*s45+199*s34*s45+955*s45^2)/
(48*(s12-s34-s45)*(s15-s23+s45))-
(7*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)-(s15*(40*s15^3+157*s15^2*s45+231*s15*s45^2-
90*s45^3))/(36*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(-57*s15^3-66*s15^2*s45+23*s15*s45^2+36*s45^3)/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(171*s15^3+198*s15^2*s45+113*s15*s45^2+147*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-44*s15^3+5*s15^2*s45+279*s15*s45^2+471*s45^3))/
(24*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(224*s15^3+361*s15^2*s34+1146*s15^2*s45+593*s15*s34*s45+
1560*s15*s45^2+261*s34*s45^2+668*s45^3)/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(-16*s15^3+842*s15^2*s45+
2829*s15*s45^2+882*s45^3))/(72*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(439*s15*s45*(s15^2+s34^2-3*s15*s45+
s45^2+2*s34*(-s15+s45)))/(48*(-s15+s23+s34)*
(s12+s23-s45)^3)-(11*s15^2*(s15*(s15+s45)+
s34*(2*s15+s45)))/(9*(s12-s34)^3*(-s15+s23+s34))+
(11*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-3*s34^3+3*s15^2*(s15+s45)-3*s15*s34*(3*s15+s45)+
s34^2*(9*s15+s45)))/(2*s12*(-s15+s23+s34)^3)+
(s45*(s12^2-s12*(8*s15+s45)+2*s15*(9*s15+4*s45)))/
(8*(-s15+s23+s34)^2*(s15-s23+s45))-
(s45^2*(s12^2-s12*(8*s15+s45)+2*s15*(9*s15+4*s45)))/
(8*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15*(6*s15*s34^3+7*s34^4+s15^2*s34*(20*s15-81*s45)+
3*s15^2*(20*s15-21*s45)*s45+3*s15*s34^2*(-11*s15+7*s45)))/
(18*(-s15+s23+s34)^3*(s12-s45)^2)+
(89*s34^2+4*s15*(-s12+s15+s45)+12*s34*(-s15+10*s45))/
(16*(-s15+s23+s34)^2)+(s15*(-1548*s15*s34^2+721*s34^3+
3*s15*s34*(269*s15-693*s45)+s15^2*(20*s15+2241*s45)))/
(72*(-s15+s23+s34)^3*(s12-s45))+
(s15^3*(1547*s34^3+s45^2*(648*s15+203*s45)+
9*s34*s45*(108*s15+217*s45)+s34^2*(768*s15+3297*s45)))/
(72*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(-19*s34^3+s15*s34*(9*s15-182*s45)+
2*s34^2*(-15*s15+7*s45)+2*s15*(20*s15^2+83*s15*s45-
105*s45^2)))/(36*(-s15+s23+s34)^2*(s12-s45)^2)+
(7*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(9*(-s15+s23+s34)^2*(s12-s45)^3)+
(439*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(144*(s12+s23-s45)^3)-(11*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^2)+(3*s15*(s15-s45)*s45^2+
s12*(-s15+s45)^2*(2*s15+s45)-s12^2*(3*s15^2-3*s15*s45+
s45^2))/(8*(-s15+s23+s34)^3*(s23-s45))+
(11*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^3)+(s12^2*(-2*s15+s45)+
s15*s45*(-s15+5*s45)-s12*(-4*s15^2+3*s15*s45+s45^2))/
(8*(-s15+s23+s34)^2*(s23-s45))-
(7*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(9*(-s15+s23+s34)*(s12-s45)^3)+
(-51*s34^3+10*s34^2*(s15-12*s45)+2*s15*s34*(6*s12-13*s15-
5*s45)+2*s15*(2*s12^2-2*s12*s15-7*s12*s45+18*s15*s45+
5*s45^2))/(16*(-s15+s23+s34)^3)-
(1225*s15^3+3945*s15^2*s45+1791*s15*s45^2+87*s45^3+
s34^2*(1387*s15+45*s45)+6*s34*(233*s15^2-223*s15*s45+
22*s45^2))/(144*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-296*s15^3+2225*s34^3-4641*s15^2*s45+72*s15*s45^2-
87*s45^3+3*s34^2*(1686*s15+439*s45)-
3*s34*(613*s15^2-1554*s15*s45+33*s45^2)))/
(144*(-s15+s23+s34)^3*(s12-s34-s45))+
(-60*s15^3-42*s15^2*s45+15*s34^2*s45+357*s15*s45^2+29*s45^3+
s34*(60*s15^2+44*s15*s45+44*s45^2))/(48*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^2*(332*s34^3+s34^2*(437*s15+445*s45)+
s45*(-57*s15^2+361*s15*s45+5*s45^2)+
s34*(-43*s15^2+558*s15*s45+118*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s34^3*(1715*s15+264*s45)+
9*s15*s34*(113*s15^2+2*s15*s45-120*s45^2)+
5*s15^2*(8*s15^2+3*s15*s45+72*s45^2)+
9*s34^2*(-308*s15^2-41*s15*s45+120*s45^2))/
(144*(s12-s34)*(-s15+s23+s34)^3)+
((-s15+s34)*(s15^2*s45*(-76*s15+195*s45)+
s15*s34*(-228*s15^2+1265*s15*s45-390*s45^2)+
s34^2*(1869*s15^2-1189*s15*s45+195*s45^2)))/
(144*(s12-s34)^2*(-s15+s23+s34)^3)+
(-3*s34^2*(789*s15+224*s45)+s34*(1200*s15^2+591*s15*s45-
720*s45^2)+s15*(271*s15^2+9*s15*s45+360*s45^2))/
(144*(s12-s34)*(-s15+s23+s34)^2)+
(s15^2*(76*s15^2-371*s15*s45-195*s45^2)+
s34^2*(-1774*s15^2+1484*s15*s45-195*s45^2)+
s15*s34*(-490*s15^2-1113*s15*s45+390*s45^2))/
(144*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(-42*s15^3+867*s15^2*s45+4707*s15*s45^2+60*s45^3+
s34^2*(1131*s15+1135*s45)+s34*(633*s15^2+5141*s15*s45+
747*s45^2)))/(72*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(264*s15^3+2275*s15^2*s45+5241*s15*s45^2+609*s45^3+
s34*(1419*s15^2+2925*s15*s45+1057*s45^2)))/
(72*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^2*(11*s34^2*(129*s15+259*s45)+s45*(456*s15^2+3043*s15*s45+
609*s45^2)+s34*(516*s15^2+3694*s15*s45+3458*s45^2)))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s34*(1083*s15^2+1151*s15*s45+39*s45^2)+
6*(112*s15^3+573*s15^2*s45+486*s15*s45^2+5*s45^3))/
(72*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)^3*(264*s15+1483*s45)+
3*s34*(473*s15^3+975*s15^2*s45+867*s15*s45^2+281*s45^3))/
(72*(s12-s34-s45)^3*(s15-s23+s45))+
(-3/(16*s12^2)+5/(2*s15*(-s15+s23+s34))+(11*s15^2*s34^2)/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(352*s15+271*s34))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(176*s15^2+542*s15*s34-117*s34^2)/
(144*s12^2*(s12-s34)*(-s15+s23+s34))+
(156*s15+156*s23-9*s34-629*s45)/(48*s12^2*(s12+s23-s45))+
(11*s15^3*s34^4)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(11*s15^3*s34^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(11*s15^3*s34^2)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(128*s15-735*s34)*s34^3)/(144*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(19*s15^3*s34^4)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(19*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)-(19*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45^2)+(7*s15^2*s34*(-32*s15+3*s34))/
(144*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^2*s34^2*(-16*s15+7*s34))/(48*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(11*s15^3*s34^4)/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(11*s15^3*s34^3)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(5*s15*s34)/(4*s12^2*(-s15+s23+s34)*s45)+
(11*s15^3*s34^2)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15^2*s34^2*(92*s15+65*s34))/(48*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^2*s34*(352*s15+195*s34))/
(144*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*s34^3*(200*s15+699*s34))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15*s34^2*(-8*s15^2+48*s15*s34+
83*s34^2))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(88*s15^2+159*s15*s34+150*s34^2))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)-(s15*s34*(16*s15^2-113*s15*s34+
284*s34^2))/(48*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*(s12^2+5*s12*s34+4*s34*(-s15+s34)))/
(8*s12*(-s15+s23+s34)^3*s45)-
(s15*(s12^2+10*(s15-s34)^2+s12*(-6*s15+10*s34)))/
(8*s12^2*(-s15+s23+s34)^2*s45)-(5*s15*s34)/
(4*s12^2*(s12+s23-s45)*s45)+(5*s15*(s15-s34)^3)/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(5*s15*s34*(-3*s15+2*s34))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)-(5*s34^4*s45)/(2*s12^2*s15*(s12-s34)*
(-s15+s23+s34)^3)+(5*s34^3*s45)/(2*s12^2*s15*(s12-s34)*
(-s15+s23+s34)^2)+(11*s45^3)/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(s15*(16*s15-49*s45)*s45^3)/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
((38*s15-49*s45)*s45^3)/(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*(68*s15-15*s45)*s45^3)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(5*s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(5*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(5*s45^4)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(5*s15^2*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(5*s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(5*s45^4)/
(6*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(7*s15^3*s45^4)/(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(s12*s15^2)/(8*(-s15+s23+s34)^3*s45*
(-s23+s45))+(s12*s15)/(8*(-s15+s23+s34)^2*s45*
(-s23+s45))+(11*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(352*s15+271*s34))/
(144*s12^2*(s12-s34)^2*(s15-s23+s45))+
(176*s15^2+542*s15*s34+455*s34^2)/(144*s12^2*(s12-s34)*
(s15-s23+s45))+(5*s15^3)/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+(11*s15^3*s34^2)/
(9*s12^2*(s12-s34)*s45^3*(s15-s23+s45))-
(19*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(7*s15^2*s34*(-32*s15+3*s34))/(144*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(11*s15^3*s34^2)/(9*s12^2*(s12-s34)^3*s45*
(s15-s23+s45))-(s15*(s12^2-6*s12*s15+10*s15^2))/
(8*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^2*s34*(352*s15+195*s34))/(144*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(s15*(88*s15^2+159*s15*s34+150*s34^2))/
(72*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(5*s15^4)/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45*
(s15-s23+s45))-(s15*(88*s15^2+159*s15*s34+150*s34^2))/
(72*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(5*s15^3*(s15+s45))/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^4*s45*(s15+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(8*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(7*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))-
(56*(s15+s45)^3*(s34+s45)^2)/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(56*s15^3*(s34+s45)^4)/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(7*s15^3*s34^4)/(2*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)+(7*s15^3*s34^3)/
(2*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(7*s15^3*s34^2)/(2*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)-(8*s15^3*s45^4)/(3*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(7*s15^3*s34^2)/(2*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(7*s15^3*s34^4)/
(4*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(7*s15^3*s34^3)/(4*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(7*s15^3*s34^2)/(4*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)-(s15^2*s34^2*(54*s15+29*s34))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(s15^2*s34*(96*s15+29*s34))/(24*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)-(s15^2*s34^3*(12*s15+239*s34))/
(24*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(s15^2*(84*s15-157*s45)*s45^3)/(24*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(7*s15^3*s34^2)/(4*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45)^
2)-(s15^2*s34*(96*s15+29*s34))/(24*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^2*(s15+s45)^3)/
(3*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^3*s34^4)/(9*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(11*s15^3*s34^3)/
(9*s12^2*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(11*s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))+(7*s15^2*s34*(-32*s15+3*s34))/
(144*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15^2*s34^2*(-16*s15+7*s34))/(48*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(s15^2*s34^3*(-128*s15+735*s34))/
(144*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15*s34^2*(-8*s15^2+48*s15*s34+83*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*(88*s15^2+159*s15*s34+150*s34^2))/
(72*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15*s34*(16*s15^2-113*s15*s34+284*s34^2))/
(48*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(11*s15^3*s34^2)/(9*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(7*s15^2*s34*(-32*s15+3*s34))/
(144*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(439*s15^2*s45^2*(-s15+s34+s45)^2)/(144*s12^2*
(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(8*s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)+(7*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(56*s15^2*(s34+s45)^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^3*s45*(19*s15+14*s45))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))-
(117*s12+2858*s15+117*s34+54*s45)/(144*s12^2*
(-s15+s23+s34))+(s45*(s15+s45)^2*(56*s15+65*s45))/
(36*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s15+s45)^2*(28*s15+145*s45))/(24*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(142*s12+2831*s15+142*s34+2865*s45)/(144*s12^2*
(-s15+s23-s45))+(5*s34*(-2*s12^2+s12*s45+s34*s45))/
(2*s12^2*s15*(-s15+s23+s34)^2)-
(5*s34^2*(-s12^2+s12*s45+s34*s45))/(2*s12^2*s15*
(-s15+s23+s34)^3)+(s15*s45^2*(28*s15^2-33*s15*s45-
314*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15*s45^2*(32*s15^2+99*s15*s45-
20*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(8*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(56*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(7*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*(-28*s15^2+28*s34^2-120*s15*s45+120*s34*s45+69*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(-56*s15^2+56*s34^2-177*s15*s45+135*s34*s45+
84*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*s45^2*(120*s15^2+358*s15*s45+147*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(1099*s15^2+1798*s15*s34+199*s34^2+3548*s15*s45+
1676*s34*s45+2501*s45^2)/(48*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(468*s15^2+25*s34^2+
6*s15*(21*s34-656*s45)+1608*s34*s45+3225*s45^2)/
(144*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(28*s15^3+120*s15^2*s45-33*s15*s45^2-125*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(28*s15^3+120*s15^2*s45-33*s15*s45^2-99*s45^3)/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(56*s15^3+177*s15^2*s45+186*s15*s45^2-30*s45^3))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(84*s15^3+399*s15^2*s45+292*s15*s45^2+147*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s45*(28*s15^3+201*s15^2*s45+318*s15*s45^2+157*s45^3))/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s12^2+2*s15*s45-s12*(s15+s45))/(8*s12*(-s15+s23+s34)^2*
(s23-s45))+(6*s15^2-2*s15*s45-s45^2+s12*(s15+s45))/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s34*(s34^2*(547*s15-195*s45)+s15*s34*(547*s15-157*s45)+
352*s15^2*(s15+s45)))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(11*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(11*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(7*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(7*s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s12^3-10*s15^2*(s15+s45)-s12^2*(7*s15+s45)+
s12*s15*(10*s15+7*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(s45*(s12^3-s12^2*(8*s15+s45)+
2*s12*s15*(9*s15+4*s45)-2*s15^2*(14*s15+9*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(108*s15^2+229*s15*s34-18*s34^2-45*s15*s45+555*s34*s45+
18*s12*(s15-s34+20*s45))/(144*s12^2*(-s15+s23+s34)^2)+
(9*s34^3+s34^2*(409*s15-375*s45)+88*s15^2*(s15+s45)+
s15*s34*(247*s15+107*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(-s15+s34)*(-352*s15^2*s45+
157*s15*s34*(-4*s15+s45)+s34^2*(-818*s15+195*s45)))/
(144*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)-
(880*s15^2+880*s23^2+2*s34^2+s15*(880*s23-882*s34-
4734*s45)+1437*s34*s45+2901*s45^2-9*s23*(49*s34+303*s45))/
(144*s12^2*(s12+s23-s45)^2)+(19*s15^2*s34*(71*s34+2*s45)+
16*s15^3*(8*s34+11*s45)-4*s15*s34^2*(394*s34+241*s45)+
3*s34^3*(33*s34+370*s45))/(144*s12^2*(s12-s34)*
(-s15+s23+s34)^3)-(3297*s15^2+25*s34^2+1716*s34*s45+
3279*s45^2+6*s15*(899*s34+1774*s45))/(144*s12^2*
(s15-s23-s34)*(-s12+s34+s45))-
(-180*s15^3+437*s34^3-3*s15^2*(87*s34-665*s45)+
527*s34^2*s45+1473*s34*s45^2+2265*s45^3+
2*s15*(92*s34^2+269*s34*s45-2280*s45^2))/
(144*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(360*s15^3-23*s15^2*(46*s34-49*s45)-
(878*s34-27*s45)*(s34+s45)^2+2*s15*(878*s34^2+
301*s34*s45-607*s45^2)))/(144*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)-(s15*(56*s34^3+56*s34^2*(-2*s15+s45)+
s15*s45*(308*s15+411*s45)+7*s34*(8*s15^2-52*s15*s45-
99*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-42*s12^2*s15+33*s34^3+36*s15*s34*(4*s15-5*s45)+
s34^2*(-1773*s15+305*s45)+3*s12*(32*s15^2-14*s15*s34+
11*s34^2+12*s15*s45+80*s34*s45)-
6*s15*(20*s15^2+19*s15*s45-20*s45^2))/
(48*s12^2*(-s15+s23+s34)^3)+(s12^3*(2*s15-s45)+
s12*s15*(s15-2*s45)*s45+s15^2*s45^2+s12^2*(-s15^2+s45^2))/
(8*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(439*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(72*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(439*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(144*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*s45*(-7*s34^2*(4*s34+s45)-4*s15^2*(7*s34+19*s45)+
s15*(56*s34^2+83*s34*s45+42*s45^2)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(934*s15^3+5115*s15^2*s45+8079*s15*s45^2+1712*s45^3+
s34^2*(996*s15+373*s45)+3*s34*(977*s15^2+2091*s15*s45+
538*s45^2))/(72*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(203*s45^2*(s34+s45)^2+4*s15^3*(353*s34+338*s45)+
6*s15*s45*(293*s34^2+1130*s34*s45+933*s45^2)+
3*s15^2*(389*s34^2+1806*s34*s45+1609*s45^2))/
(72*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(-64*s15^3+437*s34^3+527*s34^2*s45+1473*s34*s45^2+
2265*s45^3-3*s15^2*(1205*s34+939*s45)-
2*s15*(755*s34^2+4855*s34*s45+2724*s45^2))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-880*s15^3-437*s34^3+147*s34^2*s45+1665*s34*s45^2+
1141*s45^3+63*s15^2*(21*s34+107*s45)-
s15*(6*s34^2+6010*s34*s45+7089*s45^2))/
(144*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(934*s15^3+3*s15^2*(977*s34+1705*s45)+
s45*(783*s34^2+3630*s34*s45+3898*s45^2)+
s15*(996*s34^2+6273*s34*s45+8079*s45^2))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(8*s15^3*(2*s34-55*s45)+(s34+s45)^2*(439*s34^2-72*s34*s45-
87*s45^2)+s15^2*(7310*s34^2+8376*s34*s45+1051*s45^2)+
2*s15*(3424*s34^3+4704*s34^2*s45+1403*s34*s45^2-816*s45^3))/
(144*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(7*(s34+s45)^3*(157*s34+29*s45)+
4*s15*(479*s34^3+1107*s34^2*s45+1077*s34*s45^2+434*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(-360*s15^4+18*s15^3*(40*s34-41*s45)+
s15^2*(-799*s34^2+2362*s34*s45-1198*s45^2)-
(s34+s45)^2*(439*s34^2-72*s34*s45-87*s45^2)+
2*s15*(439*s34^3-751*s34^2*s45-995*s34*s45^2+636*s45^3))/
(144*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(s45*(s15+s45)^2*(1352*s15+2123*s45)+
3*s34^2*(389*s15^2+586*s15*s45+281*s45^2)+
2*s34*(706*s15^3+2709*s15^2*s45+3390*s15*s45^2+1387*s45^3))/
(72*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(14*s45*(s34+s45)^2*(93*s34+29*s45)+
4*s15^2*(416*s34^2+691*s34*s45+386*s45^2)+
3*s15*(389*s34^3+2195*s34^2*s45+3415*s34*s45^2+1801*s45^3)))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
((439*s34-27*s45)*(s34+s45)^3+s15^3*(-439*s34+1827*s45)+
s15^2*(1317*s34^2-968*s34*s45-5315*s45^2)+
s15*(-1317*s34^3-2329*s34^2*s45+1223*s34*s45^2+2355*s45^3))/
(144*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*((s34+s45)^2*(893*s34^2+475*s34*s45+30*s45^2)+
2*s15^2*(692*s34^2+1120*s34*s45+467*s45^2)+
s15*(5021*s34^3+9800*s34^2*s45+7876*s34*s45^2+2851*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(2*s45*(s34+s45)^2*(121*s34+15*s45)+
2*s15^3*(611*s34+509*s45)+6*s15^2*(503*s34^2+1341*s34*s45+
953*s45^2)+s15*(850*s34^3+6171*s34^2*s45+8942*s34*s45^2+
4563*s45^3))/(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(439*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(144*s12^2*(s12+s23-s45)^3))*tr5,
-125/36+s15^3/(3*s12*s34*(-s15+s23+s34))-
(19*s15^4*s34^3)/(18*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(19*s15^4*s34^2)/(18*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(19*s15^4*s34)/(18*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^4*s34^3)/(9*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)+
(s15^4*s34^2)/(9*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(s15^4*s34)/(9*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)-(s15^3*(44*s15+47*s34))/(36*(s12-s34)*(-s15+s23+s34)*
s45^2)-(s15^3*s34*(82*s15+47*s34))/(36*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^3*s34^2*(-40*s15+57*s34))/
(12*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(s15^4-s15*s34^3)/(6*s12*(-s15+s23+s34)*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)+(s15^3*(44*s15+47*s34))/
(36*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15*(23*s12+18*(s15-s34))*s34^2)/(12*(-s15+s23+s34)^3*s45)+
(4*s15^4*s34^3)/(9*(s12-s34)^3*(-s15+s23+s34)^3*s45)-
(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(4*s15^4*s34^2)/(9*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(7*s15*s34)/(3*(-s15+s23+s34)*s45)+(4*s15^4*s34)/
(9*(s12-s34)^3*(-s15+s23+s34)*s45)+
(5*s15^3*s34*(4*s15+5*s34))/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45)+(s15*(-s15+s34)^2*(3*s15+7*s34))/
(6*s12*(-s15+s23+s34)^2*s45)-
(s15*s34*(23*s12-28*s15+10*s34))/(12*(-s15+s23+s34)^2*s45)+
(s15^3*s34^2*(8*s15+15*s34))/(12*(s12-s34)^2*(-s15+s23+s34)^3*
s45)-(s15^2*(s15+18*s34))/(18*(s12-s34)*(-s15+s23+s34)*
s45)+(s15^3*(16*s15+25*s34))/(36*(s12-s34)^2*(-s15+s23+s34)*
s45)-(s15^2*s34*(23*s15^2-75*s15*s34+33*s34^2))/
(6*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-56*s15^2-49*s15*s34+324*s34^2))/(36*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^3-3*s15*s34^2)/
(6*s12*(-s15+s23+s34)*s45)-(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15^4-s15*s34^3)/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(-8*s15+5*s34))/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)+
((-3*s15^3)/4+(5*s15*s34^2)/6)/((-s15+s23+s34)*(s12-s45)*s45)-
(s15*(2*s15^3+3*s15^2*s34-10*s15*s34^2+5*s34^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*s45)-
(5*s15*s34)/(2*(s12+s23-s45)*s45)+(5*s15*(-s15+s34)^2)/
(2*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(s15^2*(s15+18*s34))/(18*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(56*s15^2+49*s15*s34-324*s34^2))/(36*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)+(s15^2*s45)/(2*s34*(-s15+s23+s34)^2)+
(s15^3*(4*s15-3*s45)*s45)/(6*s12*s34*(-s15+s23+s34)^3)-
(7*s45)/(2*(s12-s45))-(s12*s15*s45)/((-s15+s23+s34)*
(s23-s45)^2)-(79*s45)/(18*(s12-s34-s45))+
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(2*s45^2)/(s12-s45)^2+(35*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+((75*s15-38*s45)*s45^2)/
(12*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(2*s15^2*s45^2)/((-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))+
(s15^2*(3*s15-4*s45)*s45^2)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(19*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(439*s15^3*s45^3)/(72*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(7*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)-
(7*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(7*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(7*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(5*s45^3)/(24*(s12-s45)^2*
(s12+s23-s45))+(5*s15^3*s45^3)/(24*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))+(5*s15^2*s45^3)/
(8*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))+
(5*s15*s45^3)/(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(5*s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)+(14*s15^4*s45^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(4*s45^3)/((s12-s45)^2*(s12-s34-s45))-
(5*s45^4)/(2*(s12-s45)*(s12-s34-s45)^3)-
(14*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))+
(14*s45^3)/(9*(-s12+s45)^3)+(s15*(-s12+s45))/
(2*(-s15+s23+s34)*(s23-s45))+(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34))-(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34))+(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34))-(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23-s45))+(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23-s45))-
((3*s12+8*s15)*(s15+s45))/(12*s34*(-s15+s23-s45))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))+
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(5*s15^3*s45*(s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(-s15+s23-s45))-(7*s15^2*s45*(s15+s45))/
((-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(7*s15^2*s45^2*(s15+s45))/((-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))+(s15+s45)^2/(4*(-s15+s23+s34)*
(-s15+s23-s45))-(5*s15^3*s45^2*(8*s15+s45))/
(24*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
s15^3/(3*s12*s34*(s15-s23+s45))+
s15^4/(3*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^2)/(2*(s12+s23-s45)*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(19*s15^4*s34)/(18*(s12-s34)*s45^3*
(s15-s23+s45))+s15^4/(6*s12*s45^2*(s15-s23+s45))+
(s15^4*s34)/(9*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(44*s15+47*s34))/(36*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))+
(s15^3*(44*s15+47*s34))/(36*(s12-s34-s45)*s45^2*
(s15-s23+s45))+s15^3/(6*s12*s45*(s15-s23+s45))+
(4*s15^4*s34)/(9*(s12-s34)^3*s45*(s15-s23+s45))+
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*(s15+18*s34))/(18*(s12-s34)*s45*(s15-s23+s45))+
(s15^3*(16*s15+25*s34))/(36*(s12-s34)^2*s45*(s15-s23+s45))+
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))-
(3*s15^3)/(4*(s12-s45)*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(5*s15^3)/(2*(s12+s23-s45)*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))+
(s15^2*(s15+18*s34))/(18*(s12-s34-s45)*s45*(s15-s23+s45))+
(s15*(-6*s15+s45))/(12*(s12-s45)*(s15-s23+s45))+
(5*s15^3*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(14*s15*(s15+s45)^3)/(9*(s12-s45)^3*
(s15-s23+s45))+(5*s45*(s15+s45)^4)/(2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(14*s45*(s15+s45)^4)/
(9*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s12^2*s45^2)/(4*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(s12^2*s45^3)/(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(5*s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(5*s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(5*s15^4*s34)/(6*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(5*s45^3)/(2*(-s12+s34+s45)^3)-(5*s15^4*s34)/
(6*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(7*s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(7*s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(7*s15^4*s34)/(6*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(s15^3*(5*s15+6*s34))/(3*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^3*s34^2*(-8*s15+7*s34))/
(2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(s15^3*s34*(17*s15+12*s34))/(6*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(23*s45^2)/(6*(-s12+s34+s45)^2)+
(2*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(16*s45^3)/(3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s45^4)/((s12-s45)^2*
(-s12+s34+s45)^2)-(7*s15^4*s34)/(6*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(5*s15+6*s34))/
(3*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s45*(s15+s45)^4)/((s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(19*s15^4*s34^3)/(18*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))-(19*s15^4*s34^2)/(18*(-s15+s23+s34)^2*
s45^3*(-s12+s34+s45))-(19*s15^4*s34)/(18*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^3*s34*(82*s15+47*s34))/
(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34^2*(-40*s15+57*s34))/(12*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^2*s34*(23*s15^2-75*s15*s34+33*s34^2))/
(6*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(19*s15^4*s34)/(18*s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(439*s15^2*s45^2*(-s15+s34+s45))/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))+(125*s34+3*s45)/
(12*(-s15+s23+s34))+(s15^2*s45^2*(439*s34+3*s45))/
(24*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(14*s15^3*s45^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(2*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15*(3*s12+8*s15+6*s45))/
(12*s34*(-s15+s23+s34))+(s15^2*(3*s15+7*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(3*s15+7*s45))/
(12*(s12-s34)*s34*(s15-s23+s45))+(s15^3*s45*(-8*s15+9*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34)^3)+
((s15+s45)^3*(-4*s15+9*s45))/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2*(15*s15+19*s45))/
(6*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s15^3*s45^2*(24*s15+31*s45))/(12*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15*(-18*s15+170*s34+117*s45))/
(36*(-s15+s23+s34)*(s12-s45))+(-19*s23+128*s45)/
(12*(s12+s23-s45))-(s15*s45^2*(15*s15+152*s45))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
((s15+s45)^3*(-56*s15+241*s45))/(72*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(6*s15^2+89*s15*s34+26*s15*s45-15*s34*s45)/
(12*(s12-s34)*(-s15+s23+s34))+
(9*s12*s15+5*s15^2-15*s12*s34+45*s15*s34-125*s34^2-9*s34*s45)/
(12*(-s15+s23+s34)^2)+(s15*(61*s15^2+38*s15*s34+45*s15*s45+
17*s34*s45))/(36*(s12-s34)^2*(-s15+s23+s34))-
(s15*(61*s15^2+38*s15*s34+45*s15*s45+17*s34*s45))/
(36*(s12-s34)^2*(-s15+s23-s45))-
(s15*(231*s15^2-492*s15*s34+623*s34^2-87*s15*s45+36*s34*s45))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(60*s15^2+268*s15*s45-129*s34*s45-197*s45^2)/
(24*(-s15+s23+s34)*(s12+s23-s45))+
(-30*s15^2+83*s15*s34-70*s15*s45+56*s34*s45-82*s45^2)/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(180*s15^2+439*s34^2+132*s15*s45+3*s34*s45-11*s45^2))/
(24*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/(6*s12*s34*
(-s15+s23+s34)^2)+(s45*(-239*s15^2-203*s15*s34+3*s34^2+
188*s15*s45+6*s34*s45+3*s45^2))/(24*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(14*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45*(60*s15^2-439*s15*s34+439*s34^2+175*s15*s45+
445*s34*s45+6*s45^2))/(24*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*(-6*s15^2+s15*s45+7*s45^2))/
(12*(s12-s34)*s34*(-s15+s23+s34)^2)-
(s15^2*s45*(6*s15^2+11*s15*s45+31*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*(27*s15^2+78*s15*s45+43*s45^2))/(24*(s12-s45)^2*
(s15-s23+s45))-(s15^2*s45*(88*s15^2+55*s15*s45+45*s45^2))/
(72*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(20*s15^2+153*s15*s45+76*s45^2))/
(24*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*(81*s15^2+224*s34^2+234*s15*s45+112*s34*s45+129*s45^2))/
(72*(-s15+s23+s34)*(s12-s45)^2)+
(-20*s15^2-130*s15*s34-376*s15*s45+141*s34*s45+197*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(14*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(-56*s15^3+73*s15^2*s45+555*s15*s45^2-
45*s45^3))/(72*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15*(4*s15^3+3*s15^2*s45-15*s15*s45^2+31*s45^3))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(59*s15^3+135*s15^2*s45+125*s15*s45^2+41*s45^3)/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(59*s15^3+135*s15^2*s45-119*s15*s45^2+76*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(20*s15^3+152*s15^2*s45+255*s15*s45^2+228*s45^3))/
(36*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)+
(439*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(24*(-s15+s23+s34)*(s12+s23-s45)^3)-
(5*s15^3*(s34^3+s45^2*(-5*s15+s45)+3*s34*s45*(-2*s15+s45)+
3*s34^2*(-s15+s45)))/(3*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+((-s15+s45)*(3*s12*s15*(s15-s45)*s45+
3*s15^2*s45^2+s12^2*(-s15+s45)^2))/(2*(-s15+s23+s34)^3*
(s23-s45)^2)-(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+
s12^2*(-s15+s45)^2)/(2*(-s15+s23+s34)^2*(s23-s45)^2)+
(s45*(s12^2-8*s12*(s15+s45)+18*s15*(s15+s45)))/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))-
(s45^2*(s12^2-8*s12*(s15+s45)+18*s15*(s15+s45)))/
(4*(-s15+s23+s34)^3*(-s15+s23-s45))+
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))-
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))+
(s12^2*(3*s15-2*s45)-s15*s45*(3*s15+s45)+
5*s12*s15*(-s15+3*s45))/(4*(-s15+s23+s34)^2*(s23-s45))+
(6*s15*(-3*s15+4*s45)+s34*(83*s15+56*s45))/
(36*(s12-s34)*(-s15+s23-s45))+
(101*s23^2-185*s23*s45+s45*(-239*s15-3*s34+67*s45))/
(24*(s12+s23-s45)^2)+(s15*(810*s15*s34^3-353*s34^4+
s15^2*s34*(104*s15-891*s45)+3*s15^2*(56*s15-129*s45)*s45+
3*s15*s34^2*(-187*s15+241*s45)))/(72*(-s15+s23+s34)^3*
(s12-s45)^2)-(s15*(228*s15*s34^2-277*s34^3+
27*s15*s34*(-s15+4*s45)+s15^2*(76*s15+351*s45)))/
(72*(-s15+s23+s34)^3*(s12-s45))+
(s15*(577*s34^3+s34^2*(-576*s15+241*s45)-
s15*s34*(81*s15+730*s45)+s15*(80*s15^2-154*s15*s45-
645*s45^2)))/(72*(-s15+s23+s34)^2*(s12-s45)^2)+
(5*s15^2*(s34^2*(4*s15-6*s45)+s34*(5*s15^2+20*s15*s45-
12*s45^2)+s45*(7*s15^2+28*s15*s45-6*s45^2)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(14*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(9*(-s15+s23+s34)^2*(s12-s45)^3)+
(5*s15*(2*s15^3+8*s15^2*s45+12*s15*s45^2-3*s45^3+
s34*(2*s15^2+3*s15*s45-3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15*(152*s15^3-435*s34^3+
s34^2*(732*s15-477*s45)+189*s15^2*s45+36*s15*s45^2+
33*s45^3-9*s34*(73*s15^2-16*s15*s45+s45^2)))/
(72*(-s15+s23+s34)^3*(s12-s34-s45))-
(439*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(72*(s12+s23-s45)^3)+(s15*(-6*s34^3+s34^2*(18*s15-4*s45)-
s34*(18*s15^2-12*s15*s45+s45^2)+3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)+
(4*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(9*(s12-s34)^3*(-s15+s23+s34)^2)-
(4*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^3)+(21*s34^2*(-11*s15+3*s45)+
s15*(7*s15^2+195*s15*s45-24*s45^2)+
3*s34*(162*s15^2-85*s15*s45+3*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(14*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(9*(-s15+s23+s34)*
(s12-s45)^3)+(s15^3*(40*s15-27*s45)*s45+
s34^3*(-111*s15^2+71*s15*s45-9*s45^2)+
3*s15^2*s34*(16*s15^2-3*s15*s45+3*s45^2)+
3*s15*s34^2*(21*s15^2-34*s15*s45+5*s45^2))/
(36*(s12-s34)^2*(-s15+s23+s34)^3)+
(3*s15^2*s45*(-s15+3*s45)+s12^2*(5*s15^2-9*s15*s45+3*s45^2)-
3*s12*s15*(s15^2-6*s15*s45+5*s45^2))/(4*(-s15+s23+s34)^3*
(s23-s45))+(181*s15^3-411*s15^2*s45+627*s15*s45^2+
33*s45^3+9*s34^2*(47*s15+s45)+6*s34*(-216*s15^2+59*s15*s45+
7*s45^2))/(72*(-s15+s23+s34)^2*(s12-s34-s45))-
(29*s15^3+27*s15^2*s45+207*s15*s45^2+7*s45^3+
s34*(48*s15^2+74*s15*s45+7*s45^2))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(-60*s15^3-42*s15^2*s45+3*s34^2*s45+
209*s15*s45^2+11*s45^3+2*s34*(30*s15^2+91*s15*s45+7*s45^2))/
(24*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*(28*s15^2+73*s15*s45-15*s45^2)+
s15*s34*(86*s15^2+3*s15*s45-6*s45^2)+
s34^2*(98*s15^2-88*s15*s45+9*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34^3*(83*s15-18*s45)+
s15^2*(-74*s15^2+162*s15*s45-45*s45^2)-
3*s34^2*(141*s15^2-50*s15*s45+3*s45^2)+
3*s15*s34*(138*s15^2-90*s15*s45+11*s45^2))/
(36*(s12-s34)*(-s15+s23+s34)^3)-
(s15^2*(67*s34^3+s34^2*(-155*s15+141*s45)+
s45*(50*s15^2-9*s15*s45+7*s45^2)+
3*s34*(22*s15^2-51*s15*s45+27*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(29*s15^3+27*s15^2*s45+47*s15*s45^2+
29*s45^3+s34*(48*s15^2+80*s15*s45+42*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(32*s15^3+38*s15^2*s45+90*s15*s45^2+14*s45^3+
s34^2*(-56*s15+74*s45)+s34*(53*s15^2-59*s15*s45+88*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*(4*(s15+s45)^4+s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3)))/(6*(s12-s34-s45)^3*(s15-s23+s45))+
(125*s34^3+9*s12^2*(-3*s15+s45)+27*s34^2*(-2*s15+s45)-
54*s15*s45*(2*s15+3*s45)+27*s15*s34*(7*s15+4*s45)+
9*s12*(3*s15^2+5*s34^2-s15*s45+8*s45^2-2*s34*(s15+4*s45)))/
(36*(-s15+s23+s34)^3)+
(19/(12*s12^2)-(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(-s15+s23+s34))+(4*s15^2*s34^2)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(44*s15+17*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34))-(34*s15^2+49*s15*s34+54*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))+(19*s15^3*s34^4)/
(18*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(19*s15^3*s34^3)/(18*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(19*s15^3*s34^2)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(74*s15-129*s34)*s34^3)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^3*s34^4)/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45^2)-(s15^3*s34^3)/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45^2)+(s15^2*s34^2*(4*s15+s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(s15^3*s34^2)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34*(-2*s15+9*s34))/(36*s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)+(4*s15^3*s34^4)/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^3*s45)+(4*s15^3*s34^3)/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*s45)-(5*s15*s34)/(2*s12^2*(-s15+s23+s34)*
s45)+(4*s15^3*s34^2)/(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
s45)-(s15^2*s34^2*(16*s15+7*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)-(s15^2*s34*(44*s15+21*s34))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*s34^3*(52*s15+33*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15*s34^3*(-95*s15+34*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15*(34*s15^2+51*s15*s34-27*s34^2))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)+(s15*(-23*s12*s15+28*s15^2+
28*s12*s34-60*s15*s34+32*s34^2))/(12*s12^2*
(-s15+s23+s34)^2*s45)-(s15*s34*(12*s15^2+14*s15*s34+
51*s34^2))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15*s34*(23*s12^2+2*(s15-s34)^2+5*s12*(-s15+s34)))/
(12*s12^2*(-s15+s23+s34)^3*s45)+(5*s15*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(5*s15*(-s15+s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(5*s15*(3*s15-2*s34)*s34)/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)-(s15^2*(3*s12+2*s15)*s45)/
(12*s12^2*s34*(-s15+s23+s34)^3)-(4*s45^3)/
(s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(7*s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(7*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(7*s45^4)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(5*s15^2*s45^4)/(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(5*s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(5*s45^4)/
(24*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(14*s15^3*s45^4)/(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(s15*(3*s12+2*s15)*(s12+s15+s45))/
(12*s12^2*s34*(-s15+s23+s34)^2)-
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(s15-s23+s45))+
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(4*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*
(s15-s23+s45))-(s15*s34*(44*s15+17*s34))/
(36*s12^2*(s12-s34)^2*(s15-s23+s45))+
(-34*s15^2-49*s15*s34+56*s34^2)/(36*s12^2*(s12-s34)*
(s15-s23+s45))-(5*s15^3)/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+(19*s15^3*s34^2)/
(18*s12^2*(s12-s34)*s45^3*(s15-s23+s45))-
(s15^3*s34^2)/(9*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^2*s34*(-2*s15+9*s34))/(36*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(4*s15^3*s34^2)/(9*s12^2*(-s12+s34)^3*s45*
(s15-s23+s45))+(s15^2*(-23*s12+28*s15))/
(12*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*s34*(44*s15+21*s34))/(36*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))-(s15*(34*s15^2+51*s15*s34-27*s34^2))/
(36*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(5*s15^4)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45*
(s15-s23+s45))+(s15*(34*s15^2+51*s15*s34-27*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(41*(s15+s45))/(18*s12^2*(s15-s23+s45))-
(5*s15^3*(s15+s45))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^4*s45*(s15+s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(19*s15^3*s45*(s15+s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(5*s45^2*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(14*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s12*s45)/(4*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(s12*s45^2)/(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(5*s15^3*s34^4)/(6*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)+(5*s15^3*s34^3)/
(6*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(5*s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)-(5*s15^3*s45^4)/(2*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(5*s15^3*s34^2)/(6*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(7*s15^3*s34^4)/
(6*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(7*s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(7*s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)+(s15^2*(21*s15-16*s34)*s34^3)/
(6*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(s15^2*s34*(7*s15+5*s34))/(6*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^2*s34^2*(14*s15+5*s34))/
(6*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(2*s15^3*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(7*s15^3*s34^2)/(6*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34*(7*s15+5*s34))/(6*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(2*s45^2*(s15+s45)^3)/
(s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(19*s15^3*s34^4)/(18*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(19*s15^3*s34^3)/(18*s12^2*
(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(19*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))+(s15^2*s34^2*(4*s15+s34))/
(4*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-2*s15+9*s34))/(36*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))-(s15^2*s34^3*(-74*s15+129*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15*s34^3*(-95*s15+34*s34))/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15*(34*s15^2+51*s15*s34-27*s34^2))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15*s34*(12*s15^2+14*s15*s34+51*s34^2))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(19*s15^3*s34^2)/(18*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(-2*s15+9*s34))/
(36*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(439*s15^2*s45^2*(-s15+s34+s45)^2)/(72*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(5*s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(14*s15^2*s45^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(2*s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45^3*(-136*s15+15*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(s45*(s15+s45)^2*(14*s15+17*s45))/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(125*s12-139*s15+125*s34+18*s45)/(36*s12^2*
(-s15+s23+s34))+(s45^3*(-15*s15+19*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15*s45^3*(9*s15+19*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(s15^2*s45^3*(-30*s15+31*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(200*s15+353*s45))/(72*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(-139*s15-139*s23+38*s34+479*s45)/(24*s12^2*
(s12+s23-s45))+(s12*(s15-s45)+s15*s45)^2/
(2*s12*(-s15+s23+s34)^3*(s23-s45)^2)+
(s12*(s15-s45)+2*s15*s45)/(2*(-s15+s23+s34)^2*
(s23-s45)^2)-(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(14*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(-56*s15^2-219*s15*s45+10*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^2*(-4*s15^2+49*s15*s45+38*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(-36*s15^2-117*s15*s45+62*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(19*s15^2-19*s34^2+138*s15*s45+75*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(200*s15^2-200*s34^2+753*s15*s45-312*s34*s45+
258*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(19*s15^3+138*s15^2*s45+210*s15*s45^2-72*s45^3)/
(18*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(-200*s15^3-753*s15^2*s45-906*s15*s45^2+15*s45^3))/
(72*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(-42*s15^3-135*s15^2*s45-144*s15*s45^2+31*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(8*s15^3+165*s15^2*s45+2*s15*s45^2+76*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(19*s15^3+138*s15^2*s45+210*s15*s45^2+91*s45^3)/
(18*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s12^2+10*s15^2+s12*(-5*s15+s45))/(4*s12^2*(-s15+s23+s34)*
(s15-s23+s45))-(s12^2+4*s15*s45-s12*(s15+s45))/
(4*s12*(-s15+s23+s34)^2*(s23-s45))-
(s12^3-7*s12^2*(s15+s45)+10*s12*s15*(s15+s45)-
10*s15^2*(s15+s45))/(4*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(s45*(-s12^3+8*s12^2*(s15+s45)-
18*s12*s15*(s15+s45)+28*s15^2*(s15+s45)))/
(4*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(4*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(4*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(-47*s15^2+36*s34^2+396*s34*s45+553*s45^2+
2*s15*(67*s34+s45))/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-141*s15^2-112*s34^2+304*s34*s45+
215*s45^2+6*s15*(67*s34+s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(14*s15*(-s15+s34)*s45^2*
(s34^2-s15*(s34+2*s45)))/(9*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(14*s15*s45^2*(s15^2+3*s15*s45-
s34*(s34+2*s45)))/(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s34*(-44*s15^2*(s15+s45)+5*s15*s34*(-13*s15+7*s45)+
s34^2*(-29*s15+9*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(84*s15^2+238*s15*s34+250*s34^2+
95*s15*s45+44*s34*s45+s12*(-60*s15+250*s34+9*s45))/
(36*s12^2*(-s15+s23+s34)^2)+(81*s34^3-34*s15^2*(s15+s45)+
s15*s34*(-85*s15+7*s45)+s34^2*(-190*s15+27*s45))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
((s15-s34)*(s15*s34*(185*s34-7*s45)-27*s34^2*(s34+s45)+
s15^2*(70*s34+34*s45)))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-s15+s34)*
(s15*s34*(46*s34-35*s45)-9*s34^2*s45+
s15^2*(92*s34+44*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s45*(200*s34^3+
s15*s34*(200*s15-127*s45)+2*s15*s45*(184*s15+129*s45)-
s34^2*(400*s15+241*s45)))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(742*s15^2+742*s23^2-136*s34^2+
s15*(742*s23-606*s34-3906*s45)+849*s34*s45+2073*s45^2-
3*s23*(101*s34+725*s45))/(72*s12^2*(s12+s23-s45)^2)-
(170*s34^3-9*s12^2*(5*s15-5*s34+7*s45)-
3*s15^2*(56*s15+73*s45)+s34^2*(-262*s15+161*s45)+
s15*s34*(156*s15+409*s45)+s12*(174*s15^2-75*s15*s34+
170*s34^2+117*s15*s45+9*s34*s45))/
(36*s12^2*(-s15+s23+s34)^3)+(-180*s15^3+575*s34^3-
123*s15^2*(s34-11*s45)+701*s34^2*s45+717*s34*s45^2+
819*s45^3+s15*(-92*s34^2+802*s34*s45-2268*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45*(360*s15^3-23*s15^2*(46*s34-43*s45)-
(s34+s45)^2*(878*s34+9*s45)+2*s15*(878*s34^2+388*s34*s45-
469*s45^2)))/(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)+(-3*s15^2*s45^2+s12^3*(-3*s15+2*s45)+
s12*s15*s45*(-2*s15+3*s45)+s12^2*(s15^2-4*s15*s45-s45^2))/
(4*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(5*(5*s34*(s15+s45)^3+7*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(439*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(5*(-2*s45^2*(s34+s45)^2+s15^3*(5*s34+7*s45)+
3*s15^2*(s34^2+5*s34*s45+7*s45^2)+3*s15*s45*
(s34^2+5*s34*s45+7*s45^2)))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+
(s15*(76*s34^3-4*s34^2*(38*s15+119*s45)+
s15*s45*(100*s15+651*s45)+4*s34*(19*s15^2+94*s15*s45+
9*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(439*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(72*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(-48*s15^3-s15^2*(31*s34+194*s45)+2*s15*(19*s34^2+8*s34*s45-
92*s45^2)+s45*(58*s34^2+187*s34*s45+160*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(8*s15^3+237*s34^3+597*s34^2*s45+951*s34*s45^2+819*s45^3+
s15^2*(39*s34+693*s45)-6*s15*(198*s34^2+356*s34*s45+
265*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(417*s15^2-12*s15*(4*s34+237*s45)+5*(50*s34^2+252*s34*s45+
375*s45^2))/(72*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(742*s15^3+575*s34^3+477*s34^2*s45-729*s34*s45^2-589*s45^3-
3*s15^2*(303*s34+1879*s45)+s15*(-408*s34^2+4282*s34*s45+
5433*s45^2))/(72*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*(439*s34-1551*s45)-(s34+s45)^3*(439*s34+9*s45)+
s15^2*(-1317*s34^2+380*s34*s45+4349*s45^2)+
s15*(1317*s34^3+2677*s34^2*s45-251*s34*s45^2-1527*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(-((s34+s45)^3*(47*s34+7*s45))+
2*s15^2*(3*s34^2+62*s34*s45+63*s45^2)+
s15*(97*s34^3+68*s34^2*s45-58*s34*s45^2-92*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(-32*s15^3*(-2*s34+s45)+21*s15^2*(s34^2-28*s34*s45-
20*s45^2)+3*(s34+s45)^2*(51*s34^2-11*s45^2)+
6*s15*(11*s34^3+139*s34^2*s45+71*s34*s45^2-61*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(5*s15*(-4*s45*(s34+s45)^3+2*s15^2*(3*s34^2+6*s34*s45+
5*s45^2)+3*s15*(s34^3+6*s34^2*s45+12*s34*s45^2+
10*s45^3)))/(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(5*s15^2*(-2*(s34+s45)^4+s15*(7*s34^3+18*s34^2*s45+
22*s34*s45^2+13*s45^3)))/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s34^2*(38*s15+42*s45)+
s34*(-31*s15^2+16*s15*s45+61*s45^2)-
2*(24*s15^3+97*s15^2*s45+92*s15*s45^2+19*s45^3))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s34+s45)^2*(27*s34+7*s45)-2*s15^3*(17*s34+45*s45)-
s15^2*(21*s34^2+225*s34*s45+329*s45^2)+
2*s15*(3*s34^3+70*s34^2*s45+162*s34*s45^2+126*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(360*s15^4+s15^3*(-720*s34+738*s45)+(s34+s45)^2*
(439*s34^2-33*s45^2)+s15^2*(799*s34^2-2086*s34*s45+
643*s45^2)-2*s15*(439*s34^3-577*s34^2*s45-947*s34*s45^2+
183*s45^3))/(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(439*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(72*s12^2*(s12+s23-s45)^3))*tr5,
197/36-s15^3/(3*s12*s34*(-s15+s23+s34))-
(49*s15+50*s34)/(24*(-s15+s23+s34))+
(s15^2*(-17*s15*s34+13*s34^2+s15*(4*s15-9*s45)))/
(4*(-s15+s23+s34)^3*(s12-s45))+(s15^4*s34^2)/
(6*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)+
(s15^4*s34)/(6*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
s15^4/(6*(s12-s34)*(-s15+s23+s34)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15*(-s15^3+s34^3))/(6*s12*(-s15+s23+s34)*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15^4-s15*s34^3)/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)-s15^4/(6*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(s15^3*(8*s15-21*s34)*s34)/(12*(s12-s34)*
(-s15+s23+s34)^3*s45)-(s15^4*s34^2)/(3*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(2*s15*s34*(-s15+s34)^3)/
(3*s12*(-s15+s23+s34)^3*s45)-(s15^4*s34)/
(3*(s12-s34)^2*(-s15+s23+s34)^2*s45)-(s15^3*(-6*s15+s34))/
(12*(s12-s34)*(-s15+s23+s34)^2*s45)-
s15^4/(3*(s12-s34)^2*(-s15+s23+s34)*s45)-
s15^3/(12*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*(-3*s15+2*s34))/(12*(-s15+s23+s34)*s45)-
(s15*(-s15+s34)^2*(3*s15+7*s34))/(6*s12*(-s15+s23+s34)^2*s45)-
(s15*s34*(-5*s12+s15+14*s34))/(12*(-s15+s23+s34)^2*s45)+
(s15*(-11*s12*s34^2+15*s34^2*(-s15+s34)+3*s12^2*(s15+s34)))/
(12*(-s15+s23+s34)^3*s45)+(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15*(-s15^3+s34^3))/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-s15+s34)^2*(-8*s15+17*s34))/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)+
(-s15^3/4-(5*s15*s34^2)/6)/((-s15+s23+s34)*(s12-s45)*s45)+
(s15*(2*s15^3-s15^2*s34-10*s15*s34^2+9*s34^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*s45)+(s15^3*(-6*s15+s34))/
(12*(-s15+s23+s34)^2*(s12-s34-s45)*s45)+
s15^3/(12*(-s15+s23+s34)*(s12-s34-s45)*s45)-
(s15^2*s45)/(2*s34*(-s15+s23+s34)^2)+(s15^3*(8*s15-9*s45)*s45)/
(12*(s12-s34)*s34*(-s15+s23+s34)^3)-s45/(3*(s12-s45))-
(11*s12*s15*s45)/(6*(-s15+s23+s34)*(s23-s45)^2)-
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
s45^2/(3*(s12-s45)^2)+(11*s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(13*s15^2*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45))-s45^2/(4*(s12-s45)*(s12+s23-s45))-
(s15^3*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(3*s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(3*s15*s45^2)/(4*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^4*s45^2)/(3*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))-
(11*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))-s45^3/(3*(s12-s45)^2*(s12-s34-s45))-
(5*s15*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3+
s12*(s15^2+2*s15*s34-2*s34^2)))/((-s15+s23+s34)^2*
(s15+s45)^2)+(5*s15*(s12*(3*s15-2*s34)*s34^2+
s12^2*(s15^2+s15*s34+s34^2)+s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)))/((-s15+s23+s34)^3*(s15+s45)^2)+
(5*s12*s15^3*(-s12+s15))/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)+(5*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15^4*(s15-s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^2)/(2*(-s15+s23+s34)*(s15+s45))-
(5*(-2*s15^3+s12^2*s34-4*s15^2*s34+2*s15*s34^2+s34^3-
2*s12*(s15^2+s15*s34+s34^2)))/(2*(-s15+s23+s34)^2*
(s15+s45))+(5*(s12^2*(-s15^2+s34^2)+
s34*(6*s15^3-9*s15^2*s34+s15*s34^2+s34^3)-
s12*(s15^3+s15^2*s34+s15*s34^2+2*s34^3)))/
(2*(-s15+s23+s34)^3*(s15+s45))+(5*s12*s15^3*(2*s12+s15))/
(2*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(5*s12*(s12-2*s15)*s15^2)/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))+(15*s15^3*(-s15+s34))/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-
(5*s15^3*(4*s15^2-9*s15*s34+5*s34^2))/(2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))-(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34))-(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23-s45))-(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23-s45))+
((3*s12+8*s15)*(s15+s45))/(12*s34*(-s15+s23-s45))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))-
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*(2*s15+s45))/(3*(s12-s34)^2*(-s15+s23+s34))+
(s15^2*(2*s15+s45))/(3*(s12-s34)^2*(-s15+s23-s45))+
(s12^2*s15^3)/(4*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12^2*s15^2)/(4*(-s15+s23+s34)^2*s45*(-s23+s45))+
(5*s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))+(13*s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(-s23+s45))-
(5*s15^2)/(2*(s15-s23+s45)^2)+(5*s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(5*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s12^2*s15^4)/(2*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(5*s12*(s12-s15)*s15^3)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
(5*s12*s15^3)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)-
(19*s15)/(8*(s15-s23+s45))-s15^4/(3*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-s15^4/(3*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
s15^4/(6*s12*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s34)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s34-s45)*s45^2*(s15-s23+s45))-
s15^2/(4*s45*(s15-s23+s45))-s15^3/(6*s12*s45*(s15-s23+s45))-
s15^4/(3*(s12-s34)^2*s45*(s15-s23+s45))-
s15^3/(12*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))-
s15^3/(4*(s12-s45)*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
s15^3/(12*(s12-s34-s45)*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))+
(2*s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-(9*s15^2*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(5*s12^2*s15^4)/
((-s15+s23+s34)^3*(s15+s45)^2*(s15-s23+s45))-
(5*s12*s15^3)/((-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2)/(2*(s15+s45)*(s15-s23+s45))+
(5*s12*s15^2)/((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(s15^2*s45*(s15+s45))/(3*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(5*s15*(s15+s45)^3)/(3*(s12-s34-s45)^3*
(s15-s23+s45))+(s15+s45)^4/(3*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(55*s12^2*s45^2)/(12*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))-(55*s12^2*s45^3)/
(12*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(s15*s45*(-30*s34+s45))/(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s15^4*(s34+s45)^2)/(3*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15^4*s34^2)/(2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(s15^4*s34)/(2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
s15^4/(2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^4*(-s15+s34))/
((-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45)^2)+
s15^4/(2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*(s15+s45)^2)/(3*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15+s45)^4/(2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^4*s34^2)/(6*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^4*s34)/(6*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^3*s34*(-8*s15+21*s34))/(12*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(9*s15*s45*(-s15+s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)+(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))+(s15^3*s45*(-8*s15+3*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^3*s45*(-4*s15+3*s45))/(6*s12*s34*(-s15+s23+s34)^3)-
(5*s15^3*(s34+s45)*(s15+3*s45))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)-(s15*(4*s15+2*s34+3*s45))/
(4*(-s15+s23+s34)*(s12-s45))+(s15^3*s45*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s45*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(s15*(8*s15+5*s45))/
(12*(s12-s34)*(-s15+s23+s34))+(s15*(8*s15+5*s45))/
(12*(s12-s34)*(-s15+s23-s45))-(s15*(3*s12+8*s15+6*s45))/
(12*s34*(-s15+s23+s34))-(s15^2*(3*s15+7*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(3*s15+7*s45))/
(12*(s12-s34)*s34*(-s15+s23-s45))-(s15*(12*s15+7*s45))/
(12*(s12-s45)*(s15-s23+s45))-(s15^2*s45^2*(21*s15+8*s45))/
(6*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(s15*(60*s12*s15+9*s12*s45-8*s15*s45))/(24*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^2*(-s15+s34)*(s15*s34-s34^2+
s15*s45))/((-s15+s23+s34)^3*(s12-s45)^2)+
s15^3/(-3*s12*s15*s34+3*s12*s23*s34-3*s12*s34*s45)+
(-s15^3+3*s15*s34^2)/(-6*s12*s15*s45+6*s12*s23*s45+
6*s12*s34*s45)+(s15^2*(6*s15^2-s15*s45-7*s45^2))/
(12*(s12-s34)*s34*(-s15+s23+s34)^2)-
(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/(6*s12*s34*
(-s15+s23+s34)^2)+(s15^2*(96*s15^2-159*s15*s34+214*s34^2+
129*s15*s45+92*s34*s45-2*s45^2))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15*(3*s15^2+3*s15*s45+s45^2))/
(3*(s12-s45)^2*(s15-s23+s45))+
(s15*(127*s15^2-46*s15*s34+149*s15*s45+10*s34*s45+2*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-2*s15^2-3*s15*s45+3*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(5*s15^2*(s15^2+3*s15*s45+3*s45^2))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(7*s15^2+7*s15*s45+3*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))+
(7*s15^2-s15*s45+4*s45^2)/(12*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(s15^2+44*s15*s45+5*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(51*s12*s15+44*s15^2+50*s12*s45+
184*s15*s45+8*s45^2)/(24*(-s15+s23+s34)*(-s15+s23-s45))+
(s15*(-s15^2+21*s15*s45+9*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(s15^3*(60*s15^2-106*s15*s34+77*s34^2-46*s15*s45+94*s34*s45+
17*s45^2))/(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*(68*s15^2-59*s15*s34-43*s15*s45+88*s34*s45+28*s45^2))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s15^2+44*s15*s45+49*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(67*s15^3+17*s15^2*s45+6*s15*s45^2-
4*s45^3)/(24*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(-s15^3+21*s15^2*s45+29*s15*s45^2+
11*s45^3)/(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)+
(11*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(12*(-s15+s23+s34)^3*(s23-s45)^2)-
(11*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(12*(-s15+s23+s34)^2*(s23-s45)^2)+
(s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(3*(-s15+s23+s34)*
(s12-s45)^2)+(3*s34^2+s34*(-3*s15+s45)-
s45*(31*s15+2*s45))/(12*(-s15+s23+s34)*(s12+s23-s45))+
(14*s23-3*(s34+5*s45))/(12*(s12+s23-s45))+
(7*s23^2-14*s23*s45+s45*(-27*s15+7*s45))/
(12*(s12+s23-s45)^2)-(s15*(-6*s15*s34^2+s34^3+
s15*s34*(3*s15-5*s45)+s15^2*(2*s15+7*s45)))/
(3*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(44*s15*s34-13*s34^2+s15*(2*s15+45*s45)))/
(12*(-s15+s23+s34)^2*(s12-s45))+
(19*s15*s45-2*s12*(s15+57*s45))/(12*(-s15+s23+s34)*
(s23-s45))+(2*s15^2-211*s15*s34+194*s34^2-189*s15*s45+
26*s34*s45-8*s45^2+s12*(-53*s15-174*s34+178*s45))/
(24*(-s15+s23+s34)^2)+(33*s34^3+3*s15*s34*(29*s15-10*s45)-
3*s34^2*(7*s15+6*s45)-s12^2*(6*s15+29*s34+8*s45)+
6*s15*s45*(18*s15+11*s45)+s12*(148*s15^2+215*s15*s34-
4*s34^2-91*s15*s45+22*s34*s45-22*s45^2))/
(24*(-s15+s23+s34)^3)+(s12^2*(60*s15-162*s45)+
s12*(137*s15-288*s45)*s45+s45*(37*s15^2+33*s15*s45-8*s45^2))/
(24*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)-
(s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(3*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(3*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*s34*(-51*s15^2+54*s15*s45-11*s45^2)+
s34^2*(39*s15^2-23*s15*s45+3*s45^2)+
3*s15^2*(4*s15^2-13*s15*s45+5*s45^2))/(12*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-38*s15^2+28*s15*s45-3*s45^2)+
s15*(-4*s15^2-29*s15*s45+8*s45^2))/(12*(s12-s34)*
(-s15+s23+s34)^2)+(-52*s15^2*s45^2+
s12^2*(-60*s15^2+60*s15*s45-51*s45^2)+
s12*s15*(60*s15^2-60*s15*s45+43*s45^2))/(24*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s12^2*(-27*s15+85*s45)-
s15*s45*(91*s15+141*s45)+s12*(-46*s15^2-143*s15*s45+
244*s45^2))/(12*(-s15+s23+s34)^2*(s23-s45))+
(-52*s12*s15*s45^3+60*s15^2*s45^3+s12^2*(-60*s15^3+60*s15^2*s45-
60*s15*s45^2+51*s45^3))/(24*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s12^2*(-13*s15^2+90*s15*s45-129*s45^2)+
3*s15*s45*(-27*s15^2+7*s15*s45+31*s45^2)-
2*s12*(22*s15^3-12*s15^2*s45-75*s15*s45^2+65*s45^3))/
(12*(-s15+s23+s34)^3*(s23-s45))+
(24*s15*(s15-5*s45)*s45^2+3*s12^2*s45*(-40*s15+71*s45)+
s12*(-60*s15^3+60*s15^2*s45-249*s15*s45^2+238*s45^3))/
(24*(-s15+s23+s34)^3*(-s15+s23-s45))+
(-7/(6*s12^2)+(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*
(-s15+s23+s34))+(s15^2*s34)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(s15*(6*s15+5*s34))/(12*s12^2*(s12-s34)*
(-s15+s23+s34))+(7*s15+7*s23-17*s34-15*s45)/
(12*s12^2*(s12+s23-s45))-(s15^3*s34^3)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^3*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)-(s15^3*s34)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^3*s34^3)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15^3*s34^2)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^3*s34)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15^2*(2*s15+s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^2*s34*(4*s15+3*s34))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^2*s34^2*(2*s15+15*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(-3*s12^3+8*s12^2*s34+7*s12*(s15-s34)*s34+
2*(s15-s34)^2*s34))/(12*s12^2*(-s15+s23+s34)^3*s45)+
(s15*(3*s12^2+5*s12*s15+2*s15^2+2*s12*s34-2*s34^2))/
(12*s12^2*(-s15+s23+s34)^2*s45)+(s12*s15)/
(4*(-s15+s23+s34)^2*(s23-s45)*s45)+
(s15^2*(3*s12+2*s15)*s45)/(12*s12^2*s34*(-s15+s23+s34)^3)+
(s15^2*s45^3)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15*s45^3)/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+s45^3/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(s15^3*s45^3)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(5*s15*(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)+s12^3*(s15+s34)))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)-
(5*s15^3*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*(-(s12^2*s15)+s15^3))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(5*(-(s12^3*s34)+s12*s15^2*(-2*s15+3*s34)+
s12^2*(s15^2+s15*s34+s34^2)+s15^2*(2*s15^2-5*s15*s34+
3*s34^2)))/(2*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(5*s15^3*(-s15+s34))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+(5*s15^2*(s15-s34)^2*
(-2*s15+3*s34))/(2*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*
(s15+s45))+(s15*(3*s12+2*s15)*(s12+s15+s45))/
(12*s12^2*s34*(-s15+s23+s34)^2)+
5/(4*(-s15+s23+s34)*(-s23+s45))-(s12*s15^2)/
(4*(-s15+s23+s34)^3*s45*(-s23+s45))+
(5*s15)/(2*(-s15+s23+s34)*(s15-s23+s45)^2)+
(5*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s12*s15^3)/(2*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)-(5*s12*s15^2)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*(s15-s23+s45))-
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(s15^2*s34)/(3*s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15*(6*s15+5*s34))/(12*s12^2*(s12-s34)*
(s15-s23+s45))+(s15-3*s45)/(12*s12^2*(s15-s23+s45))-
(s15^3*s34)/(6*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(s15^3*s34)/(3*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(2*s15+s34))/(4*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))-(s15^2*(2*s15+s34))/
(4*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
(s15^3*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))-(5*s12*s15^3)/((-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))-(5*s12*s15^2)/
((-s15+s23+s34)^2*(s15+s45)^2*(s15-s23+s45))-
(5*s15^2*(s12+s15))/(2*(s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+(5*s15^3)/(2*s12*(-s15+s23+s34)^2*
(s15+s45)*(s15-s23+s45))+(5*s15*(-s12^2+s15^2))/
(2*s12^2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(5*s15^3)/(2*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))-
(s45*(s15+s45)^3)/(3*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(55*s12*s45)/(12*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))-(55*s12*s45^2)/
(12*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(5*s15*(s15+s45)^2*(s34+s45))/(3*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15*(s15+s45)^2*(s34+s45))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(5*s15^3*(s34+s45)^3)/(3*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(s15^3*s34^3)/(2*s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^2)-(s15^3*s34^2)/
(2*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^3*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))-(s15^3*s34^2)/
(6*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^3*s34)/(6*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(s15^2*(2*s15+s34))/(4*s12^2*(s15-s23-s34)*s45*
(-s12+s34+s45))+(s15^2*s34*(4*s15+3*s34))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(s15^2*s34^2*(2*s15+15*s34))/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(5*s15^3)/(2*s12^2*(s15-s23-s34)*
(s15+s45)*(-s12+s34+s45))-s15^3/(s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))-(s15^3*s34)/
(6*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(13*s15^2*s45^2*(-s15+s34+s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(5*s15^2*(s34+s45)^2*(s15+2*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*s45^2*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(s15^2*s45^2*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*s45^2*(2*s15+3*s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-((s15+s45)^2*(2*s15+5*s45))/
(4*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(21*s12-13*s15+24*s34+16*s45)/(12*s12^2*(-s15+s23+s34))+
(41*s12+15*s15+101*s45)/(12*(-s15+s23+s34)^2*(s23-s45))+
(60*s12*s15-51*s12*s45-8*s15*s45)/(24*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(11*(s12*(s15-s45)+s15*s45)^2)/
(12*s12*(-s15+s23+s34)^3*(s23-s45)^2)+
(11*(s12*(s15-s45)+2*s15*s45))/(12*(-s15+s23+s34)^2*
(s23-s45)^2)-(s15*s45*(-26*s15*s34+26*s34^2+35*s15*s45+
27*s34*s45+s45^2))/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))-
(s15*s45*(4*s15^2+21*s15*s45+6*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(7*s15^2-34*s15*s34+27*s34^2-5*s15*s45+33*s34*s45+9*s45^2)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(6*s15^2-6*s34^2+27*s15*s45-8*s34*s45+18*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(2*s15^3+9*s15^2*s45+12*s15*s45^2+s45^3)/
(4*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s34^2*(11*s15-3*s45)-3*s15*s34*(-3*s15+s45)+
6*s15^2*(s15+s45))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(111*s12^2-81*s15^2+2*s15*s45+4*s45^2+8*s12*(2*s15+s45))/
(24*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(s15-s34)*s34*(-(s34*s45)+
s15*(2*s34+s45)))/(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
((s15-s34)*(s15*s34*(16*s34-3*s45)-3*s34^2*s45+
2*s15^2*(5*s34+3*s45)))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(147*s12^2-77*s15^2+
2*s12*(17*s15-10*s34+s45)+6*s15*(5*s34+6*s45)-
2*s34*(10*s34+9*s45))/(24*s12^2*(-s15+s23+s34)^2)+
(s15*(6*s34^3+3*s15*s34*(2*s15+s45)+2*s15*s45*(5*s15+9*s45)-
s34^2*(12*s15+13*s45)))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(s15^2*(-60*s15^3+60*s15^2*(3*s34+s45)-
24*s15*s34*(5*s34+3*s45)+(s34+s45)^2*(57*s34+17*s45)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(107*s15^2+6*s45*(s34+4*s45)+8*s15*(s34+19*s45))/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(107*s15^2-2*s45*(s34+6*s45)+8*s15*(s34+19*s45))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*s45*(20*s15^2+20*(s34+s45)^2-s15*(40*s34+53*s45)))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(48*s15^3+6*s45^3+s15^2*(-5*s34+69*s45)+
s15*s45*(49*s34+87*s45))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(48*s15^3-6*s45^2*(s34+s45)+
s15^2*(-5*s34+69*s45)+s15*s45*(49*s34+87*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(-12*s15^3+161*s15^2*s45+56*s15*s45^2+4*s45^3-
4*s34^2*(-3*s15+s45)+s15*s34*(113*s15+96*s45))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-29*s12^3-16*s15^3+s12^2*(184*s15+27*s34-15*s45)-
6*s34^2*s45+9*s15^2*(s34+13*s45)+2*s15*s34*
(79*s34+59*s45)+s12*(39*s15^2+120*s15*s34+22*s15*s45-
6*s34*s45))/(24*s12^2*(s15-s23-s34)^3)+
(s12^3*(27*s15-85*s45)+2*s15^2*s45^2+29*s12*s15*s45*
(s15+s45)+s12^2*(30*s15^2+34*s15*s45-86*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(111*s12^3+8*s15^2*(s15+4*s45)+s12^2*(-16*s15+76*s45)+
s12*(-127*s15^2+64*s15*s45-8*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(-10*s15^2*(s34-s45)-2*(5*s34-s45)*(s34+s45)^2+
s15*(20*s34^2+34*s34*s45-5*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(100*s34^3+s34^2*(23*s15+158*s45)+
s45*(-64*s15^2+191*s15*s45-2*s45^2)+
2*s34*(58*s15^2+179*s15*s45+28*s45^2)))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(-52*s12^2*s15*s45^2+60*s12*s15^2*s45^2-60*s15^3*s45^2+
s12^3*(60*s15^2-60*s15*s45+51*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(-7*s15^3+7*(s34+s45)^3+s15^2*(21*s34+61*s45)-
s15*(21*s34^2+82*s34*s45+61*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(s15*(54*s15^2*(s34+s45)+
s45*(31*s34^2+42*s34*s45+11*s45^2)+
s15*(-5*s34^2+64*s34*s45+87*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(4*s12*s15*(4*s15-17*s45)*s45+48*s15^2*s45^2+
s12^3*(-60*s15+162*s45)+s12^2*(60*s15^2-188*s15*s45+
187*s45^2))/(24*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(7*s15^2+s15*(7*s23-14*s34-41*s45)+
7*(s23^2+s34^2+3*s34*s45+3*s45^2-s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^2))*tr5,
373/144+(5*(s12-2*s34))/(2*s15)+
(5*s15^2)/(4*(s12+s15-s34)^2)-(25*s15)/(144*(s12+s15-s34))-
(5*s15^2)/(4*(s12+s15)*(s12+s15-s34))+(5*s34)/(4*(s12+s15))+
(5*s34^2)/(2*s15*(s12+s15))+(5*(s15+s34)^2)/(2*(s12+s15)^2)+
s15^3/(2*s12*s34*(-s15+s23+s34))+(s15*(-s12+5*s15-2*s45))/
(8*s34*(-s15+s23+s34))+(s15*s34*(-s15+s34)^3)/
(2*s12*(-s15+s23+s34)^3*(s12-s45))+
(s15*s34^2)/(2*s12*(-s15+s23+s34)*(s12-s45))-
(s15*(-s15+s34)^2*(s15+2*s34))/(2*s12*(-s15+s23+s34)^2*
(s12-s45))-(3*s15^4*s34^3)/(2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(3*s15^4*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s15^4*s34)/(2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(21*s15^2*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(4*s15^2*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^3*(236*s15+509*s34))/(144*(s12-s34)^2*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(1979*s15+2451*s34))/
(144*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(272*s15^2+3634*s15*s34-573*s34^2))/
(144*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(200*s15^2+507*s15*s34-486*s34^2))/
(48*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^4*s45)/(2*s12*s34*(-s15+s23+s34)^3)-
(s15^2*s45)/(4*s34*(-s15+s23+s34)^2)+
(5*s15^3*s45)/(4*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))+
(5*s15^3*s45)/(2*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(5*s15^2*s45)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(5*s15^3*s45)/(4*(s12+s15-s34)^2*s34*(-s15+s23+s34))+
(17*s15^2*s45)/(8*(s12+s15-s34)*s34*(-s15+s23+s34))+
(5*s15^3*(s15-s45)*s45)/(4*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(5*s15^3*(s15-s45)*s45)/
(2*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(277*s45)/(18*(s12-s34-s45))-(5*s15^4*s45^2)/
(4*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s15^3*s45^2)/(2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)+(5*s15^4*s45^2)/
(4*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(3*s15^3*s45^2)/(8*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(7*s34^3*s45^2)/(4*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(7*s34^2*s45^2)/(4*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(s15^2*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
s45^2/(2*(s12-s45)*(s12-s34-s45))+(3*s15^3*s45^2)/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+s45^4/(2*(s12-s45)*(s12-s34-s45)^3)+
(5*s15^2*s45*(-3*s15+s45))/(4*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45*(-s15+s45))/
(4*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2*(-s15+s45))/((-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))+(s15^3*(s15+s45))/
(2*s12*s34*(-s15+s23+s34)^2)-(s15^3*s45*(s15+s45))/
(2*(s12-s34)*s34*(-s15+s23+s34)^3)-(s15^2*(s15+s45)^2)/
(2*(s12-s34)*s34*(-s15+s23+s34)^2)+
(5*s15*(s15-s45)*(s15+s45)^2)/(2*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))-(s15^2*(2*s15+s45))/(2*(s12-s34)*s34*
(-s15+s23+s34))+(s15^2*(2*s15+s45))/(2*(s12-s34)*s34*
(-s15+s23-s45))+(5*s15^3*s45)/(4*(s12+s15)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^3*(s15-2*s45)*s45)/
(4*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(5*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s15^3*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*s45^2*(-s15+s45))/(4*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(5*s15*s45^2*(s15+s45))/
(2*s12*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15*s45^2*(s15+s45))/(2*s12*(s12-s34-s45)*
(s15-s23+s45)^2)+(5*s15*s45^2*(s15+s45))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
s15^3/(2*s12*s34*(s15-s23+s45))+
s15^4/(2*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(2*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(2*s12*(-s15+s23+s34)*(s12-s45)*(s15-s23+s45))-
(3*s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
s15^4/(2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*(236*s15+509*s34))/
(144*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(1979*s15+2451*s34))/(144*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+s15^4/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(5*s15^3*s45)/
(2*(s12+s15)^2*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^2*s45)/(2*(s12+s15)*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^3*(s15-2*s45)*s45)/(2*(s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+(5*s15*s45^2)/
(2*s12*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))-
(5*s15^2*s45^2*(-2*s15+s45))/(4*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))+(15*s15^2*s45*(-s15+s45))/
(4*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s15^3*s45^2*(-s15+s45))/(2*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))-((s12-5*s15)*(s15+s45))/
(8*s34*(s15-s23+s45))-(5*s15*s34*(s15+s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s15*(-s15+s45)*(s15+s45)^2)/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(s45*(s15+s45)^4)/
(2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(-s15+s23+s45)/(8*(s12+s23-s45))-(5*s34^3*(s34+s45)^2)/
(2*s15*(s12+s15)*(-s15+s23+s34)^3)+
(56*s45^4)/(9*(-s12+s34+s45)^4)-(56*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)-(56*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(133*s45^3)/(9*(-s12+s34+s45)^3)+(s15^3*(42*s15-167*s34)*s34^2)/
(24*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(3*s15^4*s34^3)/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(5*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^3*(24*s15-191*s34)*s34)/(24*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(3*s15^4*s34^2)/(4*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-(5*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(6*s15-191*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(3*s15^4*s34)/(4*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(247*s45^2)/(12*(-s12+s34+s45)^2)+(s15^4*s45^2)/
((-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
s45^3/((s12-s45)*(-s12+s34+s45)^2)+(s15^3*(6*s15-191*s34))/
(24*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*(s15+s45))/(2*(-s15+s23+s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s45*(s15+s45)^3)/
(2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(8*s15^4*s34^3)/(9*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(8*s15^4*s34^2)/(9*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(8*s15^4*s34)/(9*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^3*s34^2*(-236*s15+113*s34))/
(48*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^3*s34*(472*s15+509*s34))/(144*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(8*s15^4*s34)/(9*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+(5*s15^3*s45*(-s15+2*s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(5*s34^2*(3*s34+2*s45))/(2*s15*(s12+s15)*(-s15+s23+s34))+
(5*s34*(-3*s12+6*s34+2*s45))/(2*s15*(-s15+s23+s34))-
(s15^2*s45*(s15+3*s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^3*s45*(s15+3*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*s45*(s15+3*s45))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15^2*s45*(17*s15+3*s45))/
(8*s34*(-s12-s15+s34)*(-s15+s23+s34)^2)-
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(56*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s34+4*s45)/(16*(-s15+s23+s34))-
(5*s34^2*(-3*s12+6*s34+4*s45))/(2*s15*(-s15+s23+s34)^2)+
(2*s15*s34-(5*s15*s45)/2)/(s12*(-s15+s23+s34))+
(1413*s15^2+449*s15*s34-366*s15*s45-475*s34*s45)/
(144*(s12-s34)*(-s15+s23-s45))+
(180*s15^2+151*s15*s34-29*s34*s45)/(144*(s12+s15-s34)*
(s15-s23+s45))+(s15*(401*s15^2+310*s15*s34+165*s15*s45+
37*s34*s45))/(144*(s12-s34)^2*(-s15+s23-s45))-
(s15*(401*s15^2+310*s15*s34+165*s15*s45+61*s34*s45))/
(144*(s12-s34)^2*(-s15+s23+s34))+
(1287*s15^2+298*s15*s34-2522*s15*s45-446*s34*s45-2210*s45^2)/
(144*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15^2+10*s15*s34-7*s34^2-7*s15*s45+6*s34*s45-5*s45^2))/
(2*s12*(-s15+s23+s34)^2)+(s45*(s15^2-18*s15*s45+s45^2))/
(8*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(3*s15^2+3*s15*s45+s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(s15*(3*s15^2+3*s15*s45+s45^2))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(5*s34^2*(3*s34^2+4*s34*s45+s45^2))/(2*s15*(s12+s15)*
(-s15+s23+s34)^2)-(s15^2-s12*s45+11*s15*s45+2*s45^2)/
(8*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*(s15^2+4*s15*s45+5*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(3*s15^2-3*s15*s34+3*s15*s45+
4*s34*s45+5*s45^2)/(8*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(56*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s45^2*(s12^2+2*s15*(9*s15-4*s45)+s12*(-8*s15+s45)))/
(8*(-s15+s23+s34)^3*(-s15+s23-s45))-
(s45*(s12^2+2*s15*(9*s15-8*s45)+2*s12*(-4*s15+s45)))/
(8*(-s15+s23+s34)^2*(-s15+s23-s45))-
(5*(s15+s34)*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/(2*(s12+s15)^2*(-s15+s23+s34)^3)+
(s15^2+s23^2+s23*(s15-3*s45)-5*s15*s45+3*s45^2+
s34*(-s15+s45))/(4*(s12+s23-s45)^2)-
(s15*s45*(2*s15^2-5*s15*s45+2*s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*s45*(2*s15^2-3*s15*s45+3*s45^2+6*s34*(-s15+s45)))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))-
(8*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))+
(8*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))+
(s15*(s34^2-s15*(3*s15+s45)+s34*(3*s15+s45)))/
(2*(-s15+s23+s34)^2*(s12-s45))-
(s15*(-3*s34^3+3*s15^2*(s15+s45)-3*s15*s34*(3*s15+s45)+
s34^2*(9*s15+s45)))/(2*s12*(-s15+s23+s34)^3)+
(5*s34^3*(-s12+2*(s34+s45)))/(2*s15*(-s15+s23+s34)^3)-
(5*s34*(3*s34^2+s15*(2*s15+s45)+s34*(5*s15+2*s45)))/
(2*(s12+s15)^2*(-s15+s23+s34))+
(5*(2*s34^2+s15*(s15+s45)+s34*(7*s15+2*s45)))/
(4*(s12+s15)*(-s15+s23+s34))-
(s15*(-s15+s34)*(s15*s34+s34^2-s15*(2*s15+3*s45)))/
(2*(-s15+s23+s34)^3*(s12-s45))+
(-3*s15*(s15+4*s45)+s34*(3*s15+5*s45))/(8*(s12+s15-s34)*
(-s15+s23+s34))+(5*(4*s34^4+3*s15^2*s45^2-
2*s15*s34*s45*(3*s15+2*s45)+s34^2*s45*(-3*s15+5*s45)+
s34^3*(4*s15+9*s45)))/(4*(s12+s15)*(-s15+s23+s34)^3)-
(s15*(471*s15+22*s45)+5*s34*(-9*s15+32*s45))/
(48*(s12-s34)*(-s15+s23+s34))+
(135*s34^2-2*s12*(s15+3*s34+s45)+2*s15*(6*s15+7*s45)+
2*s34*(19*s15+63*s45))/(16*(-s15+s23+s34)^2)-
(s15^3*(1487*s34^3+s45^2*(36*s15+143*s45)+
9*s34*s45*(8*s15+197*s45)+3*s34^2*(60*s15+1039*s45)))/
(72*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(-2*s34*(775*s15+54*s45)+9*(143*s15^2+54*s15*s45-12*s45^2))/
(144*(-s15+s23+s34)*(s12-s34-s45))+
(2*s15^3+2*s15^2*s45-3*s45^3-2*s34^2*(-s15+s45)+
s34*(-4*s15^2+11*s15*s45-5*s45^2))/(8*(-s15+s23+s34)^2*
(s12+s23-s45))+(5*(3*s34^4+s15^2*(s15-s45)*s45+
4*s34^3*(s15+s45)-s15*s34*s45*(3*s15+s45)+
s34^2*(s15^2+s45^2)))/(2*(s12+s15)^2*(-s15+s23+s34)^2)-
(8*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(9*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15^3+s34^2*(s15-s45)-7*s15^2*s45+7*s15*s45^2-s45^3-
2*s34*(s15^2-3*s15*s45+s45^2))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)+(8*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^3)+(-853*s34^3-18*s12^2*(s34-s45)+
18*s15*(15*s15-8*s45)*s45+36*s15*s34*(s15+7*s45)-
18*s34^2*(19*s15+63*s45)+18*s12*(5*s15*s34+4*s34^2-
8*s15*s45-s34*s45+s45^2))/(144*(-s15+s23+s34)^3)-
(5*(7*s34^3-s15*s45^2+11*s34^2*(s15+s45)+
s34*(2*s15^2+s15*s45+3*s45^2)))/(4*(s12+s15)*
(-s15+s23+s34)^2)+(s15*(1100*s15^3-1790*s34^3+
s34^2*(36*s15-840*s45)+591*s15^2*s45-270*s15*s45^2+
54*s45^3+9*s34*(-111*s15^2-68*s15*s45+12*s45^2)))/
(144*(-s15+s23+s34)^3*(s12-s34-s45))+
(2411*s15^3+945*s15^2*s45+54*s45^3+4*s34^2*(385*s15+9*s45)+
6*s34*(-385*s15^2-118*s15*s45+15*s45^2))/
(144*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34*(-910*s15^2+237*s15*s45-30*s45^2)+
s15^2*(-236*s15^2-401*s15*s45+15*s45^2)+
s34^2*(182*s15^2+164*s15*s45+15*s45^2))/(144*(s12-s34)^2*
(-s15+s23+s34)^2)+(-(s34^2*(14*s15+s45))+
s34*(28*s15^2+9*s15*s45-35*s45^2)+
s15*(-14*s15^2-5*s15*s45+18*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^2)-(789*s15^3+2958*s15^2*s45+333*s15*s45^2+
9*s45^3+s34*(2028*s15^2+233*s15*s45+18*s45^2))/
(72*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((-s15+s34)*(s15^2*(236*s15-15*s45)*s45+
s34^2*(15*s15^2-103*s15*s45-15*s45^2)+
s15*s34*(708*s15^2-133*s15*s45+30*s45^2)))/
(144*(s12-s34)^2*(-s15+s23+s34)^3)+
(s34^3*(22*s15-4*s45)+s15*s34*(66*s15^2-12*s15*s45-53*s45^2)+
s15^2*(-22*s15^2+4*s15*s45+5*s45^2)+
s34^2*(-66*s15^2+12*s15*s45+49*s45^2))/(8*(s12+s15-s34)*
(-s15+s23+s34)^3)-(s34^3*(547*s15+372*s45)+
9*s15*s34*(125*s15^2-58*s15*s45-60*s45^2)+
s15^2*(344*s15^2+339*s15*s45+36*s45^2)+
9*s34^2*(-224*s15^2-29*s15*s45+76*s45^2))/
(144*(s12-s34)*(-s15+s23+s34)^3)-
(s15^2*(-60*s15^3+597*s34^3+102*s15^2*s45+23*s15*s45^2+
3*s45^3+s34^2*(57*s15+749*s45)+s34*(210*s15^2-27*s15*s45+
155*s45^2)))/(24*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(263*s15^3+986*s15^2*s45+1279*s15*s45^2+562*s45^3+
s34*(676*s15^2+767*s15*s45+300*s45^2))/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s34^2*(-309*s15+852*s45)-
s15*(2123*s15^2+405*s15*s45+108*s45^2)+
s34*(816*s15^2-303*s15*s45+432*s45^2))/(144*(s12-s34)*
(-s15+s23+s34)^2)-(s15*(-36*s15^3+1135*s15^2*s45+
3621*s15*s45^2+429*s45^3+s34*(903*s15^2+2241*s15*s45+
877*s45^2)))/(72*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15^2*(s45^2*(1279*s15+429*s45)+s34^2*(903*s15+2669*s45)+
s34*(72*s15^2+2038*s15*s45+3098*s45^2)))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(s34^2*(-120*s15+913*s45)+s34*(1722*s15^2+866*s15*s45+
483*s45^2)+3*(-6*s15^3+395*s15^2*s45+90*s15*s45^2+
6*s45^3)))/(72*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((s15+s45)^3*(-36*s15+1243*s45)+
3*s34*(301*s15^3+747*s15^2*s45+735*s15*s45^2+253*s45^3))/
(72*(s12-s34-s45)^3*(s15-s23+s45))+
(1/(8*s12^2)+(5*(s12-s34))/(2*s12*s15*(-s15+s23+s34))+
(5*s15^3)/(4*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))-(9*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(s12^2-6*s12*s15+10*s15^2)/
(8*s12^2*s34*(-s15+s23+s34))-(5*s15^3)/
(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(8*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*(-s15+s23+s34))-
(5*s15^2*(s15+s34))/(2*s12^2*(s12+s15)^2*(-s15+s23+s34))+
(5*s15*(3*s15+2*s34))/(4*s12^2*(s12+s15)*(-s15+s23+s34))+
(s15*s34*(256*s15+37*s34))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(128*s15^2+146*s15*s34+9*s34^2)/
(144*s12^2*(s12-s34)*(-s15+s23+s34))+(5*s15^3*(s15-4*s45))/
(4*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s15^3*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)-(11*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(5*s15*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34*(224*s15^2+739*s15*s34-148*s34^2))/(48*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34^2*(56*s15^2+15*s15*s34-28*s34^2))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(64*s15^2+345*s15*s34+462*s34^2))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(5*s34^2*(s12-s34-s45))/
(2*s12*s15*(-s15+s23+s34)^3)+(5*s15^5*s45)/
(4*s12^2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)+
(5*s15^5*s45)/(2*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(25*s15^4*s45)/(4*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)+((s12-7*s15)*s15^2*s45)/
(8*s12^2*s34*(-s15+s23+s34)^3)-(5*s15^5*s45)/
(4*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(17*s15^4*s45)/(8*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(7*s34^4*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s15^4*s45)/(4*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(5*s15^4*s45)/(2*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^4*s45)/(4*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)-(7*s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s15^3*s45*(-s15+s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))+(5*s15^4*s45)/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^4*(s15-s45)*s45)/(4*s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(5*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(5*s15^4*s45*(-s15+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(5*s15*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s12^2-6*s12*s15+10*s15^2)/
(8*s12^2*s34*(s15-s23+s45))-(5*s15^3)/
(4*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
(s15*(s12^2-6*s12*s15+10*s15^2))/(8*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(8*s15^2*s34^2)/(9*s12^2*(s12-s34)^3*
(s15-s23+s45))+(5*s15^4)/(4*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^4)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+(s15*s34*(256*s15+37*s34))/
(144*s12^2*(s12-s34)^2*(s15-s23+s45))+
(128*s15^2+146*s15*s34-475*s34^2)/(144*s12^2*(s12-s34)*
(s15-s23+s45))+(29*s15^2+122*s15*s34+29*s34^2)/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(5*s15^3*(s15-5*s45))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))+(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+(5*s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(64*s15^2+345*s15*s34+462*s34^2))/(72*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(5*s15^4*s45)/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*s15^3*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-(5*s15^4*s45*(-s15+s45))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s45^2*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(s15*s45*(s34+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(56*(s15+s45)^3*(s34+s45)^2)/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(56*s15^3*(s34+s45)^4)/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(3*s15^3*s34^4)/(2*s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15^3*s45^4)/(2*s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)-(5*s15^2*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(3*s15^3*s34^4)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(3*s15^3*s34^3)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34^3*(12*s15+131*s34))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*s34^2*(30*s15+209*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s34*(48*s15+209*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34*(48*s15+209*s34))/(24*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s45*(s15+s45)^3)/
(2*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(8*s15^3*s34^4)/(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(8*s15^3*s34^3)/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-(8*s15^3*s34^2)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(7*s15^2*s34^3*(-104*s15+33*s34))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^2*s34^2*(164*s15+91*s34))/(48*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34*(256*s15+273*s34))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(8*s15^3*s34^2)/
(9*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(256*s15+273*s34))/(144*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45*(-s15+s45)*(-s15+s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(5*s34*(-2*s12+2*s34+s45))/(2*s12*s15*(-s15+s23+s34)^2)+
(5*s15^2*s34*(2*s15+2*s34+s45))/(2*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)-(s15^2*s45^2*(s15+2*s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s45^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(56*s15^2*(s34+s45)^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(5*s15^3*s45*(-5*s15+4*s45))/(4*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))+
(-4*s15-3*s23+s34+6*s45)/(8*s12^2*(s12+s23-s45))+
(-353*s12+2203*s15-173*s34+12*s45)/(144*s12^2*
(-s15+s23+s34))+(s15^3*(-10*s15+17*s45))/
(8*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(1096*s15+1105*s45)/(72*s12^2*(s15-s23+s45))-
(5*s15^2*(s15+s34)*(s34^2-2*s15*s45+s34*s45))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^3)+
(s12^2-3*s12*s15+4*s15^2+2*s12*s45+2*s15*s45+s45^2)/
(8*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(s15*s45*(s15^2+3*s15*s45+2*s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(56*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+(2319*s15^2+4170*s15*s34-
38*s34^2+7896*s15*s45+24*s34*s45+312*s45^2)/
(144*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(2319*s15^2+4170*s15*s34+446*s34^2+7896*s15*s45+
4456*s34*s45+5564*s45^2)/(144*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s12^2+s15*(10*s15-7*s45)+
s12*(-6*s15+s45)))/(8*s12^2*s34*(-s15+s23+s34)^2)+
(s15*s45*(s15^2+s34^2-s34*(2*s15+s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(8*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(5*s15*(s15^2*(2*s34-9*s45)+s15*s34*(6*s34-s45)+
2*s34^2*(s34+s45)))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(8*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(5*s15*(s15^2+2*s34*(2*s34+s45)+s15*(9*s34+s45)))/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(-3*s15^2+17*s15*s45+s34*(s34+2*s45))/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(3*s15^2+s23^2+s34^2+s15*(2*s23-4*s34-9*s45)+5*s34*s45+
6*s45^2-s23*(s34+4*s45))/(4*s12^2*(s12+s23-s45)^2)+
(s45*(s12^3+2*s12*s15*(9*s15-4*s45)+s12^2*(-8*s15+s45)+
2*s15^2*(-14*s15+9*s45)))/(8*s12^2*(-s15+s23+s34)^3*
(-s15+s23-s45))+(s12^3+5*s12*s15*(2*s15-3*s45)+
s12^2*(-7*s15+2*s45)+2*s15^2*(-5*s15+14*s45))/
(8*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s34*(s15*s34*(529*s15-271*s45)+256*s15^2*(s15+s45)+
s34^2*(-47*s15+15*s45)))/(144*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-13*s15^3+s34^2*(13*s34-49*s45)+
s15^2*(39*s34-5*s45)+s15*s34*(-39*s34+53*s45))/
(8*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(-4*s34^4+2*s15^3*(-2*s15+9*s45)-6*s15*s34^2*(4*s15+17*s45)+
2*s15^2*s34*(8*s15+29*s45)+s34^3*(16*s15+63*s45))/
(8*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)+
(63*s34^3+s15*s34*(409*s15-43*s45)+64*s15^2*(s15+s45)+
s34^2*(127*s15+105*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2)-(8*s15*s34^2*(32*s34-37*s45)-
32*s15^3*(25*s34+4*s45)+3*s34^3*(45*s34+154*s45)+
s15^2*s34*(409*s34+214*s45))/(144*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-s15+s34)*(-15*s34^2*s45-
4*s15^2*(187*s34+64*s45)+s15*s34*(10*s34+271*s45)))/
(144*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(-4*s15^3+(s34+s45)^2*(s34+4*s45)+3*s15^2*(3*s34+5*s45)-
s15*(6*s34^2+20*s34*s45+15*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(52*s15^3-146*s34^3+424*s34^2*s45+
678*s34*s45^2+108*s45^3+3*s15^2*(423*s34+773*s45)+
s15*(2074*s34^2+3914*s34*s45+528*s45^2))/
(144*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(538*s15^3+3*s15^2*(972*s34+1223*s45)+
s45*(34*s34^2+345*s34*s45+311*s45^2)+
3*s15*(467*s34^2+1919*s34*s45+1972*s45^2))/
(72*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(538*s15^3+3*s15^2*(972*s34+1223*s45)+
5*s45*(180*s34^2+669*s34*s45+593*s45^2)+
3*s15*(467*s34^2+1919*s34*s45+1972*s45^2))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(143*s45^2*(s34+s45)^2+s15^3*(968*s34+896*s45)+
6*s15*s45*(241*s34^2+948*s34*s45+725*s45^2)+
s15^2*(795*s34^2+4206*s34*s45+3519*s45^2))/
(72*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(-2*s15^4+s15^3*(8*s34-3*s45)-s45*(s34+s45)^2*
(4*s34+3*s45)+s15^2*(-10*s34^2-10*s34*s45+11*s45^2)+
s15*(4*s34^3+19*s34^2*s45+12*s34*s45^2-3*s45^3))/
(8*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(3*s15^3-2*s15^2*(6*s34-7*s45)+s15*(11*s34^2+12*s34*s45-
13*s45^2)-2*(s34^3+6*s34^2*s45+8*s34*s45^2+3*s45^3))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^4+s45*(s34+s45)^3-s15^3*(3*s34+7*s45)+
s15^2*(3*s34^2+13*s34*s45+12*s45^2)-
s15*(s34^3+7*s34^2*s45+13*s34*s45^2+7*s45^3))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-36*s15^4+4*s15^3*(236*s34-31*s45)-2*(s34+s45)^2*
(143*s34^2-36*s34*s45-27*s45^2)+
s15^2*(-2960*s34^2-1836*s34*s45+245*s45^2)-
2*s15*(1738*s34^3+2499*s34^2*s45+1052*s34*s45^2+153*s45^3))/
(144*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*((s34+s45)^3*(1039*s34+143*s45)+
4*s15*(296*s34^3+735*s34^2*s45+699*s34*s45^2+242*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(180*s15^4-180*s15^3*(4*s34+s45)+(s34+s45)^2*
(752*s34^2+313*s34*s45+9*s45^2)+
2*s15^2*(926*s34^2+988*s34*s45+377*s45^2)+
s15*(2390*s34^3+4460*s34^2*s45+2602*s34*s45^2+319*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s45*(s34+s45)^2*(161*s34+9*s45)+s15^3*(682*s34+574*s45)+
s15^2*(3543*s34^2+6585*s34*s45+3777*s45^2)+
s15*(127*s34^3+2676*s34^2*s45+3179*s34*s45^2+630*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(896*s15+1727*s45)+
3*s34^2*(265*s15^2+482*s15*s45+253*s45^2)+
s34*(968*s15^3+4206*s15^2*s45+5688*s15*s45^2+2450*s45^3))/
(72*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(2*s45*(s34+s45)^2*(591*s34+143*s45)+
4*s15^2*(269*s34^2+466*s34*s45+233*s45^2)+
s15*(795*s34^3+5001*s34^2*s45+7725*s34*s45^2+3627*s45^3)))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(108*s15^2+1983*s15*s34+178*s34^2+401*s15*s45-331*s34*s45-
2*s12*(s34+27*(s15+7*s45)))/(144*s12^2*(-s15+s23+s34)^2)+
(18*s12^3+79*s34^3-18*s12^2*(6*s15+3*s34-s45)+
72*s15*s45*(7*s15+5*s45)-2*s15*s34*(216*s15+47*s45)+
s34^2*(926*s15+721*s45)+s12*(72*s15^2+
36*s15*(8*s34-5*s45)+s34*(439*s34+738*s45)))/
(144*s12^2*(-s15+s23+s34)^3))*tr5,
203/72+(2*s15^3)/(3*s12*s34*(-s15+s23+s34))-
(61*s34)/(24*(-s15+s23+s34))+(s15*(27*s34-29*s45))/
(6*s12*(-s15+s23+s34))-(29*s15^4*s34^3)/
(18*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(29*s15^4*s34^2)/(18*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(29*s15^4*s34)/(18*(s12-s34)*(-s15+s23+s34)*s45^3)-
(43*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)-
(43*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)-
(43*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*s34^2*(-136*s15+21*s34))/(24*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^3*(176*s15+821*s34))/
(72*(s12-s34)*(-s15+s23+s34)*s45^2)-
(s15^3*s34*(292*s15+821*s34))/(72*(s12-s34)*(-s15+s23+s34)^2*
s45^2)+(s15*(-s15^3+s34^3))/(6*s12*(-s15+s23+s34)*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15^4-s15*s34^3)/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)+(s15^3*(176*s15+821*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(29*s15^4*s34^3)/(18*(-s12+s34)^3*(-s15+s23+s34)^3*s45)-
(s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(29*s15^4*s34^2)/(18*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(29*s15^4*s34)/(18*(-s12+s34)^3*(-s15+s23+s34)*s45)+
(s15*(-3*s15+2*s34))/(12*(-s15+s23+s34)*s45)+
(s15*(-s15+s34)^2*(3*s15+5*s34))/(6*s12*(-s15+s23+s34)^2*s45)-
(s15*s34*(-5*s12+s15+14*s34))/(12*(-s15+s23+s34)^2*s45)-
(s15^3*s34^2*(94*s15+57*s34))/(24*(s12-s34)^2*(-s15+s23+s34)^3*
s45)-(s15^3*(110*s15+311*s34))/(72*(s12-s34)^2*
(-s15+s23+s34)*s45)-(s15^3*s34*(196*s15+311*s34))/
(72*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15^2*(941*s15+1455*s34))/(72*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^2*s34*(172*s15^2-63*s15*s34+114*s34^2))/
(24*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-224*s15^2-1762*s15*s34+1245*s34^2))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*(-11*s12*s34^2+15*s34^2*(-s15+s34)+3*s12^2*(s15+s34)))/
(12*(-s15+s23+s34)^3*s45)+(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15*(-s15^3+s34^3))/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-s15+s34)^2*(4*s15+5*s34))/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)+(-3*s15^3+2*s15*s34^2)/
(12*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(-2*s15^3-s15^2*s34+2*s15*s34^2+s34^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*s45)+
(s15^2*(941*s15+1455*s34))/(72*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(224*s15^2+1762*s15*s34-1245*s34^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-
(s15^2*s45)/(2*s34*(-s15+s23+s34)^2)-s45/(2*(s12-s45))+
(s12*s15*s45)/((-s15+s23+s34)*(s23-s45)^2)+
((15*s15+4*s34-32*s45)*s45)/(8*(-s15+s23+s34)*
(s12+s23-s45))+(103*s45)/(9*(s12-s34-s45))-
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(3*s45^2)/(s12-s45)^2+(23*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+((5*s15-19*s45)*s45^2)/(4*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(4*s45^2)/(3*(s12-s45)*
(s12-s34-s45))-(s15^2*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(17*s45^3)/(12*(s12-s45)*
(s12+s23-s45)^2)-(17*s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(17*s15^2*s45^3)/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(17*s15*s45^3)/(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(24*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(24*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15^2*s45^3)/(8*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(s15*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))-(4*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)+(17*s15^4*s45^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(29*s45^3)/(6*(s12-s45)^2*(s12-s34-s45))+
(4*s45^4)/(3*(s12-s45)*(s12-s34-s45)^3)-
(17*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))+
(17*s45^3)/(9*(-s12+s45)^3)-(s15^3*s45^2*(-12*s15+s45))/
(24*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(-s15+s45))/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(s15^3*(s15+s45))/(6*s12*s34^2*
(-s15+s23+s34))+(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*
(-s15+s23+s34))-(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*
(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23-s45))-(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23-s45))+
((3*s12+8*s15)*(s15+s45))/(12*s34*(-s15+s23-s45))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))-
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(5*s15*(s15-s45)*(s15+s45)^2)/(s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s12^2*s15^3)/(4*(-s15+s23+s34)^3*s45*
(-s23+s45))+(s12^2*s15^2)/(4*(-s15+s23+s34)^2*s45*
(-s23+s45))+(s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))-(5*s15*s45^2*(s15+s45))/(s12*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s15*s45^2*(s15+s45))/
(s12*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15*s45^2*(s15+s45))/((-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(2*s15^3)/(3*s12*s34*(s15-s23+s45))+
(2*s15^4)/(3*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(2*s15^4)/(3*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
(2*s15^4)/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(29*s15^4*s34)/(18*(s12-s34)*s45^3*
(s15-s23+s45))-s15^4/(6*s12*s45^2*(s15-s23+s45))-
(43*s15^4*s34)/(36*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(176*s15+821*s34))/(72*(s12-s34)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))+
(s15^3*(176*s15+821*s34))/(72*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^2/(4*s45*(s15-s23+s45))-
s15^3/(6*s12*s45*(s15-s23+s45))+(29*s15^4*s34)/
(18*(-s12+s34)^3*s45*(s15-s23+s45))+
(2*s15^4)/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(2*s15^4)/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^3*(110*s15+311*s34))/(72*(s12-s34)^2*s45*(s15-s23+s45))-
(s15^2*(941*s15+1455*s34))/(72*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))-
s15^3/(4*(s12-s45)*s45*(s15-s23+s45))-
(2*s15^4)/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(2*s15^4)/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15^2*(941*s15+1455*s34))/
(72*(s12-s34-s45)*s45*(s15-s23+s45))-
(71*s45)/(36*(s15-s23+s45))+((-7*s12+10*s15)*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s15*s45^2)/(s12*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(5*s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))+((7*s12-10*s15)*s45^3)/(4*(-s15+s23+s34)^3*
(s15-s23+s45))+(5*s15^2*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-
(5*s15*(-s15+s45)*(s15+s45)^2)/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(17*s15*(s15+s45)^3)/
(9*(s12-s45)^3*(s15-s23+s45))-(4*s45*(s15+s45)^4)/
(3*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(17*s45*(s15+s45)^4)/(9*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(s12^2*s45^2)/(4*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))+(s12^2*s45^3)/
(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(112*s45^4)/(9*(-s12+s34+s45)^4)-(112*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)-(112*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(5*s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(5*s15^4*s34)/(6*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(433*s45^3)/(18*(-s12+s34+s45)^3)-(5*s15^4*s34)/
(6*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(5*s15^4*s34^3)/(12*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34^2)/(12*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(12*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*s34^2*(-7*s15+13*s34))/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(s15^3*(11*s15+85*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^3*s34*(16*s15+85*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(317*s45^2)/(12*(-s12+s34+s45)^2)+
(s15^3*(27*s15-10*s45)*s45^2)/(3*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(11*s15^4*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+
s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)-
(11*s45^4)/(6*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(12*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(11*s15+85*s34))/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*(s15+s45))/
((-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*(-4*s15+s45)*(s15+s45)^3)/(3*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(11*s45*(s15+s45)^4)/
(6*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(29*s15^4*s34^3)/(18*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(29*s15^4*s34^2)/(18*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(29*s15^4*s34)/(18*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(s15^3*s34^2*(-136*s15+21*s34))/(24*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^3*s34*(292*s15+821*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(172*s15^2-63*s15*s34+114*s34^2))/
(24*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(29*s15^4*s34)/(18*s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^3*s45*(2*s15+3*s45))/(6*s12*s34*(-s15+s23+s34)^3)-
(s15*s45^2*(17*s15+6*s34+3*s45))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))-(4*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(17*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(112*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(11*s15^3*s45^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15*s45^2*(11*s15+4*s34+4*s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*(3*s12+8*s15+6*s45))/(12*s34*(-s15+s23+s34))-
(s15^2*(15*s15+7*s45))/(12*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(15*s15+7*s45))/(12*(s12-s34)*s34*(-s15+s23-s45))-
(s15^3*s45*(4*s15+9*s45))/(12*(s12-s34)*s34*(-s15+s23+s34)^3)+
(s15*(6*s15+11*s45))/(12*(s12-s45)*(s15-s23+s45))-
(s15^2*s45^2*(18*s15+19*s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(s15*(-18*s15+34*s34+27*s45))/
(36*(-s15+s23+s34)*(s12-s45))+(-5*s23+39*s45)/
(24*(s12+s23-s45))-(s15*s45^2*(49*s15+76*s45))/
(8*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
((s15+s45)^3*(28*s15+349*s45))/(72*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15*(561*s15^2+192*s15*s34+29*s34^2+
1569*s15*s45-234*s34*s45))/(72*(-s15+s23+s34)^2*(s12-s45))-
(s15*(389*s15^2+364*s15*s34+279*s15*s45+139*s34*s45))/
(72*(s12-s34)^2*(-s15+s23+s34))+
(s15*(389*s15^2+364*s15*s34+279*s15*s45+139*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))-(s15^3+3*s15*s34^2)/
(-6*s12*s15*s45+6*s12*s23*s45+6*s12*s34*s45)+
(-11*s23^2+33*s23*s45+6*s34*s45+33*(s15-s45)*s45)/
(12*(s12+s23-s45)^2)+(921*s15^2+769*s15*s34-839*s15*s45+
19*s34*s45-995*s45^2)/(72*(s12-s34-s45)*(s15-s23+s45))+
(s15*(3*s15^2+75*s15*s34-51*s34^2-33*s15*s45+31*s34*s45-
31*s45^2))/(6*s12*(-s15+s23+s34)^2)+
(5*s15^2*s45*(7*s15^2+24*s15*s45-12*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(32*s15^2+449*s15*s45-9*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(s45*(s15^2-18*s15*s45+s45^2))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(3*s15^2+3*s15*s45+2*s45^2))/(6*s12*s34*
(-s15+s23+s34)^2)-(s45*(-11*s15^2+9*s15*s34+2*s34^2+
22*s15*s45+4*s34*s45+2*s45^2))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)-(4*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(17*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(112*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(11*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*(6*s15^2+13*s15*s45+7*s45^2))/(12*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15^2*s45*(-56*s15^2+157*s15*s45+
38*s45^2))/(8*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*(87*s15^2+150*s15*s45+71*s45^2))/(24*(s12-s45)^2*
(s15-s23+s45))-(s15*(261*s15^2+188*s34^2+450*s15*s45+
52*s34*s45+129*s45^2))/(72*(-s15+s23+s34)*(s12-s45)^2)+
(921*s15^2-1763*s15*s34+117*s15*s45-36*s34*s45+270*s45^2)/
(72*(-s15+s23+s34)*(s12-s34-s45))+
(17*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)+(2*s15*(4*s15^3+11*s15^2*s45+9*s15*s45^2-
15*s45^3))/(3*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(28*s15^3+433*s15^2*s45+1131*s15*s45^2-9*s45^3))/
(72*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(181*s15^3+363*s15^2*s45+247*s15*s45^2+49*s45^3)/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(181*s15^3+363*s15^2*s45+91*s15*s45^2+114*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-29*s15^3+112*s15^2*s45+564*s15*s45^2+171*s45^3))/
(18*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(2*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s23-s45)^2)-
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))+
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(s34*(323*s15-54*s45)-5*s15*(73*s15+2*s45))/
(24*(s12-s34)*(-s15+s23+s34))-
(s45*(2*s34^2+3*s45*(8*s15+s45)+s34*(11*s15+5*s45)))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(61*s34^2+6*s12*(-s15+5*s34)+18*s34*(-3*s15+s45)-
2*s15*(11*s15+6*s45))/(24*(-s15+s23+s34)^2)+
(15*s15*(73*s15+22*s45)+s34*(911*s15+161*s45))/
(72*(s12-s34)*(-s15+s23-s45))+
(s15^3*(-1487*s34^3+s34^2*(222*s15-3117*s45)+
11*(6*s15-13*s45)*s45^2-9*s34*s45*(-34*s15+197*s45)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(684*s15*s34^2+31*s34^3+5*s15^2*(16*s15-405*s45)+
3*s15*s34*(-265*s15+234*s45)))/(72*(-s15+s23+s34)^3*
(s12-s45))-(s15*(-726*s15*s34^3+401*s34^4+
3*s15*s34^2*(83*s15-265*s45)+3*s15^2*s45*(28*s15+129*s45)+
s15^2*s34*(76*s15+711*s45)))/(72*(-s15+s23+s34)^3*
(s12-s45)^2)-(17*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(9*(-s15+s23+s34)^2*
(s12-s45)^3)+(4*s15*(s15-s45)*s45+s12^2*(-s15+s45)+
s12*(s15^2-12*s15*s45+s45^2))/(4*(-s15+s23+s34)^2*
(s23-s45))-(29*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^2)+(29*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)+(s15*(24*s34^3-2*s34^2*(36*s15+s45)-
3*s15*(8*s15^2+2*s15*s45+s45^2)+s34*(72*s15^2+6*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)+
(17*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(9*(-s15+s23+s34)*(s12-s45)^3)+
(s34^3*(611*s15-216*s45)+3*s15*s34*(45*s15^2-18*s15*s45-
22*s45^2)-5*s15^2*(52*s15^2+9*s15*s45-18*s45^2)+
3*s34^2*(-162*s15^2+113*s15*s45+6*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)-
(61*s34^3+18*s15*(6*s15-13*s45)*s45+18*s12^2*(-s15+s45)+
18*s34^2*(-s15+3*s45)+18*s15*s34*(8*s15+7*s45)+
18*s12*(s15^2+4*s15*s34+5*s34^2-8*s15*s45-8*s34*s45+
8*s45^2))/(72*(-s15+s23+s34)^3)+
(742*s15^3+942*s15^2*s45+396*s15*s45^2+27*s45^3+
2*s34^2*(625*s15+9*s45)+3*s34*(-342*s15^2-10*s15*s45+
15*s45^2))/(36*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(597*s34^3+s34^2*(-191*s15+749*s45)+
s45*(-31*s15^2+147*s15*s45+3*s45^2)+
5*s34*(11*s15^2-9*s15*s45+31*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(3*s34^2*(-473*s15+126*s45)-
3*s34*(-386*s15^2+85*s15*s45+6*s45^2)+
s15*(-1031*s15^2-57*s15*s45+48*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)-(s15^3*s45*(158*s15+9*s45)+
s34^3*(-681*s15^2+505*s15*s45-81*s45^2)+
3*s15^2*s34*(110*s15^2+63*s15*s45-57*s45^2)+
3*s15*s34^2*(117*s15^2-284*s15*s45+73*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^3)+
(s34^2*(-514*s15^2+644*s15*s45-81*s45^2)-
s15^2*(134*s15^2+413*s15*s45+33*s45^2)+
s15*s34*(-700*s15^2-207*s15*s45+138*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^2)-
(111*s15^3+501*s15^2*s45+773*s15*s45^2+372*s45^3+
s34*(313*s15^2+391*s15*s45+158*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)-
(s15*(-589*s34^3+s34^2*(276*s15-265*s45)+
s15*s34*(261*s15+418*s45)+s15*(52*s15^2+694*s15*s45+
645*s45^2)))/(72*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-162*s15^3+571*s15^2*s45+2685*s15*s45^2+429*s45^3+
s34*(291*s15^2+1233*s15*s45+877*s45^2)))/(36*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2*(s34^2*(291*s15+2669*s45)+
s45*(-114*s15^2+763*s15*s45+429*s45^2)+
2*s34*(-96*s15^2+431*s15*s45+1549*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(3*s15*s45*(s15^2-4*s15*s45+s45^2)-
2*s12^2*(s15^2-3*s15*s45+s45^2)+s12*(s15^3-15*s15^2*s45+
15*s15*s45^2-s45^3))/(4*(-s15+s23+s34)^3*(s23-s45))+
(s34*(-939*s15^2+175*s15*s45-18*s45^2)-
9*(37*s15^3+167*s15^2*s45+55*s15*s45^2+s45^3))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-895*s34^3+s34^2*(477*s15-420*s45)+
3*s34*(-55*s15^2-111*s15*s45+18*s45^2)+
9*(26*s15^3+114*s15^2*s45+8*s15*s45^2+3*s45^3)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(s34^2*(-1071*s15+913*s45)+s34*(588*s15^2+194*s15*s45+
483*s45^2)+3*(39*s15^3+83*s15^2*s45+303*s15*s45^2+
6*s45^3)))/(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
((s15+s45)^3*(-162*s15+1057*s45)+
3*s34*(97*s15^3+411*s15^2*s45+491*s15*s45^2+187*s45^3))/
(36*(s12-s34-s45)^3*(s15-s23+s45))+
(5/(24*s12^2)+(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*
(-s15+s23+s34))+(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*
(-s15+s23+s34))+(s15*s34*(256*s15+139*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(152*s15^2+308*s15*s34-81*s34^2)/(72*s12^2*(s12-s34)*
(-s15+s23+s34))+(17*s15+17*s23+5*s34-22*s45)/
(24*s12^2*(s12+s23-s45))+(29*s15^3*s34^4)/
(18*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(29*s15^3*s34^3)/(18*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(29*s15^3*s34^2)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(464*s15-33*s34)*s34^3)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(43*s15^3*s34^4)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(43*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)+(43*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45^2)+(s15^2*s34^2*(116*s15+235*s34))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^2*s34*(232*s15+705*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(29*s15^3*s34^4)/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(29*s15^3*s34^3)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(29*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15^2*s34^2*(38*s15+25*s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^2*s34^3*(428*s15+141*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15^2*s34*(256*s15+225*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15*(-3*s12^3+8*s12^2*s34+
7*s12*(s15-s34)*s34+2*(s15-s34)^2*s34))/
(12*s12^2*(-s15+s23+s34)^3*s45)+
(s15*s34*(128*s15^2+415*s15*s34-206*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*(3*s12^2+5*s12*s15+2*s15^2+
2*s12*s34-2*s34^2))/(12*s12^2*(-s15+s23+s34)^2*s45)+
(s15*s34^2*(122*s15^2+37*s15*s34+28*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(s15*(76*s15^2+270*s15*s34+
375*s34^2))/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s12*s15)/(4*(-s15+s23+s34)^2*(s23-s45)*s45)+
(s15^2*(3*s12+2*s15)*s45)/(12*s12^2*s34*(-s15+s23+s34)^3)+
(s15*s45)/(2*s12*(-s15+s23+s34)^2*(s23-s45))-
(3*s45^3)/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(17*s15^2*s45^4)/(12*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(17*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(17*s45^4)/(12*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(s15^2*s45^4)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-s45^4/(24*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(17*s15^3*s45^4)/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(s15*(3*s12+2*s15)*(s12+s15+s45))/(12*s12^2*s34*
(-s15+s23+s34)^2)-(s12*s15^2)/(4*(-s15+s23+s34)^3*s45*
(-s23+s45))+(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))-
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(256*s15+139*s34))/
(72*s12^2*(s12-s34)^2*(s15-s23+s45))+
(152*s15^2+308*s15*s34+161*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(29*s15^3*s34^2)/(18*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(43*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*
(s15-s23+s45))+(s15^2*s34*(232*s15+705*s34))/
(72*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(29*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*s45*(s15-s23+s45))+
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))+(s15^2*s34*(256*s15+225*s34))/
(72*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15*(76*s15^2+270*s15*s34+375*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))-(s15*(76*s15^2+270*s15*s34+375*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(3*(-2*s12+s15)*s45)/(4*s12*(-s15+s23+s34)^2*
(s15-s23+s45))+(s12*s45)/(4*(-s15+s23+s34)^2*(s23-s45)*
(s15-s23+s45))+((7*s12^2-10*s12*s15+10*s15^2)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s15^3*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))+(4*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(17*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s12*s45^2)/(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(112*(s15+s45)^3*(s34+s45)^2)/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(112*s15^3*(s34+s45)^4)/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^3*s34^4)/(6*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)+(5*s15^3*s34^3)/
(6*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(5*s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)+(4*s15^3*s45^4)/(3*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(5*s15^3*s34^2)/(6*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(5*s15^3*s34^4)/
(12*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(5*s15^3*s34^3)/(12*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(5*s15^3*s34^2)/
(12*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^2*(6*s15-29*s34)*s34^3)/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^2*s34*(-s15+20*s34))/
(3*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^2*s34^2*(s15+80*s34))/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(11*s15^3*s45^4)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*s34^2)/(12*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*(s15-20*s34)*s34)/
(3*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(11*s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(29*s15^3*s34^4)/
(18*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(29*s15^3*s34^3)/(18*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(29*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^2*s34^3*(-464*s15+33*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34^2*(116*s15+235*s34))/(24*s12^2*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45))+(s15^2*s34*(232*s15+705*s34))/
(72*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15*s34^2*(122*s15^2+37*s15*s34+28*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*s34*(-128*s15^2-415*s15*s34+206*s34^2))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15*(76*s15^2+270*s15*s34+375*s34^2))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(29*s15^3*s34^2)/(18*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(232*s15+705*s34))/
(72*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s45^3*(-304*s15+3*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(4*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(17*s15^2*s45^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(112*s15^2*(s34+s45)^3*
(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)-(11*s15^2*s45^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(19*s15+7*s45))/(6*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s45^3*(6*s15+19*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15*s45^3*(12*s15+19*s45))/(4*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(s15^2*s45^3*(-57*s15+20*s45))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(61*s12+976*s15+61*s34+90*s45)/(72*s12^2*(-s15+s23+s34))-
(s45*(s15+s45)^2*(296*s15+485*s45))/(72*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(142*s12+961*s15+142*s34+995*s45)/(72*s12^2*
(s15-s23+s45))+(s12*(s15-s45)+s15*s45)^2/
(2*s12*(s15-s23-s34)^3*(s23-s45)^2)+
(s12^2-6*s12*s15+4*s15^2+2*s15*s45+s45^2)/
(4*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s15*s45^2*(-100*s15^2-363*s15*s45+2*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(4*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(112*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(11*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(17*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(-19*s15^2-51*s15*s45+20*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(14*s15^2+157*s15*s45+57*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*(43*s15^2-43*s34^2+237*s15*s45-60*s34*s45+138*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(-17*s15^2-10*s15*s34+27*s34^2+48*s15*s45+44*s34*s45+
138*s45^2)/(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(296*s15^2-296*s34^2+1077*s15*s45-516*s34*s45+
258*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s12^3*(s15-s45)+4*s12^2*s15*s45+s12*s15*(s15-s45)*s45+
2*s15^2*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(43*s15^3+237*s15^2*s45+318*s15*s45^2-27*s45^3)/
(18*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(-296*s15^3-1077*s15^2*s45-1266*s15*s45^2+3*s45^3))/
(72*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(-19*s15^3-45*s15^2*s45-33*s15*s45^2+20*s45^3))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(80*s15^3+495*s15^2*s45+278*s15*s45^2+114*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(43*s15^3+237*s15^2*s45+318*s15*s45^2+124*s45^3)/
(18*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(-2*s15*s45+s12*(-s15+s45))/(2*(-s15+s23+s34)^2*
(s23-s45)^2)+(s34*(s15*s34*(481*s15-175*s45)+
s34^2*(169*s15-81*s45)+256*s15^2*(s15+s45)))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(29*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(29*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(17*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(17*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(108*s34^3+s34^2*(139*s15-90*s45)+76*s15^2*(s15+s45)+
2*s15*s34*(173*s15+7*s45))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2)-(60*s15^2-499*s15*s34+122*s34^2-
71*s15*s45+151*s34*s45+2*s12*(-69*s15+61*s34+9*s45))/
(72*s12^2*(-s15+s23+s34)^2)+
(s15*s45^2*(11*s15^2-6*(s34+s45)^2-s15*(5*s34+22*s45)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
((s15-s34)*(45*s34^2*(3*s34-4*s45)+8*s15^2*(67*s34+19*s45)+
s15*s34*(667*s34+28*s45)))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(636*s15^2+223*s34^2+312*s34*s45+
684*s45^2+90*s15*(16*s34+43*s45))/(72*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(636*s15^2-19*s34^2+1924*s34*s45+
3062*s45^2+90*s15*(16*s34+43*s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(s34*(-s15+s34)*
(7*s15*s34*(44*s34-25*s45)-81*s34^2*s45+
s15^2*(598*s34+256*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s45*(296*s34^3+
s15*s34*(296*s15-331*s45)+2*s15*s45*(298*s15+129*s45)-
s34^2*(592*s15+265*s45)))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(24*s15^3+18*s12^2*(2*s15+5*s34-7*s45)-
24*s15^2*(5*s34+4*s45)+s34^2*(151*s34+385*s45)+
s15*s34*(643*s34+458*s45)+s12*(60*s15^2-24*s15*s34+
151*s34^2+126*s15*s45+18*s34*s45))/
(72*s12^2*(-s15+s23+s34)^3)+
(s15*(172*s34^3-8*s34^2*(43*s15+67*s45)+
s15*s45*(412*s15+1173*s45)+2*s34*(86*s15^2+62*s15*s45-
117*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-11*s23^2-11*s34^2+s34*(22*s15-38*s45)+
11*s23*(-s15+s34+4*s45)-11*(s15^2-6*s15*s45+6*s45^2))/
(12*s12^2*(s12+s23-s45)^2)+
(s45*(22*s15^3+6*(s34+s45)^3-s15^2*(38*s34+77*s45)+
2*s15*(5*s34^2+21*s34*s45+33*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(11*s34^3+s15^2*(11*s34-13*s45)+21*s34^2*s45+72*s34*s45^2+
119*s45^3-2*s15*(11*s34^2+21*s34*s45+36*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-11*s15^3+11*s34^3+32*s34^2*s45+48*s34*s45^2+44*s45^3+
11*s15^2*(3*s34+8*s45)-3*s15*(11*s34^2+40*s34*s45+
44*s45^2))/(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(241*s15^3+s34^2*(699*s15-59*s45)+2208*s15^2*s45+
4164*s15*s45^2+458*s45^3+3*s34*(404*s15^2+1125*s15*s45+
93*s45^2))/(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s45*(6*(s34+s45)^2*(4*s34+3*s45)+s15^2*(-44*s34+21*s45)+
2*s15*(10*s34^2+68*s34*s45+115*s45^2)))/
(24*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(241*s15^3+2208*s15^2*s45+4164*s15*s45^2+2197*s45^3+
s34^2*(699*s15+474*s45)+3*s34*(404*s15^2+1125*s15*s45+
717*s45^2))/(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(143*s45^2*(s34+s45)^2+s15^3*(704*s34+782*s45)+
48*s15*s45*(19*s34^2+97*s34*s45+81*s45^2)+
s15^2*(321*s34^2+3294*s34*s45+3117*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(12*s15^3*(59*s34+47*s45)-2*(s34+s45)^2*(143*s34^2-
36*s34*s45-27*s45^2)+s15^2*(-743*s34^2-744*s34*s45+
959*s45^2)-2*s15*(1237*s34^3+2007*s34^2*s45+512*s34*s45^2-
345*s45^3))/(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-202*s34^3+s34^2*(209*s15-115*s45)+
s34*(48*s15^2+1159*s15*s45-99*s45^2)-
3*(54*s15^3+52*s15^2*s45-61*s15*s45^2+119*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(s15^2*(232*s34^2+356*s34*s45-101*s45^2)+
(s34+s45)^2*(752*s34^2+313*s34*s45+9*s45^2)+
s15*(1610*s34^3+4040*s34^2*s45+3022*s34*s45^2+799*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15^2*((s34+s45)^3*(1039*s34+143*s45)+
s15*(644*s34^3+2160*s34^2*s45+2316*s34*s45^2+878*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s45*(s34+s45)^2*(161*s34+9*s45)+s15^3*(229*s34+127*s45)+
6*s15^2*(242*s34^2+570*s34*s45+323*s45^2)+
s15*(-326*s34^3+1917*s34^2*s45+3260*s34*s45^2+1257*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(782*s15+1553*s45)+
s34^2*(321*s15^2+912*s15*s45+561*s45^2)+
s34*(704*s15^3+3294*s15^2*s45+4656*s15*s45^2+2066*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(2*s45*(s34+s45)^2*(591*s34+143*s45)+
2*s15^2*(337*s34^2+743*s34*s45+415*s45^2)+
s15*(321*s34^3+3615*s34^2*s45+6411*s34*s45^2+3261*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3))*tr5,
-5/6-(2*s15^3)/(3*s12*s34*(-s15+s23+s34))+
(29*s15^4*s34^3)/(18*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(29*s15^4*s34^2)/(18*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(29*s15^4*s34)/(18*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(136*s15-21*s34)*s34^2)/(24*(s12-s34)*(-s15+s23+s34)^3*
s45^2)+(43*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*
s45^2)+(43*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)+(43*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*(176*s15+821*s34))/(72*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^3*s34*(292*s15+821*s34))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^4-s15*s34^3)/(6*s12*(-s15+s23+s34)*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)-(s15^3*(176*s15+821*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(29*s15^4*s34^3)/(18*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(29*s15^4*s34^2)/(18*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(3*s15-2*s34))/(12*(-s15+s23+s34)*s45)+
(29*s15^4*s34)/(18*(s12-s34)^3*(-s15+s23+s34)*s45)-
(s15*(-s15+s34)^2*(3*s15+5*s34))/(6*s12*(-s15+s23+s34)^2*s45)+
(s15*s34*(-5*s12+s15+14*s34))/(12*(-s15+s23+s34)^2*s45)+
(s15^3*s34^2*(94*s15+57*s34))/(24*(s12-s34)^2*(-s15+s23+s34)^3*
s45)+(s15^3*(110*s15+311*s34))/(72*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15^3*s34*(196*s15+311*s34))/
(72*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^2*(941*s15+1455*s34))/(72*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^2*(224*s15^2+1762*s15*s34-1245*s34^2))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15^2*s34*(172*s15^2-63*s15*s34+114*s34^2))/
(24*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(11*s12*s34^2+15*(s15-s34)*s34^2-3*s12^2*(s15+s34)))/
(12*(-s15+s23+s34)^3*s45)-(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15^4-s15*s34^3)/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(4*s15+5*s34))/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)+(3*s15^3-2*s15*s34^2)/
(12*(-s15+s23+s34)*(s12-s45)*s45)-
(s15*(-2*s15^3-s15^2*s34+2*s15*s34^2+s34^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*s45)-
(s15^2*(941*s15+1455*s34))/(72*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(-224*s15^2-1762*s15*s34+1245*s34^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)*s45)+
(s15^2*s45)/(2*s34*(-s15+s23+s34)^2)+(9*s45)/(2*(s12-s45))-
(s12*s15*s45)/(12*(-s15+s23+s34)*(s23-s45)^2)-
((4*s23+3*s34-8*s45)*s45)/(6*(s12+s23-s45)^2)-
(103*s45)/(9*(s12-s34-s45))+(s15^4*s45^2)/
(6*s12*s34^2*(-s15+s23+s34)^3)-(s15^4*s45^2)/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(11*s45^2)/(4*(s12-s45)^2)-(3*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+(11*s15^2*s45^2)/(8*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))+(9*s15^2*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(71*s45^2)/(6*(s12-s45)*(s12-s34-s45))+
(29*s45^3)/(18*(s12-s45)^3)+(s15^2*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(7*s45^3)/(6*(s12-s45)*
(s12+s23-s45)^2)+(7*s15^3*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(7*s15^2*s45^3)/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(7*s15*s45^3)/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(2*s15^3*s45^3)/(3*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(23*s45^3)/(24*(s12-s45)^2*
(s12+s23-s45))+(23*s15^3*s45^3)/(24*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))+(23*s15^2*s45^3)/
(8*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))+
(23*s15*s45^3)/(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(24*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))-(5*s15^4*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)-(29*s15^4*s45^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(19*s45^3)/(6*(s12-s45)^2*(s12-s34-s45))+
(5*s45^4)/(6*(s12-s45)*(s12-s34-s45)^3)+
(29*s45^4)/(18*(s12-s45)^3*(s12-s34-s45))+
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23-s45))+
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23-s45))-
((3*s12+8*s15)*(s15+s45))/(12*s34*(-s15+s23-s45))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))+
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s45*(s15+s45))/(4*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(-s15+s45)*(s15+s45)^2)/(s12*(-s15+s23+s34)^2*
(-s15+s23-s45))-(s12^2*s15^3)/(4*(-s15+s23+s34)^3*s45*
(-s23+s45))-(s12^2*s15^2)/(4*(-s15+s23+s34)^2*s45*
(-s23+s45))+(5*s15*s45^2*(s15+s45))/(s12*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15*s45^2*(s15+s45))/
(s12*(s12-s34-s45)*(s15-s23+s45)^2)-
(5*s15*s45^2*(s15+s45))/((-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(2*s15^4)/(3*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+(2*s15^4)/(3*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(2*s15^4)/(3*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+(29*s15^4*s34)/
(18*(s12-s34)*s45^3*(s15-s23+s45))+
s15^4/(6*s12*s45^2*(s15-s23+s45))+(43*s15^4*s34)/
(36*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(176*s15+821*s34))/(72*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(176*s15+821*s34))/(72*(s12-s34-s45)*s45^2*
(s15-s23+s45))+s15^2/(4*s45*(s15-s23+s45))+
s15^3/(6*s12*s45*(s15-s23+s45))+(29*s15^4*s34)/
(18*(s12-s34)^3*s45*(s15-s23+s45))-
(2*s15^4)/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(2*s15^4)/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^3*(110*s15+311*s34))/(72*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(941*s15+1455*s34))/(72*(s12-s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))+
s15^3/(4*(s12-s45)*s45*(s15-s23+s45))+
(2*s15^4)/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(2*s15^4)/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(s15^2*(941*s15+1455*s34))/
(72*(s12-s34-s45)*s45*(s15-s23+s45))+
(71*s45)/(36*(s15-s23+s45))+((7*s12-10*s15)*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45))-
(5*s15*s45^2)/(s12*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-(5*s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))+((-7*s12+10*s15)*s45^3)/
(4*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s15^2*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))+(5*s15*(-s15+s45)*(s15+s45)^2)/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(29*s15*(s15+s45)^3)/(18*(s12-s45)^3*(s15-s23+s45))-
(5*s45*(s15+s45)^4)/(6*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(29*s45*(s15+s45)^4)/(18*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+(s12^2*s45^2)/
(4*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(s12^2*s45^3)/(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(s15*s45^2*(s34+s45))/((-s15+s23+s34)^2*(s12+s23-s45)^2)-
(112*s45^4)/(9*(-s12+s34+s45)^4)+(112*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)+(112*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(5*s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(5*s15^4*s34)/(6*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(433*s45^3)/(18*(-s12+s34+s45)^3)+(5*s15^4*s34)/
(6*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(5*s15^4*s34^3)/(12*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(5*s15^4*s34^2)/(12*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(5*s15^4*s34)/(12*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(7*s15-13*s34)*s34^2)/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^3*(11*s15+85*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(16*s15+85*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(317*s45^2)/(12*(-s12+s34+s45)^2)-
(5*s15^4*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(49*s45^3)/(6*(s12-s45)*
(-s12+s34+s45)^2)+(5*s45^4)/(12*(s12-s45)^2*
(-s12+s34+s45)^2)+(5*s15^4*s34)/(12*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(11*s15+85*s34))/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^3*(s15+s45))/((-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s45*(s15+s45)^4)/
(12*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(29*s15^4*s34^3)/(18*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(29*s15^4*s34^2)/(18*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(29*s15^4*s34)/(18*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^3*s34^2*(-136*s15+21*s34))/(24*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(s15^3*s34*(292*s15+821*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(172*s15^2-63*s15*s34+114*s34^2))/
(24*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(29*s15^4*s34)/(18*s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(3*s15*s45^2*(2*s15+2*s34+s45))/(4*(-s15+s23+s34)^3*
(s12+s23-s45))-(3*s23+2*s45)/(12*(s12+s23-s45))-
(s15^3*s45*(2*s15+3*s45))/(6*s12*s34*(-s15+s23+s34)^3)+
(58*s34+3*s45)/(12*(-s15+s23+s34))-
(5*s15^3*s45^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(29*s15^3*s45^2*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(112*s15^3*(s34+s45)^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(5*s15^3*s45^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(19*s15*s45^2*(3*s15+4*s45))/(8*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15*(3*s12+8*s15+6*s45))/
(12*s34*(-s15+s23+s34))+(s15^2*(15*s15+7*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(15*s15+7*s45))/
(12*(s12-s34)*s34*(s15-s23+s45))+(s15^3*s45*(4*s15+9*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34)^3)+
(s45*(3*s15-s34+17*s45))/(4*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^2*(15*s15+19*s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(s15^3*s45^2*(94*s15+23*s45))/
(24*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s45^2*(21*s15+43*s45))/(12*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(-11*s15+50*s45))/
(12*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(57*s15+52*s45))/(12*(s12-s45)*(s15-s23+s45))-
((s15+s45)^3*(110*s15+383*s45))/(72*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(-27*s15*s34+29*s15*s45)/
(6*s12*(-s15+s23+s34))+(22*s15^2+48*s15*s34-143*s34^2+
s12*(28*s15+30*s34-22*s45)+35*s15*s45-18*s34*s45)/
(24*(-s15+s23+s34)^2)+(s15*(389*s15^2+364*s15*s34+
279*s15*s45+139*s34*s45))/(72*(s12-s34)^2*(-s15+s23+s34))-
(s15*(389*s15^2+364*s15*s34+279*s15*s45+139*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
(2*s15^3)/(-3*s12*s15*s34+3*s12*s23*s34-3*s12*s34*s45)+
(s15^3+3*s15*s34^2)/(-6*s12*s15*s45+6*s12*s23*s45+
6*s12*s34*s45)-(s45*(s15^2-18*s15*s45+s45^2))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-(s15*s34)+s34^2+4*s15*s45+2*s34*s45+s45^2))/
(2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15^2*(3*s15^2+3*s15*s45+2*s45^2))/(6*s12*s34*
(-s15+s23+s34)^2)-(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(29*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(112*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(6*s15^2+13*s15*s45+7*s45^2))/(12*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15*(-3*s15^2-75*s15*s34+51*s34^2+
33*s15*s45-31*s34*s45+31*s45^2))/(6*s12*(-s15+s23+s34)^2)+
(s15*(105*s15^2+186*s15*s45+89*s45^2))/(24*(s12-s45)^2*
(s15-s23+s45))+(s15*(315*s15^2+64*s34^2+558*s15*s45-
52*s34*s45+99*s45^2))/(72*(-s15+s23+s34)*(s12-s45)^2)-
(s15^2*s45*(172*s15^2+303*s15*s45+114*s45^2))/
(24*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s45*(16*s15^2+3*s15*s45+129*s45^2))/(12*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*s45*(196*s15^2+1057*s15*s45+207*s45^2))/
(72*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(-1317*s15^2-769*s15*s34+47*s15*s45-19*s34*s45+599*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))-
(29*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(18*(-s15+s23+s34)^3*
(s12-s45)^3)+(3*s15*s45^2+(19*s45^3)/4)/
((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(49*s15^3+243*s15^2*s45+143*s15*s45^2+114*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(11*s15^3-17*s15^2*s45-117*s15*s45^2+129*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(49*s15^3+243*s15^2*s45+403*s15*s45^2+193*s45^3)/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(110*s15^3+713*s15^2*s45+1479*s15*s45^2+207*s45^3))/
(72*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15*(112*s15^3+379*s15^2*s45+789*s15*s45^2+342*s45^3))/
(36*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(-67*s15*s45+22*s12*(-s15+s45))/(24*(-s15+s23+s34)*
(s23-s45))+((-s15+s45)*(3*s12*s15*(s15-s45)*s45+
3*s15^2*s45^2+s12^2*(-s15+s45)^2))/(24*(-s15+s23+s34)^3*
(s23-s45)^2)-(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+
s12^2*(-s15+s45)^2)/(24*(-s15+s23+s34)^2*(s23-s45)^2)+
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))-
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(s45*(2*s34^2+5*s34*s45+s45*(22*s15+3*s45)))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(98*s34+57*(3*s15+4*s45)))/(36*(-s15+s23+s34)*
(s12-s45))+(5*s15*(73*s15+2*s45)+s34*(-323*s15+54*s45))/
(24*(s12-s34)*(-s15+s23+s34))+
(15*s15*(73*s15+22*s45)+s34*(911*s15+161*s45))/
(72*(s12-s34)*(s15-s23+s45))+
(s15*(-504*s15*s34^3+331*s34^4+15*s15*s34^2*(s15-43*s45)+
33*s15^2*s45*(10*s15+9*s45)+s15^2*s34*(158*s15+315*s45)))/
(72*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(-407*s34^2+s34*(750*s15-114*s45)+3*s15*(55*s15+497*s45)))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(s15*(-270*s15*s34^2-101*s34^3+3*s15*s34*(37*s15-114*s45)+
s15^2*(260*s15+747*s45)))/(72*(-s15+s23+s34)^3*(s12-s45))+
(s15^3*(1487*s34^3+s45^2*(-300*s15+143*s45)+
9*s34*s45*(-60*s15+197*s45)+s34^2*(-300*s15+3117*s45)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(29*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(18*(-s15+s23+s34)^2*(s12-s45)^3)+
(29*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(18*(s12-s34)^3*(-s15+s23+s34)^2)-
(29*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)+(s15*(-24*s34^3+2*s34^2*(36*s15+s45)+
3*s15*(8*s15^2+2*s15*s45+s45^2)-s34*(72*s15^2+6*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)+
(34*s15*(s15-s45)*s45+16*s12^2*(-s15+s45)+
5*s12*(2*s15^2-3*s15*s45+2*s45^2))/(24*(-s15+s23+s34)^2*
(s23-s45))-(29*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(18*(-s15+s23+s34)*
(s12-s45)^3)+(s34^2*(1419*s15-378*s45)+
s15*(1031*s15^2+57*s15*s45-48*s45^2)+
3*s34*(-386*s15^2+85*s15*s45+6*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(108*s15^3+828*s15^2*s45+444*s15*s45^2+
9*s45^3+s34*(939*s15^2-175*s15*s45+18*s45^2))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(404*s15^3-895*s34^3+s34^2*(684*s15-420*s45)+
387*s15^2*s45+45*s15*s45^2+27*s45^3+
3*s34*(-169*s15^2-51*s15*s45+18*s45^2)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45))+
(s34^3*(-611*s15+216*s45)+5*s15^2*(52*s15^2+9*s15*s45-
18*s45^2)-3*s34^2*(-162*s15^2+113*s15*s45+6*s45^2)+
3*s15*s34*(-45*s15^2+18*s15*s45+22*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)-
(544*s15^3+912*s15^2*s45+378*s15*s45^2+27*s45^3+
2*s34^2*(625*s15+9*s45)+s34*(-738*s15^2+30*s15*s45+45*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^3*s45*(158*s15+9*s45)+s34^3*(-681*s15^2+505*s15*s45-
81*s45^2)+3*s15^2*s34*(110*s15^2+63*s15*s45-57*s45^2)+
3*s15*s34^2*(117*s15^2-284*s15*s45+73*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*s34*(700*s15^2+207*s15*s45-138*s45^2)+
s15^2*(134*s15^2+413*s15*s45+33*s45^2)+
s34^2*(514*s15^2-644*s15*s45+81*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34*(1763*s15+36*s45)-
3*(439*s15^2+215*s15*s45+96*s45^2))/(72*(-s15+s23+s34)*
(s12-s34-s45))+
(s15^2*(597*s34^3+7*s34^2*(-38*s15+107*s45)+
s45*(98*s15^2+78*s15*s45+3*s45^2)+
s34*(98*s15^2-192*s15*s45+155*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(36*s15^3+276*s15^2*s45+548*s15*s45^2+
297*s45^3+s34*(313*s15^2+391*s15*s45+158*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(-395*s34^3+s15*s34*(315*s15-34*s45)-
s34^2*(54*s15+215*s45)+s15*(134*s15^2+1028*s15*s45+
495*s45^2)))/(72*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(-240*s15^3+259*s15^2*s45+2217*s15*s45^2+429*s45^3+
s34*(291*s15^2+1233*s15*s45+877*s45^2)))/(36*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(s34^2*(291*s15+2669*s45)+
s45*(-270*s15^2+139*s15*s45+429*s45^2)+
s34*(-270*s15^2+550*s15*s45+3098*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-3*s12^2*(7*s15^2-10*s15*s45+7*s45^2)+
3*s15*s45*(21*s15^2-41*s15*s45+21*s45^2)+
s12*(32*s15^3-90*s15^2*s45+90*s15*s45^2-32*s45^3))/
(24*(-s15+s23+s34)^3*(s23-s45))+
(s15*(s34^2*(-1071*s15+913*s45)+s34*(363*s15^2-169*s15*s45+
483*s45^2)+3*(82*s15^3+79*s15^2*s45+191*s15*s45^2+
6*s45^3)))/(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((s15+s45)^3*(-240*s15+979*s45)+3*s34*(97*s15^3+411*s15^2*s45+
491*s15*s45^2+187*s45^3))/(36*(s12-s34-s45)^3*
(s15-s23+s45))+(142*s34^3+s12^2*(33*s34+48*(s15-s45))+
9*s15*s45*(-15*s15+s45)+18*s34^2*(-s15+3*s45)-
9*s15*s34*(-16*s15+13*s45)-3*s12*(32*s15^2+8*s34^2-
61*s15*s45-10*s45^2+2*s34*(7*s15+5*s45)))/
(72*(-s15+s23+s34)^3)+
(1/(4*s12^2)-(3*s12^2+5*s12*s15+2*s15^2)/(12*s12^2*s34*
(-s15+s23+s34))+(29*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*
(-s15+s23+s34))-(s15*s34*(256*s15+139*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(-152*s15^2-308*s15*s34+81*s34^2)/(72*s12^2*(s12-s34)*
(-s15+s23+s34))+11/(8*(-s15+s23+s34)*(s23-s45))+
(11*s12+6*s15-6*s45)/(24*(-s15+s23+s34)^2*(s23-s45))-
(s15+s23-s34-3*s45)/(4*s12^2*(s12+s23-s45))-
(29*s15^3*s34^4)/(18*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(29*s15^3*s34^3)/(18*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(29*s15^3*s34^2)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)-
(43*s15^3*s34^4)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(43*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45^2)-(43*s15^3*s34^2)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^3*(-464*s15+33*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^2*s34^2*(116*s15+235*s34))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(s15^2*s34*(232*s15+705*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(29*s15^3*s34^4)/
(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(29*s15^3*s34^3)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(29*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)*s45)-
(s15^2*s34^2*(38*s15+25*s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)-(s15^2*s34^3*(428*s15+141*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(s15^2*s34*(256*s15+225*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)-(s15*s34*(128*s15^2+415*s15*s34-
206*s34^2))/(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15*(3*s12^2+5*s12*s15+2*s15^2+2*s12*s34-2*s34^2))/
(12*s12^2*(-s15+s23+s34)^2*s45)-
(s15*s34^2*(122*s15^2+37*s15*s34+28*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)-(s15*(76*s15^2+270*s15*s34+
375*s34^2))/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*(3*s12^3-8*s12^2*s34-2*(s15-s34)^2*s34+
7*s12*s34*(-s15+s34)))/(12*s12^2*(-s15+s23+s34)^3*s45)-
(s15^2*(3*s12+2*s15)*s45)/(12*s12^2*s34*(-s15+s23+s34)^3)-
(7*s45^3)/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(7*s15^2*s45^4)/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(7*s15*s45^4)/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(7*s45^4)/(6*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45)^2)-(23*s15^2*s45^4)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(23*s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(23*s45^4)/(24*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))+(29*s15^3*s45^4)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(s15*(3*s12+2*s15)*(s12+s15+s45))/(12*s12^2*s34*
(-s15+s23+s34)^2)+(s12*s15^2)/(4*(-s15+s23+s34)^3*s45*
(-s23+s45))+(s12*s15)/(4*(-s15+s23+s34)^2*s45*
(-s23+s45))-(3*s12^2+5*s12*s15+2*s15^2)/
(12*s12^2*s34*(s15-s23+s45))+
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(29*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*
(s15-s23+s45))-(s15*s34*(256*s15+139*s34))/
(72*s12^2*(s12-s34)^2*(s15-s23+s45))-
(152*s15^2+308*s15*s34+161*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))-(29*s15^3*s34^2)/(18*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))-(43*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*
(s15-s23+s45))-(s15^2*s34*(232*s15+705*s34))/
(72*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(29*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*s45*(s15-s23+s45))-
(s15*(3*s12^2+5*s12*s15+2*s15^2))/(12*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))-(s15^2*s34*(256*s15+225*s34))/
(72*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(76*s15^2+270*s15*s34+375*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))+(s15*(76*s15^2+270*s15*s34+375*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(3*(2*s12-s15)*s45)/(4*s12*(-s15+s23+s34)^2*
(s15-s23+s45))-((7*s12^2-10*s12*s15+10*s15^2)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(5*s15^3*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))+(5*s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(29*s45^2*(s15+s45)^3)/
(18*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s12*s45)/(4*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))-
(s12*s45^2)/(4*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(112*(s15+s45)^3*(s34+s45)^2)/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(112*s15^3*(s34+s45)^4)/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s15^3*s34^4)/(6*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)-(5*s15^3*s34^3)/
(6*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(5*s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)+(5*s15^3*s45^4)/(6*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(5*s15^3*s34^2)/(6*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)-(5*s15^3*s34^4)/
(12*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(12*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)-(5*s15^3*s34^2)/
(12*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^2*(s15-20*s34)*s34)/(3*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-6*s15+29*s34))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(s15^2*s34^2*(s15+80*s34))/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(5*s15^3*s45^4)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(12*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(s15-20*s34)*s34)/
(3*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s45^2*(s15+s45)^3)/(12*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(29*s15^3*s34^4)/
(18*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(29*s15^3*s34^3)/(18*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))-(29*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))+(s15^2*s34^3*(-464*s15+33*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15^2*s34^2*(116*s15+235*s34))/(24*s12^2*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45))-(s15^2*s34*(232*s15+705*s34))/
(72*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(s15*s34^2*(122*s15^2+37*s15*s34+28*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15*s34*(-128*s15^2-415*s15*s34+206*s34^2))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(s15*(76*s15^2+270*s15*s34+375*s34^2))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(29*s15^3*s34^2)/(18*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(232*s15+705*s34))/
(72*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(5*s15^2*s45^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)+(29*s15^2*s45^3*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(112*s15^2*(s34+s45)^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(5*s15^2*s45^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s45*(-4*s15-4*s23+s34+12*s45))/(6*s12^2*(s12+s23-s45)^2)-
(s15*s45^3*(18*s15+19*s45))/(4*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))-(s45^3*(25*s15+19*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15^2*s45^3*(6*s15+43*s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(4*s15+55*s45))/(12*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45^3*(428*s15+69*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-(160*s12+547*s15+160*s34+
87*s45)/(72*s12^2*(-s15+s23+s34))+
(s45*(s15+s45)^2*(256*s15+499*s45))/(72*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(142*s12+565*s15+142*s34+599*s45)/(72*s12^2*
(-s15+s23-s45))+(s12*(s15-s45)+s15*s45)^2/
(24*s12*(-s15+s23+s34)^3*(s23-s45)^2)+
(s12*(s15-s45)+2*s15*s45)/(24*(-s15+s23+s34)^2*
(s23-s45)^2)+(s45*(6*s15^2+5*s15*s34+s34^2+46*s15*s45-
61*s34*s45-119*s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(112*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(29*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(114*s15^2+423*s15*s45+46*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^2*(122*s15^2+125*s15*s45+57*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(s15^2-48*s15*s45+86*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(256*s15^2-256*s34^2+1011*s15*s45-540*s34*s45+
198*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(76*s15^2-76*s34^2+498*s15*s45-204*s34*s45+417*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s45*(4*s15^3+63*s15^2*s45+114*s15*s45^2-43*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(76*s15^3+498*s15^2*s45+903*s15*s45^2+63*s45^3)/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(256*s15^3+1011*s15^2*s45+1254*s15*s45^2+69*s45^3))/
(72*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(128*s15^3+543*s15^2*s45+292*s15*s45^2+114*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(76*s15^3+498*s15^2*s45+903*s15*s45^2+481*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s12^2+4*s15^2+2*s15*s45+s45^2+s12*(-5*s15+s45))/
(4*s12^2*(-s15+s23+s34)*(s15-s23+s45))+
(-6*s15^2-6*s34^2+30*s15*s45+83*s45^2+4*s34*(3*s15+s45))/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(29*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(29*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(29*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)-
((11*s15^2)/6+(223*s34^2)/72+(17*s34*s45)/6+6*s45^2+
(29*s15*(s34+2*s45))/2)/(s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(132*s15^2-19*s34^2+1528*s34*s45+
1784*s45^2+1044*s15*(s34+2*s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(29*s15*s45^2*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3)+(s15*s45^2*(3*(s34+s45)^2+
s15*(-3*s34+4*s45)))/(6*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(-99*s12^2+60*s15^2-41*s15*s34+
188*s34^2-53*s15*s45+217*s34*s45+2*s12*(-60*s15+94*s34+
9*s45))/(72*s12^2*(-s15+s23+s34)^2)+
(s45*(-4*s15^2+2*s34^2-3*s34*s45-12*s45^2+
2*s15*(s34+10*s45)))/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+((-s15+s34)*(45*s34^2*(3*s34-4*s45)+
8*s15^2*(67*s34+19*s45)+s15*s34*(667*s34+28*s45)))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(-108*s34^3-76*s15^2*(s15+s45)-2*s15*s34*(173*s15+7*s45)+
s34^2*(-139*s15+90*s45))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(-256*s15^2*(s15+s45)+
s34^2*(-169*s15+81*s45)+s15*s34*(-481*s15+175*s45)))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34*(-s15+s34)*(7*s15*s34*(44*s34-25*s45)-81*s34^2*s45+
s15^2*(598*s34+256*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s45*(-256*s34^3-
2*s15*s45*(299*s15+99*s45)+s34^2*(512*s15+215*s45)+
s15*s34*(-256*s15+383*s45)))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(16*s12^3*(s15-s45)-17*s15^2*s45^2+
38*s12*s15*s45*(-s15+s45)+s12^2*(-27*s15^2+52*s15*s45-
27*s45^2))/(24*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s45*(s15^2*(3*s34-8*s45)+3*(s34+s45)^3-
2*s15*(3*s34^2+2*s34*s45-8*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(-152*s34^3+4*s34^2*(76*s15+109*s45)-
s15*s45*(536*s15+627*s45)+2*s34*(-76*s15^2+50*s15*s45+
57*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(214*s15^3+s34^2*(699*s15-59*s45)+1677*s15^2*s45+
3183*s15*s45^2+476*s45^3+3*s34*(329*s15^2+975*s15*s45+
96*s45^2))/(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s45*(9*s15^2*s45+3*(s34+s45)^2*(4*s34+3*s45)+
s15*(-12*s34^2+40*s34*s45+109*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(152*s15^3+202*s34^3+115*s34^2*s45+99*s34*s45^2+357*s45^3+
12*s15^2*(17*s34+36*s45)+s15*(s34^2-586*s34*s45+111*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(s34+s45)*((s34+s45)^2*(1039*s34+143*s45)+
2*s15*(283*s34^2+641*s34*s45+283*s45^2)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(626*s15^3*(s34+s45)+143*s45^2*(s34+s45)^2+
6*s15*s45*(152*s34^2+737*s34*s45+570*s45^2)+
3*s15^2*(107*s34^2+1020*s34*s45+883*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(214*s15^3+3*s15^2*(329*s34+559*s45)+
2*s45*(237*s34^2+963*s34*s45+860*s45^2)+
3*s15*(233*s34^2+975*s34*s45+1061*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-688*s15^3*(s34+s45)+s15^2*(581*s34^2+792*s34*s45-
467*s45^2)+2*(s34+s45)^2*(143*s34^2-36*s34*s45-
27*s45^2)+s15*(2354*s34^3+3810*s34^2*s45+976*s34*s45^2-
654*s45^3))/(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*((s34+s45)^2*(752*s34^2+313*s34*s45+9*s45^2)+
s15^2*(205*s34^2+404*s34*s45+205*s45^2)+
s15*(1463*s34^3+3608*s34^2*s45+2608*s34*s45^2+679*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(s15*(2*s45*(s34+s45)^2*(591*s34+143*s45)+
4*s15^2*(149*s34^2+313*s34*s45+149*s45^2)+
3*s15*(107*s34^3+1127*s34^2*s45+1903*s34*s45^2+853*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s45*(s15+s45)^2*(626*s15+1397*s45)+
s34^2*(321*s15^2+912*s15*s45+561*s45^2)+
2*s34*(313*s15^3+1530*s15^2*s45+2211*s15*s45^2+994*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(202*s15^3*(s34+s45)+s45*(s34+s45)^2*(161*s34+9*s45)+
3*s15^2*(409*s34^2+888*s34*s45+496*s45^2)+
s15*(-326*s34^3+1779*s34^2*s45+3002*s34*s45^2+1155*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(33*s12^3+151*s34^3+24*s15^2*(s15-4*s45)+
2*s15*s34*(-60*s15+181*s45)+s34^2*(573*s15+385*s45)+
9*s12^2*(s34-5*(s15+s45))+s12*(151*s34^2+
30*s15*(2*s15+s45)+6*s34*(-4*s15+3*s45)))/
(72*s12^2*(-s15+s23+s34)^3))*tr5,
353/72-(5*(s12-2*s34))/s15-(5*s15^2)/(2*(s12+s15-s34)^2)+
(25*s15)/(72*(s12+s15-s34))+(5*s15^2)/(2*(s12+s15)*
(s12+s15-s34))-(5*s34)/(2*(s12+s15))-
(5*s34^2)/(s15*(s12+s15))-(5*(s15+s34)^2)/(s12+s15)^2-
s15^3/(s12*s34*(-s15+s23+s34))-(s15*s34*(-s15+s34)^3)/
(s12*(-s15+s23+s34)^3*(s12-s45))-
(s15*s34^2)/(s12*(-s15+s23+s34)*(s12-s45))+
(s15*(-s15+s34)^2*(s15+2*s34))/(s12*(-s15+s23+s34)^2*
(s12-s45))-(2*s15^4*s34^3)/(3*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(2*s15^4*s34^2)/(3*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(2*s15^4*s34)/(3*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)-
(21*s15^2*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(8*s15^2*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34^2*(-193*s15+28*s34))/(8*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15^3*(28*s15+137*s34))/
(24*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(341*s15+455*s34))/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(-24*s15^2-558*s15*s34+61*s34^2))/
(24*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^4*s45)/(s12*s34*(-s15+s23+s34)^3)+
(s15^2*s45)/(2*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45)/(2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))-
(5*s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^3*s45)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(17*s15^2*s45)/(4*(s12+s15-s34)*s34*(-s15+s23+s34))+
(5*s15^3*(s15-s45)*s45)/(2*(s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)-(277*s45)/(18*(s12-s34-s45))+
(5*s15^4*s45^2)/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^3)+(5*s15^4*s45^2)/((s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^3)-(5*s15^3*s45^2)/
((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(3*s15^3*s45^2)/(4*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(7*s34^3*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(7*s34^2*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(2*s15^2*(s15-s45)*s45^2)/
((-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
s45^2/((s12-s45)*(s12-s34-s45))-(3*s15^3*s45^2)/
((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)-
s45^4/((s12-s45)*(s12-s34-s45)^3)-(5*s15^2*s45*(-3*s15+s45))/
(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s15^3*s45*(-s15+s45))/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(5*s15^3*s45*(-s15+s45))/
((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*s45^2*(-s15+s45))/(2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15^3*(s15+s45))/
(s12*s34*(-s15+s23+s34)^2)+(s15^3*s45*(s15+s45))/
((s12-s34)*s34*(-s15+s23+s34)^3)+(s15^2*(s15+s45)^2)/
((s12-s34)*s34*(-s15+s23+s34)^2)+
(5*s15*(-s15+s45)*(s15+s45)^2)/(s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15^2*(2*s15+s45))/((s12-s34)*s34*
(-s15+s23+s34))-(5*s15^3*s45)/(2*(s12+s15)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+(5*s15^3*(s15-2*s45)*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15^3*(s15-s45)*s45^2)/(2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s15^3*s45^2*(-s15+s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)+
(5*s15*s45^2*(s15+s45))/(s12*(-s15+s23+s34)*
(s15-s23+s45)^2)+(5*s15*s45^2*(s15+s45))/
(s12*(s12-s34-s45)*(s15-s23+s45)^2)-
(5*s15*s45^2*(s15+s45))/((-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-s15^4/(s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+s15^4/((s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+s15^4/(s12*(-s15+s23+s34)*(s12-s45)*
(s15-s23+s45))-(2*s15^4*s34)/(3*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))-s15^4/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15^3*(28*s15+137*s34))/
(24*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(341*s15+455*s34))/(24*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-s15^4/((-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-(5*s15^3*s45)/
((s12+s15)^2*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^2*s45)/((s12+s15)*(-s15+s23+s34)*(s15-s23+s45))-
(s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(5*s15*s45^2)/(s12*(-s15+s23+s34)*
(s15-s23+s45))-(5*s15*s45^2)/(s12*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^2*s45^2*(-2*s15+s45))/
(2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(15*s15^2*s45*(-s15+s45))/(2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s15^3*s45^2*(-s15+s45))/
((s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))+
((s12-5*s15)*(s15+s45))/(4*s34*(s15-s23+s45))+
(5*s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s15*(-s15+s45)*(s15+s45)^2)/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^2*(2*s15+s45))/((s12-s34)*s34*(s15-s23+s45))+
(-s15+s23+s45)/(4*(s12+s23-s45))+(5*s34^3*(s34+s45)^2)/
(s15*(s12+s15)*(-s15+s23+s34)^3)-
(112*s45^4)/(9*(-s12+s34+s45)^4)+(112*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)+(112*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(233*s45^3)/(9*(-s12+s34+s45)^3)-(17*s15^4*s34^3)/
(6*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(5*s15^3*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(17*s15^4*s34^2)/(6*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(10*s15^3*s34*(-s15+s34))/(3*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(5*s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(17*s15^4*s34)/(6*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s34^2*(-11*s15+2*s34))/
(2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^3*(-7*s15+20*s34))/(6*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(173*s45^2)/(6*(-s12+s34+s45)^2)-
(2*s15^4*s45^2)/((-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)-(17*s15^4*s34)/(6*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*(-7*s15+20*s34))/
(6*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^3*(s15+s45))/((-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^3)/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(4*s15^4*s34^3)/((-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(4*s15^4*s34^2)/((-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(4*s15^4*s34)/((-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34^2*(28*s15+79*s34))/(8*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^3*s34*(56*s15+137*s34))/
(24*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(4*s15^4*s34)/((-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15*(s12-5*s15+2*s45))/(4*s34*(-s15+s23+s34))+
(5*s15^3*s45*(-s15+2*s45))/(2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(5*s15^3*s45*(-s15+2*s45))/
((s12+s15)^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s34^2*(3*s34+2*s45))/(s15*(s12+s15)*(-s15+s23+s34))-
(5*s34*(-3*s12+6*s34+2*s45))/(s15*(-s15+s23+s34))+
(s15^2*s45*(s15+3*s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^3*s45*(s15+3*s45))/
((-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(s15+3*s45))/((-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(17*s15+3*s45))/
(4*s34*(-s12-s15+s34)*(-s15+s23+s34)^2)+
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(112*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(5*s34^2*(-3*s12+6*s34+4*s45))/(s15*(-s15+s23+s34)^2)+
(-83*s34+6*s45)/(24*(-s15+s23+s34))+(-4*s15*s34+5*s15*s45)/
(s12*(-s15+s23+s34))-(395*s15^2+163*s15*s34+54*s15*s45-
51*s34*s45)/(24*(s12-s34)*(-s15+s23-s45))+
(-180*s15^2-151*s15*s34+29*s34*s45)/(72*(s12+s15-s34)*
(s15-s23+s45))+(s15*(205*s15^2+190*s15*s34+177*s15*s45+
81*s34*s45))/(24*(s12-s34)^2*(-s15+s23+s34))-
(s15*(205*s15^2+190*s15*s34+177*s15*s45+81*s34*s45))/
(24*(s12-s34)^2*(-s15+s23-s45))+
s15^3/(-(s12*s15*s34)+s12*s23*s34-s12*s34*s45)-
(s45*(s15^2-18*s15*s45+s45^2))/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*(3*s15^2+3*s15*s45+s45^2))/((-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(s15*(3*s15^2+3*s15*s45+s45^2))/
((s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^2-s12*s45+10*s15*s45+s45^2)/(4*(-s15+s23+s34)*
(-s15+s23-s45))-(5*s34^2*(3*s34^2+4*s34*s45+s45^2))/
(s15*(s12+s15)*(-s15+s23+s34)^2)-
(s15^2*(s15^2+4*s15*s45+5*s45^2))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(3*s15^2-3*s15*s34+3*s15*s45+4*s34*s45+
5*s45^2)/(4*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(112*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(-1041*s15^2+1538*s15*s34-378*s15*s45+90*s34*s45+108*s45^2)/
(72*(-s15+s23+s34)*(s12-s34-s45))+
(-1041*s15^2-338*s15*s34+946*s15*s45+124*s34*s45+1144*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))-
(s45^2*(s12^2+2*s15*(9*s15-4*s45)+s12*(-8*s15+s45)))/
(4*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s45*(s12^2+2*s15*(9*s15-8*s45)+2*s12*(-4*s15+s45)))/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))+
(5*(s15+s34)*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^2*(-s15+s23+s34)^3)-
(s15^2+s23^2+s23*(s15-3*s45)-5*s15*s45+3*s45^2+
s34*(-s15+s45))/(2*(s12+s23-s45)^2)+
(s15*s45*(2*s15^2-5*s15*s45+2*s45^2+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45*(2*s15^2-3*s15*s45+3*s45^2+6*s34*(-s15+s45)))/
(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))-
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))-
(s15*(s34^2-s15*(3*s15+s45)+s34*(3*s15+s45)))/
((-s15+s23+s34)^2*(s12-s45))+
(s15*(-3*s34^3+3*s15^2*(s15+s45)-3*s15*s34*(3*s15+s45)+
s34^2*(9*s15+s45)))/(s12*(-s15+s23+s34)^3)+
(5*s34^3*(s12-2*(s34+s45)))/(s15*(-s15+s23+s34)^3)+
(5*s34*(3*s34^2+s15*(2*s15+s45)+s34*(5*s15+2*s45)))/
((s12+s15)^2*(-s15+s23+s34))-
(5*(2*s34^2+s15*(s15+s45)+s34*(7*s15+2*s45)))/
(2*(s12+s15)*(-s15+s23+s34))+
(s15*(-s15+s34)*(s15*s34+s34^2-s15*(2*s15+3*s45)))/
((-s15+s23+s34)^3*(s12-s45))+
(s15*(-s15^2+7*s34^2+7*s15*s45+5*s45^2-2*s34*(5*s15+3*s45)))/
(s12*(-s15+s23+s34)^2)+(3*s15*(s15+4*s45)-
s34*(3*s15+5*s45))/(4*(s12+s15-s34)*(-s15+s23+s34))-
(235*s34^2-6*s12*(s15+3*s34+s45)+54*s34*(2*s15+7*s45)+
6*s15*(6*s15+7*s45))/(24*(-s15+s23+s34)^2)-
(5*(4*s34^4+3*s15^2*s45^2-2*s15*s34*s45*(3*s15+2*s45)+
s34^2*s45*(-3*s15+5*s45)+s34^3*(4*s15+9*s45)))/
(2*(s12+s15)*(-s15+s23+s34)^3)+
(s15*(395*s15+6*s45)+9*s34*(-25*s15+28*s45))/
(24*(s12-s34)*(-s15+s23+s34))+
(s15^3*(1487*s34^3+s45^2*(-96*s15+143*s45)+
9*s34*s45*(-36*s15+197*s45)+3*s34^2*(-72*s15+1039*s45)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(5*(3*s34^4+s15^2*(s15-s45)*s45+4*s34^3*(s15+s45)-
s15*s34*s45*(3*s15+s45)+s34^2*(s15^2+s45^2)))/
((s12+s15)^2*(-s15+s23+s34)^2)+
(4*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
((s12-s34)^3*(-s15+s23+s34)^2)+
(-s15^3+7*s15^2*s45-7*s15*s45^2+s45^3+s34^2*(-s15+s45)+
2*s34*(s15^2-3*s15*s45+s45^2))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(4*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/((s12-s34)^3*
(-s15+s23+s34)^3)+(601*s34^3+18*s12^2*(s34-s45)-
36*s15*s34*(s15+7*s45)+18*s15*s45*(-15*s15+8*s45)+
18*s34^2*(19*s15+63*s45)-18*s12*(5*s15*s34+4*s34^2-
8*s15*s45-s34*s45+s45^2))/(72*(-s15+s23+s34)^3)+
(5*(7*s34^3-s15*s45^2+11*s34^2*(s15+s45)+
s34*(2*s15^2+s15*s45+3*s45^2)))/(2*(s12+s15)*
(-s15+s23+s34)^2)+(-2*s15^3-2*s15^2*s45+3*s45^3+
2*s34^2*(-s15+s45)+s34*(4*s15^2-11*s15*s45+5*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-
((-s15+s34)*(s15^2*s45*(28*s15+33*s45)+
s15*s34*(84*s15^2+331*s15*s45-66*s45^2)+
s34^2*(591*s15^2-359*s15*s45+33*s45^2)))/
(24*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*s34*(342*s15^2+235*s15*s45-66*s45^2)+
s34^2*(530*s15^2-440*s15*s45+33*s45^2)+
s15^2*(28*s15^2+205*s15*s45+33*s45^2))/(24*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34^2*(14*s15+s45)+
s15*(14*s15^2+5*s15*s45-18*s45^2)+
s34*(-28*s15^2-9*s15*s45+35*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^2*(657*s15-498*s45)+
s34*(10*s15^2+339*s15*s45-144*s45^2)+
s15*(389*s15^2+111*s15*s45+36*s45^2))/(24*(s12-s34)*
(-s15+s23+s34)^2)+(s34^3*(-22*s15+4*s45)+
s34^2*(66*s15^2-12*s15*s45-49*s45^2)+
s15^2*(22*s15^2-4*s15*s45-5*s45^2)+
s15*s34*(-66*s15^2+12*s15*s45+53*s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)+(s34^3*(-105*s15+82*s45)+
s15*s34*(133*s15^2-12*s15*s45-60*s45^2)+
s15^2*(16*s15^2+35*s15*s45+4*s45^2)+
s34^2*(-44*s15^2-113*s15*s45+76*s45^2))/
(8*(s12-s34)*(-s15+s23+s34)^3)+
(s15^2*(-60*s15^3+597*s34^3+94*s15^2*s45+3*s45^3+
s34^2*(-276*s15+749*s45)+s34*(186*s15^2-228*s15*s45+
155*s45^2)))/(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(68*s15^3+449*s15^2*s45+758*s15*s45^2+391*s45^3+
s34*(271*s15^2+378*s15*s45+173*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(-42*s15^3+600*s15^2*s45+
63*s15*s45^2+18*s45^3+s34^2*(-987*s15+913*s45)+
s34*(684*s15^2-208*s15*s45+483*s45^2)))/(36*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(-168*s15^3+607*s15^2*s45+
2829*s15*s45^2+429*s45^3+s34*(375*s15^2+1449*s15*s45+
877*s45^2)))/(36*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^2*(s34^2*(375*s15+2669*s45)+s45*(-132*s15^2+751*s15*s45+
429*s45^2)+2*s34*(-96*s15^2+491*s15*s45+1549*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s34*(813*s15^2-106*s15*s45+18*s45^2)+
3*(68*s15^3+449*s15^2*s45+42*s15*s45^2+3*s45^3))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(1790*s34^3+24*s34^2*(-69*s15+35*s45)+
s34*(927*s15^2+198*s15*s45-108*s45^2)-
9*(100*s15^3+63*s15^2*s45-30*s15*s45^2+6*s45^3)))/
(72*(-s15+s23+s34)^3*(s12-s34-s45))+
(-4*s34^2*(559*s15+9*s45)+s34*(1482*s15^2+276*s15*s45-
90*s45^2)-3*(485*s15^3+285*s15^2*s45+18*s45^3))/
(72*(-s15+s23+s34)^2*(s12-s34-s45))+
((s15+s45)^3*(-168*s15+1111*s45)+
3*s34*(125*s15^3+483*s15^2*s45+559*s15*s45^2+209*s45^3))/
(36*(s12-s34-s45)^3*(s15-s23+s45))+
(-1/(4*s12^2)-(5*s15^3)/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(9*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))-(s12^2-6*s12*s15+10*s15^2)/
(4*s12^2*s34*(-s15+s23+s34))+(5*s15^3)/
(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(4*s15^2*s34^2)/(s12^2*(-s12+s34)^3*(-s15+s23+s34))+
(5*(-s12+s34))/(s12*s15*(-s15+s23+s34))+
(5*s15^2*(s15+s34))/(s12^2*(s12+s15)^2*(-s15+s23+s34))-
(5*s15*(3*s15+2*s34))/(2*s12^2*(s12+s15)*(-s15+s23+s34))-
(s15*s34*(64*s15+27*s34))/(8*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-32*s15^2-62*s15*s34+17*s34^2)/
(8*s12^2*(s12-s34)*(-s15+s23+s34))+
(353*s12-1137*s15+173*s34-54*s45)/(72*s12^2*
(-s15+s23+s34))+(s15^3*(10*s15-17*s45))/
(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(5*s15^3*(s15-4*s45))/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(2*s15^3*s34^3)/(3*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^3*s34^2)/(3*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(11*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(5*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(5*s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(s15*s34*(176*s15^2+507*s15*s34-74*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2*(58*s15^2+157*s15*s34-11*s34^2))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(48*s15^2+133*s15*s34+107*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(5*s15^5*s45)/
(2*s12^2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(5*s15^5*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(25*s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)-((s12-7*s15)*s15^2*s45)/
(4*s12^2*s34*(-s15+s23+s34)^3)+(5*s15^5*s45)/
(2*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(17*s15^4*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(7*s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(5*s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(5*s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^4*s45)/(2*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)+(7*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*(s15^2-2*s15*s34+s34*(s34-s45))*s45)/
(s12^2*(s15-s23-s34)^3*(s12-s45))-(5*s15^4*s45)/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(5*s15^4*(s15-s45)*s45)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(5*s15^4*s45*(-s15+s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45)^2)-(5*s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(s12^2-6*s12*s15+10*s15^2)/(4*s12^2*s34*(s15-s23+s45))+
(5*s15^3)/(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(s15*(s12^2-6*s12*s15+10*s15^2))/(4*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(4*s15^2*s34^2)/(s12^2*(-s12+s34)^3*
(s15-s23+s45))-(5*s15^4)/(2*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^4)/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(s15*s34*(64*s15+27*s34))/
(8*s12^2*(s12-s34)^2*(s15-s23+s45))+
(-32*s15^2-62*s15*s34+17*s34^2)/(8*s12^2*(s12-s34)*
(s15-s23+s45))-(29*s15^2+122*s15*s34+29*s34^2)/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(5*s15^3*(s15-5*s45))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))+(2*s15^3*s34^2)/(3*s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))-(5*s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(48*s15^2+133*s15*s34+107*s34^2))/(12*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(5*s15^4*s45)/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(3*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(3*s15^3*(s15-s45)*s45)/
(s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(5*s15^4*s45*(-s15+s45))/(s12^2*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(s15*s45*(s34+s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45))-
(112*(s15+s45)^3*(s34+s45)^2)/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(112*s15^3*(s34+s45)^4)/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(2*s15^3*s34^4)/(3*s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)+(5*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s15^2*(27*s15-5*s34)*s34^3)/(3*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(17*s15^3*s34^4)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*(41*s15-33*s34)*s34^2)/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(17*s15^3*s34^3)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(28*s15-33*s34)*s34)/
(6*s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(17*s15^3*s34^2)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s45^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(s15^2*(28*s15-33*s34)*s34)/
(6*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(17*s15^3*s34^2)/(6*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^3)/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(4*s15^3*s34^4)/
(s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*(-s12+s34+s45))+
(4*s15^3*s34^3)/(s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))+(4*s15^3*s34^2)/(s12^2*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34*(192*s15+109*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^2*(220*s15+109*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^3*(248*s15+169*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+(4*s15^3*s34^2)/
(s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(192*s15+109*s34))/(24*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(5*s34^2*(-s12+s34+s45))/(s12*s15*(-s15+s23+s34)^3)-
(s15*s45*(-s15+s45)*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(5*s34*(-2*s12+2*s34+s45))/(s12*s15*(-s15+s23+s34)^2)-
(5*s15^2*s34*(2*s15+2*s34+s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)+(s15^2*s45^2*(s15+2*s45))/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(112*s15^2*(s34+s45)^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(5*s15^3*s45*(-5*s15+4*s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))-
(-4*s15-3*s23+s34+6*s45)/(4*s12^2*(s12+s23-s45))-
(563*s15+572*s45)/(36*s12^2*(s15-s23+s45))+
(5*s15^2*(s15+s34)*(s34^2-2*s15*s45+s34*s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^3)+
(s15*s45*(s15^2+3*s15*s45+2*s45^2))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-(112*s15*(s34+s45)^2*
(s15^2+3*s15*s45+3*s45^2))/(9*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^4)-(s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(615*s15^2+1608*s15*s34+124*s34^2+4260*s15*s45+90*s34*s45+
216*s45^2)/(72*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(615*s15^2+1608*s15*s34+124*s34^2+4260*s15*s45+2306*s34*s45+
3472*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s12^2+s15*(10*s15-7*s45)+s12*(-6*s15+s45)))/
(4*s12^2*s34*(-s15+s23+s34)^2)+(s12^2+4*s15^2+2*s15*s45+
s45^2+s12*(-4*s15+s45))/(4*s12^2*(-s15+s23+s34)*
(s15-s23+s45))-(4*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(5*s15*(s15^2*(2*s34-9*s45)+s15*s34*(6*s34-s45)+
2*s34^2*(s34+s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(4*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(5*s15*(s15^2+2*s34*(2*s34+s45)+s15*(9*s34+s45)))/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(-3*s15^2+17*s15*s45+s34*(s34+2*s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(-90*s34^3-48*s15^2*(s15+s45)+s15*s34*(-181*s15+3*s45)+
s34^2*(-176*s15+3*s45))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2)-(3*s15^2+s23^2+s34^2+
s15*(2*s23-4*s34-9*s45)+5*s34*s45+6*s45^2-
s23*(s34+4*s45))/(2*s12^2*(s12+s23-s45)^2)+
(s45*(s12^3+2*s12*s15*(9*s15-4*s45)+s12^2*(-8*s15+s45)+
2*s15^2*(-14*s15+9*s45)))/(4*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(s12^3+5*s12*s15*(2*s15-3*s45)+
s12^2*(-7*s15+2*s45)+2*s15^2*(-5*s15+14*s45))/
(4*s12^2*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s34*(-s15+s34)*(s15*s34*(230*s34-159*s45)-33*s34^2*s45+
4*s15^2*(103*s34+48*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(13*s15^3+s15*s34*(39*s34-53*s45)+
s15^2*(-39*s34+5*s45)+s34^2*(-13*s34+49*s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(4*s34^4+2*s15^3*(2*s15-9*s45)+6*s15*s34^2*(4*s15+17*s45)-
2*s15^2*s34*(8*s15+29*s45)-s34^3*(16*s15+63*s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)+
(460*s15*s34^3-16*s15^3*(17*s34+6*s45)+
3*s34^3*(43*s34+26*s45)+s15^2*s34*(-317*s34+102*s45))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s34*(-192*s15^2*(s15+s45)+s34^2*(-149*s15+33*s45)+
s15*s34*(-301*s15+159*s45)))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-108*s15^2-1469*s15*s34-436*s34^2-
443*s15*s45+601*s34*s45+s12*(36*s15-256*s34+378*s45))/
(72*s12^2*(-s15+s23+s34)^2)+
(4*s15^3-(s34+s45)^2*(s34+4*s45)-3*s15^2*(3*s34+5*s45)+
s15*(6*s34^2+20*s34*s45+15*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(143*s45^2*(s34+s45)^2+
s15^3*(704*s34+764*s45)+6*s15*s45*(175*s34^2+816*s34*s45+
659*s45^2)+s15^2*(399*s34^2+3414*s34*s45+3123*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(250*s15^3+6*s15^2*(211*s34+408*s45)+
s45*(-35*s34^2+207*s34*s45+242*s45^2)+
s15*(615*s34^2+3393*s34*s45+4338*s45^2))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(250*s15^3+6*s15^2*(211*s34+408*s45)+
s45*(519*s34^2+2319*s34*s45+2320*s45^2)+
s15*(615*s34^2+3393*s34*s45+4338*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(108*s15^3+s15^2*(543*s34-615*s45)-
2*s15*(113*s34^2+970*s34*s45+90*s45^2)+
2*(151*s34^3-56*s34^2*s45-261*s34*s45^2-54*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s15^4+s15^3*(-8*s34+3*s45)+s45*(s34+s45)^2*
(4*s34+3*s45)+s15^2*(10*s34^2+10*s34*s45-11*s45^2)-
s15*(4*s34^3+19*s34^2*s45+12*s34*s45^2-3*s45^3))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(-3*s15^3+2*s15^2*(6*s34-7*s45)+s15*(-11*s34^2-12*s34*s45+
13*s45^2)+2*(s34^3+6*s34^2*s45+8*s34*s45^2+3*s45^3))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^4+s45*(s34+s45)^3-s15^3*(3*s34+7*s45)+
s15^2*(3*s34^2+13*s34*s45+12*s45^2)-
s15*(s34^3+7*s34^2*s45+13*s34*s45^2+7*s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(180*s15^4-180*s15^3*(4*s34+s45)+(s34+s45)^2*
(752*s34^2+313*s34*s45+9*s45^2)+
2*s15^2*(458*s34^2+544*s34*s45+233*s45^2)+
2*s15*(661*s34^3+1627*s34^2*s45+1031*s34*s45^2+125*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(36*s15^4-12*s15^3*(80*s34+3*s45)+2*(s34+s45)^2*
(143*s34^2-36*s34*s45-27*s45^2)-
s15^2*(124*s34^2+48*s34*s45+497*s45^2)+
2*s15*(1060*s34^3+1953*s34^2*s45+914*s34*s45^2+153*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*((s34+s45)^3*(1039*s34+143*s45)+
4*s15*(164*s34^3+537*s34^2*s45+567*s34*s45^2+209*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s45*(s34+s45)^2*(161*s34+9*s45)+s15^3*(82*s34+286*s45)+
6*s15^2*(244*s34^2+619*s34*s45+426*s45^2)+
s15*(-275*s34^3+1734*s34^2*s45+2501*s34*s45^2+492*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(764*s15+1595*s45)+
3*s34^2*(133*s15^2+350*s15*s45+209*s45^2)+
s34*(704*s15^3+3414*s15^2*s45+4896*s15*s45^2+2186*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(2*s45*(s34+s45)^2*(591*s34+143*s45)+
4*s15^2*(170*s34^2+367*s34*s45+200*s45^2)+
s15*(399*s34^3+3813*s34^2*s45+6537*s34*s45^2+3231*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-18*s12^3+173*s34^3+s34^2*(314*s15-835*s45)+
18*s12^2*(6*s15+3*s34-s45)-72*s15*s45*(7*s15+5*s45)+
2*s15*s34*(216*s15+299*s45)-s12*(72*s15^2+
36*s15*(8*s34-5*s45)+s34*(187*s34+738*s45)))/
(72*s12^2*(-s15+s23+s34)^3))*tr5,-443/216+s15/(6*s12)-
s15^2/(6*s12*(s12+s15-s34))-s12/(6*s34)+
(s15*(-s12+s15))/(8*(-s15+s34)^2)+(-3*s12+62*s15)/
(24*(-s15+s34))-(7*s15^2)/(3*(s12+s15-s34)*(-s15+s34))+
(5*(s15+s34))/(2*(s12+s15))+(s12*s15)/(4*(-s15+s34)*
(-s15+s23+s34))+(s15*(15*s12-29*s15-6*s45))/
(24*(-s15+s23)*(-s15+s23+s34))+
(9*s12-14*s15+181*s34-5*s45)/(24*(-s15+s23+s34))+
(44*s15-3*s45)/(24*(-s15+s23))+(s15*(s15-s45))/
(8*(-s15+s23)^2)+(5*s12*s15)/(6*(-s15+s23+s34)*(s23-s45))-
(5*(s23-2*s45))/(12*(s12+s23-s45))-
(s15^4*s34^2)/(9*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(9*s12*(-s15+s23+s34)^3*s45^2)-
(s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
s15^4/(9*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*s12*(-s15+s23+s34)^2*
s45^2)+(s15^4-s15*s34^3)/(9*s12*(-s15+s23+s34)*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(9*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(9*(-s15+s23+s34)*
(s12-s45)*s45^2)+s15^4/(9*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(8*s15^4*s34^2)/(9*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(7*s15*s34*(-s15+s34)^3)/(9*s12*(-s15+s23+s34)^3*s45)+
(8*s15^4*s34)/(9*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(8*s15^4)/(9*(s12-s34)^2*(-s15+s23+s34)*s45)-
(95*s15^3)/(72*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*(-6*s12+15*s15+8*s34))/(36*(-s15+s23+s34)*s45)+
(7*s15^3*s34*(-8*s15+15*s34))/(72*(s12-s34)*(-s15+s23+s34)^3*
s45)+(s15*(-s15+s34)^2*(12*s15+29*s34))/
(18*s12*(-s15+s23+s34)^2*s45)+
(s15*s34*(-13*s12+23*s15+34*s34))/(36*(-s15+s23+s34)^2*s45)-
(s15^3*(48*s15+95*s34))/(72*(s12-s34)*(-s15+s23+s34)^2*s45)+
(5*s15*(s15^2-3*s34^2))/(18*s12*(-s15+s23+s34)*s45)+
(s15*(49*s12*s34^2+57*(s15-s34)*s34^2-15*s12^2*(s15+s34)))/
(36*(-s15+s23+s34)^3*s45)-(2*s15*s34^2*(-s15+s34)^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(2*s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(2*s15*(s15^3-s34^3))/(9*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(-28*s15+55*s34))/
(36*(-s15+s23+s34)^3*(s12-s45)*s45)+
((5*s15^3)/12+(8*s15*s34^2)/9)/((-s15+s23+s34)*(s12-s45)*s45)+
(s15*(-8*s15^3+5*s15^2*s34+32*s15*s34^2-29*s34^3))/
(12*(-s15+s23+s34)^2*(s12-s45)*s45)+
(95*s15^3)/(72*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^3*(48*s15+95*s34))/(72*(-s15+s23+s34)^2*(s12-s34-s45)*
s45)+(s15^2*s45)/(2*(-s15+s23)*(-s15+s23+s34)^2)+
(23*s15^2*s45)/(12*s34*(-s15+s23+s34)^2)+
(s15^2*s45)/(8*(-s15+s23)^2*(-s15+s23+s34))+
(5*s15^2*s45)/(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(5*s15^2*s45)/(2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^3*(13*s15-12*s45)*s45)/(9*s12*s34*(-s15+s23+s34)^3)+
(2*s45)/(9*(s12-s45))+(5*s15^2*(s15-s45)*s45)/
(2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s15^2*(s15-s45)*s45)/(2*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)+(5*s15*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45))+(s15^3*(52*s15-15*s45)*s45)/
(36*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(5*s15^3*s45^2)/(2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(4*s15^4*s45^2)/(9*s12*s34^2*
(-s15+s23+s34)^3)-(4*s15^4*s45^2)/(9*(s12-s34)*s34^2*
(-s15+s23+s34)^3)+(8*s15^4*s45^2)/(9*(s12-s34)^2*s34*
(-s15+s23+s34)^3)+(5*s15^3*s45^2)/(2*(s12+s15-s34)*s34*
(-s15+s23+s34)^3)+(2*s45^2)/(9*(s12-s45)^2)+
(5*s45^2)/(12*(s12-s45)*(s12+s23-s45))+
(5*s15^3*s45^2)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(5*s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(5*s15*s45^2)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(5*s15^3*s45^2)/(12*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(2*s15^4*s45^2)/(9*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(8*s45^2)/(9*(s12-s45)*(s12-s34-s45))+
(2*s45^3)/(9*(s12-s45)^2*(s12-s34-s45))+
(5*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3+
s12*(s15^2+2*s15*s34-2*s34^2)))/(2*(-s15+s23+s34)^2*
(s15+s45))-(5*(s12*(3*s15-2*s34)*s34^2+
s12^2*(s15^2+s15*s34+s34^2)+s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)))/(2*(-s15+s23+s34)^3*(s15+s45))+
(5*s12*(s12-s15)*s15^2)/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))-(5*s15^3*(-s15+s34)^2)/(2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(5*s15^3*(-s15+s34))/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(4*s15^3*(s15+s45))/(9*s12*s34^2*(-s15+s23+s34))-
(4*s15^3*(s15+s45))/(9*(s12-s34)*s34^2*(-s15+s23+s34))+
(8*s15^3*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34))-
(4*s15^3*(s15+s45))/(9*s12*s34^2*(-s15+s23-s45))+
(4*s15^3*(s15+s45))/(9*(s12-s34)*s34^2*(-s15+s23-s45))-
((81*s12+14*s15)*(s15+s45))/(72*s34*(-s15+s23-s45))-
(8*s15^3*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23-s45))+
(4*s15^3*s45*(s15+s45))/(9*s12*s34^2*(-s15+s23+s34)^2)-
(4*s15^3*s45*(s15+s45))/(9*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(8*s15^3*s45*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(8*s15^2*(2*s15+s45))/(9*(s12-s34)^2*(-s15+s23+s34))-
(8*s15^2*(2*s15+s45))/(9*(s12-s34)^2*(-s15+s23-s45))-
(5*s12^2*s15^3)/(12*(-s15+s23+s34)^3*s45*(-s23+s45))-
(5*s12^2*s15^2)/(12*(-s15+s23+s34)^2*s45*(-s23+s45))+
(3*s15)/(2*(s15-s23+s45))-(19*s15^2)/(12*(-s15+s23)*
(s15-s23+s45))+(5*s15^4)/(9*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))-(5*s15^4)/(9*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+(s12*s15^2)/(8*(-s15+s34)*(-s15+s23+s34)*
(s15-s23+s45))+(5*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
s15^4/(9*s12*s45^2*(s15-s23+s45))-
s15^4/(9*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(9*(s12-s45)*s45^2*(s15-s23+s45))+
s15^4/(9*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(5*s15^2)/(12*s45*(s15-s23+s45))+
(5*s15^3)/(18*s12*s45*(s15-s23+s45))+
(8*s15^4)/(9*(s12-s34)^2*s45*(s15-s23+s45))-
(95*s15^3)/(72*(s12-s34)*s45*(s15-s23+s45))+
(5*s15^4)/(9*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(5*s15^4)/(9*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(2*s15^4)/(9*(s12-s45)^2*s45*(s15-s23+s45))+
(5*s15^3)/(12*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(95*s15^3)/(72*(s12-s34-s45)*s45*(s15-s23+s45))+
(5*s15^4)/(9*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(5*s15^3*s45)/(2*(s12+s15)*
(-s15+s23+s34)^2*(s15-s23+s45))-(5*s15^3*s45^2)/
(2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s12^2*s15^3)/(2*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45))+(5*s12*s15^2)/(2*(-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))+(5*s15*(s15+s45))/(2*(s12+s15-s34)*
(s15-s23+s45))+(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*
(s15-s23+s45))-(7*s15^2*(s15+s45))/(3*(-s15+s34)*
(-s12-s15+s34)*(s15-s23+s45))-(s15*(s15+s45)^2)/
(3*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(2*(s15+s45)^4)/(9*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^4*s34^2)/((-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(s15^4*s34)/((-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-s15^4/((-s15+s23+s34)*s45*
(-s12+s34+s45)^2)-(2*s15^4*s45^2)/(3*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+
(2*s45^3)/(3*(s12-s45)*(-s12+s34+s45)^2)-
s15^4/(s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*(s15+s45)^4)/(3*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^4*s34^2)/(9*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^4*s34)/(9*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(7*s15^3*s34*(-8*s15+15*s34))/
(72*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15^2*(13*s15+3*s45))/(18*s12*s34*(-s15+s23+s34))+
(s15^2*(13*s15+3*s45))/(18*s12*s34*(s15-s23+s45))-
(2*s15^3*s45*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(2*s15^3*s45*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15^4*(8*s34+7*s45))/(3*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*(-3*s15+24*s34+11*s45))/(18*s12*(-s15+s23+s34))+
(s15*(14*s15+8*s34+13*s45))/(12*(-s15+s23+s34)*(s12-s45))-
(s15^2*(11*s15+15*s45))/(3*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s45*(104*s15+15*s45))/(72*(s12-s34)*s34*
(-s15+s23+s34)^3)-(s15^3*(5*s15+11*s34+19*s45))/
(3*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(42*s15+23*s45))/(36*(s12-s45)*(s15-s23+s45))-
(s15^2*(87*s15+47*s45))/(72*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(87*s15+47*s45))/(72*(s12-s34)*s34*(-s15+s23-s45))-
(s15*(24*s15+59*s45))/(24*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(166*s15+79*s45))/(72*(s12-s34)*(-s15+s23+s34))+
(s15*(166*s15+79*s45))/(72*(s12-s34)*(-s15+s23-s45))-
(s15^3*(-100*s15+176*s34+91*s45))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(69*s12+14*s15+138*s45))/
(72*s34*(-s15+s23+s34))-(s15^2*(-103*s15+156*s34+170*s45))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))-
(2*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(3*(-s15+s23+s34)^3*(s12-s45)^2)+
(-3*s12*s15+3*s15^2+9*s12*s45+65*s15*s45)/
(24*(-s15+s34)*(s15-s23+s45))+
(2*s15*(3*s15^2+3*s15*s45+s45^2))/(9*(s12-s45)^2*
(s15-s23+s45))+((5*s12-41*s15)*s15+25*s15*s45+4*s45^2)/
(24*(-s15+s23+s34)*(-s15+s23-s45))-
(2*s15^2*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(2*s15^2*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*(18*s15^2-90*s15*s34+54*s34^2-66*s15*s45+37*s34*s45+
8*s45^2))/(18*s12*(-s15+s23+s34)^2)-
(s15*(-29*s15^2+33*s15*s45+45*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15^2*(72*s15^2+119*s15*s45+47*s45^2))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)-(72*s15^2+217*s15*s45+58*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
(s15^4+(31*s15^3*s45)/12-(5*s15^2*s45^2)/4)/((-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(s15^4+(7*s15^3*s45)/6-
(8*s15^2*s45^2)/9)/(s12*s34*(-s15+s23+s34)^2)-
(11*s15^3+15*s15^2*s45+9*s15*s45^2+2*s45^3)/
(3*(s15-s23+s45)*(-s12+s34+s45)^2)-
(-29*s15^3+33*s15^2*s45+73*s15*s45^2+31*s45^3)/
(36*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(5*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/(2*(s12+s15)*(-s15+s23+s34)^3)+
(5*(5*s12*s15*(s15-s45)+4*s15^2*s45+s12^2*(-2*s15+s45)))/
(12*(-s15+s23+s34)^2*(s23-s45))-
(2*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(9*(-s15+s23+s34)*
(s12-s45)^2)-(s15*(s12*s45+s15*(s15+s45)))/
(8*(-s15+s34)^2*(s15-s23+s45))-
(5*(3*s34^2-s15*s45+2*s34*(s15+s45)))/(2*(s12+s15)*
(-s15+s23+s34))+(5*(3*s34^3+s15*(s15-2*s45)*s45+
s34*s45*(-4*s15+s45)+s34^2*(s15+4*s45)))/
(2*(s12+s15)*(-s15+s23+s34)^2)+
(2*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(9*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(67*s15*s34-47*s34^2+s15*(-20*s15+39*s45)))/
(12*(-s15+s23+s34)^3*(s12-s45))+
(-747*s34^2+3*s12*(-20*s15+69*s34)+7*s15*(-7*s15+15*s45)-
3*s34*(118*s15+69*s45))/(72*(-s15+s23+s34)^2)+
(15*s12*s15*(4*s15-5*s45)+52*s15^2*s45+s12^2*(-60*s15+73*s45))/
(24*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s15*(178*s15*s34-47*s34^2+s15*(-14*s15+195*s45)))/
(36*(-s15+s23+s34)^2*(s12-s45))+
(46*s34^3+s12^2*(80*s15+83*s34-83*s45)-21*s15^2*s45+
s34^2*(190*s15+69*s45)-s15*s34*(169*s15+138*s45)-
s12*(30*s15^2+13*s15*s34+69*s34^2-82*s15*s45))/
(24*(-s15+s23+s34)^3)+(52*s12*s15*s45^2-60*s15^2*s45^2+
s12^2*(-60*s15^2+60*s15*s45-73*s45^2))/(24*(-s15+s23+s34)^3*
(-s15+s23-s45))+(8*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(9*(s12-s34)^2*
(-s15+s23+s34)^2)-(5*(3*s15^2*s45*(-s15+s45)-
3*s12*s15*(-s15+s45)^2+s12^2*(3*s15^2-3*s15*s45+s45^2)))/
(12*(-s15+s23+s34)^3*(s23-s45))-
(8*s15*(3*s15^2*s45*(-s15+s45)-3*s15*s34*(-s15+s45)^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*(-15*s34^3+s34^2*(45*s15-13*s45)+
s34*(-45*s15^2+39*s15*s45-4*s45^2)+
3*s15*(5*s15^2-13*s15*s45+4*s45^2)))/
(9*s12*(-s15+s23+s34)^3)+
(s15*s34*(195*s15^2+162*s15*s45-301*s45^2)+
3*s15^2*(-40*s15^2+25*s15*s45+79*s45^2)+
s34^2*(-75*s15^2-133*s15*s45+111*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)+
(s34*(194*s15^2+212*s15*s45-111*s45^2)+
s15*(-182*s15^2-61*s15*s45+190*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(5/(12*s12^2)+
s15/(2*(s15-s23)*(-s15+s23+s34)^2)-
(5*s15^2)/(2*s12^2*(s12+s15)*(-s15+s23+s34))-
s15/(8*(s15-s23)^2*(-s15+s23+s34))-
1/(8*(-s15+s23)*(-s15+s23+s34))+
(-69*s12^2+67*s12*s15-32*s15^2)/(72*s12^2*s34*
(-s15+s23+s34))-(8*s15^2*s34)/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34))-1/(2*(-s15+s34)*(-s15+s23+s34))+
(s15*(-96*s15+79*s34))/(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(5*(s12-2*s15))/(12*(-s15+s23+s34)^2*(s23-s45))-
(5*(s15+s23-s34-3*s45))/(12*s12^2*(s12+s23-s45))+
(s15^3*s34^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(s15^3*s34^2)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^3*s34)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)-
(8*s15^3*s34^3)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(8*s15^3*s34^2)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(8*s15^3*s34)/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*(-32*s15+29*s34))/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)-(s15^2*s34^2*(80*s15+33*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(s15^2*s34*(-88*s15+87*s34))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*(-21*s12^2-25*s12*s15-4*s15^2+2*s12*s34+4*s34^2))/
(36*s12^2*(-s15+s23+s34)^2*s45)+
(s15*(15*s12^3-34*s12^2*s34-4*(s15-s34)^2*s34+
23*s12*s34*(-s15+s34)))/(36*s12^2*(-s15+s23+s34)^3*s45)+
(5*s15^4*s45)/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(s15^2*(-69*s12+148*s15)*s45)/
(72*s12^2*s34*(-s15+s23+s34)^3)-(5*s15^4*s45)/
(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(5*s15^3*s45)/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^3*s45)/(2*s12^2*(s12+s15-s34)*
s34*(-s15+s23+s34)^2)-(5*s15^2*s45^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(5*s15^2*s45^3)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(5*s15*s45^3)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(5*s45^3)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(2*s15^3*s45^3)/(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*
s34+s12*s15^2*(-s15+s34)+s12^3*(s15+s34)))/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(5*s15^2*(-s15+s34)^3)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(5*s12*s15^2)/
(12*(-s15+s23+s34)^3*s45*(-s23+s45))+
(5*s12*s15)/(12*(-s15+s23+s34)^2*s45*(-s23+s45))+
s15/(8*(s15-s34)^2*(s15-s23+s45))+(9*s12+56*s15)/
(24*s12*(s15-s34)*(s15-s23+s45))+(5*s15*(s15-s34))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-81*s12^2+67*s12*s15-32*s15^2)/(72*s12^2*s34*
(s15-s23+s45))+(s15*(81*s12^2-67*s12*s15+32*s15^2))/
(72*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))-
(8*s15^2*s34)/(9*s12^2*(s12-s34)^2*(s15-s23+s45))-
(73*s12+10*s15)/(24*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s15)/(4*(-s15+s23)*(-s15+s23+s34)*(s15-s23+s45))+
s15/(8*(-s15+s34)*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(-96*s15+79*s34))/(72*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^3*s34)/(9*s12^2*(s12-s34)*s45^2*(s15-s23+s45))-
(8*s15^3*s34)/(9*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(15*s12^2+25*s12*s15+4*s15^2))/(36*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))+(s15^2*(-32*s15+29*s34))/
(24*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(s15^2*(32*s15-29*s34))/(24*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))+(5*s15^4*s45)/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))+(5*s12*s15^2)/
(2*(-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))+
(5*s12*s15)/(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(29*(s15+s45))/(36*s12^2*(s15-s23+s45))+
(2*s45*(s15+s45)^3)/(9*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s34^3)/(s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(s12^2*(-s15+s23+s34)^2*
s45*(-s12+s34+s45)^2)+(s15^3*s34)/(s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^2)+(2*s15^3*s45^3)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34)/(s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s45*(s15+s45)^3)/(3*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))+(s15^3*s34^2)/
(9*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34)/(9*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15^2*(32*s15-29*s34))/(24*s12^2*(s15-s23-s34)*s45*
(-s12+s34+s45))-(s15^2*s34^2*(80*s15+33*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15^2*s34*(-88*s15+87*s34))/(72*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))+(s15^3*s34)/(9*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15^2*(2*s34+s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^2)-(5*s15*s45*(-s15+s34+2*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(5*s15^2*s45^2*(-4*s15+3*s45))/(36*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(2*s15^2*s45^2*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(2*s15^2*s45^2*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(105*s12-224*s15+15*s34+
9*s45)/(36*s12^2*(-s15+s23+s34))+
((s15+s45)^2*(4*s15+13*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(5*(s12-s15)*(2*s12*s15-s12*s45+s15*s45))/
(12*s12*(-s15+s23+s34)^3*(s23-s45))+
(s12^3*(60*s15-73*s45)+52*s12^2*s15*s45-60*s12*s15^2*s45+
60*s15^3*s45)/(24*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(5*s15^2*(s34^2-2*s15*s45+s34*s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3)+(2*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(2*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(9*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))-
(5*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^3*(11*s34^2+15*s34*s45+9*s45^2))/
(3*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(5*s15^2+8*s15*s34+14*s15*s45+7*s34*s45+13*s45^2))/
(3*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(8*s15*s34+8*s34^2+7*s15*s45+22*s34*s45+20*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(77*s15^2+53*s15*s34+161*s15*s45+14*s34*s45+24*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45*(-4*s15^2+15*s15*s45+30*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(12*s15^2-12*s34^2+63*s15*s45-4*s34*s45+78*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*(40*s15^2+48*s15*s34+69*s34^2+119*s15*s45+158*s34*s45+
109*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(231*s15^2+159*s15*s34+483*s15*s45+58*s34*s45+168*s45^2)/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(4*s15^3+21*s15^2*s45+30*s15*s45^2+5*s45^3)/
(12*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s34^2*(7*s15-111*s45)-9*s15*s34*(s15-23*s45)-
96*s15^2*(s15+s45))/(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(8*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(8*s15*s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(2*s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(2*s15*s45*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(8*s15*(2*s15+s45)+s12*(25*s15+4*s45))/
(24*s12^2*(-s15+s23+s34)*(s15-s23+s45))+
(s15^2*(180*s15^2+621*s34^2+633*s34*s45+255*s45^2-
4*s15*(83*s34+17*s45)))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15*(12*s34^3+3*s15*s34*(4*s15+13*s45)+
2*s15*s45*(4*s15+39*s45)-s34^2*(24*s15+47*s45)))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(s15*(69*s12^2+4*s15*(8*s15-37*s45)+s12*(-67*s15+69*s45)))/
(72*s12^2*s34*(-s15+s23+s34)^2)+
(-69*s12^2+16*s15^2-170*s15*s34+14*s15*s45-111*s34*s45+
s12*(142*s15+360*s34+69*s45))/(72*s12^2*(-s15+s23+s34)^2)+
((-s15+s34)*(23*s15*s34*(8*s15-9*s45)+96*s15^2*s45+
s34^2*(-86*s15+111*s45)))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+((s15+s45)^2*(5*s15+4*s45)+
s34*(8*s15^2+7*s15*s45+2*s45^2))/(3*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-249*s12^3+6*s12^2*(13*s15+23*s34)+
2*s15*s34*(220*s15-37*s45)-4*s15^2*(55*s15+29*s45)+
s34^2*(188*s15+111*s45)+s12*(197*s15^2-
2*s15*(79*s34-69*s45)-3*s34*(60*s34+23*s45)))/
(72*s12^2*(-s15+s23+s34)^3))*tr5,
1525/216-(5*(s12-s34))/(6*s15)-
(5*s15^2)/(12*(s12+s15-s34)^2)-(11*s15)/(432*(s12+s15-s34))+
(5*s15^2)/(12*(s12+s15)*(s12+s15-s34))-
(5*s34)/(12*(s12+s15))-(5*s15*(s15+s34))/(6*(s12+s15)^2)-
s15^3/(9*s12*s34*(-s15+s23+s34))+(s15*(39*s34-25*s45))/
(36*s12*(-s15+s23+s34))+
(s15^2*(-61*s15*s34+49*s34^2+3*s15*(4*s15-15*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))-(5*s15*(-s15+s34)^2)/
(12*(s12+s15-s34)*(-s15+s23+s34)*(s12+s23-s45))+
(s15^4*s34^3)/(6*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(s15^4*s34^2)/(6*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(s15^4*s34)/(6*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(17*s15-18*s34)*s34^2)/(36*(s12-s34)*(-s15+s23+s34)^3*
s45^2)+(5*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*
s45^2)-(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*s12*(-s15+s23+s34)^2*s45^2)+(s15^3*(5*s15+12*s34))/
(36*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^3*s34*(11*s15+12*s34))/(36*(s12-s34)*(-s15+s23+s34)^2*
s45^2)+(5*s15*(-s15^3+s34^3))/(36*s12*(-s15+s23+s34)*s45^2)-
(5*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*(s12-s45)*
s45^2)+(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+
(5*s15*(s15^3-s34^3))/(36*(-s15+s23+s34)*(s12-s45)*s45^2)-
(s15^3*(5*s15+12*s34))/(36*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)-(5*s15^4*s34^2)/(18*(s12-s34)^2*(-s15+s23+s34)^3*
s45)+(7*s15*s34*(-s15+s34)^3)/(18*s12*(-s15+s23+s34)^3*s45)-
(5*s15^4*s34)/(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(5*s15^4)/(18*(s12-s34)^2*(-s15+s23+s34)*s45)-
(5*s15^3)/(72*(s12-s34)*(-s15+s23+s34)*s45)-
(5*s15*(-s15+s34)^2)/(12*(s12+s15-s34)*(-s15+s23+s34)*s45)-
(s15*(3*s15+5*s34))/(18*(-s15+s23+s34)*s45)-
(s15*(-s15+s34)^2*(9*s15+23*s34))/(36*s12*(-s15+s23+s34)^2*
s45)-(s15*s34*(-43*s12+32*s15+46*s34))/(72*(-s15+s23+s34)^2*
s45)+(s15^2*(18*s15^2+19*s15*s34-60*s34^2))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15^2*s34*(40*s15^2-129*s15*s34+24*s34^2))/
(72*(s12-s34)*(-s15+s23+s34)^3*s45)+(-5*s15^3+9*s15*s34^2)/
(36*s12*(-s15+s23+s34)*s45)+
(s15*(-67*s12*s34^2+78*s34^2*(-s15+s34)+12*s12^2*(s15+s34)))/
(72*(-s15+s23+s34)^3*s45)+(5*s15*s34^2*(-s15+s34)^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(18*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(5*s15*(-s15^3+s34^3))/(18*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-s15+s34)^2*(-28*s15+61*s34))/
(72*(-s15+s23+s34)^3*(s12-s45)*s45)-(3*s15^3+38*s15*s34^2)/
(72*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(6*s15^3-s15^2*s34-38*s15*s34^2+33*s34^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*s45)+
(5*s15*s34)/(12*(s12+s23-s45)*s45)+(5*s15*(-s15+s34)^2)/
(12*(s12+s15-s34)*(s12+s23-s45)*s45)+
(5*s15^3)/(72*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(-18*s15^2-19*s15*s34+60*s34^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)-(s15^2*s45)/(3*s34*(-s15+s23+s34)^2)-
(5*s15^3*s45)/(12*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))-
(5*s15^3*s45)/(6*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^2*s45)/(6*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^3*s45)/(12*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(17*s15^2*s45)/(24*(s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^3*(28*s15-33*s45)*s45)/(72*(s12-s34)*s34*
(-s15+s23+s34)^3)-(5*s45)/(18*(s12-s45))+
(5*s15^3*(s15-s45)*s45)/(12*(s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)+(71*s45)/(54*(s12-s34-s45))+
(5*s15^4*s45^2)/(12*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^3)+(5*s15^4*s45^2)/(6*(s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^3)-(5*s15^3*s45^2)/
(6*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)+
(5*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(12*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(s15^3*s45^2)/(8*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(5*s34^3*s45^2)/(6*s15*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s34^3*s45^2)/(6*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(5*s34^2*s45^2)/(6*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^2*s45^2)/(6*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(5*s45^2)/(18*(s12-s45)^2)-s45^2/(24*(s12-s45)*
(s12+s23-s45))+(5*s15^4*s45^2)/(18*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-(19*s45^2)/
(36*(s12-s45)*(s12-s34-s45))-(439*s15^3*s45^3)/
(432*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
s45^3/(6*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(s15^4*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(5*s45^3)/(18*(s12-s45)^2*
(s12-s34-s45))+s45^4/(6*(s12-s45)*(s12-s34-s45)^3)-
(s15*(4*s12+s45))/(12*(-s15+s23+s34)*(s23-s45))-
(5*s15^2*s45*(-3*s15+s45))/(12*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45*(-s15+s45))/
(12*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(5*s15^3*s45*(-s15+s45))/(6*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^3*(-s15+s34)^3)/
(6*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45)^2)+
(5*s15^3*(-s15+s34)^2)/(6*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45)^2)-(5*s15*(s15^3+s12^2*s34+s15^2*s34-
2*s15*s34^2+s34^3+s12*(s15^2+2*s15*s34-2*s34^2)))/
(6*(-s15+s23+s34)^2*(s15+s45)^2)+
(5*s15*(s12*(3*s15-2*s34)*s34^2+s12^2*(s15^2+s15*s34+s34^2)+
s34*(-3*s15^3+6*s15^2*s34-4*s15*s34^2+s34^3)))/
(6*(-s15+s23+s34)^3*(s15+s45)^2)+(5*s12*s15^3*(-s12+s15))/
(6*(-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45)^2)+
(5*s15^3*s34*(-s15+s34)^2)/(6*(-s15+s23+s34)^3*(s12-s34-s45)*
(s15+s45)^2)+(7*s15^2*(-s15+s34)^3)/(4*(s12+s15-s34)*
(-s15+s23+s34)^3*(s15+s45))-(4*s15^2*(-s15+s34)^2)/
(3*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45))+
(5*s15^2)/(12*(-s15+s23+s34)*(s15+s45))-
(5*(-2*s15^3+s12^2*s34-4*s15^2*s34+2*s15*s34^2+s34^3-
2*s12*(s15^2+s15*s34+s34^2)))/(12*(-s15+s23+s34)^2*
(s15+s45))+(5*(s12^2*(-s15^2+s34^2)+
s34*(6*s15^3-9*s15^2*s34+s15*s34^2+s34^3)-
s12*(s15^3+s15^2*s34+s15*s34^2+2*s34^3)))/
(12*(-s15+s23+s34)^3*(s15+s45))+(5*s12*s15^3*(2*s12+s15))/
(12*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(5*s12*(s12-2*s15)*s15^2)/(12*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))+(s15^2*(s15^2-17*s15*s34+16*s34^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(s15^2*(s15^3-18*s15^2*s34+38*s15*s34^2-21*s34^3))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))-
(5*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34))+
(5*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(5*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34))+
(5*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23-s45))-
(5*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23-s45))+
((12*s12+55*s15)*(s15+s45))/(72*s34*(-s15+s23-s45))+
(5*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23-s45))-
(5*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(5*s15^3*s45*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(5*s15^2*s45*(s15+s45))/(6*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(5*s15^3*s45^2*(s15+s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^2*s45^2*(s15+s45))/(12*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))+(5*s15*(s15-s45)*(s15+s45)^2)/
(6*s12*(-s15+s23+s34)^2*(-s15+s23-s45))-
(5*s15^2*(2*s15+s45))/(18*(s12-s34)^2*(-s15+s23+s34))+
(5*s15^2*(2*s15+s45))/(18*(s12-s34)^2*(-s15+s23-s45))+
(s12^2*s15^3)/(6*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12^2*s15^2)/(6*(-s15+s23+s34)^2*s45*(-s23+s45))+
(s15^2*s45^2)/(6*(-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))+
(s15^3*s45^3)/(24*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s23+s45))-(17*s15^2)/(36*(s15-s23+s45)^2)+
(s12*s15*(60*s15-7*s45))/(144*(-s15+s23+s34)*
(s15-s23+s45)^2)-(5*s15^4*s45)/(12*(s12+s15)*
(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s15^4*s45^2)/(12*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(5*s12^2*s15^4)/(12*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(5*s12*(s12-s15)*s15^3)/
(12*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
(5*s12*s15^3)/(12*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)+
(5*s15^3*s45*(s15+s45))/(12*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s15*s45^2*(s15+s45))/
(6*s12*(-s15+s23+s34)*(s15-s23+s45)^2)-
(5*s15^3*s45^2*(s15+s45))/(12*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s15*s45^2*(s15+s45))/
(6*s12*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15*s45^2*(s15+s45))/(6*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-s15^4/(9*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+s15^4/(9*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(5*s15^2)/(12*(s12+s23-s45)*
(s15-s23+s45))-s15^4/(9*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15^4*s34)/(6*(s12-s34)*s45^3*(s15-s23+s45))-
(5*s15^4)/(36*s12*s45^2*(s15-s23+s45))+(s15^3*(5*s15+12*s34))/
(36*(s12-s34)*s45^2*(s15-s23+s45))+
(5*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(5*s15+12*s34))/(36*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^2/(6*s45*(s15-s23+s45))-
(5*s15^3)/(36*s12*s45*(s15-s23+s45))-
(5*s15^4)/(18*(s12-s34)^2*s45*(s15-s23+s45))-
(5*s15^3)/(72*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(9*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(9*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(5*s15^4)/(18*(s12-s45)^2*s45*(s15-s23+s45))-
s15^3/(24*(s12-s45)*s45*(s15-s23+s45))+
s15^4/(9*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^3)/(12*(s12+s23-s45)*s45*(s15-s23+s45))+
(5*s15^3)/(72*(s12-s34-s45)*s45*(s15-s23+s45))-
s15^4/(9*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s15^4*s45)/(6*(s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(5*s15^3*s45)/(4*(s12+s15)*
(-s15+s23+s34)^2*(s15-s23+s45))+(5*s15^4*s45^2)/
(6*(s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s15^3*s45^2)/(6*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))-(5*s12^2*s45^2)/(6*s15*(-s15+s23+s34)^2*
(s15-s23+s45))+(5*s15*s45^2)/(6*s12*(-s15+s23+s34)*
(s15-s23+s45))+(5*s15*s45^2)/(6*s12*(s12-s34-s45)*
(s15-s23+s45))+(5*s12^2*s45^3)/(6*s15*(-s15+s23+s34)^3*
(s15-s23+s45))+(5*s12^2*s15^4)/(6*(-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))-(5*s12*s15^3)/
(6*(-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))+
(5*s15^2)/(12*(s15+s45)*(s15-s23+s45))+
(5*s12*s15^2)/(6*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(5*s15*s34*(s15+s45))/(12*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s15^3*s45*(s15+s45))/(12*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(5*(s15+s45)^4)/(18*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(s45*(s15+s45)^4)/
(6*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(56*s45^4)/(27*(-s12+s34+s45)^4)-(56*(s15+s45)^4*(s34+s45))/
(27*(s15-s23+s45)*(-s12+s34+s45)^4)-(56*s15^4*(s34+s45)^3)/
(27*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(s15^4*s34)/(6*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(109*s45^3)/(27*(-s12+s34+s45)^3)+
(s15^4*s34)/(6*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(s15^4*s34)/(6*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(3*s15-2*s34)*s34^2)/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^3*(5*s15+4*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(7*s15+4*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(59*s45^2)/(18*(-s12+s34+s45)^2)+
(3*s15^4*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-s45^3/(12*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34*(-s15+s34)^2)/(6*(-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^3*s34*(-s15+s34))/
(6*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45)^2)+
(s15^4*s34)/(6*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(5*s15+4*s34))/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^4*s34^3)/(6*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(s15^4*s34^2)/(6*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(s15^4*s34)/(6*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))+(s15^3*s34*(11*s15+12*s34))/
(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^3*s34^2*(-17*s15+18*s34))/(36*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(s15^2*s34*(40*s15^2-129*s15*s34+24*s34^2))/
(72*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(5*s15^3*s34*(-s15+s34))/(6*(-s15+s23+s34)^2*(s15+s45)^2*
(-s12+s34+s45))+(s15^4*s34)/(6*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(439*s15^2*s45^2*(-s15+s34+s45))/
(144*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(5*s34*(-3*s12+3*s34+2*s45))/(6*s15*(-s15+s23+s34))+
(s15^2*s45^2*(-7*s15+3*s45))/(24*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+((s15+s45)^3*(5*s15+3*s45))/
(12*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(17*s15+3*s45))/(24*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s45^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(56*s15^3*(s34+s45)^2*(s15+4*s45))/
(27*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15^2*s45^2*(13*s15+4*s45))/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(s45^2*(15*s15+4*s45))/(24*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(s15*s45^2*(27*s15+8*s45))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^3*s45*(-14*s15+15*s45))/(36*s12*s34*(-s15+s23+s34)^3)+
(-71*s15-551*s34+15*s45)/(144*(-s15+s23+s34))-
(s15*(16*s15+10*s34+15*s45))/(24*(-s15+s23+s34)*(s12-s45))-
(s15^2*s45^2*(12*s15+451*s34+15*s45))/(144*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(6*s15+25*s23+6*s34+21*s45)/
(144*(s12+s23-s45))-(s15^2*(15*s15+23*s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(15*s15+23*s45))/
(72*(s12-s34)*s34*(-s15+s23-s45))-
(s15*(12*s12+55*s15+24*s45))/(72*s34*(-s15+s23+s34))+
(s15^3*s45*(7*s15+26*s45))/(12*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(s15*(48*s15+35*s45))/
(72*(s12-s45)*(s15-s23+s45))+(165*s15+284*s45)/
(432*(-s15+s23-s45))+(5*s15^2*(-s15+s34)*
(s15*s34-s34^2+s15*s45))/(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(-180*s15^2-151*s15*s34+29*s34*s45)/(432*(s12+s15-s34)*
(s15-s23+s45))+s15^3/(-9*s12*s15*s34+9*s12*s23*s34-
9*s12*s34*s45)+(384*s15^2+11*s15*s34-703*s15*s45-
241*s34*s45-817*s45^2)/(432*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-9*s15^2+135*s15*s34-87*s34^2+3*s15*s45+11*s34*s45-
35*s45^2))/(36*s12*(-s15+s23+s34)^2)+
(s15^2*(18*s15^2-5*s15*s45-23*s45^2))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)-(s15^2*(9*s15^2+9*s15*s45-10*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)+
(45*s12*s15+74*s15^2+68*s12*s45+198*s15*s45-4*s45^2)/
(144*(-s15+s23+s34)*(-s15+s23-s45))-
(5*s15*(3*s15^2+3*s15*s45+s45^2))/(18*(s12-s45)^2*
(s15-s23+s45))+(5*s15^2*(s15^2+4*s15*s45+6*s45^2))/
(18*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(56*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(27*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15^2*s45*(-40*s15^2+39*s15*s45+12*s45^2))/
(72*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*(5*s15^2+18*s15*s45+24*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(36*s15^2-439*s15*s34+463*s34^2+289*s15*s45+
493*s34*s45+30*s45^2))/(144*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(384*s15^2-965*s15*s34+33*s15*s45+
276*s34*s45+84*s45^2)/(432*(-s15+s23+s34)*(s12-s34-s45))-
(66*s15^2-12*s15*s34+6*s34^2-21*s15*s45+67*s34*s45+93*s45^2)/
(144*(-s15+s23+s34)*(s12+s23-s45))+
(s15^3*(-1487*s34^3+s34^2*(156*s15-3057*s45)+
3*s34*(128*s15-551*s45)*s45+(156*s15-83*s45)*s45^2))/
(216*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(-6*s15^3-3*s15^2*s45+27*s15*s45^2+8*s45^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(19*s15^3+117*s15^2*s45+45*s15*s45^2+12*s45^3)/
(72*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(19*s15^3+117*s15^2*s45+145*s15*s45^2+55*s45^3)/
(72*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(118*s15^3+76*s15^2*s45-29*s15*s45^2+73*s45^3)/
(144*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(-15*s15^4-15*s15^3*s45+17*s15^2*s45^2+18*s15*s45^3+s45^4)/
(18*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(-17*s15^4-16*s15^3*s45+8*s15^2*s45^2+11*s15*s45^3+4*s45^4)/
(18*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/(6*(s12+s15)^2*(-s15+s23+s34)^3)+
(5*s34*(s34^3+s34*s45*(-6*s15+s45)-2*s15*s45*(-3*s15+s45)+
2*s34^2*(-2*s15+s45)))/(12*(s12+s15)*(-s15+s23+s34)^3)-
(439*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(144*(-s15+s23+s34)*(s12+s23-s45)^3)+
(5*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(18*(-s15+s23+s34)*
(s12-s45)^2)+(5*(3*s34^2+2*s34*(-2*s15+s45)-
s15*(s15+s45)))/(12*(s12+s15)*(-s15+s23+s34))+
(5*s15*(3*s34^2-s15*s45+2*s34*(s15+s45)))/
(6*(s12+s15)^2*(-s15+s23+s34))+
(5*s34*(s12^2-5*s12*s34+4*s34*(s34+s45)))/
(6*s15*(-s15+s23+s34)^2)-
(5*s15*(3*s34^3+s15*(s15-2*s45)*s45+s34*s45*(-4*s15+s45)+
s34^2*(s15+4*s45)))/(6*(s12+s15)^2*(-s15+s23+s34)^2)-
(s15*s45*(168*s15^2+463*s34^2+300*s15*s45+7*s45^2+
9*s34*(4*s15+5*s45)))/(144*(-s15+s23+s34)^3*
(s12+s23-s45))-(12*s34*(2*s15+s45)+5*s15*(8*s15+5*s45))/
(72*(s12-s34)*(-s15+s23+s34))+
(12*s34*(2*s15+s45)+5*s15*(8*s15+5*s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(5*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(18*(-s15+s23+s34)^2*(s12-s45)^2)+
(-(s34*(s15+9*s45))+s15*(s15+16*s45))/(24*(s12+s15-s34)*
(-s15+s23+s34))-(156*s15^2+503*s15*s34-578*s34^2+
201*s15*s45+325*s34*s45-19*s45^2+
s12*(21*s15+84*s34+86*s45))/(144*(-s15+s23+s34)^2)-
(s15*(172*s15*s34-65*s34^2+s15*(22*s15+201*s45)))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(-12*s15^2-139*s23^2+12*s34^2+365*s15*s45+39*s34*s45-
157*s45^2+s23*(-12*s15-12*s34+287*s45))/
(144*(s12+s23-s45)^2)+(-12*s15^3-12*s34^3+
s34^2*(12*s15-39*s45)+389*s15^2*s45-380*s15*s45^2-15*s45^3+
s34*(12*s15^2+137*s15*s45-42*s45^2))/(144*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-4*s12^2*(-2*s15+s45)+
s15*s45*(-21*s15+5*s45)-s12*(21*s15^2-22*s15*s45+s45^2))/
(24*(-s15+s23+s34)^2*(s23-s45))-
(5*(3*s34^3+s15*(s15-s45)*s45+4*s34^2*(-2*s15+s45)+
s34*(-2*s15^2-7*s15*s45+s45^2)))/(12*(s12+s15)*
(-s15+s23+s34)^2)+(439*(s23^3-3*s23^2*s45+
3*s23*s45*(-s15+s45)-s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2)))/(432*(s12+s23-s45)^3)-
(5*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^2)+(s12*(-13*s15+s45)*(-s15+s45)^2-
3*s15*s45*(5*s15^2-6*s15*s45+s45^2)+
4*s12^2*(3*s15^2-3*s15*s45+s45^2))/(24*(-s15+s23+s34)^3*
(s23-s45))+(5*s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(18*(s12-s34)^2*(-s15+s23+s34)^3)-
(5*(-3*s12*s34^3+s34^3*(2*s34+3*s45)+
s12^2*(s34^2-s34*s45+s45^2)))/(6*s15*(-s15+s23+s34)^3)+
(s15*(48*s34^3+2*s34^2*(-72*s15+7*s45)+
s34*(144*s15^2-42*s15*s45+5*s45^2)-
3*s15*(16*s15^2-14*s15*s45+5*s45^2)))/
(36*s12*(-s15+s23+s34)^3)-(72*s15^3+90*s15^2*s45+
351*s15*s45^2+7*s45^3+3*s34^2*(4*s15+5*s45)+
2*s34*(-42*s15^2-7*s15*s45+11*s45^2))/(144*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34^3*(24*s15-36*s45)+
s34^2*(123*s15^2+5*s15*s45-33*s45^2)+
3*s15^2*(12*s15^2-41*s15*s45+9*s45^2)+
s15*s34*(-183*s15^2+126*s15*s45+17*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)+
(s12^2*(60*s15-172*s45)+s12*(81*s15-298*s45)*s45+
s45*(66*s15^2-75*s15*s45+19*s45^2))/(144*(-s15+s23+s34)^2*
(-s15+s23-s45))+(12*s34^2*(-s15+4*s45)+
s15*(-20*s15^2-97*s15*s45+4*s45^2)+
s34*(-166*s15^2+44*s15*s45+21*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(14*s15+5*s45)+
s15*(14*s15^2+9*s15*s45-20*s45^2)+
s34*(-28*s15^2-17*s15*s45+39*s45^2))/(24*(s12+s15-s34)*
(-s15+s23+s34)^2)+(-52*s15^2*s45^2+
s12^2*(-60*s15^2+60*s15*s45-59*s45^2)+
s12*s15*(60*s15^2-60*s15*s45+59*s45^2))/(144*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s34^3*(-22*s15+4*s45)+
s34^2*(66*s15^2-12*s15*s45-55*s45^2)+
s15^2*(22*s15^2-4*s15*s45-7*s45^2)+
s15*s34*(-66*s15^2+12*s15*s45+59*s45^2))/(24*(s12+s15-s34)*
(-s15+s23+s34)^3)-(s15^2*(597*s34^3+2*s34^2*(s15+349*s45)-
2*s45*(17*s15^2-49*s15*s45+2*s45^2)+
s34*(-94*s15^2+4*s15*s45+97*s45^2)))/(72*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(-62*s15^3+164*s15^2*s45+454*s15*s45^2+
258*s45^3+s34*(181*s15^2+326*s15*s45+133*s45^2))/
(72*(s15-s23+s45)*(-s12+s34+s45)^2)+
(148*s34^3-90*s15*s45*(2*s15+s45)-6*s15*s34*(91*s15+111*s45)+
s12^2*(-324*s15-411*s34+588*s45)+3*s34^2*(239*s15+666*s45)+
s12*(414*s15^2+309*s15*s34-246*s34^2-663*s15*s45-
654*s34*s45+654*s45^2))/(432*(-s15+s23+s34)^3)-
(s15*(-228*s15^3+307*s15^2*s45+2289*s15*s45^2+249*s45^3+
s34*(495*s15^2+1449*s15*s45+877*s45^2)))/(216*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2*(s34^2*(495*s15+2669*s45)+
s45*(-192*s15^2+451*s15*s45+249*s45^2)+
2*s34*(-96*s15^2+401*s15*s45+1459*s45^2)))/
(216*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34^2*(273*s15-913*s45)+s34*(438*s15^2-827*s15*s45-
357*s45^2)+6*(-4*s15^3+53*s15^2*s45-104*s15*s45^2+
4*s45^3)))/(216*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s34*(543*s15^2+386*s15*s45+18*s45^2)+
6*(-31*s15^3+82*s15^2*s45+83*s15*s45^2+6*s45^3))/
(216*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-1790*s34^3+s34^2*(420*s15-636*s45)+
9*s34*(72*s15^2+46*s15*s45+15*s45^2)+
3*(36*s15^3+416*s15^2*s45+258*s15*s45^2+7*s45^3)))/
(432*(-s15+s23+s34)^3*(s12-s34-s45))+
(s34^2*(2086*s15+36*s45)+6*s34*(18*s15^2+119*s15*s45+7*s45^2)+
3*(154*s15^3+610*s15^2*s45+495*s15*s45^2+15*s45^3))/
(432*(-s15+s23+s34)^2*(s12-s34-s45))+
(-52*s12*s15*s45^3+60*s15^2*s45^3+s12^2*(-60*s15^3+60*s15^2*s45-
60*s15*s45^2+59*s45^3))/(144*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-((s15+s45)^3*(-228*s15+991*s45)+
9*s34*(55*s15^3+161*s15^2*s45+173*s15*s45^2+63*s45^3))/
(216*(s12-s34-s45)^3*(s15-s23+s45))+
(-12*s15*s45^2*(3*s15+s45)+3*s12^2*s45*(-40*s15+77*s45)+
s12*(-60*s15^3+60*s15^2*s45-189*s15*s45^2+212*s45^3))/
(144*(-s15+s23+s34)^3*(-s15+s23-s45))+
(-25/(144*s12^2)-5/(6*s15*(-s15+s23+s34))+
(5*s15^3)/(6*s12^2*(s12+s15)^2*(-s15+s23+s34))-
(5*s15^2)/(4*s12^2*(s12+s15)*(-s15+s23+s34))-
(5*s15^3)/(12*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(7*(s15-s34)^2)/(24*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(12*s12^2+43*s12*s15-20*s15^2)/
(72*s12^2*s34*(-s15+s23+s34))+(5*s15^3)/
(12*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(30*s15^2+13*s15*s34+12*s34^2)/(72*s12^2*(s12-s34)*
(-s15+s23+s34))+(s15^3*(10*s15-17*s45))/
(24*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(5*s15^3*(s15-4*s45))/(12*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15*(s15-s34)^3)/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12+s23-s45))+(5*s15*(-s15+s34)^3)/
(12*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s12+s23-s45))+(5*s15*s34*(-3*s15+2*s34))/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12+s23-s45))+
(182*s15+164*s23-7*s34-291*s45)/(144*s12^2*(s12+s23-s45))-
(s15^3*s34^4)/(6*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(s15^3*s34^3)/(6*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(s15^3*s34^2)/(6*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(s15-6*s34)*s34)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)-(s15^2*s34^2*(5*s15+6*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^2*s34^3*(-11*s15+12*s34))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(5*s15^3*s34^3)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(5*s15*(s15-s34)^3)/(12*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*s45)+(5*s15^3*s34^2)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(5*s15*s34)/
(12*s12^2*(-s15+s23+s34)*s45)+(5*s15^3*s34)/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(5*s15*(-s15+s34)^3)/(12*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*s45)+(5*s15*s34*(-3*s15+2*s34))/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)*s45)+
(s15^2*s34^2*(22*s15+63*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(s15*(-12*s12^3+55*s12^2*s34+
23*s12*(s15-s34)*s34+10*(s15-s34)^2*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45)+
(s15*(10*s15^2+5*s15*s34+4*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)+(s15*s34*(32*s15^2+3*s15*s34+
24*s34^2))/(72*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*(12*s12^2+s12*(43*s15-20*s34)-20*(s15^2-3*s15*s34+
2*s34^2)))/(72*s12^2*(-s15+s23+s34)^2*s45)+
(s12*s15)/(6*(-s15+s23+s34)^2*(s23-s45)*s45)+
(5*s15*(s15-s34)^3)/(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)-(5*s15*s34)/(12*s12^2*(s12+s23-s45)*s45)+
(5*s15*(3*s15-2*s34)*s34)/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)-(5*s15^5*s45)/(12*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(5*s15^5*s45)/(6*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(25*s15^4*s45)/(12*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15^2*(12*s12+31*s15)*s45)/(72*s12^2*s34*(-s15+s23+s34)^3)+
(5*s15^5*s45)/(12*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^
3)-(17*s15^4*s45)/(24*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34)^3)+(5*s34^4*s45)/(6*s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^3)+
(s34^4*s45)/(6*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(5*s15^4*s45)/(12*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(5*s15^4*s45)/(6*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^4*s45)/(12*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)-(5*s34^3*s45)/(6*s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(s34^3*s45)/(6*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s45^3)/(24*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(5*s15^3*s45^3)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+
s45^4/(6*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(5*s15^2*(s15-s34)^4)/(6*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3*(s15+s45)^2)-
(5*s15*(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)+s12^3*(s15+s34)))/
(6*s12^2*(-s15+s23+s34)^3*(s15+s45)^2)-
(5*s15^2*s34*(-s15+s34)^3)/(6*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)-(11*s15*(s15-s34)^4)/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45))+
(5*(-(s12^2*s15)+s15^3))/(12*s12^2*(-s15+s23+s34)^2*
(s15+s45))+(5*s15*(-s15+s34)^3)/(12*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45))+(5*s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s15+s45))+
(5*(-(s12^3*s34)+s12*s15^2*(-2*s15+3*s34)+
s12^2*(s15^2+s15*s34+s34^2)+s15^2*(2*s15^2-5*s15*s34+
3*s34^2)))/(12*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(s15*(s15-s34)^2*(s15^2-7*s15*s34+11*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))-
(s12*s15^2)/(6*(-s15+s23+s34)^3*s45*(-s23+s45))+
(13*s15)/(36*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*(60*s15-59*s45))/(144*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(5*s15^5*s45)/(12*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(5*s12*s15^3)/(12*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45)^2)-(5*s12*s15^2)/(12*(-s15+s23+s34)^2*
(s15+s45)*(s15-s23+s45)^2)+(5*s15^4*s45*(s15+s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(12*s12^2+43*s12*s15-20*s15^2)/(72*s12^2*s34*(s15-s23+s45))+
(5*s15^3)/(12*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))-
(5*s15^4)/(12*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s15^4)/(12*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(12*s12^2+43*s12*s15-20*s15^2))/(72*s12^2*s34*
(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^4)/(12*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+(30*s15^2+13*s15*s34+12*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))-
(29*s15^2+122*s15*s34+29*s34^2)/(432*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^3)/(12*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+
(5*s15^4)/(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-(s15^3*s34^2)/
(6*s12^2*(s12-s34)*s45^3*(s15-s23+s45))+
(s15^2*(s15-6*s34)*s34)/(36*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(5*s15^3*s34)/(18*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(s15*(12*s12^2+43*s12*s15-20*s15^2))/
(72*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))+
(5*s15^4)/(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)*s45*
(s15-s23+s45))+(s15*(10*s15^2+5*s15*s34+4*s34^2))/
(24*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(5*s15^4)/(12*s12^2*(s12+s15-s34)*(s12+s23-s45)*s45*
(s15-s23+s45))-(s15*(10*s15^2+5*s15*s34+4*s34^2))/
(24*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s15^5*s45)/(6*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(25*s15^4*s45)/(12*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s12*s45)/(6*s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s12*s45^2)/(6*s15*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*s12*s15^3)/(6*(-s15+s23+s34)^3*(s15+s45)^2*
(s15-s23+s45))-(5*s12*s15^2)/(6*(-s15+s23+s34)^2*
(s15+s45)^2*(s15-s23+s45))+(5*s15*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)*(s15+s45)*(s15-s23+s45))-
(5*s15^2*(s12+s15))/(12*(s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+(5*s15*(s12^2-s15^2))/
(12*s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))+
(5*s15^3)/(12*s12*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(5*s15^3*(s15+s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^4*s45*(s15+s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(5*s15^3*s45*(s15+s45))/
(3*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(5*s45*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+
(56*(s15+s45)^3*(s34+s45)^2)/(27*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(56*s15^3*(s34+s45)^4)/
(27*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(s15^3*s34^4)/(6*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^
3)-(s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)-(s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^3)+(s15^3*s45^4)/
(6*s12^2*(s15-s23-s34)^3*(s12-s45)*(-s12+s34+s45)^3)-
(s15^3*s34^2)/(6*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(s15^3*s34^4)/(6*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)-(s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45)^2)-(s15^3*s34^2)/
(6*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(s15^2*s34*(3*s15+2*s34))/(12*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)-(s15^2*s34^2*(5*s15+2*s34))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^2*s34^3*(-7*s15+4*s34))/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(7*s15^3*s45^3)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s34*(-s15+s34)^3)/(6*s12^2*(-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45)^2)-(s15^3*s34^2)/
(6*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s34*(3*s15+2*s34))/(12*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^3)/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^3*s34^4)/
(6*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))-(s15^3*s34^2)/(6*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^2*s34*(-s15+6*s34))/
(36*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(s15^2*s34^2*(5*s15+6*s34))/(36*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(s15^2*s34^3*(-11*s15+12*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34^2*(22*s15+63*s34))/(72*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(s15*(10*s15^2+5*s15*s34+4*s34^2))/
(24*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15*s34*(32*s15^2+3*s15*s34+24*s34^2))/
(72*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(5*s15*s34*(-2*s15+s34))/(12*s12^2*(-s15+s23+s34)*(s15+s45)*
(-s12+s34+s45))+(5*s15*s34*(2*s15^2-3*s15*s34+s34^2))/
(12*s12^2*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45))-
(s15^3*s34^2)/(6*s12^2*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(-s15+6*s34))/(36*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15*s34*(-2*s15+s34))/
(12*s12^2*(s15+s45)*(s15-s23+s45)*(-s12+s34+s45))+
(439*s15^2*s45^2*(-s15+s34+s45)^2)/(432*s12^2*
(-s15+s23+s34)^3*(s12+s23-s45)^3)-(5*s15^3*(2*s34+s45))/
(6*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s45^3*(7*s15+2*s45))/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(5*s15^2*s45^2*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(56*s15^2*(s34+s45)^3*(s15+3*s45))/
(27*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(5*s15^2*s45^2*(s15+3*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(5*s15^2*(s15+6*s34+3*s45))/
(12*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(s15*s45^3*(9*s15+4*s45))/(24*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(716*s12+723*s15+518*s34+
306*s45)/(432*s12^2*(-s15+s23+s34))+
(284*s12+791*s15+284*s34+817*s45)/(432*s12^2*
(s15-s23+s45))+(s15*(12*s12^2+43*s12*s15-20*s15^2+
12*s12*s45+31*s15*s45))/(72*s12^2*s34*(-s15+s23+s34)^2)-
(5*s34*(-2*s12^2+s12*s45+s34*s45))/(6*s12^2*s15*
(-s15+s23+s34)^2)+(5*s15^3*(s34^2-2*s15*s45+s34*s45))/
(6*s12^2*(s12+s15)^2*(-s15+s23+s34)^3)+
(5*(-2*s12^2*s34^2+s12^3*(s34-s45)+s12*s34^2*s45+s34^3*s45))/
(6*s12^2*s15*(-s15+s23+s34)^3)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(56*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(27*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(18*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))-
(s15*s45^2*(22*s15^2+27*s15*s45+12*s45^2))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*(30*s15^2-30*s34^2+123*s15*s45-52*s34*s45+66*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(-99*s12^2-82*s12*s15+194*s15^2+4*s12*s45+110*s15*s45+
73*s45^2)/(144*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(564*s15^2+25*s34^2+6*s15*(17*s34-308*s45)-324*s34*s45+
147*s45^2)/(432*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(2*s15^3+3*s15^2*s45+3*s15*s45^2+s45^3)/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45)*(-s12+s34+s45))-
(10*s15^3+41*s15^2*s45+56*s15*s45^2+5*s45^3)/
(24*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(32*s15^3+129*s15^2*s45+42*s15*s45^2+12*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(10*s15^3+41*s15^2*s45+56*s15*s45^2+25*s45^3)/
(24*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(4*s12^2-2*s15*s45+s12*(-9*s15+s45))/
(24*s12*(-s15+s23+s34)^2*(s23-s45))+
(5*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(4*s15^4+s34^3*(4*s34-71*s45)-2*s15*s34^2*(8*s34-57*s45)+
6*s15^2*s34*(4*s34-11*s45)-16*s15^3*(s34+s45))/
(24*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(5*s15^2*(s15*(2*s34-7*s45)+3*s34*(s34+s45)))/
(12*s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(5*s15*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(5*s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(5*s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(11*s15^3+s15*s34*(33*s34-59*s45)-11*s34^2*(s34-5*s45)+
s15^2*(-33*s34+7*s45))/(24*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(12*s34^3+9*s15*s34*(5*s15-3*s45)+
30*s15^2*(s15+s45)+s34^2*(43*s15+9*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(-4*s15*s34^2*(5*s34-9*s45)-3*s34^3*(8*s34+7*s45)-
3*s15^2*s34*(6*s34+19*s45)+s15^3*(62*s34+30*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(30*s34^3+3*s15*s34*(10*s15-7*s45)+
2*s15*s45*(31*s15+33*s45)-s34^2*(60*s15+41*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(369*s12^2-702*s15^2-973*s34^2+604*s34*s45-24*s45^2-
8*s15*(15*s34+88*s45)+s12*(504*s15-1333*s34+231*s45))/
(432*s12^2*(-s15+s23+s34)^2)+(-36*s15^2+241*s34^2+
840*s34*s45+300*s45^2+6*s15*(265*s34+336*s45))/
(432*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-36*s15^2+241*s34^2+1856*s34*s45+1816*s45^2+
6*s15*(265*s34+336*s45))/(432*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-928*s15^2-856*s23^2+381*s23*s34+
94*s34^2+2595*s23*s45-1125*s34*s45-2649*s45^2+
s15*(-892*s23+834*s34+4626*s45))/(432*s12^2*
(s12+s23-s45)^2)+(-964*s15^3-569*s34^3-345*s34^2*s45+
1089*s34*s45^2+937*s45^3+3*s15^2*(453*s34+2231*s45)+
s15*(174*s34^2-5398*s34*s45-6657*s45^2))/
(432*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45*(324*s15^3-(s34+s45)^2*(914*s34+45*s45)+
s15^2*(-1022*s34+1139*s45)+2*s15*(896*s34^2+367*s34*s45-
565*s45^2)))/(432*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)-(504*s15^3+368*s34^3+404*s34^2*s45+459*s34*s45^2+
447*s45^3+s15^2*(-234*s34+990*s45)+
s15*(362*s34^2-2270*s34*s45-288*s45^2))/
(432*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s45^2-2*s12*s15*s45*(-3*s15+s45)+
4*s12^3*(-2*s15+s45)+s12^2*(9*s15^2-10*s15*s45+s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(439*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(216*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(439*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(432*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(-52*s12^2*s15*s45^2+60*s12*s15^2*s45^2-60*s15^3*s45^2+
s12^3*(60*s15^2-60*s15*s45+59*s45^2))/
(144*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(16*s15^3+1404*s15^2*s45+3051*s15*s45^2+155*s45^3+
s34^2*(579*s15+115*s45)+6*s34*(125*s15^2+454*s15*s45+
63*s45^2))/(216*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(162*s15^3-479*s34^3+57*s15^2*(7*s34-19*s45)+157*s34^2*s45+
1011*s34*s45^2+447*s45^3+s15*(-262*s34^2-2770*s34*s45+
78*s45^2))/(432*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(60*s15^2*(s15-2*s45)*s45+4*s12*s15*s45*(-11*s15+10*s45)+
s12^3*(-60*s15+172*s45)+s12^2*(60*s15^2-124*s15*s45+
165*s45^2))/(144*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^2*(s34+s45)*((s34+s45)^2*(1039*s34+83*s45)+
4*s15*(194*s34^2+343*s34*s45+194*s45^2)))/
(216*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(16*s15^3+1404*s15^2*s45+3051*s15*s45^2+1663*s45^3+
s34^2*(579*s15+399*s45)+6*s34*(125*s15^2+454*s15*s45+
290*s45^2))/(216*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(704*s15^3*(s34+s45)+s45^2*(143*s34^2+226*s34*s45+83*s45^2)+
18*s15*s45*(55*s34^2+252*s34*s45+203*s45^2)+
3*s15^2*(153*s34^2+1078*s34*s45+961*s45^2))/
(216*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-324*s15^4+144*s15^3*(4*s34-3*s45)+
s15^2*(-655*s34^2+2440*s34*s45-118*s45^2)-
(s34+s45)^2*(475*s34^2+90*s34*s45+21*s45^2)+
2*s15*(439*s34^3-754*s34^2*s45-1604*s34*s45^2-447*s45^3))/
(432*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(113*s12^3+s12^2*(22*s15+48*s45)+
s12*(-178*s15^2+118*s15*s45+19*s45^2)+
4*(4*s15^3-s15^2*s45+6*s15*s45^2+2*s45^3))/
(144*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15*(45*s15^3*s34+(s34+s45)^2*(188*s34^2+55*s34*s45-
3*s45^2)-s15^2*(167*s34^2+64*s34*s45+32*s45^2)+
s15*(632*s34^3+1181*s34^2*s45+718*s34*s45^2+106*s45^3)))/
(54*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-38*s15^3*(s34+s45)+6*s15^2*(119*s34^2+359*s34*s45+
207*s45^2)+s45*(161*s34^3+298*s34^2*s45+125*s34*s45^2-
12*s45^3)+s15*(127*s34^3+2769*s34^2*s45+3221*s34*s45^2+
579*s45^3))/(216*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(36*s15^4+12*s15^3*(61*s34+55*s45)-
(s34+s45)^2*(286*s34^2-90*s34*s45-21*s45^2)-
4*s15^2*(161*s34^2+342*s34*s45+10*s45^2)+
s15*(-3092*s34^3-2646*s34^2*s45+872*s34*s45^2+894*s45^3))/
(432*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*(2*s45*(s34+s45)^2*(591*s34+83*s45)+
4*s15^2*(185*s34^2+352*s34*s45+185*s45^2)+
3*s15*(153*s34^3+1231*s34^2*s45+2039*s34*s45^2+997*s45^3)))/
(216*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s45*(s15+s45)^2*(704*s15+1475*s45)+
9*s34^2*(51*s15^2+110*s15*s45+63*s45^2)+
s34*(704*s15^3+3234*s15^2*s45+4536*s15*s45^2+2006*s45^3))/
(216*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(-36*s15^4+5*(s34+s45)^3*(95*s34+9*s45)+
s15^3*(-367*s34+1923*s45)+s15^2*(1317*s34^2-836*s34*s45-
5147*s45^2)+s15*(-1389*s34^3-2737*s34^2*s45+575*s34*s45^2+
2067*s45^3))/(432*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^
2)+(439*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(432*s12^2*(s12+s23-s45)^3)+(411*s12^3+689*s34^3+
s34^2*(387*s15-355*s45)-48*s15^2*(4*s15+23*s45)+
9*s12^2*(-32*s15+13*s34+57*s45)+10*s15*s34*
(27*s15+241*s45)+s12*(869*s34^2-72*s34*(11*s15+9*s45)+
6*s15*(27*s15+50*s45)))/(432*s12^2*(-s15+s23+s34)^3))*tr5}


projectionMatrix["uubggg","pmpmp","Nf0"]=
{{1,1,0,0,0,0,0,0,2/3,0,0,-28,0,-28,28,0,0,0,0,0,0,
-1,4/3,0,0,12,0,-2,0,-12,-2/3,-2/3,0,0,0,-1,0,-9/2,1,
12,-9,0,0,-4,0,0,0,-1,4,0,8,2,0,6,-4,0,1,-2,1,0,1,
1,0,-2,0,-1,4/3,0,4/3,0,0,4/3,0,2/3,0,0,0,5,2,-2,
7/2,2,1,17/6,-2,9/2,-4,13/6,2,-4,3,9/2,7/2,-7/2,0,-2,1,
0,3,0,-2,-7,3,1,1,7,-4,-5/2,2,-2,0,2,-1,3,-2,-3,-2,
1,3,2,-6,-4,4,-4,-2,0,-3,3,4,0,4,0,-16,-1/3,2/3,-2,
2/3,4/3,2,8,-2,-2/3,1/3,1/6,13/3,5/6,-2,-5/2,-15/4,-13/6,
-13/6,-4,1,-5,-9/2,8,-5/6,5/6,2,-11/6,25/4,3,25/2,-2,11,
9/2,1,-10,-3,-2,-6,17/2,6,-2,-81/8,-13,11/2,5/2,-3,65/12,
-4/3,1/3,2,-4,4,1,-3,-1,-4,0,8,-13,10,14,-10,6,6,7/2,
1,1/2,-12,-8,7/2,-3,4,-2,-4,14,-13,6,2,-2,4,2,-4,-15,
10,12,-14,6,7,-3,-2,2,1,-9/2,-2/3,-1/3,0,2/3,2/5,2/5,
-4/15,-4/15,-4/15,1/15,5/2,-7,0,5,-1,0,-3/4,-4,1/2,0,0,
0,2,-2,0,2,-1,-2,0,-17,-1,0,6,-19,-10,11,0,5,-5,5,0,
3/2,-2/3,-277/360,18,-161/48,-2/3,41/16,-17/4,-1/12,-1/8,
31/12,-43/24,17,29/3,-14,-22/3,-106/3,-10,37/2,69/4,-11/6,
-55/3,47/12,-3/2,-16,91/12,21/2,-91/8,89/12,-17/6,11/2,-12,
-1,6,1,-2,3,-1/2,-8,13/2,-9,9/2,-23/2,25,-13,0,0,0,-13,
-1,13,6,-6,19,-11,11,4,10,-8,21,-7,5/2,-9/2,13,0,0,0,
0,-320/9,0,0,0,0,0,0,0,19139/378,-4,0,0,0,217457/4536,
107333/1512,0,-60647/4536,22982/189,-10168/189,-178315/4536,0,0,
69133/756,-3223/252,-22615/189,20336/189,-20336/189,9185/189,
-40672/189,-15769/54,-40672/189,38903/252,0,0,0,0,-28,28,
-5720/189,-56,-84,-19139/189,0,0,0,-12020/189,-457/42,
43889/756,0,-90367/1512,-17735/504,-113755/2268,0,-28991/252,0,
35879/252,-44897/756,-10379/252,0,32675/378,-39605/378,-4318/21,
-271991/756,-32675/189,-226799/189,124585/1512,0,-1595/18,
-3356155/2268,32675/378,-2587/378,2587/378,3418525/2268,27443/252,
35893/1134,-2705/189,-4235/18,1760/9,2813/2268,-424117/4536,
-17690/567,0},{0,0,1,-3/2,9,-1/2,0,0,0,0,0,-5,0,-21/2,
10,0,0,0,0,0,0,-3/4,0,0,0,0,0,-3/4,3/4,0,-3/2,-1/2,0,
0,0,-9/4,3/2,-51/8,3/2,3,-45/4,0,0,0,0,0,0,-9/4,0,0,0,
-3/2,0,0,0,0,0,-3/4,0,0,0,0,0,-3/4,0,0,0,0,0,0,-1,
0,0,1/2,0,0,0,15/2,3/4,-3/4,15/8,0,0,5/8,0,9/8,3/4,
-1/2,0,-9/4,3/4,3/2,0,3/8,-3/4,3/4,3/2,-3/2,-3/4,0,0,3/4,
3/4,-3/4,3/2,-3/4,-3/4,-3/8,3,-9/4,3/2,-3/4,0,0,0,0,0,0,
0,3/2,-3/2,-3,0,0,-3/2,3/4,3/2,-3/2,-3/4,12,0,-3,0,1/4,
-1/2,-3/2,0,1,3/2,3/2,-3/2,-1/2,-1/8,-3/8,9/2,-1/8,-1/8,
1/8,15/16,-7/8,1/8,-63/8,15/8,-15/4,9/2,-3,1/2,1,-3/8,1/8,
23/16,3/4,-15/8,3/2,3/8,-15/8,1/4,-51/8,3/2,-9/4,-3/2,51/8,
-3/8,-15/8,3/32,27/8,3/2,-3/8,-3/4,-15/16,-1/8,-1/8,27/4,
-21/4,21/4,3/4,3,-3,3/4,0,3/4,-51/4,9/4,33/2,-9/4,-3/4,
-3/4,-9/8,-3/4,3/8,3/4,9/4,-3/8,-3/4,3,-3,-3/2,3/2,-45/4,
-3,-3/2,3,6,-3,-3/2,-75/4,-3/2,-3,3/2,-3/2,-3/2,3/2,-3/2,
9/4,3/2,3/8,1/4,-1/4,0,1/2,3/10,3/10,-1/5,-1/5,-1/5,1/20,
39/8,-3/2,0,0,1/8,0,1/16,0,33/8,0,0,0,3/4,-3/4,0,0,0,
-3,0,-33/4,-15/4,-3/2,0,-45/4,-51/4,21/2,0,0,0,0,0,13/8,
0,133/480,-3/2,-163/64,-5/8,75/64,-35/16,-1/16,57/32,-7/16,
-5/16,15/2,83/8,-75/4,-37/8,0,-75/8,189/8,153/16,-15/8,-19/2,
7/4,-3/8,-9/8,25/16,3/8,-15/32,-19/16,7/16,57/8,-57/4,-6,
27/4,9/4,-3/4,9/4,-9/8,-3/4,15/8,-3/4,-3/8,-45/8,51/4,-21/4,
0,0,0,-69/4,-27/4,81/4,3,-3,33/4,-57/4,45/4,3/2,3/2,-3,
57/4,-33/4,15/8,3/8,21/4,0,0,0,0,0,0,0,0,0,0,0,0,
-1727/168,0,0,0,0,-9593/2016,-16817/672,0,18083/2016,-47/84,
47/168,-9353/2016,0,0,-6781/336,827/112,1495/84,-47/84,47/84,
-887/84,47/42,1729/24,47/42,-475/112,0,0,0,0,-53/4,0,887/84,
-16,-43/2,1727/84,0,0,0,47/84,437/84,-2669/336,0,-1121/672,
2883/224,18253/1008,0,4003/112,0,-2883/112,2669/336,921/112,0,
-2669/168,2669/168,437/14,14387/336,2669/84,1619/84,-3447/224,0,
-935/8,429055/1008,-2669/168,4885/168,-2575/168,-311245/1008,
405/112,-3037/504,-4381/84,0,0,691/1008,27949/2016,2089/504,0},
{0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-29/18,0,0,0,0,-43/108,-61/36,0,55/108,
-20/9,11/18,-31/108,0,0,55/18,-1/6,-26/9,-20/9,11/9,-29/9,
22/9,32/9,40/9,-1/6,0,0,0,0,0,0,29/9,0,0,29/9,0,0,0,
29/9,5/3,-55/18,0,-49/36,1/12,17/54,0,1/6,0,-1/6,55/18,
25/6,0,-46/9,46/9,7,-95/18,101/9,-55/9,-5/36,0,55/6,605/54,
-101/18,26/9,-26/9,-550/27,13/3,23/54,-52/9,-55/6,55/6,-23/27,
-205/108,20/27,0},{0,0,0,0,0,0,0,1,2/3,0,0,0,0,0,0,0,
0,0,0,0,0,1,4/3,0,0,0,0,1,0,-12,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,4,0,19,0,0,17,2,0,-1,0,0,0,1,
0,0,0,0,-1,2/3,0,-2/3,0,0,4/3,-2/3,0,0,0,0,0,0,3,0,
-1,17/6,1/6,1,0,-5/4,0,-1/3,-1/2,1/2,-5/2,1/2,0,0,0,0,
0,3/2,0,-2,-19,3,2,-1,18,-2,-1,1,1,-1,-2,-1,3,-4,-3,
-2,1,3,0,-2,2,4,-4,2,1,-2,2,2,0,4,0,-16,-1/3,10/3,0,
4/3,-4/3,-2,-2,2,2/3,1/3,-1/12,1/6,-1,-17/3,-1/6,-17/2,
-1/6,1/2,-1/2,-5/2,-2,-9/2,5/2,1/6,1/12,5/2,1/6,9,-1,27,
-2,-2,17/2,-5/6,-6,2,5,3,4,-2,-2/3,-16,-61/2,1/2,-3/2,
-1,77/6,5/2,2/3,-1,-4,4,1,-3,1,-15/2,0,-7,-1,1,1,-1,
23/2,15,23/2,3,1/2,-23,-24,9,-3,4,2,0,-4,-2,17,11,-13,
4,4,0,-2,21,29,-25,17,19,-16,-2,2,1,-10,-5/2,-1/3,0,
2/3,-2/5,4/15,-2/5,4/15,4/15,-1/15,0,-6,0,-12,1/6,0,-5/3,
1,0,0,0,0,0,0,-1/2,-1,-2,4,-25,0,2,2,-17,0,0,0,0,
-2,2,-3,0,0,1/3,-133/360,-2,-113/48,-1/6,-7/12,5/4,1/6,
-1/8,-23/12,51/16,2,35/12,-1/2,19/12,0,-19/8,3/2,5/8,7/12,
-25/12,5/12,7/6,17/2,-41/3,-17/2,45/4,13/3,-10/3,1,-3,1,
3/2,1,1/2,-1,1,7,-17/2,19,-9,1/2,1,-5/2,0,0,0,-4,2,4,
-4,21,4,-2,2,-2,-8,17,4,-5/2,-1/2,10,-1/2,0,0,0,0,0,
0,0,0,0,0,0,0,-45/2,-1/3,0,0,0,-271/24,-805/24,0,707/72,
-42,21,-35/24,0,0,115/12,181/12,-43/3,-42,42,-73/3,84,
181/2,84,-293/12,0,0,0,0,0,0,128/3,0,0,45,0,0,0,42,
329/18,-155/4,0,-113/24,293/24,581/36,0,301/12,0,-293/12,
155/4,159/4,0,-455/6,115/2,112,55/12,455/3,415/3,-1171/72,0,
0,2255/4,-455/6,203/6,-203/6,-2255/4,125/4,-5/2,-203/3,0,0,
-31/12,-395/72,14,0},{0,0,0,0,0,0,0,0,0,1,0,-1,0,-2,
2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-130/63,0,0,0,0,
-757/756,-1009/252,0,1039/756,-8/63,4/63,-565/756,0,0,
-347/126,47/42,166/63,-8/63,8/63,-134/63,16/63,107/9,16/63,
-79/42,0,0,0,0,0,0,134/63,0,-2,260/63,0,0,0,8/63,17/21,
-157/126,0,191/252,163/84,1049/378,0,247/42,0,-163/42,157/126,
55/42,0,-157/63,157/63,34/7,1375/126,314/63,860/63,-605/252,0,
-55/3,24695/378,-157/63,149/63,-149/63,-17765/378,-61/42,
-170/189,-424/63,0,0,95/378,2069/756,8/189,0},
{0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-29/9,0,0,0,0,-25/54,-61/18,0,55/54,
-22/9,2/9,-49/54,0,0,55/9,-1/3,-52/9,-22/9,22/9,-58/9,44/9,
64/9,44/9,-7/3,0,0,0,0,0,0,58/9,0,0,58/9,0,0,0,58/9,
10/3,-55/9,0,-13/18,7/6,17/27,0,1/3,0,-1/3,55/9,25/3,0,
-92/9,92/9,14,-59/9,202/9,-20/9,-5/18,0,55/3,605/27,-101/9,
34/9,-34/9,-1100/27,20/3,-4/27,-68/9,-55/3,55/3,-46/27,
-169/54,22/27,0},{0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-2,
1/3,0,0,0,0,0,1/6,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,
0,0,0,-1/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,-1/3,1/3,8,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,0,0,0,
0,1/3,0,0,0,0,0,0,0,0,-2,0,7,2/3,0,-1/12,-1,0,0,0,
0,-3,4,-1,1,-1/2,-2,3,0,0,-2,4,0,0,0,0,2,-2,1,0,0,
-1/3,-61/720,0,0,0,3/8,-3/2,-1/6,5/4,1/6,-13/24,0,0,0,0,
0,0,0,0,0,0,0,1/6,-1,4/3,3/2,-5/2,5/3,-1/2,0,0,0,0,0,
-1,2,-1,-1,3/2,-4,5/2,0,0,0,0,0,0,0,0,0,2,-2,0,0,0,
2,2,-4,0,0,1,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4/3,
0,0,0,4/3,-4/3,-32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,0,4,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,2,0,0,0,0,0,0,0,0,0,0,-4,-4,0,
0,-4,-4,4,0,0,0,0,0,2/3,0,61/180,-28,-7/4,-2/3,1/4,0,
0,0,0,0,4,19/3,-2,-1,0,-15/2,2,5/2,3,-7/3,1/6,0,0,0,
0,0,0,0,6,-8,-4,4,2,0,0,0,0,0,0,0,-2,4,-2,0,0,0,
-12,-4,12,0,0,4,-8,4,0,0,0,4,-6,0,0,2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,3/2,-3,0,-3/2,0,2,-1,0,2,0,9,
-21/2,6,-9/2,3/2,21/2,-3/2,0,-15/2,6,-3,3,3,6,-6,33/2,
-6,-6,33/2,12,-15,-3/2,3/2,0,0,3/2,0,-3,3/2,3/2,0,2,-5,
-2,-2,2,2,-1,-2,-2,2,48,21/2,0,15/4,3,-3/2,9/4,-5/4,0,
-3,-21/8,13/4,5/4,9/4,9/2,-15/4,15/2,-9/2,4,3,-12,12,9/2,
0,-3,-39/2,-3/2,3,-3,18,3/2,-9/4,-9/2,6,-3,-9,-3,15/2,
-21/2,-45/2,-15/2,3,51/2,-18,3,12,9,-27,3,0,-3/2,-3/2,6,
-36,30,18,-30,-1/4,5,1,3,0,0,3,0,0,27/8,-1/8,-13/4,3/2,
-49/4,-3/2,-15,0,1/2,15/2,-3/4,3,-21/4,9/4,1,-13/8,0,-7/2,
55/8,9/4,207/4,-33/2,-21,87/4,3/2,105/2,-27/2,21/2,21/2,
-189/4,0,29/2,-735/16,-117/2,-57/4,15/4,87/8,343/8,6,-9/4,
-15,42,-30,-69/4,-9,3/2,-33/4,0,-24,9/2,15/2,-15/2,-6,
69/2,30,69/4,21/2,33/4,-66,-87/2,117/4,3/2,-15,9/2,0,-30,
0,153/2,45/2,-123/2,-42,21/2,0,6,123/2,111/2,-141/2,27,
57/2,-45/2,57/2,-63/2,-30,-129/4,-17/4,9/2,-4,-3,-1,0,-2,
1,2,0,-9/2,27,0,-33/2,-1,0,-17/8,45/4,-21/4,0,0,0,9,-3,
9/2,-27/2,-3,39/2,-87/2,9/2,9,39/2,-75/2,27/2,12,-15/2,0,
-21,15,-18,0,-1,3,-11/15,63/2,107/32,-1/4,-75/16,77/8,2,
-105/16,-43/8,89/16,-45/2,-61/2,12,77/8,0,261/8,-51/4,
-243/16,-23/2,79/8,15/32,1/2,48,-247/8,-135/4,369/16,43/8,
-139/16,-81/4,48,12,-93/4,3,39/4,-33/2,39/4,36,-87/4,75/2,
-75/4,27/4,-15,6,0,0,0,33,21,-51,-39/2,99/2,-3/2,45,-45,
-39/2,-42,87/2,-21/2,21,-21/4,69/4,-27/4,0,0,0,0,0,0,0,
0,0,0,0,0,859/126,0,0,0,0,17471/3024,17471/1008,0,
-11645/3024,859/63,-859/126,-9553/3024,0,0,31447/504,971/168,
-4295/63,859/63,-859/63,859/63,-1718/63,-2005/36,-1718/63,
3533/168,0,0,0,0,0,0,2606/63,0,0,-859/63,0,0,0,-859/63,
-83/28,3959/504,0,18167/1008,-3533/336,-20791/1512,0,-3533/168,
0,3533/168,-3959/504,-2465/168,0,3959/252,-3959/252,-249/14,
-29705/504,-3959/126,-12317/126,24343/1008,0,0,-400345/1512,
3959/252,-14383/252,523/252,400345/1512,2039/168,2519/378,
523/126,0,0,3959/1512,-120319/3024,-859/189,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,277/63,0,0,0,0,352/189,352/63,0,-391/189,
428/63,-214/63,52/189,0,0,-152/63,-34/21,128/63,428/63,
-428/63,428/63,-856/63,-140/9,-856/63,92/21,0,0,0,0,0,0,
-428/63,0,0,-554/63,0,0,0,-428/63,-73/21,404/63,0,52/63,
-46/21,-577/189,0,-92/21,0,92/21,-404/63,-185/21,0,808/63,
-808/63,-146/7,-68/63,-1742/63,-1658/63,188/63,0,0,-18700/189,
808/63,-380/63,380/63,18700/189,-106/21,86/189,760/63,0,0,
278/189,118/189,-428/189,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,2,2,2,0,0,0,0,0,2/3,-2/3,0,
-2,3,1,1,2,1,0,0,3,-2,1,-1,0,0,2,0,0,2,0,0,7,0,0,
1,1,0,-1,1,0,-1,0,0,2,0,2/3,0,0,0,0,0,0,0,2,-5/6,
0,-2,1/2,1/6,0,-1/2,-1,0,-1/6,1/6,0,0,0,-5/2,1,-4/3,1,
3,-4,0,0,1,0,0,0,0,0,0,0,0,0,0,0,4/3,-2,2,10,3,-1,
-11,4,0,0,-2,11,0,0,0,0,0,6,-12,-12,6,0,0,2/3,-2/3,
-4/3,-2,-2,2,2/3,-4/3,1/12,-2/3,-1/3,5/2,1/2,1,1/6,-1/6,
1/2,1/2,2,3/2,-1/2,1/6,1/3,-1/2,3/2,8/3,-3/2,-17/2,3,5/2,
-2,-1,-47/2,5,-2,-2,20,-5/2,-5,39/4,17/2,13/2,-1,-5,
-32/3,1/6,7/6,3,-18,13,15/2,1,-1,-1/2,0,1,4,1,-4,-1,-7,
-7,-1,-2,-9/2,15,7,-13/2,-2,9,-2,0,2,4,-21,-4,17,21,
-2,0,4,-13,-8,15,-3,-2,2,-12,13,13,8,1/3,-11/6,2/3,4/3,
4/15,4/15,4/15,-2/5,-2/5,-1/15,-1,0,0,-2,0,0,0,-5/4,1/2,
0,0,0,-1,1,-1,3/2,1,0,4,4,0,0,2,2,2,-2,0,2,-2,2,0,
-1/3,-1/3,-151/360,-8,-9/4,2/3,5/12,-25/12,-1/12,5/8,19/12,
-7/12,-6,19/2,4,7/12,0,-21/2,-6,-19/8,17/3,35/12,-65/48,
-1/6,-9/2,5/4,5/2,-1/8,-23/12,121/48,6,-15,-3,13/2,-2,-5/2,
1,1/2,-3,1/2,-1,1,3/2,-3,1,0,0,0,-9,-4,11,4,-4,-4,
-17,13,4,4,-2,-2,-6,-1/2,-1/2,-5/2,0,0,0,0,0,0,0,0,0,
0,0,0,-106/189,0,0,0,0,80/567,80/189,0,-464/567,-212/189,
106/189,92/567,0,0,-2881/189,-128/63,3265/189,-212/189,212/189,
-212/189,424/189,-76/27,424/189,124/63,0,0,0,0,0,0,
-3253/189,0,0,212/189,0,0,0,212/189,-50/63,172/189,0,
-3281/378,-62/63,-260/567,0,-124/63,0,124/63,-172/189,-22/63,
0,344/189,-344/189,-100/21,-4/189,-688/189,-1276/189,-787/378,
0,0,-14960/567,344/189,2909/189,556/189,14960/567,-26/63,
94/567,1112/189,0,0,172/567,9223/1134,212/567,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,-1/6,1/2,-1/2,0,0,
0,0,0,0,1,-1,0,-2,0,-2,0,0,0,0,0,-1,0,0,-2,0,0,0,
0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/6,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,1,2/3,1/2,-2,1,
-1,-2,4,2,4,4,2,4,0,8,0,1,-2,1,0,2,1,-1,-1,-1,0,
4/3,2/3,4/3,4/3,4/3,0,2/3,4/3,-4/3,-32,-4,-1/6,1,-1/2,
1/2,5/6,7/6,0,2,0,-1,0,-1,0,0,-1/2,1/2,-2/3,-2,2,-1,0,
0,-1,-5,1,1,0,5,1,0,2,0,0,0,0,0,0,6,0,0,-6,4,2,0,
0,8,2,2,0,0,0,-8,-12,-4,-12,0,2/3,-2/3,2/3,-8/3,-1,-2,
4,4/3,-1/4,0,1,-4/3,-1/3,0,-11/4,0,0,0,-3,-3,0,1/2,0,
-1/12,1,1/3,7/2,-1,15/2,1,9/2,7/2,-5/3,-29/2,4,3,-1,11,
-1,-11/6,-1/2,-12,3,-3/2,-4,1/6,-7/6,3/2,0,-11,7,5,0,0,
-7/2,0,4,-1,0,0,0,-3/2,6,7/2,-1,-7/2,0,-8,-1/2,-2,6,0,
-11,5,-1,-10,8,2,10,0,-11,-1,-2,14,-6,5,6,-5,-7,8,7,
1,-2/3,-1,-2/3,2/3,-2/15,-4/5,8/15,8/15,-2/15,-2/15,-1/4,
-1,0,-23,-11/6,0,-1/12,1/2,-5/2,0,0,0,7,-10,1/2,-1/2,-1,
1,-9,1,1,1,-7,1,1,1,0,-1,3,2,0,-1/6,1/6,-451/1440,3,
-43/48,1/6,-1/4,3/4,-1/4,-5/8,-5/12,5/3,-3,13/4,-1/2,1/4,0,
-21/8,-1/2,3/8,-1/4,-5/12,1/4,0,-7,-19/12,5/2,21/8,7/4,
-13/48,1,-4,1,3/2,-3,1/2,-1,1/2,-3,-5/2,8,-4,1/2,-1,1/2,
0,0,0,1,1,-3,-1,7,-1,-5,7,-1,3,5,-1,3/2,-1/2,11/2,
-1/2,0,0,0,0,0,0,0,0,0,0,0,0,-130/189,0,0,0,0,
-695/4536,-695/1512,0,-379/4536,-260/189,130/189,-311/4536,0,0,
1385/756,-179/252,-212/189,-260/189,260/189,-260/189,520/189,
25/54,520/189,115/252,0,0,0,0,0,0,260/189,0,0,260/189,0,
0,0,260/189,3/14,-503/756,0,-311/1512,-115/504,271/2268,0,
-115/252,0,115/252,503/756,341/252,0,-503/378,503/378,9/7,
-967/756,503/189,-85/189,281/1512,0,0,4345/2268,-503/378,
-17/378,17/378,-4345/2268,277/252,82/567,17/189,0,0,-503/2268,
-3737/4536,260/567,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,149/126,-1/2,0,0,0,
247/756,373/252,0,-223/756,212/63,-106/63,325/756,0,0,
-349/126,25/42,137/63,212/63,-212/63,212/63,-424/63,-41/9,
-424/63,25/42,0,0,0,0,0,0,-212/63,0,0,-212/63,0,0,0,
-212/63,-9/7,349/126,0,199/252,-25/84,-299/378,0,17/42,0,
25/42,-349/126,-187/42,0,349/63,-412/63,-61/7,449/126,-698/63,
-614/63,83/252,0,0,-5830/189,349/63,-137/63,137/63,5830/189,
-137/42,-31/189,274/63,0,0,475/378,1147/756,-212/189,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,109/63,-1/2,0,0,0,779/1512,1031/504,0,
-965/1512,218/63,-109/63,647/1512,0,0,-587/252,11/84,107/63,
218/63,-218/63,218/63,-436/63,-103/18,-436/63,137/84,0,0,0,0,
0,0,-218/63,0,0,-281/63,0,0,0,-218/63,-23/14,839/252,0,
143/504,-137/168,-691/756,0,-53/84,0,137/84,-839/252,-425/84,
0,839/126,-965/126,-76/7,379/252,-839/63,-944/63,307/504,0,0,
-27445/756,839/126,-277/126,277/126,27445/756,-235/84,67/378,
277/63,0,0,965/756,1553/1512,-218/189,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,13/3,0,0,0,0,25/9,19/3,0,-22/9,14/3,
-7/3,-5/9,0,0,13/3,-2,-16/3,14/3,-14/3,14/3,-28/3,-68/3,
-28/3,6,0,0,0,0,0,0,-14/3,0,0,-26/3,0,0,0,-8/3,-5/3,
14/3,0,-5/3,-4,-43/9,0,-10,0,10,-14/3,-4,0,22/3,-22/3,
-14,-50/3,-44/3,-122/3,5,0,55/3,-1045/9,22/3,-14/3,14/3,
880/9,2,14/9,34/3,0,0,-1/9,-38/9,-14/9,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-2/3,0,0,0,0,-8/9,-8/3,0,8/9,-4/3,2/3,
1/9,0,0,-5/3,0,2/3,-4/3,4/3,-4/3,8/3,22/3,8/3,-4,0,0,0,
0,0,0,4/3,0,0,4/3,0,0,0,4/3,2/3,-4/3,0,4/3,2,20/9,0,
4,0,-4,4/3,2,0,-8/3,8/3,4,22/3,16/3,46/3,-7/3,0,0,440/9,
-8/3,4/3,-4/3,-440/9,-1,-13/9,-14/3,0,0,-4/9,16/9,4/9,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,124/63,0,0,0,0,2267/1512,1763/504,0,
-1985/1512,185/63,-185/126,-313/1512,0,0,661/252,-121/84,
-169/63,185/63,-185/63,122/63,-370/63,-199/18,-370/63,257/84,0,
0,0,0,0,0,-122/63,0,0,-248/63,0,0,0,-122/63,-16/21,
851/252,0,-61/504,-341/168,-1723/756,0,-425/84,0,425/84,
-599/252,-155/84,0,473/126,-473/126,-53/7,-1649/252,-473/63,
-1208/63,1159/504,0,55/6,-44605/756,473/126,-481/126,355/126,
37675/756,-19/84,271/378,418/63,0,0,-31/756,-2971/1512,
-185/189,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-151/126,0,0,0,0,-263/756,
-263/252,0,341/756,-25/63,25/126,-41/756,0,0,-37/126,13/42,
62/63,-25/63,25/63,-88/63,50/63,43/9,50/63,-71/42,0,0,0,0,
0,0,88/63,0,0,151/63,0,0,0,25/63,17/42,-89/126,0,211/252,
71/84,194/189,0,71/42,0,-71/42,89/126,19/21,0,-89/63,89/63,
17/7,509/126,178/63,514/63,-271/252,0,0,8305/378,-89/63,1/63,
-64/63,-8305/378,-41/42,-106/189,-191/63,0,0,37/378,583/756,
25/189,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-37/42,0,0,0,0,-151/504,-235/168,0,61/504,-53/42,8/21,
281/504,0,0,61/84,-15/28,-4/21,-16/21,16/21,-37/21,32/21,
23/6,32/21,-85/28,0,0,0,0,1,-1,37/21,2,2,37/21,0,0,0,
37/21,29/42,-103/84,0,365/168,29/56,101/252,0,29/28,0,-29/28,
103/84,59/28,0,-103/42,103/42,22/7,481/84,103/21,271/21,
-131/168,0,55/6,2915/252,-103/42,-55/42,55/42,-5225/252,-41/28,
-113/126,55/21,0,0,-103/252,359/504,53/126,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-1/2,0,0,0,0,-1/8,-7/8,0,1/24,-1,1/2,
13/24,0,0,1/4,-1/4,0,-1,1,-1,2,5/2,2,-3/4,0,0,0,0,0,
0,1,0,0,1,0,0,0,1,1/3,-3/4,0,1/8,3/8,1/12,0,3/4,0,
-3/4,3/4,5/4,0,-3/2,3/2,2,5/4,3,4,-13/24,0,55/6,55/12,
-3/2,1/2,-1/2,-55/4,1/4,-1/6,-1,0,0,-1/4,1/8,1/3,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-19/42,0,0,0,0,-283/504,-367/168,0,
289/504,-19/21,19/42,209/504,0,0,-215/84,1/28,53/21,-19/21,
19/21,-19/21,38/21,35/6,38/21,-97/28,0,0,0,0,0,0,-2/21,0,
0,19/21,0,0,0,19/21,10/21,-79/84,0,209/168,97/56,347/252,0,
97/28,0,-97/28,79/84,39/28,0,-79/42,79/42,20/7,625/84,79/21,
331/21,-101/56,0,0,7865/252,-79/42,41/42,-41/42,-7865/252,
-57/28,-125/126,-41/21,0,0,-79/252,1139/504,19/63,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-19/126,0,0,0,0,25/189,25/63,0,25/378,
44/63,-22/63,13/189,0,0,-13/126,2/21,32/63,44/63,-44/63,
-19/63,-88/63,-17/9,-88/63,2/21,0,0,0,0,0,0,-44/63,0,0,
19/63,0,0,0,-44/63,1/21,38/63,0,13/63,-1/21,-34/189,0,
-2/21,0,2/21,-38/63,1/21,0,13/63,-13/63,-5/7,46/63,-26/63,
-5/63,-11/126,0,0,-1210/189,13/63,-32/63,32/63,1210/189,
-16/21,-10/189,64/63,0,0,13/378,59/378,-44/189,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-59/126,0,0,0,0,-409/756,-409/252,0,
331/756,-59/63,59/126,125/756,0,0,-173/126,-13/42,106/63,
-59/63,59/63,-59/63,118/63,32/9,118/63,-97/42,0,0,0,0,0,0,
-4/63,0,0,59/63,0,0,0,59/63,11/42,-79/126,0,125/252,97/84,
515/378,0,97/42,0,-97/42,79/126,23/21,0,-79/63,79/63,11/7,
541/126,158/63,515/63,-359/252,0,0,10175/378,-79/63,83/63,
-83/63,-10175/378,-43/42,-104/189,-166/63,0,0,-79/378,1013/756,
59/189,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1,2,0,0,0,-1,0,0,0,1,-2,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,-1/6,0,0,0,0,0,0,0,0,-1,-3,0,0,-3,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,0,0,0,1,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1/6,0,0,0,0,0,1/6,0,0,0,
0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,2,0,5,0,0,0,0,0,
-1,0,0,-1,-1/3,0,0,0,0,1/3,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,-1/3,0,0,0,0,-11/18,-11/6,0,11/18,
-2/3,1/3,7/18,0,0,-4/3,-1,4/3,-2/3,2/3,-2/3,4/3,8/3,4/3,
-3,0,0,0,0,0,0,2/3,0,0,2/3,0,0,0,2/3,1/3,-5/3,0,7/6,
3/2,10/9,0,3,0,-3,5/3,1,0,-4/3,4/3,2,17/3,8/3,32/3,-3/2,
0,0,220/9,-4/3,2/3,-2/3,-220/9,-1,-8/9,-4/3,0,0,-2/9,
19/18,2/9,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1/2,0,0,0,
0,-1/6,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,-1/2,-1/2,0,0,0,0,0,0,0,0,0,0,0,1,
0,-2,1/6,0,0,0,0,0,0,0,0,1/3,0,0,0,0,1/6,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
-2,0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,
0,0,0,0,-1/3,0,0,0,0,0,0,0,0,0,0,-2,0,-2,1/3,0,0,
0,0,0,0,0,1,0,0,0,0,-1/3,-2/3,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,-106/63,0,0,0,0,-281/378,-281/126,0,
269/378,-86/63,43/63,121/378,0,0,-46/63,19/21,52/63,-86/63,
86/63,-86/63,172/63,50/9,172/63,-65/21,0,0,0,0,0,0,86/63,
0,0,149/63,0,0,0,86/63,13/21,-143/63,0,121/126,65/42,
181/189,0,65/21,0,-65/21,143/63,20/21,0,-160/63,160/63,33/7,
311/63,320/63,677/63,-157/126,0,0,5830/189,-160/63,74/63,
-74/63,-5830/189,-5/21,-158/189,-148/63,0,0,46/189,403/378,
86/189,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,-59/126,0,0,0,0,-409/756,
-409/252,0,331/756,-59/63,59/126,251/756,0,0,-173/126,-13/42,
106/63,-59/63,59/63,-59/63,118/63,41/9,118/63,-97/42,0,0,0,
0,0,0,59/63,0,0,59/63,0,0,0,59/63,11/42,-79/126,0,
251/252,97/84,515/378,0,97/42,0,-97/42,79/126,23/21,0,-79/63,
79/63,11/7,667/126,158/63,452/63,-401/252,0,0,10175/378,
-79/63,20/63,-20/63,-10175/378,-32/21,-271/378,-40/63,0,0,
-79/378,1139/756,59/189,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-1/2,0,0,0,
0,0,0,-1/6,-1,1/2,0,0,0,0,0,0,-1,1,0,2,0,2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,1/6,0,0,0,0,
0,1/2,0,-1,1,3,0,2,5,0,0,0,0,-1,0,0,0,0,0,0,0,0,
0,0,1/3,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,1,-1,0,0,0,0,0,0,1,-1,0,-2,0,-2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,-1/2,0,
1,-1,-2,0,-2,-7,0,0,0,0,1/2,0,0,0,0,0,0,0,0,1/6,0,
-1/3,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-2,0,0,
0,0,2,-2,0,4,4,0,0,0,0,0,0,0,0,2,-1,0,0,0,0,0,0,
0,0,0,0,0,4,0,14,0,0,0,0,0,-2,2,0,-2,-1/3,4,0,0,0,
2/3,-1/3,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1,1,0,0,0,0,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,-2,0,0,0,1,0,0,0,-1,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
-1,0,0,0,-1,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,0,0,0,
-1,0,0,0,1,-1,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-1,0,0,0,0,1,0,0,0,-1,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,
0,0,0,0,-1,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,-1,0,0,0,1,0,0,0,-1,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1}}

ampFunctions["uubggg","pmpmp","Nf0"]=
{f11[s15]*f34[s12,s23,s34,s45,s15],
f11[s23]*f34[s12,s23,s34,s45,s15],Pi^2*f21[s34,s15],
f21[s12,s34]*f21[s34,s15],f42[s34,s15],f48[s34,s15,s12],
f11[s34]*f21[s15,s23],f11[s34]*f11[s45]*f21[s15,s23],
f47[s45,s12,s23],f11[s12]*f11[s15]^2,f11[s23]^2*f11[s34],
f11[s15]^2*f11[s45],f21[s15,s23]*f21[s23,s45],
f11[s12]*f21[s34,s15],f11[s45]*f21[s34,s15],f42[s23,s45],
f48[s23,s45,s15],f49[s34,s15,s12],f411[s23,s34,s45,s15,s12],
f11[s12]*f11[s23]^2,f11[s12]*f11[s34]*f21[s15,s23],f21[s15,s23]^2,
Pi^2*f21[s23,s45],f11[s23]*f21[s34,s15],f21[s12,s34]*f21[s45,s12],
f11[s23]*f32[s34,s15],f11[s15]*f32[s45,s12],
f11[s45]*f33[s23,s34,s15],f11[s34]*f34[s12,s23,s34,s45,s15],
f41[s23,s45],f45[s15,s12,s34],f46[s34,s15,s23],
f48[s12,s34,s45],f411[s34,s45,s15,s12,s23],bc49e4p4,
f11[s15]*f11[s23]*f21[s12,s34],f11[s15]*f11[s45]*f21[s12,s34],
f11[s12]^2*f21[s34,s15],f21[s34,s15]^2,f11[s23]*f31[s34,s15],
f11[s12]*f33[s15,s12,s34],f49[s23,s45,s15],
f411[s45,s15,s12,s23,s34],f11[s23]*f11[s34]^2*f11[s45],
f11[s12]*f11[s15]*f21[s15,s23],f11[s12]*f11[s23]*f21[s15,s23],
f11[s12]*f11[s45]*f21[s15,s23],f11[s12]*f11[s23]*f21[s34,s15],
f21[s23,s45]*f21[s45,s12],f11[s12]*f31[s15,s23],
f11[s12]*f31[s23,s45],f11[s23]*f32[s12,s34],f11[s12]*f32[s15,s23],
f11[s12]*f32[s23,s45],f11[s45]*f32[s34,s15],f11[s34]*f32[s45,s12],
f11[s15]*f33[s12,s23,s45],f11[s34]*f33[s12,s23,s45],
f11[s23]*f33[s15,s12,s34],f11[s12]*f33[s23,s34,s15],
f11[s15]*f33[s34,s45,s12],f11[s23]*f33[s34,s45,s12],
f11[s12]*f33[s45,s15,s23],f11[s34]*f33[s45,s15,s23],
f11[s12]*f34[s12,s23,s34,s45,s15],
f11[s45]*f34[s12,s23,s34,s45,s15],f45[s23,s34,s15],
f45[s34,s45,s12],f46[s15,s23,s45],f47[s12,s34,s45],
f47[s34,s15,s12],f48[s45,s12,s23],f411[s12,s23,s34,s45,s15],
f411[s15,s12,s23,s34,s45],Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],
f11[s15]*Zeta[3],Pi^2*f11[s12]*f11[s15],f11[s12]^2*f11[s15]*f11[s23],
f11[s12]*f11[s15]^2*f11[s23],f11[s12]*f11[s15]*f11[s23]^2,
f11[s12]*f11[s23]^3,Pi^2*f11[s23]*f11[s34],f11[s12]*f11[s23]^2*
f11[s34],f11[s12]*f11[s23]*f11[s34]^2,f11[s23]^2*f11[s34]^2,
f11[s23]*f11[s34]^3,Pi^2*f11[s15]*f11[s45],f11[s12]*f11[s15]^2*
f11[s45],f11[s15]^2*f11[s34]*f11[s45],f11[s23]^2*f11[s34]*f11[s45],
f11[s12]*f11[s15]*f11[s45]^2,f11[s15]*f11[s34]*f11[s45]^2,
Pi^2*f21[s12,s34],f11[s12]*f11[s23]*f21[s12,s34],
f11[s23]*f11[s34]*f21[s12,s34],f11[s23]*f11[s45]*f21[s12,s34],
f11[s34]^2*f21[s15,s23],f11[s12]*f21[s23,s45],
f11[s12]*f11[s15]*f21[s23,s45],f11[s12]*f11[s23]*f21[s23,s45],
f11[s12]*f11[s34]*f21[s23,s45],f11[s15]*f11[s34]*f21[s23,s45],
f11[s23]*f11[s34]*f21[s23,s45],f11[s12]*f11[s45]*f21[s23,s45],
f11[s34]*f11[s45]*f21[s23,s45],f11[s23]^2*f21[s34,s15],
f11[s12]*f11[s45]*f21[s34,s15],f11[s15]*f11[s45]*f21[s34,s15],
f11[s23]*f11[s45]*f21[s34,s15],f11[s34]*f11[s45]*f21[s34,s15],
Pi^2*f21[s45,s12],f11[s12]*f11[s15]*f21[s45,s12],
f11[s15]*f11[s23]*f21[s45,s12],f11[s12]*f11[s34]*f21[s45,s12],
f11[s15]*f11[s34]*f21[s45,s12],f11[s15]*f11[s45]*f21[s45,s12],
f11[s34]*f11[s45]*f21[s45,s12],f11[s23]*f31[s12,s34],
f11[s34]*f31[s23,s45],f11[s45]*f31[s34,s15],f11[s15]*f31[s45,s12],
f11[s34]*f31[s45,s12],f11[s34]*f32[s23,s45],
f11[s45]*f33[s15,s12,s34],f11[s15]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f11[s34]*f33[s23,s34,s15],f41[s12,s34],
f41[s45,s12],f42[s12,s34],f42[s45,s12],f44[s23,s34,s15],
f45[s12,s23,s45],f46[s12,s34,s15],f46[s23,s45,s12],
finPentaBubInit,bc50e4p4,bc60e4p4,divPentaBubInit,finBoxTriInit,
Pi^2*f11[s12]^2,Pi^2*f11[s15]^2,f11[s12]*f11[s15]^3,
Pi^2*f11[s12]*f11[s23],f11[s12]^3*f11[s23],Pi^2*f11[s15]*f11[s23],
f11[s12]^2*f11[s23]^2,Pi^2*f11[s12]*f11[s34],Pi^2*f11[s15]*f11[s34],
f11[s12]^2*f11[s15]*f11[s34],f11[s12]^2*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s23]*f11[s34],f11[s15]^2*f11[s23]*f11[s34],
f11[s15]*f11[s23]^2*f11[s34],f11[s23]^3*f11[s34],Pi^2*f11[s34]^2,
f11[s15]*f11[s23]*f11[s34]^2,Pi^2*f11[s12]*f11[s45],
f11[s12]^3*f11[s45],f11[s12]^2*f11[s15]*f11[s45],
f11[s12]^2*f11[s23]*f11[s45],f11[s12]*f11[s15]*f11[s23]*f11[s45],
f11[s15]^2*f11[s23]*f11[s45],f11[s12]*f11[s23]^2*f11[s45],
Pi^2*f11[s34]*f11[s45],f11[s12]^2*f11[s34]*f11[s45],
f11[s12]*f11[s15]*f11[s34]*f11[s45],f11[s12]*f11[s23]*f11[s34]*
f11[s45],f11[s15]*f11[s23]*f11[s34]*f11[s45],
f11[s12]*f11[s34]^2*f11[s45],f11[s15]*f11[s34]^2*f11[s45],
f11[s34]^3*f11[s45],f11[s12]^2*f11[s45]^2,f11[s12]*f11[s23]*
f11[s45]^2,f11[s12]*f11[s34]*f11[s45]^2,f11[s23]*f11[s34]*f11[s45]^2,
f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,f11[s15]*f11[s45]^3,
f11[s34]*f11[s45]^3,f11[s12]*f11[s15]*f21[s12,s34],
f11[s12]*f11[s45]*f21[s12,s34],f11[s34]*f11[s45]*f21[s12,s34],
f11[s45]^2*f21[s12,s34],f11[s15]*f11[s34]*f21[s15,s23],
f11[s23]*f11[s34]*f21[s15,s23],f11[s12]^2*f21[s23,s45],
f11[s34]*f21[s23,s45],f11[s15]*f11[s45]*f21[s23,s45],
f11[s12]*f11[s15]*f21[s34,s15],f11[s15]*f11[s23]*f21[s34,s15],
f11[s12]*f11[s34]*f21[s34,s15],f11[s23]*f11[s34]*f21[s34,s15],
f11[s12]^2*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s23]^2*f21[s45,s12],f11[s23]*f11[s34]*f21[s45,s12],
f11[s34]^2*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s23]*f11[s45]*f21[s45,s12],f11[s45]^2*f21[s45,s12],
f21[s45,s12]^2,f11[s45]*f31[s12,s34],f11[s34]*f31[s15,s23],
f11[s45]*f31[s15,s23],f11[s15]*f31[s23,s45],f11[s12]*f31[s34,s15],
f11[s12]*f31[s45,s12],f11[s23]*f31[s45,s12],f11[s45]*f31[s45,s12],
f11[s45]*f32[s12,s34],f11[s34]*f32[s15,s23],f11[s45]*f32[s15,s23],
f11[s12]*f32[s34,s15],f11[s12]*f32[s45,s12],f11[s23]*f32[s45,s12],
f11[s45]*f32[s45,s12],f11[s12]*f33[s12,s23,s45],
f11[s23]*f33[s12,s23,s45],f11[s45]*f33[s12,s23,s45],
f11[s12]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],
f11[s45]*f33[s34,s45,s12],f43[s45,s12],f44[s12,s23,s45],
f44[s34,s45,s12],f45[s45,s15,s23],f46[s45,s12,s34],
f410[s12,s23,s34,s45,s15],f410[s15,s12,s23,s34,s45],
f410[s23,s34,s45,s15,s12],f410[s34,s45,s15,s12,s23],
f410[s45,s15,s12,s23,s34],f412[s12,s23,s34,s45,s15],
f11[s12]^2*f11[s15]^2,f11[s23]*Zeta[3],f11[s23]*f11[s34]^2,
f11[s45]*Zeta[3],f11[s15]^3*f11[s45],f11[s34]^2*f11[s45],
Pi^2*f11[s45]^2,f11[s15]^2*f11[s45]^2,f11[s15]^2*f21[s12,s34],
f11[s23]*f21[s12,s34],f11[s45]*f21[s12,s34],f21[s15,s23],
f11[s15]*f11[s45]*f21[s15,s23],f11[s23]*f11[s45]*f21[s15,s23],
f11[s45]^2*f21[s15,s23],f11[s15]^2*f21[s23,s45],f21[s23,s45]^2,
f11[s23]*f31[s15,s23],f11[s45]*f31[s23,s45],f11[s15]*f31[s34,s15],
f11[s15]*f32[s12,s34],f11[s23]*f32[s15,s23],f11[s45]*f32[s23,s45],
f11[s15]*f32[s34,s15],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f33[s23,s34,s15],
f11[s15]*f33[s45,s15,s23],f11[s23]*f33[s45,s15,s23],
f11[s45]*f33[s45,s15,s23],f34[s12,s23,s34,s45,s15],
f44[s15,s12,s34],f44[s45,s15,s23],Pi^4,f11[s12]*Zeta[3],
f11[s12]^4,f11[s12]^3*f11[s15],f11[s15]^4,f11[s15]^3*f11[s23],
Pi^2*f11[s23]^2,f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,f11[s23]^4,
f11[s34]*Zeta[3],f11[s12]^3*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
f11[s15]^3*f11[s34],f11[s15]*f11[s23]*f11[s34],f11[s12]^2*f11[s34]^2,
f11[s12]*f11[s15]*f11[s34]^2,f11[s15]^2*f11[s34]^2,
f11[s12]*f11[s34]^3,f11[s15]*f11[s34]^3,f11[s34]^4,
Pi^2*f11[s23]*f11[s45],f11[s15]*f11[s23]^2*f11[s45],
f11[s23]^3*f11[s45],f11[s15]*f11[s23]*f11[s45]^2,
f11[s23]^2*f11[s45]^2,f11[s23]*f11[s45]^3,f11[s45]^4,
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s15]*f11[s34]*f21[s12,s34],f11[s34]^2*f21[s12,s34],
f21[s12,s34]^2,f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*
f21[s15,s23],f11[s23]^2*f21[s15,s23],f11[s15]*f11[s23]*
f21[s23,s45],f11[s23]^2*f21[s23,s45],f11[s23]*f11[s45]*
f21[s23,s45],f11[s45]^2*f21[s23,s45],f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s15]*f21[s45,s12],f11[s23]*f21[s45,s12],f11[s34]*f21[s45,s12],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s34]*f31[s12,s34],
f11[s15]*f31[s15,s23],f11[s23]*f31[s23,s45],f11[s34]*f31[s34,s15],
f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],f11[s15]*f32[s15,s23],
f11[s15]*f32[s23,s45],f11[s23]*f32[s23,s45],f11[s34]*f32[s34,s15],
f43[s12,s34],f43[s15,s23],f43[s23,s45],f43[s34,s15],f11[s23]^2,
f11[s15]*f21[s23,s45],f11[s15]^2,f11[s15]*f21[s12,s34],
f21[s34,s15],1,f11[s12]^2*f11[s23],f11[s12]*f11[s15]*f11[s34],
f11[s34]*f11[s45]^2,f33[s12,s23,s45],f33[s34,s45,s12],
f11[s15]*f11[s23]*f11[s45],f11[s12]*f11[s45]^2,f11[s15]*f11[s45]^2,
f21[s23,s45],f21[s45,s12],f33[s45,s15,s23],Pi^2*f11[s15],
f11[s12]^2*f11[s15],f11[s23],Pi^2*f11[s23],f11[s15]^2*f11[s23],
f11[s15]*f11[s23]^2,Pi^2*f11[s34],f11[s15]^2*f11[s34],
f11[s23]*f11[s34],f11[s12]^2*f11[s45],f11[s12]*f11[s23]*f11[s45],
f11[s12]*f11[s34]*f11[s45],f11[s15]*f21[s15,s23],
f11[s23]*f21[s15,s23],f11[s45]*f21[s45,s12],f31[s15,s23],
f31[s45,s12],f32[s15,s23],f33[s15,s12,s34],f11[s12],f11[s34],
f11[s45],f11[s45]^2,f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],
f11[s12]*f21[s45,s12],f31[s34,s15],f32[s34,s15],f32[s45,s12],
f11[s12]^2,f11[s12]*f11[s23],f11[s15]*f11[s23],
f11[s12]*f11[s15]*f11[s23],f11[s23]^3,f11[s12]*f11[s23]*f11[s34],
f11[s34]^2,f11[s12]*f11[s34]^2,f11[s15]*f11[s34]^2,Pi^2*f11[s45],
f11[s12]*f11[s45],f11[s12]*f11[s15]*f11[s45],f11[s34]*f11[s45],
f11[s15]*f11[s34]*f11[s45],f11[s23]*f11[s34]*f11[s45],
f11[s23]*f11[s45]^2,f21[s12,s34],f11[s23]*f21[s23,s45],
f11[s45]*f21[s23,s45],f31[s23,s45],f32[s12,s34],f32[s23,s45],
Zeta[3],Pi^2*f11[s12],f11[s15],f11[s15]*f11[s34],f11[s15]*f11[s45],
f11[s23]^2*f11[s45],f11[s12]*f21[s12,s34],f11[s34]*f21[s12,s34],
f11[s12]*f11[s15],f11[s12]^2*f11[s34],f11[s34]^3,f31[s12,s34],
f11[s12]*f11[s34],f11[s23]*f11[s45],f11[s45]^3,f11[s12]^3,
f11[s15]^3,Pi^2}


==> anc/TwoLoopRemainders/uubggg_pmpmp_Nf1.txt <==
rationalBasis["uubggg","pmpmp","Nf1"]=
{-1/2,-1/4-s15/(4*(s12+s15-s34))+s45/(4*(s15-s23+s45))+
(s34*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45))+
(-(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s12-s15+s34)/(4*s12^2*(s15-s23+s45)))*tr5,
-1/4+s34^3/(4*(-s15+s23+s34)^3)-
(3*s34^2)/(4*(-s15+s23+s34)^2)+(3*s34)/(4*(-s15+s23+s34))-
(3*s15*s34*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2)+
(3*s15*s34^2*s45)/(4*(-s15+s23+s34)^3*(s12+s23-s45))-
(3*s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(3*s15^2*s34*s45^2)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(3*s15*s34*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(3*s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(-s23^3+3*s23^2*s45-3*s23*s45*(-s15+s45)+
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(4*(s12+s23-s45)^3)+(-(s12+s34)/(4*s12^2*(-s15+s23+s34))-
s34^2/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45^2*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(s15^2+s23^2-s34^2+s15*(s23-6*s45)-
3*s23*s45+3*s45^2)/(4*s12^2*(s12+s23-s45)^2)-
(s34^4+s15^2*s45^2+2*s34^3*(-s15+s45)+4*s15*s34*s45*
(-s15+s45)+s34^2*(s15+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s34*(-(s15*(s34-2*s45))+s34*(s34+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s34*(s12*s34-s15*(s34-2*s45)+s34*(s34+s45)))/
(4*s12^2*(-s15+s23+s34)^3)+(2*s12*s34+s15*(-s34+s45)+
s34*(2*s34+s45))/(4*s12^2*(-s15+s23+s34)^2)+
(s15*s45*(s15^2*(s34-s45)+s34*(s34+s45)^2+
s15*(-2*s34^2-s34*s45+s45^2)))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)+(s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^3-9*s15^2*s45+(2*s34-s45)*(s34+s45)^2+
s15*(-3*s34^2+4*s34*s45+9*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15^4+(s34+s45)^4-
2*s15^3*(2*s34+5*s45)-2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^3)+(s15^3*(s34-3*s45)-s34*(s34+s45)^3-
s15^2*(3*s34^2+s34*s45-8*s45^2)+s15*(3*s34^3+7*s34^2*s45+
s34*s45^2-3*s45^3))/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(-s15^3-s23^3+s34^3+4*s34^2*s45+
6*s34*s45^2+4*s45^3+s23^2*(s34+4*s45)+
s15^2*(-s23+3*s34+8*s45)-s23*(s34^2+4*s34*s45+6*s45^2)-
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
((s12-s34)*s34)/(4*s15*(-s15+s23+s34))+((s12-s34)^2*s34)/
(3*s15^2*(-s15+s23+s34))-(2*(s12-s34)*s34^2*(s12-s34-s45))/
(3*s15^2*(-s15+s23+s34)^2)-s45/(6*(-s15+s23+s34))+
((s15+s23-s34-2*s45)*s45)/(12*(s12+s23-s45)^2)+
s45/(12*(s12+s23-s45))+((s15-2*s34-5*s45)*s45)/
(12*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^3)/(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s34^3*(-s12+s34+s45)^2)/(3*s15^2*(-s15+s23+s34)^3)+
(s15*s45^2*(-s15+s34+s45))/(6*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*s45^2*(3*s34+4*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))-
(s34^2*(-s12+s34+s45)*(3*s34+4*s45))/
(4*s15*(-s15+s23+s34)^3)+(-3*s34^2-5*s34*s45+4*s45^2)/
(12*(-s15+s23+s34)^2)+(s45*(-(s15*s34)+s34^2-5*s15*s45+
5*s34*s45+4*s45^2))/(12*(-s15+s23+s34)^2*(s12+s23-s45))+
((5*s34^3)/12+(5*s34^2*s45)/4+s34*s45^2)/(-s15+s23+s34)^3+
(s45*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34*(-4*s12*(3*s34+s45)+3*s34*(4*s34+5*s45)))/
(12*s15*(-s15+s23+s34)^2)+(s34/(4*s15*(-s15+s23+s34)^2)+
((s12-s34)*s34)/(3*s15^2*(-s15+s23+s34)^2)-
s45/(12*s12^2*(-s15+s23+s34))+((2*s15+s23-2*s34-3*s45)*
s45)/(12*s12^2*(s12+s23-s45)^2)+(s34^2*(-s12+s34+s45))/
(3*s15^2*(-s15+s23+s34)^3)-(s15*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s45*(s34+2*s45))/(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s45*(2*s12-s15+3*s34+5*s45))/(12*s12^2*(-s15+s23+s34)^2)-
(s34*(5*s34+8*s45))/(12*s15*(-s15+s23+s34)^3)-
(s45*(s34+s45)*(s15^2-2*s15*s34+s34^2-3*s15*s45+3*s34*s45+
2*s45^2))/(6*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-2*s15*s34+2*s34^2-3*s15*s45+6*s34*s45+4*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s45*(-2*s15*s34+2*s34^2-3*s15*s45+6*s34*s45+4*s45^2+
2*s12*(s34+2*s45)))/(12*s12^2*(-s15+s23+s34)^3)+
(s45*(-3*s15^2-3*(s34+s45)^2+s15*(6*s34+7*s45)))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s45*(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2)))/(12*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
-(s12-s34)^2/(2*s15^2)+(-s12+s34)/(4*s15)+
s34/(4*(-s15+s23+s34))+((s12-s34)*s34*(3*s12-3*s34-2*s45))/
(2*s15^2*(-s15+s23+s34))+((s15+s23-s34-2*s45)*s45)/
(8*(s12+s23-s45)^2)+s45/(8*(s12+s23-s45))+
((s15-2*s34-5*s45)*s45)/(8*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^3)/(8*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s34^3*(-s12+s34+s45)^2)/(2*s15^2*(-s15+s23+s34)^3)+
(s15*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*s45^2*(3*s34+4*s45))/
(8*(-s15+s23+s34)^3*(s12+s23-s45))-
(3*s34^2*(-s12+s34+s45)*(3*s34+4*s45))/
(8*s15*(-s15+s23+s34)^3)-(s34*(-13*s12+13*s34+10*s45))/
(8*s15*(-s15+s23+s34))-(s34*(7*s34+13*s45))/
(8*(-s15+s23+s34)^2)-(s34^2*(3*s12^2-6*s12*s34+3*s34^2-
4*s12*s45+4*s34*s45+s45^2))/(2*s15^2*(-s15+s23+s34)^2)+
(s45*(-(s15*s34)+s34^2-5*s15*s45+5*s34*s45+4*s45^2))/
(8*(-s15+s23+s34)^2*(s12+s23-s45))+
(s34*(5*s34^2+15*s34*s45+12*s45^2))/(8*(-s15+s23+s34)^3)+
(s45*(s15^2+s34^2-4*s15*s45+s45^2+2*s34*(-s15+s45)))/
(8*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34*(20*s34^2+31*s34*s45+8*s45^2-4*s12*(5*s34+3*s45)))/
(8*s15*(-s15+s23+s34)^2)+
((-s12+s34)/(2*s15^2*(-s15+s23+s34))+
(4*s15^2-4*s15*s23-4*s15*s34)^(-1)-
s45/(8*s12^2*(-s15+s23+s34))+((2*s15+s23-2*s34-3*s45)*
s45)/(8*s12^2*(s12+s23-s45)^2)+(s34^2*(-s12+s34+s45))/
(2*s15^2*(-s15+s23+s34)^3)-(s15*s45^2*(-s15+s34+s45)^2)/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s34*(-2*s12+2*s34+s45))/(2*s15^2*(-s15+s23+s34)^2)-
(s45*(s34+2*s45))/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(7*s34+4*s45)/(8*s15*(-s15+s23+s34)^2)+
(s45*(2*s12-s15+3*s34+5*s45))/(8*s12^2*(-s15+s23+s34)^2)-
(s34*(5*s34+8*s45))/(8*s15*(-s15+s23+s34)^3)-
(s45*(s34+s45)*(s15^2-2*s15*s34+s34^2-3*s15*s45+3*s34*s45+
2*s45^2))/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-2*s15*s34+2*s34^2-3*s15*s45+6*s34*s45+4*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s45*(-2*s15*s34+2*s34^2-3*s15*s45+6*s34*s45+4*s45^2+
2*s12*(s34+2*s45)))/(8*s12^2*(-s15+s23+s34)^3)+
(s45*(-3*s15^2-3*(s34+s45)^2+s15*(6*s34+7*s45)))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s45*(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
-s45/(48*(s12-s34-s45))+(s45*(s15+s45))/(48*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s34*(s34+s45)^2)/
(8*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
s45^4/(24*(-s12+s34+s45)^4)+((s15+s45)^4*(s34+s45))/
(24*(s15-s23+s45)*(-s12+s34+s45)^4)+
(s15^4*(s34+s45)^3)/(24*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
s45^3/(12*(-s12+s34+s45)^3)-s45^2/(16*(-s12+s34+s45)^2)+
(s15^2*s34^2*(s34+s45))/(8*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*s34^3)/(24*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15*s34^2)/(24*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15*s34)/(48*(-s15+s23+s34)*
(-s12+s34+s45))+((s15+s45)^3*(s34+2*s45))/
(24*(s12-s34-s45)^3*(s15-s23+s45))+(s15^2*(s34+3*s45))/
(48*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)^2*(s34+3*s45))/(48*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(s34+s45)^2*(s15+4*s45))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(24*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s34*(s15*s45+s34*(-s15+s45)))/(24*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^2*(s34+s45)*(2*s15*s45+
s34*(s15+5*s45)))/(24*(-s15+s23+s34)^2*(-s12+s34+s45)^3)+
(s15*(2*s15*s45*(s15+3*s45)+s34*(s15^2+3*s15*s45+s45^2)))/
(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-(s15*s34^2)/(24*s12^2*(-s15+s23+s34)^3)-
s15/(48*s12^2*(-s15+s23+s34))+(s15+s45)/
(48*s12^2*(-s15+s23-s45))-((s15+s45)^3*(s34+s45)^2)/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(s15^3*(s34+s45)^4)/(24*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(s15^2*(s15+s34)*(s34+s45)^3)/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(s15^2+4*s15*s34+s34^2)*(s34+s45)^2)/
(24*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*s34*(s15+s34)*(s34+s45))/(12*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-((s15+s45)*(s15+s34+2*s45))/
(24*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(s34+s45)^3*(s15+3*s45))/(24*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15*(s15+s34+3*s45))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s15+s45)^2*(s34+s45)*(2*s15+s34+3*s45))/
(24*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(s34+s45)*(s15^2+2*s15*s34+5*s15*s45+4*s34*s45))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*(2*s15^2+4*s15*s34+s34^2+10*s15*s45+10*s34*s45+
15*s45^2))/(48*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(2*s34*s45+s15*(s34+s45)))/(24*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-((s15+s45)*(2*s15^2+s34^2+6*s34*s45+
7*s45^2+4*s15*(s34+2*s45)))/(48*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(s34+s45)^2*(2*s15^2+2*s34*s45+
s15*(s34+7*s45)))/(24*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15*(s34+s45)*(2*s15^2+
2*s45*(s34+4*s45)+s15*(s34+7*s45)))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3))*tr5,
1/12-s15/(12*(s12+s15-s34))+(3*s15-3*s34-2*s45)/
(6*(-s15+s23+s34))+(s15*(2*s15^3-9*s15^2*s34+18*s15*s34^2-
11*s34^3))/(6*(-s15+s23+s34)^3*(s12-s34-s45))-
(s45*(s15+s45))/(2*(-s15+s23+s34)*(-s15+s23-s45))+
(s45*(s15+s45)^2)/(2*(-s15+s23+s34)^2*(-s15+s23-s45))-
(s45*(s15+s45)^3)/(3*(-s15+s23+s34)^3*(-s15+s23-s45))-
s45/(4*(s15-s23+s45))+(s34*(s15+s45))/(12*(s12+s15-s34)*
(s15-s23+s45))+((-s15+s45)*(s15+s45)^2)/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
((-s15+s34)*(s15+s45)^3)/((s12-s34-s45)^3*(s15-s23+s45))-
((-2*s15+s45)*(s15+s45)^3)/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-
(s15^3*(-s15+s34)*(s34+s45)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)^3)+((-s15+s45)*(s15+s45)^3)/
(2*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*(s15^2-6*s15*s34+5*s34^2)*(s34+s45))/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
((s15+s45)^2*(-2*s15+s34+s45))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)*(-3*s15+2*s34+2*s45))/
(6*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(-s15+s34)*(s34+s45)*(s15+3*s45))/((-s15+s23+s34)^2*
(-s12+s34+s45)^3)-(s15*(-s15+s34)*(s15^2+3*s15*s45+
3*s45^2))/((-s15+s23+s34)*(s12-s34-s45)^3)+
(3*s15^2+3*s34^2+s45^2+s34*(-6*s15+s45))/
(6*(-s15+s23+s34)^2)+(3*s15^2-2*s15*s45-2*s45^2+
s34*(-2*s15+s45))/(6*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(-s15+s34)*(-s15^2+s34*(s15+4*s45)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(2*s15^3+3*s15^2*s45-2*s15*s45^2-
s45^3+s34*(-s15^2-2*s15*s45+s45^2))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(-3*s15^3-3*s15^2*s45+s15*s45^2+s45^3+
s34^2*(7*s15+s45)-s34*(6*s15^2+s15*s45+s45^2))/
(6*(-s15+s23+s34)^2*(s12-s34-s45))-
(-s15^3+s34^3+3*s15^2*s45+3*s15*s45^2+s45^3+
s34^2*(-3*s15+s45)-s34*(-3*s15^2+3*s15*s45+s45^2))/
(3*(-s15+s23+s34)^3)+
(-(s15-s34)^2/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15+s45)^3/(3*s12*(s15-s23-s34)^3*(s15-s23+s45))+
((s15+s45)*(s12+s15+s45))/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45))+((s15+s45)^2*(3*s12+s15+s45))/
(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
((-s15^3-6*s15^2*s34+6*s15*s34^2+s34^3)*(s34+s45))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
((-s15+s34)*(s15+s45)^2*(s34+s45))/(s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+((-s15+s34)*(s15+s45)^2*(s34+s45))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^2*(-s15+s34)*(s34+s45)^3)/(s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(3*s15*(-s15^2+s34^2)*(s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15+s45)^3/(3*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))+(s12+s34+s45)/
(3*s12^2*(-s15+s23+s34))+(s15*(-s15+s34)*(s34+s45)^2*
(s15+2*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
((-s15+s34)*(s15+s45)*(3*s15+s34+4*s45))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((-s15+s34)*(s15+s45)*(3*s15+s34+4*s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s12+s15+3*s34+4*s45)/(12*s12^2*(s15-s23+s45))-
((s15-s34)*(2*s15^2+5*s15*s34-s34^2+9*s15*s45+3*s34*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-3*s15^2+2*s34^2+3*s15*(s34-s45)+7*s34*s45+2*s45^2)/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-3*s15^2+2*s34^2+3*s15*(s34-s45)+7*s34*s45+2*s45^2)/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(3*s15^2+s34^2+3*s15*s45+s45^2-s34*(3*s15+s45)+
s12*(s34+s45))/(6*s12^2*(-s15+s23+s34)^2)-
((s15-s34)*(s34+s45)*(3*s15^2+s34*s45+s15*(s34+7*s45)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3-6*s15^2*s34+3*s15*s34^2+2*s34^3+
2*s12*(3*s15^2+s34^2+3*s15*s45+s45^2-s34*(3*s15+s45)))/
(6*s12^2*(-s15+s23+s34)^3))*tr5,
((s15+s23-s34-2*s45)*s45)/(8*(s12+s23-s45)^2)+
s45/(8*(s12+s23-s45))+((s15-2*s34-5*s45)*s45)/
(8*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^3)/(8*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s45*(s15+s45))/(8*(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)^3*(s34+s45))/(4*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(s34+s45)^3)/(4*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(3*s15^2*(s34-s45)*(s34+s45)^2)/(8*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*(s34+s45)^2*(s15+3*s45))/(4*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-((s15+s45)^2*(s34+3*s45))/
(8*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(3*s34+4*s45))/(8*(-s15+s23+s34)^3*
(s12+s23-s45))+(s45*(-s15+2*s34+5*s45))/
(8*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(s34+s45)*(s15*s34+3*s15*s45-6*s45^2))/
(8*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s34+s45)*(s15^2+3*s15*s45+3*s45^2))/(4*(-s15+s23+s34)*
(-s12+s34+s45)^3)+(s45*(-(s15*s34)+s34^2-5*s15*s45+
5*s34*s45+4*s45^2))/(8*(-s15+s23+s34)^2*(s12+s23-s45))-
(s45*(-(s15*s34)+s34^2-5*s15*s45+5*s34*s45+4*s45^2))/
(8*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(s34^3+3*s34*s45^2+4*s45^3))/(8*(-s15+s23+s34)^3*
(s12-s34-s45))+(s45*(s15^2+s34^2-4*s15*s45+s45^2+
2*s34*(-s15+s45)))/(8*(-s15+s23+s34)*(s12+s23-s45)^2)+
(3*s45*(-s15^2-2*s15*s45+s45^2)+s34*(-s15^2-2*s15*s45+
3*s45^2))/(8*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15*s34^2)/(8*s12^2*(-s15+s23+s34)^3)+
(s15*s34)/(8*s12^2*(-s15+s23+s34)^2)+
s15/(8*s12^2*(-s15+s23+s34))+((2*s15+s23-2*s34-3*s45)*
s45)/(8*s12^2*(s12+s23-s45)^2)+(s15+s45)/
(8*s12^2*(s15-s23+s45))+((s15+s45)^2*(s34+s45)^2)/
(4*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
((s15+s45)^2*(s34+s45)^2)/(4*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*(s34+s45)^4)/
(4*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(4*s15+s34-3*s45)*(s34+s45)^3)/
(8*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*s45^2*(-s15+s34+s45)^2)/(8*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(s15*(s34+s45)^3*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s45*(s34+2*s45))/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
((s15+s45)*(s15+s34+2*s45))/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(s15+s34+2*s45))/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s15+s45)*(s34+s45)*(4*s15+s34+5*s45))/
(8*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)*(s34+s45)*(4*s15+s34+5*s45))/
(8*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s34+s45)*(s15^2-2*s15*s34+s34^2-3*s15*s45+3*s34*s45+
2*s45^2))/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s45*(-2*s15*s34+2*s34^2-3*s15*s45+6*s34*s45+4*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
((s34+s45)^2*(s15^2+s15*(s34-3*s45)+s45*(s34+2*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
((s34+s45)*(s15^2-2*s45*(s34+2*s45)+s15*(s34+3*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s45*(-3*s15^2-3*(s34+s45)^2+s15*(6*s34+7*s45)))/
(8*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
((s34+s45)^2*(4*s15^2-s45*(s34+3*s45)+s15*(s34+9*s45)))/
(8*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s45*(-s15^3+(s34+s45)^3+s15^2*(3*s34+5*s45)-
s15*(3*s34^2+8*s34*s45+5*s45^2)))/
(8*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
-s34/(2*(-s15+s23+s34))+(-s15^2+s34^2)/
(2*(-s15+s23+s34)^2)+s15^2/(2*(-s15+s23+s34)*
(-s15+s23-s45))+((3*s15+2*s23-2*s34-4*s45)*s45)/
(2*(s12+s23-s45)^2)+s45/(2*(s12+s23-s45))+
(3*s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(-s15+s23-s45))+(3*(s12-2*s15)*s15*s45^2)/
(2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(-s15+s23-s45))+(3*s15^3*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))+(s15^2*s45^3)/
((-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s15+s23-s45))-(s15^2*s45*(2*s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
(s15^2*s45)/(2*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^4*s45)/((-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(3*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15*(-s12+4*s15)*s45^2)/
(2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(2*s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(4*s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+((s12-3*s15)*s15*s45^3)/
(2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(5*s15^3*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)-(s15*(-2*s12+3*s15)*s45)/
(2*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))-(s15*(s15+s45))/(2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(s15+s45))/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15*(s15+s45)^2)/
((s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s34+s45)^2*(-s15+s34+s45))/((-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*s45^2*(-3*s15+2*s34+2*s45))/
((-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45^2*(-3*s15+6*s34+4*s45))/(2*(-s15+s23+s34)^3*
(s12+s23-s45))-(s45*(-2*s15+3*s34+5*s45))/
(2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(s12*(s34-2*s45)+3*s15*s45))/(2*(-s15+s23+s34)^3)-
(s15^2+s15*s45-3*s34*s45-5*s45^2)/(2*(-s15+s23+s34)*
(s12-s34-s45))+(s15*(s34+s45)*(s15^2-3*s15*s34+2*s34^2+
3*s15*s45-2*s34*s45-4*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s34-s45))+(s45*(2*s15^2-5*s15*s34+2*s34^2-
9*s15*s45+4*s34*s45+2*s45^2))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s45*(-s15^2-3*s15*s34+2*s34^2-
8*s15*s45+6*s34*s45+4*s45^2))/(2*(-s15+s23+s34)^2*
(s12+s23-s45))+(-s15^3-2*s15^2*s45-s15*s45^2+s34*s45^2+
s45^3)/((-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(-2*s34^2*s45+s34*(s15^2+2*s15*s45-4*s45^2)+
s45*(s15^2+2*s15*s45-2*s45^2)))/((-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3+8*s15*s45^2-4*s45^3-
s34^2*(s15+2*s45)-s34*(s15^2-5*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)^2*(s12-s34-s45))+
((s15-s45)/(2*s12^2*(-s15+s23+s34))+
((5*s15+2*s23-4*s34-6*s45)*s45)/(2*s12^2*(s12+s23-s45)^2)-
s45/(2*s12^2*(s12+s23-s45))-(s15*(s12^2-3*s12*s15+5*s15^2)*
s45)/(2*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15^5*s45)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(s12^2-3*s12*s15+5*s15^2)*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^5*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(7*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+s15/(2*s12^2*(s15-s23+s45))-(s15*(s12+s15))/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(5*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))-(6*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(3*s15^4*s45^2)/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s15*(s15+s45)*(s34+s45))/
(s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15+s45)*(s34+s45))/(s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(s34+s45)^3*(-s15+s34+s45))/
(s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s45*(s15+s34+s45))/(s12^2*(-s15+s23+s34)*
(s12+s23-s45))+((s34+s45)^2*(-s15+s34+s45)*
(-3*s15+4*s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15^3*s45*(4*s15+9*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s15*(s34+3*(s15+s45)))/(2*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s34+3*(s15+s45)))/
(2*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15^2+s12*(s15-s34)+s15*(s34-s45)-s34*(s34+s45))/
(2*s12^2*(-s15+s23+s34)^2)+
((s34+s45)^2*(s15^2+s15*s45-s45*(s34+s45)))/
(s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*s45^2*(2*s15^2-5*s15*(s34+s45)+2*(s34+s45)^2))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s15*(s12^2+4*s15*s45-s12*(s15+2*s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15*s45*(2*s12^2-s12*(4*s15+s45)+s15*(4*s15+3*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))-
((s34+s45)*(-3*s15^2+s34^2+8*s34*s45+7*s45^2-
s15*(s34+3*s45)))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(s12^2-s34^2-s12*(s15-s34+s45)+
s15*(s34+3*s45)))/(2*s12^2*(-s15+s23+s34)^3)+
(s45*(2*s15^2+7*(s34+s45)^2-s15*(8*s34+5*s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s45*(7*s15^2+6*(s34+s45)^2-2*s15*(7*s34+8*s45)))/
(2*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(s45*(6*s15^3+4*(s34+s45)^3+s15^2*(4*s34+3*s45)-
s15*(10*s34^2+17*s34*s45+7*s45^2)))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(s45*(s15^3+2*(s34+s45)^3+s15^2*(7*s34+12*s45)-
s15*(7*s34^2+18*s34*s45+11*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2))*tr5,
1+(s15*(s15-2*s34))/(2*(s12-s34)*(-s15+s23+s34))+
(s15*(2*s15^2-9*s15*s34+15*s34^2))/(6*(s12-s34)*
(-s15+s23+s34)^2)+(s15*(2*s15^3-9*s15^2*s34+18*s15*s34^2-
11*s34^3))/(6*(s12-s34)*(-s15+s23+s34)^3)-
(s15^4*s34^3)/((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15^4*s34^2)/((s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^4*s34)/((s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(-s15+s34))/(2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*(s15+s34))/(6*(s12-s34)^2*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(s15+3*s34))/(3*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s34*(s15^2-3*s15*s34+3*s34^2))/((s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(2*s15^2-9*s15*s34+6*s34^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(2*s15^2-9*s15*s34+18*s34^2))/
(6*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-2*s15^2-7*s15*s34+21*s34^2))/(6*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s45)/(6*(s12-s34-s45))-(s15^4*s34)/
((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(s15+s34))/(6*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(s15+3*s34))/(3*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-s45^3/(-s12+s34+s45)^3+
(3*s15^3*(s15-2*s34)*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^4*s34^3)/(2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^4*s34^2)/(2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34*(s15+s34))/
((s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^4*s34)/(2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*(s15+2*s34))/(2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*(s15^2-10*s34^2+
2*s34*(s15-5*s45)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15*(3*s15+s34)*s45)/
((-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s45^2)/(2*(-s12+s34+s45)^2)-(s15^4*s34)/
(2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(s15+2*s34))/(2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^4*s34^3)/(3*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^4*s34^2)/(3*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^3*s34*(2*s15+s34))/
(6*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^4*s34)/(3*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34^2*(-s15+3*s34))/(2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34)/(3*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^3*(3*s15*s34-12*s34^2+s15*s45-
6*s34*s45))/(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^4*(3*s34^2+3*s34*s45+s45^2))/((-s15+s23+s34)^3*
(-s12+s34+s45)^3)-(3*s15^2+5*s15*s34+8*s15*s45+
2*s34*s45+5*s45^2)/(6*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(s15^2+4*s15*s34+4*s15*s45+6*s34*s45+6*s45^2))/
((-s15+s23+s34)*(s12-s34-s45)^3)-
(s45*(6*s15^2+8*s15*s45+3*s45^2+s34*(2*s15+s45)))/
(2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(3*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))-
(3*s15*(s15+s45)+s34*(5*s15+2*s45))/(6*(s12-s34)*
(-s15+s23-s45))+(s15*(s34*(s15+s45)+s15*(2*s15+3*s45)))/
(6*(s12-s34)^2*(-s15+s23+s34))-
(s15*(s34*(s15+s45)+s15*(2*s15+3*s45)))/(6*(s12-s34)^2*
(-s15+s23-s45))-(s15^3*(4*s34^2+2*s34*(s15+4*s45)+
s45*(s15+4*s45)))/((-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(-8*s34^2*(-2*s15+s45)+s15^2*(-s15+2*s45)+
s15*s34*(s15+6*s45)))/(6*(s12-s34)^2*(-s15+s23+s34)^2)-
(s15*(-s15+s34)*(s34^2*(15*s15-7*s45)-s15^2*s45+
s15*s34*(-3*s15+8*s45)))/(6*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^2)-(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)-((s15+s45)^4+
s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
((s12-s34-s45)^3*(s15-s23+s45))+
((11*s15*s34^2)/(6*s12^2*(-s15+s23+s34)^3)+
(s15*s34)/(3*s12^2*(-s15+s23+s34)^2)+
(5*s15)/(6*s12^2*(-s15+s23+s34))+(s15^2*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*(s15+s34))/(3*s12^2*(s12-s34)*(-s15+s23+s34))-
(s15*s34*(4*s15+s34))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(s15*s34^3*(s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s15-2*s34)*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(2*s15^3+3*s15*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^2*s34^2)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45))-(s15*s34*(4*s15+s34))/
(6*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2+s15*s34+s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^3*s34^2)/(s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))+(2*s15^3+3*s15*s34^2)/(6*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(5*(s15+s45))/
(6*s12^2*(s15-s23+s45))+(s15^3*s34^4)/(s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^3*s34^4)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(2*s15^2*s34^4)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34*(-2*s15+s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34*(-2*s15+s34))/
(2*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^4)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34^2)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(2*s15^3*s34)/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^3*(s15+3*s34))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(2*s15^3*s34)/(3*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(s15^3*s34^2)/(3*s12^2*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s15*(5*s15+4*s34+9*s45))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(s15*s34*(-s15+s34)*(7*s15*s34+5*s34^2+
4*s15*s45-4*s34*s45))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*(3*s15^2+10*s15*s34+s34^2+
11*s15*s45+14*s34*s45+13*s45^2))/(2*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(4*s34^3+6*s34^2*s45+
4*s34*s45^2+s45^3))/(s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(2*s15*s34*(s15^2+s34*(s34-s45)+
s15*(s34+s45)))/(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(s15*(s15^2+s34*(4*s34-s45)+s15*(s34+s45)))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*(s34*(5*s34-s45)+s15*(s34+s45)))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(s15*(3*s15*(s34+s45)^2+3*s45*(s34+s45)^2+
s15^2*(2*s34+s45)))/(s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(s15^2*(12*s34^3+3*s15*s45^2+
4*s34*s45*(2*s15+s45)+6*s34^2*(s15+2*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(2*s15^2+15*s15*(s34+s45)+6*s34*(2*s34+3*s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15^2*(s34+s45)+3*s34^2*(2*s34+s45)+
3*s15*s34*(5*s34+3*s45)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+(2*s34*(s15+s45)^3+s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2))/(s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*(3*(s34+s45)^3+
s15*(3*s34^2+3*s34*s45+s45^2)))/(s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s34^2*(s15+s45)+(s15+s45)^2*
(3*s15+5*s45)+2*s34*(5*s15^2+7*s15*s45+3*s45^2))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(15*s15^2+3*s15*(4*s34+9*s45)+2*(s34^2+5*s34*s45+7*s45^2))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(4*s34*(s34+s45)^2+s15^2*(5*s34+3*s45)+
s15*(9*s34^2+21*s34*s45+11*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-19/24-s15/(24*(s12+s15-s34))+s34^3/(8*(-s15+s23+s34)^3)-
(3*s15*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^2)/(8*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34)/(8*(-s15+s23+s34))+(3*s15*(-s15+2*s34))/
(4*(s12-s34)*(-s15+s23+s34))-
(s15*(2*s15^2-9*s15*s34+15*s34^2))/(4*(s12-s34)*
(-s15+s23+s34)^2)+(s15*(-2*s15^3+9*s15^2*s34-18*s15*s34^2+
11*s34^3))/(4*(s12-s34)*(-s15+s23+s34)^3)+
(3*s15^4*s34^3)/(2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^4*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(3*s15^4*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(2*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15^4*s34)/(2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15^3*(s15+s34))/
(4*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(s15+3*s34))/(2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(2*s15^2+7*s15*s34-21*s34^2))/
(4*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*s34*(s15^2-3*s15*s34+3*s34^2))/(2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))-s45/(4*(s12+s23-s45))-
s45/(2*(s12-s34-s45))+(s15*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(3*s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(s15+s34))/(4*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(s15+3*s34))/(2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(s34*(s15+s45))/
(24*(s12+s15-s34)*(s15-s23+s45))+
(5*s45^3)/(6*(-s12+s34+s45)^3)+(3*s15^4*s34^3)/
(4*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(11*s15^3*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(3*s15^4*s34^2)/(4*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+(9*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^3*s34*(s15+s34))/(2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^3*(s15-s34))/
(4*(s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(3*s15^4*s34)/(4*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(9*s15^3*s34^2*(-s15+2*s34))/
(4*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(3*s15^3*(s15+2*s34))/(4*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-s45^2/(-s12+s34+s45)^2+
(3*s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(3*s15^3*(s15+2*s34))/
(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^4*s34^3)/(2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^4*s34^2)/(2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+(s15^3*s34*(2*s15+s34))/
(4*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^4*s34)/(2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(3*s15^3*s34^2*(-s15+3*s34))/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^4*s34)/(2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))+(s45*(-2*s15+s34+2*s45))/
(4*(-s15+s23+s34)*(s12+s23-s45))+
(18*s15^2-13*s15*s34+12*s15*s45-6*s34*s45-12*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(s45*(s15^2-3*s15*s45+s45^2+s34*(-s15+s45)))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(2*(s12-s34)^3*
(-s15+s23+s34))+(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(2*(s12-s34)^3*(-s15+s23-s45))+
(3*s15*(s15+s45)+s34*(5*s15+2*s45))/(4*(s12-s34)*
(-s15+s23-s45))-(s15*(s34*(s15+s45)+s15*(2*s15+3*s45)))/
(4*(s12-s34)^2*(-s15+s23+s34))+
(s15*(s34*(s15+s45)+s15*(2*s15+3*s45)))/(4*(s12-s34)^2*
(-s15+s23-s45))+(s15*(s15^2*(s15-2*s45)+
8*s34^2*(-2*s15+s45)-s15*s34*(s15+6*s45)))/
(4*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*(s34^2*(15*s15-7*s45)-s15^2*s45+
s15*s34*(-3*s15+8*s45)))/(4*(s12-s34)^2*(-s15+s23+s34)^3)+
(18*(s15+s45)^2+s34*(29*s15+11*s45))/(24*(s12-s34-s45)*
(s15-s23+s45))-(s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(2*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(2*(s12-s34)^3*
(-s15+s23+s34)^3)+(s15^3*(-8*s15^3+3*s34^3+8*s15^2*s45+
4*s15*s45^2+3*s45^3+3*s34^2*(4*s15+3*s45)+
3*s34*(8*s15^2+4*s15*s45+3*s45^2)))/(8*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(6*s45*(11*s15^2+14*s15*s45+6*s45^2)+
s34*(-11*s15^2+14*s15*s45+7*s45^2))/(24*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(-48*s15^3+84*s15^2*s45+
65*s15*s45^2+27*s45^3+s34^2*(65*s15+27*s45)+
2*s34*(84*s15^2+65*s15*s45+27*s45^2)))/(24*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15*(12*s15^3+137*s15^2*s45+
123*s15*s45^2+27*s45^3+s34*(137*s15^2+123*s15*s45+
27*s45^2)))/(24*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(s34^2*(91*s15+15*s45)+s34*(84*s15^2+115*s15*s45+
3*s45^2)+6*(-13*s15^3+2*s15^2*s45+4*s15*s45^2-2*s45^3)))/
(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s34*(7*s15^2+32*s15*s45-6*s45^2)-6*(3*s15^3-10*s15^2*s45-
5*s15*s45^2+s45^3))/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+
(5*s15*s34^2+3*s34*(-6*s15^2-5*s15*s45+2*s45^2)+
6*(-s15^3+s15^2*s45-3*s15*s45^2+s45^3))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(5*s34^3+3*s34^2*(6*s15+s45)+2*(-s15^3-s15*s45^2+
s45^3)))/(8*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(7*s34^3+6*s34^2*(5*s15+2*s45)+
3*s34*(8*s15^2+6*s15*s45+s45^2)-2*(7*s15^3-s15*s45^2+
s45^3)))/(8*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
((s15+s45)^2*(36*s15^2+41*s15*s45+29*s45^2)+
s34*(113*s15^3+147*s15^2*s45+99*s15*s45^2+29*s45^3))/
(24*(s12-s34-s45)^3*(s15-s23+s45))+
((s15^2*s34^2)/(2*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*(s15+s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34))+
(s15*s34*(4*s15+s34))/(4*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(3*s12+19*s15+3*s34)/(24*s12^2*(-s15+s23+s34))+
(s15^3*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(3*s15^3*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(3*s15*s34^3*(s15+s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(3*s15*(s15-s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(3*s15*(s15-2*s34)*s34^2)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(2*s15^3+3*s15*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
s45/(4*s12^2*(s12+s23-s45))-(s15-s34)^2/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*s34^2)/(2*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(4*s15+s34))/(4*s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15^2+s15*s34+s34^2)/(2*s12^2*(s12-s34)*(s15-s23+s45))-
(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s15^3+3*s15*s34^2)/(4*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(3*(s15+s45))/
(4*s12^2*(s15-s23+s45))+(s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(3*s15^3*s34^4)/(2*s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(3*s15^3*s34^4)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(3*s15^2*s34^4)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(7*s15^2*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^3*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(3*s15^2*s34^2*(-s15+s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(3*s15^2*s34*(-2*s15+s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*s15^2*s34*(-2*s15+s34))/
(4*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^4)/(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(3*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34^3)/(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34)/(s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(s15^3*s34^2)/
(2*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(s15+3*s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34)/(s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(s15^3*s34^2)/(2*s12^2*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s45*(-s15+s45)*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s45*(-3*s15+2*s34+3*s45))/
(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(s15-s34)*s34*(7*s15*s34+5*s34^2+4*s15*s45-4*s34*s45))/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)-
(59*s15^2+50*s15*s34+11*s34^2+102*s15*s45+36*s34*s45+
54*s45^2)/(24*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s34*(s15^2+s34*(s34-s45)+s15*(s34+s45)))/
(s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(s15^2+s34*(4*s34-s45)+s15*(s34+s45)))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(s15-s34)*(s34*(5*s34-s45)+s15*(s34+s45)))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(2*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(2*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(77*s15^2*(s34+s45)^2+70*s15*s45*(s34+s45)^2+
9*s45^2*(s34+s45)^2+36*s15^3*(2*s34+s45))/
(24*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(77*s15^2*(s34+s45)^2+70*s15*s45*(s34+s45)^2+
29*s45^2*(s34+s45)^2+36*s15^3*(2*s34+s45))/
(24*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s34*(s12*s34+s34*(s34+s45)+2*s15*(10*s34+s45)))/
(8*s12^2*(-s15+s23+s34)^3)+(6*s12*s34+3*s34*(2*s34+s45)+
s15*(s34+3*s45))/(24*s12^2*(-s15+s23+s34)^2)-
(s15*(24*s15^4+53*s15*(s34+s45)^3+18*s45*(s34+s45)^3-
24*s15^3*(3*s34+s45)+60*s15^2*(3*s34^2+3*s34*s45+s45^2)))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(59*s15^2+2*s15*(25*s34+51*s45)+3*(s34^2+4*s34*s45+
6*s45^2))/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(54*s15^3+2*s15^2*(59*s34+68*s45)+3*s45*(s34^2+8*s34*s45+
7*s45^2)+7*s15*(s34^2+22*s34*s45+21*s45^2))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(18*s15^4+3*(s34-2*s45)*s45*(s34+s45)^2+
12*s15^3*(3*s34+5*s45)+s15*(s34+s45)^2*(41*s34+45*s45)+
2*s15^2*(77*s34^2+118*s34*s45+53*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(54*s15^3+2*s15^2*(59*s34+68*s45)+7*s15*(s34^2+22*s34*s45+
21*s45^2)+s45*(7*s34^2+72*s34*s45+65*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^3*(2*s34+s45)+(s34+s45)^2*(s34^2+2*s45^2)+
s15^2*(55*s34^2+34*s34*s45+7*s45^2)+
2*s15*(10*s34^3+8*s34^2*s45-2*s34*s45^2-3*s45^3))/
(8*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(8*s15^4+3*(s34+s45)^4-8*s15^3*(4*s34+s45)+
8*s15^2*(6*s34^2+4*s34*s45+s45^2)+
4*s15*(4*s34^3+6*s34^2*s45+4*s34*s45^2+s45^3)))/
(8*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(12*s15^3+s15^2*(59*s34+53*s45)+2*s15*(23*s34^2+50*s34*s45+
18*s45^2)-6*(s34^3+2*s34^2*s45+4*s34*s45^2+3*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(3*s15^4+s15^3*(-12*s34+s45)+(2*s34-s45)*(s34+s45)^3+
4*s15^2*(9*s34^2+5*s34*s45+s45^2)+
s15*(19*s34^3+27*s34^2*s45+17*s34*s45^2+4*s45^3)))/
(4*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2))*tr5,
(-2*s12^2*s34+2*s34^3)/(s15*(-s15+s23+s34)^2)-
s15/(6*(-s15+s23-s45))-(s15*(s15+s34)*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45)/(2*(-s15+s23+s34)*(s12+s23-s45))-
(4*s45)/(3*(s12-s34-s45))-(s15^2*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45))+(2*s12^2*s45^3)/(s15*(-s15+s23+s34)^3*
(-s15+s23-s45))-(s15^2*s45^2*(-2*s15+s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(2*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3-
2*s12*s34*(-s15+s34)))/((-s15+s23+s34)*(s15+s45)^2)-
(2*(s12*(3*s15-2*s34)*s34^3+s34^2*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)+s12^2*(s15^3+s15^2*s34+s15*s34^2+
s34^3)))/((-s15+s23+s34)^3*(s15+s45)^2)+
(2*(s12^2*s34*(s15+2*s34)+s12*(s15^3+s15^2*s34+5*s15*s34^2-
4*s34^3)+s34*(-2*s15^3+7*s15^2*s34-6*s15*s34^2+2*s34^3)))/
((-s15+s23+s34)^2*(s15+s45)^2)+(2*s12^2*s15^4)/
((-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45)^2)+
(2*s12*(s12-s15)*s15^3)/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)-(2*s12*s15^3)/((-s15+s23+s34)*(-s15+s23-s45)*
(s15+s45)^2)-(2*s15^3*s34*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(2*s15^3*(s15-s34))/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45)^2)+
(2*s15^3*(s15^2-3*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45)^2)-(2*(s12-s34)^2*s34^3)/
(s15*(-s15+s23+s34)^3*(s15+s45))+(4*(s12-s34)^2*s34^2)/
(s15*(-s15+s23+s34)^2*(s15+s45))-(2*(s12-s34)^2*s34)/
(s15*(-s15+s23+s34)*(s15+s45))+(s15*(s15+2*s34))/
((-s15+s23+s34)*(s15+s45))+
(s12^2*s34+s34*(2*s15^2-6*s15*s34-3*s34^2)+
2*s12*(-s15^2-s15*s34+s34^2))/((-s15+s23+s34)^2*
(s15+s45))+(s12^2*(s15^2-s34^2)+
3*s34^2*(-s15^2+s15*s34+s34^2)+s12*(s15^3+s15^2*s34+
s15*s34^2-2*s34^3))/((-s15+s23+s34)^3*(s15+s45))+
s15^2/((-s15+s23-s45)*(s15+s45))-(s12*s15^3*(2*s12+s15))/
((-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(2*s12*s15^2)/((-s15+s23+s34)*(-s15+s23-s45)*(s15+s45))+
(2*s15^2*(-s15+s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45))-(3*s15^2*(s15^2-3*s15*s34+2*s34^2))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(s15^2*s45*(2*s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(4*s15^2)/(3*(s15-s23+s45)^2)-
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^3*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+(s12*s15*(-6*s15+s45))/
(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s12^2*s15^4)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45)^2)+
(s12*s15^3*(-s12+s15))/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45)^2)+(s12*s15^3)/((-s15+s23+s34)*(s15+s45)*
(s15-s23+s45)^2)+(2*s12^2*s45^2)/(s15*(-s15+s23+s34)^2*
(s15-s23+s45))+(s12*(s12-2*s15)*s15^2)/
((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(s45*(s15+s45))/(6*(s12-s34-s45)*(s15-s23+s45))+
(5*s45*(s15+s45)^3)/(3*(s12-s34-s45)^3*(s15-s23+s45))-
(5*s15^3*s34*(s34+s45)^2)/(3*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(5*s45^3)/(3*(-s12+s34+s45)^3)+
(5*s15^2*(-s15+3*s34)*s45*(s34+s45))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)-(3*s45^2)/(-s12+s34+s45)^2+
(2*s15^3*s34*(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(2*s15^3*(-s15+s34))/
((-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)-
(2*s15^3*(s15^2-3*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)-
(s15^2*s34*(3*s15^2-7*s15*s34+4*s34^2))/((-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45))+(s15-5*s34+3*s45)/
(6*(-s15+s23+s34))+(s45*(s15+s45)^2*(3*s15+4*s45))/
(3*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-2*s15*s34+3*s15*s45+7*s34*s45-8*s45^2)/(6*(-s15+s23+s34)*
(s12-s34-s45))-(3*s12*s15-s15^2+8*s12*s45+14*s15*s45+
s45^2)/(6*(-s15+s23+s34)*(-s15+s23-s45))-
(s15^2*s34*(6*s15^2-9*s15*s34+13*s34^2-3*s15*s45+15*s34*s45+
2*s45^2))/(3*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s45*(s15^2+8*s15*s45+7*s45^2))/(3*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(9*s15^2+13*s15*s45+10*s45^2))/
(6*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s45*(2*s15^3+4*s15^2*s45+3*s15*s45^2+s45^3))/
(3*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(5*s15*s45*(-3*s34*s45+s15*(s15+3*s45)))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(-9*s15^2-25*s34^2+7*s15*s45+4*s45^2-
4*s34*(-7*s15+s45)+s12*(3*s15+12*s34+8*s45))/
(6*(-s15+s23+s34)^2)+(s15*s34*(22*s34^2+s15*(2*s15+9*s45)+
s34*(s15+10*s45)))/(6*(-s15+s23+s34)^3*(-s12+s34+s45))+
(6*s15^3+23*s15*s34^2+17*s15^2*s45+6*s15*s45^2+2*s45^3-
2*s34*(4*s15^2+3*s15*s45+s45^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45))+(-2*s34^4+2*s12^2*(s34^2-s34*s45+s45^2))/
(s15*(-s15+s23+s34)^3)+
(s15*(s34^2*(18*s15-11*s45)-2*s34*(9*s15^2-5*s15*s45+2*s45^2)+
s15*(6*s15^2-3*s15*s45+2*s45^2)))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(6*s15^3-5*s15^2*s45-7*s15*s45^2-
4*s45^3+s34*(-6*s15^2+3*s15*s45+2*s45^2))/
(3*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(2*s12^2*(-3*s15+8*s45)+2*s12*s45*(-9*s15+14*s45)+
s45*(-s15^2+10*s15*s45+4*s45^2))/(6*(-s15+s23+s34)^2*
(-s15+s23-s45))+(4*s15^2*s45^2+
s12*s15*(-6*s15^2+6*s15*s45-5*s45^2)+
s12^2*(6*s15^2-6*s15*s45+5*s45^2))/(6*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(-31*s15*s34^2+27*s34^3+
s12^2*(6*s15+11*s34-16*s45)-3*s15*s45*(2*s15+s45)+
s15*s34*(-5*s15+3*s45)-2*s12*(3*s15^2+8*s15*s34+10*s34^2-
10*s15*s45-10*s34*s45+10*s45^2))/(6*(-s15+s23+s34)^3)+
(-3*s15*s45^2*(4*s15+s45)-3*s12^2*s45*(-4*s15+7*s45)+
s12*(6*s15^3-6*s15^2*s45+24*s15*s45^2-20*s45^3))/
(6*(-s15+s23+s34)^3*(-s15+s23-s45))+
(4*s12*s15*s45^3-6*s15^2*s45^3+s12^2*(6*s15^3-6*s15^2*s45+
6*s15*s45^2-5*s45^3))/(6*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+((7*s45)/(6*s12^2*(-s15+s23+s34))+
(s15*s45)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(2*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(2*(s15^2*(s15-s34)^2*s34+s12^2*(2*s15-s34)*
s34^2+s12*s15^2*s34*(-s15+s34)+s12^3*(s15^2+s15*s34+
s34^2)))/(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(2*s15^2*s34*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(2*s15^2*(s15-s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(2*(s12-s34)*s34^2)/(s15*(-s15+s23+s34)^3*(s15+s45))+
(2*s34*(-s12+s34))/(s15*(-s15+s23+s34)^2*(s15+s45))+
(s15*(s12^2-2*s12*s15+s15^2+2*s12*s34-4*s15*s34+2*s34^2))/
(s12^2*(-s15+s23+s34)^2*(s15+s45))+
(s12^3*s34+s12*s15*(s15-2*s34)*s34-s12^2*(s15^2+s15*s34-
s34^2)-s15*s34*(s15^2-3*s15*s34+2*s34^2))/
(s12^2*(-s15+s23+s34)^3*(s15+s45))+
(s15*(-s15^3+5*s15^2*s34-6*s15*s34^2+2*s34^3))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(2*s15)/(3*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(s12*s15^3)/((-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(s12*s15^2)/
((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
s45/(6*s12^2*(s15-s23+s45))+(2*s12*s45)/
(s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(2*s12*s45^2)/(s15*(s15-s23-s34)^3*(s15-s23+s45))-
(2*s12*s15^3)/((s15-s23-s34)^3*(s15+s45)^2*(s15-s23+s45))+
(2*s12*s15^2)/((-s15+s23+s34)^2*(s15+s45)^2*
(s15-s23+s45))+(s15^2*(s12+s15))/((s15-s23-s34)^3*
(s15+s45)*(s15-s23+s45))+(-(s12^2*s15)+s15^3)/
(s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))-
s15^3/(s12*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
s15^3/(s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(2*s12*(-s34+s45))/(s15*(-s15+s23+s34)^3)-
(5*s45*(s15+s45)^2*(s34+s45))/(3*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(5*s15*(s15-2*s34)*s45*(s34+s45)^2)/
(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(5*s15^2*s34*(s34+s45)^3)/(3*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(2*s15^2*s34*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(2*s15^2*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)-s15^3/(s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))+(s15*(s15-s34)^2*s34*(-s15+2*s34))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45))-
(s15*s45*(2*s34+s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15^3*s45*(2*s15+3*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s12*(-6*s15+5*s45))/(6*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(5*s45*(s34+s45)*(s15^2+2*s15*s45-s34*s45))/
(3*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(s45*(3*s15^2+3*s15*s45+s45^2))/(s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
(9*s12^2-6*s15^2+s12*s45+17*s15*s45+10*s45^2)/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(9*s12^2-6*s15^2+5*s12*s34+6*s15*s34+5*s34^2+22*s15*s45+
3*s34*s45+2*s45^2+4*s12*(s15+s45))/
(6*s12^2*(-s15+s23+s34)^2)+
(s15*s45*(-3*s15^2+s34*(s34+s45)))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(6*s15^2-19*s15*s45+s45*(15*s34+s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s45*(13*s15^2-4*s34^2-11*s34*s45+2*s45^2+
s15*(s34+23*s45)))/(3*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s45*(13*s15^2+s45*(7*s34+16*s45)+
s15*(s34+23*s45)))/(3*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(-6*s15^2+19*s15*s45+
s45*(s34+25*s45))/(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-11*s12^3+15*s12^2*(s15+s34-s45)+6*s34^2*(s34+s45)+
s15^2*(-4*s34+3*s45)+s15*s34*(23*s34+16*s45)+
s12*(-4*s15^2+19*s15*s34+6*s34^2-7*s15*s45))/
(6*s12^2*(-s15+s23+s34)^3)+(2*s12^3*(3*s15-8*s45)+
3*s15^2*s45*(2*s15+s45)-s12*s15*s45*(10*s15+7*s45)+
s12^2*(-6*s15^2+19*s15*s45-15*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15*s34*(6*s15^3-6*s15^2*(3*s34+s45)-2*(s34+s45)^2*
(4*s34+s45)+s15*(5*s34^2-8*s34*s45-7*s45^2)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(4*s12^2*s15*s45^2-6*s12*s15^2*s45^2+6*s15^3*s45^2+
s12^3*(-6*s15^2+6*s15*s45-5*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(6*s15^3+5*s34^3+17*s15*s45^2+2*s34^2*(4*s15+s45)+
s34*(-6*s15^2+19*s15*s45+s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(-11*s12^3+s12^2*(5*s15-6*s45)+
2*s45*(-s15^2+3*s15*s45+s45^2)+s12*(6*s15^2-15*s15*s45+
4*s45^2))/(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(s34*(6*s15^3+6*s15^2*s34+6*s34*(s34+s45)^2+
s15*(27*s34^2+56*s34*s45+17*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(6*s15^4-6*s15^3*(3*s34+s45)+s15^2*(18*s34^2+5*s34*s45-
7*s45^2)+s34*s45*(3*s34^2+5*s34*s45+2*s45^2)+
s15*(-7*s34^3+6*s34^2*s45+11*s34*s45^2-2*s45^3))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
2/3-(3*s15*(-s15+s34)^3)/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34)/(4*(-s15+s23+s34))+(s15^2-3*s34^2)/
(4*(-s15+s23+s34)^2)-s15^2/(4*(-s15+s23+s34)*
(-s15+s23-s45))-(s15^4*(-s15+s34)^3)/((s12+s15-s34)*
(-s15+s23+s34)^3*(s12-s34-s45)^3)+(2*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s15*s45)/(4*(s12+s23-s45)^2)-(s15*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45))+((2*s12-3*s15)*s15*s45)/
(4*(-s15+s23+s34)^2*(-s15+s23-s45))+
(3*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(-s15+s23-s45))-(3*s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(-s15+s23-s45))-
(2*s45)/(3*(s12-s34-s45))+(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45))-(3*s15^3*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))+(s15^2*s45*(2*s15+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s45)/(4*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^4*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(3*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+((s12-4*s15)*s15*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(2*s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15*(-s12+3*s15)*s45^3)/
(4*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+s45/(3*(s15-s23+s45))-
(3*s15*(-s12+2*s15)*s45^2)/(4*(-s15+s23+s34)^3*
(s15-s23+s45))+(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(s15^2*(s15+s45))/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+(s15*s45*(s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)-
(11*s45^4)/(6*(-s12+s34+s45)^4)+(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(11*s45^3)/(3*(-s12+s34+s45)^3)-(11*s15^3*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(9*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^3*(s15-s34))/
(4*(s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(5*s45^2)/(2*(-s12+s34+s45)^2)+(s15*s45*(s34+2*s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(s15+4*s34+3*s45))/(4*(-s15+s23+s34)*(s12-s34-s45))+
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+((s15+s45)*(3*s15+4*s34+11*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(3*s12*s15*s34+4*s34^3+3*s15*(-2*s12+3*s15)*s45)/
(12*(-s15+s23+s34)^3)-(s15*(4*s15^2-7*s15*s34+12*s34^2-
s15*s45+4*s34*s45+4*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45))+(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+
6*s45^2))/(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
((s15+s45)*(6*s15^2+27*s15*s45+33*s45^2+7*s34*(s15+s45)))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(-3*s15^2+30*s15*s45+15*s45^2+s34*(16*s15+s45)))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
((s15+s45)^2*(6*s45*(3*s15+4*s45)+s34*(7*s15+13*s45)))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^2*(26*s34^3+s34^2*(-19*s15+30*s45)+
s15*(-7*s15^2+3*s15*s45+3*s45^2)+s34*(21*s15^2-5*s15*s45+
4*s45^2)))/(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(24*s15^2*s34+34*s34^3+6*s34^2*(-3*s15+2*s45)-
3*s15*(3*s15^2+s15*s45+4*s45^2)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(s34^2*(-53*s15+34*s45)+
6*s34*(11*s15^2+2*s15*s45+2*s45^2)+
3*s15*(-10*s15^2+4*s15*s45+7*s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(35*s34^3+18*s34^2*(-s15+4*s45)+
3*s34*(6*s15^2-6*s15*s45+13*s45^2)+
2*(-3*s15^3+3*s15^2*s45-3*s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15^2*(s34^2*(-5*s15+61*s45)+s34*(24*s15^2+s15*s45+67*s45^2)+
6*(-2*s15^3+2*s15^2*s45+s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(s34*(13*s15^2+21*s15*s45+17*s45^2)+
6*(-s15^3+4*s15^2*s45+9*s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
((s15^3*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*s45)/(4*s12^2*(s12+s23-s45)^2)-
(s15*s45)/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(s12^2-3*s12*s15+5*s15^2)*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15*(s12^2-3*s12*s15+5*s15^2)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^5*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(s15*(s12+s15))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(5*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(3*s15^3*s45)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(s15^2*s45^2*(s34+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(7*s15^2*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(4*s12+10*s15+4*s34+3*s45)/
(12*s12^2*(-s15+s23+s34))+(s15*s45*(-5*s15+4*s34+5*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^3*s45*(4*s15+9*s45))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(4*s12+10*s15+4*s34+11*s45)/(12*s12^2*(-s15+s23-s45))+
(s15*s45*(5*s15^2+2*s15*s34-3*s34^2+5*s15*s45-7*s34*s45-
4*s45^2))/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(23*s15^2+17*s15*s34+4*s34^2+63*s15*s45+6*s34*s45+6*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
((s15+s45)*(s34+s45)*(22*s15^2+7*s15*s34+51*s15*s45+
13*s34*s45+35*s45^2))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(23*s15^2+17*s15*s34+4*s34^2+
63*s15*s45+22*s34*s45+44*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)*(22*s15^2+34*s15*s34+
7*s34^2+78*s15*s45+66*s34*s45+81*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45*(-s15+2*(s34+s45)))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(-3*s15^2+s12*(-3*s15+5*s34)+
s15*(-2*s34+s45)+s34*(5*s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)+
(s15*(-s12^2-4*s15*s45+s12*(s15+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*s45*(3*s15^2-(s34+s45)^2+s15*(s34+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45*(2*s12^2-s12*(4*s15+s45)+s15*(4*s15+3*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(3*s12^2*s15+s12*(-3*s15^2+4*s34^2+3*s15*(s34-s45))+
4*s34^2*(s34+s45)+8*s15*s34*(3*s34+s45)+
3*s15^2*(s34+3*s45))/(12*s12^2*(-s15+s23+s34)^3)-
(s15^2*(23*s34+20*s45)+s34*(-5*s34^2-2*s34*s45+3*s45^2)+
s15*(s34^2+57*s34*s45+21*s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(6*s15^4-6*s15^3*(3*s34+s45)+
2*s45*(s34+s45)^2*(13*s34+2*s45)+s15*(s34+s45)^2*
(s34+67*s45)+s15^2*(40*s34^2+62*s34*s45+28*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(22*s15^3*(s34+s45)+2*s45^2*(s34+s45)^2+
2*s15*s45*(10*s34^2+53*s34*s45+43*s45^2)+
s15^2*(7*s34^2+80*s34*s45+73*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)-(22*s15^3+2*s15^2*(17*s34+50*s45)+
s45*(-s34^2+6*s34*s45+7*s45^2)+s15*(7*s34^2+100*s34*s45+
159*s45^2))/(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-3*s15^3*s45+4*s34^2*(s34+s45)^2+
s15^2*(45*s34^2+58*s34*s45+19*s45^2)+
s15*(45*s34^3+61*s34^2*s45-5*s34*s45^2-12*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(3*s15^4-3*s15^3*(4*s34+s45)+(s34+s45)^3*
(12*s34+s45)+3*s15^2*(6*s34^2+4*s34*s45+s45^2)+
s15*(-s34^3+15*s34^2*s45+21*s34*s45^2+8*s45^3)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(9*s15^4+s15^3*(-36*s34+3*s45)+2*s34*(s34+s45)^2*
(15*s34+4*s45)+s15^2*(76*s34^2+32*s34*s45+7*s45^2)+
s15*(42*s34^3+164*s34^2*s45+118*s34*s45^2+17*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(9*s15^4-5*s15^3*(s34-5*s45)+4*s34*s45*(s34+s45)^2+
s15^2*(61*s34^2+125*s34*s45+85*s45^2)+
s15*(-10*s34^3+92*s34^2*s45+126*s34*s45^2+24*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-5/12-s15/(12*(s12+s15-s34))+s34^3/(12*(-s15+s23+s34)^3)+
(3*s15*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s15*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*(-14*s15+5*s34))/(4*(s12-s34)*(-s15+s23+s34))-
(s15*(77*s15^2-84*s15*s34+15*s34^2))/(12*(s12-s34)*
(-s15+s23+s34)^2)+(s15*(-19*s15^3+36*s15^2*s34-
18*s15*s34^2+s34^3))/(6*(s12-s34)*(-s15+s23+s34)^3)+
(s15^4*s34^3)/((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-(2*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^4*s34)/((s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^4*(-s15+s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(5*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(13*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(-s15+s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^3*(14*s15+29*s34))/
(12*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(77*s15+90*s34))/(12*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(19*s15^2+89*s15*s34-54*s34^2))/
(6*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(19*s15^2-24*s15*s34+6*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
s45/(4*(s12+s23-s45))-(53*s45)/(24*(s12-s34-s45))+
(s15*s45^2*(-s15+s45))/(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3*(14*s15+29*s34))/(12*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(77*s15+90*s34))/
(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
s45/(3*(s15-s23+s45))+(s34*(s15+s45))/(12*(s12+s15-s34)*
(s15-s23+s45))-(13*s45^4)/(12*(-s12+s34+s45)^4)+
(13*(s15+s45)^4*(s34+s45))/(12*(s15-s23+s45)*
(-s12+s34+s45)^4)+(13*s15^4*(s34+s45)^3)/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(13*s45^3)/(3*(-s12+s34+s45)^3)-(s15^4*s34^3)/
((s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^3*s34^2*(-2*s15+s34))/((s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(11*s15^3*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^4*s34^2)/((s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(9*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^4*s34)/((s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(7*s15^3*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(2*s15^3*(s15+3*s34))/
((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(2*s15^3*s34*(2*s15+3*s34))/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(41*s45^2)/(8*(-s12+s34+s45)^2)-
(s15^4*s34)/((s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^3*(s15+3*s34))/((s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^4*s34^3)/(6*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^4*s34^2)/(6*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^4*s34)/(6*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34^2*(-7*s15+6*s34))/(2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34*(28*s15+29*s34))/
(12*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^4*s34)/(6*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))-
(s45*(-2*s15+s34+2*s45))/(4*(-s15+s23+s34)*(s12+s23-s45))+
(13*s15^3*(s34+s45)^2*(s15+4*s45))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(13*s15^2*(s34+s45)*(s15^2+4*s15*s45+
6*s45^2))/(12*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(84*s15^2-5*s15*s34-6*s15*s45+6*s34*s45+12*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))+
(84*s15^2+64*s15*s34+59*s15*s45+10*s34*s45+53*s45^2)/
(24*(s12-s34-s45)*(s15-s23+s45))+
(-102*s15^3-119*s15^2*s34+51*s15^2*s45+42*s15*s34*s45-
18*s15*s45^2+6*s34*s45^2+6*s45^3)/(24*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s45*(s15^2-3*s15*s45+s45^2+
s34*(-s15+s45)))/(4*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(6*(s12-s34)^3*
(-s15+s23+s34))+(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(6*(s12-s34)^3*(-s15+s23-s45))+
(s15*(47*s15^3-99*s15^2*s34+13*s34^3+3*s15*s45^2-3*s45^3+
3*s34^2*(21*s15+s45)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(3*s15*(14*s15+s45)+s34*(29*s15+2*s45))/
(12*(s12-s34)*(-s15+s23-s45))-
(s15*(s34*(16*s15+s45)+s15*(17*s15+3*s45)))/
(12*(s12-s34)^2*(-s15+s23+s34))+
(s15*(s34*(16*s15+s45)+s15*(17*s15+3*s45)))/
(12*(s12-s34)^2*(-s15+s23-s45))+
(s15*(-s15+s34)*(s15*s34*(21*s15-11*s45)+7*s15^2*s45+
s34^2*(-15*s15+4*s45)))/(6*(s12-s34)^2*(-s15+s23+s34)^3)-
(s15*(s34^2*(-44*s15+7*s45)+s15^2*(14*s15+17*s45)+
s34*(46*s15^2-24*s15*s45)))/(12*(s12-s34)^2*
(-s15+s23+s34)^2)-(s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(6*(s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(6*(s12-s34)^3*
(-s15+s23+s34)^3)+(86*s15^3+14*s15*s34^2-3*s15^2*s45+
9*s15*s45^2-3*s45^3-3*s34*(34*s15^2-2*s15*s45+s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(7*s15^3+12*s34^3-11*s15^2*s45-s15*s45^2+s45^3+
3*s34^2*(15*s15+4*s45)+s34*(-45*s15^2+21*s15*s45+s45^2)))/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(6*s15^3-66*s15^2*s45-9*s15*s45^2+6*s45^3+
13*s34^2*(8*s15+s45)+s34*(-192*s15^2+121*s15*s45+6*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(24*s15^3+86*s15^2*s45+222*s15*s45^2-6*s45^3+
s34*(73*s15^2+183*s15*s45+7*s45^2)))/(12*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(24*s15^3-12*s15^2*s45+
122*s15*s45^2-6*s45^3+s34^2*(109*s15+59*s45)+
s34*(-24*s15^2+231*s15*s45+53*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*(37*s34^3+72*s34^2*(s15+s45)+
s34*(-36*s15^2+72*s15*s45+33*s45^2)-
2*(-6*s15^3+6*s15^2*s45-12*s15*s45^2+s45^3)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(2*(s15+s45)^2*(6*s15^2+37*s15*s45+25*s45^2)+
s34*(85*s15^3+171*s15^2*s45+135*s15*s45^2+37*s45^3))/
(12*(s12-s34-s45)^3*(s15-s23+s45))+
(s34*(-101*s15^2+38*s15*s45+43*s45^2)+
3*(-40*s15^3+15*s15^2*s45+78*s15*s45^2+39*s45^3))/
(24*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15^2*s34^2)/(6*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*(s15+s34))/(6*s12^2*(s12-s34)*(-s15+s23+s34))+
(s15*s34*(4*s15+s34))/(12*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34*(10*s15^2+31*s15*s34-12*s34^2))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34^2*(8*s15^2-8*s15*s34+s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(2*s15^2+30*s15*s34+27*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+
s45/(4*s12^2*(s12+s23-s45))-(s15-s34)^2/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*s34^2)/(6*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(4*s15+s34))/(12*s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15^2+s15*s34+s34^2)/(6*s12^2*(s12-s34)*(s15-s23+s45))-
(s15^3*s34^2)/(s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))-(s15*(2*s15^2+30*s15*s34+27*s34^2))/
(12*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(13*(s15+s45)^3*(s34+s45)^2)/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(13*s15^3*(s34+s45)^4)/
(12*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(s15^3*s34^4)/(s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)-(7*s15^2*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(2*s15^2*s34^3*(-3*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^2*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(4*s15^2*s34^2*(s15+s34))/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^2*s34*(s15+2*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15^2*s34*(s15+2*s34))/
(s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^4)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34^3)/(6*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34^2)/(6*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(2*s15^2*s34^3*(-4*s15+3*s34))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^2*s34^2*(6*s15+5*s34))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^2*s34*(4*s15+15*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(s15^3*s34^2)/
(6*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(4*s15+15*s34))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))-
(s45*(-s15+s45)*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(13*s15^2*(s34+s45)^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s45*(-3*s15+2*s34+3*s45))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(2*s12+47*s15+2*s34+6*s45)/
(24*s12^2*(-s15+s23+s34))+(8*s12+45*s15+8*s34+53*s45)/
(24*s12^2*(-s15+s23-s45))+(s15*(s15-s34)*s34*
(11*s15*s34-5*s34^2+2*s15*s45-2*s34*s45))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)-
(40*s15^2+49*s15*s34+s34^2+120*s15*s45-3*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(13*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(40*s15^2+49*s15*s34+5*s34^2+120*s15*s45+53*s34*s45+
85*s45^2)/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s34*(-11*s34^2+s34*(19*s15-4*s45)+4*s15*(s15+s45)))/
(12*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(6*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(6*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(s15-s34)*(-(s34*(10*s34+s45))+s15*(16*s34+s45)))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(s15^2-s34*(11*s34+s45)+s15*(16*s34+s45)))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(s12*s34+2*s15*(6*s34+s45)+s34*(s34+2*s45))/
(12*s12^2*(-s15+s23+s34)^2)-
(s34*(s12*s34+s34*(s34+s45)+s15*(23*s34+2*s45)))/
(12*s12^2*(-s15+s23+s34)^3)+
(s15*(12*s15^4-26*s15^2*(s34+s45)^2-2*(11*s34-2*s45)*s45*
(s34+s45)^2-12*s15^3*(3*s34+s45)-s15*(s34+s45)^2*
(85*s34+163*s45)))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(2*s15^3+(s34+s45)*(s34+3*s45)^2+
s15^2*(70*s34+43*s45)+s15*(2*s34^2+61*s34*s45-12*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-2*s45^2*(s34+s45)^2+s15^3*(50*s34+38*s45)+
2*s15*s45*(49*s34^2+137*s34*s45+88*s45^2)+
s15^2*(73*s34^2+224*s34*s45+151*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(s15^3*(50*s34+38*s45)+s45^2*(37*s34^2+100*s34*s45+
63*s45^2)+2*s15*s45*(49*s34^2+137*s34*s45+88*s45^2)+
s15^2*(73*s34^2+224*s34*s45+151*s45^2))/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(26*s15^3+2*s15^2*(50*s34+137*s45)-2*s45*(s34^2+6*s34*s45+
5*s45^2)+s15*(-5*s34^2+382*s34*s45+465*s45^2))/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(26*s15^3+2*s15^2*(50*s34+137*s45)+
s45*(43*s34^2+234*s34*s45+217*s45^2)+
s15*(-5*s34^2+382*s34*s45+465*s45^2))/
(24*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(9*s15^4+s15^3*(-36*s34+3*s45)+
s15^2*(113*s34^2-14*s34*s45-28*s45^2)-(s34+s45)^2*
(12*s34^2+2*s34*s45+3*s45^2)-s15*(180*s34^3+
218*s34^2*s45+76*s34*s45^2-7*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(9*s15^4-s45*(s34+s45)^2*(s34+3*s45)-
2*s15^3*(8*s34+5*s45)+s15^2*(25*s34^2-196*s34*s45-
152*s45^2)-2*s15*(23*s34^3+66*s34^2*s45+37*s34*s45^2-
6*s45^3))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(32*s34+5*s45)+(s34+s45)^2*(s34^2-3*s45^2)-
2*s15^2*(6*s34^2-17*s34*s45+4*s45^2)+
s15*(66*s34^3+52*s34^2*s45+16*s34*s45^2+9*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(-6*s15^4+(12*s34-s45)*(s34+s45)^3+
6*s15^3*(4*s34+s45)-6*s15^2*(6*s34^2+4*s34*s45+s45^2)+
s15*(61*s34^3+111*s34^2*s45+87*s34*s45^2+25*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3))*tr5,
-5/12+(2*(s12-s34))/s15+s15/(12*(s12+s15-s34))-
(9*s34)/(4*(-s15+s23+s34))+(2*s15^4*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(2*s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(4*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(2*s15^4*s34)/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^3*(-2*s15+s34))/
(6*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(s15+6*s34))/(6*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(2*s15^2*(s15^2+2*s15*s34-12*s34^2))/
(3*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(4*s15^2-15*s15*s34+15*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
((-s15+s34)*s45)/(2*(s12+s15-s34)*(-s15+s23+s34))-
(5*s45)/(2*(s12-s34-s45))-(2*s34^3*s45^2)/(s15*(s12+s15-s34)*
(-s15+s23+s34)^3)-(3*s34^3*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^3)+(2*s34^2*s45^2)/
(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(2*s15^4*s34)/((s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+(s15^3*(-2*s15+s34))/
(6*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(s15+6*s34))/(6*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(s34*(s15+s45))/(12*(s12+s15-s34)*
(s15-s23+s45))-(11*s45^4)/(3*(-s12+s34+s45)^4)+
(11*(s15+s45)^4*(s34+s45))/(3*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^4*(s34+s45)^3)/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(8*s45^3)/(-s12+s34+s45)^3+(s15^4*s34^3)/
((s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(11*s15^3*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^4*s34^2)/((s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+(9*s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34*(2*s15+s34))/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^3*(s15-s34))/
(2*(s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^4*s34)/((s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*(s15+s34))/((s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*s34^2*(-3*s15+7*s34))/
((s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(13*s45^2)/(2*(-s12+s34+s45)^2)+(s15^4*s34)/
((s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(s15+s34))/((s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15^4*s34^3)/(3*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(2*s15^4*s34^2)/(3*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^3*s34*(-4*s15+s34))/
(6*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(2*s15^4*s34)/(3*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s34^2*(-2*s15+7*s34))/
(2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(2*s15^4*s34)/(3*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(2*s34^3*(-s12+s34+2*s45))/(s15*(-s15+s23+s34)^3)+
(2*s34*(-3*s12+3*s34+2*s45))/(s15*(-s15+s23+s34))+
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(2*s34^2*(-3*s12+3*s34+4*s45))/
(s15*(-s15+s23+s34)^2)-(s34^2*(37*s34+72*s45))/
(12*(-s15+s23+s34)^3)+(6*s15^2+7*s15*s34+9*s15*s45+
4*s34*s45)/(6*(s12-s34)*(-s15+s23-s45))-
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(6*(s12-s34)^2*(-s15+s23+s34))+
(s15*(7*s15^2+8*s15*s34+9*s15*s45+5*s34*s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+((23*s34^2)/4+6*s34*s45)/
(-s15+s23+s34)^2+(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+
6*s45^2))/(3*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*(-6*s15^2+51*s15*s34+108*s15*s45+16*s34*s45+18*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(16*s15^2+12*s15*s34+67*s34^2-6*s15*s45+45*s34*s45+
24*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^3*(-24*s15^3+72*s15^2*s34+137*s34^3+24*s15^2*s45+
279*s34^2*s45+147*s34*s45^2+5*s45^3))/(12*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+((17*s15*s34)/12+s15*(s15+s45))/
((-s15+s23+s34)*(s12-s34-s45))+
(5*s34*(s15+s45)-s15*(2*s15+s45))/(2*(s12-s34)*
(-s15+s23+s34))-(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))+
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
(s15^2+4*s15*s45+(5*s45^2)/2+(s34*(5*s15+3*s45))/4)/
((s12-s34-s45)*(s15-s23+s45))+
(s34^2*((-9*s15)/2-5*s45)-(s15*(s15^2-9*s45^2))/6+
s34*(4*s15^2+5*s15*s45-3*s45^2))/((s12-s34)*
(-s15+s23+s34)^2)+(-3*s15*s34^3+s15^2*(3*s15^2+s45^2)-
3*s15*s34*(3*s15^2+s45^2)+3*s34^2*(3*s15^2+s45^2))/
(2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(2*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(3*(s12-s34)^3*(-s15+s23+s34)^2)+
(2*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)+(-(s34^2*(-3*s15+s45))+
s15*(3*s15^2-s15*s45+s45^2)-2*s34*(3*s15^2-s15*s45+s45^2))/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
((-s15+s34)*(s15^2*s45*(-2*s15+3*s45)+
s15*s34*(-6*s15^2+25*s15*s45-6*s45^2)+
s34^2*(39*s15^2-23*s15*s45+3*s45^2)))/(6*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15^2*(49*s34^3+18*s34^2*(s15+3*s45)+
2*s15*(-7*s15^2+s15*s45+3*s45^2)+s34*(30*s15^2+18*s15*s45+
5*s45^2)))/(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*(2*s15^2-7*s15*s45-3*s45^2)+
s34^2*(-38*s15^2+28*s15*s45-3*s45^2)+
s15*s34*(-8*s15^2-21*s15*s45+6*s45^2))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)+(4*s15^3+38*s15^2*s45+56*s15*s45^2+
26*s45^3+s34*(11*s15^2+18*s15*s45+7*s45^2))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s34^3*(22*s15+15*s45)+9*s15*s34*(3*s15^2+s15*s45-3*s45^2)+
9*s34^2*(-5*s15^2-3*s15*s45+3*s45^2)+
s15^2*(-4*s15^2+3*s15*s45+9*s45^2))/(6*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(59*s34^3-18*s15*s34*s45+
3*s34^2*(12*s15+5*s45)-2*s15*(5*s15^2+3*s15*s45+12*s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s34^2*(3*s15+59*s45)+12*s15*(-6*s15^2+2*s15*s45+
3*s45^2)+s34*(120*s15^2+127*s15*s45+15*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s45*(173*s15^2+303*s15*s45+15*s45^2)+
s34*(129*s15^2+171*s15*s45+59*s45^2)))/(12*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(-48*s15^3+72*s15^2*s45+
101*s15*s45^2+15*s45^3+s34^2*(57*s15+235*s45)+
2*s34*(72*s15^2+79*s15*s45+125*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+
((s15+s45)^2*(24*s15^2+101*s15*s45+101*s45^2)+
3*s34*(35*s15^3+65*s15^2*s45+57*s15*s45^2+19*s45^3))/
(12*(s12-s34-s45)^3*(s15-s23+s45))+
(2/(s15*(-s15+s23+s34))+(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*
(-s15+s23+s34))+(s15*(2*s15+5*s34))/(3*s12^2*(s12-s34)*
(-s15+s23+s34))+(s15*s34*(8*s15+5*s34))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(5*s12+29*s15+5*s34)/(12*s12^2*(-s15+s23+s34))+
(2*s15^3*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(2*s15^3*s34^3)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(2*s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34^2*(-3*s15+5*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34^3*(4*s15+5*s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15*(4*s15^2+6*s15*s34+3*s34^2))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))-
(2*s34^4*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(2*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^2)+(3*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-
((s15^2-3*s15*s34+3*s34^2)*s45)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+((-s15^3+4*s15^2*s34-6*s15*s34^2+
4*s34^3)*s45)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15-s34)^2/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(8*s15+5*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45))+
(2*s15^2+5*s15*s34+2*s34^2)/(3*s12^2*(s12-s34)*
(s15-s23+s45))-(2*s15^3*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(4*s15^2+6*s15*s34+3*s34^2))/(6*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(5*(s15+s45))/
(2*s12^2*(s15-s23+s45))-(11*(s15+s45)^3*(s34+s45)^2)/
(3*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(11*s15^3*(s34+s45)^4)/(3*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(2*s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(2*s15^3*s34^4)/(s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(5*s15^2*s34^4)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(7*s15^2*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34^3)/(s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^3*s34)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(2*s15^3*s34)/(s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-(2*s15^3*s34^4)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*(-s12+s34+s45))-
(2*s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^2*s34^2*(2*s15+s34))/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(2*s15^3*s34^2)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^2*s34*(8*s15+3*s34))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(4*s15+15*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(8*s15+3*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(11*s15^2*(s34+s45)^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(87*s15^2+78*s15*s34+5*s34^2+186*s15*s45)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(2*s34*(-2*s12^2+s12*s45+s34*s45))/(s12^2*s15*
(-s15+s23+s34)^2)-(2*s34^2*(-s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^3)-(11*s15*(s34+s45)^2*
(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^4)-(29*s15^2+26*s15*s34+3*s34^2+
62*s15*s45+20*s34*s45+36*s45^2)/(4*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s34*(s15*s34*(11*s15-5*s45)+
s34^2*(11*s15-3*s45)+8*s15^2*(s15+s45)))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(-9*s34^3+s34^2*(19*s15-15*s45)+4*s15^2*(s15+s45)+
2*s15*s34*(5*s15+s45))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+(2*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(2*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(13*s15*s34-8*s34^2+5*s15*s45-31*s34*s45-8*s12*(s34+3*s45))/
(12*s12^2*(-s15+s23+s34)^2)+
(s34*(-s15+s34)*(3*s34^2*s45-2*s15^2*(7*s34+4*s45)+
s15*s34*(-16*s34+5*s45)))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15^2*s34*(25*s34-2*s45)+
4*s15^3*(s34+s45)+3*s34^3*(3*s34+8*s45)-
s15*s34^2*(38*s34+17*s45))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3)-(80*s15^3+s34^2*(33*s15-5*s45)+
294*s15^2*s45+393*s15*s45^2+5*s45^3+
6*s15*s34*(27*s15+49*s45))/(12*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(13*s34^3-22*s15*s34*s45+24*s15*s45^2+
s12*s34*(13*s34+48*s45)+s34^2*(-98*s15+55*s45))/
(12*s12^2*(-s15+s23+s34)^3)-
(s15^2*(24*s15^4+88*s15*(s34+s45)^3-24*s15^3*(4*s34+s45)+
(s34+s45)^3*(93*s34+5*s45)+24*s15^2*(6*s34^2+4*s34*s45+
s45^2)))/(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(8*s15^3-10*s34^2*(s34+s45)+9*s15^2*(11*s34+9*s45)+
2*s15*(6*s34^2+71*s34*s45+15*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(24*s15^4-24*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*
(49*s34+5*s45)+3*s15*(s34+s45)^2*(19*s34+107*s45)+
8*s15^2*(29*s34^2+40*s34*s45+17*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(80*s15^3+294*s15^2*s45+393*s15*s45^2+179*s45^3+
3*s34^2*(11*s15+7*s45)+6*s34*(27*s15^2+49*s15*s45+
26*s45^2))/(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s45^2*(s34+s45)^2+8*s15^3*(17*s34+14*s45)+
6*s15*s45*(19*s34^2+82*s34*s45+63*s45^2)+
s15^2*(81*s34^2+426*s34*s45+345*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(8*s15^3*(17*s34+14*s45)+6*s15*s45*(19*s34^2+82*s34*s45+
63*s45^2)+s45^2*(57*s34^2+202*s34*s45+145*s45^2)+
s15^2*(81*s34^2+426*s34*s45+345*s45^2))/
(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s34^2*(s34+s45)^2+2*s15^3*(4*s34+s45)+
s15^2*(225*s34^2+194*s34*s45+35*s45^2)+
4*s15*(30*s34^3+23*s34^2*s45-10*s34*s45^2-6*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*(9*s15^4+s15^3*(-36*s34+3*s45)+s34*(s34+s45)^2*
(27*s34+5*s45)+s15^2*(112*s34^2+80*s34*s45+25*s45^2)+
s15*(129*s34^3+245*s34^2*s45+139*s34*s45^2+14*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(18*s15^4+5*s34*s45*(s34+s45)^2+s15^3*(50*s34+86*s45)+
6*s15^2*(36*s34^2+73*s34*s45+44*s45^2)+
s15*(21*s34^3+251*s34^2*s45+263*s34*s45^2+33*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-1/2+s15/(6*(s12+s15-s34))+s34^3/(2*(-s15+s23+s34)^3)-
(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(3*s34^2)/(2*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s34)/(2*(-s15+s23+s34))+(s15*(9*s15+5*s34))/
(4*(s12-s34)*(-s15+s23+s34))-
(s15*(-67*s15^2+39*s15*s34+60*s34^2))/(12*(s12-s34)*
(-s15+s23+s34)^2)+(s15*(28*s15^3-27*s15^2*s34-
54*s15*s34^2+53*s34^3))/(12*(s12-s34)*(-s15+s23+s34)^3)+
(3*s15^4*s34^3)/(2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(2*s15^4*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(3*s15^4*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(4*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15^4*s34)/(2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15^3*(19*s15+34*s34))/
(12*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(67*s15+60*s34))/(12*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(-28*s15^2-143*s15*s34+3*s34^2))/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(-14*s15^2+9*s15*s34+9*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
s45/(2*(s12+s23-s45))-(5*s45)/(3*(s12-s34-s45))+
(s15*(s15-s45)*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45))+
(3*s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(19*s15+34*s34))/(12*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(67*s15+60*s34))/
(12*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(s34*(s15+s45))/(6*(s12+s15-s34)*(s15-s23+s45))-
(13*s45^4)/(6*(-s12+s34+s45)^4)+(13*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(13*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(23*s45^3)/(6*(-s12+s34+s45)^3)+(9*s15^4*s34^3)/
(4*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(11*s15^3*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(9*s15^4*s34^2)/(4*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+(9*s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(7*s15^3*(s15-s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(9*s15^4*s34)/(4*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(9*s15^3*s34^2*(s15+2*s34))/(4*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^3*s34*(3*s15+7*s34))/
(2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(3*s15+14*s34))/(4*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(3*s45^2)/(-s12+s34+s45)^2+
(9*s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(3*s15+14*s34))/
(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^4*s34^3)/(3*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(2*s15^4*s34^2)/(3*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(2*s15^4*s34)/(3*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))+(s15^3*s34*(19*s15+17*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34^2*(-19*s15+27*s34))/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(2*s15^4*s34)/(3*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+(s45*(-2*s15+s34+2*s45))/
(2*(-s15+s23+s34)*(s12+s23-s45))+
(13*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15*(7*s15^2+11*s15*s34-12*s15*s45-
4*s34*s45))/(12*(s12-s34)^2*(-s15+s23+s34))+
(s15*(-7*s15^2-11*s15*s34+12*s15*s45+4*s34*s45))/
(12*(s12-s34)^2*(-s15+s23-s45))+
((-9*s15^2)/4+(7*s15*s34)/3+s15*s45-(s34*s45)/2-s45^2)/
((-s15+s23+s34)*(s12-s34-s45))+
(13*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(-27*s15^2-2*s15*s34+38*s15*s45+10*s34*s45+26*s45^2)/
(12*(s12-s34-s45)*(s15-s23+s45))+
(42*s15^3+91*s15^2*s34+111*s15^2*s45+30*s15*s45^2-6*s34*s45^2-
6*s45^3)/(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-46*s15^3+81*s15^2*s34+50*s34^3+18*s34^2*s45-
6*s15*s45^2+6*s45^3))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(60*s15^3+73*s15^2*s34+117*s15^2*s45+
56*s15*s34*s45+114*s15*s45^2+16*s34*s45^2+48*s45^3)/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15^2-3*s15*s45+s45^2+s34*(-s15+s45)))/
(2*(-s15+s23+s34)^2*(s12+s23-s45))-
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23+s34))+
(2*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
((-9*s15^2)/4+s15*s45+(s34*(-s15+2*s45))/3)/
((s12-s34)*(-s15+s23-s45))+
(s15*(s15*s34*(41*s15-54*s45)+s15^2*(19*s15+7*s45)+
s34^2*(-124*s15+47*s45)))/(12*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(-s15+s34)*(s34^2*(105*s15-43*s45)-
19*s15^2*s45+s15*s34*(-57*s15+62*s45)))/(12*(s12-s34)^2*
(-s15+s23+s34)^3)-(2*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^2)+(2*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)+(-85*s15^3-62*s15*s34^2+6*s15^2*s45-
18*s15*s45^2+6*s45^3+3*s34*(25*s15^2-8*s15*s45+2*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(-14*s15^3+36*s34^3+9*s15^2*s45+2*s15*s45^2-2*s45^3+
s34^2*(-6*s15+44*s45)+s34*(51*s15^2+6*s45^2)))/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(-51*s15^3+72*s15^2*s45+24*s15*s45^2-12*s45^3+
s34^2*(-44*s15+50*s45)+2*s34*(111*s15^2+16*s15*s45+
6*s45^2)))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(-4*s15^3+15*s34^3+4*s15^2*s45-s15*s45^2+2*s45^3+
s34^2*(-3*s15+32*s45)+s34*(12*s15^2-3*s15*s45+19*s45^2)))/
(2*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(-3*s15^3+56*s15^2*s45+78*s15*s45^2+18*s45^3+
s34*(43*s15^2+39*s15*s45+31*s45^2)))/(6*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(-24*s15^3+33*s15^2*s45+
20*s15*s45^2+18*s45^3+s34^2*(7*s15+83*s45)+
s34*(66*s15^2+27*s15*s45+101*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+
((s15+s45)^2*(9*s15^2+26*s15*s45+29*s45^2)+
s34*(31*s15^3+51*s15^2*s45+45*s15*s45^2+16*s45^3))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
((2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(2*s15*(s15+s34))/(3*s12^2*(s12-s34)*(-s15+s23+s34))+
(s15*s34*(4*s15+s34))/(3*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s12+4*s15+s34)/(2*s12^2*(-s15+s23+s34))+
(2*s15^3*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(3*s15^3*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34^2*(16*s15^2-21*s15*s34-3*s34^2))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34*(5*s15^2+13*s15*s34-s34^2))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-4*s15^2+15*s15*s34+6*s34^2))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
s45/(2*s12^2*(s12+s23-s45))+(s15-s34)^2/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(2*s15^2*s34^2)/(3*s12^2*(s12-s34)^3*(s15-s23+s45))+
(s15*s34*(4*s15+s34))/(3*s12^2*(s12-s34)^2*(s15-s23+s45))+
(2*(s15^2+s15*s34+s34^2))/(3*s12^2*(s12-s34)*
(s15-s23+s45))-(3*s15^3*s34^2)/(2*s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(-4*s15^2+15*s15*s34+6*s34^2))/(6*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(13*(s15+s45))/
(6*s12^2*(s15-s23+s45))-(13*(s15+s45)^3*(s34+s45)^2)/
(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(13*s15^3*(s34+s45)^4)/(6*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(2*s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(3*s15^3*s34^4)/(2*s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(9*s15^3*s34^4)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(3*s15^2*s34^3*(2*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(7*s15^2*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(9*s15^3*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(9*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*s34*(18*s15+11*s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^2*(21*s15+11*s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(9*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34*(18*s15+11*s34))/
(4*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^3*s34^4)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(2*s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^2*(s15+5*s34))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34*(-16*s15+15*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(-11*s15+27*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-(2*s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(-16*s15+15*s34))/(12*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(s45*(-s15+s45)*(-s15+s34+s45)^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(13*s15^2*(s34+s45)^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(s45*(-3*s15+2*s34+3*s45))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(s15-s34)*s34*(13*s15*s34+35*s34^2+
16*s15*s45-16*s34*s45))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s12*s34+(13*s15*s34)/12+s34^2+
(s15*s45)/2+(s34*s45)/2)/(s12^2*(-s15+s23+s34)^2)-
(s15*(s15-s34)*(11*s15*s34-35*s34^2-4*s15*s45+4*s34*s45))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(13*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(31*s15^2+28*s15*s34+3*s34^2+63*s15*s45+6*s34*s45+9*s45^2)/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s45*(s34^2+3*(s15-s45)^2+4*s34*(-s15+s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s34*(31*s34^2+s34*(s15-16*s45)+16*s15*(s15+s45)))/
(12*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(2*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(2*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(31*s34^2+4*s15*(s15+s45)-s34*(11*s15+4*s45)))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(31*s15^2+5*s34^2+26*s34*s45+37*s45^2+7*s15*(4*s34+9*s45))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s34*(6*s12*s34+6*s34*(s34+s45)+s15*(79*s34+12*s45)))/
(12*s12^2*(-s15+s23+s34)^3)+(-4*s15^3+6*s34^3+
9*s34^2*s45+12*s34*s45^2+9*s45^3-4*s15^2*(4*s34+7*s45)-
2*s15*(9*s34^2+25*s34*s45+9*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(12*s15^4-12*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*
(19*s34+6*s45)+2*s15*(s34+s45)^2*(5*s34+44*s45)+
s15^2*(89*s34^2+115*s34*s45+47*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(71*s15^3+199*s15^2*s45+234*s15*s45^2+106*s45^3+
8*s34^2*(5*s15+2*s45)+2*s34*(77*s15^2+98*s15*s45+48*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(6*s45^2*(s34+s45)^2+s15^3*(44*s34+35*s45)+
2*s15^2*(11*s34^2+61*s34*s45+50*s45^2)+
s15*s45*(29*s34^2+136*s34*s45+107*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(s15^3*(44*s34+35*s45)+2*s45^2*(8*s34^2+29*s34*s45+
21*s45^2)+2*s15^2*(11*s34^2+61*s34*s45+50*s45^2)+
s15*s45*(29*s34^2+136*s34*s45+107*s45^2))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(71*s15^3+24*s45^2*(s34+s45)+s15^2*(154*s34+199*s45)+
2*s15*(20*s34^2+98*s34*s45+117*s45^2))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
(s15^3*(-11*s34+s45)+3*(s34+s45)^2*(s34^2+s45^2)+
s15^2*(119*s34^2+71*s34*s45+12*s45^2)+
s15*(44*s34^3+53*s34^2*s45-9*s45^3))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*(18*s15^4+s15^3*(-72*s34+6*s45)+2*(s34+s45)^2*
(22*s34^2+6*s34*s45-3*s45^2)+s15^2*(296*s34^2+
172*s34*s45+41*s45^2)+2*s15*(58*s34^3+140*s34^2*s45+
94*s34*s45^2+15*s45^3)))/(12*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^2)-(s15^2*(12*s15^4-12*s15^3*(4*s34+s45)+
2*(s34+s45)^3*(16*s34+3*s45)+12*s15^2*(6*s34^2+4*s34*s45+
s45^2)+s15*(14*s34^3+60*s34^2*s45+66*s34*s45^2+
23*s45^3)))/(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(18*s15^4+6*(s34-s45)*s45*(s34+s45)^2+
s15^3*(71*s34+77*s45)+s15^2*(241*s34^2+335*s34*s45+
169*s45^2)+s15*(-6*s34^3+146*s34^2*s45+206*s34*s45^2+
54*s45^3))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*
tr5,-1/4+(s15*(-3*s15+5*s34))/(3*(-s15+s23+s34)*
(s12-s45))+(s15*(-s15+s34)*(-7*s15*s34+11*s34^2+
2*s15*(s15-9*s45)))/(3*(-s15+s23+s34)^3*(s12-s45))-
s45/(s12-s45)-((s15+s23-s34-2*s45)*s45)/
(6*(s12+s23-s45)^2)+s45/(3*(s12+s23-s45))-
s45/(2*(s12-s34-s45))+(s15^3*(2*s15-3*s45)*s45)/
((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
s45^2/(s12-s45)^2+(s15^2*(3*s34-2*s45)*s45^2)/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s15^4*s45^2)/((-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(3*s45^2)/((s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(2*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-
(2*s45^3)/((s12-s45)^2*(s12-s34-s45))-
(2*s45^4)/((s12-s45)*(s12-s34-s45)^3)-
(2*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))+
(2*s45^3)/(3*(-s12+s45)^3)-(2*s15^3*s45*(s15+s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
s45/(4*(s15-s23+s45))-(s15*(s15+s45))/
((s12-s45)*(s15-s23+s45))-(s15*(s15+s45)^2)/
((s12-s45)^2*(s15-s23+s45))-(2*s15*(s15+s45)^3)/
(3*(s12-s45)^3*(s15-s23+s45))+(2*s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(2*s45*(s15+s45)^4)/(3*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(4*s45^3)/(3*(-s12+s34+s45)^3)-
(3*s45^2)/(2*(-s12+s34+s45)^2)-(3*s15^4*s45^2)/
((-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(4*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)-s45^4/((s12-s45)^2*(-s12+s34+s45)^2)+
(s45*(s15+s45)^4)/((s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(3*s34-4*s45)*s45*(-s15+s34+s45))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+((s15+s45)^2*(-s15+2*s45))/
((s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(2*s15^3*s45*(s15+2*s45))/((-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+((s15+s45)^3*(-s15+3*s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s45*(-2*s15+s34+4*s45))/
(6*(-s15+s23+s34)*(s12+s23-s45))+
((s15+s45)^3*(-s15+5*s45))/(3*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(12*s15+3*s34+14*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^2*(24*s15-s34+30*s45))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^3*(24*s15+7*s34+31*s45))/
(12*(s12-s34-s45)^3*(s15-s23+s45))-(s15*(s15^2+s45^2))/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*s45*(3*s34^2-6*s34*s45+4*s45^2))/(12*(-s15+s23+s34)^3*
(s12+s23-s45))+(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(12*s15^2-15*s15*s34-4*s15*s45+2*s34*s45+8*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(-s15^2+2*s15*s45+12*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(s15^2*(-2*s15^2+s15*s45+15*s45^2))/(3*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(2*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(-s15^4+6*s15^2*s45^2)/((-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*(-3*s34^3+s34^2*(8*s15-9*s45)+3*s34*(8*s15-3*s45)*s45-
3*s45^2*(-8*s15+s45)))/(4*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+
2*s34*(-s15+s45)))/(4*(-s15+s23+s34)*(s12+s23-s45)^3)-
(s15*(4*s34^2+2*s34*s45+3*(s15+s45)^2))/(3*(-s15+s23+s34)*
(s12-s45)^2)+(s45*(-2*s34^2+4*s45*(-2*s15+s45)+
s34*(-s15+2*s45)))/(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-13*s34^2-6*s34*(-s15+s45)+3*s15*(s15+3*s45)))/
(3*(-s15+s23+s34)^2*(s12-s45))+
(s15*(15*s15*s34^3-7*s34^4+s15^2*s34*(s15-18*s45)+
3*s15^2*(s15-3*s45)*s45+3*s15*s34^2*(-3*s15+5*s45)))/
(3*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(24*s15^3+103*s15^2*s45+165*s15*s45^2-27*s45^3+
s34*(7*s15^2+21*s15*s45-27*s45^2)))/(12*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(s34^2*(7*s15-27*s45)+
s34*(24*s15^2+110*s15*s45-54*s45^2)+
s45*(48*s15^2+199*s15*s45-27*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15*(11*s34^3+s34^2*(-9*s15+5*s45)-
s15*s34*(3*s15+14*s45)+s15*(s15^2-5*s15*s45-15*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^2)-
(2*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(-s23^3+3*s23^2*s45-3*s23*s45*(-s15+s45)+
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)+(s45*(-2*s34^2+s34*(s15-4*s45)-
2*(s15^2-4*s15*s45+s45^2)))/(12*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15^2*(7*s34^3+12*s34^2*(-2*s15+s45)-
2*s45*(-6*s15^2+12*s15*s45+s45^2)+
s34*(4*s15^2-48*s15*s45+3*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(2*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)+(s34*(-s15^2+10*s15*s45+6*s45^2)+
6*(4*s15^3+13*s15^2*s45+s45^3))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15*(-13*s34^3-3*s34^2*(-24*s15+s45)+
6*s34*(-6*s15^2+12*s15*s45+s45^2)-
4*(-2*s15^3+18*s15^2*s45+s45^3)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(s34^2*(27*s15+2*s45)+
s34*(-24*s15^2+25*s15*s45-2*s45^2)-
4*(3*s15^3+9*s15^2*s45-2*s15*s45^2+s45^3))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s34^2*(29*s15-15*s45)+s34*(24*s15^2+137*s15*s45-
3*s45^2)+12*(-s15^3+2*s15^2*s45+9*s15*s45^2+s45^3)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((-31*s15*s34^2)/(12*s12^2*(-s15+s23+s34)^3)-
(s15*s34)/(2*s12^2*(-s15+s23+s34)^2)-
(11*s15)/(12*s12^2*(-s15+s23+s34))+
s45/(2*s12^2*(s12+s23-s45))-(2*s15^3*s45^3)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(2*s15^2*s45^3)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(2*s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-(2*s45^2*(s15+s45)^3)/
(s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(2*s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)-(s15^3*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15*s45^2*(-s15+2*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(2*s45*(s15+s45)^2*(s15+2*s45))/
(s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^2*s45^2*(s15+4*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45^2*(s15+5*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^2*(4*s15+7*s45))/
(3*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(3*s12+11*s15+3*s34+14*s45)/(12*s12^2*(-s15+s23-s45))-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(2*s15*s45*(s15^2+4*s15*s45+5*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(2*s15*(s15^2-s34^2+6*s15*s45+6*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(4*s15^2-4*s34^2+15*s15*s45-6*s34*s45+6*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2+s23^2-s34^2+s15*(s23-10*s45)-5*s23*s45+4*s34*s45+
9*s45^2)/(12*s12^2*(s12+s23-s45)^2)-
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(s15*(2*s15^2+12*s15*s45+21*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-
((s15+s45)*(36*s15^2+38*s15*s34-s34^2+134*s15*s45+
36*s34*s45+97*s45^2))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-((2*s15^3)/3+4*s15^2*s45+7*s15*s45^2+
(11*s45^3)/3)/(s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(2*s15*(-s15+s34)*s45^2*
(s34^2-s15*(s34+2*s45)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)-((s15+s45)^2*(7*s34^2+38*s34*s45+55*s45^2+
24*s15*(s34+2*s45)))/(12*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(2*s15*s45^2*(s15^2+3*s15*s45-
s34*(s34+2*s45)))/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(s34^2+8*s34*s45+4*s45*(-3*s15+4*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(4*s34^3-2*s15*s34*(-2*s15+s45)-
s34^2*(8*s15+5*s45)+s15*s45*(7*s15+6*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(43*s15^2+3*s34^2+16*s34*s45+68*s45^2+2*s15*(5*s34+54*s45))/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(43*s15^2-(s34+4*s45)^2+2*s15*(5*s34+54*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(2*s15*(s34^3+s15*s45*(s15+3*s45)-s34^2*(2*s15+5*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(s15*s45*(s15^2*(s34-2*s45)+
(s34-s45)*(s34+s45)^2+s15*(-2*s34^2+s34*s45+3*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(8*s15^3*(s34+s45)+12*s15*s45*(s34+s45)^2-
(s34^2-s34*s45-2*s45^2)^2+3*s15^2*(21*s34^2+34*s34*s45+
5*s45^2))/(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*(5*s15*(s34+s45)^3-(2*s34-s45)*(s34+s45)^3+
2*s15^2*(3*s34^2+8*s34*s45+6*s45^2)))/
(2*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s34^3+3*s15^2*s45+6*s34*s45^2+7*s45^3-
s15*(s34^2+12*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^4+(s34+s45)^4-
2*s15^3*(2*s34+5*s45)-2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15^3-15*s15^2*s45+(2*s34-7*s45)*(s34+s45)^2+
s15*(-3*s34^2+16*s34*s45+23*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-9*s45^2*(s34+s45)^2+24*s15^3*(s34+2*s45)+
2*s15*s45*(7*s34^2+50*s34*s45+79*s45^2)+
s15^2*(7*s34^2+86*s34*s45+151*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(36*s15^3+2*s15^2*(19*s34+85*s45)-3*s45*(s34^2+8*s34*s45+
7*s45^2)+s15*(-s34^2+74*s34*s45+231*s45^2))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(-3*(s34-2*s45)*s45*(s34+s45)^2+12*s15^3*(3*s34+5*s45)+
s15*(s34+s45)^2*(13*s34+9*s45)+
s15^2*(38*s34^2+208*s34*s45+266*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*(s34-5*s45)-(s34-2*s45)*(s34+s45)^3+
s15^2*(-3*s34^2+5*s34*s45+18*s45^2)+
s15*(3*s34^3+s34^2*s45-15*s34*s45^2-13*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*(-3*(s34+s45)^4+8*s15*(s34^3+4*s34^2*s45+6*s34*s45^2+
4*s45^3)))/(4*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
((s34^2-s34*s45-2*s45^2)^2+s15^2*(s34^2-8*s34*s45+
9*s45^2)-2*s15*(s34^3-5*s34^2*s45+6*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(8*s15^3+s15^2*(43*s34+91*s45)+s15*(26*s34^2+74*s34*s45+
24*s45^2)+2*(s34^3+6*s34*s45^2+7*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(-18*s45*(s34+s45)^3+24*s15^2*(s34^2+3*s34*s45+
3*s45^2)+s15*(7*s34^3+93*s34^2*s45+237*s34*s45^2+
223*s45^3)))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^
3)+(-s15^3-s23^3+s34^3+4*s34^2*s45+6*s34*s45^2+
4*s45^3+s23^2*(s34+4*s45)+s15^2*(-s23+3*s34+8*s45)-
s23*(s34^2+4*s34*s45+6*s45^2)-
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
1/4+(2*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)^2)+
(-4*s15+3*s34)/(12*(-s15+s23+s34))+
(5*s15)/(6*(-s15+s23-s45))+(s12*s45)/((-s15+s23+s34)*
(s23-s45))+((4*s15+s23-s34-2*s45)*s45)/
(6*(s12+s23-s45)^2)-s45/(3*(s12+s23-s45))+
((2*s12-s15)*s15^2*s45)/(3*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(3*s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(-s15+s23-s45))+(5*s45)/(6*(s12-s34-s45))+
(s12^2*s45^2)/(2*s15*(-s15+s23+s34)^2*(s23-s45))+
(s12*(s12-2*s15)*s15*s45^2)/(3*(-s15+s23+s34)^2*
(-s15+s23-s45)^3)+(3*s12^2*s45^2)/(2*s15*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)^2*(-s15+s23-s45))+(3*s15^3*s45^2)/
((-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(s12^2*s45^3)/(2*s15*(-s15+s23+s34)^3*(s23-s45))-
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15^2*s45^3)/(2*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(s12^2*s15*s45^3)/(3*(-s15+s23+s34)^3*(-s15+s23-s45)^3)-
(3*s12^2*s45^3)/(2*s15*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s15+s23-s45))-(s15^2*s45*(2*s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
s15^3/(3*(s15-s23+s45)^3)+s15^2/(2*(s15-s23+s45)^2)-
(s15*(4*s12+3*s15)*s45)/(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^4*s45)/((-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(3*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+(2*s15^4*s45^2)/
((-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(4*s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15^4*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(5*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(3*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45))-(s15*(s15+s45))/
(2*(s12-s34-s45)*(s15-s23+s45))+(s15^2*(s15+s45))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s15+s45)^3)/((s12-s34-s45)^3*(s15-s23+s45))-
s45^3/(-s12+s34+s45)^3+(3*s45^2)/(2*(-s12+s34+s45)^2)-
(s15*(s15+s45)^2)/((s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s15+s45)^2)/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^3*(s34+s45)^2*(-s15+s34+s45))/((-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15^2*s45^2*(-3*s34+2*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s45*(s15+s34+4*s45))/(6*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*(s34+s45)*(s15^2-6*s15*s34+5*s34^2+4*s34*s45-s45^2))/
(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*(2*s15^2+5*s15*s45+3*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-
(s45*(6*s15^2+5*s15*s34-2*s34^2+16*s15*s45+2*s34*s45+
4*s45^2))/(12*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*(s15^3+3*s15^2*s45+3*s15*s45^2-3*s34*s45^2-3*s45^3))/
((-s15+s23+s34)*(s12-s34-s45)^3)-
(2*s15^3+4*s15^2*s45-6*s15*s45^2+s34*s45^2+s45^3)/
(2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(3*s15^2-5*s15*s45+4*s45^2+s34*(-5*s15+s45))/
(6*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s12^2*(s15-2*s45)+4*s15*s45^2-5*s12*s45*(-s15+s45))/
(2*(-s15+s23+s34)^2*(s23-s45))+
(s15*s45*(-3*s34^2+4*s45*(-4*s15+s45)+s34*(3*s15+s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45^2*(-9*s15^2*s45+3*s12^2*(-2*s15+s45)-
2*s12*s15*(3*s15+2*s45)))/(6*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(s15*s45*(3*s34^2-6*s34*s45+
2*s45*(9*s15+2*s45)))/(12*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2+(s12*(s15+6*s45))/3)/
((-s15+s23+s34)*(-s15+s23-s45))+
(s45*(s12^2*(4*s15-3*s45)+2*s12*s15*(s15+4*s45)+
s15^2*(-2*s15+9*s45)))/(6*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(18*s12*s34+14*s15*s34-21*s34^2-
4*s15*(3*s15+4*s45)-4*s12*(s15+9*s45))/
(12*(-s15+s23+s34)^2)+(s15^3+(s12^2*(s15-3*s45))/3+
(7*s15^2*s45)/2+2*s15*s45^2+s12*(s15^2+(s15*s45)/6-4*s45^2))/
((-s15+s23+s34)^2*(-s15+s23-s45))-
(s15^2*(-3*s34^2*s45+s34*(s15^2+3*s15*s45-6*s45^2)+
s45*(s15^2+3*s15*s45-3*s45^2)))/((-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s45*(2*s34^2+s34*(-7*s15+4*s45)+
2*(s15^2-7*s15*s45+s45^2)))/(12*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s23^3-3*s23^2*s45+
3*s23*s45*(-s15+s45)-s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)+(s15*(s15^3+3*s15*s45^2-2*s45^3+
s34^2*(-3*s15+4*s45)+2*s34*(-s15^2-3*s15*s45+s45^2)))/
(2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(3*s15^3+3*s15^2*s45-4*s15*s45^2+2*s45^3-s34^2*(13*s15+s45)+
s34*(6*s15^2+s15*s45+s45^2))/(6*(-s15+s23+s34)^2*
(s12-s34-s45))-(2*(-2*s12*s34^3+s34^3*(s34+s45)+
s12^2*(s34^2-s34*s45+s45^2)))/(s15*(-s15+s23+s34)^3)+
(3*s15*(s15-s45)*s45^2+3*s12*s45*(-s15+s45)^2+
s12^2*(s15^2-3*s15*s45+3*s45^2))/(2*(-s15+s23+s34)^3*
(s23-s45))+(45*s34^3-2*s12^2*(5*s15+6*s34-12*s45)-
4*s15*s34*(-3*s15+8*s45)+s34^2*(-22*s15+72*s45)-
2*s12*(6*s15^2+5*s15*s34+15*s34^2+8*s15*s45+21*s34*s45-
21*s45^2)-4*s15*(3*s15^2+12*s15*s45+10*s45^2))/
(12*(-s15+s23+s34)^3)+
(s45*(s12^2*(6*s15-9*s45)+3*s12*(4*s15^2+s15*s45-4*s45^2)+
s15*(6*s15^2+33*s15*s45+11*s45^2)))/(6*(-s15+s23+s34)^3*
(s15-s23+s45))+(s15*(11*s34^3+6*s34^2*(-3*s15+s45)-
3*s34*(-3*s15^2+s45^2)+2*(-s15^3+s45^3)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45))+
((s12*s45)/(2*s15*(-s15+s23+s34)^2*(s23-s45))-
s45/(2*s12^2*(s12+s23-s45))-(s12*s45^2)/
(2*s15*(-s15+s23+s34)^3*(s23-s45))+
s15^2/(3*(s15-s23-s34)*(s15-s23+s45)^3)-
((s12-s15)*s15*s45)/(3*(-s15+s23+s34)^2*(s15-s23+s45)^3)-
(s12*s15*s45^2)/(3*(s15-s23-s34)^3*(s15-s23+s45)^3)+
s15/(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^5*s45)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15^5*s45^2)/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45)^
2)-(7*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+
s15/(2*s12^2*(s15-s23+s45))-(s15*(s12+s15))/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(3*s12*s45)/(2*s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(5*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))-(6*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))-(3*s12*s45^2)/
(2*s15*(s15-s23-s34)^3*(s15-s23+s45))+
(3*s15^4*s45^2)/(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s15*(s15+s45)^2*(s34+s45))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
s15^3/(3*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*(s34+s45)^3*(-s15+s34+s45))/
(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^2*s45^2*(-s15+s34+s45)^2)/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(s12+2*s45)/(2*(-s15+s23+s34)^2*
(s23-s45))-(s12-2*s15+s34+2*s45)/
(4*s12^2*(-s15+s23+s34))+(s15*(s15+s45)*
(3*s15+2*s34+4*s45))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s45*(4*s15+9*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
((s12+s45)*(s12*(s15-2*s45)+s15*s45))/
(2*s12*(s15-s23-s34)^3*(s23-s45))+
(6*s15^2+7*s15*s34-9*s15*s45-3*s34*s45)/
(12*s12^2*(-s15+s23+s34)^2)-
(s15*(s34+s45)^2*(-3*s15^2+3*s34^2+4*s15*s45+2*s34*s45-
s45^2))/(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2+s23^2-s34^2+s15*(s23-16*s45)-5*s23*s45+4*s34*s45+
9*s45^2)/(12*s12^2*(s12+s23-s45)^2)-
((s34+s45)*(6*s15*s34^2+s34^3+6*s15*s34*(-s15+s45)+
(-s15+s45)^3))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(s34+3*(s15+s45)))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(-(s15*s34^2)+s34^3-6*s15^2*s45+7*s45^3+
6*s34*s45*(s15+s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s12^3*(2*s15-3*s45)+9*s12*s15^2*s45-
15*s15^3*s45+s12^2*s15*(2*s15+s45))/
(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(2*(s34^2+s12*(-s34+s45)))/(s15*(s15-s23-s34)^3)+
(s15*(s34+s45)^2*(s15^2+2*s15*s45-2*s45*(s34+s45)))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
((s34+s45)*(-s15^3-2*s15^2*s45-s15*s45^2+s45^2*(s34+s45)))/
(s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s45*(-9*s12*s15^2*s45+15*s15^3*s45-2*s12^2*s15*(2*s15+s45)+
s12^3*(-4*s15+3*s45)))/(6*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s34^2+8*s34*s45+4*s45*(-3*s15+4*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(3*s12^3-s15^2*(s15-9*s45)-3*s12*s15*(s15+2*s45)+
s12^2*(5*s15+9*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))-(-12*s12^3+2*s15^3+
3*s12*(-2*s15+s34)^2-12*s15^2*(s34+s45)+
3*s34^2*(s34+s45)-2*s12^2*(4*s15+9*s34+15*s45)+
s15*(7*s34^2-6*s34*s45-24*s45^2))/(12*s12^2*
(-s15+s23+s34)^3)+((s34+s45)*(3*s15^3-s34^2*s45+s45^3+
s15^2*(2*s34+7*s45)+s15*(s34^2-6*s34*s45-9*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(2*s15^3+s34^3-3*s34^2*s45+3*s34*s45^2+7*s45^3+
9*s15^2*(s34+s45)+6*s15*(s34^2-s34*s45-3*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(3*s15^3+2*s15*s45*(s34+2*s45)+s15^2*(2*s34+7*s45)-
s45*(s34^2+6*s34*s45+5*s45^2))/(2*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15*s45*(s15^2*(s34-2*s45)+
(s34-s45)*(s34+s45)^2+s15*(-2*s34^2+4*s34*s45+6*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(9*s15^2+3*s15*(s34+3*s45)-2*(s34^2+5*s34*s45+7*s45^2))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-2*s12^3*(s15-3*s45)+3*s15^2*s45*(4*s15+3*s45)+
s12^2*(-4*s15^2+2*s15*s45+9*s45^2)-
s12*s15*(2*s15^2+18*s15*s45+9*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))-
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15^3-21*s15^2*s45+(2*s34-7*s45)*(s34+s45)^2+
s15*(-3*s34^2+28*s34*s45+35*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-36*s15^3*s45+
s15^2*(s34^2-8*s34*s45-15*s45^2)+(s34^2-s34*s45-2*s45^2)^
2+s15*(-2*s34^3+22*s34^2*s45+36*s34*s45^2+12*s45^3))/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
((s34-2*s45)*(s34+s45)^3-s15^3*(s34+13*s45)+
s15^2*(3*s34^2-11*s34*s45-30*s45^2)+
s15*(-3*s34^3+5*s34^2*s45+27*s34*s45^2+19*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-4*s34^2*s45-
6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
5/12+(3*s23-2*s45)/(6*(s12+s23-s45))+s45/(s12-s45)+
(17*s45)/(6*(s12-s34-s45))+s45^2/(s12-s45)^2+
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))+(3*(s15-s45)*s45^2)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(3*s45^2)/((s12-s45)*(s12-s34-s45))+
(2*s45^3)/(3*(s12-s45)^3)+(s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-s45^3/(2*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(2*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(2*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+
(2*s45^3)/((s12-s45)^2*(s12-s34-s45))+
(2*s45^4)/((s12-s45)*(s12-s34-s45)^3)+
(2*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))-
(s15^3*s45^2*(-2*s15+s45))/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(3*s15^2*s45^2*(s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(5*s45)/(12*(s15-s23+s45))+(3*s15*(s15+s45))/
(2*(s12-s45)*(s15-s23+s45))+(3*s15*(s15+s45)^2)/
(2*(s12-s45)^2*(s15-s23+s45))+(2*s15*(s15+s45)^3)/
(3*(s12-s45)^3*(s15-s23+s45))-(2*s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(2*s45*(s15+s45)^4)/(3*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(11*s45^4)/(3*(-s12+s34+s45)^4)-
(11*(s15+s45)^4*(s34+s45))/(3*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(26*s45^3)/(3*(-s12+s34+s45)^3)+(15*s45^2)/
(2*(-s12+s34+s45)^2)-(s15^4*s45^3)/((-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+
(4*s45^3)/((s12-s45)*(-s12+s34+s45)^2)+
s45^4/((s12-s45)^2*(-s12+s34+s45)^2)-
(s15^3*s45^2*(-3*s15+s45))/((-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^4)/
((s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(3*(s15+s45)^2*(-s15+2*s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*s45^2*(s15+2*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15*(9*s15-10*s34+3*s45))/
(6*(-s15+s23+s34)*(s12-s45))-((s15+s45)^3*(-s15+4*s45))/
((s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(11*s15^3*(s34+s45)^2*(s15+4*s45))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^3*s45^2*(s15+4*s45))/
((-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
((s15+s45)^3*(-2*s15+13*s45))/(6*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s45^2*(3*s34+14*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
((s15+s45)*(18*s15+5*s34+42*s45))/(12*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)^2*(36*s15+19*s34+102*s45))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^3*(24*s15+47*s34+115*s45))/(12*(s12-s34-s45)^3*
(s15-s23+s45))+(-3*s23^2+16*s23*s45+
(16*s15-7*s34-23*s45)*s45)/(6*(s12+s23-s45)^2)+
(s15^2*s45*(4*s15^2+s15*s45-9*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(2*s15^2+3*s15*s45-3*s45^2))/((-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(-4*s15^2+9*s15*s45+3*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(3*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*(36*s15^2+19*s15*s34+174*s15*s45-6*s34*s45+12*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s45*(-3*s15*s34+3*s34^2-46*s15*s45+31*s34*s45+28*s45^2))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(2*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(s15^3-s15^2*s45-9*s15*s45^2-3*s45^3))/
((-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(3*s15^3-s15*s45^2+3*s45^3)/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(s15*(-2*s15^3+7*s15^2*s45+33*s15*s45^2+
9*s45^3))/(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15*(-4*s15^3+8*s15^2*s45+39*s15*s45^2+18*s45^3))/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*(8*s34^2+4*s34*s45+9*(s15+s45)^2))/(6*(-s15+s23+s34)*
(s12-s45)^2)+(-18*s15^2-2*s15*s45+28*s45^2+
5*s34*(-3*s15+2*s45))/(12*(-s15+s23+s34)*(s12-s34-s45))+
(s45*(32*s15^2+14*s34^2-92*s15*s45+14*s45^2+
7*s34*(-7*s15+4*s45)))/(12*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15*(29*s34^2+3*s34*(-3*s15+5*s45)-
3*s15*(3*s15+5*s45)))/(6*(-s15+s23+s34)^2*(s12-s45))+
(s45*(14*s34^2+7*s34*(-5*s15+4*s45)+2*s45*(-23*s15+7*s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(3*s34^2+42*s34*s45+2*s45*(-9*s15+7*s45)))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))-
(s45*(5*s34+2*(s15+7*s45)))/(6*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(-s15+s34)*(17*s15*s34-28*s34^2+
s15*(-4*s15+45*s45)))/(6*(-s15+s23+s34)^3*(s12-s45))+
(s15*(-36*s15*s34^3+17*s34^4+3*s15*s34^2*(7*s15-13*s45)+
3*s15^2*s45*(-2*s15+9*s45)+s15^2*s34*(-2*s15+45*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15^3*(119*s34^3+(72*s15-13*s45)*s45^2+
3*s34*s45*(24*s15+31*s45)+3*s34^2*(8*s15+75*s45)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(18*s15^3+30*s15^2*s45+46*s15*s45^2-14*s45^3-
7*s34^2*(-3*s15+2*s45)+s34*(18*s15^2+5*s15*s45-28*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(-s23^3+3*s23^2*s45-3*s23*s45*(-s15+s45)+
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)-(2*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)-(s15*(24*s15^3+187*s15^2*s45+417*s15*s45^2-
39*s45^3+s34*(47*s15^2+141*s15*s45+5*s45^2)))/
(12*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^2*(-31*s34^3+12*s15*(s15-3*s45)*s45-
2*s34^2*(14*s15+9*s45)+s34*(4*s15^2-60*s15*s45+13*s45^2)))/
(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(s34^2*(23*s15-5*s45)+12*s15*(s15^2-4*s15*s45-14*s45^2)+
s34*(-36*s15^2-197*s15*s45+39*s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(-25*s34^3+s34^2*(18*s15-13*s45)+
s15*s34*(9*s15+34*s45)+s15*(-2*s15^2+16*s15*s45+45*s45^2)))/
(6*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15^2*(s34^2*(47*s15+181*s45)+s45*(48*s15^2+283*s15*s45-
39*s45^2)+2*s34*(12*s15^2+117*s15*s45+71*s45^2)))/
(12*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(19*s34^3+3*s34^2*(30*s15+s45)+
6*s34*(-7*s15^2+15*s15*s45+7*s45^2)+
2*(4*s15^3-45*s15^2*s45-9*s15*s45^2+7*s45^3)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(-1/(2*s12^2)+(25*s15*s34^2)/(4*s12^2*(-s15+s23+s34)^3)-
(s15*s34)/(3*s12^2*(-s15+s23+s34)^2)+
(31*s15)/(12*s12^2*(-s15+s23+s34))+
(s15+s23-s34/2-(7*s45)/2)/(s12^2*(s12+s23-s45))-
(3*s45^3)/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s15*s45^4)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(3*s15*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(2*s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+(3*s45^3*(-s15+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(2*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+
(11*(s15+s45)^3*(s34+s45)^2)/(3*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(3*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(2*s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(s15^3*s45^4)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(s15^2*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(2*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(2*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45^3*(4*s15+3*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-(s15*s45^3*(4*s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s45*(s15+s45)^2*(2*s15+5*s45))/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(8*s15+17*s45))/(6*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(5*s12+37*s15+5*s34+42*s45)/(12*s12^2*(s15-s23+s45))+
(101*s15^2+56*s15*s34+s34^2+276*s15*s45-14*s34*s45-4*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45^2*(s15^2+6*s15*s45+2*s45^2))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(2*s15^2+9*s15*s45+2*s45^2))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s45^2*(-3*s15^2+s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(s15*s45*(8*s15^2-8*s34^2+33*s15*s45-12*s34*s45+18*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(4*s15^2-4*s34^2+30*s15*s45+39*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(101*s15^2+56*s15*s34+5*s34^2+276*s15*s45+66*s34*s45+
180*s45^2)/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)*(80*s15^2+130*s15*s34+19*s34^2+326*s15*s45+
168*s34*s45+265*s45^2))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(2*s15^3+9*s15^2*s45+
12*s15*s45^2+s45^3))/(s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s45*(8*s15^3+33*s15^2*s45+
42*s15*s45^2+3*s45^3))/(6*s12^2*(s15-s23-s34)*(s12-s45)^2*
(-s12+s34+s45))+(4*s15^3+30*s15^2*s45+57*s15*s45^2+
9*s45^3)/(6*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(4*s15^3+30*s15^2*s45+57*s15*s45^2+
31*s45^3)/(6*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(2*s15*(-s15+s34)*s45^2*
(-s34^2+s15*(s34+2*s45)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(2*s15*s45^2*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15*s45*(-8*s34^3+s15*s34*(-8*s15+s45)-
2*s15*s45*(7*s15+9*s45)+s34^2*(16*s15+13*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(4*s34^3+3*s15^2*(s34-5*s45)+29*s34^2*s45+42*s34*s45^2+
26*s45^3-s15*s34*(7*s34+17*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+((s15+s45)^2*(47*s34^2+206*s34*s45+
183*s45^2+8*s15*(14*s34+17*s45)))/(12*s12^2*
(s12-s34-s45)^3*(s15-s23+s45))+
(-5*s15^2-5*s23^2+6*s23*s34-7*s34^2+35*s23*s45-52*s34*s45-
75*s45^2+s15*(-5*s23+12*s34+58*s45))/
(12*s12^2*(s12+s23-s45)^2)+
(s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^2-s15*(s34+6*s45)+(-s34^2+14*s34*s45+4*s45^2)/12)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*((s34+s45)^2*(s34+7*s45)+s15^2*(s34+9*s45)-
s15*(2*s34^2+18*s34*s45+19*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15*(4*s15^2*(s34+s45)+s34*(4*s34^2-26*s34*s45+15*s45^2)+
s15*(-8*s34^2+22*s34*s45+21*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-5*s15^3+8*s34^3+69*s34^2*s45+120*s34*s45^2+65*s45^3+
9*s15^2*(2*s34+9*s45)-s15*(21*s34^2+152*s34*s45+161*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(-13*s45^2*(s34+s45)^2+8*s15^3*(14*s34+17*s45)+
2*s15*s45*(47*s34^2+262*s34*s45+251*s45^2)+
s15^2*(47*s34^2+430*s34*s45+455*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(80*s15^3+2*s15^2*(65*s34+203*s45)-s45*(11*s34^2+36*s34*s45+
13*s45^2)+s15*(19*s34^2+298*s34*s45+591*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(8*s15^3*(s34+s45)+(s34+s45)^2*(s34^2+28*s34*s45+
14*s45^2)+s15^2*(165*s34^2+230*s34*s45+47*s45^2)+
s15*(66*s34^3+32*s34^2*s45-64*s34*s45^2-48*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*((75*s34-13*s45)*(s34+s45)^3+
8*s15*(14*s34^3+45*s34^2*s45+51*s34*s45^2+23*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^2*(s34^2+36*s34*s45+5*s45^2)+(s34+s45)^2*
(s34^2+28*s34*s45+14*s45^2)-2*s15*(s34^3+33*s34^2*s45+
47*s34*s45^2+24*s45^3))/(12*s12^2*(s15-s23-s34)^3*
(s12+s23-s45))+(8*s15^3+s15^2*(101*s34+161*s45)+
2*s15*(8*s34^2+88*s34*s45+39*s45^2)-
2*(4*s34^3+29*s34^2*s45+42*s34*s45^2+26*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(s34*(9*s34-13*s45)*(s34+s45)^2+
s15^2*(40*s34^2+92*s34*s45+58*s45^2)+
s15*(105*s34^3+233*s34^2*s45+157*s34*s45^2+35*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-13*s34*s45*(s34+s45)^2+8*s15^3*(10*s34+13*s45)+
2*s15^2*(65*s34^2+268*s34*s45+257*s45^2)+
s15*(5*s34^3+195*s34^2*s45+223*s34*s45^2+57*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-((s34+s45)^3*(s34+14*s45))+s15^3*(s34+23*s45)-
s15^2*(3*s34^2+67*s34*s45+104*s45^2)+
s15*(3*s34^3+61*s34^2*s45+149*s34*s45^2+103*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(2*(31*s34-13*s45)*s45*(s34+s45)^2+
8*s15^2*(14*s34^2+31*s34*s45+20*s45^2)+
s15*(47*s34^3+477*s34^2*s45+885*s34*s45^2+527*s45^3)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-s15^3-s23^3+s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3+
s23^2*(s34+4*s45)+s15^2*(-s23+3*s34+8*s45)-
s23*(s34^2+4*s34*s45+6*s45^2)-
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,1/2+s45/(s12-s45)+
((s15+s23-s34-2*s45)*s45)/(s12+s23-s45)^2+
s45/(2*(s12+s23-s45))+((s15-3*s34-5*s45)*s45)/
(2*(-s15+s23+s34)*(s12+s23-s45))+
(29*s45)/(12*(s12-s34-s45))+s45^2/(s12-s45)^2+
(19*s15^4*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(7*s45^2)/(2*(s12-s45)*(s12-s34-s45))+
(2*s45^3)/(3*(s12-s45)^3)+(s15^3*s45^3)/(6*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(s15^2*s45^3)/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))-(s15*s45^3)/((-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-s45^3/(2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(3*s15^4*s45^3)/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)-
(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(13*s45^3)/(4*(s12-s45)^2*(s12-s34-s45))+
(3*s45^4)/(2*(s12-s45)*(s12-s34-s45)^3)+
(2*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))-
s45/(2*(s15-s23+s45))+(s15*(s15+s45))/
((s12-s45)*(s15-s23+s45))+(s15*(s15+s45)^2)/
((s12-s45)^2*(s15-s23+s45))-(2*(-s15+s45)*(s15+s45)^2)/
((s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(2*s15*(s15+s45)^3)/(3*(s12-s45)^3*(s15-s23+s45))-
(3*s45*(s15+s45)^4)/(2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s45*(s15+s45)^4)/(3*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+
(13*s45^4)/(6*(-s12+s34+s45)^4)-(13*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)-(13*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(19*s45^3)/(3*(-s12+s34+s45)^3)+(25*s45^2)/
(4*(-s12+s34+s45)^2)-(9*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+
(4*s45^3)/((s12-s45)*(-s12+s34+s45)^2)+
(9*s45^4)/(4*(s12-s45)^2*(-s12+s34+s45)^2)-
(9*s45*(s15+s45)^4)/(4*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(-s15+s34+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(s15^3*s45^2*(9*s15+2*s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(s34+2*s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(3*s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(2*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(13*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(9*s15^3*s45^2*(s15+4*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45*(-s15+s34+s45)*(s34+4*s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(3*(s15+s45)^3*(s15+7*s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^3*(-19*s15+20*s45))/(12*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)*(12*s15+6*s34+47*s45))/
(12*(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)^2*(36*s15+29*s34+111*s45))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s45*(38*s15+113*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(4*s15^2+s34*(s15-6*s45)+6*s15*s45-10*s45^2)/
(4*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(19*s15^2+37*s15*s45-3*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(3*s15^2*s45*(s15^2+7*s15*s45+s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(28*s15^2-3*s15*s45+2*s45^2))/(4*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s45*(-3*s15*s34+2*s34^2-5*s15*s45+5*s34*s45+3*s45^2))/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(s34^2+6*s34*s45+3*s45^2))/(2*(-s15+s23+s34)^3*
(s12+s23-s45))-(3*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(13*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(9*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(2*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(8*s15^3+8*s15^2*s45-s15*s45^2+2*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(3*s15*(s15^3+10*s15^2*s45+24*s15*s45^2+2*s45^3))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(28*s15^3+151*s15^2*s45-15*s15*s45^2+12*s45^3))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(2*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-23*s15*s34)/12+s15*(s15+s45))/((-s15+s23+s34)*(s12-s45))-
((s15+s45)^3*(23*s34+9*(s15+5*s45)))/(6*(s12-s34-s45)^3*
(s15-s23+s45))-(s15^3*(37*s34^3+(27*s15-2*s45)*s45^2+
9*s34^2*(s15+8*s45)+3*s34*s45*(9*s15+11*s45)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(66*s15*s34^2-59*s34^3+4*s15^2*(-7*s15+9*s45)+
3*s15*s34*(7*s15+24*s45)))/(12*(-s15+s23+s34)^3*(s12-s45))+
(s15*(70*s34^2+6*s34*(s15+4*s45)+3*s15*(-8*s15+25*s45)))/
(12*(-s15+s23+s34)^2*(s12-s45))+
(s15*(-105*s15*s34^3+43*s34^4+3*s15*s34^2*(27*s15-35*s45)+
3*s15^2*s45*(-19*s15+27*s45)+s15^2*s34*(-19*s15+162*s45)))/
(12*(-s15+s23+s34)^3*(s12-s45)^2)+
(2*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)-
(s15^2*(20*s34^3+4*s34^2*(5*s15+3*s45)+
s34*(3*s15^2+42*s15*s45-10*s45^2)+
s45*(9*s15^2+24*s15*s45-2*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(-s23^3+3*s23^2*s45-
3*s23*s45*(-s15+s45)+s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(6*(s12+s23-s45)^3)+(s45*(2*s34^2+s34*(-5*s15+4*s45)+
2*(s15^2-4*s15*s45+s45^2)))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(2*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)-(-8*s15^3+25*s15^2*s45-10*s15*s45^2+6*s45^3+
4*s34^2*(s15+s45)+2*s34*(s15^2+s15*s45+5*s45^2))/
(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(-36*s15^3-183*s15^2*s45-36*s15*s45^2+6*s45^3+
s34*(-29*s15^2-32*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15*(9*s15^3+72*s15^2*s45+
162*s15*s45^2-6*s45^3+s34*(23*s15^2+69*s15*s45+7*s45^2)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(31*s34^2+23*s34*s45+3*(4*s15^2+8*s15*s45+9*s45^2)))/
(12*(-s15+s23+s34)*(s12-s45)^2)-
(s15*(-28*s15^3+14*s34^3+36*s15^2*s45+18*s45^3+
6*s34^2*(11*s15+s45)+3*s34*(7*s15^2+24*s15*s45+12*s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15^2*(s34^2*(23*s15+59*s45)-6*s45*(-3*s15^2-18*s15*s45+
s45^2)+s34*(9*s15^2+95*s15*s45+53*s45^2)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(-74*s34^3+s34^2*(81*s15-35*s45)+
2*s15*s34*(6*s15+73*s45)+s15*(-19*s15^2-25*s15*s45+
135*s45^2)))/(12*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(2*s34^2*(13*s15+s45)-6*s34*(-6*s15^2-31*s15*s45+
6*s45^2)+3*(3*s15^3+42*s15^2*s45+42*s15*s45^2-4*s45^3)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((73*s15*s34^2)/(12*s12^2*(-s15+s23+s34)^3)+
(5*s15*s34)/(4*s12^2*(-s15+s23+s34)^2)+
(41*s15)/(12*s12^2*(-s15+s23+s34))-
s45/(2*s12^2*(s12+s23-s45))-(11*s15^3*s45^3)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+s45^4/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(2*s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(s15^2*s45^2*(-s15+s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(3*s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(13*(s15+s45)^3*(s34+s45)^2)/
(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(13*s15^3*(s34+s45)^4)/(6*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(3*s15^3*s45^4)/
(2*s12^2*(s15-s23-s34)^3*(s12-s45)*(-s12+s34+s45)^3)+
(9*s15^3*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^2*s45^3*(12*s15+s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(9*s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2*(-s15+s34+s45)^2)/
(6*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(3*s15^2*s45^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)+(2*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(13*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(9*s15^2*s45^3*(s15+3*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(3*s45*(s15+s45)^2*(3*s15+5*s45))/(2*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(4*s15+7*s45))/(3*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(6*s12+41*s15+6*s34+47*s45)/(12*s12^2*(s15-s23+s45))-
(s15*s45^2*(16*s15^2-s15*s45+s45^2))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(3*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(13*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(9*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(21*s15^2+75*s15*s45+4*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(s15*s45*(16*s15^2-16*s34^2+60*s15*s45-9*s34*s45+54*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(4*s15^2-4*s34^2+24*s15*s45+15*s34*s45+60*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))+
((s15+s45)^2*(35*s15*s34+23*s34^2+44*s15*s45+81*s34*s45+
67*s45^2))/(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
((s15+s45)*(71*s15^2+128*s15*s34+29*s34^2+306*s15*s45+
186*s34*s45+264*s45^2))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+((2*s15^3)/3+4*s15^2*s45+7*s15*s45^2)/
(s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(5*s15^3+15*s15^2*s45-s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s45*(9*s15^3+33*s15^2*s45+39*s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
((2*s15^3)/3+4*s15^2*s45+7*s15*s45^2+(11*s45^3)/3)/
(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s34^2+6*s34*s45+6*s45*(s15+s45))/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(2*s15*(-s15+s34)*s45^2*
(-s34^2+s15*(s34+2*s45)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(2*s15*s45^2*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15^2+s23^2-s34^2+3*s23*s45-12*s34*s45-15*s45^2+
s15*(s23+6*s45))/(6*s12^2*(s12+s23-s45)^2)+
(47*s15^2+s34^2+6*s34*s45+6*s45^2+5*s15*(7*s34+27*s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(47*s15^2+3*s34^2+41*s34*s45+91*s45^2+5*s15*(7*s34+27*s45))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(16*s34^3+2*s15*s34*(8*s15+11*s45)-
s34^2*(32*s15+35*s45)+s15*s45*(13*s15+54*s45)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(71*s15^3+377*s15^2*s45+570*s15*s45^2+8*s45^3+
s34^2*(29*s15+4*s45)+2*s34*(64*s15^2+157*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(2*s34^3-3*s15^2*s45+23*s34^2*s45+39*s34*s45^2+21*s45^3-
2*s15*(s34^2+7*s34*s45+3*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(3*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15*s45*(s15^2*(s34+2*s45)+(s34+s45)^2*(s34+3*s45)-
s15*(2*s34^2+7*s34*s45+5*s45^2)))/(3*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)^2)-(s15*(4*s34^3-s34^2*(8*s15+35*s45)+
s15*s45*(-11*s15+60*s45)+2*s34*(2*s15^2+23*s15*s45+
6*s45^2)))/(6*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15^3+9*s15^2*s45+(s34+s45)^2*(2*s34+17*s45)-
s15*(3*s34^2+32*s34*s45+33*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(4*s15^3-2*s34^3-23*s34^2*s45-
39*s34*s45^2-21*s45^3+s15^2*(47*s34+71*s45)+
s15*(34*s34^2+117*s34*s45+66*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(-2*s45^2*(s34+s45)^2+s15^3*(35*s34+44*s45)+
s15^2*(23*s34^2+151*s34*s45+155*s45^2)+
s15*s45*(46*s34^2+197*s34*s45+178*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^3*(-4*s34+11*s45)-(s34+s45)^2*(s34^2+12*s34*s45+
9*s45^2)-s15^2*(72*s34^2+127*s34*s45+61*s45^2)+
s15*(-24*s34^3-16*s34^2*s45+17*s34*s45^2+12*s45^3))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^2*(s34^2+8*s34*s45+s45^2)+(s34+s45)^2*
(s34^2+12*s34*s45+9*s45^2)-s15*(2*s34^3+22*s34^2*s45+
29*s34*s45^2+12*s45^3))/(6*s12^2*(s15-s23-s34)^3*
(s12+s23-s45))+(-2*s45*(s34+s45)^2*(5*s34+3*s45)+
s15^3*(71*s34+125*s45)+s15^2*(128*s34^2+505*s34*s45+
575*s45^2)+4*s15*(7*s34^3+49*s34^2*s45+54*s34*s45^2+
15*s45^3))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(2*(s34+s45)^2*(6*s34^2-10*s34*s45-3*s45^2)+
s15^2*(71*s34^2+196*s34*s45+188*s45^2)+
2*s15*(69*s34^3+158*s34^2*s45+112*s34*s45^2+26*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15^3*(s34+3*s45)-(s34+s45)^3*(s34+6*s45)-
s15^2*(3*s34^2+19*s34*s45+22*s45^2)+
s15*(3*s34^3+25*s34^2*s45+49*s34*s45^2+27*s45^3))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15^2*(2*(12*s34-s45)*(s34+s45)^3+
s15*(35*s34^3+114*s34^2*s45+132*s34*s45^2+62*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(2*(11*s34-2*s45)*s45*(s34+s45)^2+
s15^2*(35*s34^2+79*s34*s45+53*s45^2)+
s15*(23*s34^3+174*s34^2*s45+306*s34*s45^2+182*s45^3)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-s15^3-s23^3+s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3+
s23^2*(s34+4*s45)+s15^2*(-s23+3*s34+8*s45)-
s23*(s34^2+4*s34*s45+6*s45^2)-
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(6*s12^2*(s12+s23-s45)^3))*tr5,
2/3+(3*s15*(-s15+s34)^3)/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)-(3*s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34)/(4*(-s15+s23+s34))+(s15^2+3*s34^2)/
(4*(-s15+s23+s34)^2)+(s15^4*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s15^4*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^4*(-s15+s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(5*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(13*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(-s15+s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+((s15+2*s23-4*s45)*s45)/
(4*(s12+s23-s45)^2)+s45/(2*(s12+s23-s45))+
((s15-3*s45)*s45)/(2*(-s15+s23+s34)*(s12+s23-s45))+
((2*s12-3*s15)*s15*s45)/(4*(-s15+s23+s34)^2*(-s15+s23-s45))+
(2*s45)/(3*(s12-s34-s45))-(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^2*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45))+(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))+
(3*(s15-s45)*s45^2)/(2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-s45^3/(2*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(2*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(s15*(s15+s45))/(2*(-s15+s23+s34)*
(s12-s45))-(3*s15^2*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(3*s15^2*s45^2*(s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*(s15+s45)^2)/(2*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*s45*(2*s15+s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*s45)/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^4*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(3*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+((s12-4*s15)*s15*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(2*s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15*(-s12+3*s15)*s45^3)/
(4*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+
s15^2/(4*(-s15+s23+s34)*(s15-s23+s45))-
s45/(3*(s15-s23+s45))-(3*s15^3*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45))+
(3*s15^2*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(3*s15*(-s12+2*s15)*s45^2)/
(4*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(3*s15^3*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(s15^3*s45^3)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))+
(s15*(s15+s45))/(2*(s12-s45)*(s15-s23+s45))-
(s15^2*(s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+s45)^2)/(2*(s12-s45)^2*
(s15-s23+s45))-(s45*(s15+s45)^3)/(2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(11*s45^4)/(6*(-s12+s34+s45)^4)-(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(11*s45^3)/(3*(-s12+s34+s45)^3)+(11*s15^3*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(9*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^3*(-s15+s34))/
(4*(s12+s15-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(5*s45^2)/(2*(-s12+s34+s45)^2)-(s15^3*s45^3)/
((-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^3)/((s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^2*(-s15+2*s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*s45^2*(s15+2*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^2*(s15+3*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45^2*(s15+3*s45))/((-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(11*s15^3*(s34+s45)^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15*s45*(-s15+s34+5*s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15*s45*(-2*s15+s34+7*s45))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)-
((s15+s45)*(3*s15+4*s34+17*s45))/(12*(s12-s34-s45)*
(s15-s23+s45))+(s15*(-s15+s34)*(s15*s34-2*s34^2+
3*s15*s45))/(2*(-s15+s23+s34)^3*(s12-s45))+
(3*s12*s15*s34-4*s34^3+3*s15*(-2*s12+3*s15)*s45)/
(12*(-s15+s23+s34)^3)-(s15*(s15+4*s34)+5*s15*s45-6*s45^2)/
(4*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/((-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*s45*(2*s15^2+3*s15*s45+6*s45^2))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*(4*s15^2-7*s15*s34+12*s34^2-3*s15*s45+2*s34*s45+
10*s45^2))/(4*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)^2)+(s15^3-3*s15*s45^2+3*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(s34^2+s15*(-s15+s45)+s34*(s15+s45)))/
(2*(-s15+s23+s34)^2*(s12-s45))-
((s15+s45)*(6*s15^2+39*s15*s45+45*s45^2+7*s34*(s15+s45)))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(-3*s15^2+42*s15*s45+39*s45^2+s34*(16*s15+s45)))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-s34^3-s34^2*s45+s15*s34*(s15+2*s45)+
s15*s45*(2*s15+5*s45)))/(2*(-s15+s23+s34)^2*(s12-s45)^2)-
((s15+s45)^2*(6*s45*(3*s15+4*s45)+s34*(7*s15+13*s45)))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^2*(-26*s34^3+s34^2*(19*s15-30*s45)+
s15*(7*s15^2-3*s15*s45-11*s45^2)+
s34*(-21*s15^2+s15*s45-4*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(-34*s34^3-6*s34^2*(-3*s15+2*s45)-
6*s15*s34*(4*s15+3*s45)+3*s15*(3*s15^2+5*s15*s45+4*s45^2)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^3*(6*s15^3-35*s34^3+18*s34^2*(s15-4*s45)-6*s15^2*s45+
6*s15*s45^2-2*s45^3-3*s34*(6*s15^2-6*s15*s45+13*s45^2)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15*(s34^2*(-53*s15+34*s45)+6*s34*(11*s15^2+4*s15*s45+
2*s45^2)+3*s15*(-10*s15^2+8*s15*s45+23*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(s34^2*(-5*s15+61*s45)+s34*(24*s15^2+s15*s45+67*s45^2)+
6*(-2*s15^3+2*s15^2*s45+s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(s34*(13*s15^2+21*s15*s45+17*s45^2)+
6*(-s15^3+4*s15^2*s45+9*s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
((s15^3*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
((3*s15+2*s23-2*s34-6*s45)*s45)/(4*s12^2*(s12+s23-s45)^2)-
(3*s45^3)/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s15*s45^4)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(3*s15*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-(3*s15*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(3*s45^3*(-s15+s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15*(s12^2-3*s12*s15+5*s15^2)*s45)/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(7*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-
(s15*(s12^2-3*s12*s15+5*s15^2)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^5*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(s15*(s12+s15))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))-(5*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(3*s15^3*s45)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(3*s15^4*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s45^2*(s15+s45)^2)/(2*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(7*s15^2*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(7*s15^2*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s45^4)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s45^2*(s15+s45)^2)/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^2)/(s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45^2*(s15+s45)^2)/
(2*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(s15*s45^2*(s15+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15*s45^3*(s15+2*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^3*(s15+2*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(11*s15^2*(s34+s45)^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(s15^2*s45^2*(-2*s15+s34+3*s45))/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(4*s12+10*s15+4*s34+3*s45)/
(12*s12^2*(-s15+s23+s34))-(s15*s45*(2*s15+5*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15^3*s45*(4*s15+9*s45))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+
(4*s12+10*s15+4*s34+17*s45)/(12*s12^2*(s15-s23+s45))+
(s45^2*(s15^2+3*s15*s45-3*s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(11*s15*(s34+s45)^2*
(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^4)+(s45*(2*s15^2+5*s15*s45+3*s45^2))/
(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15^2+5*s15*s45+3*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s15*s45*(7*s15^2-6*s15*s34+3*s34^2-5*s15*s45+11*s34*s45+
14*s45^2))/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
((s15+s45)*(s34+s45)*(22*s15^2+7*s15*s34+51*s15*s45+
13*s34*s45+35*s45^2))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(23*s15^2+17*s15*s34+4*s34^2+
93*s15*s45+28*s34*s45+74*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(22*s15^2+34*s15*s34+
7*s34^2+90*s15*s45+78*s34*s45+105*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15^2+s12*(3*s15+5*s34)+s15*(-2*s34+s45)+
s34*(5*s34+s45))/(12*s12^2*(-s15+s23+s34)^2)+
(s15*(-s12^2-4*s15*s45+s12*(s15+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*s45^2*(s34^2-s15*(s34+2*s45)))/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(s15*s45*(2*s12^2-s12*(4*s15+s45)+
s15*(4*s15+3*s45)))/(4*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(s15*s45*(s34*(-2*s34+s45)+
s15*(2*s34+3*s45)))/(2*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s45*(s15-2*(s34+5*s45)))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(5*s15^2+(s34+3*s45)^2-
s15*(3*s34+8*s45)))/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(-3*s12^2*s15+4*s34^2*(s34+s45)-
3*s15^2*(s34+3*s45)+2*s15*s34*(15*s34+4*s45)+
s12*(3*s15^2-3*s15*s34+4*s34^2+3*s15*s45))/
(12*s12^2*(-s15+s23+s34)^3)+
(s45*(5*s15^2-6*s15*(s34+2*s45)+2*(s34^2+3*s34*s45+
3*s45^2)))/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s45*(-s15^2-3*s15*(2*s34+5*s45)+2*(s34^2+5*s34*s45+
7*s45^2)))/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(22*s15^3+s34^2*(7*s15-s45)+112*s15^2*s45+195*s15*s45^2+
31*s45^3+2*s34*(17*s15^2+56*s15*s45+9*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(23*s15^2+s15*(17*s34+93*s45)+4*(s34^2+3*s34*s45+9*s45^2))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*(6*s15^4-6*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*
(13*s34+2*s45)+s15*(s34+s45)^2*(s34+67*s45)+
s15^2*(40*s34^2+62*s34*s45+28*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(22*s15^3*(s34+s45)+2*s45^2*(s34+s45)^2+
2*s15*s45*(10*s34^2+53*s34*s45+43*s45^2)+
s15^2*(7*s34^2+80*s34*s45+73*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(-5*s34^3-8*s34^2*s45-27*s34*s45^2-
42*s45^3+s15^2*(23*s34+32*s45)+s15*(s34^2+87*s34*s45+
81*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-3*s15^3*s45+4*s34^2*(s34+s45)^2+
s15^2*(45*s34^2+70*s34*s45+37*s45^2)+
s15*(45*s34^3+67*s34^2*s45-11*s34*s45^2-42*s45^3))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(3*s15^4-3*s15^3*(4*s34+s45)+(s34+s45)^3*
(12*s34+s45)+3*s15^2*(6*s34^2+4*s34*s45+s45^2)+
s15*(-s34^3+15*s34^2*s45+21*s34*s45^2+8*s45^3)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(9*s15^4-5*s15^3*(s34-5*s45)+4*s34*s45*(s34+s45)^2+
s15^2*(61*s34^2+137*s34*s45+109*s45^2)+
2*s15*(-5*s34^3+52*s34^2*s45+87*s34*s45^2+42*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(9*s15^4+s15^3*(-36*s34+3*s45)+2*s34*(s34+s45)^2*
(15*s34+4*s45)+s15^2*(76*s34^2+32*s34*s45+7*s45^2)+
s15*(42*s34^3+176*s34^2*s45+154*s34*s45^2+53*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2))*tr5,
3515/648+(497*s15^3)/(108*s12*s34*(-s15+s23+s34))+
(37*(s15+s34))/(36*(-s15+s23+s34))+
(37*s12*s15)/(18*(-s15+s23+s34)*(s23-s45))-
(37*(s23-2*s45))/(36*(s12+s23-s45))-(25*s15^4*s34^2)/
(27*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(397*s15*s34^2*(-s15+s34)^3)/(108*s12*(-s15+s23+s34)^3*s45^2)-
(25*s15^4*s34)/(27*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(25*s15^4)/(27*(s12-s34)*(-s15+s23+s34)*s45^2)+
(397*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(108*s12*(-s15+s23+s34)^2*s45^2)+(397*s15*(s15^3-s34^3))/
(108*s12*(-s15+s23+s34)*s45^2)+(397*s15*s34^2*(-s15+s34)^3)/
(108*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(397*s15*s34*(-s15+s34)^2*(s15+2*s34))/(108*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(397*s15*(-s15^3+s34^3))/
(108*(-s15+s23+s34)*(s12-s45)*s45^2)+
(25*s15^4)/(27*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(397*s15^4*s34^2)/(54*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(1291*s15*s34*(-s15+s34)^3)/(108*s12*(-s15+s23+s34)^3*s45)+
(397*s15^4*s34)/(54*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15*(111*s15-397*s34))/(108*(-s15+s23+s34)*s45)+
(397*s15^4)/(54*(s12-s34)^2*(-s15+s23+s34)*s45)+
(77*s15^3)/(27*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^3*(-597*s15+308*s34))/(108*(s12-s34)*(-s15+s23+s34)^2*
s45)+(s15*s34*(-254*s12-143*s15+905*s34))/
(54*(-s15+s23+s34)^2*s45)+
(s15*(-s15+s34)^2*(894*s15+2185*s34))/(108*s12*(-s15+s23+s34)^2*
s45)+(s15^3*s34*(-697*s15+2793*s34))/(108*(s12-s34)*
(-s15+s23+s34)^3*s45)+(397*s15^3-894*s15*s34^2)/
(108*s12*(-s15+s23+s34)*s45)+
(s15*(730*s12*s34^2-1524*s34^2*(-s15+s34)-111*s12^2*(s15+s34)))/
(108*(-s15+s23+s34)^3*s45)-(397*s15*s34^2*(-s15+s34)^3)/
(54*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(397*s15*s34*(-s15+s34)^2*(s15+2*s34))/(54*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(397*s15*(s15^3-s34^3))/
(54*(-s15+s23+s34)*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(-1291*s15+2593*s34))/
(108*(-s15+s23+s34)^3*(s12-s45)*s45)+
((37*s15^3)/36+(422*s15*s34^2)/27)/((-s15+s23+s34)*(s12-s45)*
s45)+(s15*(-298*s15^3+37*s15^2*s34+1688*s15*s34^2-
1427*s34^3))/(36*(-s15+s23+s34)^2*(s12-s45)*s45)+
(s15^3*(597*s15-308*s34))/(108*(-s15+s23+s34)^2*(s12-s34-s45)*
s45)-(77*s15^3)/(27*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(37*s15^2*s45)/(18*s34*(-s15+s23+s34)^2)+
(s15^3*(1291*s15-1191*s45)*s45)/(108*s12*s34*(-s15+s23+s34)^3)+
(397*s45)/(54*(s12-s45))+(37*s15*s45)/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15^3*(697*s15-111*s45)*s45)/
(108*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(397*s15^4*s45^2)/(108*s12*s34^2*(-s15+s23+s34)^3)-
(397*s15^4*s45^2)/(108*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(397*s15^4*s45^2)/(54*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(397*s45^2)/(54*(s12-s45)^2)+(37*s45^2)/(36*(s12-s45)*
(s12+s23-s45))+(37*s15^3*s45^2)/(36*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))+(37*s15^2*s45^2)/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(37*s15*s45^2)/(12*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(37*s15^3*s45^2)/(36*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))-(397*s15^4*s45^2)/(54*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(422*s45^2)/
(27*(s12-s45)*(s12-s34-s45))+(397*s45^3)/
(54*(s12-s45)^2*(s12-s34-s45))+(397*s15^3*(s15+s45))/
(108*s12*s34^2*(-s15+s23+s34))-(397*s15^3*(s15+s45))/
(108*(s12-s34)*s34^2*(-s15+s23+s34))+(397*s15^3*(s15+s45))/
(54*(s12-s34)^2*s34*(-s15+s23+s34))-(397*s15^3*(s15+s45))/
(108*s12*s34^2*(-s15+s23-s45))+(397*s15^3*(s15+s45))/
(108*(s12-s34)*s34^2*(-s15+s23-s45))-
((111*s12+619*s15)*(s15+s45))/(108*s34*(-s15+s23-s45))-
(397*s15^3*(s15+s45))/(54*(s12-s34)^2*s34*(-s15+s23-s45))+
(397*s15^3*s45*(s15+s45))/(108*s12*s34^2*(-s15+s23+s34)^2)-
(397*s15^3*s45*(s15+s45))/(108*(s12-s34)*s34^2*
(-s15+s23+s34)^2)+(397*s15^3*s45*(s15+s45))/
(54*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(397*s15^2*(2*s15+s45))/(54*(s12-s34)^2*(-s15+s23+s34))-
(397*s15^2*(2*s15+s45))/(54*(s12-s34)^2*(-s15+s23-s45))-
(37*s12^2*s15^3)/(36*(-s15+s23+s34)^3*s45*(-s23+s45))-
(37*s12^2*s15^2)/(36*(-s15+s23+s34)^2*s45*(-s23+s45))+
(37*s15)/(36*(s15-s23+s45))+(497*s15^3)/
(108*s12*s34*(s15-s23+s45))+(497*s15^4)/
(108*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(497*s15^4)/(108*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+(497*s15^4)/(108*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(397*s15^4)/(108*s12*s45^2*(s15-s23+s45))-
(25*s15^4)/(27*(s12-s34)*s45^2*(s15-s23+s45))-
(397*s15^4)/(108*(s12-s45)*s45^2*(s15-s23+s45))+
(25*s15^4)/(27*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(37*s15^2)/(36*s45*(s15-s23+s45))+
(397*s15^3)/(108*s12*s45*(s15-s23+s45))+
(397*s15^4)/(54*(s12-s34)^2*s45*(s15-s23+s45))+
(77*s15^3)/(27*(s12-s34)*s45*(s15-s23+s45))+
(497*s15^4)/(108*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(497*s15^4)/(108*(s12-s34)*(-s15+s23+s34)*s45*
(s15-s23+s45))+(397*s15^4)/(54*(s12-s45)^2*s45*
(s15-s23+s45))+(37*s15^3)/(36*(s12-s45)*s45*
(s15-s23+s45))-(497*s15^4)/(108*(-s15+s23+s34)*(s12-s45)*
s45*(s15-s23+s45))-(77*s15^3)/(27*(s12-s34-s45)*s45*
(s15-s23+s45))+(497*s15^4)/(108*(-s15+s23+s34)*
(s12-s34-s45)*s45*(s15-s23+s45))-(397*(s15+s45)^4)/
(54*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(149*s15^4*s34^2)/(18*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(149*s15^4*s34)/(18*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(149*s15^4)/(18*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(149*s15^4*s45^2)/(18*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(149*s45^3)/(18*(s12-s45)*
(-s12+s34+s45)^2)-(149*s15^4)/(18*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(149*(s15+s45)^4)/(18*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(149*s15^4*(s34+s45))/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(25*s15^4*s34^2)/(27*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(25*s15^4*s34)/(27*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34*(-697*s15+2793*s34))/(108*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(149*s15^2*(2*s15+3*s45))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(397*s15^3*s45*(s15+4*s45))/(54*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(149*s15^3*s45*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(149*s15^3*(s15+2*s34+4*s45))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15*(229*s15+127*s45))/
(27*(s12-s34)*(-s15+s23+s34))+(s15*(229*s15+127*s45))/
(27*(s12-s34)*(s15-s23+s45))+
(s15*(111*s12+619*s15+222*s45))/(108*s34*(-s15+s23+s34))+
(s15*(471*s15+298*s34+335*s45))/(36*(-s15+s23+s34)*
(s12-s45))-(s15*(894*s34+397*s45))/
(108*s12*(-s15+s23+s34))-(s15*(607*s15+409*s45))/
(36*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(408*s15+905*s45))/(108*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(408*s15+905*s45))/(108*(s12-s34)*s34*(s15-s23+s45))+
(s15*(1413*s15+905*s45))/(108*(s12-s45)*(s15-s23+s45))-
(s15^3*(-398*s15+1899*s34+1005*s45))/(36*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^3*s45*(-1291*s15+1302*s45))/
(108*(s12-s34)*s34*(-s15+s23+s34)^3)-
(s15^2*(172*s15+1601*s34+1712*s45))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))-(397*s15^2*(-s15+s34)*(s15*s34-s34^2+
s15*s45))/(18*(-s15+s23+s34)^3*(s12-s45)^2)+
(730*s15^2+1635*s15*s34-333*s34^2+111*s12*(-s15+3*s34)+
111*s15*s45-333*s34*s45)/(108*(-s15+s23+s34)^2)+
(s15^2*(447*s15^2+447*s15*s45-397*s45^2))/
(54*s12*s34*(-s15+s23+s34)^2)+
(s15^2*(199*s15^2+64*s15*s45-111*s45^2))/(36*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(397*s15*(3*s15^2+3*s15*s45+s45^2))/(54*(s12-s45)^2*
(s15-s23+s45))-(397*s15^2*(s15^2+4*s15*s45+6*s45^2))/
(54*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(149*s15^2*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*(208*s15^2+3606*s15*s45+333*s45^2))/(108*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(s15*(894*s15^2-4470*s15*s34+2682*s34^2-2979*s15*s45+
1688*s34*s45+397*s45^2))/(108*s12*(-s15+s23+s34)^2)+
(s15^2*(-894*s15^2+11*s15*s45+905*s45^2))/(108*(s12-s34)*s34*
(-s15+s23+s34)^2)-(1821*s15^2+2318*s15*s45+905*s45^2)/
(108*(s12-s34-s45)*(s15-s23+s45))-
(149*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(18*(s15-s23+s45)*(-s12+s34+s45)^2)-
(208*s15^3+3606*s15^2*s45+4600*s15*s45^2+1699*s45^3)/
(108*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(37*(5*s12*s15*(s15-s45)+4*s15^2*s45+s12^2*(-2*s15+s45)))/
(36*(-s15+s23+s34)^2*(s23-s45))-
(397*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(54*(-s15+s23+s34)*
(s12-s45)^2)+(397*s15*(-6*s15*s34^2+s34^3+
s15*s34*(3*s15-5*s45)+s15^2*(2*s15+7*s45)))/
(54*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(2296*s15*s34-1799*s34^2+s15*(-497*s15+1005*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45))+
(s15*(5983*s15*s34-1799*s34^2+s15*(319*s15+5025*s45)))/
(108*(-s15+s23+s34)^2*(s12-s45))+
(-111*s12*(s34^2+s15*(s15-s45))+37*s12^2*(2*s15+s34-s45)+
s34*(619*s15^2-619*s15*s34+74*s34^2-222*s15*s45+111*s34*s45))/
(36*(-s15+s23+s34)^3)+
(397*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(54*(s12-s34)^2*
(-s15+s23+s34)^2)-(37*(3*s15^2*s45*(-s15+s45)-
3*s12*s15*(-s15+s45)^2+s12^2*(3*s15^2-3*s15*s45+s45^2)))/
(36*(-s15+s23+s34)^3*(s23-s45))-
(397*s15*(3*s15^2*s45*(-s15+s45)-3*s15*s34*(-s15+s45)^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(54*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*(716*s15^2+3709*s15*s45-619*s45^2)+
s34*(5386*s15^2-3323*s15*s45+111*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(-1788*s34^3+s34^2*(5364*s15-1291*s45)+
s34*(-5364*s15^2+3873*s15*s45-397*s45^2)+
3*s15*(596*s15^2-1291*s15*s45+397*s45^2)))/
(108*s12*(-s15+s23+s34)^3)+
(s34^2*(-5397*s15^2+2815*s15*s45-111*s45^2)-
3*s15^2*(497*s15^2-1799*s15*s45+508*s45^2)+
s15*s34*(6888*s15^2-6921*s15*s45+730*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^3)+
(37/(36*s12^2)-(111*s12^2+508*s12*s15+397*s15^2)/
(108*s12^2*s34*(-s15+s23+s34))-(397*s15^2*s34)/
(54*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(1191*s15+508*s34))/(108*s12^2*(s12-s34)*
(-s15+s23+s34))+(37*(s12-2*s15))/(36*(-s15+s23+s34)^2*
(s23-s45))-(37*(s15+s23-s34-3*s45))/
(36*s12^2*(s12+s23-s45))+(25*s15^3*s34^3)/
(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(25*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(25*s15^3*s34)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)-
(397*s15^3*s34^3)/(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(397*s15^3*s34^2)/(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(397*s15^3*s34)/(54*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*(397*s15+136*s34))/(36*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)-(s15^2*s34*(1091*s15+408*s34))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)-(s15^2*s34^2*(991*s15+1899*s34))/
(108*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(111*s12^3-619*s12^2*s34-397*(s15-s34)^2*s34+
905*s12*s34*(-s15+s34)))/(108*s12^2*(-s15+s23+s34)^3*s45)-
(s15*(111*s12^2+s12*(508*s15+397*s34)+397*(s15^2-s34^2)))/
(108*s12^2*(-s15+s23+s34)^2*s45)-
(s15^2*(111*s12+397*s15)*s45)/(108*s12^2*s34*(-s15+s23+s34)^
3)-(37*s15^2*s45^2)/(36*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(37*s15^2*s45^3)/(36*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(37*s15*s45^3)/(18*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(37*s45^3)/(36*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(397*s15^3*s45^3)/
(54*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15*(111*s12+397*s15)*(s12+s15+s45))/(108*s12^2*s34*
(-s15+s23+s34)^2)+(37*s12*s15^2)/(36*(-s15+s23+s34)^3*s45*
(-s23+s45))+(37*s12*s15)/(36*(-s15+s23+s34)^2*s45*
(-s23+s45))-(111*s12^2+508*s12*s15+397*s15^2)/
(108*s12^2*s34*(s15-s23+s45))+
(s15*(111*s12^2+508*s12*s15+397*s15^2))/
(108*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))-
(397*s15^2*s34)/(54*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15*(1191*s15+508*s34))/(108*s12^2*(s12-s34)*
(s15-s23+s45))+(25*s15^3*s34)/(27*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))-(397*s15^3*s34)/(54*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))-(s15*(111*s12^2+508*s12*s15+397*s15^2))/
(108*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*(397*s15+136*s34))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))+(s15^2*(397*s15+136*s34))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(905*(s15+s45))/(108*s12^2*(s15-s23+s45))+
(397*s45*(s15+s45)^3)/(54*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(149*s15^3*s34^3)/(18*s12^2*
(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(149*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(149*s15^3*s34)/
(18*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(149*s15^3*s45^3)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(149*s15^3*s34)/(18*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^2)+(149*s45*(s15+s45)^3)/
(18*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(25*s15^3*s34^3)/(27*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(25*s15^3*s34^2)/(27*s12^2*
(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(25*s15^3*s34)/(27*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^2*(397*s15+136*s34))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15^2*s34*(1091*s15+408*s34))/(108*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))-(s15^2*s34^2*(991*s15+1899*s34))/
(108*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(25*s15^3*s34)/(27*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))-(37*s15*s45*(-s15+s34+2*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(397*s15^2*s45^2*(s15+3*s45))/(54*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(149*s15^2*s45^2*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45^2*(991*s15+111*s45))/(108*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
((s15+s45)^2*(397*s15+831*s45))/(36*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(37*(s12-s15)*(2*s12*s15-s12*s45+s15*s45))/
(36*s12*(-s15+s23+s34)^3*(s23-s45))+
(-111*s12^2-508*s12*s15-397*s15^2+905*s15*s34+111*s12*s45+
286*s15*s45+111*s34*s45)/(108*s12^2*(-s15+s23+s34)^2)+
(149*s15^3*(2*s34^2+3*s34*s45+2*s45^2))/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(149*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(397*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(54*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(37*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+3*s45^2))/
(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(1091*s15^2+4575*s15*s45+222*s45^2))/
(108*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(794*s15^2+1997*s15*s34+670*s34^2+3486*s15*s45+
1414*s34*s45+818*s45^2))/(36*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(5583*s15^2+1413*s15*s34+7890*s15*s45+
905*s34*s45+3498*s45^2)/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(397*s15^3+1625*s15^2*s45+2059*s15*s45^2+
37*s45^3)/(36*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(111*s12-1016*s15+111*(s34+s45))/
(108*s12^2*(s15-s23-s34))-
(397*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(149*s15^2*(s34^2+3*s34*s45+3*s45^2+s15*(s34+s45)))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(397*s15*s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(54*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(397*s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(54*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(149*s15*(2*s15^2+3*s15*(s34+2*s45)+3*s45*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(397*s15*s45*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(54*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(-1191*s15^2*(s15+s45)+s34^2*(-1402*s15+111*s45)+
3*s15*s34*(-533*s15+360*s45))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+((-s15+s34)*
(10*s15*s34*(191*s34-108*s45)-111*s34^2*s45+
s15^2*(2282*s34+1191*s45)))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+
(s15*(-1191*s34^3+3*s15*s34*(-397*s15+161*s45)-
2*s15*s45*(1141*s15+1005*s45)+s34^2*(2382*s15+1799*s45)))/
(108*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(1861*s15^2+37*s45*(s34+2*s45)+s15*(471*s34+2630*s45))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(-111*s12^3-794*s15^3+222*s12^2*s34+
s15*s34*(3709*s34-175*s45)-111*s34^2*s45+
794*s15^2*(2*s34+s45)+s12*(-1016*s15^2+1016*s15*s34+
222*s15*s45-111*s34*s45))/(108*s12^2*(-s15+s23+s34)^3)+
(149*(2*(s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(18*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(3473*s15*(s34+s45)+6*(968*s34^2+1005*s34*s45+
372*s45^2)))/(108*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(1191*s34^2+1885*s34*s45-
3*(397*s15^2+1625*s15*s45+670*s45^2)))/
(108*s12^2*(-s15+s23+s34)^2*(s12-s45)))*tr5,
-19/9+s15^2/(2*(s12+s15-s34)^2)-s15/(36*(s12+s15-s34))-
s15^2/(2*(s12+s15)*(s12+s15-s34))+s34/s15+
s34/(2*(s12+s15))-s34^2/(s15*(s12+s15))-
s34^4/(s15*(-s15+s23+s34)^3)+(3*s34^3)/
(s15*(-s15+s23+s34)^2)+s15^2/(4*s34*(-s15+s23+s34))-
(3*s34^2)/(s15*(-s15+s23+s34))+(s15^2-s34^2)/(s12+s15)^2+
(5*s15*s34-43*s34^2+s15*(2*s15-9*s45))/
(12*(-s15+s23+s34)^2)+(s15^2*(s15-s34)*s34^2)/
(4*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(9*s15^2*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2*(s15-s34)*s34)/
(4*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(7*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(s15-s34))/(4*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*s45)/(2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))+
(s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15^3*s45)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34))+
(3*s15^2*s45)/(4*(s12+s15-s34)*s34*(-s15+s23+s34))+
((-3*s15+2*s34)*s45)/(4*(s12+s15-s34)*(-s15+s23+s34))+
(s15^3*(s15-s45)*s45)/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(s15^3*(s15-s45)*s45)/
((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(3*s15^3*s45)/(4*(s12+s15)*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s34*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^3*s45)/(2*(s12+s15)^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45)/(4*(s12+s15)*(-s15+s23+s34)*(s12+s23-s45))+
(s15^3*s45)/(2*(s12+s15)^2*(-s15+s23+s34)*(-s15+s23-s45))-
(3*s15^2*s45)/(4*(s12+s15)*(-s15+s23+s34)*(-s15+s23-s45))-
(s15^4*s45^2)/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^3)-(s15^4*s45^2)/((s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15^3*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15^3*s45^2)/(4*(s12-s34)*s34*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(s15^3*s45^2)/(4*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(s34^3*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^3*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^2*s45^2)/(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^2*s45*(-3*s15+s45))/(2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^3*s45*(-s15+s45))/
(2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2*(-s15+s45))/(4*(s12+s15)*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15^2*(s15+s45))/(4*(s12-s34)*s34*
(-s15+s23+s34))-(s15*(s15+s45))/(4*s34*(-s15+s23-s45))+
(s15^2*(s15+s45))/(4*(s12-s34)*s34*(-s15+s23-s45))-
(s15^2*s45*(s15+s45))/(4*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^3*s45^2*(s15+s45))/(2*(s12+s15)^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15^2*s45*(3*s15+s45))/
(4*s34*(-s12-s15+s34)*(-s15+s23+s34)^2)+
(s15^2*(s15-s34))/(4*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(5*s45)/(18*(s15-s23+s45))-
(s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))-
(s15*s45^2*(s15+s45))/(4*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15^3*s45^2*(s15+s45))/(2*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(3*s15^2*s45^2*(s15+s45))/
(4*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(5*(-s15+s34)*(s15+s45)^3)/(6*(s12-s34-s45)^3*
(s15-s23+s45))-(s45*(s15+s45)^3)/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(s34^3*(s34+s45)^2)/
(s15*(s12+s15)*(-s15+s23+s34)^3)-
(5*s15^3*(-s15+s34)*(s34+s45)^2)/(6*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15^3*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*s45*(s15+2*s45))/
(2*(s12+s15)^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^3*s45*(s15+2*s45))/(2*(s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))-(3*s15^2*s45*(s15+2*s45))/
(4*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
(s34^2*(3*s34+2*s45))/(s15*(s12+s15)*(-s15+s23+s34))+
(5*s15^2*(-s15+s34)*(s34+s45)*(s15+3*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^3)+
(2*s15+43*s34+3*s45)/(12*(-s15+s23+s34))+
((s15+s45)^3*(-s15+4*s45))/(6*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*s45*(3*s15+4*s45))/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(-9*s15^2-5*s15*s34+4*s34*s45)/(18*(s12+s15-s34)*
(-s15+s23-s45))-(s15*(-s15+s34)*(15*s15^2-19*s15*s34+
22*s34^2+7*s15*s45+10*s34*s45))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2+3*s15*s45+s45^2)/
(4*(-s15+s23+s34)*(-s15+s23-s45))-
(s34^2*(3*s34^2+4*s34*s45+s45^2))/(s15*(s12+s15)*
(-s15+s23+s34)^2)-(s15^2+2*s15*s34+2*s15*s45-s34*s45+
2*s45^2)/(4*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(-s15+s34)*(6*s15^2-13*s15*s34+13*s34^2-7*s15*s45+
15*s34*s45+2*s45^2))/(6*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(5*s15*(-s15+s34)*(s15^2+3*s15*s45+
3*s45^2))/(6*(-s15+s23+s34)*(s12-s34-s45)^3)-
((s15+s45)*(2*s15^2-3*s15*s34+3*s34*s45+4*s45^2))/
(6*(s15-s23+s45)*(-s12+s34+s45)^2)-
(3*s15^2+6*s15*s34+8*s15*s45-5*s34*s45+6*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(2*s15^3-3*s15^2*s34+2*s15^2*s45+9*s15*s45^2-2*s34*s45^2+
4*s45^3)/(6*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(9*s15^3+14*s15^2*s45+13*s15*s45^2+8*s45^3)/
(12*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
((-s15+s34)*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^2*(-s15+s23+s34)^3)+
(-8*s34^2+s34*(s15-6*s45)+s15*(s15+s45))/
(2*(s12+s15)*(-s15+s23+s34))+
(-7*s15*s34^2+15*s34^3+s15*s34*(4*s15-3*s45)+
3*s15*s45*(s15+s45))/(12*(-s15+s23+s34)^3)+
(s15^2-s34*(2*s15+s45))/(4*(s12-s34)*(-s15+s23-s45))+
(-s15^2+s34*(2*s15+s45))/(4*(s12-s34)*(-s15+s23+s34))+
(3*s34^3+2*s15^2*s45+s34^2*(-s15+2*s45)-
s15*s34*(2*s15+3*s45))/((s12+s15)^2*(-s15+s23+s34))+
(-6*s34^4+s34^3*(4*s15-13*s45)+s34^2*(15*s15-7*s45)*s45-
3*s15^2*s45^2+2*s15*s34*s45*(-3*s15+4*s45))/
(2*(s12+s15)*(-s15+s23+s34)^3)+
(-3*s34^4+s34^3*(2*s15-4*s45)+s15^2*(s15-3*s45)*s45+
s15*s34*s45*(-5*s15+3*s45)+s34^2*(s15^2+8*s15*s45-s45^2))/
((s12+s15)^2*(-s15+s23+s34)^2)+
(21*s15^3+15*s15*s34^2+12*s15^2*s45+6*s15*s45^2+2*s45^3-
2*s34*(18*s15^2+5*s15*s45+s45^2))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(s34^2*(2*s15-4*s45)+s34*(7*s15-3*s45)*
s45+s15*(-2*s15^2-2*s15*s45+3*s45^2))/
(4*(s12-s34)*(-s15+s23+s34)^2)+
(3*s34^3*(-s15+s45)+s15^2*s45*(-3*s15+4*s45)-
3*s15*s34*(s15^2-3*s15*s45+2*s45^2)+
s34^2*(6*s15^2-9*s15*s45+4*s45^2))/(4*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(s34^2*(9*s15-11*s45)-
2*s34*(7*s15^2-9*s15*s45+2*s45^2)+
s15*(5*s15^2-7*s15*s45+4*s45^2)))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(13*s34^3+s15*(2*s15-3*s45)*s45+
s34^2*(-5*s15+19*s45)+s34*(-2*s15^2-13*s15*s45+5*s45^2))/
(2*(s12+s15)*(-s15+s23+s34)^2)+
((-s15+s34)*(s15^2*(5*s15-s45)-s34^2*(-5*s15+s45)+
2*s34*(-5*s15^2+s15*s45+5*s45^2)))/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)-(s34^2*(3*s15+s45)+
s15*(3*s15^2+s15*s45-3*s45^2)+s34*(-6*s15^2-3*s15*s45+
7*s45^2))/(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
((s15*(3*s15-2*s34))/(2*s12^2*(s12+s15)*(-s15+s23+s34))+
s15^3/(2*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
((s12-2*s15)*s15)/(4*s12^2*s34*(-s15+s23+s34))-
s15^3/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
s34/(s12*s15*(-s15+s23+s34))+((s15-s34)*s34)/
(4*s12^2*(s12-s34)*(-s15+s23+s34))+(s15^2*(-s15+s34))/
(s12^2*(s12+s15)^2*(-s15+s23+s34))+
((-s15+s34)*(s15^2-2*s15*s34+s34*(s34-5*s45)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^3*(s15-4*s45))/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^3*(s12-s45))/
(s12^2*s15*(-s15+s23+s34)^3)-(5*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34^3*(-s15+s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*s34^2*(-s15+s34))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(s15*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15*s34*(-s15+s34))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^5*s45)/
(2*s12^2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)+
(s15^5*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(5*s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15^3*s45)/(4*s12^2*s34*(-s15+s23+s34)^3)-
(s15^5*s45)/(2*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(3*s15^4*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(s34^4*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^4*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15^4*s45)/(2*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)+(s34^3*s45)/(s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^4*s45)/(2*s12^2*(s12+s15)^2*
(-s15+s23+s34)^2*(s12+s23-s45))-(3*s15^3*s45)/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(s15-s34)*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s34^2*(-2*s12+s45))/
(s12^2*s15*(-s15+s23+s34)^2)-(s15^2*(s12-2*s15+s45))/
(4*s12^2*s34*(-s15+s23+s34)^2)-(s15^4*s45*(s15+s45))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
((s12-2*s15)*s15)/(4*s12^2*s34*(s15-s23+s45))-
s15^3/(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
s15^4/(2*s12^2*(s12+s15-s34)*(s15-s23-s34)*s34*
(s15-s23+s45))-(s34*(-s15+s34))/(4*s12^2*(s12-s34)*
(s15-s23+s45))+s15^4/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))-((s12-2*s15)*s15^2)/
(4*s12^2*s34*(-s15+s23+s34)*(s15-s23+s45))+
(4*s15^2+s15*s34+4*s34^2)/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))+(s15*s34*(-s15+s34))/
(4*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15^4*s45)/(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))-((3*s12-5*s15-8*s45)*(s15+s45))/
(12*s12^2*(s15-s23-s34)*(s15-s23+s45))+
((s12-3*s15)*s15*s45*(s15+s45))/(4*s12^2*(s15-s23-s34)^3*
(s15-s23+s45))+(s15^4*s45*(s15+s45))/(2*s12^2*(s12+s15)^2*
(-s15+s23+s34)^3*(s15-s23+s45))-(5*s15^3*s45*(s15+s45))/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))+
(5*(-s15+s34)*(s15+s45)^2*(s34+s45))/
(6*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(5*(-s15+s34)*(s15+s45)^2*(s34+s45))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^2*(-s15+s34)*(s34+s45)^3)/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(s15+s45)^3/(2*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15*(-s15+s34)*(s34+s45)^2*
(s15+2*s45))/(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^3*(-2*s15+3*s45))/(4*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34)^2)+(s15^3*s45*(5*s15+3*s45))/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^3*(2*s15+7*s45))/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))+(-10*s12+19*s15-10*s34+18*s45)/
(36*s12^2*(s15-s23+s45))+(s15^2*(-s15+s34)*
(s34^2-2*s15*s45+s34*s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^3)+(-3*s12*s15^2-4*s15^3-9*s15^2*s45+
6*s15*s45^2+2*s45^3)/(12*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(-5*s12-3*s34+2*(s15+s45))/
(4*s12^2*(-s15+s23+s34))-
(s34*(s34^2+2*s34*s45-s15*(s15+s45)))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s15*s45*(-3*s15^2-s15*(s34+s45)+
s34*(s34+s45)))/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15*(-s15+s34)*(s15*(2*s34-5*s45)+
2*s34*(s34+s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(s15^2*(2*s15*(s34+s45)-s34*(2*s34+s45)))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)+(-s34^2+3*s34*(s15+s45)+
s45*(s15+2*s45))/(4*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-s34^2+3*s34*(s15+s45)+s45*(s15+2*s45))/
(4*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s34*(s15^2*(2*s34+s45)+s34^2*(2*s34+3*s45)-
s15*s34*(4*s34+3*s45)))/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(-3*s15^3+s15^2*(4*s34-5*s45)-
s15*(s34-2*s45)^2+s34*s45*(s34+4*s45))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s15^3+s15*(s34-2*s45)^2-s34*s45*(s34+4*s45)+
s15^2*(-4*s34+5*s45))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)-(s15*(s15^2-2*s34*(2*s34+s45)+
s15*(3*s34+5*s45)))/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(s15^4+s34^3*(s34-13*s45)-4*s15*s34^2*(s34-5*s45)+
2*s15^2*s34*(3*s34-5*s45)-s15^3*(4*s34+5*s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23-s34)^3)-
((s15-s34)*(-5*s34^2+2*s34*s45+3*s45^2+
3*s15*(5*s34+6*s45)))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(2*s15^3+s15*s34*(14*s34-37*s45)-
s15^2*(25*s34+2*s45)+9*s34^2*(s34+5*s45)+
s12*(-4*s15^2+7*s15*s34-15*s34^2+3*s15*s45))/
(12*s12^2*(-s15+s23+s34)^3)-
(s15*(s15-s34)*(6*s15^3-6*s15^2*(3*s34+s45)-
2*(s34+s45)^2*(4*s34+s45)+s15*(9*s34^2-3*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
((s34+s45)*(-9*s15^3+3*s15^2*(4*s34-5*s45)+
s34*s45*(3*s34+2*s45)+s15*(-3*s34^2+12*s34*s45-2*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2+2*s12*(s15+14*s34)-s15*(s34-13*s45)-
2*(s34^2+13*s34*s45+s45^2))/(12*s12^2*(-s15+s23+s34)^2)-
((s15-s34)*(s15^3+s15^2*(-5*s34+s45)-2*s34*(s34+s45)^2-
s15*(5*s34^2+14*s34*s45+5*s45^2)))/
(4*s12^2*(s15-s23-s34)^3*(s12-s34-s45)))*tr5,
-55/72+(s34*(s12^2-s34^2))/(s15*(-s15+s23+s34)^2)+
s15/(12*(-s15+s23-s45))+(s12*s15*s45)/(4*(-s15+s23+s34)*
(s23-s45)^2)+(s15*(s15-2*s34)*s45)/(4*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45)/(8*(-s15+s23+s34)*
(s12+s23-s45))+(2*s45)/(3*(s12-s34-s45))-
(3*s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45))+
(3*s15^2*s45^2)/(8*(-s15+s23+s34)^2*(s23-s45)*
(s12+s23-s45))+(3*s15^2*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(s12^2*s45^2)/(s15*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s15^3*s45^3)/(4*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(s15^3*s45^3)/(8*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))-(s12^2*s45^3)/
(s15*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^2*s45^2*(-2*s15+s45))/(4*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))+(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+
s34^3-2*s12*s34*(-s15+s34))/((-s15+s23+s34)*(s15+s45)^2)+
(s12*(3*s15-2*s34)*s34^3+s34^2*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)+s12^2*(s15^3+s15^2*s34+s15*s34^2+
s34^3))/((-s15+s23+s34)^3*(s15+s45)^2)+
(-(s12^2*s34*(s15+2*s34))+s34*(2*s15^3-7*s15^2*s34+
6*s15*s34^2-2*s34^3)+s12*(-s15^3-s15^2*s34-5*s15*s34^2+
4*s34^3))/((-s15+s23+s34)^2*(s15+s45)^2)-
(s12^2*s15^4)/((-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45)^2)+
(s12*s15^3*(-s12+s15))/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)+(s12*s15^3)/((-s15+s23+s34)*(-s15+s23-s45)*
(s15+s45)^2)+(s15^3*s34*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(s15^3*(-s15+s34))/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45)^2)-
(s15^3*(s15^2-3*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45)^2)+((s12-s34)^2*s34^3)/
(s15*(-s15+s23+s34)^3*(s15+s45))-(2*(s12-s34)^2*s34^2)/
(s15*(-s15+s23+s34)^2*(s15+s45))+((s12-s34)^2*s34)/
(s15*(-s15+s23+s34)*(s15+s45))-(s15*(s15+2*s34))/
(2*(-s15+s23+s34)*(s15+s45))+
(-(s12^2*s34)+2*s12*(s15^2+s15*s34-s34^2)+
s34*(-2*s15^2+6*s15*s34+3*s34^2))/(2*(-s15+s23+s34)^2*
(s15+s45))+(s12^2*(-s15^2+s34^2)-
3*s34^2*(-s15^2+s15*s34+s34^2)+s12*(-s15^3-s15^2*s34-
s15*s34^2+2*s34^3))/(2*(-s15+s23+s34)^3*(s15+s45))-
s15^2/(2*(-s15+s23-s45)*(s15+s45))+(s12*s15^3*(2*s12+s15))/
(2*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(s12*(s12-2*s15)*s15^2)/(2*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))-(s12*s15^2)/((-s15+s23+s34)*(-s15+s23-s45)*
(s15+s45))+(s15^2*(s15-s34))/((-s15+s23+s34)*
(s12-s34-s45)*(s15+s45))+
(3*s15^2*(s15^2-3*s15*s34+2*s34^2))/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+(s15^2*s45*(2*s15+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(-s23+s45)/(8*(s12+s23-s45))-
(2*s15^2)/(3*(s15-s23+s45)^2)+(s12*s15*(6*s15-s45))/
(12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^3*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15^3*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s12^2*s15^4)/(2*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45)^2)+(s12*(s12-s15)*s15^3)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
(s12*s15^3)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)-
(s45*(s15+s45))/(12*(s12-s34-s45)*(s15-s23+s45))-
(5*s45*(s15+s45)^3)/(6*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^3*s34*(s34+s45)^2)/(6*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(5*s45^3)/(6*(-s12+s34+s45)^3)-
(5*s15^2*(-s15+3*s34)*s45*(s34+s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)+(3*s45^2)/(2*(-s12+s34+s45)^2)-
(s15^3*s34*(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(s15^3*(s15-s34))/((-s15+s23+s34)*
(s15+s45)*(-s12+s34+s45)^2)+
(s15^3*(s15^2-3*s15*s34+2*s34^2))/((-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+(s15^2*s34*(3*s15^2-7*s15*s34+4*s34^2))/
(2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45))-
(3*s15*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s45*(s15+s45)^2*(3*s15+4*s45))/
(6*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(3*s12*s15-s15^2+8*s12*s45+14*s15*s45+s45^2)/
(12*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*s34*(6*s15^2-9*s15*s34+13*s34^2-3*s15*s45+15*s34*s45+
2*s45^2))/(6*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s45*(s15^2+8*s15*s45+7*s45^2))/(6*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s15*s34-3*s15*s45-7*s34*s45+8*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(s45*(9*s15^2+13*s15*s45+10*s45^2))/(12*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s45*(2*s15^3+4*s15^2*s45+3*s15*s45^2+s45^3))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s23^2-2*s23*s45+s45*(-3*s15+s45))/(4*(s12+s23-s45)^2)+
(-5*s15*s45+2*s12*(-s15+s45))/(8*(-s15+s23+s34)*(s23-s45))-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(8*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(8*(-s15+s23+s34)^2*(s23-s45)^2)+(25*s34-2*(s15+3*s45))/
(24*(-s15+s23+s34))-(5*s15*s45*(-3*s34*s45+s15*(s15+3*s45)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15*s34*(22*s34^2+s15*(2*s15+9*s45)+s34*(s15+10*s45)))/
(12*(-s15+s23+s34)^3*(-s12+s34+s45))+
(18*s15^2+26*s34^2-11*s15*s45-8*s45^2+8*s34*(-7*s15+s45)-
2*s12*(3*s34+11*s45))/(24*(-s15+s23+s34)^2)+
(s12^2*(6*s15-16*s45)+2*s12*(9*s15-14*s45)*s45+
s45*(s15^2-10*s15*s45-4*s45^2))/(12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(-6*s15^3+5*s15^2*s45+7*s15*s45^2+
4*s45^3+s34*(6*s15^2-3*s15*s45-2*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(6*s15^3+23*s15*s34^2+17*s15^2*s45+6*s15*s45^2+2*s45^3-
2*s34*(4*s15^2+3*s15*s45+s45^2))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(s34^4-s12^2*(s34^2-s34*s45+s45^2))/
(s15*(-s15+s23+s34)^3)+(8*s15*(s15-s45)*s45+
2*s12^2*(-s15+s45)+s12*(2*s15^2-9*s15*s45+2*s45^2))/
(8*(-s15+s23+s34)^2*(s23-s45))+
(s15*(s34^2*(-18*s15+11*s45)+s15*(-6*s15^2+3*s15*s45-2*s45^2)+
2*s34*(9*s15^2-5*s15*s45+2*s45^2)))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(-4*s15^2*s45^2+
s12^2*(-6*s15^2+6*s15*s45-5*s45^2)+
s12*s15*(6*s15^2-6*s15*s45+5*s45^2))/(12*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(62*s15*s34^2-45*s34^3+
s15*s34*(10*s15-33*s45)+3*s15*s45*(-5*s15+11*s45)+
s12^2*(-6*s15-19*s34+26*s45)+s12*(20*s15*s34+28*s34^2-
7*s15*s45-28*s34*s45+28*s45^2))/(24*(-s15+s23+s34)^3)+
(-3*s12^2*(-s15+s45)^2+3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)-
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(8*(-s15+s23+s34)^3*(s23-s45))+
(-4*s12*s15*s45^3+6*s15^2*s45^3+s12^2*(-6*s15^3+6*s15^2*s45-
6*s15*s45^2+5*s45^3))/(12*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(3*s15*s45^2*(4*s15+s45)+
3*s12^2*s45*(-4*s15+7*s45)+s12*(-6*s15^3+6*s15^2*s45-
24*s15*s45^2+20*s45^3))/(12*(-s15+s23+s34)^3*
(-s15+s23-s45))+(1/(8*s12^2)+s12/(8*(-s15+s23+s34)^2*
(s23-s45))+3/(8*(-s15+s23+s34)*(s23-s45))+
(s15+s23+s34-2*s45)/(8*s12^2*(s12+s23-s45))+
(s12*(s34-s45))/(s15*(-s15+s23+s34)^3)+
(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(s12*s15^2*(s15-s34)*s34-s15^2*(s15-s34)^2*
s34+s12^2*s34^2*(-2*s15+s34)-s12^3*(s15^2+s15*s34+
s34^2))/(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)-
(s15^2*s34*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^3*(s15+s45))+
((s12-s34)*s34)/(s15*(-s15+s23+s34)^2*(s15+s45))-
(s15*(s12^2-2*s12*s15+s15^2+2*s12*s34-4*s15*s34+2*s34^2))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(-(s12^3*s34)-s12*s15*(s15-2*s34)*s34+
s12^2*(s15^2+s15*s34-s34^2)+s15*s34*(s15^2-3*s15*s34+
2*s34^2))/(2*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(s15*(s15-s34)^2*s34*(-s15+2*s34))/(2*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+
(s15*(s15^3-5*s15^2*s34+6*s15*s34^2-2*s34^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
s15/(3*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s12*(6*s15-5*s45))/(12*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(s12*s15^3)/(2*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)-(s12*s15^2)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
s45/(12*s12^2*(s15-s23+s45))-(s12*s45)/
(s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(s12*s45^2)/(s15*(s15-s23-s34)^3*(s15-s23+s45))+
(s12*s15^3)/((s15-s23-s34)^3*(s15+s45)^2*(s15-s23+s45))-
(s12*s15^2)/((-s15+s23+s34)^2*(s15+s45)^2*(s15-s23+s45))-
(s15^2*(s12+s15))/(2*(s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+(s15*(s12^2-s15^2))/
(2*s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))+
s15^3/(2*s12*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
s15^3/(2*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(5*s45*(s15+s45)^2*(s34+s45))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(5*s15*(s15-2*s34)*s45*(s34+s45)^2)/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(5*s15^2*s34*(s34+s45)^3)/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15^2*s34*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)^3)/(s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+s15^3/(2*s12^2*(s15-s23-s34)*
(s15+s45)*(-s12+s34+s45))+(s15^2*s45^2*(-s15+s34+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45*(2*s15+3*s45))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))-
(9*s12-3*s15+9*s34+17*s45)/(24*s12^2*(-s15+s23+s34))+
(s12*(s15-s45)+s15*s45)^2/(8*s12*(s15-s23-s34)^3*
(s23-s45)^2)-(5*s45*(s34+s45)*(s15^2+2*s15*s45-s34*s45))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s45*(3*s15^2+3*s15*s45+s45^2))/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
(s15^2-3*s34^2+2*s15*(s34-4*s45)-2*s34*s45+s45^2)/
(8*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(9*s12^2-6*s15^2+s12*s45+17*s15*s45+10*s45^2)/
(12*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(-2*s15*s45+s12*(-s15+s45))/(8*(-s15+s23+s34)^2*
(s23-s45)^2)-(6*s15^2-19*s15*s45+s45*(15*s34+s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45*(6*s15^2+2*s34*(s34+s45)+s15*(-4*s34+3*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15^2+s23^2+s34^2+s15*(s23-2*s34-5*s45)+3*s34*s45+
3*s45^2-s23*(s34+3*s45))/(4*s12^2*(s12+s23-s45)^2)+
(s15*s45*(2*s15^2+2*(s34+s45)^2-s15*(4*s34+5*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45*(13*s15^2-4*s34^2-11*s34*s45+2*s45^2+
s15*(s34+23*s45)))/(6*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s45*(13*s15^2+s45*(7*s34+16*s45)+
s15*(s34+23*s45)))/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-6*s15^2+19*s15*s45+
s45*(s34+25*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-19*s12^3+21*s12^2*(s15+s34-s45)+
12*s34^2*(s34+s45)+s15^2*(-8*s34+6*s45)+
2*s15*s34*(23*s34+10*s45)+s12*(-8*s15^2+38*s15*s34+
12*s34^2-26*s15*s45))/(24*s12^2*(s15-s23-s34)^3)-
(s15*s34*(6*s15^3-6*s15^2*(3*s34+s45)-2*(s34+s45)^2*
(4*s34+s45)+s15*(5*s34^2-8*s34*s45-7*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(2*s12^3*(s15-s45)-s15^2*s45^2+4*s12*s15*s45*(-s15+s45)+
s12^2*(-3*s15^2+8*s15*s45-3*s45^2))/
(8*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(11*s12^3+s12^2*(-5*s15+6*s45)+s12*(-6*s15^2+15*s15*s45-
4*s45^2)-2*s45*(-s15^2+3*s15*s45+s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(6*s15^3+5*s34^3+17*s15*s45^2+2*s34^2*(4*s15+s45)+
s34*(-6*s15^2+19*s15*s45+s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(9*s12^2+8*s12*(s15+2*s34+s45)+
2*(-6*s15^2+3*s15*s34+8*s34^2+22*s15*s45+6*s34*s45+
2*s45^2))/(24*s12^2*(-s15+s23+s34)^2)+
(s15^2*(s34-2*s45)+s34*(s34+s45)^2+s15*(-2*s34^2+3*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-4*s12^2*s15*s45^2+6*s12*s15^2*s45^2-6*s15^3*s45^2+
s12^3*(6*s15^2-6*s15*s45+5*s45^2))/(12*s12^2*
(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^3-(s34+s45)^3-s15^2*(3*s34+7*s45)+
s15*(3*s34^2+10*s34*s45+7*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-3*s15^2*s45*(2*s15+s45)+
s12*s15*s45*(10*s15+7*s45)+s12^3*(-6*s15+16*s45)+
s12^2*(6*s15^2-19*s15*s45+15*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s34*(6*s15^3+6*s15^2*s34+6*s34*(s34+s45)^2+
s15*(27*s34^2+56*s34*s45+17*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-6*s15^4+6*s15^3*(3*s34+s45)-s34*s45*(3*s34^2+5*s34*s45+
2*s45^2)+s15^2*(-18*s34^2-5*s34*s45+7*s45^2)+
s15*(7*s34^3-6*s34^2*s45-11*s34*s45^2+2*s45^3))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
-7/12+s34/(-s15+s23+s34)-(s15^2/4+s34^2)/
(-s15+s23+s34)^2-(3*s45)/(4*(s12-s45))+
((3*s15+2*s23-2*s34-4*s45)*s45)/(4*(s12+s23-s45)^2)+
s45/(4*(s12+s23-s45))-(7*s45)/(4*(s12-s34-s45))-
(3*s45^2)/(4*(s12-s45)^2)+(3*(s12-2*s15)*s15*s45^2)/
(4*(-s15+s23+s34)^3*(-s15+s23-s45))+
(9*s15^4*s45^2)/(8*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(2*s45^2)/((s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(s15^2*s45^3)/(4*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s15*s45^3)/(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
s45^3/(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(7*s15^4*s45^3)/(4*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-
(7*s45^3)/(8*(s12-s45)^2*(s12-s34-s45))-
(7*s45^4)/(4*(s12-s45)*(s12-s34-s45)^3)-
s45^4/(2*(s12-s45)^3*(s12-s34-s45))+s45^3/(2*(-s12+s45)^3)-
(s15^2*s45*(2*s15+s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^2*s45)/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)-(s15^4*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(3*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15*(-s12+4*s15)*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(2*s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+((s12-3*s15)*s15*s45^3)/
(4*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)-
s15^2/(4*(-s15+s23+s34)*(s15-s23+s45))+
s45/(3*(s15-s23+s45))-(s15*(-2*s12+3*s15)*s45)/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-(s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45))-
(3*s15^3*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))-(s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))-(3*s15*(s15+s45))/
(4*(s12-s45)*(s15-s23+s45))+(s15^2*(s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(3*s15*(s15+s45)^2)/(4*(s12-s45)^2*(s15-s23+s45))-
(s15*(s15+s45)^3)/(2*(s12-s45)^3*(s15-s23+s45))+
(7*s45*(s15+s45)^4)/(4*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(s45*(s15+s45)^4)/(2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
(13*s45^4)/(6*(-s12+s34+s45)^4)+(13*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)+(13*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(25*s45^3)/(6*(-s12+s34+s45)^3)-(15*s45^2)/
(4*(-s12+s34+s45)^2)+(s15^4*s45^3)/(8*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-
(3*s45^3)/((s12-s45)*(-s12+s34+s45)^2)-
s45^4/(8*(s12-s45)^2*(-s12+s34+s45)^2)+
(s45*(s15+s45)^4)/(8*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(-s15+s34+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(s15^3*s45^2*(39*s15+2*s45))/(8*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(s34+2*s45))/
(4*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(7*s15^3*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(s15^3*s45^2*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(13*s15^3*(s34+s45)^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15^3*s45^2*(s15+4*s45))/
(8*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*(-6*s15+9*s34+4*s45))/(8*(-s15+s23+s34)*(s12-s45))-
(s45*(-2*s15+3*s34+5*s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+((s15+s45)^2*(-s15+6*s45))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^3*(-13*s15+9*s45))/(8*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^3*(3*s15+10*s45))/
(8*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^3*s45*(6*s15+31*s45))/(8*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+((s15+s45)^2*(6*s15+17*s34+60*s45))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^3*(21*s15+31*s34+78*s45))/(12*(s12-s34-s45)^3*
(s15-s23+s45))+(-3*s12*s15*s34+5*s34^3+
3*(2*s12-3*s15)*s15*s45)/(12*(-s15+s23+s34)^3)+
(s15*(2*s15^2+22*s15*s34-20*s34^2+55*s15*s45-12*s34*s45))/
(8*(-s15+s23+s34)^2*(s12-s45))-
(s15*(6*s15^2+3*s34^2+12*s15*s45-s34*s45+s45^2))/
(8*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*s45*(48*s15^2-33*s15*s45+2*s45^2))/(8*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s45*(2*s15^2-6*s15*s34+2*s34^2-9*s15*s45+4*s34*s45+2*s45^2))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15^2*s45*(13*s15^2+41*s15*s45+3*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(s45*(-s15^2-4*s15*s34+2*s34^2-8*s15*s45+5*s34*s45+3*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(-(s15*s34)+s34^2-6*s15*s45+5*s34*s45+4*s45^2))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(7*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(13*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(8*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(3*s15^2+19*s15*s45+39*s45^2))/(8*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)^3)+(-2*s15^3+8*s15^2*s45-11*s15*s45^2+2*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(16*s15^3+47*s15^2*s45-55*s15*s45^2+4*s45^3))/
(8*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(13*s15^3+30*s15^2*s45+12*s15*s45^2+6*s45^3))/
(8*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s15*s45*(s34^2+6*s34*s45+3*s45*(-s15+s45)))/
(4*(-s15+s23+s34)^3*(s12+s23-s45))+
(2*s15^2-3*s15*s45+5*s45^2+3*s34*(3*s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45))-
(3*s15*(-5*s15*s34^3+3*s34^4+s15*s34^2*(s15-5*s45)+
s15^2*s45*(3*s15+s45)+s15^2*s34*(s15+2*s45)))/
(8*(-s15+s23+s34)^3*(s12-s45)^2)+
((s15+s45)*(2*s34+3*(s15+5*s45)))/(6*(s12-s34-s45)*
(s15-s23+s45))+(s15*(-38*s15*s34^2+17*s34^3+
s15*s34*(37*s15-36*s45)+8*s15^2*(-2*s15+9*s45)))/
(8*(-s15+s23+s34)^3*(s12-s45))+
(s15^3*(85*s34^3+7*s45^2*(9*s15+s45)+9*s34*s45*(7*s15+11*s45)+
3*s34^2*(7*s15+59*s45)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(2*(-s15+s23+s34)^2*
(s12-s45)^3)+(-s23^3+3*s23^2*s45-3*s23*s45*(-s15+s45)+
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)+(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(2*(-s15+s23+s34)*
(s12-s45)^3)+(-4*s34^2*(9*s15+s45)+
s45*(-55*s15^2+16*s15*s45-6*s45^2)-
2*s34*(12*s15^2-7*s15*s45+5*s45^2))/(8*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(-12*s34^3+s34^2*(3*s15-5*s45)-
2*s15*s34*(-3*s15+s45)+s15*(3*s15^2+25*s15*s45+5*s45^2)))/
(8*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(68*s34^3+s34^2*(36*s15+86*s45)+
s45*(-39*s15^2+32*s15*s45+2*s45^2)+
s34*(-13*s15^2+70*s15*s45+20*s45^2)))/(8*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*(s34^2*(31*s15+151*s45)+
3*s45*(14*s15^2+75*s15*s45+7*s45^2)+
s34*(21*s15^2+172*s15*s45+172*s45^2)))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s34*(17*s15^2-10*s15*s45+3*s45^2)+
3*(2*s15^3+24*s15^2*s45+4*s15*s45^2+s45^3))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(94*s34^3+24*s34^2*(4*s15+s45)-
3*s34*(35*s15^2-36*s15*s45+12*s45^2)-
6*(-8*s15^3+35*s15^2*s45-3*s15*s45^2+3*s45^3)))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(2*s34^2*(-34*s15+53*s45)+6*s34*(2*s15^2+35*s15*s45+
11*s45^2)+3*(-13*s15^3-26*s15^2*s45+52*s15*s45^2+
4*s45^3)))/(24*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(s34*(31*s15^2+93*s15*s45+47*s45^2)+
3*(7*s15^3+47*s15^2*s45+99*s15*s45^2+7*s45^3)))/
(12*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-s45/(4*s12^2*(s12+s23-s45))-(7*s15^3*s45^3)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+s45^4/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(s15^3*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(s15*(s12^2-3*s12*s15+5*s15^2)*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(7*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15*(s12^2-3*s12*s15+5*s15^2)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^5*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(7*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(s15*(s12+s15))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(5*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))-(3*s15^3*s45)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))-
(3*s15^4*s45^2)/(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(7*s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))-
(13*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(13*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(7*s15^3*s45^4)/(4*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(s15^3*s45^4)/(8*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(s15^2*s45^3*(12*s15+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^3)/(8*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(7*s15^2*s45^3*(s15+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)-(s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(13*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15^2*s45^3*(s15+3*s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s12+23*s15+5*s34+3*s45)/(12*s12^2*(-s15+s23+s34))-
(s45*(s15+s45)^2*(s15+5*s45))/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(4*s15+7*s45))/(4*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^3*s45*(4*s15+9*s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(4*s12+23*s15+4*s34+30*s45)/(12*s12^2*(-s15+s23-s45))-
(s15^2*s45^2*(11*s15+39*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(43*s15^2+40*s15*s34+
4*s34^2+147*s15*s45)/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(6*s12*s15+6*s15^2+14*s12*s34+
25*s15*s34+14*s34^2+4*s15*s45+4*s34*s45)/
(24*s12^2*(-s15+s23+s34)^2)-
(s15*s45^2*(16*s15^2-11*s15*s45+s45^2))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45*(8*s15^2-8*s34^2+30*s15*s45-17*s34*s45+2*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(7*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(13*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(8*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(11*s15^2+25*s15*s45+4*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(4*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(s15*(2*s15^2+12*s15*s45+21*s45^2))/(4*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-(43*s15^2+40*s15*s34+
4*s34^2+147*s15*s45+51*s34*s45+108*s45^2)/
(12*s12^2*(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)^2*(73*s15*s34+31*s34^2+94*s15*s45+135*s34*s45+
125*s45^2))/(12*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
((s15+s45)*(97*s15^2+136*s15*s34+34*s34^2+354*s15*s45+
216*s34*s45+303*s45^2))/(24*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(-s15^3-7*s15^2*s45-11*s15*s45^2+
s45^3))/(4*s12^2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(5*s15^3+20*s15^2*s45-
11*s15*s45^2+s45^3))/(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(2*s15^3+12*s15^2*s45+21*s15*s45^2+
11*s45^3)/(4*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s34^2+6*s34*s45+6*s45*(s15+s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(s12^2+4*s15*s45-s12*(s15+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(s15*s45*(2*s12^2-s12*(4*s15+s45)+s15*(4*s15+3*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15*s45*(8*s34^3+2*s15*s34*(4*s15-7*s45)+
s15*s45*(19*s15+2*s45)-s34^2*(16*s15+5*s45)))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(-2*s34^2-5*s34*s45+2*s15*(s15+6*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15^2+s23^2-s34^2+3*s23*s45-12*s34*s45-15*s45^2+
s15*(s23+9*s45))/(12*s12^2*(s12+s23-s45)^2)+
(-6*s12^2*s15+10*s34^2*(s34+s45)-6*s15^2*(s34+3*s45)+
s15*s34*(129*s34+20*s45)+2*s12*(3*s15^2-3*s15*s34+5*s34^2+
3*s15*s45))/(24*s12^2*(s15-s23-s34)^3)+
(s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15*(s15^2*(2*s34+7*s45)-2*s15*(2*s34^2+s34*s45+5*s45^2)+
s34*(2*s34^2-5*s34*s45+6*s45^2)))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(2*s34^3+s34^2*(-2*s15+23*s45)+s34*s45*(-20*s15+39*s45)+
3*s45*(2*s15^2-5*s15*s45+7*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(2*s15^2*(s34+2*s45)+2*(s34+s45)^2*(s34+3*s45)-
s15*(4*s34^2+17*s34*s45+13*s45^2)))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)+
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15^3+12*s15^2*s45+(s34+s45)^2*(2*s34+17*s45)-
s15*(3*s34^2+38*s34*s45+39*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-6*s15^3+5*s34^3+
s34^2*(21*s15-19*s45)-79*s15^2*s45+9*s15*s45^2-21*s45^3-
s34*(43*s15^2+61*s15*s45+42*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(7*s45^2*(s34+s45)^2+s15^3*(73*s34+94*s45)+
s15^2*(31*s34^2+281*s34*s45+313*s45^2)+
s15*s45*(62*s34^2+343*s34*s45+344*s45^2))/
(12*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(97*s15^3-8*s34^2*s45+6*s34*s45^2+8*s45^3+
s15^2*(136*s34+451*s45)+s15*(34*s34^2+352*s34*s45+
657*s45^2))/(24*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(18*s15^3*s45+(s34+s45)^2*(s34^2+12*s34*s45+9*s45^2)+
s15^2*(s34^2+8*s34*s45+10*s45^2)-
s15*(2*s34^3+28*s34^2*s45+44*s34*s45^2+21*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(3*s15^3*(2*s34+7*s45)+s15^2*(92*s34^2+93*s34*s45-35*s45^2)+
(s34+s45)^2*(4*s34^2-12*s34*s45-9*s45^2)+
s15*(101*s34^3+165*s34^2*s45+82*s34*s45^2+21*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^3*(s34-6*s45)-(s34+s45)^3*(s34+6*s45)-
s15^2*(3*s34^2+22*s34*s45+28*s45^2)+
s15*(3*s34^3+28*s34^2*s45+55*s34*s45^2+30*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(2*(s34+s45)^2*(43*s34^2+20*s34*s45+3*s45^2)+
s15^2*(97*s34^2+200*s34*s45+70*s45^2)+
s15*(302*s34^3+692*s34^2*s45+472*s34*s45^2+76*s45^3)))/
(24*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(2*s45*(s34+s45)^2*(10*s34+3*s45)+s15^3*(97*s34+103*s45)+
s15^2*(136*s34^2+587*s34*s45+493*s45^2)+
s15*(-12*s34^3+292*s34^2*s45+400*s34*s45^2+84*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*((s34+s45)^3*(59*s34+7*s45)+
s15*(73*s34^3+240*s34^2*s45+282*s34*s45^2+136*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(2*s45*(s34+s45)^2*(33*s34+7*s45)+
s15^2*(73*s34^2+167*s34*s45+115*s45^2)+
s15*(31*s34^3+312*s34^2*s45+594*s34*s45^2+376*s45^3)))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-s15^3-s23^3+s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3+
s23^2*(s34+4*s45)+s15^2*(-s23+3*s34+8*s45)-
s23*(s34^2+4*s34*s45+6*s45^2)-
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
2/3-(3*s15*(-s15+s34)^3)/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)+(4*(s12-s34)*s34^2)/
(s15*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15*s45)/(4*(-s15+s23+s34)*(s12+s23-s45))+
((2*s12-s15)*s15^2*s45)/(6*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(13*s45)/(12*(s12-s34-s45))+(s15^2*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(s12*(s12-2*s15)*s15*s45^2)/
(6*(-s15+s23+s34)^2*(-s15+s23-s45)^3)-
(s12^2*s15*s45^3)/(6*(-s15+s23+s34)^3*(-s15+s23-s45)^3)+
(s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s15+s45)^3)-(2*s15^4*(-s15+s34)^2)/((s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45)^3)+(s15^4*(-s15+s34))/
((s12+s15-s34)*(-s15+s23+s34)*(s15+s45)^3)+
(2*s15*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3-
2*s12*s34*(-s15+s34)))/((-s15+s23+s34)*(s15+s45)^3)+
(2*s15*s34*(s12^2*s34^2+s12*s34*(-3*s15^2+5*s15*s34-2*s34^2)+
(-s15+s34)^2*(3*s15^2-3*s15*s34+s34^2)))/
((-s15+s23+s34)^3*(s15+s45)^3)+
(2*s15*(s15^4+3*s15^3*s34-2*s12^2*s34^2-9*s15^2*s34^2+
7*s15*s34^3-2*s34^4+s12*s34*(s15^2-7*s15*s34+4*s34^2)))/
((-s15+s23+s34)^2*(s15+s45)^3)+(s15^4*(-s15+s34)^3)/
((-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^3)-
(2*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45)^3)+(s15^4*(-s15+s34))/((-s15+s23+s34)*
(s12-s34-s45)*(s15+s45)^3)-(11*s15^3*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45)^2)+
(9*s15^3*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45)^2)+(7*s15^3*(s15-s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s15+s45)^2)+
(-3*s15^3+s12^2*s34-3*s15^2*s34+2*s15*s34^2+s34^3-
2*s12*s34*(s15+s34))/((-s15+s23+s34)*(s15+s45)^2)+
(s34*(s12^2*s34^2+(-s15+s34)^2*(-9*s15^2+3*s15*s34+s34^2)-
s12*s34*(-3*s15^2+s15*s34+2*s34^2)))/((-s15+s23+s34)^3*
(s15+s45)^2)+(-3*s15^4-9*s15^3*s34-2*s12^2*s34^2+
17*s15^2*s34^2-3*s15*s34^3-2*s34^4+
s12*s34*(-s15^2+3*s15*s34+4*s34^2))/((-s15+s23+s34)^2*
(s15+s45)^2)-(9*s15^3*(-s15+s34)^3)/(4*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(7*s15^3*(-s15+s34)^2)/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^3*(s15-s34))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)+(2*(s12-s34)^2*s34^3)/(s15*(-s15+s23+s34)^3*
(s15+s45))+(5*s15^2*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3*(s15+s45))-(4*(s12-s34)^2*s34^2)/
(s15*(-s15+s23+s34)^2*(s15+s45))-(13*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45))+
(2*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)*(s15+s45))+
(3*s15^2*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(s15+s45))+(4*s15^2+3*s12*s34+3*s15*s34-3*s34^2)/
(2*(-s15+s23+s34)*(s15+s45))+
(4*s15^3+11*s15^2*s34+2*s12*(s15-8*s34)*s34-21*s15*s34^2+
16*s34^3)/(2*(-s15+s23+s34)^2*(s15+s45))+
(s34*(12*s15^3-27*s15^2*s34+24*s15*s34^2-13*s34^3+
s12*s34*(-6*s15+13*s34)))/(2*(-s15+s23+s34)^3*(s15+s45))+
(s15^4*(-s15+s34)^3)/((-s15+s23+s34)^3*(s12-s34-s45)^3*
(s15+s45))-(2*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^2*
(s12-s34-s45)^3*(s15+s45))+(s15^4*(-s15+s34))/
((-s15+s23+s34)*(s12-s34-s45)^3*(s15+s45))+
(s15^2*(-s15+s34)^2*(-5*s15+2*s34))/(2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(s15^2*(-7*s15+5*s34))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15+s45))-
(s15^2*(17*s15^2-26*s15*s34+9*s34^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-s15^3/(6*(s15-s23+s45)^3)+
s15^2/(4*(s15-s23+s45)^2)-(s12*s15*s45)/(12*(-s15+s23+s34)*
(s15-s23+s45)^2)+(11*s45^4)/(6*(-s12+s34+s45)^4)-
(11*(s15+s45)^4*(s34+s45))/(6*(s15-s23+s45)*
(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(25*s45^3)/(6*(-s12+s34+s45)^3)+(13*s45^2)/
(4*(-s12+s34+s45)^2)-(s15^4*(-s15+s34)^3)/
((-s15+s23+s34)^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(2*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^2*(s15+s45)^2*
(-s12+s34+s45)^2)+(s15^4*(s15-s34))/((-s15+s23+s34)*
(s15+s45)^2*(-s12+s34+s45)^2)+(7*s15^3*(-s15+s34)^3)/
(4*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)-
(5*s15^3*(-s15+s34)^2)/(2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+(3*s15^3*(-s15+s34))/
(4*(-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)+
(s15*s45*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45))+(2*s34^3*(-2*s12+2*s34+s45))/
(s15*(-s15+s23+s34)^3)+(-17*s15-6*s34+2*s45)/
(12*(-s15+s23+s34))-(11*s15^3*(s34+s45)^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(5*s15+4*s45)/(12*(-s15+s23-s45))-
(s12*s15*s45^2*(6*s12+6*s15+7*s45))/(12*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-((s15+s45)*(3*s15+2*s34+7*s45))/
(6*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s12+3*s15)+3*s15*s45-3*s45^2)/(12*(-s15+s23+s34)*
(-s15+s23-s45))-((s15+s45)^2*(-2*s15^2+s45^2))/
(4*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(-(s12*s15)+12*s15^2+24*s12*s34+17*s15*s34-96*s34^2-
28*s15*s45+s34*s45+s45^2)/(12*(-s15+s23+s34)^2)-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
((s15+s45)^2*(6*s15^2+7*s15*s34+27*s15*s45+13*s34*s45+
27*s45^2))/(6*(s12-s34-s45)^3*(s15-s23+s45))+
(2*s15*(s12^2+3*s12*s15+3*s15^2)+4*s15*(4*s12+3*s15)*s45+
9*s15*s45^2-3*s45^3)/(12*(-s15+s23+s34)^2*(-s15+s23-s45))-
(-2*s15^3-2*s15^2*s45+s15*s45^2+s45^3)/(4*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s45*(-2*s15*(3*s12^2+6*s12*s15+2*s15^2)-3*s15*(7*s12+3*s15)*
s45-5*s15*s45^2+2*s45^3))/(12*(-s15+s23+s34)^3*
(-s15+s23-s45))-(s15*(13*s15^2*s34+45*s15^2*s45+
21*s15*s34*s45+81*s15*s45^2+8*s34*s45^2+6*s45^3))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-4*s15^4-10*s15^3*s45-6*s15^2*s45^2+s15*s45^3+s45^4)/
(12*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))-
((s15+s45)*(12*s15^2+39*s15*s45+39*s45^2+7*s34*(s15+s45)))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*s45*(4*s12^2-s15*(2*s15+3*s45)+2*s12*(s15+4*s45)))/
(12*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(-(s34*(19*s15+s45))+2*(6*s15^2-14*s15*s45+s45^2))/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(-39*s15^3+33*s15^2*s45-20*s15*s45^2+s45^3+
s34^2*(-29*s15+s45)-s34*(-30*s15^2+34*s15*s45+s45^2))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s34^2*(20*s15-22*s45)+3*s15*(4*s15^2+6*s15*s45-
11*s45^2)-6*s34*(4*s15^2+15*s15*s45+2*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*(21*s34^3+s34^2*(3*s15+25*s45)+
s34*(7*s15^2+15*s15*s45+4*s45^2)+s15*(-3*s15^2-3*s15*s45+
5*s45^2)))/(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^3*(-3*s15^3+16*s34^3+3*s15^2*s45+s45^3+
s34^2*(-6*s15+33*s45)+3*s34*(3*s15^2-s15*s45+6*s45^2)))/
(3*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(-23*s34^3+9*s15*s34*(-s15+2*s45)-3*s34^2*(9*s15+4*s45)+
s15*(11*s15^2-12*s15*s45+21*s45^2)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))+(-(s34*(4*s15^2+13*s15*s45+3*s45^2))+
3*(-5*s15^3-12*s15^2*s45-5*s15*s45^2+s45^3))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*(s34^2*(-5*s15+52*s45)+s34*(30*s15^2+22*s15*s45+
58*s45^2)+3*(-4*s15^3+6*s15^2*s45+9*s15*s45^2+2*s45^3)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-2*s12^2*s15-8*s15^3-140*s34^3+s34^2*(109*s15-70*s45)-
9*s15^2*s45-5*s15*s45^2+2*s45^3+s34*(-15*s15^2+77*s15*s45-
2*s45^2)+s12*(7*s15*s34+72*s34^2-2*s15*(3*s15+7*s45)))/
(12*(-s15+s23+s34)^3)+((2*s34^2)/(s15*(-s15+s23+s34)^3)-
(s15*s45)/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s15+s45)^3)+(s15^3*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45)^3)+
(2*s15*(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^3)-(2*s15*(s12*s15^2*(s15-s34)^2+s12^3*s34^2+
s15^2*(-s15+s34)^3-s12^2*s34*(2*s15^2-3*s15*s34+s34^2)))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^3)-(s15^3*(s15-s34)^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^3)+
(s15^3*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45)^3)+(7*s15^2*(s15-s34)^4)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3*(s15+s45)^2)+(7*s15^2*(s15-s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s15+s45)^2)+
(3*s12*s15^2*(s15-s34)-3*s15^2*(s15-s34)^2+s12^3*s34-
s12^2*s34*(2*s15+s34))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(3*s12*s15^2*(s15-s34)^2-s12^3*s34^2+
3*s15^2*(-s15+s34)^3+s12^2*s34*(-2*s15^2+s15*s34+s34^2))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+(5*s15^2*(s15-s34)^4)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^2)+
(5*s15^2*(s15-s34)^3)/(4*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45)^2)-(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45))+
(2*s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^3*(s15+s45))+
(2*(s12-s34)*s34)/(s15*(-s15+s23+s34)^2*(s15+s45))+
(3*s15*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45))+
(s15*(5*s15-2*s34)*(s15-s34)^2+s12^2*(4*s15-7*s34)*s34-
2*s12*s15*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(-s15+s23+s34)^3*(s15+s45))+
(3*s12^2*s34+s12*s15*(-4*s15+3*s34)+
s15*(5*s15^2-8*s15*s34+3*s34^2))/(2*s12^2*(-s15+s23+s34)^2*
(s15+s45))+(s15^3*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3*(s15+s45))-
(s15*(-9*s15+s34)*(-s15+s34)^3)/(4*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(3*s15*(s15-s34)^2*
(-3*s15+s34))/(4*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15+s45))+s15^2/(6*(s15-s23-s34)*(s15-s23+s45)^3)-
((s12-s15)*s15*s45)/(6*(-s15+s23+s34)^2*(s15-s23+s45)^3)-
(s12*s15*s45^2)/(6*(s15-s23-s34)^3*(s15-s23+s45)^3)+
s15/(12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(s15^3*(s15-s34)^4)/(s12^2*(s15-s23-s34)^3*(s15+s45)*
(-s12+s34+s45)^3)+(s15^3*(s15-s34)^4)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^2*(-s12+s34+s45)^2)+
(s15^3*(s15-s34)^3)/(s12^2*(-s15+s23+s34)^2*(s15+s45)^2*
(-s12+s34+s45)^2)-(3*s15^2*(s15-s34)^4)/
(4*s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(3*s15^2*(-s15+s34)^3)/(4*s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+(s15*s45*(-s15+s34+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15*s45*(-s15+s34+s45)^2)/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(2*s12+13*s15+2*s34+s45)/
(12*s12^2*(-s15+s23+s34))+(s15*(s12+s15+2*s45))/
(6*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(s15*s45*(4*s12+4*s15+5*s45))/
(12*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(4*s12+13*s15+4*s34+14*s45)/(12*s12^2*(s15-s23+s45))+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(32*s15^2+20*s15*s34+2*s34^2+84*s15*s45-s34*s45+4*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s15+s45)*(s34+s45)*(28*s15^2+7*s15*s34+60*s15*s45+
13*s34*s45+38*s45^2))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(32*s15^2+20*s15*s34+4*s34^2+
84*s15*s45+25*s34*s45+56*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(40*s15^2+40*s15*s34+
7*s34^2+108*s15*s45+72*s34*s45+96*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s15^3+3*s15^2*s45+3*s15*s45^2+s45^3)/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45)*(-s12+s34+s45))+
(s15*(s12^2+2*s12*s15+2*s15^2)+s15*(5*s12+6*s15)*s45+
6*s15*s45^2+s45^3)/(6*s12*(-s15+s23+s34)^3*
(s15-s23+s45))-(2*s15^2+2*s15*s45+s45^2+
s12*(2*s15+s45))/(4*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(-12*s15^2+26*s15*s34-4*s34^2+32*s15*s45-2*s34*s45+s45^2+
s12*(12*s15-4*s34+s45))/(12*s12^2*(-s15+s23+s34)^2)+
(4*s12^2*s15+2*s15^3+6*s15^2*s45+3*s15*s45^2+s45^3+
3*s12*(2*s15^2+4*s15*s45+s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15*(6*s15^4-6*s15^3*(3*s34+s45)+
4*s45*(s34+s45)^2*(5*s34+s45)+s15*(s34+s45)^2*
(s34+82*s45)+s15^2*(46*s34^2+74*s34*s45+34*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-4*s34^3-5*s34^2*(-8*s15+s45)+s34*(-22*s15^2+129*s15*s45+
3*s45^2)+s15*(28*s15^2+5*s15*s45+48*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(28*s15^3*(s34+s45)+s45^2*(-s34^2+s34*s45+2*s45^2)+
2*s15*s45*(10*s34^2+59*s34*s45+49*s45^2)+
s15^2*(7*s34^2+95*s34*s45+88*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(40*s15^3+4*s15^2*(10*s34+37*s45)+s45*(-4*s34^2-6*s34*s45+
7*s45^2)+s15*(7*s34^2+112*s34*s45+204*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(2*s34^4+6*s34^3*(6*s15+s45)+2*s34^2*(69*s15^2+11*s15*s45+
2*s45^2)-2*s15*s34*(34*s15^2-83*s15*s45+19*s45^2)+
s15*(24*s15^3-29*s15^2*s45+46*s15*s45^2-21*s45^3))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(6*s15^4-6*s15^3*(4*s34+s45)+(s34+s45)^3*
(21*s34+2*s45)+6*s15^2*(6*s34^2+4*s34*s45+s45^2)+
s15*(4*s34^3+48*s34^2*s45+60*s34*s45^2+22*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(3*s15^4-3*s15^3*(4*s34+5*s45)-s34*(s34+s45)^2*
(21*s34+8*s45)-s15^2*(22*s34^2+20*s34*s45+13*s45^2)-
s15*(96*s34^3+242*s34^2*s45+160*s34*s45^2+23*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-3*s15^4+s15^3*(49*s34+55*s45)+s34*s45*(s34^2+5*s34*s45+
4*s45^2)+s15^2*(31*s34^2+143*s34*s45+121*s45^2)+
s15*(5*s34^3+119*s34^2*s45+144*s34*s45^2+30*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-(s12^2*(5*s15+48*s34))+2*s12*(s34^2+s34*s45-
s45*(18*s15+s45))+2*(-10*s15^3+s34^2*(s34+2*s45)+
3*s15^2*(8*s34+5*s45)+s15*(9*s34^2-14*s34*s45-12*s45^2)))/
(12*s12^2*(-s15+s23+s34)^3))*tr5,1/4-(2*(s12-s34))/s15-
s15/(12*(s12+s15-s34))+(7*s34)/(2*(-s15+s23+s34))+
(s15^2*(-s15+s34-2*s45))/(2*(s12-s34)^2*(-s15+s23+s34))+
(s15*(-3*s15+5*s34))/(6*(-s15+s23+s34)*(s12-s45))+
(s15*(-s15+s34)*(-7*s15*s34+11*s34^2+2*s15*(s15-9*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45))+(3*s15^4*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(3*s15^4*s34^2)/((s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(3*s15^4*s34)/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^3*(s15+2*s34))/
(2*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(3*s15+8*s34))/(2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(2*s15^2+9*s15*s34-19*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s15^2*s34*(2*s15^2-5*s15*s34+5*s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
((s15-s34)*s45)/(2*(s12+s15-s34)*(-s15+s23+s34))-
s45/(2*(s12-s45))-(s15*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45))-(5*s45)/(3*(s12-s34-s45))+
(s15^3*(2*s15-3*s45)*s45)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(2*s34^3*s45^2)/(s15*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s34^3*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^3)-(2*s34^2*s45^2)/
(s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^2*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-((s15^2-3*s15*s34+3*s34^2)*s45^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3)-s45^2/(2*(s12-s45)^2)+
(s15^2*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(3*s45^2)/(2*(s12-s45)*(s12-s34-s45))+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)+
(s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-s45^3/((s12-s45)^2*(s12-s34-s45))-
s45^4/((s12-s45)*(s12-s34-s45)^3)-
s45^4/(3*(s12-s45)^3*(s12-s34-s45))+s45^3/(3*(-s12+s45)^3)-
(s15^3*s45*(s15+s45))/(3*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(3*s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))-(s15^3*(s15+2*s34))/(2*(s12-s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^2*(3*s15+8*s34))/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
s45/(4*(s15-s23+s45))+(s34*(s15+s45))/(12*(s12+s15-s34)*
(s15-s23+s45))-(s15*(s15+s45))/(2*(s12-s45)*
(s15-s23+s45))-(s15*(s15+s45)^2)/(2*(s12-s45)^2*
(s15-s23+s45))-(s15*(s15+s45)^3)/(3*(s12-s45)^3*
(s15-s23+s45))+(s45*(s15+s45)^4)/((s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(s45*(s15+s45)^4)/
(3*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(2*s45^3)/(-s12+s34+s45)^3+(3*s15^4*s34^3)/
(2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15^4*s34^2)/(2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(3*s15^4*s34)/(2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^3*s34*(3*s15+4*s34))/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(s15^3*(3*s15+8*s34))/
(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34^2*(-9*s15+16*s34))/(2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(3*s45^2)/(-s12+s34+s45)^2-
(3*s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)-
(2*s45^3)/((s12-s45)*(-s12+s34+s45)^2)-
s45^4/(2*(s12-s45)^2*(-s12+s34+s45)^2)+
(3*s15^4*s34)/(2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(3*s15+8*s34))/
(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^4)/(2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^4*s34^3)/((-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^4*s34^2)/((-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34*(s15+s34))/
((s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^4*s34)/((-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34^2*(-3*s15+8*s34))/(2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^4*s34)/((-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15*(-4*s15+s34+s45))/
(2*(-s15+s23+s34)*(s12-s34-s45))+
(s15*s45*(-s15+s34+s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45))+((s15+s45)^2*(-s15+2*s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15^3*s45*(s15+2*s45))/((-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*(s15-s34+2*s45))/
(2*(s12-s34)^2*(-s15+s23-s45))-(2*s34^3*(-s12+s34+2*s45))/
(s15*(-s15+s23+s34)^3)-(2*s34*(-3*s12+3*s34+2*s45))/
(s15*(-s15+s23+s34))+((s15+s45)^3*(-s15+3*s45))/
(2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(2*s34^2*(-3*s12+3*s34+4*s45))/
(s15*(-s15+s23+s34)^2)+((s15+s45)^3*(-s15+5*s45))/
(6*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s34*(7*s34+6*s45))/(-s15+s23+s34)^2+
(s15*(-5*s15*s34+17*s15*s45+2*s34*s45))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+((7*s34^3)/2+6*s34^2*s45)/
(-s15+s23+s34)^3-(s15*(s15^2+s45^2))/(2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(s15^3*(-5*s15*s34+18*s34^2-3*s15*s45+12*s34*s45+2*s45^2))/
((-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(2*s15^4*(5*s34^2+6*s34*s45+3*s45^2))/((-s15+s23+s34)^3*
(-s12+s34+s45)^3)+(s15*(2*s15^2-9*s15*s34+5*s34^2-
3*s15*s45+6*s34*s45+3*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*(-2*s15^2-4*s15*s34+11*s34^2+
14*s34*s45+3*s45^2))/((-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(-s15^2+2*s15*s45+12*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(s15^2*(-2*s15^2+s15*s45+15*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(s15^3*(7*s15*s34+11*s34^2+5*s15*s45+26*s34*s45+19*s45^2))/
((-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2*(4*s15^2+11*s15*s34+15*s15*s45+15*s34*s45+21*s45^2))/
((-s15+s23+s34)*(s12-s34-s45)^3)-(s15^4-6*s15^2*s45^2)/
(2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(-3*s15+s45)-5*s34*(-s15+s45))/
(2*(s12-s34)*(-s15+s23+s34))+
(s45*(s34^2+s15*(s15-s45)+2*s34*(-s15+s45)))/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*(8*s15^2+63*s34^2-15*s15*s45+9*s45^2+
27*s34*(-s15+s45)))/(6*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(4*s34^2+2*s34*s45+3*(s15+s45)^2))/(6*(-s15+s23+s34)*
(s12-s45)^2)-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))+
(12*s15^2+22*s15*s45+13*s45^2+4*s34*(4*s15+s45))/
(6*(s12-s34-s45)*(s15-s23+s45))+
(2*s34*(3*s15+s45)+s15*(3*s15+2*s45))/(2*(s12-s34)*
(-s15+s23-s45))+(s15*(-13*s34^2-6*s34*(-s15+s45)+
3*s15*(s15+3*s45)))/(6*(-s15+s23+s34)^2*(s12-s45))+
(s15*(15*s15*s34^3-7*s34^4+s15^2*s34*(s15-18*s45)+
3*s15^2*(s15-3*s45)*s45+3*s15*s34^2*(-3*s15+5*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(11*s34^3+s34^2*(-9*s15+5*s45)-s15*s34*(3*s15+14*s45)+
s15*(s15^2-5*s15*s45-15*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^2)-(s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(3*(-s15+s23+s34)^2*
(s12-s45)^3)-(s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/((s12-s34)^3*
(-s15+s23+s34)^2)+(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/((s12-s34)^3*
(-s15+s23+s34)^3)+(s15*s34*(s15^2-3*s15*s45-2*s45^2)+
s15^2*(s15^2-s15*s45+s45^2)+s34^2*(-14*s15^2+4*s15*s45+
s45^2))/(2*(s12-s34)^2*(-s15+s23+s34)^2)-
((-s15+s34)*(s15^2*s45*(s15+s45)+s15*s34*(3*s15^2-5*s15*s45-
2*s45^2)+s34^2*(-12*s15^2+4*s15*s45+s45^2)))/
(2*(s12-s34)^2*(-s15+s23+s34)^3)+
(s34^3*(11*s15-5*s45)-3*s34^2*(5*s15^2-3*s15*s45+3*s45^2)+
3*s15*s34*(2*s15^2-s15*s45+3*s45^2)-
s15^2*(2*s15^2+s15*s45+3*s45^2))/(2*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)+(2*s34^2*(-8*s15+5*s45)-3*s15*(s15^2+s45^2)+
s34*(7*s15^2-10*s15*s45+6*s45^2))/(2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(-5*s15^2+2*s15*s45+2*s45^2)+
s45*(17*s15^2+22*s15*s45+8*s45^2))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+((s15+s45)^3*(4*s15+3*s45)+
s34*(11*s15^3+15*s15^2*s45+9*s15*s45^2+2*s45^3))/
((s12-s34-s45)^3*(s15-s23+s45))+
(-2/(s15*(-s15+s23+s34))-(5*s15)/(2*s12^2*(-s15+s23+s34))+
s15^2/(s12^2*(s12-s34)*(-s15+s23+s34))+
(2*s15^2*s34)/(s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15^2*s34^2)/(s12^2*(s12-s34)^3*(-s15+s23+s34))-
(3*s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(3*s15^3*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*s34^2*(-2*s15+5*s34))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34^3*(6*s15+5*s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15*(s15^2-s15*s34+2*s34^2))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(2*s34^4*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)+
(3*s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(2*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^2)-(3*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
((s15^2-3*s15*s34+3*s34^2)*s45)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+((s15^3-4*s15^2*s34+6*s15*s34^2-
4*s34^3)*s45)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15*s45)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(s15-2*s45)*s45^2)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(s15^3*s45^3)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s15^2*s45^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(s15-s34)^2/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(2*s15^2*s34)/(s12^2*(s12-s34)^2*
(s15-s23+s45))+(s15^2*s34^2)/(s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15^2+s34^2)/(s12^2*(s12-s34)*
(s15-s23+s45))+(3*s12-29*s15+3*s34-26*s45)/
(12*s12^2*(s15-s23+s45))-(3*s15^3*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(s15^2-s15*s34+2*s34^2))/(s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s45^2*(s15+s45)^3)/
(s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(3*s15^3*s34^4)/(s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(3*s15^3*s34^4)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(5*s15^2*s34^4)/(s12^2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(3*s15^3*s34^3)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(3*s15^3*s34^2)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34*(-6*s15+5*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^2*(-3*s15+5*s34))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(3*s15^3*s34^2)/(2*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34*(-6*s15+5*s34))/(2*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s34^4)/(s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34^3)/(s12^2*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34^2*(-3*s15+s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^3*s34^2)/(s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34*(-4*s15+s34))/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(2*s15+5*s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^3*s34^2)/(s12^2*(-s12+s34)^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(-4*s15+s34))/
(2*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45*(-s15+s34+s45))/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(s15*s45*(-s15+s34+s45)^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(s45*(s15+s45)^2*(s15+2*s45))/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(s15^2*s45^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)-(s15^2*s45^2*(s15+4*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45^2*(s15+5*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^2*(4*s15+7*s45))/
(6*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(13*s15+9*s34+26*s45))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(2*s34*(-2*s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^2)+
(2*s34^2*(-s12^2+s12*s45+s34*s45))/(s12^2*s15*
(-s15+s23+s34)^3)-(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))-
(s15*(8*s15^2+33*s15*s34+21*s34^2+51*s15*s45+45*s34*s45+
3*s45^2))/(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s45*(s15^2+4*s15*s45+5*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*(s15^2-s34^2+6*s15*s45+6*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(4*s15^2-4*s34^2+15*s15*s45-6*s34*s45+6*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(s15*(2*s15^2+12*s15*s45+21*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-(39*s15^2+27*s15*s34+
4*s34^2+78*s15*s45+23*s34*s45+43*s45^2)/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^3*(13*s34^3+22*s34^2*s45+18*s34*s45^2+7*s45^3))/
(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(2*s15^3+12*s15^2*s45+21*s15*s45^2+11*s45^3)/
(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s34*(-s15+s34)*(s15*s34*(7*s15-5*s45)+4*s15^2*s45+
s34^2*(3*s15+s45)))/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^
3)+(s34*(s15*s34*(3*s15-5*s45)+4*s15^2*(s15+s45)+
s34^2*(3*s15+s45)))/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^
2)+(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(2*s15*s34+9*s34*(s34+2*s45)+3*s12*(3*s34+4*s45))/
(6*s12^2*(-s15+s23+s34)^2)+(3*s34^3-4*s15*s34*s45+
2*s15^2*(s15+s45)+s34^2*(7*s15+5*s45))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+
(s15*s45*(4*s34^3-2*s15*s34*(-2*s15+s45)-
s34^2*(8*s15+5*s45)+s15*s45*(7*s15+6*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(9*s34^3-6*s15*s34*s45+12*s15*s45^2+5*s34^2*(7*s15+6*s45)+
3*s12*s34*(3*s34+8*s45))/(6*s12^2*(-s15+s23+s34)^3)+
(s15^2*s34*(5*s34-6*s45)+2*s15^3*(s34+s45)-
s34^3*(3*s34+8*s45)+s15*s34^2*(-4*s34+9*s45))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(s15^2*(32*s34^3+16*s34*s45*(2*s15+s45)+
s45^2*(15*s15+2*s45)+3*s34^2*(7*s15+12*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*(8*s34^3+3*s34*s45*(4*s15+11*s45)+
s45^2*(6*s15+17*s45)+s34^2*(10*s15+27*s45)))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(12*s15^2+8*s15*(3*s34+5*s45)+s45*(32*s34+45*s45)))/
(2*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(42*s34^3+48*s34^2*s45+30*s34*s45^2+9*s45^3+
8*s15^2*(s34+s45)+s15*(90*s34^2+60*s34*s45-3*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s45*(s15+s45)^2*(5*s15+4*s45)+s34*(s15+s45)^2*
(7*s15+5*s45)+s34^2*(8*s15^2+7*s15*s45+2*s45^2))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(s34^3+s15*s45*(s15+3*s45)-s34^2*(2*s15+5*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45))-(s15*(s15^2*(7*s34+5*s45)+
s45*(7*s34^2+17*s34*s45+13*s45^2)+
s15*(8*s34^2+19*s34*s45+14*s45^2)))/(s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)-(12*s15^3+8*s15^2*(3*s34+5*s45)+
s15*s45*(32*s34+45*s45)+s45*(2*s34^2+14*s34*s45+17*s45^2))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(2*(s34+s45)^2*(4*s34+s45)+2*s15^2*(9*s34+7*s45)+
s15*(19*s34^2+64*s34*s45+48*s45^2)))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
5/6+s15/(6*(s12+s15-s34))-s34^3/(6*(-s15+s23+s34)^3)-
(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3)+
(3*s15*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(7*s15^2-(5*s15*s34)/2)/((s12-s34)*(-s15+s23+s34))+
(s15*(77*s15^2-84*s15*s34+15*s34^2))/(6*(s12-s34)*
(-s15+s23+s34)^2)-(s15*(-19*s15^3+36*s15^2*s34-
18*s15*s34^2+s34^3))/(3*(s12-s34)*(-s15+s23+s34)^3)-
(2*s15^4*s34^3)/((s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(2*s15^4*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s15^4*s34^2)/((s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(4*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(2*s15^4*s34)/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15^3*(14*s15+29*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(77*s15+90*s34))/(6*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*s34*(-19*s15^2+24*s15*s34-6*s34^2))/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-19*s15^2-89*s15*s34+54*s34^2))/(3*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(3*s45)/(2*(s12-s45))-
s45/(s12+s23-s45)+(7*s45)/(3*(s12-s34-s45))+
(3*s45^2)/(2*(s12-s45)^2)+(s15*(s15-s45)*s45^2)/
(2*(-s15+s23+s34)^3*(s12+s23-s45))-
(9*s15^4*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(4*s45^2)/((s12-s45)*(s12-s34-s45))+
s45^3/(s12-s45)^3+(s15^2*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15*s45^3)/((-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+s45^3/(2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(7*s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)-(s15^4*s45^3)/
((-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(7*s45^3)/(4*(s12-s45)^2*(s12-s34-s45))+
(7*s45^4)/(2*(s12-s45)*(s12-s34-s45)^3)+
s45^4/((s12-s45)^3*(s12-s34-s45))-(2*s15^4*s34)/
((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(s15^3*(14*s15+29*s34))/(6*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(77*s15+90*s34))/
(6*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(2*s45)/(3*(s15-s23+s45))-(s34*(s15+s45))/
(6*(s12+s15-s34)*(s15-s23+s45))+(3*s15*(s15+s45))/
(2*(s12-s45)*(s15-s23+s45))+(3*s15*(s15+s45)^2)/
(2*(s12-s45)^2*(s15-s23+s45))+(s15*(s15+s45)^3)/
((s12-s45)^3*(s15-s23+s45))-(7*s45*(s15+s45)^4)/
(2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(s45*(s15+s45)^4)/((s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(2*s45^4)/(3*(-s12+s34+s45)^4)+
(2*(s15+s45)^4*(s34+s45))/(3*(s15-s23+s45)*
(-s12+s34+s45)^4)+(2*s15^4*(s34+s45)^3)/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(8*s45^3)/(3*(-s12+s34+s45)^3)+(2*s15^4*s34^3)/
((s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(6*s15^3*s34^2*(-2*s15+s34))/((s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(11*s15^3*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(2*s15^4*s34^2)/((s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(9*s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(7*s15^3*(s15-s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^4*s34)/((s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+(4*s15^3*(s15+3*s34))/
((s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(4*s15^3*s34*(2*s15+3*s34))/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(5*s45^2)/(-s12+s34+s45)^2-
(s15^4*s45^3)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(6*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)+s45^4/(4*(s12-s45)^2*
(-s12+s34+s45)^2)+(2*s15^4*s34)/((s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(4*s15^3*(s15+3*s34))/
((s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^4)/(4*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^4*s34^3)/(3*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^4*s34^2)/(3*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^4*s34)/(3*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34^2*(-7*s15+6*s34))/((s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^3*s34*(28*s15+29*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^4*s34)/(3*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^3*s45^2*(39*s15+2*s45))/(4*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(7*s15^3*s45^2*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))+(2*s15^3*(s34+s45)^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15^3*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s45*(-3*s15+2*s34+4*s45))/
(2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(-6*s15+9*s34+4*s45))/(4*(-s15+s23+s34)*(s12-s45))-
((s15+s45)^2*(-s15+6*s45))/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)^3*(-13*s15+9*s45))/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
((s15+s45)^3*(3*s15+10*s45))/(4*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^3*s45*(6*s15+31*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*(-2*s15^2-22*s15*s34+20*s34^2-55*s15*s45+12*s34*s45))/
(4*(-s15+s23+s34)^2*(s12-s45))+
((-17*s15^2)/2+(13*s15*s34)/6+2*s15*s45-s34*s45-2*s45^2)/
((-s15+s23+s34)*(s12-s34-s45))+
(s15*(6*s15^2+3*s34^2+12*s15*s45-s34*s45+s45^2))/
(4*(-s15+s23+s34)*(s12-s45)^2)-
(s15^2*s45*(48*s15^2-33*s15*s45+2*s45^2))/(4*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s15^2*s45*(13*s15^2+41*s15*s45+3*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(7*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(2*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(3*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(51*s15^2+32*s15*s34+32*s15*s45+5*s34*s45+20*s45^2)/
(6*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(3*s15^2+19*s15*s45+39*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/((-s15+s23+s34)^3*
(s12-s45)^3)+(8*s15^3+11*s15^2*s34-4*s15^2*s45+
2*s15*s34*s45-14*s15*s45^2-s34*s45^2-6*s45^3)/
((s15-s23+s45)*(-s12+s34+s45)^2)+
(39*s15^3+75*s15^2*s34-27*s15^2*s45-13*s15*s34*s45+
3*s15*s45^2-3*s34*s45^2-3*s45^3)/(6*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(2*s15^3-8*s15^2*s45+11*s15*s45^2-
2*s45^3)/(4*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(16*s15^3+47*s15^2*s45-55*s15*s45^2+4*s45^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(13*s15^3+30*s15^2*s45+12*s15*s45^2+6*s45^3))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(s15^2-5*s15*s45+s45^2+s34*(-s15+s45)))/
(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(3*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(3*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-142*s15^3+8*s34^3+3*s15*s34*(103*s15-36*s45)+
216*s15^2*s45-6*s15*s45^2+6*s45^3-6*s34^2*(40*s15+s45)))/
(12*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(-5*s15*s34^3+3*s34^4+s15*s34^2*(s15-5*s45)+
s15^2*s45*(3*s15+s45)+s15^2*s34*(s15+2*s45)))/
(4*(-s15+s23+s34)^3*(s12-s45)^2)+
(3*s15*(14*s15+s45)+s34*(29*s15+2*s45))/
(6*(s12-s34)*(s15-s23+s45))+
(s15*(s34*(16*s15+s45)+s15*(17*s15+3*s45)))/
(6*(s12-s34)^2*(-s15+s23+s34))-
(s15*(s34*(16*s15+s45)+s15*(17*s15+3*s45)))/
(6*(s12-s34)^2*(-s15+s23-s45))+
(s15*(-s15+s34)*(s34^2*(15*s15-4*s45)-7*s15^2*s45+
s15*s34*(-21*s15+11*s45)))/(3*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*(38*s15*s34^2-17*s34^3+
8*s15^2*(2*s15-9*s45)+s15*s34*(-37*s15+36*s45)))/
(4*(-s15+s23+s34)^3*(s12-s45))+
(s15*(s34^2*(-44*s15+7*s45)+s15^2*(14*s15+17*s45)+
s34*(46*s15^2-24*s15*s45)))/(6*(s12-s34)^2*
(-s15+s23+s34)^2)-(s15*(45*s15^3+134*s15^2*s45+
240*s15*s45^2-6*s45^3+s34*(54*s15^2+126*s15*s45-10*s45^2)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
((-s15+s23+s34)^2*(s12-s45)^3)+
(-166*s15^3-52*s15*s34^2+171*s15^2*s45-30*s15*s45^2+6*s45^3+
6*s34*(45*s15^2-8*s15*s45+s45^2))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^2)-(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(3*(s12-s34)^3*
(-s15+s23+s34)^3)+(s15^3*(-12*s15^3+14*s34^3+12*s15^2*s45-
87*s15*s45^2+2*s45^3+s34^2*(-93*s15+30*s45)+
9*s34*(4*s15^2-15*s15*s45+2*s45^2)))/(6*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^2*(14*s15^3-10*s34^3-61*s15^2*s45+
34*s15*s45^2+2*s45^3-10*s34^2*(-13*s15+s45)+
s34*(-103*s15^2+120*s15*s45+2*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/((-s15+s23+s34)*
(s12-s45)^3)+(s15*(-12*s34^3+s34^2*(3*s15-5*s45)-
2*s15*s34*(-3*s15+s45)+s15*(3*s15^2+25*s15*s45+5*s45^2)))/
(4*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(-24*s15^3-30*s15^2*s45-254*s15*s45^2+6*s45^3+
s34^2*(-90*s15+26*s45)+s34*(3*s15^2-260*s15*s45+32*s45^2)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
((s15+s45)^2*(33*s15^2+80*s15*s45+35*s45^2)+
6*s34*(11*s15^3+19*s15^2*s45+13*s15*s45^2+3*s45^3))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(4*s34^2*(-57*s15+2*s45)-4*s34*(-90*s15^2+95*s15*s45+
3*s45^2)-3*(-9*s15^3-66*s15^2*s45+50*s15*s45^2+4*s45^3)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
((s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*(s15+s34))/(3*s12^2*(s12-s34)*(-s15+s23+s34))-
(s15*s34*(4*s15+s34))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(2*s15^3*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(2*s15^3*s34^3)/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^3*s34^2)/(s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34*(10*s15^2+31*s15*s34-12*s34^2))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(2*s15*s34^2*(8*s15^2-8*s15*s34+s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(2*s15^2+30*s15*s34+27*s34^2))/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
s45/(s12^2*(s12+s23-s45))+(7*s15^3*s45^3)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-s45^4/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(s15^3*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(s15-s34)^2/(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2*s34^2)/(3*s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(4*s15+s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2+s15*s34+s34^2)/(3*s12^2*(s12-s34)*(s15-s23+s45))+
(2*s15^3*s34^2)/(s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))+(s15*(2*s15^2+30*s15*s34+27*s34^2))/
(6*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(7*s45^2*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
(2*(s15+s45)^3*(s34+s45)^2)/(3*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(2*s15^3*(s34+s45)^4)/
(3*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(2*s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(2*s15^3*s34^4)/(s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(7*s15^3*s45^4)/(2*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(2*s15^3*s34^4)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(4*s15^2*s34^3*(-3*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(7*s15^2*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^3*s34^3)/(s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(8*s15^2*s34^2*(s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(2*s15^3*s34^2)/(s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(4*s15^2*s34*(s15+2*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^2*s45^3*(12*s15+s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(2*s15^3*s34^2)/(s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(4*s15^2*s34*(s15+2*s34))/
(s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s34^4)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34^3)/(3*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s34^2)/(3*s12^2*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))+
(4*s15^2*s34^3*(-4*s15+3*s34))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^2*s34^2*(6*s15+5*s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34*(4*s15+15*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^3*s34^2)/
(3*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(4*s15+15*s34))/(6*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(7*s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(2*s15^2*(s34+s45)^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(s15^2*s45^3*(s15+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)+(s12+17*s15+s34+3*s45)/
(6*s12^2*(-s15+s23+s34))+(s45*(s15+s45)^2*(s15+5*s45))/
(2*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*(s12+4*s15+s34+5*s45))/(3*s12^2*(s15-s23+s45))+
(s45*(-5*s15+4*s34+6*s45))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s45*(s15+s45)^2*(4*s15+7*s45))/
(2*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45^2*(11*s15+39*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-
(s15*(s15-s34)*s34*(11*s15*s34-5*s34^2+2*s15*s45-2*s34*s45))/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*s45^2*(16*s15^2-11*s15*s45+s45^2))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(7*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(2*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))-
(s15*s45^2*(11*s15^2+25*s15*s45+4*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(2*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15^3+6*s15^2*s45+(21*s15*s45^2)/2)/(s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s45*(s15^3+7*s15^2*s45+11*s15*s45^2-s45^3))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(5*s15^3+20*s15^2*s45-11*s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15^3+6*s15^2*s45+(21*s15*s45^2)/2+(11*s45^3)/2)/
(s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(11*s34^2+s34*(-16*s15+s45)-s15*(s15+s45)))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(3*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(s15*(s15-s34)*(-(s34*(10*s34+s45))+s15*(16*s34+s45)))/
(3*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15*s34*(11*s34^2-4*s15*(s15+s45)+s34*(-19*s15+4*s45)))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(2*s12*s34+2*s34*(s34+2*s45)+s15*(5*s34+4*s45))/
(12*s12^2*(-s15+s23+s34)^2)+
(s34*(2*s12*s34+2*s34*(s34+s45)+s15*(63*s34+4*s45)))/
(12*s12^2*(-s15+s23+s34)^3)-
(s45*(4*s15^2+2*s34^2+7*s34*s45+6*s45^2-
2*s15*(3*s34+5*s45)))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(2*s34^2+5*s34*s45-
2*s15*(s15+6*s45)))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(-8*s34^3-s15*s45*(19*s15+2*s45)+
s34^2*(16*s15+5*s45)+2*s15*s34*(-4*s15+7*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(42*s15^2+s34^2-6*s34*s45-12*s45^2+3*s15*(9*s34+37*s45))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(42*s15^2+5*s34^2+31*s34*s45+74*s45^2+3*s15*(9*s34+37*s45))/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(37*s15^3+279*s15^2*s45+411*s15*s45^2-28*s45^3-
4*s34^2*(9*s15+2*s45)+6*s34*(8*s15^2+36*s15*s45-5*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s45*(8*s34^2+17*s34*s45-2*(4*s15^2+15*s15*s45+s45^2)))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(-2*s34^3+s34^2*(4*s15+5*s45)+s15*s45*(-7*s15+10*s45)-
2*s34*(s15^2-s15*s45+3*s45^2)))/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(37*s15^3+279*s15^2*s45+411*s15*s45^2+
169*s45^3+12*s34^2*(-3*s15+s45)+24*s34*(2*s15^2+9*s15*s45+
5*s45^2))/(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15^3-s45*(s34+s45)^2-2*s15^2*(s34+2*s45)+
s15*(s34^2+5*s34*s45+5*s45^2)))/(2*s12^2*(s15-s23-s34)^3*
(s12+s23-s45))+(8*s15^3+s34^3+10*s34^2*s45+
24*s34*s45^2+18*s45^3+9*s15^2*(8*s34+9*s45)-
2*s15*(7*s34^2-19*s34*s45+12*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(-2*s45^2*(s34+s45)^2+s15^3*(37*s34+46*s45)+
3*s15^2*(18*s34^2+49*s34*s45+52*s45^2)+
3*s15*s45*(20*s34^2+53*s34*s45+54*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^3*(37*s34+46*s45)+3*s15^2*(18*s34^2+49*s34*s45+
52*s45^2)+s45^2*(18*s34^2+49*s34*s45+52*s45^2)+
3*s15*s45*(20*s34^2+53*s34*s45+54*s45^2))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(-18*s15^4+2*s45*(s34+s45)^2*(s34+3*s45)+
s15^3*(43*s34+37*s45)+s15^2*(-102*s34^2+345*s34*s45+
351*s45^2)+2*s15*(41*s34^3+87*s34^2*s45+61*s34*s45^2+
9*s45^3))/(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*(38*s34+26*s45)+s15^2*(-4*s34^2+45*s34*s45-41*s45^2)+
(s34+s45)^2*(s34^2-3*s45^2)+s15*(50*s34^3+54*s34^2*s45+
37*s34*s45^2+15*s45^3))/(6*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))+(s15*(18*s15^4+s15^3*(-72*s34+6*s45)+
s15^2*(215*s34^2-56*s34*s45-40*s45^2)+2*(s34+s45)^2*
(5*s34^2-2*s34*s45-3*s45^2)-2*s15*(151*s34^3+
196*s34^2*s45+116*s34*s45^2+23*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15*(-12*s15^4+12*s15^3*(3*s34+s45)-4*s45*(s34+s45)^2*
(3*s34+s45)+s15^2*(13*s34^2+47*s34*s45+55*s45^2)+
3*s15*(22*s34^3+79*s34^2*s45+113*s34*s45^2+77*s45^3)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*(12*s15^4-12*s15^3*(4*s34+s45)+2*(s34+s45)^3*
(5*s34+s45)+12*s15^2*(6*s34^2+4*s34*s45+s45^2)-
s15*(109*s34^3+204*s34^2*s45+198*s34*s45^2+100*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3))*tr5,
2/3-(3*s15*(-s15+s34)^3)/(2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^2*(4*s15+s34))/
(2*(s12-s34)*(-s15+s23+s34)^3)+(25*s15^2*(s15-s34))/
(2*(s12-s34)*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2)+(s15*(13*s15-3*s34))/
(2*(s12-s34)*(-s15+s23+s34))-(3*s34)/(2*(-s15+s23+s34))+
(5*s15^2*(s15+s34))/(2*(s12-s34)^2*(-s15+s23+s34))+
(s15^2+3*s34^2)/(2*(-s15+s23+s34)^2)-(5*s15^2*(s15+s34))/
(2*(s12-s34)^2*(-s15+s23-s45))-(s15^4*s34^3)/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^4*s34^2)/((s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(4*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(2*s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^4*s34)/((s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(5*s15^3*(s15+2*s34))/
(2*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(25*s15+28*s34))/(2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(3*s15^2*s34*(6*s15^2-7*s15*s34+s34^2))/
((s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-12*s15^2-57*s15*s34+29*s34^2))/(2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-(2*s45)/(s12-s45)-
s45/(6*(s12-s34-s45))-(2*s45^2)/(s12-s45)^2+
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))-
(7*s45^2)/((s12-s45)*(s12-s34-s45))-(4*s15^2*s45^3)/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
s45^3/(2*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(2*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(3*s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(4*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-(13*s45^3)/
(2*(s12-s45)^2*(s12-s34-s45))-
(3*s45^4)/((s12-s45)*(s12-s34-s45)^3)-
(4*s45^4)/(3*(s12-s45)^3*(s12-s34-s45))+
(4*s45^3)/(3*(-s12+s45)^3)-(s45^2*(-3*s15+s45))/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^2*s45*(2*s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^2*s45^2*(3*s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s15^3*s45^2*(19*s15+s45))/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(s15^2*s45)/(2*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^4*s45)/((-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+((s12-4*s15)*s15*s45^2)/
(2*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(2*s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(4*s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15*(-s12+3*s15)*s45^3)/
(2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(5*s15^3*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+
s15^2/(2*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(13*s15+8*s34))/(2*(s12-s34)*(s15-s23+s45))-
(s15^4*s34)/((s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(5*s15^3*(s15+2*s34))/(2*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(25*s15+28*s34))/
(2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-2*s12+3*s15)*s45)/(2*(-s15+s23+s34)^2*(s15-s23+s45))-
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))+(3*s15^2*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-(3*s15*(-s12+2*s15)*s45^2)/
(2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(3*s15^3*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(s15^3*s45^3)/
(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))-
(3*s15*(s15+s45))/(2*(s12-s45)*(s15-s23+s45))-
(s15^2*(s15+s45))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(3*s15*(s15+s45)^2)/(2*(s12-s45)^2*
(s15-s23+s45))-(4*s15*(s15+s45)^3)/(3*(s12-s45)^3*
(s15-s23+s45))+(3*s45*(s15+s45)^4)/
((s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(4*s45*(s15+s45)^4)/(3*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+s45^3/(-s12+s34+s45)^3+
(3*s15^3*(7*s15-2*s34)*s34^2)/(2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(5*s15^4*s34^3)/(2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(11*s15^3*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(5*s15^4*s34^2)/(2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+(9*s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(7*s15^3*(s15-s34))/(2*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(5*s15^4*s34)/(2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34*(7*s15+11*s34))/((s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(7*s15+22*s34))/
(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
s45^2/(2*(-s12+s34+s45)^2)+(9*s15^4*s45^2)/
(2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(9*s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(8*s45^3)/((s12-s45)*
(-s12+s34+s45)^2)-(9*s45^4)/(2*(s12-s45)^2*
(-s12+s34+s45)^2)+(5*s15^4*s34)/(2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*(7*s15+22*s34))/
(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(9*s45*(s15+s45)^4)/(2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(15*s15^3*s34^2*(-s15+s34))/
(2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(5*s15^3*s34*(s15+s34))/((s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15*s45^2*(3*s15+2*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s45*(-s15+5*s34+2*s45))/(3*(-s15+s23+s34)*(s12+s23-s45))+
(3*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(4*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(9*s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(-3*s23+4*s45)/(6*(s12+s23-s45))-
(s15*s45^2*(-3*s15+24*s34+5*s45))/(6*(-s15+s23+s34)^3*
(s12+s23-s45))+((s15+s45)^2*(-7*s15+6*s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45^2*(-19*s15+16*s34+16*s45))/(6*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+((s15+s45)^3*(-19*s15+17*s45))/
(6*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^3*(3*s15+19*s45))/(2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s45*(3*s15+20*s45))/
((-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(3*s12*s15*s34-4*s34^3+3*s15*(-2*s12+3*s15)*s45)/
(6*(-s15+s23+s34)^3)+(5*s15*(-s15+s34)^2*
(3*s15*s34+s15*s45-s34*s45))/(2*(s12-s34)^2*
(-s15+s23+s34)^3)+(-(s15*(9*s15+8*s34))/2+3*s15*s45+
s45^2)/((s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45*(-28*s15^2+6*s15*s45+s45^2))/(2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-(27*s15^2+13*s15*s34-8*s15*s45+
10*s34*s45+4*s45^2)/(6*(-s15+s23+s34)*(s12-s34-s45))-
(s45*(-17*s15*s34+8*s34^2-7*s15*s45+13*s34*s45+5*s45^2))/
(6*(-s15+s23+s34)^2*(s12+s23-s45))+
(3*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(4*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(9*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s45*(11*s15^2-22*s15*s34+8*s34^2-29*s15*s45+16*s34*s45+
8*s45^2))/(6*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15^2*s45*(38*s15^2+116*s15*s45+9*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-
(s15*(9*s15^2+31*s34^2+18*s15*s45+23*s34*s45+24*s45^2))/
(6*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*(3*s15^2+28*s15*s45+66*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(4*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)+(-7*s15^3-8*s15^2*s45-2*s15*s45^2+s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-28*s15^3-145*s15^2*s45+24*s15*s45^2+6*s45^3))/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(19*s15^3+40*s15^2*s45+6*s15*s45^2+9*s45^3))/
(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15*(23*s34-9*(s15+s45)))/(6*(-s15+s23+s34)*(s12-s45))-
(5*s15*(-s15+s34)*(-(s34*(-4*s15+s45))+s15*(s15+s45)))/
(2*(s12-s34)^2*(-s15+s23+s34)^2)+
(3*s23^2-11*s23*s45+s45*(-14*s15+8*s34+13*s45))/
(6*(s12+s23-s45)^2)+(s15*(99*s15*s34^3-40*s34^4+
s15^2*s34*(19*s15-153*s45)+3*s15^2*(19*s15-24*s45)*s45+
6*s15*s34^2*(-13*s15+16*s45)))/(6*(-s15+s23+s34)^3*
(s12-s45)^2)+(s15*(-57*s15*s34^2+53*s34^3+
s15^2*(28*s15-45*s45)-3*s15*s34*(8*s15+21*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45))-
(s15*(67*s34^2+3*s34*(s15+7*s45)+3*s15*(-7*s15+24*s45)))/
(6*(-s15+s23+s34)^2*(s12-s45))+
(s15*(71*s34^3+s34^2*(-81*s15+32*s45)-s15*s34*(9*s15+140*s45)+
s15*(19*s15^2+31*s15*s45-120*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^2)+(s15^2*(-7*s15^3-14*s34^3+19*s15^2*s45+
21*s15*s45^2+s45^3-s34^2*(13*s15+27*s45)+
s34*(45*s15^2+25*s15*s45-12*s45^2)))/(2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(4*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(3*(-s15+s23+s34)^2*
(s12-s45)^3)+(32*s15^3+45*s15^2*s45+26*s15*s45^2+6*s45^3+
s34*(22*s15^2+6*s15*s45-s45^2))/(2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(29*s15^3+44*s15^2*s45-s15*s45^2+
s45^3+s34*(25*s15^2+3*s15*s45+s45^2))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15*(-(s34^2*(12*s15+13*s45))+
s34*(74*s15^2+19*s15*s45-11*s45^2)+
s45*(62*s15^2+31*s15*s45+2*s45^2)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(4*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)-(s15^3*(4*s15^3+5*s34^3-4*s15^2*s45-
12*s15*s45^2+5*s45^3+3*s34^2*(4*s15+5*s45)+
3*s34*(-4*s15^2+5*s45^2)))/(2*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^2*(8*s15^3-18*s15^2*s45-
27*s15*s45^2+15*s45^3+3*s34^2*(7*s15+5*s45)+
6*s34*(-3*s15^2+3*s15*s45+5*s45^2)))/(2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(3*s15*(s45*(-5*s15^2-3*s15*s45+5*s45^2)+
s34*(3*s15^2+9*s15*s45+5*s45^2)))/(2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15*(-73*s15^3-31*s34^3+42*s15^2*s45-
3*s15*s45^2+5*s45^3-3*s34^2*(-7*s15+4*s45)+
3*s34*(37*s15^2+21*s15*s45+8*s45^2)))/(6*(-s15+s23+s34)^3*
(s12-s34-s45))+(-108*s15^3+75*s15^2*s45-7*s15*s45^2+
5*s45^3+s34^2*(35*s15+8*s45)+s34*(99*s15^2+10*s15*s45+
13*s45^2))/(6*(-s15+s23+s34)^2*(s12-s34-s45))+
((s15+s45)^2*(4*s15^2+3*s15*s45+3*s45^2)-
s34*(13*s15^3+23*s15^2*s45+15*s15*s45^2+3*s45^3))/
(2*(s12-s34-s45)^3*(s15-s23+s45))+
(1/(2*s12^2)-(5*s15*(s15-s34)^2*s34)/(s12^2*(s12-s34)*
(-s15+s23+s34)^3)-(5*s15*(s15-s34)^2*s34^2)/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(5*s15*s34*(-s15+s34))/(s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(5*s15*s34^2*(-s15+s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(2*s15^3*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^3*s34^3)/(s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34*(5*s15+4*s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(5*s15*s34*(s15^2+3*s15*s34-s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2*(16*s15^2-17*s15*s34+s34^2))/(s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))-
(3*s45^3)/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s15*s45^4)/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(s15*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(4*s15^3*s45^4)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+(s45^3*(-3*s15+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15*(s12^2-3*s12*s15+5*s15^2)*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s15^5*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45)^2)-
(7*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15*(s12^2-3*s12*s15+5*s15^2)*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^5*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(s15*(s12+s15))/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15^3*s34^2)/(s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+(s15*s34*(5*s15+4*s34))/
(s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
(5*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))+(6*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(3*s15^4*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(4*s45^2*(s15+s45)^3)/
(3*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))-
((3*s15)/2+s45)/(s12^2*(s15-s23+s45))+(2*s15^3*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^3*s34^4)/(s12^2*(s12-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(3*s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(5*s15^3*s34^4)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(2*s15^2*s34^3*(-6*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(7*s15^2*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^3*s34^2)/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(5*s15^2*s34*(2*s15+3*s34))/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^2*(17*s15+15*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(12*s15^3*s45^3)/(s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(9*s15^3*s45^4)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^2*s34*(2*s15+3*s34))/
(2*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(9*s45^2*(s15+s45)^3)/(2*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s15^2*s34^3*(-s15+s34))/
(s12^2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))-
(5*s15^2*s34^2*(s15+s34))/(2*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-(5*s15^2*s34^2)/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(5*s15^2*s34^2)/(2*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))-(3*s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(4*s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(9*s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45^3*(22*s15+3*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(4*s12-6*s15+4*s34+3*s45)/
(6*s12^2*(-s15+s23+s34))+(-2*s15-2*s23+s34+6*s45)/
(2*s12^2*(s12+s23-s45))+(s15^3*s45*(4*s15+9*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(s45*(s15+s45)^2*(9*s15+14*s45))/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(16*s15+25*s45))/(6*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(s15^2*s45^2*(21*s15+73*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+
(-6*s15^2+6*s15*s34+27*s15*s45-5*s34*s45-22*s45^2)/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*s45^2*(-32*s15^2+2*s15*s45+s45^2))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(3*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(9*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(4*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(3*s15^2+3*s23^2-3*s23*s34+3*s34^2+
s15*(3*s23-6*s34-25*s45)-14*s23*s45+22*s34*s45+24*s45^2)/
(6*s12^2*(s12+s23-s45)^2)+(-45*s15^2-6*s15*s34+4*s34^2-
87*s15*s45+11*s34*s45+28*s45^2)/(6*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(s15*s45*(9*s15^2+32*s15*s45+37*s45^2))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(16*s15^2-16*s34^2+57*s15*s45-9*s34*s45+48*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(8*s15^2-8*s34^2+42*s15*s45+30*s34*s45+105*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(8*s15^3+42*s15^2*s45+69*s15*s45^2-9*s45^3)/
(6*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(10*s15^3+31*s15^2*s45+s15*s45^2-s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s45*(-16*s15^3-57*s15^2*s45-66*s15*s45^2+3*s45^3))/
(6*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(8*s15^3+42*s15^2*s45+69*s15*s45^2+35*s45^3)/
(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
((s15^3*s45^2)/2+s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(3*s15^2+s12*(3*s15+5*s34)+
s15*(s34+s45)+s34*(5*s34+s45))/(6*s12^2*(-s15+s23+s34)^
2)+(s15*(-s12^2-4*s15*s45+s12*(s15+2*s45)))/
(2*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(4*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(4*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15*s45*(2*s12^2-s12*(4*s15+s45)+s15*(4*s15+3*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15*s45^2*(5*s15^2+8*(s34+s45)^2-s15*(16*s34+13*s45)))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2)-
(15*s15^2+s45*(s34+14*s45)+s15*(2*s34+29*s45))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(16*s34^3-32*s34^2*(s15+s45)+
s15*s34*(16*s15+19*s45)+s15*s45*(13*s15+48*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(-3*s12^2*s15+4*s34^2*(s34+s45)-3*s15^2*(s34+3*s45)+
s15*s34*(-29*s34+8*s45)+s12*(3*s15^2-3*s15*s34+4*s34^2+
3*s15*s45))/(6*s12^2*(-s15+s23+s34)^3)+
(-3*s34^3-29*s34^2*s45-24*s34*s45^2+5*s45^3-
3*s15^2*(s34+s45)+s15*(6*s34^2+23*s34*s45-21*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(8*s15^3+2*s34^3+9*s34^2*(8*s15-3*s45)+84*s15^2*s45+
78*s15*s45^2+5*s45^3+3*s34*(5*s15^2+36*s15*s45-9*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-2*s15^3*(s34+5*s45)+s15^2*(11*s34^2+4*s34*s45-25*s45^2)+
6*s15*s45*(2*s34^2+s34*s45-4*s45^2)+
3*s45^2*(s34^2-3*s45^2))/(2*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(s45*(15*s15^3+s15^2*(16*s34+s45)+
(s34+s45)^2*(16*s34+5*s45)+s15*(-35*s34^2-32*s34*s45+
6*s45^2)))/(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15*(8*s34^3-16*s34^2*(s15+4*s45)+s15*s45*
(-22*s15+111*s45)+s34*(8*s15^2+86*s15*s45+21*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-5*s45^2*(s34+s45)^2+2*s15^3*(s34+5*s45)-
6*s15*s45*(2*s34^2+s34*s45-4*s45^2)+
s15^2*(-11*s34^2-4*s34*s45+25*s45^2))/
(2*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s45*(s15^3+8*(s34+s45)^3+s15^2*(27*s34+37*s45)-
s15*(27*s34^2+64*s34*s45+31*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(18*s15^3-10*s45^2*(s34+s45)+20*s15^2*(s34+3*s45)+
s15*(7*s34^2+12*s34*s45+70*s45^2))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)+(-3*s15^4+(4*s34-s45)*s45*
(s34+s45)^2+s15*(s34+s45)^2*(3*s34+5*s45)-
s15^3*(19*s34+37*s45)-s15^2*(44*s34^2+77*s34*s45+
119*s45^2))/(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-4*s15^4+10*s45*(s34+s45)^3+4*s15^3*(3*s34+s45)-
4*s15^2*(3*s34^2+6*s34*s45+5*s45^2)+
3*s15*(5*s34^3+9*s34^2*s45-3*s34*s45^2-13*s45^3)))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^2*(4*s15^4-5*(s34+s45)^4-4*s15^3*(4*s34+s45)+
4*s15^2*(6*s34^2+4*s34*s45+s45^2)-
6*s15*(3*s34^3+2*s34^2*s45-2*s34*s45^2-3*s45^3)))/
(2*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15^3*(22*s34+25*s45)+(s34+s45)^2*(4*s34^2-16*s34*s45-
5*s45^2)-3*s15^2*(49*s34^2+60*s34*s45+36*s45^2)+
3*s15*(20*s34^3+25*s34^2*s45+9*s34*s45^2-2*s45^3))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*(3*s15^4+s15^3*(-12*s34+s45)-(9*s34-s45)*(s34+s45)^3+
s15^2*(63*s34^2+60*s34*s45+52*s45^2)+
s15*(-28*s34^3-18*s34^2*s45+4*s34*s45^2+5*s45^3)))/
(2*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(3*s15^3-3*s15^2*(3*s34+11*s45)+s15*(9*s34^2+66*s34*s45+
56*s45^2)-3*(s34^3+10*s34^2*s45+16*s34*s45^2+6*s45^3))/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s34^2*(-7*s15+s45)-2*s34*(10*s15^2+6*s15*s45+s45^2)-
2*(9*s15^3+30*s15^2*s45+35*s15*s45^2+14*s45^3))/
(2*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2))*tr5,
2/3-(3*s15*(-s15+s34)^3)/(4*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s15*(-s15+s34)^2*(4*s15+s34))/
(4*(s12-s34)*(-s15+s23+s34)^3)+(25*s15^2*(s15-s34))/
(4*(s12-s34)*(-s15+s23+s34)^2)+(3*s15*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)+(s15*(13*s15-3*s34))/
(4*(s12-s34)*(-s15+s23+s34))-(3*s34)/(4*(-s15+s23+s34))+
(5*s15^2*(s15+s34))/(4*(s12-s34)^2*(-s15+s23+s34))-
(s15^2-3*s34^2)/(4*(-s15+s23+s34)^2)+
(s15*(-19*s15^2*s34+2*s15*s34^2+5*s34^3+12*s15^2*(s15-3*s45)))/
(4*(-s15+s23+s34)^3*(s12-s45))+(s15*(s34-4*s45))/
(4*(-s15+s23+s34)*(s12-s45))-(5*s15^2*(s15+s34))/
(4*(s12-s34)^2*(-s15+s23-s45))-(s15^4*s34^3)/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15^4*(-s15+s34)^3)/((s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^4*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+(2*s15^4*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^4*(s15-s34))/((s12+s15-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^4*s34)/(2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(s15-s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(5*s15^3*(s15+2*s34))/
(4*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(25*s15+28*s34))/(4*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(3*s15^2*s34*(6*s15^2-7*s15*s34+s34^2))/
(2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-12*s15^2-57*s15*s34+29*s34^2))/(4*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s45)/(4*(s12+s23-s45)^2)-s45/(2*(s12+s23-s45))+
(17*s45)/(12*(s12-s34-s45))-(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^2*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45))+(3*(s12-2*s15)*s15*s45^2)/
(4*(-s15+s23+s34)^3*(-s15+s23-s45))-
(15*s15^4*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-s45^2/(2*(s12-s45)*(s12-s34-s45))+
(s15^2*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15*s45^3)/((-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
s45^3/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(5*s45^3)/(4*(s12-s45)^2*
(s12-s34-s45))+s45^4/(2*(s12-s45)*(s12-s34-s45)^3)+
(s15*s45*(-s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*s45*(2*s15+s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^2*s45)/(4*(-s15+s23+s34)*
(s15-s23+s45)^2)-(s15^4*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(3*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15*(-s12+4*s15)*s45^2)/
(4*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^4*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(2*s15^3*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+((s12-3*s15)*s15*s45^3)/
(4*(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^4*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(5*s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)-
s15^2/(4*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(13*s15+8*s34))/(4*(s12-s34)*(s15-s23+s45))-
(s15^4*s34)/(2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))-
(5*s15^3*(s15+2*s34))/(4*(s12-s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*(25*s15+28*s34))/
(4*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))-
s45/(3*(s15-s23+s45))-(s15*(-2*s12+3*s15)*s45)/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*s15^3*s45)/(4*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-(s15^3*s45^2)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45))-
(3*s15^3*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))-(s15^3*s45^3)/(4*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))+(s15^2*(s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(s15+s45)^2)/((s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(5*s15*(s15+s45)^3)/(4*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(s45*(s15+s45)^4)/(2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(s15*s45*(s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)+
(11*s45^4)/(6*(-s12+s34+s45)^4)-(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(25*s45^3)/(6*(-s12+s34+s45)^3)+(3*s15^3*(7*s15-2*s34)*s34^2)/
(4*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(5*s15^4*s34^3)/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(11*s15^3*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(5*s15^4*s34^2)/(4*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(9*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(7*s15^3*(s15-s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(5*s15^4*s34)/(4*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34*(7*s15+11*s34))/(2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(7*s15+22*s34))/
(4*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(15*s45^2)/(4*(-s12+s34+s45)^2)+(5*s15^4*s45^3)/
(4*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s45^4)/(4*(s12-s45)^2*(-s12+s34+s45)^2)+
(5*s15^4*s34)/(4*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(7*s15+22*s34))/
(4*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s45*(s15+s45)^4)/(4*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(15*s15^3*s34^2*(-s15+s34))/
(4*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(5*s15^3*s34*(s15+s34))/(2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15^3*s45^2*(21*s15+2*s45))/
(4*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(-s15+s34+2*s45))/(2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(11*s15^3*(s34+s45)^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(5*s15^3*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(5*s15^3*s45*(2*s15+7*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
((s15+s45)^3*(7*s15+9*s45))/(4*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-3*s12*s15*s34-4*s34^3+
3*(2*s12-3*s15)*s15*s45)/(12*(-s15+s23+s34)^3)+
(5*s15*(-s15+s34)^2*(3*s15*s34+s15*s45-s34*s45))/
(4*(s12-s34)^2*(-s15+s23+s34)^3)-
(5*s15*(s34^2+s34*s45+s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2)-(s15^2*s45*(36*s15^2-15*s15*s45+2*s45^2))/
(4*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(5*s15^2*(s15^2+3*s15*s45+3*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(7*s15^2+29*s15*s45+3*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(14*s15^2+5*s15*s34-5*s15*s45+2*s34*s45+4*s45^2)/
(4*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*(57*s15^2+68*s15*s34+24*s15*s45+11*s34*s45+15*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(4*s15^3+8*s15^2*s45-5*s15*s45^2+2*s45^3)/(4*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15*(12*s15^3+49*s15^2*s45-25*s15*s45^2+4*s45^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(7*s15^3+30*s15^2*s45+48*s15*s45^2+6*s45^3))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15*(3*s15*s34^3-s34^4+s15^2*s34*(s15-6*s45)+
3*s15^2*(s15-s45)*s45+3*s15*s34^2*(-s15+s45)))/
(4*(-s15+s23+s34)^3*(s12-s45)^2)-
(5*s15*(-s15+s34)*(-(s34*(-4*s15+s45))+s15*(s15+s45)))/
(4*(s12-s34)^2*(-s15+s23+s34)^2)-
(42*s15^2+17*s15*s45+14*s45^2+4*s34*(7*s15+s45))/
(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-31*s15^2+12*s34^2+38*s15*s45-2*s45^2+
2*s34*(20*s15+s45)))/(4*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(10*s15*s34+6*s34^2+s15*(-4*s15+37*s45)))/
(4*(-s15+s23+s34)^2*(s12-s45))+
(66*s15^3+27*s15^2*s45-48*s15*s45^2-30*s45^3+
s34*(59*s15^2+4*s15*s45-10*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s15*(2*s34^3-6*s15*s34*s45+
s34^2*(-3*s15+s45)+s15*(s15^2+3*s15*s45-5*s45^2)))/
(4*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(-(s34^2*(31*s15+34*s45))+3*s15*(4*s15^2+54*s15*s45+
s45^2)-6*s34*(-32*s15^2+15*s15*s45+2*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(150*s15^2*s34-34*s34^3-12*s34^2*(5*s15+s45)+
3*s15*(-27*s15^2+37*s15*s45+2*s45^2)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15^2*(26*s34^3+s34^2*(39*s15+30*s45)+
s15*(7*s15^2-31*s15*s45+s45^2)+s34*(-49*s15^2+25*s15*s45+
4*s45^2)))/(4*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*(12*s15^3-3*s15^2*s45+78*s15*s45^2+6*s45^3+
s34^2*(43*s15+61*s45)+s34*(-15*s15^2+109*s15*s45+67*s45^2)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^3*(35*s34^3+6*s34^2*(5*s15+12*s45)+
3*s34*(-6*s15^2+12*s15*s45+13*s45^2)+
2*(3*s15^3-3*s15^2*s45+9*s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15*(s34*(25*s15^2+75*s15*s45+17*s45^2)+
6*(2*s15^3+8*s15^2*s45+21*s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)-
(6*(s15+s45)^2*(s15^2+7*s15*s45+5*s45^2)+
s34*(31*s15^3+69*s15^2*s45+57*s15*s45^2+16*s45^3))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
((-5*s15*(s15-s34)^2*s34)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^
3)-(5*s15*(s15-s34)^2*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(5*s15*s34*(-s15+s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(5*s15*s34^2*(-s15+s34))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15^3*(s15-s34)^3)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^3*s34^3)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*s34^2)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s15*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*s34*(5*s15+4*s34))/
(2*s12^2*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
(5*s15*s34*(s15^2+3*s15*s34-s34^2))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s34^2*(16*s15^2-17*s15*s34+s34^2))/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s45)/(4*s12^2*(s12+s23-s45)^2)-
s45/(2*s12^2*(s12+s23-s45))+(5*s15^3*s45^3)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-s45^4/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(s15*(s12^2-3*s12*s15+5*s15^2)*
s45)/(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15^5*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(s12^2-3*s12*s15+5*s15^2)*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^5*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45)^2)-(7*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)-(s15*(s12+s15))/(4*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(s15^3*s34^2)/(2*s12^2*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+(s15*s34*(5*s15+4*s34))/
(2*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^4*s45)/(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))-(3*s15^4*s45^2)/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s45^2*(s15+s45)^3)/(2*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(s15^2*s45^2*(s34+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15^3*s34^4)/(2*s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^3*s45^4)/(2*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(7*s15^2*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(5*s15^3*s34^4)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-6*s15+s34))/
(s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(7*s15^2*(s15-s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45)^2)-
(5*s15^2*s34*(2*s15+3*s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^2*(17*s15+15*s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^2*s45^3*(12*s15+s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^2*s34*(2*s15+3*s34))/
(4*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s15^2*s34^3*(-s15+s34))/
(2*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))-
(5*s15^2*s34^2*(s15+s34))/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-(5*s15^2*s34^2)/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))-
(5*s15^2*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15*s45^2*(s34+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(5*s15^2*s45^2*(s15+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(s15^2*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(5*s15^2*s45^3*(s15+3*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(4*s12+13*s15+4*s34+3*s45)/(12*s12^2*(-s15+s23+s34))+
(s45*(-5*s15+4*s34+6*s45))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s45*(s15+s45)^2*(5*s15+7*s45))/
(2*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s45*(4*s15+9*s45))/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(s15*s45*(5*s34+12*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(4*s12+13*s15+4*s34+14*s45)/(12*s12^2*(s15-s23+s45))+
(23*s15^2+23*s15*s34+4*s34^2+63*s15*s45-6*s34*s45-12*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45^2*(16*s15^2-5*s15*s45+s45^2))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45^2*(17*s15^2+55*s15*s45+4*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+6*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(23*s15^2+23*s15*s34+4*s34^2+63*s15*s45+28*s34*s45+
44*s45^2)/(12*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(5*s15^3+17*s15^2*s45-5*s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s45*(5*s15^3+17*s15^2*s45+19*s15*s45^2+s45^3))/
(2*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15-2*(s34+s45)))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(5*s15*s45^2*(s15^2+s34^2-
2*s15*(s34+s45)))/(4*s12^2*(s15-s23-s34)^3*(s12-s45)^2)+
(s15*s45*(-7*s15^2+s34^2+s34*s45-2*s45^2+s15*(2*s34+s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(3*s15^2+s12*(3*s15-5*s34)-s15*(4*s34+s45)-
s34*(5*s34+s45))/(12*s12^2*(-s15+s23+s34)^2)+
(s15*(s12^2+4*s15*s45-s12*(s15+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15*s45*(3*s15^2-(s34+s45)^2+s15*(s34+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*s45*(2*s12^2-s12*(4*s15+s45)+s15*(4*s15+3*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(3*s12^2*s15+s12*(-3*s15^2+4*s34^2+3*s15*(s34-s45))+
4*s34^2*(s34+s45)+3*s15^2*(s34+3*s45)+
2*s15*s34*(9*s34+4*s45))/(12*s12^2*(-s15+s23+s34)^3)+
(s15*s45*(-5*s15^2-5*s34^2+2*s15*(5*s34+8*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(4*s15^3+88*s15^2*s45+147*s15*s45^2-11*s45^3-
7*s34^2*(2*s15+s45)+2*s34*(8*s15^2+59*s15*s45-6*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(4*s15^3+88*s15^2*s45+147*s15*s45^2+63*s45^3+
2*s34^2*(-7*s15+5*s45)+2*s34*(8*s15^2+59*s15*s45+36*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-5*s34^3+4*s34^2*s45+21*s34*s45^2+18*s45^3+
s15^2*(53*s34+26*s45)-s15*(59*s34^2+21*s34*s45+87*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(31*s15^3*(s34+s45)+2*s45^2*(s34+s45)^2+
s15^2*(28*s34^2+131*s34*s45+112*s45^2)+
s15*s45*(41*s34^2+157*s34*s45+125*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(31*s15^3*(s34+s45)+s45^2*(16*s34^2+57*s34*s45+44*s45^2)+
s15^2*(28*s34^2+131*s34*s45+112*s45^2)+
s15*s45*(41*s34^2+157*s34*s45+125*s45^2))/
(6*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(-9*s15^4+s15^3*(s34-29*s45)+4*s34*s45*(s34+s45)^2+
s15^2*(-56*s34^2+113*s34*s45+s45^2)+
2*s15*(7*s34^3+64*s34^2*s45+57*s34*s45^2-6*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(9*s15^4+s15^3*(-36*s34+3*s45)-2*s34*(s34+s45)^2*
(15*s34+4*s45)+s15^2*(131*s34^2+40*s34*s45+62*s45^2)+
s15*(-204*s34^3-320*s34^2*s45-154*s34*s45^2+s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(4*s34^2*(s34+s45)^2+s15^3*(30*s34+33*s45)-
s15^2*(33*s34^2+26*s34*s45+95*s45^2)+
s15*(93*s34^3+91*s34^2*s45+13*s34*s45^2+6*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(6*s15^4-6*s15^3*(4*s34+s45)-2*(s34+s45)^3*
(12*s34+s45)+6*s15^2*(6*s34^2+4*s34*s45+s45^2)-
s15*(61*s34^3+132*s34^2*s45+120*s34*s45^2+43*s45^3)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15*(-6*s15^4+6*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*
(13*s34+2*s45)+4*s15^2*(4*s34^2+11*s34*s45+7*s45^2)+
s15*(34*s34^3+177*s34^2*s45+261*s34*s45^2+127*s45^3)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3))*tr5,
1/4+s15/(4*(s12+s15-s34))-s34/s15+s34/(2*(s12+s15))+
s34^2/(s15*(s12+s15))+(s34*(-s15+s34))/(2*(s12+s15)^2)+
(s15*s34*(s15+s34))/(s12+s15)^3-s34^3/(3*(-s15+s23+s34)^3)+
s34^4/(s15*(-s15+s23+s34)^3)+(3*s34^2)/(4*(-s15+s23+s34)^2)-
(3*s34^3)/(s15*(-s15+s23+s34)^2)-(3*s34)/(4*(-s15+s23+s34))+
(3*s34^2)/(s15*(-s15+s23+s34))+(s15^4*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s15^4*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^4*(-s15+s34))/((s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(3*s15^2*(s15-s34)*s34^2)/
(4*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(5*s15^2*(-s15+s34)^3)/(2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))-(13*s15^2*(-s15+s34)^2)/
(4*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(s15+s34))/(2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(3*s15^2*(-s15+s34))/(4*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^2*(s15+2*s34))/
(4*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45))+
((s15-s34)*s45)/(4*(s12+s15-s34)*(-s15+s23+s34))+
(s15*s45)/(4*(s12+s23-s45)^2)-(s15^4*s45)/
(2*(s12+s15)^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(3*s15^3*s45)/(4*(s12+s15)*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*s45)/(2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^4*s45)/((s12+s15)^3*(-s15+s23+s34)*(s12+s23-s45))+
(3*s15^3*s45)/(2*(s12+s15)^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45)/((s12+s15)*(-s15+s23+s34)*(s12+s23-s45))+
(2*s45)/(3*(s12-s34-s45))+(s34^3*s45^2)/(s15*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s34^3*s45^2)/(4*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^2*s45^2)/(s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^2*s45^2)/(4*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^4*s45^2)/((s12+s15)^2*
(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^3*s45^2)/(2*(s12+s15)*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(3*s15^2*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(2*s15^4*s45^2)/((s12+s15)^3*
(-s15+s23+s34)^2*(s12+s23-s45))-(5*s15^3*s45^2)/
(2*(s12+s15)^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^4*s45^3)/(2*(s12+s15)^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(s15^3*s45^3)/(4*(s12+s15)*
(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(s15^4*s45^3)/((s12+s15)^3*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^3*s45^3)/((s12+s15)^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15^2*s45^2*(6*s15+s45))/(4*(s12+s15)*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2*(s15+2*s34))/(4*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15*(s34-s45))/
(4*(s12-s34)*(s15-s23+s45))-(7*s45)/(12*(s15-s23+s45))-
(s34*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45))-
(3*s15*(s34+s45))/(4*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s45*(s34+s45))/(4*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s34^3*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^3)+
(11*s45^4)/(6*(-s12+s34+s45)^4)-(11*(s15+s45)^4*(s34+s45))/
(6*(s15-s23+s45)*(-s12+s34+s45)^4)-(11*s15^4*(s34+s45)^3)/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(11*s45^3)/(3*(-s12+s34+s45)^3)-(s15^3*s34^3)/
(2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(11*s15^3*(-s15+s34)^3)/(4*(s12+s15-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-(9*s15^3*(-s15+s34)^2)/
(2*(s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(7*s15^3*(-s15+s34))/(4*(s12+s15-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(5*s45^2)/(2*(-s12+s34+s45)^2)-
(s15^3*s34)/(2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(4*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(s15^3*s34^2)/(4*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34)/(4*(s12-s34)^2*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34)/(4*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))-
(s34^2*(3*s34+2*s45))/(s15*(s12+s15)*(-s15+s23+s34))+
(s15^2*s45*(2*s15+3*s45))/(4*(s12+s15)*(-s15+s23+s34)^2*
(s12+s23-s45))-(11*s15^3*(s34+s45)^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(s15*s45*(s15+s34+4*s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45))+(-3*s15*s34+s34^2-2*s15*s45+6*s34*s45)/
(4*(s12+s15)*(-s15+s23+s34))+
(s34^2*(3*s34^2+4*s34*s45+s45^2))/(s15*(s12+s15)*
(-s15+s23+s34)^2)+(s15*(4*s15^2-4*s15*s34+13*s34^2-
s15*s45+7*s34*s45+4*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45))-(11*s15^2*(s34+s45)*(s15^2+4*s15*s45+
6*s45^2))/(6*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15*s34*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^3*(-s15+s23+s34)^3)+
(-3*s34^3+s34^2*(7*s15-2*s45)+s15^2*s45+3*s15*s34*(s15+s45))/
(2*(s12+s15)^2*(-s15+s23+s34))-
(s15*(3*s34^3+s15^2*s45-s15*s34*s45+2*s34^2*(s15+s45)))/
((s12+s15)^3*(-s15+s23+s34))+
(s15*(s15*(s15+s45)+s34*(2*s15+s45)))/(4*(s12-s34)^2*
(-s15+s23+s34))-(s15*(s15*(s15+s45)+s34*(2*s15+s45)))/
(4*(s12-s34)^2*(-s15+s23-s45))-
(s15*(-3*s15^2+30*s15*s45+15*s45^2+7*s34*(4*s15+s45)))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s34^5-3*s15^3*s45^2+3*s15^2*s34*s45^2+s34^3*s45*(-8*s15+s45)-
3*s15*s34^2*s45*(-3*s15+s45)+s34^4*(-5*s15+2*s45))/
(2*(s12+s15)^2*(-s15+s23+s34)^3)+
(s15*(3*s34^4+s15*s34*(s15-2*s45)*s45+s15^2*s45^2+
s34^2*s45*(-4*s15+s45)+s34^3*(s15+4*s45)))/
((s12+s15)^3*(-s15+s23+s34)^2)+
(-8*s34^3+s34^2*(9*s15-23*s45)-8*s34*s45*(-s15+s45)+
s15*s45*(s15+4*s45))/(4*(s12+s15)*(-s15+s23+s34)^2)+
(s15*s45-s34*(s15+5*s45))/(4*(s12-s34)*(-s15+s23+s34))-
(s34*(s15+4*s45)+s45*(14*s15+11*s45))/(12*(s12-s34-s45)*
(s15-s23+s45))-((s15+s45)^2*(6*s45*(3*s15+4*s45)+
s34*(7*s15+13*s45)))/(6*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s34^4+3*s15^2*s45^2-12*s15*s34*s45^2+
3*s34^2*s45*(-3*s15+4*s45)+s34^3*(-6*s15+17*s45))/
(4*(s12+s15)*(-s15+s23+s34)^3)+
(s15^2*(-26*s34^3+15*s34^2*(s15-2*s45)+
s34*(-21*s15^2+3*s15*s45-4*s45^2)+
s15*(7*s15^2-3*s15*s45-3*s45^2)))/(4*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(3*s15*s34^3-s15^2*(3*s15^2+s45^2)+
3*s15*s34*(3*s15^2+s45^2)-3*s34^2*(3*s15^2+s45^2))/
(4*(s12+s15-s34)*(-s15+s23+s34)^3)+
(3*s34^4+s15*s34*(5*s15-2*s45)*s45+s15^2*s45*(-s15+s45)+
s34^3*(-11*s15+4*s45)+s34^2*(-3*s15^2-11*s15*s45+s45^2))/
(2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2))/(4*(s12-s34)^2*
(-s15+s23+s34)^2)-((-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+
s15^2*s45^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(4*(s12-s34)^2*(-s15+s23+s34)^3)+
(s34^2*(-3*s15+s45)-s15*(3*s15^2-s15*s45+s45^2)+
2*s34*(3*s15^2-s15*s45+s45^2))/(4*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s34^2*(-s15+10*s45)-
s15*(s15^2+3*s45^2)+2*s34*(-s15^2-5*s15*s45+3*s45^2))/
(4*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(-34*s34^3+9*s15*s34*(-2*s15+s45)-6*s34^2*(-3*s15+2*s45)+
3*s15*(3*s15^2+s15*s45+4*s45^2)))/(12*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15*(s34^2*(-41*s15+34*s45)+
12*s34*(6*s15^2+2*s15*s45+s45^2)+
3*s15*(-10*s15^2+4*s15*s45+7*s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(6*s15^3+33*s15^2*s45+60*s15*s45^2+
33*s45^3+s34*(19*s15^2+20*s15*s45+7*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s34^3*s45+s15^2*s45*(s15+3*s45)+3*s15*s34*
(s15^2+s15*s45-3*s45^2)+s34^2*(-3*s15^2-9*s15*s45+
9*s45^2))/(4*(s12-s34)*(-s15+s23+s34)^3)+
(s15^3*(6*s15^3-35*s34^3+18*s34^2*(s15-4*s45)-6*s15^2*s45+
6*s15*s45^2-2*s45^3-3*s34*(6*s15^2-6*s15*s45+13*s45^2)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15^2*(s34^2*(-5*s15+61*s45)+s34*(24*s15^2+s15*s45+67*s45^2)+
6*(-2*s15^3+2*s15^2*s45+s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15*(s34*(13*s15^2+21*s15*s45+17*s45^2)+
6*(-s15^3+4*s15^2*s45+9*s15*s45^2+s45^3)))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
(-(s34/(s12*s15*(-s15+s23+s34)))-(s15^3*s34)/
(s12^2*(s12+s15)^3*(-s15+s23+s34))+(3*s15^2*s34)/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34))-
(s15*s34)/(s12^2*(s12+s15)*(-s15+s23+s34))-
(s15*s34)/(2*s12^2*(s12-s34)*(-s15+s23+s34))-
(s15*s34^2)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s34^2*(2*s12-s45))/(s12^2*s15*(-s15+s23+s34)^2)+
(s15^3*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(3*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34^4)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(s15-s34)*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+(3*s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*s34*(-2*s15+s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s34^4*s45)/(s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s34^4*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^3*s45)/(s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^2)-
(3*s34^3*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+((s15^2-3*s15*s34+3*s34^2)*s45)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
((s15^3-4*s15^2*s34+6*s15*s34^2-4*s34^3)*s45)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15*s45)/(4*s12^2*(s12+s23-s45)^2)-(s15^5*s45)/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(5*s15^4*s45)/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^5*s45)/(s12^2*(s12+s15)^3*
(-s15+s23+s34)^2*(s12+s23-s45))+(3*s15^4*s45)/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(13*s15^3*s45)/(4*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*s45)/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s15^5*s45^2)/(2*s12^2*(s12+s15)^2*
(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(3*s15^4*s45^2)/(4*s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+(s15^5*s45^2)/(s12^2*(s12+s15)^3*
(-s15+s23+s34)^3*(s12+s23-s45))-(5*s15^4*s45^2)/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s34^3*(-s12+s45))/(s12^2*s15*(-s15+s23+s34)^3)+
(s15-s34)^2/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34)/(2*s12^2*(s12-s34)*(s15-s23+s45))-
(s15*s34^2)/(4*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15*s34*(-2*s15+s34))/(4*s12^2*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s45^2*(s34+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(11*(s15+s45)^3*(s34+s45)^2)/(6*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(11*s15^3*(s34+s45)^4)/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(s15^3*(s15-s34)^4)/(s12^2*(s12+s15-s34)*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(7*s15^2*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s15^2*s34^4)/(2*s12^2*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(7*s15^2*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s34^2)/(2*s12^2*(s12-s34)*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34^2)/(2*s12^2*(s12-s34)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(s15^2*s34^4)/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^2*s34^3)/(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^2*s34^2)/(4*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))-(s15^2*s34^2)/
(4*s12^2*(s12-s34)^2*(s15-s23+s45)*(-s12+s34+s45))+
(11*s15^2*(s34+s45)^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(4*s12+7*s15+10*s34+3*s45)/
(12*s12^2*(-s15+s23+s34))+(s15^3*s45*(2*s15+5*s45))/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^3*(s12+s23-s45))-
(s15*s45*(-5*s15+3*s34+5*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(7*s12+4*s15+7*s34+11*s45)/
(12*s12^2*(s15-s23+s45))+
(s34*(4*s12*s34+39*s15*s34+s34^2+8*s15*s45-20*s34*s45))/
(12*s12^2*(-s15+s23+s34)^3)-
(s15^3*s34*(s34^2-2*s15*s45+s34*s45))/(s12^2*(s12+s15)^3*
(-s15+s23+s34)^3)+(s15^3*(2*s34^2-s15*s45+s34*s45))/
(s12^2*(s12+s15)^3*(-s15+s23+s34)^2)+
(11*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*s45*(-6*s15^2+2*s34^2-5*s15*s45+6*s34*s45+4*s45^2))/
(4*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(23*s15^2+20*s15*s34+4*s34^2+63*s15*s45+6*s34*s45+6*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
((s15+s45)*(s34+s45)*(22*s15^2+7*s15*s34+51*s15*s45+
13*s34*s45+35*s45^2))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(23*s15^2+20*s15*s34+4*s34^2+
63*s15*s45+22*s34*s45+44*s45^2)/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s34*(3*s34^2-s34*(s15-5*s45)-
2*s15*(s15+s45)))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15*s45*(s15-2*(s34+s45)))/(4*s12^2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15^2*(3*s15*s34*(s34-2*s45)-2*s15^2*s45+3*s34^2*(s34+s45)))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^3)+
(s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(4*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)-
(3*s15^2*(s15*(s34-s45)+s34*(2*s34+s45)))/
(2*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s15*(s15*(9*s34-4*s45)+4*s34*(2*s34+s45)))/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(5*s12*s34+s34*(8*s34-11*s45)+s15*(10*s34+s45))/
(12*s12^2*(-s15+s23+s34)^2)-
(s15*s45*(3*s15^2-(s34+s45)^2+s15*(s34+2*s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(6*s15^2*s45-4*s34^2*(s34+s45)+s15*s34*(-9*s34+8*s45)))/
(4*s12^2*(s12+s15)*(-s15+s23+s34)^3)-
(s34*(s15^2*(3*s34+2*s45)-s15*s34*(6*s34+7*s45)+
s34^2*(3*s34+8*s45)))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^
3)+(-5*s34^3+s34^2*(s15-2*s45)+s15*s45*(20*s15+21*s45)+
s34*(29*s15^2+60*s15*s45+3*s45^2))/(12*s12^2*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(6*s15^4-6*s15^3*(3*s34+s45)+2*s45*(s34+s45)^2*
(13*s34+2*s45)+s15*(s34+s45)^2*(s34+67*s45)+
s15^2*(40*s34^2+62*s34*s45+28*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(22*s15^3*(s34+s45)+2*s45^2*(s34+s45)^2+
2*s15*s45*(10*s34^2+53*s34*s45+43*s45^2)+
s15^2*(7*s34^2+80*s34*s45+73*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(22*s15^3+20*s15^2*(2*s34+5*s45)+
s45*(-s34^2+6*s34*s45+7*s45^2)+s15*(13*s34^2+106*s34*s45+
159*s45^2))/(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(22*s15^3+20*s15^2*(2*s34+5*s45)+s45*(7*s34^2+66*s34*s45+
81*s45^2)+s15*(13*s34^2+106*s34*s45+159*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(9*s15^4-5*s15^3*(s34-5*s45)+4*s34*s45*(s34+s45)^2+
s15^2*(73*s34^2+131*s34*s45+85*s45^2)-
4*s15*(s34^3-26*s34^2*s45-33*s34*s45^2-6*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-3*s15^3*s45+4*s34^2*(s34+s45)^2+
s15^2*(54*s34^2+64*s34*s45+19*s45^2)+
2*s15*(21*s34^3+23*s34^2*s45-7*s34*s45^2-6*s45^3))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(3*s15^4-3*s15^3*(4*s34+s45)+(s34+s45)^3*
(12*s34+s45)+3*s15^2*(6*s34^2+4*s34*s45+s45^2)+
s15*(-s34^3+15*s34^2*s45+21*s34*s45^2+8*s45^3)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s15*(9*s15^4+s15^3*(-36*s34+3*s45)+2*s34*(s34+s45)^2*
(15*s34+4*s45)+s15^2*(76*s34^2+32*s34*s45+7*s45^2)+
s15*(60*s34^3+182*s34^2*s45+124*s34*s45^2+17*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2))*tr5,
5/4+(4*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)^2)+
(-4*s15+3*s34)/(12*(-s15+s23+s34))+(s15*(3*s15-5*s34))/
(6*(-s15+s23+s34)*(s12-s45))-
(s15*(-s15+s34)*(-7*s15*s34+11*s34^2+2*s15*(s15-9*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45))+s45/(2*s12-2*s45)+
(2*s12*s45)/((-s15+s23+s34)*(s23-s45))+
((4*s15+s23-s34-2*s45)*s45)/(6*(s12+s23-s45)^2)-
s45/(3*(s12+s23-s45))+((2*s12-s15)*s15^2*s45)/
(3*(-s15+s23+s34)*(-s15+s23-s45)^3)+
(5*s45)/(6*(s12-s34-s45))+s45^2/(2*(s12-s45)^2)+
(s12*(s12-2*s15)*s15*s45^2)/(3*(-s15+s23+s34)^2*
(-s15+s23-s45)^3)+(s15^4*s45^2)/(2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(3*s45^2)/(2*(s12-s45)*(s12-s34-s45))+s45^3/(3*(s12-s45)^3)-
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15^2*s45^3)/((-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)-
(s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+s45^3/((s12-s45)^2*(s12-s34-s45))+
s45^4/((s12-s45)*(s12-s34-s45)^3)+
s45^4/(3*(s12-s45)^3*(s12-s34-s45))+(s15^3*s45*(s15+s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
s15^3/(3*(s15-s23+s45)^3)+(s12^2*s15*s45^3)/
(3*(-s15+s23+s34)^3*(s15-s23+s45)^3)+
s15^2/(2*(s15-s23+s45)^2)-(s15*(7*s12+3*s15)*s45)/
(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^4*s45)/((-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(3*s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+(2*s15^4*s45^2)/
((-s15+s23+s34)^2*(s12+s23-s45)^2*(s15-s23+s45)^2)-
(4*s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15^4*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45)^2)+
(5*s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(5*s15)/(6*(s15-s23+s45))+
(3*s15^3*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s15^2*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-(4*s12^2*s45^2)/
(s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))-(3*s15^3*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(4*s12^2*s45^3)/
(s15*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s15*(s15+s45))/(2*(s12-s45)*
(s15-s23+s45))+(s15*(s15+s45)^2)/(2*(s12-s45)^2*
(s15-s23+s45))-(s15+s45)^2/(2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(s15+s45)^3)/(3*(s12-s45)^3*
(s15-s23+s45))-(s45*(s15+s45)^4)/((s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(s45*(s15+s45)^4)/
(3*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45*(2*s15+s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-((s15+s45)^3*(2*s15+s45))/
((s12-s34-s45)^3*(s15-s23+s45))-
(s12^2*s45^2)/((-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))+
(s12^2*s45^3)/((-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
s45^3/(-s12+s34+s45)^3+(3*s45^2)/(2*(-s12+s34+s45)^2)+
(3*s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(s15^4*s45^3)/(2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+
(2*s45^3)/((s12-s45)*(-s12+s34+s45)^2)+
s45^4/(2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(s15+s45)^2)/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15+s45)^3/((s15-s23+s45)*
(-s12+s34+s45)^2)-(s45*(s15+s45)^4)/(2*(s12-s45)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s45^2*(-s15+s34+s45))/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-((s15+s45)^2*(-s15+2*s45))/
(2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^3*s45*(s15+2*s45))/((-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45^2*(-3*s34+2*s45))/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^3*s45*(-2*s15+3*s45))/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-((s15+s45)^3*(-s15+3*s45))/
(2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(s15^3*s45^2*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s45*(s15+s34+4*s45))/
(6*(-s15+s23+s34)*(s12+s23-s45))-
((s15+s45)^3*(-s15+5*s45))/(6*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*(s15^2-2*s15*s45-12*s45^2))/
(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(s15*(s15^2+s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(s15^2*(2*s15^2+5*s15*s45+3*s45^2))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(6*s15^2+5*s15*s34-2*s34^2+22*s15*s45+2*s34*s45+
4*s45^2))/(12*(-s15+s23+s34)^2*(s12+s23-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(-2*s15^2+s15*s45+15*s45^2))/(6*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(s15^4-6*s15^2*s45^2)/
(2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(3*(-s15+s23+s34)^3*
(s12-s45)^3)-(2*s15^3+6*s15^2*s45-6*s15*s45^2+s34*s45^2+
s45^3)/(2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(-2*s15^3-7*s15^2*s45-9*s15*s45^2+3*s34*s45^2+3*s45^3))/
((-s15+s23+s34)*(s12-s34-s45)^3)-
(3*s15^2-8*s15*s45+4*s45^2+s34*(-5*s15+s45))/
(6*(-s15+s23+s34)*(s12-s34-s45))-
(s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(4*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s12^2*(s15-2*s45)+4*s15*s45^2-5*s12*s45*(-s15+s45))/
((-s15+s23+s34)^2*(s23-s45))+
(s15*(4*s34^2+2*s34*s45+3*(s15+s45)^2))/(6*(-s15+s23+s34)*
(s12-s45)^2)+(s12*((-5*s15)/6-4*s45)-s15*(2*s15+s45))/
((-s15+s23+s34)*(s15-s23+s45))+
(s15*s45*(-3*s34^2+4*s45*(-4*s15+s45)+s34*(3*s15+s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s45^2*(-9*s15^2*s45+6*s12^2*(-s15+s45)-
2*s12*s15*(3*s15+2*s45)))/(6*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(s15*s45*(3*s34^2-6*s34*s45+
2*s45*(9*s15+2*s45)))/(12*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^3*(s34^3+s45^2*(-4*s15+s45)+
s34*s45*(-5*s15+3*s45)+s34^2*(-2*s15+3*s45)))/
((-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(13*s34^2+6*s34*(-s15+s45)-3*s15*(s15+3*s45)))/
(6*(-s15+s23+s34)^2*(s12-s45))+
(14*s15*s34-39*s34^2+2*s12*(-5*s15+18*s34-36*s45)-
8*s15*(3*s15+5*s45))/(12*(-s15+s23+s34)^2)+
(s45*(s12^2*(4*s15-6*s45)+s15^2*(-2*s15+9*s45)+
s12*s15*(2*s15+11*s45)))/(6*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s15*(-15*s15*s34^3+7*s34^4+
3*s15*s34^2*(3*s15-5*s45)+3*s15^2*s45*(-s15+3*s45)+
s15^2*s34*(-s15+18*s45)))/(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s45)^3)+
(3*s15^3+12*s15^2*s45-13*s15*s45^2+2*s45^3-
s34^2*(13*s15+s45)+s34*(15*s15^2-8*s15*s45+s45^2))/
(6*(-s15+s23+s34)^2*(s12-s34-s45))+
(s45*(2*s34^2+s34*(-7*s15+4*s45)+2*(s15^2-7*s15*s45+s45^2)))/
(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15*(2*s15^3-3*s15*s45^2-2*s45^3+s34^2*(-3*s15+4*s45)+
2*s34*(-s15^2-6*s15*s45+s45^2)))/(2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s23^3-3*s23^2*s45+
3*s23*s45*(-s15+s45)-s45*(3*s15*(s15-s34)-6*s15*s45+s45^2))/
(12*(s12+s23-s45)^3)+(s15*(-4*s15^3+11*s34^3+15*s15^2*s45-
9*s15*s45^2+2*s45^3+3*s34^2*(-9*s15+2*s45)-
3*s34*(-5*s15^2+6*s15*s45+s45^2)))/(6*(-s15+s23+s34)^3*
(s12-s34-s45))-(4*(-2*s12*s34^3+s34^3*(s34+s45)+
s12^2*(s34^2-s34*s45+s45^2)))/(s15*(-s15+s23+s34)^3)+
(s15^2*(5*s34^3+s34^2*(-10*s15+9*s45)-
s45*(-4*s15^2+4*s15*s45+s45^2)+s34*(2*s15^2-14*s15*s45+
3*s45^2)))/(2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s15*(s15-s45)*s45^2+3*s12*s45*(-s15+s45)^2+
s12^2*(s15^2-3*s15*s45+3*s45^2))/((-s15+s23+s34)^3*
(s23-s45))-(s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(3*(-s15+s23+s34)*
(s12-s45)^3)+(2*s12^2*(s15-6*s45)+
s12*(6*s15^2-8*s15*s45-48*s45^2)+
3*s15*(2*s15^2+6*s15*s45+3*s45^2))/(6*(-s15+s23+s34)^2*
(-s15+s23-s45))+
(s15^2*(3*s34^2*s45+s45*(-3*s15^2-11*s15*s45+3*s45^2)+
s34*(-2*s15^2-7*s15*s45+6*s45^2)))/((-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s45*(6*s12^2*(s15-3*s45)-
6*s12*(-2*s15^2+s15*s45+4*s45^2)+s15*(6*s15^2+33*s15*s45+
11*s45^2)))/(6*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15*(-11*s34^3+s34^2*(9*s15-5*s45)+s15*s34*(3*s15+14*s45)+
s15*(-s15^2+5*s15*s45+15*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s45)^2)-(-87*s34^3+s34^2*(22*s15-144*s45)+
8*s12^2*(2*s15+3*s34-6*s45)+2*s15*s34*(3*s15+43*s45)+
2*s15*(6*s15^2+24*s15*s45+29*s45^2)+
4*s12*(3*s15^2+15*s34^2+4*s15*s45-21*s45^2+
7*s34*(s15+3*s45)))/(12*(-s15+s23+s34)^3)+
(-s45/(2*s12^2*(s12+s23-s45))+(s15*(s15-2*s45)*s45^2)/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(s15^2*s45^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
s15^2/(3*(-s15+s23+s34)*(s15-s23+s45)^3)-
((s12-s15)*s15*s45)/(3*(-s15+s23+s34)^2*(s15-s23+s45)^3)+
(s12*s15*s45^2)/(3*(-s15+s23+s34)^3*(s15-s23+s45)^3)+
s15/(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^5*s45)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45)^2)+(7*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15^5*s45^2)/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45)^
2)-(7*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)-
(4*s12*s45)/(s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(s12*s45)/((-s15+s23+s34)^2*(s23-s45)*(s15-s23+s45))+
(5*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(s15-s23+s45))-(6*s15^3*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(4*s12*s45^2)/
(s15*(-s15+s23+s34)^3*(s15-s23+s45))-
(3*s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(s15+s45)/(2*s12^2*(s15-s23+s45))+
(s45^2*(s15+s45)^3)/(s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+(s12*s45^2)/
((-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(s15^3*s45^4)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+(s45^2*(s15+s45)^3)/
(2*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
s15^3/(3*s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s45^2*(-s15+s34+s45)^2)/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s12+2*s45)/((-s15+s23+s34)^2*(-s23+s45))+
(s45*(s15+s45)^2*(s15+2*s45))/(s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s12-2*s15+s34+2*s45)/(4*s12^2*(-s15+s23+s34))+
(s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(s15^2*s45^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)+(s15^2*s45^2*(s15+4*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(s15+5*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+((s15+s45)*(3*s15+s34+5*s45))/
(2*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(s15+s45)^2*(4*s15+7*s45))/(6*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^3*s45*(4*s15+9*s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
((s12+s45)*(s12*(s15-2*s45)+s15*s45))/(s12*(s15-s23-s34)^3*
(s23-s45))+(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))+
(s15*s45*(s15^2+4*s15*s45+5*s45^2))/(s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*(s15^2-s34^2+6*s15*s45+6*s45^2))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(4*s15^2-4*s34^2+15*s15*s45-6*s34*s45+6*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15^2+s23^2-s34^2+s15*(s23-16*s45)-5*s23*s45+4*s34*s45+
9*s45^2)/(12*s12^2*(s12+s23-s45)^2)+
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(6*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15*(2*s15^2+12*s15*s45+21*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+(2*s15^3+12*s15^2*s45+
21*s15*s45^2+11*s45^3)/(6*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)*(6*s15^2+12*s15*s45+7*s45^2+
2*s34*(s15+s45)))/(2*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(2*s12^3*(s15-3*s45)+9*s12*s15^2*s45-
15*s15^3*s45+s12^2*s15*(2*s15+s45))/
(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(4*(s34^2+s12*(-s34+s45)))/(s15*(s15-s23-s34)^3)+
(s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s12^3-(s15^2*(s15-9*s45))/6+s12^2*((11*s15)/6+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
((s15+s45)^2*(s45*(s34+2*s45)+s15*(2*s34+3*s45)))/
(s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s34^2+8*s34*s45+4*s45*(-3*s15+4*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(2*s12*s15+s34*s45+s15*(s34+5*s45))/
(4*s12^2*(-s15+s23+s34)^2)+
(s45*(-9*s12*s15^2*s45+15*s15^3*s45-2*s12^2*s15*(2*s15+s45)+
s12^3*(-4*s15+6*s45)))/(6*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s15*s45*(-4*s34^3+
2*s15*s34*(-2*s15+s45)+s34^2*(8*s15+5*s45)-
s15*s45*(7*s15+6*s45)))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)-(-(s45^2*(s34+s45)^2)+s15^3*(2*s34+3*s45)+
s15*s45^2*(4*s34+7*s45)+s15^2*s45*(5*s34+8*s45))/
(s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15*s34^2-s34^3-6*s34*s45*(s15+s45)+
s45*(6*s15^2-3*s15*s45-7*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(4*s15^3+s34^3-3*s34^2*s45+3*s34*s45^2+
7*s45^3+3*s15^2*(3*s34+7*s45)+3*s15*(s34^2-5*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(s34^3+s15*s45*(s15+3*s45)-s34^2*(2*s15+5*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45))-(s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(6*s15^3+2*s15^2*(s34+9*s45)+s15*s45*(4*s34+19*s45)-
s45*(s34^2+6*s34*s45+5*s45^2))/(2*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)+(s15*s45*(s15^2*(s34-2*s45)+
(s34-s45)*(s34+s45)^2+s15*(-2*s34^2+4*s34*s45+6*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(9*s15^2+3*s15*(s34+8*s45)-2*(s34^2+5*s34*s45+7*s45^2))/
(6*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*(2*s15*(s34-s45)*(s34+s45)^2-(3*s34-s45)*(s34+s45)^3+
s15^2*(6*s34^2+14*s34*s45+9*s45^2)))/
(2*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15*(-2*s45*(s34+s45)^3+s15^2*(2*s34^2+5*s34*s45+4*s45^2)+
s15*s45*(5*s34^2+13*s34*s45+11*s45^2)))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-2*s12^3*(s15-6*s45)+3*s15^2*s45*(4*s15+3*s45)-
s12*s15*(2*s15^2+18*s15*s45+9*s45^2)+
s12^2*(-4*s15^2+8*s15*s45+18*s45^2))/
(6*s12^2*(s15-s23-s34)^3*(s15-s23+s45))-
(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+s15^2*(6*s34^2+24*s34*s45+
19*s45^2))/(12*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15^3-21*s15^2*s45+(2*s34-7*s45)*(s34+s45)^2+
s15*(-3*s34^2+28*s34*s45+35*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(36*s15^3*s45-(s34^2-s34*s45-2*s45^2)^
2+s15^2*(-s34^2+8*s34*s45+21*s45^2)+
2*s15*(s34^3-11*s34^2*s45-21*s34*s45^2-9*s45^3))/
(12*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(-((s34-s45)*s45*(s34+s45)^2)+s15^3*(6*s34+8*s45)+
2*s15^2*(s34^2+10*s34*s45+13*s45^2)+
s15*(s34^3-3*s34^2*s45-11*s34*s45^2-7*s45^3))/
(2*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*((s34+s45)^4-s15*(2*s34^3+7*s34^2*s45+9*s34*s45^2+
5*s45^3)))/(s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
((s34-2*s45)*(s34+s45)^3-s15^3*(s34+13*s45)+
s15^2*(3*s34^2-11*s34*s45-30*s45^2)+
s15*(-3*s34^3+5*s34^2*s45+27*s34*s45^2+19*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-4*s15^3*(s34+s45)-3*s15^2*(7*s34^2+6*s34*s45-3*s45^2)+
3*s15*(3*s34^3+3*s34^2*s45-5*s34*s45^2-5*s45^3)+
2*(s34^4+s34^3*s45+s34*s45^3+s45^4))/
(6*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-24*s12^3+2*s15^3-6*s15^2*(s34+s45)+3*s34^2*(s34+s45)-
4*s12^2*(5*s15+9*s34+15*s45)-3*s15*(3*s34^2+6*s34*s45+
16*s45^2)+3*s12*(2*s15^2+s34^2-2*s15*(s34+3*s45)))/
(12*s12^2*(s15-s23-s34)^3)+(s15^3+s23^3-s34^3+
s15^2*(s23-3*s34-8*s45)-4*s34^2*s45-6*s34*s45^2-4*s45^3-
s23^2*(s34+4*s45)+s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45)))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
5/9+(4*s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^2)+
(-3*s15+10*s34)/(6*(-s15+s23+s34))-
s15^2/(2*(-s15+s23+s34)*(s12-s45))+(s12*s15*s34^2)/
(2*(-s15+s23+s34)^3*s45)+(s15*s34)/((-s15+s23+s34)*s45)-
(s15*s34*(s12-2*s15+2*s34))/(2*(-s15+s23+s34)^2*s45)-
(s15*s34^2*(-s15+s34)^2)/(2*(-s15+s23+s34)^3*(s12-s45)*s45)-
s15^3/(2*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*s34*(-s15^2+s34^2))/(2*(-s15+s23+s34)^2*(s12-s45)*s45)-
(s15*s34)/((s12+s23-s45)*s45)+(s15*(-s15+s34)^2)/
((-s15+s23+s34)*(s12+s23-s45)*s45)-
(4*s45)/(3*(s12-s34-s45))+(37*s15^2*s34*s45^2)/
(6*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
s45^2/(2*(s12-s45)*(s12+s23-s45))+(s15^2*(s15-s45)*s45^2)/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(37*s15^3*s45^3)/(18*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
s45^3/(2*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(3*s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(2*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3-
2*s12*s34*(-s15+s34)))/((-s15+s23+s34)*(s15+s45)^2)+
(2*(-2*s15^4-4*s15^3*s34+11*s15^2*s34^2-8*s15*s34^3+2*s34^4+
s12^2*s34*(-s15+2*s34)-s12*(s15^3+3*s15^2*s34-9*s15*s34^2+
4*s34^3)))/((-s15+s23+s34)^2*(s15+s45)^2)-
(2*(s12*s34^2*(-6*s15^2+7*s15*s34-2*s34^2)+
s12^2*(-s15^3-s15^2*s34-s15*s34^2+s34^3)+
s34*(6*s15^4-15*s15^3*s34+14*s15^2*s34^2-6*s15*s34^3+
s34^4)))/((-s15+s23+s34)^3*(s15+s45)^2)+
(2*s12*s15^3*(-s12+s15))/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)-(2*s15^3*(-2*s15+s34)*(-s15+s34)^2)/
((-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45)^2)+
(2*s15^3*(s15-s34))/((-s15+s23+s34)*(s12-s34-s45)*
(s15+s45)^2)+(2*s15^3*(3*s15^2-5*s15*s34+2*s34^2))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)-
(2*(s12-s34)^2*s34^3)/(s15*(-s15+s23+s34)^3*(s15+s45))+
(4*(s12-s34)^2*s34^2)/(s15*(-s15+s23+s34)^2*(s15+s45))-
(2*(s12-s34)^2*s34)/(s15*(-s15+s23+s34)*(s15+s45))+
(s15*(3*s15+2*s34))/((-s15+s23+s34)*(s15+s45))+
(4*s15^3-s12^2*s34+10*s15^2*s34-10*s15*s34^2-5*s34^3+
2*s12*(s15^2+s15*s34+3*s34^2))/((-s15+s23+s34)^2*
(s15+s45))+(s12^2*(-s15^2+s34^2)+
s34*(12*s15^3-21*s15^2*s34+5*s15*s34^2+5*s34^3)-
s12*(s15^3+s15^2*s34+s15*s34^2+6*s34^3))/
((-s15+s23+s34)^3*(s15+s45))+(s12*s15^3*(2*s12+s15))/
((-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))+
(s12*(s12-2*s15)*s15^2)/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))+(2*s15^2*(-s15+s34))/((-s15+s23+s34)*
(s12-s34-s45)*(s15+s45))-
(3*s15^2*(3*s15^2-5*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+
(s15^2*(-8*s15^3+21*s15^2*s34-17*s15*s34^2+4*s34^3))/
((-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(s15^3*s45*(s15+s45))/((-s15+s23+s34)^2*(s12+s23-s45)^2*
(-s15+s23-s45))+(s15^2*s45^2*(2*s15+s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))+
(7*s15^2*s45^3)/(6*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s23+s45))-(2*s15^2)/(3*(s15-s23+s45)^2)+
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15^3*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s12^2*s15^4)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45)^2)+
(s12*(s12-s15)*s15^3)/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45)^2)-(s12*s15^3)/((-s15+s23+s34)*(s15+s45)*
(s15-s23+s45)^2)-(5*s15)/(6*(s15-s23+s45))-
s15^2/(2*(s12-s45)*(s15-s23+s45))+
s15^2/((s12+s23-s45)*(s15-s23+s45))-
s15^3/(2*(s12-s45)*s45*(s15-s23+s45))+
s15^3/((s12+s23-s45)*s45*(s15-s23+s45))-
(s15^2*(-5*s15+s45))/(6*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(2*s12^2*s15^4)/((-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))-(2*s12*s15^3)/
((-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))+
s15^2/((s15+s45)*(s15-s23+s45))+(2*s12*s15^2)/
((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(s15*(s15+s45))/(6*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45*(s15+s45))/(3*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s45^2*(s15+s45))/
((-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))+
(s15*(s15+s45)^2)/(2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(5*s15*(s15+s45)^3)/(3*(s12-s34-s45)^3*
(s15-s23+s45))+(7*s12^2*s45^2)/(6*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))-(7*s12^2*s45^3)/
(6*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(5*s45^3)/(3*(-s12+s34+s45)^3)-(3*s45^2)/(-s12+s34+s45)^2+
(2*s15^3*(-2*s15+s34)*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45)^2)+(2*s15^3*(-s15+s34))/
((-s15+s23+s34)*(s15+s45)*(-s12+s34+s45)^2)-
(2*s15^3*(3*s15^2-5*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)-(s15^2*(s15+s45)^2)/
(3*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(37*s15^2*s45^2*(-s15+s34+s45))/(6*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(5*s15^3*(s34+s45)^2*(-s15+s34+s45))/
(3*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*s34^3*(-2*s12+2*s34+s45))/(s15*(-s15+s23+s34)^3)+
(s15*s45^2*(3*s15+2*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*s45*(5*s15+6*s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(s15^2*s45^2*(5*s15+8*s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))+(-4*s23+11*s45)/(6*(s12+s23-s45))+
(s15*s45*(-35*s15-2*s34+44*s45))/(6*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s15*(6*s12*s15+7*s12*s45-4*s15*s45))/
(6*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15*(-s15+s34)*(3*s15*s34-s34^2+3*s15*s45))/
(2*(-s15+s23+s34)^3*(s12-s45))-
(3*s12*s15+11*s12*s45+9*s15*s45)/(6*(-s15+s23+s34)*
(s23-s45))+(6*s15^2+17*s15*s45-7*s34*s45-8*s45^2)/
(6*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(s15^2+2*s15*s45-2*s45^2))/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(s15*s45*(18*s15^2+37*s34^2+27*s15*s45+4*s45^2))/
(6*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(s15^2+8*s15*s45+7*s45^2))/(3*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2-2*s15*s34+s15*s45+7*s34*s45+
8*s45^2)/(6*(-s15+s23+s34)*(s12-s34-s45))+
(5*s15*(s15^3+3*s15^2*s45+3*s15*s45^2-3*s34*s45^2-3*s45^3))/
(3*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^3+2*s15^2*s45+s15*s45^2-s45^3)/(2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(37*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(6*(-s15+s23+s34)*(s12+s23-s45)^3)+
(s12^2*(6*s15-8*s45)+s12*(16*s15-11*s45)*s45+
s15*s45*(10*s15+s45))/(6*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s15*(s34^2+s34*(-s15+s45)-s15*(2*s15+3*s45)))/
(2*(-s15+s23+s34)^2*(s12-s45))+
(-46*s34^2+4*s15*(s15-6*s45)+3*s12*(3*s34+4*s45))/
(6*(-s15+s23+s34)^2)+(-(s12*(-3*s15+s45))+
2*s15*(s15+9*s45))/(6*(-s15+s23+s34)*(-s15+s23-s45))-
(s15*(-24*s15^3+22*s34^3-17*s15^2*s45+22*s15*s45^2+4*s45^3+
2*s34^2*(-28*s15+9*s45)+s15*s34*(58*s15+17*s45)))/
(6*(-s15+s23+s34)^3*(s12-s34-s45))+
(13*s23^2-29*s23*s45+s45*(-35*s15+19*s45))/
(6*(s12+s23-s45)^2)+(s15*s45*(37*s34^2+37*s34*(-s15+s45)+
s15*(6*s15+31*s45)))/(6*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*(12*s15^3-13*s34^3-13*s15^2*s45+
5*s15*s45^2+2*s45^3-8*s34^2*(-4*s15+3*s45)+
s34*(-31*s15^2+31*s15*s45-9*s45^2)))/(3*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(17*s15^3+s34^2*(18*s15-11*s45)-
19*s15^2*s45+s15*s45^2+4*s45^3+s34*(-29*s15^2+34*s15*s45-
7*s45^2)))/(3*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^2*(-3*s34^2*s45+s34*(s15^2+3*s15*s45-6*s45^2)+
s45*(s15^2+3*s15*s45-3*s45^2)))/(3*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(37*(s23^3-3*s23^2*s45+
3*s23*s45*(-s15+s45)-s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2)))/(18*(s12+s23-s45)^3)-
(4*s15^2*s45^2+s12^2*(6*s15^2-6*s15*s45+s45^2)+
3*s12*s15*(-2*s15^2+2*s15*s45+s45^2))/(6*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(3*s15^3+3*s15^2*s45+s15*s45^2+2*s45^3+
s34*(-3*s15^2-s15*s45+2*s45^2))/(3*(-s15+s23+s34)^2*
(s12+s23-s45))+(7*s15^3+2*s15^2*s45-13*s15*s45^2+
2*s45^3+s34*(-6*s15^2+3*s15*s45+2*s45^2))/
(3*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(7*(3*s15*(s15-s45)*s45^2+3*s12*s45*(-s15+s45)^2+
s12^2*(s15^2-3*s15*s45+3*s45^2)))/(6*(-s15+s23+s34)^3*
(s23-s45))+(26*s15^3+23*s15*s34^2+24*s15^2*s45-
14*s15*s45^2-4*s45^3-s34*(31*s15^2+17*s15*s45+4*s45^2))/
(6*(-s15+s23+s34)^2*(s12-s34-s45))+
(226*s34^3+3*s12^2*(s15-6*s45)+27*s15*s45*(-s15+s45)+
54*s34^2*(-3*s15+2*s45)-45*s15*s34*(-2*s15+3*s45)-
3*s12*(-6*s15^2-22*s15*s34+45*s34^2+5*s15*s45-9*s34*s45+
9*s45^2))/(18*(-s15+s23+s34)^3)+
(7*s12^2*(-s15+2*s45)-2*s15*s45*(3*s15+11*s45)+
s12*(-3*s15^2-29*s15*s45+32*s45^2))/(6*(-s15+s23+s34)^2*
(s23-s45))+(-4*s12*s15*s45^3+6*s15^2*s45^3+
s12^2*(-6*s15^3+6*s15^2*s45-6*s15*s45^2+s45^3))/
(6*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s12^2*s45*(-4*s15+3*s45)-s15*s45^2*(s15+4*s45)+
2*s12*(-s15^3+s15^2*s45-5*s15*s45^2+2*s45^3))/
(2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(2/(3*s12^2)-(2*s34^2)/(s15*(-s15+s23+s34)^3)+
1/(2*(-s15+s23+s34)*(s23-s45))-(s15*s34*(s12-s15+s34))/
(2*s12*(-s15+s23+s34)^3*s45)+
(s15*(-(s12*(s15-2*s34))+2*(s15-s34)^2))/
(2*s12^2*(-s15+s23+s34)^2*s45)-(s15*s34)/
(s12^2*(-s15+s23+s34)*s45)+(s15*s34)/(s12^2*(s12+s23-s45)*
s45)+(s15*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*s45)+(s15*(3*s15-2*s34)*s34)/
(s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45)-
(s15^2*s45^4)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s15*s45^4)/(s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-
s45^4/(2*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(s15*s45^3*(-s15+s45))/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(2*(s15^2*(s15-s34)^2+s12^3*s34+
s12^2*(2*s15-s34)*s34+s12*s15^2*(-s15+s34)))/
(s12^2*(-s15+s23+s34)^2*(s15+s45)^2)+
(2*(s15^2*(s15-s34)^2*(-2*s15+s34)-s12^2*s34*(-2*s15+s34)^2-
s12^3*(s15^2+s15*s34-s34^2)+s12*s15^2*(2*s15^2-3*s15*s34+
s34^2)))/(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(2*s15^2*(-2*s15+s34)*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(2*s15^2*(s15-s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(2*(s12-s34)*s34^2)/(s15*(-s15+s23+s34)^3*(s15+s45))+
(2*s34*(-s12+s34))/(s15*(-s15+s23+s34)^2*(s15+s45))+
(s15*(-s12^2-2*s12*s15+3*s15^2+2*s12*s34-4*s15*s34+
2*s34^2))/(s12^2*(-s15+s23+s34)^2*(s15+s45))+
(-(s12^3*s34)+s12*s15*(-4*s15^2+7*s15*s34-2*s34^2)+
s12^2*(s15^2+s15*s34+3*s34^2)+s15*(4*s15^3-11*s15^2*s34+
9*s15*s34^2-2*s34^3))/(s12^2*(-s15+s23+s34)^3*
(s15+s45))-(s15*(s15-s34)^2*(4*s15^2-7*s15*s34+2*s34^2))/
(s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(s15*(-3*s15^3+7*s15^2*s34-6*s15*s34^2+2*s34^3))/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(s15*s45*(s15+s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45^3*(s15+s45))/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(s45^3*(s15+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(4*s15)/(3*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(s12*s15^3)/((-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)-(s12*s15^2)/
((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
s15/(6*s12^2*(s15-s23+s45))+(-9*s12^2+4*s12*s15+7*s15^2)/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45))-
s15^3/(s12^2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))+(-(s12*s15^2)/2+s15^3)/
(s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/(s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45*
(s15-s23+s45))-(2*s12*s15^3)/((-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))-(2*s12*s15^2)/
((-s15+s23+s34)^2*(s15+s45)^2*(s15-s23+s45))-
(s15^2*(s12+s15))/((s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+s15^3/(s12*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))+(-(s12^2*s15)+s15^3)/
(s12^2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
s15^3/(s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))-
(s15^3*(s15+s45))/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(s15^4*s45*(s15+s45))/
(s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*(s15-s23+s45))-
(s15*s45*(s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(7*s12*s45)/(6*(-s15+s23+s34)^2*
(-s23+s45)*(s15-s23+s45))-(7*s12*s45^2)/
(6*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(5*s15*(s15+s45)^2*(s34+s45))/(3*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(2*s15^2*(-2*s15+s34)*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(2*s15^2*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)+s15^3/(s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))-(s15*s45*(s15+s45))/
(2*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
s15^3/(s12^2*(s15-s23-s34)*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15^2*(s34+s45)^3*(-s15+s34+s45))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(37*s15^2*s45^2*(-s15+s34+s45)^2)/(18*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(s15^3*s45*(7*s15+6*s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(10*s12-9*s15+10*s34+9*s45)/(18*s12^2*(-s15+s23+s34))+
(-17*s15-17*s23+4*s34+44*s45)/(6*s12^2*(s12+s23-s45))-
(7*(s12+s45)*(s12*(s15-2*s45)+s15*s45))/
(6*s12*(s15-s23-s34)^3*(s23-s45))+
(7*s12^2+3*s12*s15+11*s12*s45+3*s15*s45)/
(6*s12*(-s15+s23+s34)^2*(s23-s45))+
(18*s12^2-18*s12*s15-21*s15^2+20*s12*s34-13*s15*s34+
20*s34^2-44*s15*s45+s34*s45)/(18*s12^2*(-s15+s23+s34)^2)+
(s45^2*(-s15^2-s15*s45+s45^2))/(2*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))-(4*s15*s45+s12*(-6*s15+s45))/
(6*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15*(s34+18*(s15+s45)))/(6*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(5*s15*(s34+s45)^2*(s15^2+2*s15*s45-
2*s45*(s34+s45)))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(5*(s34+s45)*(s15^3+2*s15^2*s45+
s15*s45^2-s45^2*(s34+s45)))/(3*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)-(s15*s45*(s34*(s34+s45)-
s15*(s34+2*s45)))/(2*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(7*s12^3+s12^2*(-3*s15+2*s45)+2*s15^2*(4*s15+7*s45)+
s12*s15*(-17*s15+8*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))-(s15*(9*s15^2+s45*(7*s34+12*s45)+
s15*(s34+15*s45)))/(3*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(18*s15^2-2*s45*(8*s34+13*s45)+
s15*(s34+18*s45))/(6*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(51*s15^2+10*s34^2+66*s34*s45+
105*s45^2-6*s15*(s34+46*s45))/(18*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(76*s15^2+76*s23^2+2*s34^2+
s15*(76*s23-78*s34-414*s45)+126*s34*s45+255*s45^2-
3*s23*(13*s34+79*s45))/(18*s12^2*(s12+s23-s45)^2)-
(s15*s45*(36*s15^3-74*s34*(s34+s45)^2+
s15^2*(-92*s34+101*s45)+s15*(148*s34^2+47*s34*s45-
110*s45^2)))/(18*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)-(5*s34^3+2*s34^2*s45+6*s34*s45^2+6*s45^3+
9*s15^2*(2*s34+s45)+s15*(7*s34^2+15*s34*s45-11*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-4*s12^2*s15*s45^2+6*s12*s15^2*s45^2-6*s15^3*s45^2+
s12^3*(6*s15^2-6*s15*s45+s45^2))/(6*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(37*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(9*s15^3+s15*s45*(7*s34+12*s45)+s15^2*(s34+15*s45)-
2*s45*(2*s34^2+9*s34*s45+7*s45^2))/(3*s12^2*(s15-s23-s34)*
(-s12+s34+s45)^2)+(3*s15^2*s45*(5*s15+6*s45)+
s12^3*(-6*s15+8*s45)-s12*s15*s45*(5*s15+8*s45)+
s12^2*(6*s15^2-21*s15*s45+11*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(37*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(18*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(76*s15^3+35*s34^3-15*s34^2*s45-144*s34*s45^2-103*s45^3-
3*s15^2*(39*s34+197*s45)+s15*(6*s34^2+532*s34*s45+
627*s45^2))/(18*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*(37*s34-159*s45)-37*s34*(s34+s45)^3+
s15^2*(-111*s34^2+95*s34*s45+473*s45^2)+
s15*(111*s34^3+193*s34^2*s45-113*s34*s45^2-213*s45^3))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(-12*s15^4-2*(4*s34-s45)*(s34+s45)^3+
6*s15^3*(7*s34+2*s45)-3*s15^2*(15*s34^2+8*s34*s45+s45^2)+
s15*(23*s34^3+23*s34^2*s45+s34*s45^2-5*s45^3)))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(35*s34^3+s34^2*(22*s15+8*s45)+s15*s34*(-21*s15+124*s45)+
6*(-3*s15^3+24*s15^2*s45-28*s15*s45^2+3*s45^3))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(36*s15^4-9*s15^3*(8*s34-7*s45)+(s34+s45)^2*
(37*s34^2+12*s45^2)+s15^2*(73*s34^2-202*s34*s45+
73*s45^2)+s15*(-74*s34^3+128*s34^2*s45+208*s34*s45^2+
15*s45^3))/(18*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(6*s15^3*(2*s34-3*s45)+3*s15^2*s45*(23*s34+10*s45)-
2*(s34+s45)^2*(3*s34^2+2*s45^2)-s15*(6*s34^3+69*s34^2*s45+
65*s34*s45^2+17*s45^3))/(6*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))+(6*s15^4+(3*s34-2*s45)*s45*(s34+s45)^2-
3*s15^3*(9*s34+5*s45)+s15^2*(17*s34^2+2*s34*s45-9*s45^2)+
s15*(-7*s34^3+26*s34*s45^2+19*s45^3))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-42*s15^3+19*s34^2*(s34+s45)+3*s15^2*(19*s34+9*s45)+
s12*(48*s15^2+15*s15*s34+19*s34^2-33*s15*s45)+
s15*(-34*s34^2+20*s34*s45-36*s45^2)+
s12^2*(51*s15+9*(-9*s34+s45)))/(18*s12^2*(s15-s23-s34)^3)-
(37*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(18*s12^2*(s12+s23-s45)^3))*tr5,
-5/9-(s15*s34)/(2*(-s15+s23+s34)^2)+
(5*s15^2)/(4*(s12-s34)*(-s15+s23+s34))+
(5*s15^3)/(4*s12*(s12-s34)*(-s15+s23+s34))+
(s23-(29*s45)/6)/(s12+s23-s45)-(5*s15^4*s34^3)/
(4*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(5*s15^4*s34^2)/(4*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(5*s15^4*s34)/(4*(s12-s34)*(-s15+s23+s34)*s45^3)-
(5*s15^3*s34)/(2*(s12-s34)*(-s15+s23+s34)*s45^2)-
(5*s15^3*s34*(s15+2*s34))/(4*(s12-s34)*(-s15+s23+s34)^2*
s45^2)+(5*s15^3*s34^2*(-2*s15+3*s34))/(4*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s12*s15*s34^2)/(2*(-s15+s23+s34)^3*
s45)+(15*s15^2*(s15-s34)*s34^2)/(4*(s12-s34)*
(-s15+s23+s34)^3*s45)+(5*s15*s34*(-s15+s34)^3)/
(4*s12*(-s15+s23+s34)^3*s45)+(5*s15^2*(s15-s34))/
(4*(s12-s34)*(-s15+s23+s34)*s45)-
(s15*s34)/((-s15+s23+s34)*s45)+(5*s15*s34^2)/
(4*s12*(-s15+s23+s34)*s45)+(s15*s34*(s12-2*s15+2*s34))/
(2*(-s15+s23+s34)^2*s45)-(5*s15*(-s15+s34)^2*(s15+2*s34))/
(4*s12*(-s15+s23+s34)^2*s45)+
(5*s15^2*(s15^2-s15*s34+4*s34^2))/(4*(s12-s34)*
(-s15+s23+s34)^2*s45)-(s15*s34*(-s15+s34)^2*(-5*s15+3*s34))/
(4*(-s15+s23+s34)^3*(s12-s45)*s45)+(2*s15^3-5*s15*s34^2)/
(4*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(5*s15^3+2*s15^2*s34-15*s15*s34^2+8*s34^3))/
(4*(-s15+s23+s34)^2*(s12-s45)*s45)+
(s15*s34)/((s12+s23-s45)*s45)-(s15*(-s15+s34)^2)/
((-s15+s23+s34)*(s12+s23-s45)*s45)+(5*s15^2*(-s15+s34))/
(4*(-s15+s23+s34)*(s12-s34-s45)*s45)-
(5*s15^2*(s15^2-s15*s34+4*s34^2))/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)+(5*s15^4*s45)/(4*s12*(s12-s34)*
(-s15+s23+s34)^3)+(2*s45)/(s12-s45)-
(151*s45)/(36*(s12-s34-s45))+(6*s45^2)/(s12-s45)^2-
(37*s15^2*s34*s45^2)/(6*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
s45^2/((s12-s45)*(s12+s23-s45))+
(85*s45^2)/(12*(s12-s45)*(s12-s34-s45))+
(4*s45^3)/(s12-s45)^3-(37*s15^3*s45^3)/(18*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(5*s45^3)/(6*(s12-s45)*
(s12+s23-s45)^2)-(5*s15^3*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(5*s15^2*s45^3)/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(5*s15*s45^3)/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(2*s45^3)/(3*(s12-s45)^2*(s12+s23-s45))-
(2*s15^3*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(2*s15^2*s45^3)/((-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(2*s15*s45^3)/
((-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(5*s15^4*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(4*s15^4*s45^3)/((-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+(53*s45^3)/
(6*(s12-s45)^2*(s12-s34-s45))+
(5*s45^4)/(12*(s12-s45)*(s12-s34-s45)^3)+
(4*s45^4)/((s12-s45)^3*(s12-s34-s45))+(5*s15^3*(s15+s45))/
(4*s12*(s12-s34)*(-s15+s23+s34)^2)+(s15^3*s45^2*(s15+s45))/
((-s15+s23+s34)^3*(s12+s23-s45)^2*(-s15+s23-s45))+
(11*s15*(-s15+s45)*(s15+s45)^2)/(2*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(11*s15*s45^2*(s15+s45))/
(2*s12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(11*s15*s45^2*(s15+s45))/(2*s12*(s12-s34-s45)*
(s15-s23+s45)^2)-(11*s15*s45^2*(s15+s45))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15^2)/(4*(s12-s34)*(s15-s23+s45))+
(5*s15^3)/(4*s12*(s12-s34)*(s15-s23+s45))+
(5*s15^4)/(4*s12*(s12-s34)*(-s15+s23+s34)*(s15-s23+s45))-
s15^2/((s12+s23-s45)*(s15-s23+s45))-
(5*s15^4)/(4*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^4*s34)/(4*(s12-s34)*s45^3*
(s15-s23+s45))-(5*s15^3*s34)/(2*(s12-s34)*s45^2*
(s15-s23+s45))+(5*s15^2*(s15-s34))/(4*(s12-s34)*s45*
(s15-s23+s45))-(5*s15^4)/(4*s12*(-s15+s23+s34)*s45*
(s15-s23+s45))+(5*s15^4)/(4*(s12-s34)*(-s15+s23+s34)*s45*
(s15-s23+s45))+s15^3/(2*(s12-s45)*s45*(s15-s23+s45))+
(5*s15^4)/(4*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
s15^3/((s12+s23-s45)*s45*(s15-s23+s45))+
(5*s15^2*(-s15+s34))/(4*(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s15^4)/(4*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(5*s45)/(9*(s15-s23+s45))-
(11*s15*s45^2)/(2*s12*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15*s45^2)/(2*s12*(s12-s34-s45)*(s15-s23+s45))+
(11*s15*s45^2)/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s45*(s15+s45))/((-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(16*s15*(s15+s45)^2)/
(3*(s12-s45)^2*(s15-s23+s45))+
(11*s15*(-s15+s45)*(s15+s45)^2)/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(4*s15*(s15+s45)^3)/
((s12-s45)^3*(s15-s23+s45))-(5*s45*(s15+s45)^4)/
(12*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(4*s45*(s15+s45)^4)/((s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(s15*s45*(-s12+3*s15+s45))/
(2*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15*s45^2*(-s12+3*s15+s45))/(2*(-s15+s23+s34)^3*
(s15-s23+s45))-(131*s45^4)/(9*(-s12+s34+s45)^4)+
(131*(s15+s45)^4*(s34+s45))/(9*(s15-s23+s45)*
(-s12+s34+s45)^4)+(131*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(5*s15^4*s34^3)/(4*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(5*s15^4*s34^2)/(4*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(5*s15^4*s34)/(4*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(1033*s45^3)/(36*(-s12+s34+s45)^3)-(5*s15^4*s34)/
(4*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(5*s15^4*s34^3)/(4*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34^2)/(4*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(4*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34*(s15+2*s34))/(4*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(5*s15^3*s34^2*(-2*s15+3*s34))/
(4*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(55*s45^2)/(3*(-s12+s34+s45)^2)-(17*s15^4*s45^3)/
(6*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(11*s45^3)/(2*(s12-s45)*(-s12+s34+s45)^2)+
(17*s45^4)/(6*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(4*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^3*(s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(17*s45*(s15+s45)^4)/
(6*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s15^4*s34^3)/(4*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(5*s15^4*s34^2)/(4*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(5*s15^4*s34)/(4*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(5*s15^3*s34)/(2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(5*s15^3*s34*(s15+2*s34))/(4*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(5*s15^3*s34^2*(-2*s15+3*s34))/
(4*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(15*s15^2*s34^2*(-s15+s34))/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(5*s15^4*s34)/(4*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(5*s15^3*s34)/(2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))-(37*s15^2*s45^2*(-s15+s34+s45))/
(6*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15^2*s45*(5*s15+3*s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))-(s15^2*s45^2*(5*s15+3*s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(s15^3*s45^2*(-21*s15+4*s45))/(6*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(5*s15^3*s45^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(4*s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))+(131*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(17*s15^3*s45^2*(s15+4*s45))/(6*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15*(8*s15+5*s45))/
(6*(s12-s45)*(s15-s23+s45))-(7*(s15+s45)^3*(s15+8*s45))/
(6*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^3*s45^2*(-18*s15+11*s45))/(3*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15*s45^2*(-15*s15+17*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2*(-12*s15+17*s45))/(6*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15*(8*s15+11*s34+21*s45))/
(6*(-s15+s23+s34)*(s12-s45))-(s15^2*s45^2*(201*s15+34*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
((s15+s45)^3*(14*s15+51*s45))/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*s45*(-41*s15+4*s34+56*s45))/
(6*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-17*s15*s34+22*s15*s45)/(4*s12*(-s15+s23+s34))+
(s15*(89*s15^2+39*s15*s34-7*s34^2+271*s15*s45-49*s34*s45))/
(12*(-s15+s23+s34)^2*(s12-s45))+
(-15*s23^2+35*s23*s45+(41*s15-25*s45)*s45)/
(6*(s12+s23-s45)^2)-(s15*s45*(18*s15^2+37*s34^2+33*s15*s45+
4*s45^2))/(6*(-s15+s23+s34)^3*(s12+s23-s45))-
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(4*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(17*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(-14*s15^2-105*s15*s45+12*s45^2))/
(6*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*(32*s15^2+29*s34^2+64*s15*s45+5*s34*s45+13*s45^2))/
(6*(-s15+s23+s34)*(s12-s45)^2)+
(s15*(-5*s15^2-41*s15*s34+29*s34^2+32*s15*s45-27*s34*s45+
22*s45^2))/(4*s12*(-s15+s23+s34)^2)+
(-6*s15^2-32*s15*s45+16*s34*s45+37*s45^2)/(6*(-s15+s23+s34)*
(s12+s23-s45))+(s15^2*s45*(-43*s15^2-209*s15*s45+
132*s45^2))/(12*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(4*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+
s15*s34^2*(s15-3*s45)+3*s15^2*s34*s45+3*s15^2*s45^2))/
((-s15+s23+s34)^3*(s12-s45)^3)-
(s15*(14*s15^3+93*s15^2*s45+195*s15*s45^2-132*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(7*s15^3+77*s15^2*s45+189*s15*s45^2-12*s45^3))/
(6*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(-4*s15*s45^2+(17*s45^3)/6)/((-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(83*s15^3+195*s15^2*s45+27*s15*s45^2+
34*s45^3)/(12*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(15*s15^3+144*s15^2*s45+315*s15*s45^2+68*s45^3))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(83*s15^3+195*s15^2*s45+201*s15*s45^2+74*s45^3)/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(-84*s15^3+272*s15^2*s34+306*s15^2*s45+780*s15*s34*s45+
1422*s15*s45^2+409*s34*s45^2+147*s45^3))/(18*(-s15+s23+s34)*
(s12-s34-s45)^3)+(21*s15^3+218*s15^2*s34+663*s15^2*s45+
526*s15*s34*s45+1461*s15*s45^2+263*s34*s45^2+819*s45^3)/
(36*(s15-s23+s45)*(-s12+s34+s45)^2)-
(19*s15^2+44*s15*s45+74*s45^2+32*s34*(-4*s15+s45))/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(5*s15*(s34^2-s34*(-2*s15+s45)+2*s15*(-s15+s45)))/
(4*(s12-s34)*(-s15+s23+s34)^2)-
(37*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(6*(-s15+s23+s34)*(s12+s23-s45)^3)+
(5*s15*(s34^3+s15^2*(2*s15-3*s45)-s34^2*s45+
3*s15*s34*(-s15+s45)))/(4*(s12-s34)*(-s15+s23+s34)^3)+
(-57*s15^2+241*s15*s45+253*s45^2+20*s34*(s15+s45))/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s34^2+s12*(s34-s45)-s34*(3*s15+s45)+s45*(3*s15+s45)))/
(2*(-s15+s23+s34)^3)+(s15*(-12*s34^3+3*s15^2*(4*s15+5*s45)-
3*s15*s34*(12*s15+5*s45)+s34^2*(36*s15+5*s45)))/
(4*s12*(-s15+s23+s34)^3)+
(s15*(-56*s15*s34^2-25*s34^3+3*s15*s34*(17*s15-49*s45)+
15*s15^2*(2*s15+17*s45)))/(12*(-s15+s23+s34)^3*(s12-s45))-
(s15*s45*(37*s34^2+37*s34*(-s15+s45)+s15*(6*s15+37*s45)))/
(6*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(-115*s15*s34^3+61*s34^4+s15*s34^2*(47*s15-111*s45)+
3*s15^2*s45*(7*s15+13*s45)+s15^2*s34*(7*s15+90*s45)))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15^3*(835*s34^3+s45^2*(-99*s15+49*s45)+
3*s34*s45*(-51*s15+311*s45)+3*s34^2*(-13*s15+573*s45)))/
(18*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(21*s15^3+663*s15^2*s45+783*s15*s45^2-24*s45^3+
s34*(218*s15^2+209*s15*s45-24*s45^2))/(36*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(4*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/((-s15+s23+s34)^2*
(s12-s45)^3)+(-6*s15^3-6*s15^2*s45+13*s15*s45^2-4*s45^3+
s34*(6*s15^2-4*s15*s45-4*s45^2))/(6*(-s15+s23+s34)^2*
(s12+s23-s45))+(37*(s23^3-3*s23^2*s45+
3*s23*s45*(-s15+s45)-s45*(3*s15*(s15-s34)-6*s15*s45+
s45^2)))/(18*(s12+s23-s45)^3)-
(4*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/((-s15+s23+s34)*(s12-s45)^3)+
(-98*s15^3-285*s15*s34^2-325*s15^2*s45-92*s15*s45^2+8*s45^3+
s34*(126*s15^2+123*s15*s45+8*s45^2))/(12*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(-90*s34^3+s34^2*(51*s15-37*s45)+
2*s15*s34*(16*s15+23*s45)+s15*(7*s15^2+109*s15*s45+
65*s45^2)))/(6*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(156*s15^3-60*s15^2*s45+891*s15*s45^2-48*s45^3+
s34^2*(-703*s15+770*s45)+3*s34*(-23*s15^2+214*s15*s45+
66*s45^2)))/(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(614*s34^3+s34^2*(-85*s15+696*s45)+
s45*(9*s15^2+111*s15*s45-8*s45^2)+
s34*(37*s15^2-63*s15*s45+74*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*(s34^2*(544*s15+2914*s45)+
3*s45*(-61*s15^2+184*s15*s45+98*s45^2)+
s34*(-123*s15^2+1156*s15*s45+3208*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(770*s34^3+6*s34^2*(-35*s15+37*s45)+
9*s15*s34*(38*s15+55*s45)+3*(-96*s15^3-249*s15^2*s45+
48*s15*s45^2+8*s45^3)))/(36*(-s15+s23+s34)^3*
(s12-s34-s45))+(12*(s15+s45)^3*(-14*s15+93*s45)+
s34*(544*s15^3+1560*s15^2*s45+1668*s15*s45^2+607*s45^3))/
(36*(s12-s34-s45)^3*(s15-s23+s45))+
(-s12^(-2)-(5*s15*(s15-s34)^2*s34)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(5*s15*s34*(-s15+s34))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(287*s15)/(36*s12^2*(-s15+s23+s34))+(s15*(-9*s15+5*s34))/
(18*s12^2*(-s15+s23+s34)^2)+(21*s15+21*s23-6*s34-70*s45)/
(6*s12^2*(s12+s23-s45))+(5*s15^3*s34^4)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^3)+(5*s15^3*s34^3)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^3)+(5*s15^3*s34^2)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^3)+(5*s15^2*(s15-2*s34)*s34^3)/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(5*s15^2*s34^3)/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(5*s15^2*s34*(-s15+s34))/(4*s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)+(s15*s34*(s12-s15+s34))/(2*s12*(-s15+s23+s34)^3*
s45)+(s15*(s12*(s15-2*s34)-2*(s15-s34)^2))/
(2*s12^2*(-s15+s23+s34)^2*s45)+(s15*s34)/
(s12^2*(-s15+s23+s34)*s45)-(5*s15^2*s34)/(4*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)+(5*s15*s34^2*(-s15^2+s34^2))/
(4*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(5*s15*s34*(s15^2+s34^2))/(4*s12^2*(s12-s34)*(-s15+s23+s34)^2*
s45)-(s15*s34)/(s12^2*(s12+s23-s45)*s45)+
(s15*(s15-s34)^3)/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
s45)+(s15*s34*(-3*s15+2*s34))/(s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)+(5*s45^3)/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(s15*(15*s15-17*s45)*s45^3)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15^2*(31*s15-2*s45)*s45^3)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(5*s15^2*s45^4)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(5*s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(5*s45^4)/(6*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)+(2*s15^2*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))+
(4*s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))+(2*s45^4)/(3*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))+(4*s15^3*s45^4)/
(s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
s15^2/(2*s12^2*(-s15+s23+s34)*(s15-s23+s45))+
s15^3/(s12^2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^3*s34^2)/(4*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(5*s15^2*s34*(-s15+s34))/
(4*s12^2*(s12-s34)*s45^2*(s15-s23+s45))-
(5*s15^2*s34)/(4*s12^2*(s12-s34)*s45*(s15-s23+s45))+
((s12-2*s15)*s15^2)/(2*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+s15^4/(s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45*(s15-s23+s45))+(s15^3*(s15+s45))/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))+
(s15^4*s45*(s15+s45))/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))+(5*s45^2*(s15+s45)^3)/
(12*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(4*s45^2*(s15+s45)^3)/(s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(131*(s15+s45)^3*(s34+s45)^2)/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(131*s15^3*(s34+s45)^4)/(9*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(5*s15^3*s34^4)/
(4*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(5*s15^3*s34^3)/(4*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)+(5*s15^3*s34^2)/(4*s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^3)+(5*s15^3*s45^4)/
(12*s12^2*(s15-s23-s34)^3*(s12-s45)*(-s12+s34+s45)^3)+
(5*s15^3*s34^2)/(4*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^
3)+(5*s15^3*s34^4)/(4*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)+(5*s15^3*s34^3)/
(4*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(5*s15^3*s34^2)/(4*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45)^2)+(5*s15^2*(s15-2*s34)*s34^3)/
(4*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(5*s15^2*s34^3)/(4*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(5*s15^2*s34*(-s15+s34))/
(4*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^2*(111*s15-44*s45)*s45^3)/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(17*s15^3*s45^4)/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*s34^2)/(4*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45)^
2)+(5*s15^2*s34*(-s15+s34))/(4*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(17*s45^2*(s15+s45)^3)/
(6*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s15^3*s34^4)/(4*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(5*s15^3*s34^3)/(4*s12^2*(-s15+s23+s34)^2*
s45^3*(-s12+s34+s45))+(5*s15^3*s34^2)/
(4*s12^2*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(5*s15^2*s34^3)/(4*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(5*s15^2*s34*(-s15+s34))/
(4*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(5*s15^2*s34^3*(-s15+2*s34))/(4*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(5*s15^2*s34)/(4*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45))+(5*s15*s34^2*(-s15^2+s34^2))/
(4*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(5*s15*s34*(s15^2+s34^2))/(4*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))+(5*s15^3*s34^2)/(4*s12^2*s45^3*
(s15-s23+s45)*(-s12+s34+s45))+(5*s15^2*s34*(-s15+s34))/
(4*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(5*s15^2*s34)/(4*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45))+
(37*s15^2*s45^2*(-s15+s34+s45)^2)/(18*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(5*s15^2*s45^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(4*s15^2*s45^3*(s15+3*s45))/(s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(131*s15^2*(s34+s45)^3*
(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)+(17*s15^2*s45^3*(s15+3*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)+
(8*s45*(s15+s45)^2*(3*s15+5*s45))/(3*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^3*s45*(7*s15+5*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s45*(s15+s45)^2*(53*s15+85*s45))/(12*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(20*s12+251*s15+20*s34+253*s45)/(36*s12^2*(-s15+s23-s45))+
(s15*s45^2*(41*s15^2+139*s15*s45-44*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(55*s15^2+197*s15*s45-8*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(17*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(4*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))-
(s15*s45*(48*s15^2-48*s34^2+176*s15*s45-91*s34*s45+26*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*s45^2*(119*s15^2+120*s15*s45+34*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*(48*s15^2-48*s34^2+278*s15*s45-91*s34*s45+137*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(101*s15^2+257*s15*s34+10*s34^2+534*s15*s45+153*s34*s45+
291*s45^2)/(18*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(101*s15^2+257*s15*s34+10*s34^2+534*s15*s45+268*s34*s45+
425*s45^2)/(18*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s45*(53*s15^3+191*s15^2*s45+223*s15*s45^2-44*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(24*s15^3+139*s15^2*s45+208*s15*s45^2-15*s45^3)/
(6*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(2*s45*(12*s15^3+44*s15^2*s45+52*s15*s45^2-s45^3))/
(3*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(91*s15^3+439*s15^2*s45+90*s15*s45^2+34*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(24*s15^3+139*s15^2*s45+208*s15*s45^2+93*s45^3)/
(6*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(5*s15*s45^3-(17*s45^4)/6)/(s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s15*(s12^2+2*s15*(s15+s45)-
s12*(2*s15+s45)))/(2*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(4*s15*(-s15+s34)*s45^2*
(-s34^2+s15*(s34+2*s45)))/(s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(4*s15*s45^2*(s34^2+2*s34*s45-
s15*(s15+3*s45)))/(s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(s15*(9*s12^2-45*s15*s34+316*s34^2-9*s12*(3*s15-s34+s45)+
9*s15*(4*s15+3*s45)))/(18*s12^2*(-s15+s23+s34)^3)+
(s15*s45*(s12^2-s12*(3*s15+s45)+s15*(5*s15+3*s45)))/
(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(82*s15^2+82*s15*s23+82*s23^2+8*s34^2+150*s34*s45+
291*s45^2-90*s15*(s34+5*s45)-9*s23*(5*s34+29*s45))/
(18*s12^2*(s12+s23-s45)^2)+
(s15*s45*(-48*s34^3+6*s15*s34*(-8*s15+11*s45)-
s15*s45*(103*s15+26*s45)+s34^2*(96*s15+37*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(63*s15^2+10*s34^2+153*s34*s45+291*s45^2-
3*s15*(6*s34+137*s45))/(18*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(144*s15^3+58*s34^3+34*s34^2*s45+
192*s34*s45^2+318*s45^3+s15^2*(-157*s34+632*s45)+
s15*(67*s34^2-1467*s34*s45-387*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s45*(36*s15^3-74*s34*(s34+s45)^2+
s15^2*(-92*s34+107*s45)+s15*(148*s34^2+41*s34*s45-
122*s45^2)))/(18*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)-(37*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(37*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(18*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(s15*(-48*s34^3+s34^2*(96*s15+139*s45)-
s15*s45*(139*s15+180*s45)+s34*(-48*s15^2+49*s45^2)))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-82*s15^3-29*s34^3+39*s34^2*s45+180*s34*s45^2+127*s45^3+
9*s15^2*(15*s34+71*s45)-s15*(24*s34^2+604*s34*s45+
699*s45^2))/(18*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(344*s15^3+2036*s15^2*s45+3474*s15*s45^2+1782*s45^3+
263*s34^2*(s15+s45)+s34*(929*s15^2+2573*s15*s45+
1689*s45^2))/(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(344*s15^3+s15^2*(929*s34+2036*s45)+
4*s45*(28*s34^2+138*s34*s45+143*s45^2)+
s15*(263*s34^2+2573*s34*s45+3474*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(98*s45^2*(s34+s45)^2+s15^3*(925*s34+865*s45)+
s15^2*(499*s34^2+3899*s34*s45+3355*s45^2)+
s15*s45*(1061*s34^2+5221*s34*s45+4115*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(2*(37*s34-12*s45)*s45*(s34+s45)^2+s15^3*(389*s34+185*s45)+
s15^2*(884*s34^2+2965*s34*s45+1463*s45^2)-
8*s15*(7*s34^3-338*s34^2*s45-468*s34*s45^2-156*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-3*s15^3*(63*s34+139*s45)+s15^2*(978*s34^2+800*s34*s45-
340*s45^2)+2*(s34+s45)^2*(37*s34^2+12*s45^2)+
s15*(1449*s34^3+1979*s34^2*s45+539*s34*s45^2-138*s45^3))/
(36*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-29*s34^3-17*s34^2*(2*s15+s45)+s34*(27*s15^2-70*s15*s45-
96*s45^2)+3*(6*s15^3-67*s15^2*s45+133*s15*s45^2-
53*s45^3))/(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-36*s15^4+9*s15^3*(8*s34-7*s45)+s15^2*(-73*s34^2+
214*s34*s45-100*s45^2)-(s34+s45)^2*(37*s34^2+12*s45^2)+
s15*(74*s34^3-140*s34^2*s45-196*s34*s45^2+69*s45^3))/
(18*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(s15^2*(2*(s34+s45)^3*(573*s34+49*s45)+
5*s15*(203*s34^3+552*s34^2*s45+528*s34*s45^2+167*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(37*s34*(s34+s45)^3+s15^3*(-37*s34+171*s45)+
s15^2*(111*s34^2-119*s34*s45-515*s45^2)+
s15*(-111*s34^3-181*s34^2*s45+149*s34*s45^2+249*s45^3))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(s15^2*(389*s34^2+574*s34*s45-61*s45^2)+
4*(s34+s45)^2*(174*s34^2+37*s34*s45-6*s45^2)+
s15*(2250*s34^3+4642*s34^2*s45+3026*s34*s45^2+676*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)^2*(173*s15+325*s45)+
s34^2*(499*s15^2+1061*s15*s45+607*s45^2)+
s34*(925*s15^3+3899*s15^2*s45+5221*s15*s45^2+2247*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(4*s45*(s34+s45)^2*(311*s34+49*s45)+
10*s15^2*(97*s34^2+179*s34*s45+85*s45^2)+
s15*(499*s34^3+4398*s34^2*s45+7254*s34*s45^2+3310*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(37*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(18*s12^2*(s12+s23-s45)^3))*tr5,
43/72+(5*s15)/(6*(-s15+s23))-s12/(6*s34)-s34/(6*s12)-
(5*s15^2)/(6*(-s15+s23)*(-s15+s23+s34))-
(11*s15^3)/(18*s12*s34*(-s15+s23+s34))+
(s15*(-3*s12+8*s15-6*s45))/(72*s34*(-s15+s23+s34))+
(s15*(-364*s15*s34+77*s34^2+s15*(134*s15-45*s45)))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*(-121*s15*s34+77*s34^2+s15*(44*s15-9*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))+(11*s15^2*(3*s15-s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))+(s15*(32*s15-s45))/
(72*(s12-s34)*(-s15+s23+s34))+(17*s15^4*s34^2)/
(36*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(17*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)+
(17*s15^4*s34)/(36*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(17*s15^4)/(36*(s12-s34)*(-s15+s23+s34)*s45^2)-
(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)+(17*s15*(-s15^3+s34^3))/(36*s12*(-s15+s23+s34)*
s45^2)-(17*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*
(s12-s45)*s45^2)+(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+(17*s15*(s15^3-s34^3))/
(36*(-s15+s23+s34)*(s12-s45)*s45^2)-
(17*s15^4)/(36*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15^3*(112*s15-153*s34)*s34)/(72*(s12-s34)*(-s15+s23+s34)^3*
s45)-(5*s15^4*s34^2)/(18*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(5*s15^4*s34)/(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15*(12*s12+15*s15-58*s34))/(72*(-s15+s23+s34)*s45)-
(5*s15^4)/(18*(s12-s34)^2*(-s15+s23+s34)*s45)+
(67*s15^3)/(72*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*s34*(-s15+s34)^2*(-28*s15+25*s34))/
(18*s12*(-s15+s23+s34)^3*s45)-
(s15*s34*(11*s12-43*s15+46*s34))/(72*(-s15+s23+s34)^2*s45)+
(s15^3*(78*s15+67*s34))/(72*(s12-s34)*(-s15+s23+s34)^2*s45)+
(-17*s15^3+33*s15*s34^2)/(36*s12*(-s15+s23+s34)*s45)-
(s15*(39*s15^3+17*s15^2*s34-139*s15*s34^2+83*s34^3))/
(36*s12*(-s15+s23+s34)^2*s45)+
(s15*(-7*s12*s34^2+3*s34^2*(-s15+s34)+15*s12^2*(s15+s34)))/
(72*(-s15+s23+s34)^3*s45)+(17*s15*s34^2*(-s15+s34)^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/(18*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(17*s15*(-s15^3+s34^3))/
(18*(-s15+s23+s34)*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(-112*s15+145*s34))/(72*(-s15+s23+s34)^3*
(s12-s45)*s45)+(69*s15^3-146*s15*s34^2)/(72*(-s15+s23+s34)*
(s12-s45)*s45)+(s15*(26*s15^3+23*s15^2*s34-146*s15*s34^2+
97*s34^3))/(24*(-s15+s23+s34)^2*(s12-s45)*s45)-
(67*s15^3)/(72*(-s15+s23+s34)*(s12-s34-s45)*s45)-
(s15^3*(78*s15+67*s34))/(72*(-s15+s23+s34)^2*(s12-s34-s45)*
s45)-(s15^2*s45)/(12*s34*(-s15+s23+s34)^2)+
(s15^3*(64*s15-21*s45)*s45)/(72*(s12-s34)*s34*
(-s15+s23+s34)^3)-(17*s45)/(18*(s12-s45))-
(37*s12*s15*s45)/(18*(-s15+s23+s34)*(s23-s45)^2)+
(37*s15*s34*s45)/(6*(-s15+s23+s34)^2*(s12+s23-s45))+
(25*s15*s45)/(8*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)+
(5*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(17*s45^2)/(18*(s12-s45)^2)+(37*s15^2*s45^2)/
(6*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(37*s15^2*s45^2)/(6*(-s15+s23+s34)^3*(s12+s23-s45))+
(23*s45^2)/(24*(s12-s45)*(s12+s23-s45))+
(23*s15^3*s45^2)/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(23*s15^2*s45^2)/(8*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(23*s15*s45^2)/
(8*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(17*s15^4*s45^2)/(18*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(73*s45^2)/(36*(s12-s45)*(s12-s34-s45))-
(37*s15^3*s45^3)/(36*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))-(17*s45^3)/(18*(s12-s45)^2*
(s12-s34-s45))-(5*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23+s34))+(5*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23+s34))-(5*s15^3*(s15+s45))/
(18*(s12-s34)^2*s34*(-s15+s23+s34))+(5*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23-s45))-(5*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23-s45))-
((9*s12+8*s15)*(s15+s45))/(72*s34*(-s15+s23-s45))+
(5*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23-s45))-
(5*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(5*s15^3*s45*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(s15^2*s45*(s15+s45))/((-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*s45^2*(s15+s45))/
((-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(5*s15^2*(2*s15+s45))/(18*(s12-s34)^2*(-s15+s23+s34))+
(5*s15^2*(2*s15+s45))/(18*(s12-s34)^2*(-s15+s23-s45))+
(5*s12^2*s15^3)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))+
(5*s12^2*s15^2)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))+
(s15^3*s45^2)/(6*s12*(-s15+s23+s34)^3*(-s23+s45))+
(21*s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s23+s45))+(37*s15^3*s45^3)/(18*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(-s23+s45))-(7*s15)/(8*(s15-s23+s45))-
(5*s15^2)/(6*(-s15+s23)*(s15-s23+s45))-
(11*s15^3)/(18*s12*s34*(s15-s23+s45))-
(11*s15^4)/(18*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(11*s15^4)/(18*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15^4)/(18*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(17*s15^4)/(36*s12*s45^2*(s15-s23+s45))+
(17*s15^4)/(36*(s12-s34)*s45^2*(s15-s23+s45))+
(17*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))-
(17*s15^4)/(36*(s12-s34-s45)*s45^2*(s15-s23+s45))-
(5*s15^2)/(24*s45*(s15-s23+s45))-
(17*s15^3)/(36*s12*s45*(s15-s23+s45))-
(5*s15^4)/(18*(s12-s34)^2*s45*(s15-s23+s45))+
(67*s15^3)/(72*(s12-s34)*s45*(s15-s23+s45))-
(11*s15^4)/(18*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(11*s15^4)/(18*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(17*s15^4)/(18*(s12-s45)^2*s45*(s15-s23+s45))+
(23*s15^3)/(24*(s12-s45)*s45*(s15-s23+s45))+
(11*s15^4)/(18*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(67*s15^3)/(72*(s12-s34-s45)*s45*(s15-s23+s45))-
(11*s15^4)/(18*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(s15*(-32*s15+s45))/(72*(s12-s34)*
(s15-s23+s45))-(11*s15^2*(-3*s15+s45))/
(72*(s12-s34)*s34*(s15-s23+s45))-(s15+s45)^3/
(3*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(17*(s15+s45)^4)/(18*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(36*s15+s45))/(72*(s12-s45)*
(s15-s23+s45))+(s12^2*s45^2)/((-s15+s23+s34)^2*(-s23+s45)*
(s15-s23+s45))-(s12^2*s45^3)/((-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))+(3*s15^4*s34^2)/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(3*s15^4*s34)/(4*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(3*s15^4)/(4*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(13*s15^4*s45^2)/(12*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(13*s45^3)/
(12*(s12-s45)*(-s12+s34+s45)^2)+
(3*s15^4)/(4*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(13*(s15+s45)^4)/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(17*s15^4*s34^2)/(36*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))+(17*s15^4*s34)/(36*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45))-(s15^3*s34*(-112*s15+153*s34))/
(72*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(37*s15*s45*(-s15+s34+s45))/(6*(-s15+s23+s34)*
(s12+s23-s45)^2)+(17*s15^3*s45*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(13*s15^3*s45*(s15+4*s45))/(12*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s45*(-32*s15+9*s45))/
(36*s12*s34*(-s15+s23+s34)^3)+(-123*s15-253*s34+36*s45)/
(72*(-s15+s23+s34))-(s15^3*s45*(64*s15+69*s45))/
(72*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s45^2*(-149*s15+124*s45))/(24*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+(-79*s23+148*s45)/(72*(s12+s23-s45))+
(17*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)-
(19*s12*s15+68*s12*s45+49*s15*s45)/(36*(-s15+s23+s34)*
(s23-s45))+(s15*(-52*s15^2+73*s15*s34+12*s15*s45-
16*s34*s45))/(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(9*s15*s34+18*s34^2-7*s15*s45+12*s34*s45)/
(36*s12*(-s15+s23+s34))-
(s15^2*(44*s15^2-103*s15*s34+24*s34^2-29*s15*s45+24*s34*s45))/
(24*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(54*s15^2+43*s15*s45-11*s45^2))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)-(s15^2*(27*s15^2+27*s15*s45-4*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)+
(s15^3*(31*s15*s34-4*s34^2+35*s15*s45-8*s34*s45-4*s45^2))/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(6*s15^2+9*s15*s45-2*s45^2))/(2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(17*s15*(3*s15^2+3*s15*s45+s45^2))/
(18*(s12-s45)^2*(s15-s23+s45))+
(-2*s15*(2*s12+s15)+2*s15*s45+3*s45^2)/(6*(-s15+s23+s34)*
(-s15+s23-s45))+(17*s15^2*(s15^2+4*s15*s45+6*s45^2))/
(18*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(13*s15^2*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(-23*s15^2-39*s15*s45+8*s45^2)/(24*(-s15+s23+s34)*
(s12-s34-s45))-(69*s15^2+73*s15*s45+37*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(18*s15^2+35*s15*s45+69*s45^2))/(24*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))-
(s15*(65*s15^2-69*s15*s45+207*s45^2))/(72*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))+
(3*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(4*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-65*s15^3+69*s15^2*s45+157*s15*s45^2+67*s45^3)/
(72*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(26*s34+3*(-4*s15+s45)))/(24*(-s15+s23+s34)*(s12-s45))+
(s15^2*(11*s15^2+44*s15*s45-6*s45^2-6*s34*(-3*s15+s45)))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(37*(s23^2-2*s23*s45+s45*(-3*s15+s45)))/
(18*(s12+s23-s45)^2)+(37*(-s15+s45)*
(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(36*(-s15+s23+s34)^3*(s23-s45)^2)-
(37*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2))/
(36*(-s15+s23+s34)^2*(s23-s45)^2)+
(17*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(18*(-s15+s23+s34)*
(s12-s45)^2)+(s45*(s12^2-4*s12*s45+4*s15*(s15+s45)))/
(6*(-s15+s23+s34)^2*(-s15+s23-s45))-
(s45^2*(s12^2-4*s12*(s15+s45)+6*s15*(s15+s45)))/
(6*(-s15+s23+s34)^3*(-s15+s23-s45))-
(17*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(18*(-s15+s23+s34)^2*(s12-s45)^2)+
(17*s15^2-114*s15*s34+457*s34^2+139*s15*s45+9*s34*s45+
s12*(83*s15-273*s34+136*s45))/(72*(-s15+s23+s34)^2)-
(5*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^2)+(5*s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(18*(s12-s34)^2*(-s15+s23+s34)^3)+
(6*s34^4+6*s34^3*(7*s15+2*s45)+s15*s34*(180*s15^2-60*s15*s45-
13*s45^2)+3*s15^2*(-22*s15^2+26*s15*s45+s45^2)+
2*s34^2*(-81*s15^2-2*s15*s45+3*s45^2))/
(36*s12*(-s15+s23+s34)^3)+
(-18*s34^3-3*s34^2*(17*s15+8*s45)+s34*(129*s15^2+11*s15*s45-
6*s45^2)+s15*(-39*s15^2+45*s15*s45+7*s45^2))/
(36*s12*(-s15+s23+s34)^2)+
(s15*(100*s15^2-121*s15*s45-8*s45^2)+
s34*(-238*s15^2+68*s15*s45+9*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(195*s15^2-67*s15*s45-9*s45^2)+
3*s15^2*(44*s15^2-65*s15*s45+s45^2)+
s15*s34*(-327*s15^2+198*s15*s45+17*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)+
(s12^2*(106*s15-19*s45)+4*s15*s45*(-241*s15+154*s45)+
s12*(-379*s15^2+693*s15*s45+56*s45^2))/(72*(-s15+s23+s34)^2*
(s23-s45))+(3*s12^2*(65*s15^2-91*s15*s45+7*s45^2)-
3*s15*s45*(237*s15^2-461*s15*s45+150*s45^2)+
s12*(-341*s15^3+1206*s15^2*s45-945*s15*s45^2+80*s45^3))/
(72*(-s15+s23+s34)^3*(s23-s45))+
(s12^2*(-106*s15-5*s34+7*s45)+s12*(341*s15^2+284*s15*s34+
137*s34^2-595*s15*s45-128*s34*s45+128*s45^2)-
3*(48*s34^3+4*s15*s34*(s15-45*s45)+s34^2*(32*s15+3*s45)+
6*s15*s45*(-35*s15+29*s45)))/(72*(-s15+s23+s34)^3)+
(79/(72*s12^2)+(3*s12^2+s12*s15+10*s15^2)/(72*s12^2*s34*
(-s15+s23+s34))+(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(s15*(30*s15+s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34))+(81*s12+116*s15+69*s34-43*s45)/
(72*s12^2*(-s15+s23+s34))-(17*s15^3*s34^3)/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(17*s15^3*s34^2)/(36*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(17*s15^3*s34)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)+
(5*s15^3*s34^3)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(5*s15^3*s34^2)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^2*(10*s15-11*s34))/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)+(5*s15^3*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)*
s45)-(s15^2*s34*(4*s15+33*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^2*s34^2*(-38*s15+99*s34))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(-15*s12^3-8*s12^2*s34+11*s12*(s15-s34)*s34+
34*(s15-s34)^2*s34))/(72*s12^2*(-s15+s23+s34)^3*s45)+
(s15*(3*s12^2-35*s12*s15+34*s15^2+46*s12*s34-34*s34^2))/
(72*s12^2*(-s15+s23+s34)^2*s45)+(5*s12*s15)/
(24*(-s15+s23+s34)^2*(s23-s45)*s45)+
(s15^2*(3*s12+10*s15)*s45)/(72*s12^2*s34*(-s15+s23+s34)^3)-
(23*s15^2*s45^3)/(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(23*s15*s45^3)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(23*s45^3)/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(17*s15^3*s45^3)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+11/(12*(-s15+s23+s34)*(-s23+s45))-
(5*s12*s15^2)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))+
(-9*s12^2+s12*s15+10*s15^2)/(72*s12^2*s34*(s15-s23+s45))+
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))+
(s15*(30*s15+s34))/(72*s12^2*(s12-s34)*(s15-s23+s45))+
s15/(2*(-s15+s23)*(-s15+s23+s34)*(s15-s23+s45))+
(s15*(-9*s12^2+s12*s15+10*s15^2))/(72*s12^2*s34*
(-s15+s23+s34)*(s15-s23+s45))-(17*s15^3*s34)/
(36*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(s15^2*(10*s15-11*s34))/(24*s12^2*(s12-s34)*s45*
(s15-s23+s45))+(5*s15^3*s34)/(18*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(s15*(15*s12^2-35*s12*s15+34*s15^2))/
(72*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^2*(-10*s15+11*s34))/(24*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))+(37*(s15+s45))/(72*s12^2*
(s15-s23+s45))-(s15^3*s45*(s15+s45))/
(s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))-
(17*s45*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s12*s45)/((-s15+s23+s34)^2*(-s23+s45)*
(s15-s23+s45))-(s12*s45^2)/((-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))-(3*s15^3*s34^3)/(4*s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^2)-(3*s15^3*s34^2)/
(4*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(3*s15^3*s34)/(4*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(13*s15^3*s45^3)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(3*s15^3*s34)/(4*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^2)-(13*s45*(s15+s45)^3)/
(12*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(17*s15^3*s34^3)/(36*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(17*s15^3*s34^2)/(36*s12^2*
(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(17*s15^3*s34)/(36*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^2*(-10*s15+11*s34))/
(24*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15^2*s34*(4*s15+33*s34))/(72*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))+(s15^2*s34^2*(-38*s15+99*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(17*s15^3*s34)/(36*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))-(37*s15^2*s45^2*(-s15+s34+s45))/
(18*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s12+s15+2*s45)/(6*(-s15+s23+s34)^2*(-s15+s23-s45))-
(17*s15^2*s45^2*(s15+3*s45))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(13*s15^2*s45^2*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(34*s15+45*s45))/(24*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15^2*s45^2*(-82*s15+69*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(-227*s15-227*s23+79*s34+
523*s45)/(72*s12^2*(s12+s23-s45))+
(37*(s12*(s15-s45)+s15*s45)^2)/(36*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(37*(s12*(s15-s45)+2*s15*s45))/
(36*(-s15+s23+s34)^2*(s23-s45)^2)+
(-17*s12^2+6*s12*(31*s15-2*s45)+156*s15*s45)/
(72*s12*(-s15+s23+s34)^2*(s23-s45))+
(141*s12^2+82*s15^2+137*s15*s34-148*s34^2+
s12*(s15-172*s34-3*s45)-151*s15*s45-139*s34*s45)/
(72*s12^2*(-s15+s23+s34)^2)+
(-192*s15^2+6*s15*(6*s34-37*s45)+(37*s34-60*s45)*s45)/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(-227*s15^2+158*s15*s34+69*s34^2+1113*s15*s45-227*s34*s45-
365*s45^2)/(72*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(44*s15^2+53*s15*s34+14*s34^2+177*s15*s45-50*s34*s45-
110*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s12^2+s15^2+(s12*s45)/2+s15*s45+s45^2/3)/
(s12^2*(-s15+s23+s34)*(s15-s23+s45))-
(13*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(17*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(-64*s15^2+12*s15*s34-74*s15*s45+35*s34*s45+74*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45*(-92*s15^2-309*s15*s45+138*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(34*s15^3+113*s15^2*s45+124*s15*s45^2-23*s45^3)/
(24*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(-s12^3+4*s12^2*(s15+s45)-6*s12*s15*(s15+s45)+
6*s15^2*(s15+s45)))/(6*s12^2*(-s15+s23+s34)^3*
(-s15+s23-s45))+(5*s15*s34*(s15^2-s34*s45+
s15*(s34+s45)))/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(5*s15*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(17*s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(17*s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(3*s12^2+10*s15*(s15+s45)+s12*(s15+3*s45)))/
(72*s12^2*s34*(-s15+s23+s34)^2)+
(37*(s15^2+s23^2+s34^2+s15*(s23-2*s34-5*s45)+3*s34*s45+
3*s45^2-s23*(s34+3*s45)))/(18*s12^2*(s12+s23-s45)^2)-
(37*s15*s45*(2*s15^2+2*(s34+s45)^2-s15*(4*s34+5*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(30*s15^2*(s15+s45)+s34^2*(55*s15+9*s45)-
3*s15*s34*(s15+13*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(22*s15^3-4*s45^2*(s34+s45)+
3*s15^2*(9*s34+22*s45)+3*s15*s45*(9*s34+22*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)+
((s15-s34)*(s15*s34*(56*s34-39*s45)+9*s34^2*s45+
s15^2*(26*s34+30*s45)))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+
(s15*(102*s34^3+3*s15*s34*(34*s15-39*s45)+
2*s15*s45*(97*s15+9*s45)-s34^2*(204*s15+77*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s15*s45*(72*s15^2+296*s34*(s34+s45)+s15*(-296*s34+363*s45)))/
(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(-74*s34*(s34+s45)^2+s15^2*(-74*s34+295*s45)+
s15*(148*s34^2+s34*s45-364*s45^2))/(36*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-24*s34*(s34+s45)^2+16*s15^2*(4*s34+7*s45)+
3*s15*(38*s34^2+15*s34*s45-18*s45^2)))/
(36*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15*(102*s15^2+339*s15*s45-2*(51*s34^2+80*s34*s45-9*s45^2)))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(22*(s15+s45)^3+9*s34*(3*s15^2+3*s15*s45+s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(37*(s15^3-(s34+s45)^3-s15^2*(3*s34+7*s45)+
s15*(3*s34^2+10*s34*s45+7*s45^2)))/(18*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15^2*(-2*(s34+s45)^3+
s15*(20*s34^2+33*s34*s45+24*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(s15*(-8*s45*(s34+s45)^2+s15^2*(31*s34+35*s45)+
3*s15*(9*s34^2+31*s34*s45+35*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s12*s15*(311*s15-224*s45)*s45+74*s15^2*s45^2+
s12^3*(-106*s15+19*s45)+s12^2*(252*s15^2-478*s15*s45+
78*s45^2))/(72*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(5*s12^3-6*s12^2*(33*s15+22*s34-21*s45)+
4*s15^2*(11*s15+s45)-s34^2*(85*s15+9*s45)-
4*s15*s34*(16*s15+55*s45)+s12*(-34*s15^2+
s15*(22*s34-302*s45)+3*s34*(4*s34+s45)))/
(72*s12^2*(-s15+s23+s34)^3))*tr5,
49/72-s15^2/(6*s34*(-s15+s23+s34))-
s15^3/(3*s12*s34*(-s15+s23+s34))-
(49*s34)/(24*(-s15+s23+s34))+(-4*s15^2+12*s12*s34-
36*s15*s34+49*s34^2)/(24*(-s15+s23+s34)^2)+
(17*s23-103*s45)/(24*(s12+s23-s45))+(10*s15^4*s34^3)/
(9*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(10*s15^4*s34^2)/(9*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(10*s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(28*s15-33*s34)*s34^2)/(8*(s12-s34)*(-s15+s23+s34)^3*
s45^2)-(5*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)+(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*
s45^2)-(5*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)-(5*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*(92*s15+167*s34))/(72*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^3*s34*(172*s15+167*s34))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15*(-s15^3+s34^3))/(6*s12*(-s15+s23+s34)*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15^4-s15*s34^3)/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)-(s15^3*(92*s15+167*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(7*s15^4*s34^3)/(18*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(7*s15^4*s34^2)/(18*(-s12+s34)^3*(-s15+s23+s34)^2*s45)-
(5*s15*s34)/(6*(-s15+s23+s34)*s45)+(7*s15^4*s34)/
(18*(-s12+s34)^3*(-s15+s23+s34)*s45)+
(s15*s34*(4*s12-5*s15+2*s34))/(6*(-s15+s23+s34)^2*s45)+
(s15*s34^2*(-4*s12-3*s15+3*s34))/(6*(-s15+s23+s34)^3*s45)-
(s15*(-s15+s34)^2*(3*s15+7*s34))/(6*s12*(-s15+s23+s34)^2*s45)-
(s15^3*s34^2*(6*s15+7*s34))/(8*(s12-s34)^2*(-s15+s23+s34)^3*
s45)-(s15^3*(34*s15+43*s34))/(72*(s12-s34)^2*(-s15+s23+s34)*
s45)-(s15^3*s34*(44*s15+43*s34))/(72*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^2*(89*s15+147*s34))/
(72*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^2*(116*s15^2+256*s15*s34-465*s34^2))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^2*s34*(32*s15^2-81*s15*s34+
30*s34^2))/(8*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*s34^2*(-s15+s34)^3)/(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15*(-s15^3+s34^3))/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)-(2*s15*s34*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)*s45)+
(s15*(-s15+s34)^2*(s15+3*s34))/(2*(-s15+s23+s34)^2*(s12-s45)*
s45)+(3*s15^3-5*s15*s34^2)/(6*(-s15+s23+s34)*(s12-s45)*
s45)+(s15*s34)/((s12+s23-s45)*s45)-(s15*(-s15+s34)^2)/
((-s15+s23+s34)*(s12+s23-s45)*s45)-
(s15^2*(89*s15+147*s34))/(72*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(-116*s15^2-256*s15*s34+465*s34^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-
(s15^2*s45)/(3*(s12-s34)*s34*(-s15+s23+s34))+
(s15^3*(4*s15-3*s45)*s45)/(6*(s12-s34)*s34*(-s15+s23+s34)^3)+
(4*s45)/(3*(s12-s45))+(s15*(67*s15+7*s34-82*s45)*s45)/
(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(41*s45)/(18*(s12-s34-s45))-(s15^4*s45^2)/
(6*s12*s34^2*(-s15+s23+s34)^3)+(s15^4*s45^2)/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(25*s45^2)/(12*(s12-s45)^2)-(37*s15^2*s34*s45^2)/
(6*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
(9*s45^2)/(8*(s12-s45)*(s12+s23-s45))+
(13*s45^2)/(3*(s12-s45)*(s12-s34-s45))+
(29*s45^3)/(18*(s12-s45)^3)-(37*s15^3*s45^3)/
(18*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(5*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)-
(5*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(5*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(5*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(11*s45^3)/(24*(s12-s45)^2*(s12+s23-s45))-
(11*s15^3*s45^3)/(24*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(11*s15^2*s45^3)/(8*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(11*s15*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(8*s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(29*s15^4*s45^3)/(18*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+(25*s45^3)/
(6*(s12-s45)^2*(s12-s34-s45))+
(8*s45^4)/(3*(s12-s45)*(s12-s34-s45)^3)+
(29*s45^4)/(18*(s12-s45)^3*(s12-s34-s45))-
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34))+
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23-s45))-
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23-s45))+
(s15*(s15+s45))/(6*s34*(-s15+s23-s45))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))-
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
((s12-3*s15)*s45*(s15+s45))/(2*(-s15+s23+s34)^2*
(-s15+s23-s45))+(5*s15^2*s45*(s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))-
((s12-3*s15)*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*
(-s15+s23-s45))+(s15^3*s45^2*(s15+s45))/
((-s15+s23+s34)^3*(s12+s23-s45)^2*(-s15+s23-s45))-
(5*s15^2*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))-s15^4/(3*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-s15^2/((s12+s23-s45)*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(10*s15^4*s34)/(9*(s12-s34)*s45^3*
(s15-s23+s45))-s15^4/(6*s12*s45^2*(s15-s23+s45))-
(5*s15^4*s34)/(36*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(92*s15+167*s34))/(72*(s12-s34)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(92*s15+167*s34))/(72*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^3/(6*s12*s45*(s15-s23+s45))+
(7*s15^4*s34)/(18*(-s12+s34)^3*s45*(s15-s23+s45))-
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^3*(34*s15+43*s34))/(72*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(89*s15+147*s34))/(72*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))+
s15^3/(2*(s12-s45)*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
s15^3/((s12+s23-s45)*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))-
(s15^2*(89*s15+147*s34))/(72*(s12-s34-s45)*s45*
(s15-s23+s45))-(s15^2*s45)/(3*(s12-s34)*s34*
(s15-s23+s45))+(s15^3*s45*(s15+s45))/((-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))+(29*s15*(s15+s45)^3)/
(18*(s12-s45)^3*(s15-s23+s45))-(8*s45*(s15+s45)^4)/
(3*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(29*s45*(s15+s45)^4)/(18*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(s15^4*s34^3)/((-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)+(s15^4*s34^2)/((-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)+(s15^4*s34)/((-s15+s23+s34)*s45*
(-s12+s34+s45)^3)-(8*s45^3)/(3*(-s12+s34+s45)^3)+
(s15^4*s34)/(s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(5*s15^4*s34^3)/(4*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(5*s15^4*s34^2)/(4*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(5*s15^4*s34)/(4*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(17*s15-13*s34)*s34^2)/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(7*s15^3*(3*s15+5*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(36*s15+35*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(49*s45^2)/(12*(-s12+s34+s45)^2)-
(25*s15^4*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(17*s45^3)/(3*(s12-s45)*
(-s12+s34+s45)^2)+(25*s45^4)/(12*(s12-s45)^2*
(-s12+s34+s45)^2)+(5*s15^4*s34)/(4*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(7*s15^3*(3*s15+5*s34))/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(25*s45*(s15+s45)^4)/(12*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(10*s15^4*s34^3)/(9*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))+(10*s15^4*s34^2)/(9*(-s15+s23+s34)^2*
s45^3*(-s12+s34+s45))+(10*s15^4*s34)/(9*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^3*s34^2*(-28*s15+33*s34))/
(8*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^3*s34*(172*s15+167*s34))/(72*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(s15^2*s34*(32*s15^2-81*s15*s34+30*s34^2))/
(8*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(10*s15^4*s34)/(9*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(37*s15^2*s45^2*(-s15+s34+s45))/(6*(-s15+s23+s34)^2*
(s12+s23-s45)^3)+(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))+(s15^3*s45*(-4*s15+3*s45))/
(6*s12*s34*(-s15+s23+s34)^3)+(s15*(7*s15+3*s45))/
(12*(s12-s45)*(s15-s23+s45))-(8*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(29*s15^3*s45^2*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(25*s15^3*s45^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(7*s15*s45^2*(-9*s15+8*s45))/(24*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s15*(-5*s15+41*s34+10*s45))/
(24*(s12-s34)*(-s15+s23+s34))+(s15^3*s45^2*(42*s15+11*s45))/
(24*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(-9*s15+14*s45))/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15^3*s45^2*(27*s15+19*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(-21*s15+94*s34+27*s45))/(36*(-s15+s23+s34)*(s12-s45))-
((s15+s45)^3*(-13*s15+42*s45))/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(-58*s15+233*s45))/
(72*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(109*s15^2+56*s15*s34+75*s15*s45+23*s34*s45))/
(72*(s12-s34)^2*(-s15+s23+s34))+
(s15*(109*s15^2+56*s15*s34+75*s15*s45+23*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
s15^3/(-3*s12*s15*s34+3*s12*s23*s34-3*s12*s34*s45)+
(-s15^3+3*s15*s34^2)/(-6*s12*s15*s45+6*s12*s23*s45+
6*s12*s34*s45)+(-25*s23^2+55*s23*s45+(67*s15-35*s45)*s45)/
(12*(s12+s23-s45)^2)+(-11*s15^2+45*s15*s34+115*s15*s45-
60*s34*s45-104*s45^2)/(24*(-s15+s23+s34)*(s12-s34-s45))-
(33*s15^2+113*s15*s34+23*s15*s45+53*s34*s45-13*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(3*s15^2+s15*s45-2*s45^2))/(6*(s12-s34)*s34*
(-s15+s23+s34)^2)-(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(6*s12*s34*(-s15+s23+s34)^2)-
(8*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(29*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(25*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15*s45*(36*s15^2+74*s34^2+51*s15*s45+8*s45^2))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*(89*s15^2-558*s15*s34+105*s34^2-165*s15*s45+141*s34*s45+
12*s45^2))/(72*(s12-s34)*(-s15+s23+s34)^2)-
(s15^2*s45*(24*s15^2+51*s15*s45+28*s45^2))/(24*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s15*(23*s15^2+70*s15*s45+39*s45^2))/(24*(s12-s45)^2*
(s15-s23+s45))+(s15^2*s45*(20*s15^2+25*s15*s45+57*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(92*s15^2+77*s15*s45+99*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+
(-24*s15^2-115*s15*s45+60*s34*s45+104*s45^2)/
(24*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(69*s15^2+232*s34^2+210*s15*s45+116*s34*s45+117*s45^2))/
(72*(-s15+s23+s34)*(s12-s45)^2)-
(29*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(18*(-s15+s23+s34)^3*
(s12-s45)^3)+(-3*s15*s45^2+(7*s45^3)/6)/
((-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(7*(3*s15^3+9*s15^2*s45-7*s15*s45^2+4*s45^3))/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(11*s15^3+26*s15^2*s45+39*s15*s45^2+42*s45^3))/
(18*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(21*s15^3+63*s15^2*s45+95*s15*s45^2+45*s45^3)/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(13*s15^3-3*s15^2*s45-87*s15*s45^2+57*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(58*s15^3-59*s15^2*s45-525*s15*s45^2+99*s45^3))/
(72*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)-
(37*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(6*(-s15+s23+s34)*(s12+s23-s45)^3)-
(7*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))+
(7*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(s15*(451*s34^2+3*s15*(33*s15+s45)+6*s34*(-57*s15+8*s45)))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(s15^3*(5*s34^3+s45^2*(-27*s15+5*s45)+
3*s34*s45*(-11*s15+5*s45)+s34^2*(-17*s15+15*s45)))/
(3*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(390*s15*s34^2-281*s34^3+s15^2*(80*s15-9*s45)+
9*s15*s34*(-21*s15+16*s45)))/(72*(-s15+s23+s34)^3*
(s12-s45))+(s15*(-80*s15^3+132*s34^3+36*s15^2*s45+
63*s15*s45^2+24*s45^3-9*s15*s34*(-32*s15+7*s45)+
3*s34^2*(-101*s15+36*s45)))/(36*(-s15+s23+s34)^3*
(s12-s34-s45))+(3*s15*(5*s15+6*s45)+s34*(113*s15+53*s45))/
(72*(s12-s34)*(s15-s23+s45))-
(s15*s45*(74*s34^2+74*s34*(-s15+s45)+s15*(12*s15+59*s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(-804*s15*s34^3+349*s34^4+3*s15^2*s45*(-58*s15+117*s45)+
s15^2*s34*(-106*s15+873*s45)+s34^2*(561*s15^2-699*s15*s45)))/
(72*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15^2*(-3*s34^2*(-4*s15+5*s45)+s34*(14*s15^2+56*s15*s45-
30*s45^2)+s45*(19*s15^2+76*s15*s45-15*s45^2)))/
(3*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-12*s15^3-12*s15^2*s45+31*s15*s45^2-8*s45^3+
s34*(12*s15^2+7*s15*s45-8*s45^2))/(12*(-s15+s23+s34)^2*
(s12+s23-s45))+(24*s15^3-30*s15^2*s45+124*s15*s45^2-
8*s45^3+s34*(39*s15^2+27*s15*s45-8*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(29*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(18*(-s15+s23+s34)^2*(s12-s45)^3)+
(37*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(18*(s12+s23-s45)^3)+(s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)-
(7*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(18*(s12-s34)^3*(-s15+s23+s34)^2)+
(7*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)-(29*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(18*(-s15+s23+s34)*
(s12-s45)^3)+(-76*s15^3-141*s15*s34^2+39*s15^2*s45-
93*s15*s45^2+24*s45^3+6*s34*(58*s15^2-5*s15*s45+4*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(11*s15^3+44*s15^2*s45+66*s15*s45^2-15*s45^3-
3*s34*(-4*s15^2-6*s15*s45+5*s45^2)))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^3*s45*(-82*s15+63*s45)-
3*s15*s34^2*(21*s15^2-40*s15*s45+s45^2)+
s34^3*(165*s15^2-101*s15*s45+9*s45^2)-
3*s15^2*s34*(34*s15^2-21*s15*s45+15*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15^2*(26*s34^3+s34^2*(-79*s15+48*s45)+
s45*(27*s15^2-21*s15*s45-4*s45^2)+
s34*(35*s15^2-90*s15*s45+18*s45^2)))/(6*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(34*s15^3+21*s15^2*s45-s15*s45^2-
16*s45^3+s34^2*(-75*s15+44*s45)+s34*(59*s15^2-133*s15*s45+
28*s45^2)))/(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-53*s34^3+s34^2*(504*s15-111*s45)-
3*s34*(201*s15^2-90*s15*s45+4*s45^2)+
s15*(152*s15^2-207*s15*s45+36*s45^2)))/(72*(s12-s34)*
(-s15+s23+s34)^3)+(s34^2*(-146*s15^2+124*s15*s45-9*s45^2)+
s15*s34*(-152*s15^2+33*s15*s45-6*s45^2)+
s15^2*(-58*s15^2-133*s15*s45+39*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^2)+
(s15*(-581*s34^3+s34^2*(594*s15-233*s45)+
s15*s34*(69*s15+722*s45)+s15*(-82*s15^2+128*s15*s45+
585*s45^2)))/(72*(-s15+s23+s34)^2*(s12-s45)^2)-
(11*(s15+s45)^4+3*s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3))/(3*(s12-s34-s45)^3*(s15-s23+s45))+
(s34*(39*s15^2+33*s15*s45+14*s45^2)-
3*(-8*s15^3+10*s15^2*s45+16*s15*s45^2+5*s45^3))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(36*s15*s34^2-49*s34^3+108*s15*s45*(s15+s45)-
36*s15*s34*(4*s15+3*s45)-36*s12*(s34^2-s34*(s15+s45)+
s45*(s15+s45)))/(72*(-s15+s23+s34)^3)+
(-17/(24*s12^2)+(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))+
(7*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(80*s15+23*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(64*s15^2+58*s15*s34+9*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(67*s15+67*s23-17*s34-230*s45)/(24*s12^2*(s12+s23-s45))-
(10*s15^3*s34^4)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(10*s15^3*s34^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(10*s15^3*s34^2)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(5*s15^3*s34^4)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(5*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(s15^2*(8*s15-87*s34)*s34)/(72*s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)+(5*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*
s45^2)-(s15^2*s34^2*(24*s15+29*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^2*s34^3*(-152*s15+207*s34))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(s15*(11*s15-3*s34)*s34^3)/(2*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(7*s15^3*s34^4)/(18*s12^2*(s12-s34)^3*
(-s15+s23+s34)^3*s45)+(7*s15^3*s34^3)/(18*s12^2*(s12-s34)^3*
(-s15+s23+s34)^2*s45)+(s15*s34)/(s12^2*(-s15+s23+s34)*
s45)+(7*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)*
s45)+(5*s15^2*s34^3*(20*s15+9*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15^2*s34^2*(30*s15+11*s34))/
(24*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^2*s34*(80*s15+33*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15*(32*s15^2+33*s15*s34-30*s34^2))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45)-
(s15*(-4*s12*s15+5*s15^2+5*s12*s34-12*s15*s34+7*s34^2))/
(6*s12^2*(-s15+s23+s34)^2*s45)+
(s15*s34*(24*s15^2-7*s15*s34+52*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*s34*(4*s12^2+(s15-s34)^2+
s12*(-s15+s34)))/(6*s12^2*(-s15+s23+s34)^3*s45)-
(s15*s34)/(s12^2*(s12+s23-s45)*s45)+(s15*(s15-s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(s15*s34*(-3*s15+2*s34))/(s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)+(s15^3*s45)/(6*s12^2*s34*
(-s15+s23+s34)^3)+(2*s45^3)/(s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(s15*(15*s15-14*s45)*s45^3)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
((39*s15-14*s45)*s45^3)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*(140*s15-33*s45)*s45^3)/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(5*s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(5*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(5*s45^4)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(11*s15^2*s45^4)/(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(11*s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(11*s45^4)/
(24*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(29*s15^3*s45^4)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(s15^2*(s12+s15+s45))/
(6*s12^2*s34*(-s15+s23+s34)^2)+(s15*(s12+s15))/
(6*s12^2*s34*(s15-s23+s45))-(s15^2*(s12+s15))/
(6*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))+
(7*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(s15-s23+s45))+
((s12-2*s15)*s15)/(2*s12^2*(-s15+s23+s34)*(s15-s23+s45))+
(s15*s34*(80*s15+23*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))+(64*s15^2+58*s15*s34-53*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))+
s15^3/(s12^2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(10*s15^3*s34^2)/(9*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(s15^2*(8*s15-87*s34)*s34)/
(72*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(5*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(7*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*s45*(s15-s23+s45))+
((4*s12-5*s15)*s15^2)/(6*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+(s15^2*s34*(80*s15+33*s34))/
(72*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15*(32*s15^2+33*s15*s34-30*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))+s15^4/(s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45*(s15-s23+s45))-
(s15*(32*s15^2+33*s15*s34-30*s34^2))/(36*s12^2*(s12-s34-s45)*
s45*(s15-s23+s45))-(13*(s15+s45))/
(72*s12^2*(s15-s23+s45))-((s12^2-2*s12*s15+2*s15^2)*
(s15+s45))/(2*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15^3*(s15+s45))/(s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+((s12^2-3*s12*s15+5*s15^2)*s45*
(s15+s45))/(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^4*s45*(s15+s45))/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2*(s15-s23+s45))+(7*s15^3*s45*(s15+s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(8*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(29*s45^2*(s15+s45)^3)/
(18*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))-
(s15^3*s34^4)/(s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(s15^3*s34^3)/(s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(s15^3*s34^2)/(s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(8*s15^3*s45^4)/(3*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(s15^3*s34^2)/(s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)-(5*s15^3*s34^4)/
(4*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(4*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)-(5*s15^3*s34^2)/(4*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)-(s15^2*s34*(3*s15+5*s34))/
(3*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^2*s34^3*(-14*s15+9*s34))/(4*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(s15^2*s34^2*(27*s15+20*s34))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^2*(30*s15-19*s45)*s45^3)/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(25*s15^3*s45^4)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(4*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45)^
2)-(s15^2*s34*(3*s15+5*s34))/(3*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(25*s45^2*(s15+s45)^3)/
(12*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(10*s15^3*s34^4)/(9*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))-(10*s15^3*s34^3)/
(9*s12^2*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(10*s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))-(s15^2*s34^2*(24*s15+29*s34))/
(24*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-8*s15+87*s34))/(72*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^2*s34^3*(-152*s15+207*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15*s34^3*(-11*s15+3*s34))/(2*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15*(-32*s15^2-33*s15*s34+30*s34^2))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15*s34*(24*s15^2-7*s15*s34+52*s34^2))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(10*s15^3*s34^2)/(9*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(-8*s15+87*s34))/
(72*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(37*s15^2*s45^2*(-s15+s34+s45)^2)/(18*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(8*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(29*s15^2*s45^3*(s15+3*s45))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(25*s15^2*s45^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(49*s12-64*s15+49*s34+36*s45)/(72*s12^2*(-s15+s23+s34))+
(s45*(s15+s45)^2*(44*s15+67*s45))/(12*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(208*s15+349*s45))/(72*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(-48*s12*s15+60*s15^2+98*s12*s34+155*s15*s34+98*s34^2-
11*s15*s45+13*s34*s45)/(72*s12^2*(-s15+s23+s34)^2)+
(s15*s45^2*(37*s15^2+134*s15*s45-38*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(58*s15^2+221*s15*s45-22*s45^2))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(8*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(25*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(29*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(-2*s15^2+4*s15*s45+7*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*(40*s15^2-40*s34^2+261*s15*s45+207*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(198*s15^2-102*s15*s34+53*s34^2+474*s15*s45-44*s34*s45+
212*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(208*s15^2-208*s34^2+765*s15*s45-324*s34*s45+
234*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(-66*s15^2+34*s15*s34+3*s34^2-158*s15*s45+156*s34*s45+
268*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s45*(208*s15^3+765*s15^2*s45+906*s15*s45^2-33*s45^3))/
(72*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(44*s15^3+155*s15^2*s45+178*s15*s45^2-19*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
((10*s15^3)/9+(29*s15^2*s45)/4+(45*s15*s45^2)/4-2*s45^3)/
(s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(8*s15^3+119*s15^2*s45-32*s15*s45^2+28*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(40*s15^3+261*s15^2*s45+405*s15*s45^2+184*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s34*(s15*s34*(113*s15-71*s45)+s34^2*(41*s15-9*s45)+
80*s15^2*(s15+s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(7*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(7*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(29*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(29*s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(149*s15^2+149*s23^2+s34^2+s23*(149*s15-75*s34-462*s45)-
810*s15*s45+492*s45^2+30*s34*(-5*s15+8*s45))/
(36*s12^2*(s12+s23-s45)^2)+
((s15-s34)*(s15*s34*(215*s34-46*s45)-9*s34^2*(s34+2*s45)+
8*s15^2*(17*s34+8*s45)))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(32*s15^3+s15*s34*(83*s34-23*s45)-
9*s34^2*(s34+s45)+s15^2*(65*s34+32*s45))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(-s15+s34)*(9*s34^2*s45-10*s15^2*(17*s34+8*s45)+
s15*s34*(-64*s34+71*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(201*s15^2+49*s34^2+540*s34*s45+
912*s45^2-6*s15*(5*s34+231*s45))/(72*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s15*s45*(-208*s34^3-
2*s15*s45*(191*s15+117*s45)+s15*s34*(-208*s15+149*s45)+
s34^2*(416*s15+233*s45)))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(-120*s15^3+24*s15^2*(4*s34-7*s45)-
36*s12^2*(s15-s34+s45)+85*s34^2*(s34+s45)+
s15*s34*(-135*s34+254*s45)+s12*(132*s15^2-60*s15*s34+
85*s34^2+108*s15*s45))/(72*s12^2*(-s15+s23+s34)^3)+
(s15*s45*(72*s15^3-148*s34*(s34+s45)^2+
s15^2*(-184*s34+199*s45)+s15*(296*s34^2+97*s34*s45-
214*s45^2)))/(36*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)+(14*s34*(s15+s45)^3+19*s45*(s15+s45)^3+
3*s34^2*(3*s15^2+3*s15*s45+s45^2))/(3*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(37*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(9*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)-
(37*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(18*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15*(80*s34^3-2*s34^2*(80*s15+221*s45)+
s15*s45*(104*s15+465*s45)+s34*(80*s15^2+338*s15*s45+
48*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(-5*s45^2*(s34+s45)^2+s15^3*(14*s34+19*s45)+
3*s15*s45*(3*s34^2+14*s34*s45+19*s45^2)+
s15^2*(9*s34^2+42*s34*s45+57*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(54*s15^3+s15^2*(37*s34+233*s45)+
s45*(-14*s34^2+13*s34*s45+101*s45^2)+
s15*(-19*s34^2+62*s34*s45+280*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(54*s15^3+s15^2*(37*s34+233*s45)-s45*(31*s34^2+121*s34*s45+
109*s45^2)+s15*(-19*s34^2+62*s34*s45+280*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(36*s15^3-73*s34^3+s15^2*(39*s34-348*s45)-73*s34^2*s45-
165*s34*s45^2-207*s45^3+s15*(-38*s34^2-125*s34*s45+
621*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(-149*s15^3-73*s34^3+18*s34^2*s45+270*s34*s45^2+194*s45^3+
3*s15^2*(75*s34+386*s45)-s15*(3*s34^2+1028*s34*s45+
1218*s45^2))/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-4*(3*s34-2*s45)*s45*(s34+s45)^2+14*s15^3*(3*s34+7*s45)+
s15^2*(17*s34^2+270*s34*s45+388*s45^2)+
2*s15*(8*s34^3-25*s34^2*s45-93*s34*s45^2-79*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(-8*(4*s34-s45)*(s34+s45)^3+5*s15^2*(3*s34^2+
28*s34*s45+27*s45^2)+s15*(89*s34^3+86*s34^2*s45-
6*s34*s45^2-49*s45^3)))/(12*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^2)+(8*s15^3*(7*s34-5*s45)+
24*(s34+s45)^2*(3*s34^2+2*s45^2)-
3*s15^2*(73*s34^2+228*s34*s45+81*s45^2)+
12*s15*(10*s34^3+47*s34^2*s45+21*s34*s45^2-14*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(5*s15^2*(-(s34+s45)^4+s15*(4*s34^3+10*s34^2*s45+
12*s34*s45^2+7*s45^3)))/(3*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(-144*s15^4+36*s15^3*(8*s34-7*s45)+
s15^2*(-292*s34^2+796*s34*s45-379*s45^2)-
4*(s34+s45)^2*(37*s34^2+12*s45^2)+
4*s15*(74*s34^3-125*s34^2*s45-178*s34*s45^2+42*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(8*s15^3+6*s15^2*(11*s34+60*s45)-3*s15*(41*s34^2+74*s34*s45+
102*s45^2)+3*(11*s34^3+23*s34^2*s45+67*s34*s45^2+
69*s45^3))/(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-10*s45*(s34+s45)^3+s15^2*(17*s34^2+33*s34*s45+
27*s45^2)+s15*(9*s34^3+51*s34^2*s45+99*s34*s45^2+
81*s45^3)))/(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(74*s34*(s34+s45)^3+s15^3*(-74*s34+312*s45)+
s15^2*(222*s34^2-178*s34*s45-925*s45^2)+
s15*(-222*s34^3-392*s34^2*s45+208*s34*s45^2+408*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(37*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(18*s12^2*(s12+s23-s45)^3))*tr5,367/108+s15/(6*s12)-
s15/(s12+s15-s34)-s15^2/(6*s12*(s12+s15-s34))+
(5*s15)/(6*(-s15+s34))-(5*s15^2)/(6*(s12+s15-s34)*
(-s15+s34))+(5*s15^2*(18*s15-7*s45))/(36*(s12-s34)*s34*
(-s15+s23+s34))+(s23-2*s45)/(12*(s12+s23-s45))+
(23*s15^4*s34^3)/(27*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(23*s15^4*s34^2)/(27*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(23*s15^4*s34)/(27*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(105*s15-302*s34)*s34^2)/(18*(s12-s34)*(-s15+s23+s34)^3*
s45^2)-(505*s15^4*s34^3)/(108*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)+(19*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*
s45^2)-(505*s15^4*s34^2)/(108*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)-(505*s15^4*s34)/(108*(s12-s34)^2*(-s15+s23+s34)*
s45^2)-(19*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*s12*(-s15+s23+s34)^2*s45^2)+(s15^3*(223*s15+244*s34))/
(54*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^3*s34*(269*s15+244*s34))/(54*(s12-s34)*(-s15+s23+s34)^2*
s45^2)+(19*s15*(-s15^3+s34^3))/(36*s12*(-s15+s23+s34)*
s45^2)-(19*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*
(s12-s45)*s45^2)+(19*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+(19*s15*(s15^3-s34^3))/
(36*(-s15+s23+s34)*(s12-s45)*s45^2)-
(s15^3*(223*s15+244*s34))/(54*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(325*s15^4*s34^3)/(54*(s12-s34)^3*(-s15+s23+s34)^3*
s45)-(35*s15*s34*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*
s45)+(s15*(8*s12+5*(s15-7*s34))*s34)/(18*(-s15+s23+s34)^2*
s45)+(325*s15^4*s34^2)/(54*(s12-s34)^3*(-s15+s23+s34)^2*
s45)+(325*s15^4*s34)/(54*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15*(-3*s15+19*s34))/(36*(-s15+s23+s34)*s45)-
(5*s15^3*s34*(107*s15+52*s34))/(54*(s12-s34)^2*(-s15+s23+s34)^2*
s45)+(13*s15^2*(41*s15+81*s34))/(108*(s12-s34)*
(-s15+s23+s34)*s45)+(s15*(-s15+s34)^2*(54*s15+95*s34))/
(36*s12*(-s15+s23+s34)^2*s45)-(5*s15^3*(113*s15+104*s34))/
(108*(s12-s34)^2*(-s15+s23+s34)*s45)+
(5*s15^3*s34^2*(-105*s15+242*s34))/(36*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15^2*(821*s15^2+1021*s15*s34-
6084*s34^2))/(108*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15^2*s34*(151*s15^2-544*s15*s34+646*s34^2))/
(12*(s12-s34)*(-s15+s23+s34)^3*s45)-(13*s15^3+60*s15*s34^2)/
(36*s12*(-s15+s23+s34)*s45)+
(s15*(-22*s12*s34^2+3*s12^2*(s15+s34)+6*s34^2*(-8*s15+9*s34)))/
(36*(-s15+s23+s34)^3*s45)+(19*s15*s34^2*(-s15+s34)^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(19*s15*s34*(-s15+s34)^2*(s15+2*s34))/(18*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(19*s15*(-s15^3+s34^3))/
(18*(-s15+s23+s34)*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(41*s15+19*s34))/(36*(-s15+s23+s34)^3*
(s12-s45)*s45)+(-3*s15^3+22*s15*s34^2)/(36*(-s15+s23+s34)*
(s12-s45)*s45)-(s15*(20*s15^3+s15^2*s34-22*s15*s34^2+
s34^3))/(12*(-s15+s23+s34)^2*(s12-s45)*s45)-
(13*s15^2*(41*s15+81*s34))/(108*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(-803*s15^2-1021*s15*s34+6084*s34^2))/
(108*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-
(s15^2*s45)/(6*s34*(-s15+s23+s34)^2)+
(s15^3*(139*s15-24*s45)*s45)/(36*(s12-s34)*s34*
(-s15+s23+s34)^3)-(19*s45)/(18*(s12-s45))-
(s15*s45)/(4*(-s15+s23+s34)*(s12+s23-s45))+
(1697*s45)/(108*(s12-s34-s45))-(7*s15^4*s45^2)/
(36*s12*s34^2*(-s15+s23+s34)^3)+(7*s15^4*s45^2)/
(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(19*s45^2)/(18*(s12-s45)^2)-s45^2/(12*(s12-s45)*
(s12+s23-s45))-(s15^3*s45^2)/(12*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))-(s15^2*s45^2)/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15*s45^2)/(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(19*s15^4*s45^2)/(18*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(11*s45^2)/(18*(s12-s45)*(s12-s34-s45))-
(19*s45^3)/(18*(s12-s45)^2*(s12-s34-s45))-
(s45*(-2*s15+s45))/(3*(-s15+s23+s34)*(-s15+s23-s45))-
(7*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34))+
(7*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(5*s15^3*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34))+
(7*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23-s45))-
(7*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23-s45))+
((3*s12+19*s15)*(s15+s45))/(36*s34*(-s15+s23-s45))+
(5*s15^3*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23-s45))-
(7*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)+
(7*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(5*s15^3*s45*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s12*s15)/(6*(-s15+s23+s34)*(-s23+s45))+
(s12^2*s15^3)/(12*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12^2*s15^2)/(12*(-s15+s23+s34)^2*s45*(-s23+s45))+
(s15^3*s45^2)/(12*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s23+s45))-s15/(12*(s15-s23+s45))+
(11*s15^3)/(2*s12*(-s15+s23+s34)*(s15-s23+s45))-
(125*s15^4)/(36*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(125*s15^4)/(36*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
(5*s15^2*(18*s15-7*s45))/(36*(s12-s34)*s34*(s15-s23+s45))+
(79*s15^4)/(36*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(23*s15^4*s34)/(27*(s12-s34)*s45^3*
(s15-s23+s45))-(19*s15^4)/(36*s12*s45^2*(s15-s23+s45))-
(505*s15^4*s34)/(108*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(223*s15+244*s34))/(54*(s12-s34)*s45^2*(s15-s23+s45))+
(19*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(223*s15+244*s34))/(54*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^2/(12*s45*(s15-s23+s45))-
(13*s15^3)/(36*s12*s45*(s15-s23+s45))+(325*s15^4*s34)/
(54*(s12-s34)^3*s45*(s15-s23+s45))+
(73*s15^4)/(36*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(125*s15^4)/(36*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(13*s15^2*(41*s15+81*s34))/(108*(s12-s34)*s45*(s15-s23+s45))-
(5*s15^3*(113*s15+104*s34))/(108*(s12-s34)^2*s45*
(s15-s23+s45))-(19*s15^4)/(18*(s12-s45)^2*s45*
(s15-s23+s45))-s15^3/(12*(s12-s45)*s45*(s15-s23+s45))-
(79*s15^4)/(36*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(119*s15^4)/(36*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(13*s15^2*(41*s15+81*s34))/
(108*(s12-s34-s45)*s45*(s15-s23+s45))+
(5*s15*s45)/(6*(-s15+s34)*(s15-s23+s45))+
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))-
(5*s15^2*(s15+s45))/(6*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+((s15+s34)*(s15+s45))/
((s12+s15-s34)*(s15-s23+s45))+(19*(s15+s45)^4)/
(18*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(146*s15^4*s34^3)/(9*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(146*s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(146*s15^4*s34)/(9*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(146*s45^3)/(9*(-s12+s34+s45)^3)+(146*s15^4*s34)/
(9*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(199*s15^4*s34^3)/(36*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)+(199*s15^4*s34^2)/(36*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45)^2)+(199*s15^4*s34)/(36*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)+(s15^3*(735*s15-1814*s34)*s34^2)/
(36*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(2*s15^3*s34*(67*s15+42*s34))/(9*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(s15^3*(337*s15+336*s34))/
(36*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(323*s45^2)/(12*(-s12+s34+s45)^2)-(5*s15^4*s45^2)/
(3*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(5*s45^3)/(3*(s12-s45)*(-s12+s34+s45)^2)+
(199*s15^4*s34)/(36*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(337*s15+336*s34))/(36*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*(s15+s45)^4)/(3*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(23*s15^4*s34^3)/
(27*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(23*s15^4*s34^2)/(27*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(23*s15^4*s34)/(27*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(s15^3*s34*(269*s15+244*s34))/(54*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(s15^3*s34^2*(-105*s15+302*s34))/
(18*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34*(149*s15^2-544*s15*s34+646*s34^2))/
(12*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(23*s15^4*s34)/(27*s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15*(6*s15+120*s34+s45))/(36*s12*(-s15+s23+s34))+
(s15^3*s45*(275*s15+3*s45))/(36*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(19*s15^3*s45*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(5*s15^3*s45*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*(-119*s15+6*s45))/
(36*s12*s34*(-s15+s23+s34))+(s15^2*(-119*s15+6*s45))/
(36*s12*s34*(s15-s23+s45))-(s15*(3*s12+19*s15+6*s45))/
(36*s34*(-s15+s23+s34))+(s15*(-21*s15+20*s34+19*s45))/
(12*(-s15+s23+s34)*(s12-s45))+(s15^3*s45*(-139*s15+21*s45))/
(36*s12*s34*(-s15+s23+s34)^3)-(s15*(63*s15+41*s45))/
(36*(s12-s45)*(s15-s23+s45))+
(19*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(3*s12*s15-22*s15^2-9*s12*s34-75*s15*s34+232*s34^2-
3*s15*s45+9*s34*s45)/(36*(-s15+s23+s34)^2)+
(5*s15*(103*s15^2+95*s15*s34+216*s15*s45+98*s34*s45))/
(108*(s12-s34)^2*(-s15+s23+s34))-
(5*s15*(103*s15^2+95*s15*s34+216*s15*s45+98*s34*s45))/
(108*(s12-s34)^2*(-s15+s23-s45))+
(288*s15^2-807*s15*s34-12*s15*s45+118*s34*s45)/
(36*(s12-s34)*(-s15+s23+s34))+
(864*s15^2+1010*s15*s34+777*s15*s45+353*s34*s45)/
(108*(s12-s34)*(s15-s23+s45))+
(s15^3*(-3690*s34^2+s34*(813*s15-1938*s45)+31*(7*s15-2*s45)*
s45))/(36*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*(277*s15^2+256*s15*s34-3118*s34^2-320*s15*s45-
3304*s34*s45-186*s45^2))/(36*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(132*s15^2+97*s15*s45-17*s45^2))/
(36*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15*(-271*s15+296*s34)-114*s15*s45-12*s45^2)/
(36*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(66*s15^2+63*s15*s45-7*s45^2))/(18*s12*s34*
(-s15+s23+s34)^2)+(s15*(66*s15^2+264*s15*s34-198*s34^2+
273*s15*s45-140*s34*s45-7*s45^2))/
(36*s12*(-s15+s23+s34)^2)-(19*s15*(3*s15^2+3*s15*s45+s45^2))/
(18*(s12-s45)^2*(s15-s23+s45))+
(146*s15^4*(3*s34^2+3*s34*s45+s45^2))/(9*(-s15+s23+s34)^3*
(-s12+s34+s45)^3)+(s15^2*(59*s15^2+236*s15*s45+3*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(19*s15^2*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(5*s15^2*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(146*s15^2*(s15^2+4*s15*s34+4*s15*s45+6*s34*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(316*s15^2+474*s15*s45+9*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15*(40*s15^2+192*s15*s34+1131*s15*s45+397*s34*s45+93*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(813*s15^2+1118*s15*s34+2405*s15*s45+461*s34*s45+1679*s45^2)/
(108*(s12-s34-s45)*(s15-s23+s45))+
(79*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(36*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(-33*s15^3+2*s15^2*s45+4*s15*s45^2+2*s45^3)/
(6*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(5*s12*s15*(s15-s45)+4*s15^2*s45+s12^2*(-2*s15+s45))/
(12*(-s15+s23+s34)^2*(s23-s45))+
(19*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(18*(-s15+s23+s34)*
(s12-s45)^2)+(325*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(54*(s12-s34)^3*(-s15+s23+s34))-
(325*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(54*(s12-s34)^3*(-s15+s23-s45))-(145*s34+3*(s15+4*s45))/
(36*(-s15+s23+s34))-(146*s15^3*(4*s34^2+2*s34*(s15+4*s45)+
s45*(s15+4*s45)))/(9*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(19*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(18*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(98*s15*s34-19*s34^2+s15*(-79*s15+57*s45)))/
(12*(-s15+s23+s34)^3*(s12-s45))-
(s15^2*(6372*s34^2+9*s34*(-287*s15+62*s45)+
4*s15*(68*s15+123*s45)))/(108*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(335*s15*s34-19*s34^2+
s15*(-319*s15+285*s45)))/(36*(-s15+s23+s34)^2*(s12-s45))-
(s15*(2382*s34^2+66*s34*(-35*s15+9*s45)+s15*(179*s15+873*s45)))/
(108*(-s15+s23+s34)^2*(s12-s34-s45))+
(3*s12*(s34^2+s15*(s15-s45))+s12^2*(-2*s15-s34+s45)+
s34*(-19*s15^2+19*s15*s34-41*s34^2+6*s15*s45-3*s34*s45))/
(12*(-s15+s23+s34)^3)+(325*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(54*(s12-s34)^3*
(-s15+s23+s34)^2)+(3*s15^2*s45*(-s15+s45)-
3*s12*s15*(-s15+s45)^2+s12^2*(3*s15^2-3*s15*s45+s45^2))/
(12*(-s15+s23+s34)^3*(s23-s45))-
(325*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(54*(s12-s34)^3*
(-s15+s23+s34)^3)+(s15*(78*s34^3+s34^2*(-234*s15+139*s45)+
s34*(234*s15^2-417*s15*s45+7*s45^2)-
3*s15*(26*s15^2-139*s15*s45+7*s45^2)))/
(36*s12*(-s15+s23+s34)^3)+(s34^2*(6654*s15-870*s45)-
3*s34*(1455*s15^2-496*s15*s45+3*s45^2)+
s15*(803*s15^2-930*s15*s45+39*s45^2))/(108*(s12-s34)*
(-s15+s23+s34)^2)-(5*(s15^3*(137*s15-69*s45)*s45+
s34^3*(1182*s15^2-590*s15*s45+33*s45^2)-
3*s15*s34^2*(507*s15^2-439*s15*s45+37*s45^2)+
3*s15^2*s34*(113*s15^2-288*s15*s45+45*s45^2)))/
(108*(s12-s34)^2*(-s15+s23+s34)^3)+
(5*(s34^2*(1250*s15^2-688*s15*s45+33*s45^2)+
s15^2*(-125*s15^2+91*s15*s45+57*s45^2)-
s15*s34*(s15^2-609*s15*s45+78*s45^2)))/(108*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34^3*(-4610*s15+516*s45)+
3*s34^2*(2607*s15^2-538*s15*s45+3*s45^2)-
3*s15*s34*(1476*s15^2-699*s15*s45+16*s45^2)+
s15^2*(1217*s15^2-1416*s15*s45+90*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^3)-
(80*s15^3+2262*s15^2*s45+2936*s15*s45^2+1091*s45^3+
s34*(384*s15^2+980*s15*s45+459*s45^2))/(36*(s15-s23+s45)*
(-s12+s34+s45)^2)-
(146*((s15+s45)^4+s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3)))/(9*(s12-s34-s45)^3*(s15-s23+s45))+
(-1/(12*s12^2)+(3*s12^2+16*s12*s15+13*s15^2)/
(36*s12^2*s34*(-s15+s23+s34))+(325*s15^2*s34^2)/
(54*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(5*s15*s34*(124*s15+49*s34))/(54*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-551*s15^2-914*s15*s34+189*s34^2)/
(108*s12^2*(s12-s34)*(-s15+s23+s34))-
(s12-2*s15)/(12*(-s15+s23+s34)^2*(s23-s45))+
(s15+s23-s34-3*s45)/(12*s12^2*(s12+s23-s45))-
(23*s15^3*s34^4)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(23*s15^3*s34^3)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(23*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(505*s15^3*s34^4)/(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)+(s15^2*(47*s15-33*s34)*s34^2)/(9*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(505*s15^3*s34^3)/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(s15^2*(164*s15-99*s34)*s34)/(27*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(505*s15^3*s34^2)/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^3*(472*s15+1215*s34))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(325*s15^3*s34^4)/
(54*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(325*s15^3*s34^3)/(54*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
s45)+(5*s15^2*s34^2*(-49*s15+s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(325*s15^3*s34^2)/
(54*s12^2*(-s12+s34)^3*(-s15+s23+s34)*s45)+
(5*s15^2*s34*(-248*s15+3*s34))/(108*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)-(5*s15^2*s34^3*(46*s15+495*s34))/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15*s34^2*(223*s15^2-959*s15*s34-708*s34^2))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(3*s12^2+16*s12*s15+13*s15^2+19*s12*s34-19*s34^2))/
(36*s12^2*(-s15+s23+s34)^2*s45)+
(s15*s34*(35*s15^2-218*s15*s34+654*s34^2))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)-(s15*(551*s15^2+258*s15*s34+
657*s34^2))/(108*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*(-3*s12^3+19*s12^2*s34+s12*(29*s15-35*s34)*s34+
s34*(13*s15^2-38*s15*s34+19*s34^2)))/
(36*s12^2*(-s15+s23+s34)^3*s45)+(s12*s15)/
(12*(-s15+s23+s34)^2*(s23-s45)*s45)+
(s15^2*(3*s12+13*s15)*s45)/(36*s12^2*s34*(-s15+s23+s34)^3)+
(s15^2*s45^2)/(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^2*s45^3)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s15*s45^3)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+s45^3/(12*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(19*s15^3*s45^3)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15*(3*s12+13*s15)*(s12+s15+s45))/(36*s12^2*s34*
(-s15+s23+s34)^2)-(s12*s15^2)/(12*(-s15+s23+s34)^3*s45*
(-s23+s45))+(5*s15)/(6*s12*(s15-s34)*(s15-s23+s45))+
(3*s12^2+16*s12*s15+13*s15^2)/(36*s12^2*s34*(s15-s23+s45))-
(s15*(3*s12^2+16*s12*s15+13*s15^2))/(36*s12^2*(s15-s23-s34)*
s34*(s15-s23+s45))+((s15-s34)*s34)/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(325*s15^2*s34^2)/(54*s12^2*(-s12+s34)^3*
(s15-s23+s45))-(5*s15*s34*(124*s15+49*s34))/
(54*s12^2*(s12-s34)^2*(s15-s23+s45))-
(551*s15^2+914*s15*s34+353*s34^2)/(108*s12^2*(s12-s34)*
(s15-s23+s45))-(23*s15^3*s34^2)/(27*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(s15^2*(164*s15-99*s34)*s34)/
(27*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(505*s15^3*s34^2)/(108*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(325*s15^3*s34^2)/(54*s12^2*(-s12+s34)^3*s45*(s15-s23+s45))+
(s15*(3*s12^2+16*s12*s15+13*s15^2))/(36*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))+(5*s15^2*s34*(-248*s15+3*s34))/
(108*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(551*s15^2+258*s15*s34+657*s34^2))/(108*s12^2*(s12-s34)*
s45*(s15-s23+s45))+(s15*(533*s15^2+258*s15*s34+
657*s34^2))/(108*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(1679*(s15+s45))/(108*s12^2*(s15-s23+s45))-
(19*s45*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(146*s15^3*s34^4)/
(9*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(146*s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)-(146*s15^3*s34^2)/
(9*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(146*s15^3*s34^2)/(9*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^
3)-(199*s15^3*s34^4)/(36*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)-(199*s15^3*s34^3)/
(36*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(199*s15^3*s34^2)/(36*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45)^2)+(s15^2*(433*s15-137*s34)*s34^2)/
(36*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^2*(632*s15-137*s34)*s34)/(36*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^2*s34^3*(39*s15+205*s34))/
(6*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(5*s15^3*s45^3)/(3*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(199*s15^3*s34^2)/(36*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(632*s15-137*s34)*s34)/(36*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s45*(s15+s45)^3)/(3*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(23*s15^3*s34^4)/
(27*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(23*s15^3*s34^3)/(27*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))-(23*s15^3*s34^2)/(27*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(s15^2*s34^2*(-47*s15+33*s34))/
(9*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-164*s15+99*s34))/(27*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))+(s15^2*s34^3*(472*s15+1215*s34))/
(108*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15*s34*(41*s15^2-218*s15*s34+654*s34^2))/
(36*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(s15*(533*s15^2+258*s15*s34+657*s34^2))/
(108*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15*s34^2*(-229*s15^2+959*s15*s34+708*s34^2))/
(36*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(23*s15^3*s34^2)/(27*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(-164*s15+99*s34))/
(27*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45*(-s15+s34+2*s45))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(19*s15^2*s45^2*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(5*s15^2*s45^2*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(s15^2*s45^2*(253*s15+3*s45))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
((s15+s45)^2*(19*s15+39*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(117*s12+1670*s15+117*s34+114*s45)/(108*s12^2*
(-s15+s23+s34))+(5*s34*(-s15+s34)*
(5*s15*s34*(79*s15-43*s45)+s34^2*(427*s15-33*s45)+
248*s15^2*s45))/(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(19*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+3*s45^2)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*s45*(155*s15^2+525*s15*s45+6*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(1547*s15^2+1441*s15*s34-27*s34^2+2929*s15*s45+79*s34*s45+
79*s45^2)/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*(-57*s15^2+57*s34^2-231*s15*s45+193*s34*s45+114*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(4641*s15^2+4323*s15*s34+461*s34^2+8787*s15*s45+
3517*s34*s45+4679*s45^2)/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(19*s15^3+77*s15^2*s45+97*s15*s45^2+
s45^3)/(12*s12^2*(s15-s23-s34)*(s12-s45)*
(-s12+s34+s45))+(146*s15^3*(4*s34^3+6*s34^2*s45+
4*s34*s45^2+s45^3))/(9*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+((s12-s15)*(-(s15*s45)+
s12*(-2*s15+s45)))/(12*s12*(-s15+s23+s34)^3*(s23-s45))-
(5*s34*(5*s15*s34*(49*s15-43*s45)+s34^2*(329*s15-33*s45)+
248*s15^2*(s15+s45)))/(108*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s12*(-2*s15+s45)+(s15+s45)^2)/
(3*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(325*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(325*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(146*s15*(3*s15*(s34+s45)^2+3*s45*(s34+s45)^2+
s15^2*(2*s34+s45)))/(9*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(19*s15*(-s15+s34)*s45*
(s34^2-s15*(s34+2*s45)))/(18*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(19*s15*s45*(s15^2+3*s15*s45-
s34*(s34+2*s45)))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2)+(9*s12^2+3*s15^2+3*s12*(40*s15-106*s34-
3*s45)+s15*(794*s34+39*s45)+6*s34*(-53*s34+63*s45))/
(108*s12^2*(-s15+s23+s34)^2)+(9*s12^3+96*s12*s15^2-
18*s12^2*s34+351*s34^3+4*s34^2*(956*s15-39*s45)+
78*s15^2*(s15-s45)+9*s12*s34*(39*s34+s45)-
6*s12*s15*(16*s34+3*s45)+3*s15*s34*(-64*s15+241*s45))/
(108*s12^2*(-s15+s23+s34)^3)+
(-540*s34^3-551*s15^2*(s15+s45)+s15*s34*(-809*s15+230*s45)+
s34^2*(-2654*s15+321*s45))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+((-s15+s34)*
(s15*s34*(3757*s34-230*s45)+3*s34^2*(117*s34-107*s45)+
s15^2*(446*s34+551*s45)))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+
(s15^2*(3752*s34^3+s45^2*(1011*s15+62*s45)+
12*s34^2*(163*s15+323*s45)+2*s34*s45*(1237*s15+708*s45)))/
(36*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(146*(2*s34*(s15+s45)^3+s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(9*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(146*s15^2*(3*(s34+s45)^3+
s15*(3*s34^2+3*s34*s45+s45^2)))/(9*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15*(19*s34^2*(3*s34+s45)+
s15^2*(57*s34+212*s45)-3*s15*(38*s34^2+77*s34*s45+
38*s45^2)))/(36*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(362*s15^3+222*s34*(s34+s45)^2+s15^2*(4899*s34+3948*s45)+
12*s15*(342*s34^2+583*s34*s45+76*s45^2))/
(108*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(4620*s34^3+12*s34^2*(841*s15+239*s45)+
s15*s45*(-103*s15+675*s45)+s34*(239*s15^2+6684*s15*s45+
372*s45^2)))/(108*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+(s34^2*(521*s15+459*s45)+
(s15+s45)^2*(891*s15+1735*s45)+
s34*(3200*s15^2+4702*s15*s45+2134*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(4*(s34+s45)^2*(326*s34+31*s45)+
s15^2*(1523*s34+951*s45)+s15*(3063*s34^2+6717*s34*s45+
3697*s45^2)))/(36*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(891*s15^3+s15^2*(3200*s34+3517*s45)+
2*s45*(37*s34^2+68*s34*s45+31*s45^2)+
s15*(521*s34^2+4702*s34*s45+4361*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2))*tr5,
-71/36-(2*s34)/s15+(2*s34^2)/(s15*(s12+s15))+
(2*s34*(s15+s34))/(s12+s15)^2+
(2*s34^4)/(s15*(-s15+s23+s34)^3)-
(6*s34^3)/(s15*(-s15+s23+s34)^2)+
s15^2/(6*s34*(-s15+s23+s34))+
s15^3/(3*s12*s34*(-s15+s23+s34))+
(6*s34^2)/(s15*(-s15+s23+s34))+(s15^2*(s15-3*s45))/
(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s34-s45)/(2*(-s15+s23+s34))-(s15^4*s34^3)/
(9*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(s15^4*s34^2)/(9*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)*s45^3)+
(17*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)+
(17*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(17*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*s34^2*(-12*s15+11*s34))/(24*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(7*s15^3*s34*(4*s15+17*s34))/
(72*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(s15^3*(20*s15+119*s34))/(72*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^4-s15*s34^3)/(6*s12*(-s15+s23+s34)*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)+(s15^3*(20*s15+119*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15*(s12+3*s15-3*s34)*s34^2)/(6*(-s15+s23+s34)^3*s45)+
(s15^3*(42*s15-143*s34)*s34^2)/(24*(s12-s34)^2*(-s15+s23+s34)^3*
s45)+(29*s15^4*s34^3)/(18*(-s12+s34)^3*(-s15+s23+s34)^3*
s45)-(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(29*s15^4*s34^2)/(18*(-s12+s34)^3*(-s15+s23+s34)^2*s45)-
(s15*s34)/(6*(-s15+s23+s34)*s45)+(29*s15^4*s34)/
(18*(-s12+s34)^3*(-s15+s23+s34)*s45)+
(s15*s34*(-s12-s15+4*s34))/(6*(-s15+s23+s34)^2*s45)+
(s15*(-s15+s34)^2*(3*s15+7*s34))/(6*s12*(-s15+s23+s34)^2*s45)+
(s15^3*(58*s15+31*s34))/(72*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^3*s34*(92*s15+31*s34))/(72*(s12-s34)^2*(-s15+s23+s34)^2*
s45)-(s15^2*(89*s15+231*s34))/(72*(s12-s34)*(-s15+s23+s34)*
s45)-(s15^2*s34*(8*s15^2-9*s15*s34+42*s34^2))/
(8*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-44*s15^2-208*s15*s34+381*s34^2))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^3-3*s15*s34^2)/
(6*s12*(-s15+s23+s34)*s45)-(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15^4-s15*s34^3)/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)+(5*s15*s34^2)/(6*(-s15+s23+s34)*(s12-s45)*
s45)+(s15*s34*(-s15+s34)^2*(-4*s15+7*s34))/
(6*(-s15+s23+s34)^3*(s12-s45)*s45)-
(s15*(s15^3-5*s15*s34^2+4*s34^3))/(2*(-s15+s23+s34)^2*
(s12-s45)*s45)+(s15^2*(89*s15+231*s34))/(72*(-s15+s23+s34)*
(s12-s34-s45)*s45)+(s15^2*(44*s15^2+208*s15*s34-381*s34^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)*s45)+
(s15^2*s45)/(3*(s12-s34)*s34*(-s15+s23+s34))+
s45/(3*s12-3*s45)+(s15^3*(4*s15-3*s45)*s45)/
(6*s12*s34*(-s15+s23+s34)^3)+(s15*(s15+s34)*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45))-
(23*s45)/(18*(s12-s34-s45))+(2*s15^4*s45)/(3*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^4*s45^2)/
(6*s12*s34^2*(-s15+s23+s34)^3)-(s15^4*s45^2)/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(2*s34^3*s45^2)/(s15*(s12-s34)*(-s15+s23+s34)^3)-
(2*s34^2*s45^2)/(s15*(s12-s34)*(-s15+s23+s34)^2)+
s45^2/(3*(s12-s45)^2)+(s15^2*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45))-(s15^4*s45^2)/(3*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))+
s45^3/(3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(-2*s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))-(s15*s45^2*(s12-2*s15+s45))/
(2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23-s45))+
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23-s45))-
(s15*(s15+s45))/(6*s34*(-s15+s23-s45))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))+
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^3*s45)/((s12+s15)*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^3*s45)/((-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)-(2*s15^3*s45^2)/((s12+s15)*
(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(2*s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^3*s45^3)/((s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^3*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+s15^3/(3*s12*s34*(s15-s23+s45))+
s15^4/(3*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(s15^4*s34)/(9*(s12-s34)*s45^3*
(s15-s23+s45))+s15^4/(6*s12*s45^2*(s15-s23+s45))+
(17*s15^4*s34)/(36*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(20*s15+119*s34))/(72*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))+
(s15^3*(20*s15+119*s34))/(72*(s12-s34-s45)*s45^2*
(s15-s23+s45))+s15^3/(6*s12*s45*(s15-s23+s45))+
(29*s15^4*s34)/(18*(-s12+s34)^3*s45*(s15-s23+s45))+
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^3*(58*s15+31*s34))/(72*(s12-s34)^2*s45*(s15-s23+s45))-
(s15^2*(89*s15+231*s34))/(72*(s12-s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))+
(s15^2*(89*s15+231*s34))/(72*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15^2*s45)/(3*(s12-s34)*s34*
(s15-s23+s45))+(2*s15^3*s45)/((s12+s15)^2*(-s15+s23+s34)*
(s15-s23+s45))-(2*s15^2*s45)/((s12+s15)*(-s15+s23+s34)*
(s15-s23+s45))-(s15^3*s45)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+
(s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(4*s15^3*s45^2)/((s12+s15)^2*
(-s15+s23+s34)^2*(s15-s23+s45))+(3*s15^2*s45^2)/
((s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
(2*s15^3*s45^3)/((s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(s15^2*s45^3)/((s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))+(s45*(s15+s45)^3)/(3*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(s15+s45)^4/
(3*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(2*s34^3*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^3)-
(8*s15^4*s34^3)/(3*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(8*s15^4*s34^2)/(3*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(8*s15^4*s34)/(3*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
s45^3/(-s12+s34+s45)^3-(8*s15^4*s34)/(3*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)-(7*s15^4*s34^3)/(12*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45)^2)-(7*s15^4*s34^2)/
(12*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(7*s15^4*s34)/(12*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(5*s15^3*s34*(4*s15+5*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(s15^3*(13*s15+25*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34^2*(-27*s15+77*s34))/(12*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(17*s45^2)/(12*(-s12+s34+s45)^2)-
(s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)-
(7*s15^4*s34)/(12*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(13*s15+25*s34))/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15+s45)^4/(2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^4*s34^3)/(9*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(s15^4*s34)/(9*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(s15^3*s34^2*(-12*s15+11*s34))/(24*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(7*s15^3*s34*(4*s15+17*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(8*s15^2-9*s15*s34+42*s34^2))/(8*(-s15+s23+s34)^3*
s45*(-s12+s34+s45))-(s15^4*s34)/(9*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15*(s15+s34+s45))/(2*(-s15+s23+s34)*
(s12-s45))-(s15*(3*s34+s45))/(6*s12*(-s15+s23+s34))+
(s15^3*(s15+2*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15*(3*s15+2*s45))/(6*(s12-s45)*
(s15-s23+s45))-(2*s34^2*(3*s34+2*s45))/
(s15*(s12+s15)*(-s15+s23+s34))+(s15^3*s45*(-4*s15+3*s45))/
(6*(s12-s34)*s34*(-s15+s23+s34)^3)-
((s15+s45)^3*(-s15+4*s45))/(3*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s45*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s45*(s15+4*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s34*(3*s15+5*s34+4*s45))/
((s12+s15)*(-s15+s23+s34))+
(s15^2*(-s15+s34)*(-(s15*s34)+s34^2-s15*s45))/
((-s15+s23+s34)^3*(s12-s45)^2)+
(-37*s15^2+73*s15*s34+26*s15*s45-104*s34*s45)/
(24*(s12-s34)*(-s15+s23+s34))+
(111*s15^2+137*s15*s34+42*s15*s45+17*s34*s45)/
(72*(s12-s34)*(-s15+s23-s45))-
(s15*(71*s15^2+40*s15*s34+129*s15*s45+37*s34*s45))/
(72*(s12-s34)^2*(-s15+s23+s34))+
(s15*(71*s15^2+40*s15*s34+129*s15*s45+37*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
(16*s15^2+12*s15*s34-15*s34^2+20*s15*s45+8*s34*s45-8*s45^2)/
(24*(-s15+s23+s34)^2)-(s15^2*(3*s15^2+s15*s45-2*s45^2))/
(6*(s12-s34)*s34*(-s15+s23+s34)^2)+
(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/(6*s12*s34*
(-s15+s23+s34)^2)+(3*s15^2+7*s15*s45+s45^2)/
(6*(-s15+s23+s34)*(s15-s23+s45))+
(2*s34^2*(3*s34^2+4*s34*s45+s45^2))/(s15*(s12+s15)*
(-s15+s23+s34)^2)+(s45*(s15*(-3*s12+2*s15)-8*s15*s45+
2*s45^2))/(6*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(33*s15^2-13*s15*s34+s15*s45-
24*s34*s45+28*s45^2)/(24*(-s15+s23+s34)*(s12-s34-s45))+
(99*s15^2+137*s15*s34+155*s15*s45+17*s34*s45+125*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
(s15^3+s15^2*s45+(s15*s45^2)/3)/((s12-s45)^2*(s15-s23+s45))+
(s15^3-3*s15^2*s45-5*s15*s45^2-2*s45^3)/
(3*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(7*s15^3+11*s15^2*s45+13*s15*s45^2+9*s45^3)/
(6*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)-
(2*s34*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^2*(-s15+s23+s34)^3)-
(s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(3*(-s15+s23+s34)*
(s12-s45)^2)-(2*(3*s34^3+s15^2*s45-s15*s34*s45+
2*s34^2*(s15+s45)))/((s12+s15)^2*(-s15+s23+s34))-
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))+
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(5*s34^4+11*s34^3*s45+3*s15^2*s45^2-6*s15*s34*s45^2+
3*s34^2*s45*(-3*s15+2*s45))/((s12+s15)*(-s15+s23+s34)^3)+
(s15^2*(7*s15*s34-5*s34^2+s15*(-2*s15+3*s45)))/
(2*(-s15+s23+s34)^3*(s12-s45))+
(-20*s15*s34^2+3*s34^3-12*s15*s45*(s12-2*s15+s45)+
4*s15*s34*(3*s12-s15+3*s45))/(24*(-s15+s23+s34)^3)+
(2*(3*s34^4+s15*s34*(s15-2*s45)*s45+s15^2*s45^2+
s34^2*s45*(-4*s15+s45)+s34^3*(s15+4*s45)))/
((s12+s15)^2*(-s15+s23+s34)^2)+
(s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(3*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^3*(5*s34^3+3*s15*s45^2+s34*s45*(14*s15+5*s45)+
s34^2*(19*s15+10*s45)))/(3*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(s15*(19*s15*s34-5*s34^2+
s15*(-2*s15+15*s45)))/(6*(-s15+s23+s34)^2*(s12-s45))+
(s15*(264*s34^3+s15^2*(80*s15-99*s45)+24*s34^2*(11*s15+5*s45)+
3*s15*s34*(-41*s15+18*s45)))/(72*(-s15+s23+s34)^3*
(s12-s34-s45))+(-15*s15^3+33*s15^2*s45+35*s15*s45^2+
16*s45^3+s34*(-9*s15^2+23*s15*s45-8*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-10*s34^3+s15*s45*(-s15+2*s45)-3*s34^2*(s15+5*s45)+
s34*(6*s15*s45-4*s45^2))/((s12+s15)*(-s15+s23+s34)^2)+
(s15*(-6*s34^3+s34^2*(18*s15-4*s45)-s34*(18*s15^2-12*s15*s45+
s45^2)+3*s15*(2*s15^2-4*s15*s45+s45^2)))/
(6*s12*(-s15+s23+s34)^3)-
(29*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(18*(s12-s34)^3*(-s15+s23+s34)^2)+
(29*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)-(-29*s15^3+54*s15*s34^2+261*s15^2*s45+
72*s15*s45^2+24*s45^3-6*s34*(-9*s15^2+19*s15*s45+4*s45^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(52*s34^3-3*s15*s45*(7*s15+s45)+s34^2*(103*s15+60*s45)+
s34*(-35*s15^2+23*s15*s45+8*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(s34^2*(97*s15+44*s45)+
4*s34*(-10*s15^2+17*s15*s45+4*s45^2)-
s15*(15*s15^2+43*s15*s45+9*s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(106*s15-51*s45)*s45+
s34^3*(735*s15^2-319*s15*s45-21*s45^2)+
3*s15^2*s34*(58*s15^2-177*s15*s45+3*s45^2)+
3*s15*s34^2*(-303*s15^2+248*s15*s45+13*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15^2*(3*s15*s45*(s15+4*s45)+s34^2*(32*s15+15*s45)+
s34*(11*s15^2+44*s15*s45+15*s45^2)))/(3*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15*(3*s15*(s15^2+4*s15*s45+6*s45^2)+
s34*(32*s15^2+48*s15*s45+15*s45^2)))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(-15*s15^3+33*s15^2*s45+59*s15*s45^2+
24*s45^3+s34*(-9*s15^2+29*s15*s45+20*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(82*s15^2-47*s15*s45-27*s45^2)-
s15*s34*(40*s15^2+333*s15*s45+18*s45^2)+
s34^2*(-790*s15^2+356*s15*s45+21*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34^2*(-765*s15+588*s45)+
s15*(-89*s15^2+93*s15*s45-156*s45^2)+
9*s34*(18*s15^2-73*s15*s45+32*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(s34^3*(485*s15-276*s45)+
s34^2*(-504*s15^2+543*s15*s45-432*s45^2)+
s15^2*(-80*s15^2+87*s15*s45-180*s45^2)+
3*s15*s34*(33*s15^2-102*s15*s45+148*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)+
(3*(s15+s45)^4+8*s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(3*(s12-s34-s45)^3*(s15-s23+s45))+
(-(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))-
(2*s34)/(s12*s15*(-s15+s23+s34))-(2*s15^2*s34)/
(s12^2*(s12+s15)^2*(-s15+s23+s34))+
(2*s15*s34)/(s12^2*(s12+s15)*(-s15+s23+s34))+
(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(s15*s34*(208*s15+37*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(80*s15^2+62*s15*s34-45*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+(2*s34^2*(2*s12-s45))/
(s12^2*s15*(-s15+s23+s34)^2)+(s15^3*s34^4)/
(9*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(s15^3*s34^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(s15^3*s34^2)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)-
(17*s15^3*s34^4)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(17*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45^2)-(17*s15^3*s34^2)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^3*(-40*s15+9*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(s15^2*s34^2*(-16*s15+37*s34))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^2*s34*(-56*s15+111*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)-(s15*(s12+s15-s34)^2*s34)/
(6*s12^2*(-s15+s23+s34)^3*s45)+(29*s15^3*s34^4)/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(29*s15^3*s34^3)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)-
(s15*(s12+s15-s34)*(s15+s34))/(6*s12^2*(-s15+s23+s34)^2*
s45)+(s15^2*s34^2*(58*s15+s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(29*s15^3*s34^2)/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15^2*s34*(208*s15+3*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15^2*s34^3*(140*s15+279*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15*s34*(8*s15^2+39*s15*s34-32*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*s34^2*(-2*s15^2+49*s15*s34+
9*s34^2))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(40*s15^2+3*s15*s34+60*s34^2))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)-(s15^3*s45)/(6*s12^2*s34*
(-s15+s23+s34)^3)+(2*s34^4*s45)/(s12^2*s15*(s12-s34)*
(-s15+s23+s34)^3)-(2*s34^3*s45)/(s12^2*s15*(s12-s34)*
(-s15+s23+s34)^2)+(s15*s34*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^3*s45^2)/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^3*s45^3)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(2*s34^3*(-s12+s45))/(s12^2*s15*(-s15+s23+s34)^3)-
(s15^2*(s12+s15+s45))/(6*s12^2*s34*(-s15+s23+s34)^2)+
(s15^4*s45)/(s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45)^2)-(s15^4*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)-(s15^4*s45^2)/
(s12^2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15*(s12+s15))/(6*s12^2*s34*
(s15-s23+s45))+(s15^2*(s12+s15))/(6*s12^2*(s15-s23-s34)*
s34*(s15-s23+s45))+(29*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15*s34*(208*s15+37*s34))/
(72*s12^2*(s12-s34)^2*(s15-s23+s45))+
(80*s15^2+62*s15*s34+17*s34^2)/(72*s12^2*(s12-s34)*
(s15-s23+s45))+(s15^3*s34^2)/(9*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))-(17*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*
(s15-s23+s45))+(s15^2*s34*(-56*s15+111*s34))/
(72*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(29*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*s45*(s15-s23+s45))-
(s15^2*(s12+s15))/(6*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+(s15^2*s34*(208*s15+3*s34))/
(72*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15*(40*s15^2+3*s15*s34+60*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))-(s15*(40*s15^2+3*s15*s34+60*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))-(5*s15^3*s45)/(s12^2*(s12+s15)*
(-s15+s23+s34)^2*(s15-s23+s45))+(3*s15^3*s45)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45))-
(2*s15^4*s45^2)/(s12^2*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(4*s15^3*s45^2)/(s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))-(125*(s15+s45))/
(72*s12^2*(s15-s23+s45))+((s12-6*s15-9*s45)*(s15+s45))/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s45*(s15+s45)^3)/(3*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(8*s15^3*s34^4)/(3*s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^3)+(8*s15^3*s34^3)/
(3*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(8*s15^3*s34^2)/(3*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)+(8*s15^3*s34^2)/(3*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)+(7*s15^3*s34^4)/
(12*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(7*s15^3*s34^3)/(12*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(7*s15^3*s34^2)/
(12*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(5*s15^2*s34^3*(2*s15+3*s34))/(4*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^2*s34*(-22*s15+9*s34))/
(6*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^2*s34^2*(-37*s15+18*s34))/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(s15^3*s45^3)/(2*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(7*s15^3*s34^2)/
(12*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*s34*(-22*s15+9*s34))/(6*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^3)/(2*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*s34^4)/
(9*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))+(s15^2*s34^3*(-40*s15+9*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34^2*(-16*s15+37*s34))/(24*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(s15^2*s34*(-56*s15+111*s34))/
(72*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15*s34^2*(-2*s15^2+49*s15*s34+9*s34^2))/
(6*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*s34*(-8*s15^2-39*s15*s34+32*s34^2))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15*(40*s15^2+3*s15*s34+60*s34^2))/(36*s12^2*(s15-s23-s34)*
s45*(-s12+s34+s45))+(s15^3*s34^2)/(9*s12^2*s45^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(-56*s15+111*s34))/(72*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))+(s15+s45)^3/(s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
((s15+s45)^2*(s15+2*s45))/(2*s12^2*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s45^2*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s45*(2*s15+3*s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s15^2*s45*(2*s15+9*s45))/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))-(125*s15+57*s45)/
(72*s12^2*(-s15+s23+s34))-
(2*s15^2*s34*(s34^2-2*s15*s45+s34*s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^3)+(2*s15^2*(2*s34^2-s15*s45+s34*s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(s15*(s15^2+4*s15*s45+5*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-(77*s15^2+108*s15*s34-
15*s34^2+88*s15*s45+34*s34*s45+9*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(231*s15^2+324*s15*s34+17*s34^2+264*s15*s45+262*s34*s45+
113*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(s12^2+s15*(2*s15-3*s45)+s12*(-2*s15+s45)))/
(2*s12^2*(s15-s23-s34)^3*(s15-s23+s45))+
(29*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)-
(s15*s45*(-3*s15^2+s34*(s34+s45)))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15*(s15*s34*(3*s34-4*s45)-2*s15^2*s45+
2*s34^2*(s34+s45)))/(s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(29*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(s15*(s15*(3*s34-2*s45)+2*s34*(2*s34+s45)))/
(s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(60*s15^2+271*s15*s34+252*s34^2+99*s15*s45+171*s34*s45+
24*s45^2+12*s12*(-2*s15+3*s34+2*s45))/
(72*s12^2*(-s15+s23+s34)^2)+
(s15*s45*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s34*(-s15+s34)*(s15*s34*(382*s15-229*s45)+208*s15^2*s45+
7*s34^2*(32*s15+3*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)-(s15*(3*s15^2*s34+3*s34^3-
s34^2*(6*s15+5*s45)+s15*s45*(5*s15+6*s45)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s34*(s15*s34*(211*s15-229*s45)+208*s15^2*(s15+s45)+
s34^2*(187*s15+21*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(99*s34^3+s15*s34*(43*s15-61*s45)+
40*s15^2*(s15+s45)+s34^2*(187*s15+93*s45))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15^2*s34*(377*s34-202*s45)-4*s15*s34^2*(82*s34-77*s45)+
8*s15^3*(13*s34+10*s45)-3*s34^3*(51*s34+110*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(-36*s12^2*s15-225*s34^3+3*s12*(20*s15^2-3*s34^2+
4*s15*(s34-3*s45))+6*s15*s34*(34*s15+3*s45)+
24*s15^2*(-2*s15+5*s45)-s34^2*(632*s15+381*s45))/
(72*s12^2*(-s15+s23+s34)^3)-(11*s34*(s15+s45)^3+
3*s45*(s15+s45)^3+8*s34^2*(3*s15^2+3*s15*s45+s45^2))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(3*s12^2*s15+2*s15^3-9*s15^2*s45+6*s15*s45^2+2*s45^3+
s12*(-7*s15^2+4*s15*s45+2*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15*(3*s34^2+4*s34*s45-
3*(s15^2+4*s15*s45+2*s45^2)))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45))+(5*s34*s45^2*(s34+s45)+s15^3*(11*s34+3*s45)+
3*s15^2*(8*s34^2+11*s34*s45+3*s45^2)+
3*s15*s45*(8*s34^2+11*s34*s45+3*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(s15*(10*s34*s45*(s34+s45)^2+3*s15*(s34+s45)^2*
(8*s34+3*s45)+s15^2*(19*s34^2+14*s34*s45+3*s45^2)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(72*s34^2*(s34+s45)^2-4*s15^3*(s34+13*s45)+
3*s15^2*(278*s34^2+52*s34*s45-33*s45^2)+
12*s15*s34*(56*s34^2+61*s34*s45+14*s45^2))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
((s15+s45)^2*(9*s15+14*s45)+s34^2*(9*s15+20*s45)+
4*s34*(35*s15^2+43*s15*s45+19*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(9*s15^3+4*s15^2*(35*s34+8*s45)-3*s45*(-5*s34^2-16*s34*s45+
s45^2)+s15*(9*s34^2+172*s34*s45+37*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(54*s34^3-12*s34^2*(23*s15+s45)-3*s34*(79*s15^2+108*s15*s45+
6*s45^2)+s15*(28*s15^2+129*s15*s45+144*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^3*(53*s34+3*s45)+4*s34*s45*(3*s34^2+5*s34*s45+2*s45^2)+
2*s15^2*(61*s34^2+86*s34*s45+7*s45^2)+
2*s15*(20*s34^3+71*s34^2*s45+48*s34*s45^2-3*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(8*s34*(s34+s45)^2*(4*s34+s45)+
s15^2*(90*s34^2+56*s34*s45-3*s45^2)+
3*s15*(48*s34^3+50*s34^2*s45+16*s34*s45^2-s45^3)))/
(12*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*(5*s34*(s34+s45)^3+s15*(27*s34^3+33*s34^2*s45+
17*s34*s45^2+3*s45^3)))/(3*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3))*tr5,
1/2-s15^2/(6*s34*(-s15+s23+s34))-
s15^3/(3*s12*s34*(-s15+s23+s34))-(s34-2*s45)/
(4*(-s15+s23+s34))+(s15*(-19*s15*s34+5*s34^2+
s15*(2*s15-15*s45)))/(6*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*(-7*s15*s34+5*s34^2+s15*(2*s15-3*s45)))/
(2*(-s15+s23+s34)^3*(s12-s45))-(s23-19*s45)/
(12*(s12+s23-s45))-(10*s15^4*s34^3)/(9*(s12-s34)*
(-s15+s23+s34)^3*s45^3)-(10*s15^4*s34^2)/
(9*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(10*s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)*s45^3)+
(5*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)+
(5*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(5*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*s34^2*(-76*s15+99*s34))/(24*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^3*(68*s15+167*s34))/
(72*(s12-s34)*(-s15+s23+s34)*s45^2)-
(s15^3*s34*(148*s15+167*s34))/(72*(s12-s34)*(-s15+s23+s34)^2*
s45^2)+(s15*(-s15^3+s34^3))/(6*s12*(-s15+s23+s34)*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15^4-s15*s34^3)/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)+(s15^3*(68*s15+167*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(7*s15^4*s34^3)/(18*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12+s15-4*s34)*s34)/(6*(-s15+s23+s34)^2*s45)+
(7*s15^4*s34^2)/(18*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(s15*s34)/(6*(-s15+s23+s34)*s45)+(7*s15^4*s34)/
(18*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15*s34^2*(-s12-3*s15+3*s34))/(6*(-s15+s23+s34)^3*s45)-
(s15*(-s15+s34)^2*(3*s15+7*s34))/(6*s12*(-s15+s23+s34)^2*s45)+
(s15^3*s34^2*(2*s15+21*s34))/(24*(s12-s34)^2*(-s15+s23+s34)^3*
s45)+(s15^3*(-14*s15+43*s34))/(72*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15^3*s34*(-4*s15+43*s34))/
(72*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15^2*(65*s15+147*s34))/(72*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^2*s34*(64*s15^2-171*s15*s34+90*s34^2))/
(24*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-44*s15^2-232*s15*s34+465*s34^2))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15*(-s15^3+s34^3))/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)-(5*s15*s34^2)/(6*(-s15+s23+s34)*(s12-s45)*
s45)-(s15*s34*(-s15+s34)^2*(-4*s15+7*s34))/
(6*(-s15+s23+s34)^3*(s12-s45)*s45)+
(s15*(s15^3-5*s15*s34^2+4*s34^3))/(2*(-s15+s23+s34)^2*
(s12-s45)*s45)+(s15^2*(65*s15+147*s34))/(72*(-s15+s23+s34)*
(s12-s34-s45)*s45)+(s15^2*(44*s15^2+232*s15*s34-465*s34^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-
(s15^2*s45)/(3*(s12-s34)*s34*(-s15+s23+s34))+
(s15^3*(4*s15-3*s45)*s45)/(6*(s12-s34)*s34*(-s15+s23+s34)^3)-
s45/(3*(s12-s45))+(s12*s15*s45)/(6*(-s15+s23+s34)*
(s23-s45)^2)-(41*s45)/(18*(s12-s34-s45))-
(2*s15^4*s45)/(3*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
s45^2/(3*(s12-s45)^2)-(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^2*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))+(s15^2*(s15-s45)*s45^2)/
(2*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(s15^4*s45^2)/(3*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(s15^3*s45^3)/(12*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))-
s45^3/(3*(s12-s45)^2*(s12-s34-s45))-(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34))-(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23-s45))-(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23-s45))+(s15*(s15+s45))/
(6*s34*(-s15+s23-s45))+(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23-s45))-(s15^3*s45*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34)^2)+(s15^3*s45*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-(s15^3*s45*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)-(s15^2*s45*(s15+s45))/
((-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
((s12-2*s15)*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*
(-s15+s23-s45))+(s15^2*s45^2*(s15+s45))/
((-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
s15^4/(3*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(10*s15^4*s34)/(9*(s12-s34)*s45^3*
(s15-s23+s45))-s15^4/(6*s12*s45^2*(s15-s23+s45))+
(5*s15^4*s34)/(36*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(68*s15+167*s34))/(72*(s12-s34)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))+
(s15^3*(68*s15+167*s34))/(72*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^3/(6*s12*s45*(s15-s23+s45))+
(7*s15^4*s34)/(18*(s12-s34)^3*s45*(s15-s23+s45))-
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^3*(-14*s15+43*s34))/(72*(s12-s34)^2*s45*(s15-s23+s45))-
(s15^2*(65*s15+147*s34))/(72*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))+
(s15^2*(65*s15+147*s34))/(72*(s12-s34-s45)*s45*
(s15-s23+s45))-(s15^2*s45)/(3*(s12-s34)*s34*
(s15-s23+s45))-(s45*(s15+s45)^3)/(3*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15+s45)^4/
(3*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^4*s34^3)/((-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(s15^4*s34^2)/((-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(s15^4*s34)/((-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(8*s45^3)/(3*(-s12+s34+s45)^3)-(s15^4*s34)/
(s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(5*s15^4*s34^3)/(4*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34^2)/(4*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(4*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(13*s15^3*s34^2*(-s15+s34))/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(s15^3*(9*s15+35*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^3*s34*(24*s15+35*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(49*s45^2)/(12*(-s12+s34+s45)^2)+
(s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(4*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(9*s15+35*s34))/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15+s45)^4/(2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(10*s15^4*s34^3)/
(9*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(10*s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(10*s15^4*s34)/(9*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(s15^3*s34^2*(-76*s15+99*s34))/(24*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^3*s34*(148*s15+167*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(64*s15^2-171*s15*s34+90*s34^2))/
(24*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(10*s15^4*s34)/(9*s45^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15*s45*(-s15+s34+s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15*(s15+s34+s45))/
(2*(-s15+s23+s34)*(s12-s45))+(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))-(s15^3*(s15+2*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*(3*s15+2*s45))/(6*(s12-s45)*(s15-s23+s45))-
(3*s45*(-3*s15+2*s34+2*s45))/(4*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(-13*s15+41*s34+2*s45))/
(24*(s12-s34)*(-s15+s23+s34))+(s15^3*s45*(-4*s15+3*s45))/
(6*s12*s34*(-s15+s23+s34)^3)+((s15+s45)^3*(-s15+4*s45))/
(3*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s45*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(s15^3*s45*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(s15+2*s34+6*s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
((-s15+s23+s34)^3*(s12-s45)^2)+(-s15^3/3+s15^2*s45)/
((-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(13*s15^2+56*s15*s34+27*s15*s45+23*s34*s45))/
(72*(s12-s34)^2*(-s15+s23+s34))-
(s15*(13*s15^2+56*s15*s34+27*s15*s45+23*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
(39*s15^2+113*s15*s34+42*s15*s45+53*s34*s45)/
(72*(s12-s34)*(-s15+s23-s45))+
s15^3/(-3*s12*s15*s34+3*s12*s23*s34-3*s12*s34*s45)+
(-s15^3+3*s15*s34^2)/(-6*s12*s15*s45+6*s12*s23*s45+
6*s12*s34*s45)+(51*s15^2+113*s15*s34+35*s15*s45+53*s34*s45-
19*s45^2)/(72*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(3*s15^2+s15*s45-2*s45^2))/(6*(s12-s34)*s34*
(-s15+s23+s34)^2)-(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(6*s12*s34*(-s15+s23+s34)^2)-(s15*(3*s15^2+3*s15*s45+s45^2))/
(3*(s12-s45)^2*(s15-s23+s45))+(3*s15^2+4*s15*s45+s45^2)/
(6*(-s15+s23+s34)*(-s15+s23-s45))+
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(4*s12*s15-16*s15^2+33*s34^2-
4*s12*s45-6*s15*s45-8*s34*s45+8*s45^2)/
(24*(-s15+s23+s34)^2)+(17*s15^2-45*s15*s34-79*s15*s45+
60*s34*s45+8*s45^2)/(24*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(-65*s15^2+174*s15*s34-105*s34^2-75*s15*s45+51*s34*s45+
12*s45^2))/(72*(s12-s34)*(-s15+s23+s34)^2)+
(-s15^3+3*s15^2*s45+5*s15*s45^2+2*s45^3)/
(3*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(7*s15^3+11*s15^2*s45+13*s15*s45^2+9*s45^3)/
(6*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)-(s23^2-2*s23*s45+
s45*(-3*s15+s45))/(6*(s12+s23-s45)^2)+
(-5*s15*s45+2*s12*(-s15+s45))/(12*(-s15+s23+s34)*(s23-s45))-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(12*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(12*(-s15+s23+s34)^2*(s23-s45)^2)-
(s45*(s15+s45)*(-3*s12+2*(s15+s45)))/(6*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15*(s34^2+s34*s45-3*s15*(s15+s45)))/
(3*(-s15+s23+s34)*(s12-s45)^2)+
(7*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))-
(7*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(s15^3*(-5*s34^3+s34*(19*s15-5*s45)*s45+8*s15*s45^2-
2*s34^2*(-7*s15+5*s45)))/(3*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15*(-6*s15*s34^2+s34^3+
s15*s34*(3*s15-5*s45)+s15^2*(2*s15+7*s45)))/
(3*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^2*(8*s15*s45*(s15+4*s45)-3*s34^2*(-4*s15+5*s45)+
s34*(11*s15^2+44*s15*s45-15*s45^2)))/(3*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15^3-51*s15^2*s45+83*s15*s45^2+
16*s45^3+s34*(39*s15^2+27*s15*s45-8*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)+
(7*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(18*(s12-s34)^3*(-s15+s23+s34)^2)-
(7*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)+(8*s15*(s15-s45)*s45+
2*s12^2*(-s15+s45)+s12*(2*s15^2-9*s15*s45+2*s45^2))/
(12*(-s15+s23+s34)^2*(s23-s45))+
(125*s15^3+282*s15*s34^2+243*s15^2*s45+288*s15*s45^2+24*s45^3-
6*s34*(47*s15^2-11*s15*s45+4*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(-3*s34*(-4*s15^2-6*s15*s45+5*s45^2)+
8*s15*(s15^2+4*s15*s45+6*s45^2)))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2*(52*s34^3+s15*s45*(s15+13*s45)+
s34^2*(-113*s15+60*s45)+s34*(31*s15^2-61*s15*s45+8*s45^2)))/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^3-51*s15^2*s45-69*s15*s45^2-26*s45^3+
s34*(39*s15^2+33*s15*s45+14*s45^2))/(12*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s45*(-62*s15+81*s45)+
s34^3*(-165*s15^2+101*s15*s45-9*s45^2)+
3*s15*s34^2*(69*s15^2-88*s15*s45+17*s45^2)-
3*s15^2*s34*(14*s15^2-75*s15*s45+33*s45^2))/
(72*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*(53*s34^3-3*s34^2*(48*s15+19*s45)+
s34*(99*s15^2+162*s15*s45-12*s45^2)+
s15*(-8*s15^2-153*s15*s45+36*s45^2)))/(72*(s12-s34)*
(-s15+s23+s34)^3)-(s15*(s34^2*(-75*s15+44*s45)+
4*s34*(9*s15^2-14*s15*s45+4*s45^2)+
s15*(7*s15^2-27*s15*s45+39*s45^2)))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+
(s15*s34*(56*s15^2+159*s15*s45-42*s45^2)+
s34^2*(146*s15^2-124*s15*s45+9*s45^2)+
s15^2*(-38*s15^2-11*s15*s45+57*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^2)+
(s15*(-264*s34^3+s34^2*(348*s15-120*s45)+
3*s15*s34*(-25*s15+6*s45)+s15*(8*s15^2+165*s15*s45+
108*s45^2)))/(72*(-s15+s23+s34)^3*(s12-s34-s45))+
(8*(s15+s45)^4+3*s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(3*(s12-s34-s45)^3*(s15-s23+s45))+
(-3*s12^2*(-s15+s45)^2+3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)-
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(12*(-s15+s23+s34)^3*(s23-s45))+
(20*s15*s34^2-27*s34^3+2*s12^2*(2*s15+s34-2*s45)-
6*s15*s45*(7*s15+s45)+2*s15*s34*(2*s15+3*s45)+
s12*(-8*s15^2+4*s34^2+34*s15*s45+4*s45^2-
4*s34*(5*s15+s45)))/(24*(-s15+s23+s34)^3)+
(1/(12*s12^2)+(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))+
(7*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(32*s15+23*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(8*s15^2-34*s15*s34-9*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+
s12/(12*(-s15+s23+s34)^2*(s23-s45))+
1/(4*(-s15+s23+s34)*(s23-s45))+(10*s15^3*s34^4)/
(9*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(10*s15^3*s34^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(10*s15^3*s34^2)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(128*s15-207*s34)*s34^3)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(5*s15^3*s34^4)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)-
(5*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)-
(5*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^2*(16*s15+29*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^2*s34*(-32*s15+87*s34))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15*(s12+s15-s34)^2*s34)/(6*s12^2*(-s15+s23+s34)^3*s45)+
(7*s15^3*s34^4)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(7*s15^3*s34^3)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(s12+s15-s34)*(s15+s34))/(6*s12^2*(-s15+s23+s34)^2*
s45)+(7*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
s45)-(s15^2*s34^2*(14*s15+11*s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)-(s15^2*s34*(32*s15+33*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*s34^3*(52*s15+45*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15*s34^2*(2*s15^2-21*s15*s34+
9*s34^2))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*(4*s15^2-33*s15*s34+30*s34^2))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)-(s15*s34*(8*s15^2-7*s15*s34+
52*s34^2))/(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15^3*s45)/(6*s12^2*s34*(-s15+s23+s34)^3)-
(s15^3*s45^2)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(s15^3*s45^3)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s15^2*(s12+s15+s45))/
(6*s12^2*s34*(-s15+s23+s34)^2)+(s15*(s12+s15))/
(6*s12^2*s34*(s15-s23+s45))-(s15^2*(s12+s15))/
(6*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))+
(7*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(32*s15+23*s34))/(72*s12^2*(s12-s34)^2*
(s15-s23+s45))+(8*s15^2-34*s15*s34+53*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))+(10*s15^3*s34^2)/
(9*s12^2*(s12-s34)*s45^3*(s15-s23+s45))-
(5*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^2*s34*(-32*s15+87*s34))/(72*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(7*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*s45*
(s15-s23+s45))+(s15^2*(s12+s15))/
(6*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*s34*(32*s15+33*s34))/(72*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))+(s15*(4*s15^2-33*s15*s34+30*s34^2))/
(36*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(s15*(4*s15^2-33*s15*s34+30*s34^2))/(36*s12^2*(s12-s34-s45)*
s45*(s15-s23+s45))+(19*(s15+s45))/
(72*s12^2*(s15-s23+s45))-((s12-6*s15-9*s45)*(s15+s45))/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45))-
((s12^2-2*s12*s15+2*s15^2)*s45*(s15+s45))/
(2*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15^3*s45*(s15+s45))/(s12^2*(s15-s23-s34)^3*(s12+s23-s45)*
(s15-s23+s45))-(s45*(s15+s45)^3)/(3*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(s15^3*s34^4)/
(s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(s15^3*s34^3)/(s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(s15^3*s34^2)/(s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(s15^3*s34^2)/(s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(5*s15^3*s34^4)/(4*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)+(5*s15^3*s34^3)/
(4*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(5*s15^3*s34^2)/(4*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45)^2)+(s15^2*(10*s15-9*s34)*s34^3)/
(4*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(5*s15^2*s34^2)/(3*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
2)+(5*s15^2*s34^2*(3*s15+4*s34))/(12*s12^2*
(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(s15^3*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s34^2)/(4*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(5*s15^2*s34^2)/
(3*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(10*s15^3*s34^4)/
(9*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(10*s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(10*s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))+(s15^2*s34^2*(16*s15+29*s34))/
(24*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(-32*s15+87*s34))/(72*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))-(s15^2*s34^3*(-128*s15+207*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15*s34^2*(2*s15^2-21*s15*s34+9*s34^2))/
(6*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*(4*s15^2-33*s15*s34+30*s34^2))/(36*s12^2*(s15-s23-s34)*
s45*(-s12+s34+s45))-(s15*s34*(8*s15^2-7*s15*s34+
52*s34^2))/(24*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))+(10*s15^3*s34^2)/(9*s12^2*s45^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(-32*s15+87*s34))/(72*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))-(s15+s45)^3/(s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s45^2*(-s15+s34+s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-((s15+s45)^2*(s15+2*s45))/
(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*s45^2*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(s15^2*s45^2*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*s45*(2*s15+9*s45))/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(s15+s23+s34+16*s45)/
(12*s12^2*(s12+s23-s45))+(-18*s12+25*s15-18*s34+93*s45)/
(72*s12^2*(-s15+s23+s34))+(s12*(s15-s45)+s15*s45)^2/
(12*s12*(s15-s23-s34)^3*(s23-s45)^2)+
(-303*s15^2-53*s34^2+84*s15*(s34-7*s45)+50*s34*s45-
293*s45^2)/(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))-
(s15*(s15^2+4*s15*s45+5*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s15*(3*s15^2-3*s34^2+12*s15*s45-4*s34*s45+6*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(-18*s15^2-4*s15*s34+10*s34^2-21*s15*s45+
28*s34*s45+18*s45^2))/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(-101*s15^2+3*s34^2+28*s15*(s34-7*s45)+
134*s34*s45+91*s45^2)/(24*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(-2*s15*s45+s12*(-s15+s45))/
(12*(-s15+s23+s34)^2*(s23-s45)^2)-
(7*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(7*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
((s15+s45)*(3*s12^2+2*(s15+s45)^2+s12*(-7*s15+2*s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(18*s12^2+60*s15^2+5*s15*s34+36*s34^2+93*s15*s45-
3*s34*s45+24*s45^2+12*s12*(-2*s15+3*s34+2*s45))/
(72*s12^2*(-s15+s23+s34)^2)-(s15^2+s23^2+s34^2+
s15*(s23-2*s34-5*s45)+3*s34*s45+3*s45^2-
s23*(s34+3*s45))/(6*s12^2*(s12+s23-s45)^2)+
(s15*s45*(2*s15^2+2*(s34+s45)^2-s15*(4*s34+5*s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*(3*s15^2*s34+3*s34^3-s34^2*(6*s15+5*s45)+
s15*s45*(5*s15+6*s45)))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(4*s15^3+9*s34^2*(s34+s45)+
s15^2*(-29*s34+4*s45)-s15*s34*(35*s34+13*s45))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15^2-3*s34^2-38*s34*s45-35*s45^2+2*s15*(s34+18*s45))/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s34*(-32*s15^2*(s15+s45)+s34^2*(-41*s15+9*s45)+
s15*s34*(-65*s15+23*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)-((s15-s34)*(8*s15^2*(2*s34-s45)-
9*s34^2*(s34+2*s45)+s15*s34*(95*s34+26*s45)))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s34*(-s15+s34)*(s15*s34*(64*s34-23*s45)-9*s34^2*s45+
s15^2*(74*s34+32*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(2*s12^3*(s15-s45)-s15^2*s45^2+
4*s12*s15*s45*(-s15+s45)+s12^2*(-3*s15^2+8*s15*s45-
3*s45^2))/(12*s12^2*(-s15+s23+s34)^3*(s23-s45))+
(s34^2*(19*s15+14*s45)-(s15+s45)^2*(57*s15+80*s45)-
24*s34*(2*s15^2+3*s15*s45+s45^2))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(11*s34*(s15+s45)^3+
8*s45*(s15+s45)^3+3*s34^2*(3*s15^2+3*s15*s45+s45^2))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15^3-(s34+s45)^3-s15^2*(3*s34+7*s45)+
s15*(3*s34^2+10*s34*s45+7*s45^2))/(6*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(-5*s34*s45^2*(s34+s45)+
s15^3*(11*s34+8*s45)+3*s15^2*(3*s34^2+11*s34*s45+8*s45^2)+
3*s15*s45*(3*s34^2+11*s34*s45+8*s45^2))/
(3*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(s15*(-10*s34*s45*(s34+s45)^2+3*s15*(s34+s45)^2*
(3*s34+8*s45)+s15^2*(14*s34^2+19*s34*s45+8*s45^2)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-57*s15^3-2*s15^2*(24*s34+97*s45)+s15*(19*s34^2-72*s34*s45-
217*s45^2)+s45*(31*s34^2+80*s34*s45+13*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(s34+7*s45)+(s34+s45)^2*(s34+9*s45)-
2*s15*(s34^2+13*s34*s45+14*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(-8*s34*(s34+s45)^2*(4*s34+s45)+
3*s15^2*(14*s34^2+40*s34*s45+23*s45^2)+
s15*(56*s34^3+18*s34^2*s45-24*s34*s45^2-13*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(-72*s34^2*(s34+s45)^2+4*s15^3*(23*s34+35*s45)+
9*s15^2*(34*s34^2+36*s34*s45-3*s45^2)-
36*s15*(5*s34^3+8*s34^2*s45-3*s34*s45^2-3*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15^2*(-5*s34*(s34+s45)^3+s15*(17*s34^3+33*s34^2*s45+
27*s34*s45^2+8*s45^3)))/(3*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(116*s15^3+3*s15^2*(79*s34+221*s45)-
12*s15*(8*s34^2+22*s34*s45+19*s45^2)+
6*(11*s34^3+20*s34^2*s45+35*s34*s45^2+18*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(-3*s15^3*(19*s34+21*s45)+4*s34*s45*(3*s34^2+5*s34*s45+
2*s45^2)-2*s15^2*(14*s34^2+121*s34*s45+106*s45^2)+
s15*(-16*s34^3+62*s34^2*s45+104*s34*s45^2+26*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-6*s12^3+63*s34^3+24*s15^2*(2*s15+s45)+
18*s12^2*(3*s15-s34+s45)+6*s15*s34*(-34*s15+7*s45)+
s34^2*(76*s15+63*s45)+3*s12*(8*s15*s34+21*s34^2-
4*s15*(5*s15+4*s45)))/(72*s12^2*(-s15+s23+s34)^3))*tr5,
-31/36+s15^2/(6*s34*(-s15+s23+s34))-
(11*s15^3)/(12*s12*s34*(-s15+s23+s34))+
(11*s34)/(12*(-s15+s23+s34))+(2*s15^2-6*s12*s34+12*s15*s34-
11*s34^2)/(12*(-s15+s23+s34)^2)+(s23-9*s45)/
(12*(s12+s23-s45))+(53*s15^4*s34^3)/(36*(s12-s34)*
(-s15+s23+s34)^3*s45^3)+(53*s15^4*s34^2)/
(36*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(53*s15^4*s34)/(36*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(22*s15-3*s34)*s34^2)/(4*(s12-s34)*(-s15+s23+s34)^3*
s45^2)+(41*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*
s45^2)+(41*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)+(41*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*(46*s15+127*s34))/(18*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15^3*s34*(145*s15+254*s34))/
(36*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^4-s15*s34^3)/(6*s12*(-s15+s23+s34)*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)-(s15^3*(46*s15+127*s34))/
(18*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15*(s12+3*s15-3*s34)*s34^2)/(6*(-s15+s23+s34)^3*s45)+
(31*s15^4*s34^3)/(18*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(7*s15*s34*(-s15+s34)^3)/(12*s12*(-s15+s23+s34)^3*s45)+
(31*s15^4*s34^2)/(18*(s12-s34)^3*(-s15+s23+s34)^2*s45)-
(s15*s34)/(6*(-s15+s23+s34)*s45)+(31*s15^4*s34)/
(18*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15*s34*(-s12-s15+4*s34))/(6*(-s15+s23+s34)^2*s45)+
(s15^3*s34^2*(15*s15+8*s34))/(4*(s12-s34)^2*(-s15+s23+s34)^3*
s45)-(s15*(-s15+s34)^2*(9*s15+16*s34))/
(12*s12*(-s15+s23+s34)^2*s45)+(s15^3*s34*(47*s15+61*s34))/
(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^3*(53*s15+122*s34))/(36*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*(163*s15+192*s34))/(18*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^2*(125*s15^2+580*s15*s34-318*s34^2))/(36*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^2*s34*(30*s15^2-14*s15*s34+
11*s34^2))/(4*(s12-s34)*(-s15+s23+s34)^3*s45)+
(2*s15^3+9*s15*s34^2)/(12*s12*(-s15+s23+s34)*s45)-
(s15*s34^2*(-s15+s34)^3)/(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15^4-s15*s34^3)/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-7*s15+s34)*(-s15+s34)^2)/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)-
(5*s15*s34^2)/(12*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(3*s15^3-5*s15*s34^2+2*s34^3))/(4*(-s15+s23+s34)^2*
(s12-s45)*s45)-(s15^2*(163*s15+192*s34))/
(18*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(-125*s15^2-580*s15*s34+318*s34^2))/(36*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)+s45/(3*s12-3*s45)-
(103*s45)/(18*(s12-s34-s45))+(s15^4*s45^2)/
(6*s12*s34^2*(-s15+s23+s34)^3)-(s15^4*s45^2)/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(17*s45^2)/(6*(s12-s45)^2)+(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^2)/(2*(-s15+s23+s34)^3*
(s12+s23-s45))-(5*s45^2)/(4*(s12-s45)*(s12+s23-s45))+
(7*s45^2)/(12*(s12-s45)*(s12-s34-s45))+
(16*s45^3)/(9*(s12-s45)^3)+s45^3/(6*(s12-s45)*
(s12+s23-s45)^2)+(s15^3*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s15^2*s45^3)/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s15*s45^3)/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(5*s45^3)/(12*(s12-s45)^2*(s12+s23-s45))-
(5*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(5*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(5*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(23*s15^4*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)-(16*s15^4*s45^3)/(9*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))+
(9*s45^3)/(2*(s12-s45)^2*(s12-s34-s45))-
(23*s45^4)/(12*(s12-s45)*(s12-s34-s45)^3)+
(16*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))+
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34))-
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23-s45))+
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23-s45))-
(s15*(s15+s45))/(6*s34*(-s15+s23-s45))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))+
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(11*s15*(-s15+s45)*(s15+s45)^2)/(2*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(11*s15*s45^2*(s15+s45))/
(2*s12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(11*s15*s45^2*(s15+s45))/(2*s12*(s12-s34-s45)*
(s15-s23+s45)^2)-(11*s15*s45^2*(s15+s45))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(11*s15^3)/(12*s12*s34*(s15-s23+s45))-
(11*s15^4)/(12*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(11*s15^4)/(12*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15^4)/(12*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(53*s15^4*s34)/(36*(s12-s34)*s45^3*
(s15-s23+s45))+s15^4/(6*s12*s45^2*(s15-s23+s45))+
(41*s15^4*s34)/(36*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(46*s15+127*s34))/(18*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(46*s15+127*s34))/(18*(s12-s34-s45)*s45^2*
(s15-s23+s45))+s15^3/(6*s12*s45*(s15-s23+s45))+
(31*s15^4*s34)/(18*(s12-s34)^3*s45*(s15-s23+s45))-
(11*s15^4)/(12*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(11*s15^4)/(12*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^3*(53*s15+122*s34))/(36*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(163*s15+192*s34))/(18*(s12-s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))+
(11*s15^4)/(12*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(11*s15^4)/(12*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(s15^2*(163*s15+192*s34))/
(18*(s12-s34-s45)*s45*(s15-s23+s45))+
(5*s45)/(9*(s15-s23+s45))+((s12-2*s15)*s45^2)/
(2*(-s15+s23+s34)^2*(s15-s23+s45))-
(11*s15*s45^2)/(2*s12*(-s15+s23+s34)*(s15-s23+s45))+
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-(11*s15*s45^2)/(2*s12*(s12-s34-s45)*
(s15-s23+s45))+(11*s15*s45^2)/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-((s12-2*s15)*s45^3)/
(2*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15^2*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))+(11*s15*(-s15+s45)*(s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(16*s15*(s15+s45)^3)/(9*(s12-s45)^3*(s15-s23+s45))+
(23*s45*(s15+s45)^4)/(12*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(16*s45*(s15+s45)^4)/(9*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-
(131*s45^4)/(9*(-s12+s34+s45)^4)+(131*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)+(131*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(11*s15^4*s34^3)/(12*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(11*s15^4*s34^2)/(12*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(11*s15^4*s34)/(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)+
(1015*s45^3)/(36*(-s12+s34+s45)^3)+(11*s15^4*s34)/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(s15^4*s34^3)/(3*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(s15^4*s34^2)/(3*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(s15^4*s34)/(3*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(7*s15-11*s34)*s34^2)/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^3*(13*s15+44*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(17*s15+44*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(247*s45^2)/(12*(-s12+s34+s45)^2)-
(5*s15^4*s45^3)/(3*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(5*s45^3)/(3*(s12-s45)*
(-s12+s34+s45)^2)+(5*s45^4)/(3*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^4*s34)/(3*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(13*s15+44*s34))/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^3*(s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s45*(s15+s45)^4)/
(3*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(53*s15^4*s34^3)/(36*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(53*s15^4*s34^2)/(36*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(53*s15^4*s34)/(36*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^3*s34^2*(-22*s15+3*s34))/(4*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(s15^3*s34*(145*s15+254*s34))/
(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(30*s15^2-14*s15*s34+11*s34^2))/(4*(-s15+s23+s34)^3*
s45*(-s12+s34+s45))+(53*s15^4*s34)/(36*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(2*s15^3*s45^2*(-15*s15+2*s45))/
(3*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(3*s45*(-s15+2*s45))/(4*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(s15+2*s45))/(6*(s12-s45)*(s15-s23+s45))+
(s15*s45*(s34+2*s45))/(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(-s15+s34+2*s45))/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)+(s45^2*(-4*s15+3*s45))/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2*(s15+3*s45))/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(23*s15^3*s45^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(16*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))+(131*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(5*s15^3*s45^2*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^2*(15*s15+4*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(15*s15+4*s45))/
(12*(s12-s34)*s34*(s15-s23+s45))+
(s15^3*s45^2*(-8*s15+5*s45))/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(s15^3*s45*(7*s15+6*s45))/
(12*s12*s34*(-s15+s23+s34)^3)+(s15^3*s45*(7*s15+6*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34)^3)-
((s15+s45)^3*(34*s15+7*s45))/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*s45^2*(-s15+12*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15*(-3*s15+22*s34+27*s45))/(18*(-s15+s23+s34)*(s12-s45))-
((s15+s45)^3*(16*s15+151*s45))/(36*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(-57*s15*s34+64*s15*s45)/
(12*s12*(-s15+s23+s34))+
(s15*(210*s15^2+99*s15*s34-34*s34^2+654*s15*s45-111*s34*s45))/
(36*(-s15+s23+s34)^2*(s12-s45))+
(105*s15^2-71*s15*s34+2*s15*s45+6*s34*s45)/
(12*(s12-s34)*(-s15+s23+s34))+
(s15*(167*s15^2+121*s15*s34+114*s15*s45+40*s34*s45))/
(36*(s12-s34)^2*(-s15+s23+s34))-
(s15*(167*s15^2+121*s15*s34+114*s15*s45+40*s34*s45))/
(36*(s12-s34)^2*(-s15+s23-s45))+
(5*s15*(-19*s15+34*s34)-63*s15*s45-18*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(9*s15^2+9*s15*s45+4*s45^2))/(12*s12*s34*
(-s15+s23+s34)^2)+(s15^2*(9*s15^2+13*s15*s45+4*s45^2))/
(12*(s12-s34)*s34*(-s15+s23+s34)^2)+
(23*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(16*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*s45*(-4*s15^2-43*s15*s45+9*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45*(-44*s15^2+81*s15*s45+9*s45^2))/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s15*(37*s15^2+62*s15*s45+29*s45^2))/(12*(s12-s45)^2*
(s15-s23+s45))+(s15*(111*s15^2+86*s34^2+186*s15*s45+
22*s34*s45+45*s45^2))/(36*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*s45*(-77*s15^2-281*s15*s45+48*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(-9*s15^2-153*s15*s34+105*s34^2+78*s15*s45-71*s34*s45+
68*s45^2))/(12*s12*(-s15+s23+s34)^2)+
(s15*(201*s15^2+470*s15*s34+897*s15*s45-49*s34*s45+255*s45^2))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(16*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)-(s15*(34*s15^3+109*s15^2*s45+123*s15*s45^2-
48*s45^3))/(12*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15*(16*s15^3+199*s15^2*s45+
501*s15*s45^2-45*s45^3))/(36*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))-(35*s15^3+66*s15^2*s45+14*s15*s45^2+
9*s45^3)/(6*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(70*s15^3+132*s15^2*s45+98*s15*s45^2+25*s45^3)/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-53*s15^3+82*s15^2*s45+771*s15*s45^2+108*s45^3))/
(36*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(201*s15^3+470*s15^2*s34+897*s15^2*s45+592*s15*s34*s45+
1545*s15*s45^2+242*s34*s45^2+810*s45^3)/(36*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s23^2-3*s23*s45+3*s45*(-s15+s45))/
(6*(s12+s23-s45)^2)+(31*s15^2*(s15*(s15+s45)+
s34*(2*s15+s45)))/(18*(s12-s34)^3*(-s15+s23+s34))-
(31*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(-285*s15^2+188*s15*s45+239*s45^2-3*s34*(66*s15+5*s45))/
(36*(s12-s34-s45)*(s15-s23+s45))+
(9*s15*(35*s15+9*s45)+s34*(218*s15+35*s45))/
(36*(s12-s34)*(s15-s23+s45))-
(s15*(536*s15^2+885*s34^2+843*s15*s45+234*s45^2-
3*s34*(245*s15+89*s45)))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(-252*s15*s34^2+2*s34^3+
3*s15*s34*(92*s15-111*s45)+2*s15^2*(-13*s15+396*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45))+
(s15^3*(805*s34^3+s45^2*(-12*s15+19*s45)+
3*s34*s45*(-48*s15+281*s45)+3*s34^2*(-38*s15+543*s45)))/
(18*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(-306*s15*s34^3+173*s34^4+3*s15^2*s45*(16*s15+45*s45)+
s15^2*s34*(40*s15+279*s45)+s34^2*(93*s15^2-327*s15*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45)^2)+
(s34^2*(321*s15-36*s45)+3*s15*s34*(-109*s15+8*s45)+
s15*(371*s15^2-21*s15*s45-6*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(16*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(9*(-s15+s23+s34)^2*
(s12-s45)^3)+(s15*(638*s34^3+6*s34^2*(-69*s15+19*s45)+
3*s15*s34*(115*s15+117*s45)-9*s15*(30*s15^2+89*s15*s45-
2*s45^2)))/(36*(-s15+s23+s34)^3*(s12-s34-s45))+
(31*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(18*(s12-s34)^3*(-s15+s23+s34)^2)-
(31*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)+(11*s34^3-36*s15*s45^2+
18*s15*s34*(s15+2*s45)+18*s12*(s34^2-s34*s45+s45^2))/
(36*(-s15+s23+s34)^3)+(-6*s15*s34^2*(-24*s15+5*s45)+
s34^3*(-143*s15+18*s45)+2*s15^2*(76*s15^2-18*s15*s45-
9*s45^2)+3*s15*s34*(-51*s15^2+9*s15*s45+2*s45^2))/
(36*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(-48*s34^3+s34^2*(144*s15+7*s45)+
3*s15*(16*s15^2+7*s15*s45+2*s45^2)-
s34*(144*s15^2+21*s15*s45+2*s45^2)))/
(12*s12*(-s15+s23+s34)^3)-
(16*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(9*(-s15+s23+s34)*(s12-s45)^3)+
(s15^3*(77*s15-27*s45)*s45+s34^3*(-276*s15^2+172*s15*s45-
9*s45^2)+3*s15^2*s34*(53*s15^2+6*s15*s45+3*s45^2)+
3*s15*s34^2*(39*s15^2-89*s15*s45+5*s45^2))/
(36*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15^2*(65*s15^2+179*s15*s45-15*s45^2)+
s15*s34*(289*s15^2+21*s15*s45-6*s45^2)+
s34^2*(226*s15^2-212*s15*s45+9*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^2)+
(s15^2*(562*s34^3+s15*s45*(-32*s15+111*s45)+
5*s34^2*(-37*s15+120*s45)+s34*(62*s15^2-57*s15*s45+
38*s45^2)))/(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(s34^2*(-1093*s15+638*s45)+3*s34*(111*s15^2+80*s15*s45+
38*s45^2)+3*s15*(45*s15^2+24*s15*s45+209*s45^2)))/
(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-259*s34^3+s34^2*(120*s15-109*s45)+
s15*s34*(111*s15+154*s45)+s15*(28*s15^2+310*s15*s45+
225*s45^2)))/(36*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(-81*s15^3+318*s15^2*s45+1440*s15*s45^2+57*s45^3+
s34*(116*s15^2+546*s15*s45+319*s45^2)))/(18*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(s34^2*(232*s15+2734*s45)+
3*s45*(-31*s15^2+304*s15*s45+38*s45^2)+
s34*(-195*s15^2+868*s15*s45+2848*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(6*(s15+s45)^3*(-27*s15+187*s45)+
s34*(232*s15^3+1092*s15^2*s45+1356*s15*s45^2+529*s45^3))/
(36*(s12-s34-s45)^3*(s15-s23+s45))+
(-1/(12*s12^2)-(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))+
(31*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(2*s15*s34*(17*s15+5*s34))/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-80*s15^2-86*s15*s34+9*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))-(53*s15^3*s34^4)/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(53*s15^3*s34^3)/(36*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(53*s15^3*s34^2)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)-
(41*s15^3*s34^4)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(41*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45^2)-(41*s15^3*s34^2)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^3*(-227*s15+15*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^2*s34^2*(58*s15+67*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(s15^2*s34*(121*s15+201*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)-(s15*(s12+s15-s34)^2*s34)/
(6*s12^2*(-s15+s23+s34)^3*s45)+(31*s15^3*s34^4)/
(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(31*s15^3*s34^3)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*s45)-
(s15*(s12+s15-s34)*(s15+s34))/(6*s12^2*(-s15+s23+s34)^2*
s45)+(31*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
s45)-(s15^2*s34^2*(59*s15+27*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)-(s15^2*s34^3*(218*s15+51*s34))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(s15^2*s34*(136*s15+81*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)-(s15*s34*(67*s15^2+136*s15*s34-
47*s34^2))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15*s34^2*(125*s15^2+14*s15*s34+11*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)-(s15*(80*s15^2+207*s15*s34+
183*s34^2))/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^3*s45)/(6*s12^2*s34*(-s15+s23+s34)^3)+
(3*s45^3)/(2*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))+(s15*(s15-3*s45)*s45^3)/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
((4*s15-3*s45)*s45^3)/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*(148*s15-15*s45)*s45^3)/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-
s45^4/(6*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(5*s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(5*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(5*s45^4)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(16*s15^3*s45^4)/(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(s15^2*(s12+s15+s45))/
(6*s12^2*s34*(-s15+s23+s34)^2)+((s12-s15)*s15)/
(2*s12^2*(s15-s23-s34)*(s15-s23+s45))-
(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))+
(s15^2*(s12+s15))/(6*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(31*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*
(s15-s23+s45))-(2*s15*s34*(17*s15+5*s34))/
(9*s12^2*(s12-s34)^2*(s15-s23+s45))-
(80*s15^2+86*s15*s34+35*s34^2)/(36*s12^2*(s12-s34)*
(s15-s23+s45))-(53*s15^3*s34^2)/(36*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))-(41*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*
(s15-s23+s45))-(s15^2*s34*(121*s15+201*s34))/
(36*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(31*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*s45*(s15-s23+s45))-
(s15^2*(s12+s15))/(6*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))-(s15^2*s34*(136*s15+81*s34))/
(36*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(80*s15^2+207*s15*s34+183*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))+(s15*(80*s15^2+207*s15*s34+183*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
((s12-s15)*s45)/(2*s12*(-s15+s23+s34)^2*(s15-s23+s45))-
((s12^2-2*s12*s15+2*s15^2)*s45^2)/(2*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(s15^3*s45^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-(23*s45^2*(s15+s45)^3)/
(12*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(16*s45^2*(s15+s45)^3)/(9*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(131*(s15+s45)^3*(s34+s45)^2)/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(131*s15^3*(s34+s45)^4)/(9*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(11*s15^3*s34^4)/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(11*s15^3*s34^3)/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)-(11*s15^3*s34^2)/
(12*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(23*s15^3*s45^4)/(12*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(11*s15^3*s34^2)/(12*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)-(s15^3*s34^4)/
(3*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(3*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)-(s15^3*s34^2)/(3*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)+(s15^2*(s15-40*s34)*s34^2)/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(5*s15^2*(s15-8*s34)*s34)/(12*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-3*s15+22*s34))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(s15^2*(117*s15-16*s45)*s45^3)/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(5*s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^3*s34^2)/(3*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45)^
2)+(5*s15^2*(s15-8*s34)*s34)/(12*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s45^2*(s15+s45)^3)/
(3*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(53*s15^3*s34^4)/(36*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))-(53*s15^3*s34^3)/(36*s12^2*
(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(53*s15^3*s34^2)/(36*s12^2*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))+(s15^2*s34^3*(-227*s15+15*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15^2*s34^2*(58*s15+67*s34))/(12*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(s15^2*s34*(121*s15+201*s34))/
(36*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(s15*s34^2*(125*s15^2+14*s15*s34+11*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15*s34*(-67*s15^2-136*s15*s34+47*s34^2))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(s15*(80*s15^2+207*s15*s34+183*s34^2))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(53*s15^3*s34^2)/(36*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(121*s15+201*s34))/
(36*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s45^2*(-s15+s34+2*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(23*s15^2*s45^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(16*s15^2*s45^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(131*s15^2*(s34+s45)^3*
(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)+(5*s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)-(s15+s23+s34+4*s45)/
(12*s12^2*(s12+s23-s45))-(11*s12+240*s15+11*s34+18*s45)/
(36*s12^2*(-s15+s23+s34))+(s45*(s15+s45)^2*
(31*s15+27*s45))/(12*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s45*(s15+s45)^2*(28*s15+43*s45))/
(36*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(20*s12+237*s15+20*s34+239*s45)/(36*s12^2*(-s15+s23-s45))-
(s15^2-3*s34^2+2*s34*(s15-5*s45)+6*s15*s45-36*s45^2)/
(12*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45^2*(37*s15^2+109*s15*s45-16*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(48*s15^2+169*s15*s45-10*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(23*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(16*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(s15*s45*(2*s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+
6*s45^2))/(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(s15*s45^2*(17*s15^2+98*s15*s45+18*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*s45*(-4*s15*s34+4*s34^2+3*s15*s45+14*s34*s45+28*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))-
(205*s15^2+358*s15*s34+29*s34^2+1275*s15*s45+66*s34*s45+
162*s45^2)/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*(82*s15^2-82*s34^2+414*s15*s45-129*s34*s45+207*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(205*s15^2+358*s15*s34-15*s34^2+1275*s15*s45+466*s34*s45+
974*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(41*s15^3+207*s15^2*s45+279*s15*s45^2-27*s45^3)/
(18*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(31*s15^3+89*s15^2*s45+85*s15*s45^2-16*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s45*(28*s15^3+99*s15^2*s45+114*s15*s45^2-3*s45^3))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(43*s15^3+214*s15^2*s45+80*s15*s45^2+18*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(41*s15^3+207*s15^2*s45+279*s15*s45^2+113*s45^3)/
(18*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(31*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(31*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(16*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(16*s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(-s15^3+s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3-
3*s15*(s34+2*s45)^2+s15^2*(3*s34+8*s45))/
(6*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)+
(12*s15^2+s12*(-24*s15+22*s34)+11*s34*(2*s34+s45)-
s15*(81*s34+19*s45))/(36*s12^2*(-s15+s23+s34)^2)-
(12*s15^3+s12*(12*s15^2+29*s34^2-12*s15*(s34-3*s45))+
18*s12^2*(s34-s45)+100*s15*s34*(3*s34+s45)-
6*s15^2*(7*s34+5*s45)+s34^2*(29*s34+47*s45))/
(36*s12^2*(-s15+s23+s34)^3)+
(-18*s34^3-80*s15^2*(s15+s45)+s34^2*(-101*s15+18*s45)+
s15*s34*(-287*s15+62*s45))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+((-s15+s34)*
(2*s15*s34*(98*s34-31*s45)+9*s34^2*(s34-2*s45)+
s15^2*(281*s34+80*s45)))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s15*s45*(-140*s34^3+
35*s15*s34*(-4*s15+5*s45)-2*s15*s45*(142*s15+45*s45)+
s34^2*(280*s15+109*s45)))/(36*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(s34*(-136*s15^2*(s15+s45)+
s34^2*(-61*s15+9*s45)+s15*s34*(-217*s15+127*s45)))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34*(-s15+s34)*(s15*s34*(101*s34-127*s45)-9*s34^2*s45+
s15^2*(313*s34+136*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(162*s15^3+46*s34^3+22*s34^2*s45+
36*s34*s45^2+114*s45^3+s15^2*(2*s34+209*s45)+
s15*(73*s34^2-1035*s34*s45-27*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*s45*(140*s34^2+246*s34*s45-5*(28*s15^2+99*s15*s45+
18*s45^2)))/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s34^3+3*s34^2*s45+12*s34*s45^2+19*s45^3+s15^2*(s34+s45)-
s15*(2*s34^2+6*s34*s45+21*s45^2))/(6*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(-82*s34^3+s34^2*(164*s15+203*s45)-
s15*s45*(211*s15+417*s45)+s34*(-82*s15^2+8*s15*s45+
111*s45^2)))/(36*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(335*s15^3+s15^2*(845*s34+2219*s45)+
4*s45*(-2*s34^2+27*s34*s45+41*s45^2)+
s15*(350*s34^2+2441*s34*s45+3795*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(335*s15^3+s15^2*(845*s34+2219*s45)+
s45*(242*s34^2+1581*s34*s45+1911*s45^2)+
s15*(350*s34^2+2441*s34*s45+3795*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(38*s45^2*(s34+s45)^2+s15^3*(853*s34+955*s45)+
s15^2*(265*s34^2+3683*s34*s45+3625*s45^2)+
s15*s45*(827*s34^2+5005*s34*s45+4385*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(38*s34^2*(s34+s45)^2-3*s15^3*(121*s34+97*s45)+
s15^2*(651*s34^2+608*s34*s45-361*s45^2)+
s15*(1047*s34^3+1367*s34^2*s45+257*s34*s45^2-84*s45^3))/
(36*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(38*s34*s45*(s34+s45)^2+s15^3*(320*s34+242*s45)+
s15^2*(965*s34^2+3064*s34*s45+1952*s45^2)-
8*s15*(34*s34^3-239*s34^2*s45-330*s34*s45^2-69*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(4*s34*(s34+s45)^2*(150*s34+19*s45)+
s15^2*(317*s34^2+562*s34*s45+20*s45^2)+
2*s15*(873*s34^3+1991*s34^2*s45+1255*s34*s45^2+194*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(s15^2*(2*(s34+s45)^3*(543*s34+19*s45)+
s15*(787*s34^3+2628*s34^2*s45+2832*s34*s45^2+1093*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(5*s45*(s15+s45)^2*(191*s15+343*s45)+
s34^2*(265*s15^2+827*s15*s45+529*s45^2)+
s34*(853*s15^3+3683*s15^2*s45+5005*s15*s45^2+2175*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(4*s45*(s34+s45)^2*(281*s34+19*s45)+
4*s15^2*(205*s34^2+452*s34*s45+256*s45^2)+
s15*(265*s34^3+3948*s34^2*s45+7308*s34*s45^2+3832*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15^2+s23^2+s34^2+4*s34*s45+6*s45^2-s23*(s34+4*s45)+
s15*(s23-2*(s34+3*s45)))/(6*s12^2*(s12+s23-s45)^2))*tr5,
-11/4+s15/(s12+s15-s34)+(s15+s34)/(s12+s15)-
(53*s15^2)/(36*s34*(-s15+s23+s34))-
(17*s15^3)/(18*s12*s34*(-s15+s23+s34))+
(39*s34)/(4*(-s15+s23+s34))+
(s34*(-53*s15^2+51*s15*s34+51*s34^2))/(12*(-s15+s23+s34)^3)-
(53*s15^2+159*s15*s34+405*s34^2)/(36*(-s15+s23+s34)^2)+
(47*s23-99*s45)/(36*(s12+s23-s45))-(23*s15^4*s34^3)/
(27*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(23*s15^4*s34^2)/(27*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(23*s15^4*s34)/(27*(s12-s34)*(-s15+s23+s34)*s45^3)+
(505*s15^4*s34^3)/(108*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(17*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)+
(505*s15^4*s34^2)/(108*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(505*s15^4*s34)/(108*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)-(s15^3*(23*s15+488*s34))/(108*(s12-s34)*
(-s15+s23+s34)*s45^2)-(s15^3*s34*(115*s15+488*s34))/
(108*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^3*s34^2*(-69*s15+604*s34))/(36*(s12-s34)*(-s15+s23+s34)^3*
s45^2)+(17*s15*(-s15^3+s34^3))/(36*s12*(-s15+s23+s34)*
s45^2)-(17*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*
(s12-s45)*s45^2)+(17*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+(17*s15*(s15^3-s34^3))/
(36*(-s15+s23+s34)*(s12-s45)*s45^2)+(s15^3*(23*s15+488*s34))/
(108*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15^3*(477*s15-1210*s34)*s34^2)/(36*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(325*s15^4*s34^3)/
(54*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(17*s15*s34*(-s15+s34)^3)/(9*s12*(-s15+s23+s34)^3*s45)+
(s15*(53*s12+17*s15-128*s34)*s34)/(36*(-s15+s23+s34)^2*s45)+
(325*s15^4*s34^2)/(54*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(11*s15*s34)/(36*(-s15+s23+s34)*s45)+(325*s15^4*s34)/
(54*(-s12+s34)^3*(-s15+s23+s34)*s45)-
(17*s15*(-s15+s34)^2*(3*s15+7*s34))/(36*s12*(-s15+s23+s34)^2*
s45)+(s15*s34^2*(-53*s12-123*s15+117*s34))/
(36*(-s15+s23+s34)^3*s45)+(s15^3*s34*(463*s15+260*s34))/
(54*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^3*(421*s15+520*s34))/(108*(s12-s34)^2*(-s15+s23+s34)*
s45)+((31*s15^3)/27-(39*s15^2*s34)/4)/
((s12-s34)*(-s15+s23+s34)*s45)-
(s15^2*s34*(s15^2-171*s15*s34+323*s34^2))/
(6*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(97*s15^2-364*s15*s34+6084*s34^2))/(108*(s12-s34)*
(-s15+s23+s34)^2*s45)+(17*(-s15^3+3*s15*s34^2))/
(36*s12*(-s15+s23+s34)*s45)+(7*s15*s34^2*(-s15+s34)^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(7*s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(7*s15*(-s15^3+s34^3))/(9*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-s15+s34)^2*(-74*s15+143*s34))/
(36*(-s15+s23+s34)^3*(s12-s45)*s45)-
(s15^3+(73*s15*s34^2)/36)/((-s15+s23+s34)*(s12-s45)*s45)+
(s15*(19*s15^3-12*s15^2*s34-79*s15*s34^2+72*s34^3))/
(12*(-s15+s23+s34)^2*(s12-s45)*s45)+
((-31*s15^3)/27+(39*s15^2*s34)/4)/((-s15+s23+s34)*
(s12-s34-s45)*s45)-(s15^2*(115*s15^2-364*s15*s34+
6084*s34^2))/(108*(-s15+s23+s34)^2*(s12-s34-s45)*s45)+
s45/(6*s34)+(s15^2*s45)/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))-(s15^2*s45)/((s12+s15-s34)*s34*
(-s15+s23+s34))+(s15^3*(74*s15-87*s45)*s45)/
(36*(s12-s34)*s34*(-s15+s23+s34)^3)-
(323*s45)/(36*(s12-s45))+(s15^2*(s15-s45)*s45)/
((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*(s15-s45)*s45)/(s34*(-s12-s15+s34)*(-s15+s23+s34)^2)-
(15*s15*s45)/(4*(-s15+s23+s34)*(s12+s23-s45))-
(1697*s45)/(108*(s12-s34-s45))+(s15^3*(s15-91*s45)*s45)/
(6*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^3*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(17*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)+
(17*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(7*s15^4*s45^2)/(9*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(s15^3*s45^2)/((s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(353*s45^2)/(36*(s12-s45)^2)-(37*s15^2*s45^2)/
(6*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(37*s15^2*s45^2)/(6*(-s15+s23+s34)^3*(s12+s23-s45))-
(19*s45^2)/(12*(s12-s45)*(s12+s23-s45))-
(43*s15^3*s45^2)/(6*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(191*s15^2*s45^2)/(12*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(31*s15*s45^2)/
(3*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(286*s45^2)/(9*(s12-s45)*(s12-s34-s45))-
(37*s45^3)/(18*(s12-s45)*(s12+s23-s45)^2)-
(37*s15^3*s45^3)/(18*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(37*s15^2*s45^3)/(6*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(37*s15*s45^3)/
(6*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(79*s45^3)/(36*(s12-s45)^2*(s12+s23-s45))-
(79*s15^3*s45^3)/(36*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(79*s15^2*s45^3)/(12*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(79*s15*s45^3)/
(12*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(146*s15^4*s45^3)/(9*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(325*s15^4*s45^3)/(54*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-(41*s45^3)/
(2*(s12-s45)^2*(s12-s34-s45))-(146*s45^4)/
(9*(s12-s45)*(s12-s34-s45)^3)-(325*s45^4)/
(54*(s12-s45)^3*(s12-s34-s45))+
(325*s45^3)/(54*(-s12+s45)^3)-(17*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23+s34))+(17*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23+s34))-(7*s15^3*(s15+s45))/
(9*(s12-s34)^2*s34*(-s15+s23+s34))+(17*s15^3*(s15+s45))/
(36*s12*s34^2*(-s15+s23-s45))-(17*s15^3*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23-s45))+(7*s15^3*(s15+s45))/
(9*(s12-s34)^2*s34*(-s15+s23-s45))-(17*s15^3*s45*(s15+s45))/
(36*s12*s34^2*(-s15+s23+s34)^2)+(17*s15^3*s45*(s15+s45))/
(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(7*s15^3*s45*(s15+s45))/(9*(s12-s34)^2*s34*(-s15+s23+s34)^2)-
(17*s15^3)/(18*s12*s34*(s15-s23+s45))-
(17*s15^4)/(18*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(10*s15^4)/(9*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(10*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(23*s15^4*s34)/(27*(s12-s34)*s45^3*
(s15-s23+s45))-(17*s15^4)/(36*s12*s45^2*(s15-s23+s45))+
(505*s15^4*s34)/(108*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(23*s15+488*s34))/(108*(s12-s34)*s45^2*(s15-s23+s45))+
(17*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))+
(s15^3*(23*s15+488*s34))/(108*(s12-s34-s45)*s45^2*
(s15-s23+s45))-(17*s15^3)/(36*s12*s45*(s15-s23+s45))+
(325*s15^4*s34)/(54*(-s12+s34)^3*s45*(s15-s23+s45))-
(17*s15^4)/(18*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(10*s15^4)/(9*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
(s15^3*(421*s15+520*s34))/(108*(s12-s34)^2*s45*(s15-s23+s45))+
((31*s15^3)/27-(39*s15^2*s34)/4)/((s12-s34)*s45*
(s15-s23+s45))-(7*s15^4)/(9*(s12-s45)^2*s45*
(s15-s23+s45))-s15^3/((s12-s45)*s45*(s15-s23+s45))+
(10*s15^4)/(9*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(23*s15^4)/(18*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+((-31*s15^3)/27+(39*s15^2*s34)/4)/
((s12-s34-s45)*s45*(s15-s23+s45))+
(s15^3*s45)/((s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^3*s45)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-(s15^3*s45^2)/((s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))+(s15^3*s45^2)/((-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-(s34*(s15+s45))/
((s12+s15-s34)*(s15-s23+s45))-(325*s15*(s15+s45)^3)/
(54*(s12-s45)^3*(s15-s23+s45))+(146*s45*(s15+s45)^4)/
(9*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(325*s45*(s15+s45)^4)/(54*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(37*s15*s45*(s34+s45))/(6*(-s15+s23+s34)^2*
(s12+s23-s45))-(146*s15^4*s34^3)/(9*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)-(146*s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)-(146*s15^4*s34)/(9*(-s15+s23+s34)*s45*
(-s12+s34+s45)^3)+(146*s45^3)/(9*(-s12+s34+s45)^3)-
(146*s15^4*s34)/(9*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(199*s15^4*s34^3)/(36*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)-(199*s15^4*s34^2)/(36*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45)^2)-(199*s15^4*s34)/(36*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)-(s15^3*(37*s15+84*s34))/
(9*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^3*s34*(347*s15+336*s34))/(36*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(s15^3*s34^2*(-273*s15+907*s34))/
(18*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(323*s45^2)/(12*(-s12+s34+s45)^2)+(385*s15^4*s45^3)/
(36*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(1405*s45^3)/(36*(s12-s45)*(-s12+s34+s45)^2)-
(385*s45^4)/(36*(s12-s45)^2*(-s12+s34+s45)^2)-
(199*s15^4*s34)/(36*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(37*s15+84*s34))/(9*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(385*s45*(s15+s45)^4)/
(36*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(23*s15^4*s34^3)/(27*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(23*s15^4*s34^2)/(27*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(23*s15^4*s34)/(27*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^3*s34*(115*s15+488*s34))/(108*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(s15^3*s34^2*(-69*s15+604*s34))/
(36*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(19*s15^2*s34^2*(-9*s15+17*s34))/(6*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15^4*s45)/(6*s34*(-s15+s23+s34)^3*
(-s12+s34+s45))-s45^2/(6*s34*(-s12+s34+s45))+
s15^4/(6*s34*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45))-
(23*s15^4*s34)/(27*s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(17*s15*(3*s34+s45))/(36*s12*(-s15+s23+s34))-
(37*s15*s45*(-s15+s34+2*s45))/(6*(-s15+s23+s34)*
(s12+s23-s45)^2)+(17*s15^3*s45*(-4*s15+3*s45))/
(36*s12*s34*(-s15+s23+s34)^3)+(s15^2*(2*s15+3*s45))/
(3*s34*(-s15+s23+s34)*(-s12+s34+s45))+
(146*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(325*s15^3*s45^2*(s15+4*s45))/
(54*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(385*s15^3*s45^2*(s15+4*s45))/(36*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^3*(s15+4*s45))/
(6*s34*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*(3*s15+13*s45))/(9*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(3*s15+13*s45))/(9*(s12-s34)*s34*(-s15+s23-s45))+
(s15^3*s45^2*(-273*s15+37*s45))/(18*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s45^2*(-477*s15+79*s45))/
(36*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15*(321*s15-148*s34+208*s45))/(18*(-s15+s23+s34)*
(s12-s34-s45))+((s15+s45)^3*(-37*s15+320*s45))/
(9*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(428*s15+375*s45))/(36*(s12-s45)*(s15-s23+s45))-
(s15*(1284*s15-1004*s34+867*s45))/(108*(-s15+s23+s34)*
(s12-s45))+((s15+s45)^3*(-421*s15+1946*s45))/
(108*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(819*s15^2+1010*s15*s34+966*s15*s45+353*s34*s45)/
(108*(s12-s34)*(-s15+s23-s45))+
(s15*(268*s15^3+381*s15^2*s34-4887*s15*s34^2+4238*s34^3+
2754*s15^2*s45-6588*s15*s34*s45))/(108*(-s15+s23+s34)^3*
(s12-s45))+(s15^2*(57*s15^2+5*s15*s45-70*s45^2))/
(36*(s12-s34)*s34*(-s15+s23+s34)^2)-
(17*s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)-
(292*s15^4*(2*s34^2+3*s34*s45+2*s45^2))/(9*(-s15+s23+s34)^3*
(-s12+s34+s45)^3)+(146*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(325*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(54*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(385*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(53*s15^2+59*s15*s45+6*s45^2)/(-36*s15*s34+36*s23*s34-
36*s34*s45)+(292*s15^2*(s15^2+2*s15*s34+4*s15*s45+3*s34*s45+
6*s45^2))/(9*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(-462*s15^2+3*s15*s45+104*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15*(122*s15^2+223*s15*s45+108*s45^2))/(9*(s12-s45)^2*
(s15-s23+s45))+(s15^2*s45*(-347*s15^2+40*s15*s45+
222*s45^2))/(36*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15*(648*s15^2+192*s15*s34+
2487*s15*s45+397*s34*s45+508*s45^2))/(18*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^2*(-230*s15^2-2388*s15*s34+
12294*s34^2-2775*s15*s45+7146*s34*s45+666*s45^2))/
(108*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(732*s15^2+698*s34^2+1338*s15*s45+373*s34*s45+696*s45^2))/
(54*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*s45*(-926*s15^2-1337*s15*s45+711*s45^2))/
(108*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*(-148*s15^2+480*s15*s34+1559*s34^2+1066*s15*s45+
3229*s34*s45+1781*s45^2))/(18*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-643*s15*s34+5516*s34^2-
643*s15*s45+5664*s34*s45+2036*s45^2))/(36*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^2*(97*s15^2+3211*s15*s45+
2301*s45^2))/(108*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45))+(1926*s15^2+1118*s15*s34+5018*s15*s45+
461*s34*s45+2945*s45^2)/(108*(s12-s34-s45)*(s15-s23+s45))+
(325*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(54*(-s15+s23+s34)^3*
(s12-s45)^3)+(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)/
(6*s34*(s15-s23+s45)*(-s12+s34+s45))+
(s15*(-74*s15^3+418*s15^2*s45+1698*s15*s45^2+111*s45^3))/
(18*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(-421*s15^3+683*s15^2*s45+4575*s15*s45^2+711*s45^3))/
(108*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(-462*s15^3+3*s15^2*s45+1232*s15*s45^2+807*s45^3)/
(36*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(1296*s15^3+384*s15^2*s34+4974*s15^2*s45+980*s15*s34*s45+
5468*s15*s45^2+459*s34*s45^2+1938*s45^3)/(36*(s15-s23+s45)*
(-s12+s34+s45)^2)-(17*s15*(3*s15^2+9*s34^2-9*s15*s45+
s45^2+5*s34*(-3*s15+s45)))/(36*s12*(-s15+s23+s34)^2)-
(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45))/((s12+s15)*(-s15+s23+s34)^3)-
(37*(s23^2-3*s23*s45+3*s45*(-s15+s45)))/
(18*(s12+s23-s45)^2)+(-3*s34^2+s15*s45-2*s34*(s15+s45))/
((s12+s15)*(-s15+s23+s34))-
(325*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(54*(s12-s34)^3*(-s15+s23+s34))+
(325*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(54*(s12-s34)^3*(-s15+s23-s45))+
(3*s34^3+s15*(s15-2*s45)*s45+s34*s45*(-4*s15+s45)+
s34^2*(s15+4*s45))/((s12+s15)*(-s15+s23+s34)^2)+
(146*s15^3*(4*s34^2+3*s34*(s15+4*s45)+3*s45*(s15+4*s45)))/
(9*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s34*(807*s15-118*s45)-3*s15*(91*s15+17*s45))/
(36*(s12-s34)*(-s15+s23+s34))+
(s15*(-791*s15^2+1191*s34^2+807*s15*s45+333*s45^2+
6*s34*(-177*s15+254*s45)))/(54*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(4117*s34^2+3*s15*(-426*s15+517*s45)+
3*s34*(193*s15+732*s45)))/(108*(-s15+s23+s34)^2*(s12-s45))+
(s15*(5637*s15*s34^3-2692*s34^4+s15^2*s34*(253*s15-7389*s45)+
3*s15^2*(421*s15-1392*s45)*s45+6*s15*s34^2*
(-533*s15+1021*s45)))/(108*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15*(5*s34*(95*s15+98*s45)+s15*(803*s15+1224*s45)))/
(108*(s12-s34)^2*(-s15+s23+s34))+
(s15*(5*s34*(95*s15+98*s45)+s15*(803*s15+1224*s45)))/
(108*(s12-s34)^2*(-s15+s23-s45))+
(s15*(4088*s34^3-4*s15*s34*(366*s15+1421*s45)+
s34^2*(-2961*s15+2042*s45)+s15*(337*s15^2-2147*s15*s45-
6960*s45^2)))/(108*(-s15+s23+s34)^2*(s12-s45)^2)-
(325*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(54*(-s15+s23+s34)^2*(s12-s45)^3)+
(17*s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(36*s12*(-s15+s23+s34)^3)-
(325*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(54*(s12-s34)^3*(-s15+s23+s34)^2)+
(325*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(54*(s12-s34)^3*
(-s15+s23+s34)^3)+(325*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(54*(-s15+s23+s34)*
(s12-s45)^3)+(s15^3*s45*(253*s15+87*s45)+
5*s34^3*(1182*s15^2-590*s15*s45+33*s45^2)+
3*s15^2*s34*(421*s15^2-1152*s15*s45+81*s45^2)-
3*s15*s34^2*(2391*s15^2-2051*s15*s45+137*s45^2))/
(108*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15^2*(337*s15^2-887*s15*s45+3*s45^2)-
5*s34^2*(1250*s15^2-688*s15*s45+33*s45^2)+
s15*s34*(-283*s15^2-2469*s15*s45+246*s45^2))/
(108*(s12-s34)^2*(-s15+s23+s34)^2)+
(s34^2*(-6654*s15+870*s45)-3*s34*(-525*s15^2+31*s15*s45+
36*s45^2)+s15*(88*s15^2-843*s15*s45+267*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^2)+
(s34^3*(4610*s15-516*s45)+3*s34^2*(-1779*s15^2+136*s15*s45+
36*s45^2)+s15^2*(268*s15^2-1068*s15*s45+477*s45^2)+
s34*(459*s15^3+954*s15^2*s45-375*s15*s45^2))/
(108*(s12-s34)*(-s15+s23+s34)^3)+
(146*(2*(s15+s45)^4+s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+
s45^3)))/(9*(s12-s34-s45)^3*(s15-s23+s45))+
(-47/(36*s12^2)-s15^2/(s12^2*(s12+s15)*(-s15+s23+s34))+
(325*s15^2*s34^2)/(54*s12^2*(s12-s34)^3*(-s15+s23+s34))-
((11*s12)/4+(1435*s15)/54+(7*s34)/4)/(s12^2*(-s15+s23+s34))+
(s15*s34*(692*s15+245*s34))/(54*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(767*s15^2+1103*s15*s34-189*s34^2)/
(108*s12^2*(s12-s34)*(-s15+s23+s34))+
(121*s15+121*s23-47*s34-368*s45)/(36*s12^2*(s12+s23-s45))+
(23*s15^3*s34^4)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(23*s15^3*s34^3)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(23*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)-
(505*s15^3*s34^4)/(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(505*s15^3*s34^3)/(108*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45^2)-(505*s15^3*s34^2)/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^2*(-329*s15+132*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)-(5*s15^2*s34^3*(179*s15+243*s34))/
(108*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(s15^2*s34*(-1079*s15+396*s34))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(325*s15^3*s34^4)/
(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(s15^2*(293*s15-5*s34)*s34^2)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(325*s15^3*s34^3)/
(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(s15^2*(1384*s15-15*s34)*s34)/(108*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(325*s15^3*s34^2)/(54*s12^2*(s12-s34)^3*
(-s15+s23+s34)*s45)+(11*s15^2*s34^3*(34*s15+225*s34))/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15*(53*s12*s15+17*s15^2+11*s12*s34-11*s34^2))/
(36*s12^2*(-s15+s23+s34)^2*s45)+
(s15*s34*(53*s12^2+70*s12*s15+17*s15^2-64*s12*s34-
22*s15*s34+11*s34^2))/(36*s12^2*(-s15+s23+s34)^3*s45)-
(s15*s34*(52*s15^2-70*s15*s34+327*s34^2))/(18*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*(767*s15^2+24*s15*s34+
657*s34^2))/(108*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*s34^2*(-433*s15^2+1376*s15*s34+708*s34^2))/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^4*s45)/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^
3)+(53*s15^3*s45)/(36*s12^2*s34*(-s15+s23+s34)^3)-
(s15^4*s45)/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(s15^3*s45)/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^
2)-(s15^3*s45)/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^
2)+(19*s15^2*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(46*s15*s45^3)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))+(35*s45^3)/
(6*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(37*s15^2*s45^4)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(37*s15*s45^4)/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(37*s45^4)/
(18*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(79*s15^2*s45^4)/(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(79*s15*s45^4)/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(79*s45^4)/
(36*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(325*s15^3*s45^4)/(54*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(s15-s34)^2/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(325*s15^2*s34^2)/(54*s12^2*(s12-s34)^3*
(s15-s23+s45))+(s15^2*(53*s12+17*s15))/
(36*s12^2*s34*(-s15+s23+s34)*(s15-s23+s45))+
(s15*s34*(692*s15+245*s34))/(54*s12^2*(s12-s34)^2*
(s15-s23+s45))+(767*s15^2+1103*s15*s34+353*s34^2)/
(108*s12^2*(s12-s34)*(s15-s23+s45))+(23*s15^3*s34^2)/
(27*s12^2*(s12-s34)*s45^3*(s15-s23+s45))-
(505*s15^3*s34^2)/(108*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^2*s34*(-1079*s15+396*s34))/(108*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(s15^2*(1384*s15-15*s34)*s34)/
(108*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(325*s15^3*s34^2)/(54*s12^2*(s12-s34)^3*s45*(s15-s23+s45))+
(s15^2*(53*s12+17*s15))/(36*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+(s15*(767*s15^2+24*s15*s34+657*s34^2))/
(108*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(s15*(749*s15^2+24*s15*s34+657*s34^2))/(108*s12^2*
(s12-s34-s45)*s45*(s15-s23+s45))+
(s15^4*s45)/(s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))-(s15^4*s45)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-(2945*(s15+s45))/
(108*s12^2*(s15-s23+s45))-(146*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(325*s45^2*(s15+s45)^3)/(54*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(146*s15^3*s34^4)/
(9*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(146*s15^3*s34^3)/(9*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)+(146*s15^3*s34^2)/
(9*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(146*s15^3*s45^4)/(9*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(146*s15^3*s34^2)/(9*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(199*s15^3*s34^4)/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(199*s15^3*s34^3)/(36*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(199*s15^3*s34^2)/
(36*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^2*s34*(-821*s15+137*s34))/(36*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(s15^2*s34^2*(-622*s15+137*s34))/
(36*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(s15^2*s34^3*(141*s15+410*s34))/(12*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(385*s15^3*s45^4)/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(199*s15^3*s34^2)/(36*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s34*(-821*s15+137*s34))/
(36*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(385*s45^2*(s15+s45)^3)/(36*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(23*s15^3*s34^4)/
(27*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(23*s15^3*s34^3)/(27*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(23*s15^3*s34^2)/(27*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))+(s15^2*s34^2*(-329*s15+132*s34))/
(36*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(5*s15^2*s34^3*(179*s15+243*s34))/(108*s12^2*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))+(s15^2*s34*(-1079*s15+396*s34))/
(108*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))-
(s15*s34*(55*s15^2-70*s15*s34+327*s34^2))/
(18*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15*(749*s15^2+24*s15*s34+657*s34^2))/(108*s12^2*
(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15*s34^2*(-439*s15^2+1376*s15*s34+708*s34^2))/
(36*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15^3*s45^2)/(6*s12^2*s34*(-s15+s23+s34)^3*(-s12+s34+s45))+
(23*s15^3*s34^2)/(27*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(-1079*s15+396*s34))/
(108*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15+s45)^3/(6*s12^2*s34*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*(2*s34+s45))/(s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(37*s15^2*s45^2*(-s15+s34+2*s45))/(18*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)-(146*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(325*s15^2*s45^3*(s15+3*s45))/(54*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(385*s15^2*s45^3*(s15+3*s45))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45*(s15+3*s45))/(6*s12^2*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15*(59*s12+29*s15+18*s45))/
(36*s12^2*s34*(-s15+s23+s34))+
(s15^2*(53*s12+17*s15+65*s45))/(36*s12^2*s34*(-s15+s23+s34)^
2)-(s15^2*s45^3*(423*s15+74*s45))/(36*s12^2*
(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45^2*(433*s15+194*s45))/(36*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s45^3*(374*s15+237*s45))/
(108*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s45*(s15+s45)^2*(346*s15+649*s45))/(27*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-
(s45*(s15+s45)^2*(821*s15+1665*s45))/(36*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
((-s15+s34)*(351*s34^3+s34^2*(4702*s15-438*s45)+
7*s15*s34*(65*s15-47*s45)+767*s15^2*s45))/
(108*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(59*s12*s15+29*s15^2+252*s12*s34-231*s15*s34+180*s34^2+
52*s15*s45-91*s34*s45)/(36*s12^2*(-s15+s23+s34)^2)-
(s15^2*(s34^2-2*s15*s45+s34*s45))/(s12^2*(s12+s15)*
(-s15+s23+s34)^3)-(146*s15*s45^2*(s15^2+3*s15*s45+
3*s45^2))/(9*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)^3)-(385*s15*s45^2*(s15^2+3*s15*s45+
3*s45^2))/(36*s12^2*(-s15+s23+s34)*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*s34*(-s15+s23+s34)*(-s12+s34+s45))-
(325*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(54*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(59*s12*s15+29*s15^2+6*s12*s45+18*s15*s45+6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))+
(37*s15*s45*(2*s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+
6*s45^2))/(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*s45*(-104*s15^2+143*s15*s45+16*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(311*s15^2+1355*s15*s45+74*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(293*s15^2+1283*s15*s45+158*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(121*s15^2-94*s15*s34-27*s34^2-678*s15*s45+146*s34*s45+
378*s45^2)/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(3131*s15^2+1890*s15*s34-27*s34^2+6566*s15*s45+146*s34*s45+
378*s45^2)/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45*(692*s15^2-692*s34^2+2682*s15*s45-969*s34*s45+
1392*s45^2))/(54*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(767*s15^2-767*s34^2+4986*s15*s45+210*s34*s45+
6696*s45^2))/(108*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(730*s15^3*(s34^3+2*s34^2*s45+2*s34*s45^2+s45^3))/
(9*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s45*(821*s15^3+3307*s15^2*s45+4151*s15*s45^2+74*s45^3))/
(36*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(1384*s15^3+5364*s15^2*s45+6576*s15*s45^2+237*s45^3))/
(108*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(767*s15^3+4986*s15^2*s45+8586*s15*s45^2+630*s45^3)/
(108*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(767*s15^3+4986*s15^2*s45+8586*s15*s45^2+4367*s45^3)/
(108*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(540*s34^3+s34^2*(3410*s15-438*s45)+7*s15*s34*
(113*s15-47*s45)+767*s15^2*(s15+s45))/(108*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(s15*s34*(1369*s15-1219*s45)+
5*s34^2*(329*s15-33*s45)+1384*s15^2*(s15+s45)))/
(108*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(325*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(325*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(54*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(325*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(54*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(325*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(54*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(146*s15^2*(3*s34^3+4*s34^2*(s15+3*s45)+
6*s34*s45*(s15+3*s45)+4*s45^2*(s15+3*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(37*(s15^3-s34^3-4*s34^2*s45-6*s34*s45^2-4*s45^3+
3*s15*(s34+2*s45)^2-s15^2*(3*s34+8*s45)))/
(18*s12^2*(s15-s23-s34)*(s12+s23-s45)^2)-
(s15*s45*(36*s15^2+148*(s34+s45)^2+s15*(-148*s34+189*s45)))/
(36*s12^2*(s15-s23-s34)^3*(s12+s23-s45))-
(9393*s15^2+461*s34^2+4783*s34*s45+11162*s45^2+
42*s15*(135*s34+469*s45))/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(-102*s15^3+s12*(-318*s15^2+300*s15*s34+
459*s34^2)+39*s34^2*(9*s34-7*s45)+
6*s15^2*(22*s34+47*s45)+s15*s34*(9187*s34+777*s45))/
(108*s12^2*(s15-s23-s34)^3)+
(s34*(-s15+s34)*(-1384*s15^2*s45+5*s34^2*(-427*s15+33*s45)+
s15*s34*(-2263*s15+1219*s45)))/(108*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*s45*(1384*s34^3+
s15*s34*(1384*s15-221*s45)-2*s34^2*(1384*s15+1021*s45)+
s15*s45*(2263*s15+2784*s45)))/(108*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)-(s15^2*(4994*s34^3+s45^2*(3483*s15+1526*s45)+
2*s34*s45*(2861*s15+2682*s45)+s34^2*(3483*s15+7676*s45)))/
(36*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(146*(3*s34*(s15+s45)^3+3*s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(9*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))-(146*s15*(s15^2*(s34+s45)+
s15*(s34^2+3*s34*s45+3*s45^2)+s45*(s34^2+3*s34*s45+
3*s45^2)))/(3*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15^2*(37*s34-155*s45)+37*(s34+s45)^3+
s15*(-74*s34^2-30*s34*s45+315*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(1498*s15^3+222*(s34+s45)^3+3*s15^2*(3139*s34+4775*s45)+
6*s15*(803*s34^2+2585*s34*s45+1458*s45^2))/
(108*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(767*s34^3-s34^2*(1534*s15+4429*s45)+
s15*s45*(455*s15+4911*s45)+s34*(767*s15^2+3974*s15*s45+
2196*s45^2)))/(108*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(2040*s15^3+s15^2*(4227*s34+8268*s45)+
74*s45*(s34^2+3*s34*s45+3*s45^2)+
s15*(521*s34^2+6387*s34*s45+10614*s45^2))/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45)^2)-
(2040*s15^3+s15^2*(4227*s34+8268*s45)+
s45*(459*s34^2+2981*s34*s45+4386*s45^2)+
s15*(521*s34^2+6387*s34*s45+10614*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(1168*s15^2*(s34+s45)+3*s15*(6349*s34^2+6746*s34*s45+
1979*s45^2)+12*(568*s34^3+642*s34^2*s45+288*s34*s45^2+
37*s45^3)))/(108*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(2861*s15^2*(s34+s45)+5*s15*(818*s34^2+2499*s34*s45+
2315*s45^2)+4*(326*s34^3+1015*s34^2*s45+1089*s34*s45^2+
437*s45^3)))/(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)-(37*(s15^2+s23^2+s34^2+4*s34*s45+6*s45^2-
s23*(s34+4*s45)+s15*(s23-2*(s34+3*s45))))/
(18*s12^2*(s12+s23-s45)^2))*tr5,19/36+(-s12+s34)/s15-
(5*s15^3)/(8*s12*(s12-s34)*(-s15+s23+s34))+
s34/(-s15+s23+s34)+(s15*(17*s34-22*s45))/
(8*s12*(-s15+s23+s34))+(s34*(s15-11*s34-12*s45))/
(4*(-s15+s23+s34)^2)+(s34*(3*s12-3*s34-2*s45))/
(s15*(-s15+s23+s34))+(s34^3*(s12-s34-2*s45))/
(s15*(-s15+s23+s34)^3)-(s23-11*s45)/(4*(s12+s23-s45))+
(113*s15^4*s34^3)/(72*(s12-s34)*(-s15+s23+s34)^3*s45^3)+
(113*s15^4*s34^2)/(72*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(113*s15^4*s34)/(72*(s12-s34)*(-s15+s23+s34)*s45^3)+
(7*s15^3*(14*s15-25*s34)*s34^2)/(24*(s12-s34)*(-s15+s23+s34)^3*
s45^2)-(23*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)-(23*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)-(23*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^3*(17*s15+56*s34))/(18*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^3*s34*(181*s15+224*s34))/(72*(s12-s34)*(-s15+s23+s34)^2*
s45^2)-(s15^3*(17*s15+56*s34))/(18*(-s15+s23+s34)*
(s12-s34-s45)*s45^2)+(s12*s15*s34^2)/(4*(-s15+s23+s34)^3*
s45)+(13*s15^4*s34^3)/(9*(s12-s34)^3*(-s15+s23+s34)^3*s45)-
(5*s15*s34*(-s15+s34)^3)/(8*s12*(-s15+s23+s34)^3*s45)+
(13*s15^4*s34^2)/(9*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(s15*s34)/(2*(-s15+s23+s34)*s45)+(13*s15^4*s34)/
(9*(s12-s34)^3*(-s15+s23+s34)*s45)-
(5*s15*s34^2)/(8*s12*(-s15+s23+s34)*s45)-
(s15*s34*(s12-2*s15+2*s34))/(4*(-s15+s23+s34)^2*s45)+
(5*s15*(-s15+s34)^2*(s15+2*s34))/(8*s12*(-s15+s23+s34)^2*s45)-
(s15^3*s34*(23*s15+4*s34))/(18*(s12-s34)^2*(-s15+s23+s34)^2*
s45)-(s15^3*(23*s15+8*s34))/(36*(s12-s34)^2*(-s15+s23+s34)*
s45)+(s15^3*s34^2*(-23*s15+80*s34))/(12*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15^2*(-25*s15+231*s34))/
(72*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^2*(23*s15^2+199*s15*s34-1200*s34^2))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15^2*s34*(68*s15^2-321*s15*s34+
363*s34^2))/(24*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15*s34*(-s15+s34)^2*(-5*s15+3*s34))/(8*(-s15+s23+s34)^3*
(s12-s45)*s45)+(-2*s15^3+5*s15*s34^2)/(8*(-s15+s23+s34)*
(s12-s45)*s45)-(s15*(5*s15^3+2*s15^2*s34-15*s15*s34^2+
8*s34^3))/(8*(-s15+s23+s34)^2*(s12-s45)*s45)-
(s15*s34)/(2*(s12+s23-s45)*s45)+(s15*(-s15+s34)^2)/
(2*(-s15+s23+s34)*(s12+s23-s45)*s45)+
(s15^2*(25*s15-231*s34))/(72*(-s15+s23+s34)*(s12-s34-s45)*
s45)+(s15^2*(-23*s15^2-199*s15*s34+1200*s34^2))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-
(5*s15^4*s45)/(8*s12*(s12-s34)*(-s15+s23+s34)^3)+
(7*s45)/(4*(s12-s45))+(49*s45)/(8*(s12-s34-s45))+
(s34^3*s45^2)/(s15*(s12-s34)*(-s15+s23+s34)^3)-
(s34^2*s45^2)/(s15*(s12-s34)*(-s15+s23+s34)^2)-
(3*s45^2)/(4*(s12-s45)^2)+(37*s15^2*s34*s45^2)/
(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(3*s45^2)/(4*(s12-s45)*(s12+s23-s45))+
(s15*(11*s15-16*s45)*s45^2)/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+((5*s15-4*s45)*s45^2)/(2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(s15^2*(s15-2*s45)*s45^2)/
((-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15^3*(44*s15-7*s45)*s45^2)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(27*s45^2)/(8*(s12-s45)*(s12-s34-s45))+
(37*s15^3*s45^3)/(36*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(5*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)+
(5*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(5*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(5*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^3)/(12*(s12-s45)^2*(s12+s23-s45))+
(7*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(7*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(7*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(83*s15^4*s45^3)/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(5*s15^4*s45^3)/(9*(-s15+s23+s34)^3*
(s12-s45)^3*(s12-s34-s45))-
s45^3/(12*(s12-s45)^2*(s12-s34-s45))+
(83*s45^4)/(24*(s12-s45)*(s12-s34-s45)^3)-
(5*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))+
(5*s45^3)/(9*(-s12+s45)^3)-(5*s15^3*(s15+s45))/
(8*s12*(s12-s34)*(-s15+s23+s34)^2)+(s15^3*s45*(s15+s45))/
(2*(-s15+s23+s34)^2*(s12+s23-s45)^2*(-s15+s23-s45))+
(11*s15*(s15-s45)*(s15+s45)^2)/(4*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))-(11*s15*s45^2*(s15+s45))/
(4*s12*(-s15+s23+s34)*(s15-s23+s45)^2)-
(11*s15*s45^2*(s15+s45))/(4*s12*(s12-s34-s45)*
(s15-s23+s45)^2)+(11*s15*s45^2*(s15+s45))/
(4*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45)^2)-
(5*s15^3)/(8*s12*(s12-s34)*(s15-s23+s45))-
(5*s15^4)/(8*s12*(s12-s34)*(-s15+s23+s34)*(s15-s23+s45))+
s15^2/(2*(s12+s23-s45)*(s15-s23+s45))+
(5*s15^4)/(8*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(113*s15^4*s34)/(72*(s12-s34)*s45^3*
(s15-s23+s45))-(23*s15^4*s34)/(36*(s12-s34)^2*s45^2*
(s15-s23+s45))+(s15^3*(17*s15+56*s34))/
(18*(s12-s34)*s45^2*(s15-s23+s45))-(s15^3*(17*s15+56*s34))/
(18*(s12-s34-s45)*s45^2*(s15-s23+s45))+
(13*s15^4*s34)/(9*(s12-s34)^3*s45*(s15-s23+s45))+
(5*s15^4)/(8*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(5*s15^4)/(8*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^3*(23*s15+8*s34))/(36*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(-25*s15+231*s34))/(72*(s12-s34)*s45*(s15-s23+s45))-
s15^3/(4*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^4)/(8*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
s15^3/(2*(s12+s23-s45)*s45*(s15-s23+s45))+
(s15^2*(25*s15-231*s34))/(72*(s12-s34-s45)*s45*
(s15-s23+s45))+(5*s15^4)/(8*(-s15+s23+s34)*
(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s45)/(18*(s15-s23+s45))+(11*s15*s45^2)/
(4*s12*(-s15+s23+s34)*(s15-s23+s45))+
(11*s15*s45^2)/(4*s12*(s12-s34-s45)*(s15-s23+s45))-
(11*s15*s45^2)/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s45^2*(s15+s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))-
(s15*(s15+s45)^2)/(6*(s12-s45)^2*(s15-s23+s45))-
(11*s15*(-s15+s45)*(s15+s45)^2)/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(5*s15*(s15+s45)^3)/
(9*(s12-s45)^3*(s15-s23+s45))-(83*s45*(s15+s45)^4)/
(24*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s45*(s15+s45)^4)/(9*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(s15*s45*(-s12+3*s15+s45))/
(4*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*s45^2*(-s12+3*s15+s45))/(4*(-s15+s23+s34)^3*
(s15-s23+s45))+(131*s45^4)/(18*(-s12+s34+s45)^4)-
(131*(s15+s45)^4*(s34+s45))/(18*(s15-s23+s45)*
(-s12+s34+s45)^4)-(131*s15^4*(s34+s45)^3)/
(18*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(103*s15^4*s34^3)/(24*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(103*s15^4*s34^2)/(24*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(103*s15^4*s34)/(24*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(1297*s45^3)/(72*(-s12+s34+s45)^3)+(103*s15^4*s34)/
(24*s45*(s15-s23+s45)*(-s12+s34+s45)^3)+
(53*s15^4*s34^3)/(24*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(53*s15^4*s34^2)/(24*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(53*s15^4*s34)/(24*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(144*s15-335*s34)*s34^2)/(24*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(s15^3*(19*s15+40*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s34*(91*s15+80*s34))/(24*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(179*s45^2)/(12*(-s12+s34+s45)^2)+
(s15^3*(93*s15-29*s45)*s45^2)/(12*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s15^4*s45^3)/(3*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+
(61*s45^3)/(12*(s12-s45)*(-s12+s34+s45)^2)+
(2*s45^4)/(3*(s12-s45)^2*(-s12+s34+s45)^2)+
(53*s15^4*s34)/(24*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(19*s15+40*s34))/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(11*s15^3*(s15+s45))/
(4*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(2*s45*(s15+s45)^4)/(3*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(113*s15^4*s34^3)/(72*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))+(113*s15^4*s34^2)/
(72*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(113*s15^4*s34)/(72*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(7*s15^3*s34^2*(-14*s15+25*s34))/(24*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(s15^3*s34*(181*s15+224*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(68*s15^2-321*s15*s34+363*s34^2))/
(24*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(113*s15^4*s34)/(72*s45^3*(s15-s23+s45)*(-s12+s34+s45))+
(37*s15^2*s45^2*(-s15+s34+s45))/(12*(-s15+s23+s34)^2*
(s12+s23-s45)^3)-(s15^2*s45*(5*s15+3*s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s45^2*(5*s15+3*s45))/(4*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))-(83*s15^3*s45^2*(s15+4*s45))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(5*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(131*s15^3*(s34+s45)^2*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(2*s15^3*s45^2*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+(s34^2*(-3*s12+3*s34+4*s45))/
(s15*(-s15+s23+s34)^2)-(5*s15*(-15*s15+32*s34+9*s45))/
(36*(-s15+s23+s34)*(s12-s45))+
((s15+s45)^3*(22*s15+13*s45))/(18*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(25*s15+28*s45))/
(12*(s12-s45)*(s15-s23+s45))+
(s15*s45*(-41*s15+4*s34+56*s45))/(12*(-s15+s23+s34)*
(s12+s23-s45)^2)-((s15+s45)^3*(-52*s15+113*s45))/
(24*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(67*s15^2+53*s15*s34+90*s15*s45+38*s34*s45))/
(36*(s12-s34)^2*(-s15+s23-s45))+
(s15*(67*s15^2+53*s15*s34+90*s15*s45+44*s34*s45))/
(36*(s12-s34)^2*(-s15+s23+s34))+
(s15^2*s45*(119*s15^2+311*s15*s45-174*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45*(88*s15^2+334*s15*s45-63*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(6*s15^2+36*s15*s45-23*s34*s45-51*s45^2)/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15*(5*s15^2+41*s15*s34-29*s34^2-
32*s15*s45+27*s34*s45-22*s45^2))/(8*s12*(-s15+s23+s34)^2)+
(s15*s45*(18*s15^2+37*s34^2+33*s15*s45+4*s45^2))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))-
(83*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(24*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(2*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*(-6*s15^2+11*s34^2-12*s15*s45+31*s34*s45+45*s45^2))/
(36*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*s45*(-68*s15^2+339*s15*s45+48*s45^2))/
(24*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(-97*s15^2-62*s15*s34+20*s15*s45+46*s34*s45+102*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(291*s15^2+262*s15*s34+1149*s15*s45+142*s34*s45+765*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
(5*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(52*s15^3+43*s15^2*s45-183*s15*s45^2-
174*s45^3))/(24*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*(44*s15^3+158*s15^2*s45+
210*s15*s45^2-63*s45^3))/(36*(-s15+s23+s34)*(s12-s45)^2*
(s12-s34-s45))+(137*s15^3+177*s15^2*s45+3*s15*s45^2-
52*s45^3)/(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(137*s15^3+177*s15^2*s45+61*s15*s45^2+48*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-23*s15^3+598*s15^2*s45+1617*s15*s45^2+288*s45^3))/
(72*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(477*s15^3+452*s15^2*s34+2715*s15^2*s45+988*s15*s34*s45+
3741*s15*s45^2+455*s34*s45^2+1617*s45^3)/(72*(s15-s23+s45)*
(-s12+s34+s45)^2)+(37*s15*s45*(s15^2+s34^2-3*s15*s45+
s45^2+2*s34*(-s15+s45)))/(12*(-s15+s23+s34)*
(s12+s23-s45)^3)+(13*s15^2*(s15*(s15+s45)+
s34*(2*s15+s45)))/(9*(s12-s34)^3*(-s15+s23+s34))-
(13*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))+
(-16*s34*(9*s15+2*s45)+s15*(35*s15+4*s45))/
(24*(s12-s34)*(-s15+s23+s34))+
(s15*(12*s34^3-3*s15^2*(4*s15+5*s45)+3*s15*s34*(12*s15+5*s45)-
s34^2*(36*s15+5*s45)))/(8*s12*(-s15+s23+s34)^3)+
(6*s34^3+s15*(s12-3*s15-s45)*s45+s15*s34*(-s12+3*s15+s45)+
s34^2*(-s15+12*s45))/(4*(-s15+s23+s34)^3)+
(15*s23^2-35*s23*s45+s45*(-41*s15+25*s45))/
(12*(s12+s23-s45)^2)+(s15*s45*(37*s34^2+37*s34*(-s15+s45)+
s15*(6*s15+37*s45)))/(12*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(2*s34*(121*s15+61*s45)+
3*s15*(35*s15+66*s45))/(72*(s12-s34)*(s15-s23+s45))+
(s15*(655*s34^2-3*s15*(143*s15+359*s45)+
s34*(-309*s15+453*s45)))/(72*(-s15+s23+s34)^2*(s12-s45))-
(s15*(-152*s15^3+770*s34^3-1551*s15^2*s45+72*s15*s45^2+
24*s45^3+6*s34^2*(285*s15+37*s45)+3*s15*s34*
(-170*s15+477*s45)))/(72*(-s15+s23+s34)^3*
(s12-s34-s45))-(s15^3*(835*s34^3+s45^2*(429*s15+49*s45)+
3*s34*s45*(213*s15+311*s45)+3*s34^2*(163*s15+573*s45)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15*(-1044*s15*s34^2+503*s34^3+3*s15*s34*(173*s15-453*s45)+
s15^2*(22*s15+1521*s45)))/(72*(-s15+s23+s34)^3*(s12-s45))+
(s15*(-54*s15*s34^3+5*s34^4+3*s15^2*s45*(-44*s15+45*s45)+
s15^2*s34*(-44*s15+207*s45)+s34^2*(93*s15^2-75*s15*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15*(16*s34^3+s34^2*(-66*s15+25*s45)+
s34*(6*s15^2-220*s15*s45)+s15*(44*s15^2+164*s15*s45-
225*s45^2)))/(36*(-s15+s23+s34)^2*(s12-s45)^2)-
(5*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(9*(-s15+s23+s34)^2*(s12-s45)^3)-
(37*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(36*(s12+s23-s45)^3)+(13*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^2)-(13*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^3)+(5*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(9*(-s15+s23+s34)*
(s12-s45)^3)+(6*s15^3+6*s15^2*s45-27*s15*s45^2+4*s45^3+
s34*(-6*s15^2+4*s15*s45+4*s45^2))/(12*(-s15+s23+s34)^2*
(s12+s23-s45))+(436*s15^3+543*s15*s34^2+1275*s15^2*s45+
432*s15*s45^2-24*s45^3-3*s34*(-114*s15^2+203*s15*s45+
8*s45^2))/(72*(-s15+s23+s34)^2*(s12-s34-s45))-
((-s15+s34)*(s15^2*s45*(-23*s15+15*s45)+
s15*s34*(-69*s15^2+247*s15*s45-30*s45^2)+
s34^2*(426*s15^2-224*s15*s45+15*s45^2)))/
(36*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*s34*(59*s15^2+201*s15*s45-30*s45^2)+
s34^2*(440*s15^2-268*s15*s45+15*s45^2)+
s15^2*(-23*s15^2+67*s15*s45+15*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^2)+(3*s34^2*(307*s15+58*s45)-
2*s15*(35*s15^2-27*s15*s45+36*s45^2)+
3*s34*(-146*s15^2-61*s15*s45+48*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)-(s15*(-72*s15^3+546*s15^2*s45+
2661*s15*s45^2-48*s45^3+s34^2*(815*s15+770*s45)+
3*s34*(79*s15^2+1268*s15*s45+66*s45^2)))/
(72*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s34^3*(671*s15+78*s45)+9*s15*s34*(39*s15^2+13*s15*s45-
24*s45^2)+9*s34^2*(-116*s15^2-17*s15*s45+24*s45^2)+
s15^2*(22*s15^2-87*s15*s45+72*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^3)-
(s15^2*(614*s34^3+s34^2*(799*s15+696*s45)+
s45*(-143*s15^2+443*s15*s45-8*s45^2)+
s34*(-115*s15^2+849*s15*s45+74*s45^2)))/(24*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^2*(2*s34^2*(800*s15+1457*s45)+
3*s45*(203*s15^2+1240*s15*s45+98*s45^2)+
s34*(669*s15^2+4324*s15*s45+3208*s45^2)))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s34*(-452*s15^2-635*s15*s45+24*s45^2)+
3*(-159*s15^3-905*s15^2*s45-445*s15*s45^2+8*s45^3))/
(72*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(s34*(800*s15^2+1572*s15*s45+409*s45^2)+
3*(60*s15^3+454*s15^2*s45+1002*s15*s45^2+49*s45^3)))/
(36*(-s15+s23+s34)*(s12-s34-s45)^3)-
(12*(s15+s45)^3*(30*s15+137*s45)+
s34*(1600*s15^3+3144*s15^2*s45+2724*s15*s45^2+871*s45^3))/
(72*(s12-s34-s45)^3*(s15-s23+s45))+
(1/(4*s12^2)+(13*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34))+(18*s12+781*s15+18*s34)/
(72*s12^2*(-s15+s23+s34))-(s15*s34*(52*s15+19*s34))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15^2-s15*s23-s15*s34)^(-1)+(-52*s15^2-76*s15*s34+9*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))-(113*s15^3*s34^4)/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(113*s15^3*s34^3)/(72*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(113*s15^3*s34^2)/(72*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(23*s15^3*s34^4)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)+(s15^2*(8*s15-37*s34)*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(23*s15^3*s34^3)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(s15^2*(137*s15-111*s34)*s34)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(23*s15^3*s34^2)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15^2*s34^3*(-89*s15+366*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(13*s15^3*s34^4)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)-
(s15*s34*(s12-s15+s34))/(4*s12*(-s15+s23+s34)^3*s45)+
(s15*(-(s12*(s15-2*s34))+2*(s15-s34)^2))/
(4*s12^2*(-s15+s23+s34)^2*s45)+(13*s15^3*s34^3)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*s45)-
(s15*s34)/(2*s12^2*(-s15+s23+s34)*s45)+(13*s15^3*s34^2)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)*s45)-
(s15^2*s34^2*(27*s15+5*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)-(s15^2*s34*(104*s15+15*s34))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*s34^3*(58*s15+165*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+(s15*s34^2*(19*s15^2-112*s15*s34-
131*s34^2))/(24*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15*(104*s15^2+15*s15*s34+120*s34^2))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)+(s15*s34*(11*s15^2-42*s15*s34+
125*s34^2))/(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*s34)/(2*s12^2*(s12+s23-s45)*s45)+(s15*(-s15+s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(s15*(3*s15-2*s34)*s34)/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)+(s34^4*s45)/(s12^2*s15*(s12-s34)*
(-s15+s23+s34)^3)-(s34^3*s45)/(s12^2*s15*(s12-s34)*
(-s15+s23+s34)^2)-(7*s45^3)/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))-(5*s15^2*s45^4)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(5*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(5*s45^4)/(12*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(7*s15^2*s45^4)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(7*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^4)/(12*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(5*s15^3*s45^4)/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(13*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*(s15-s23+s45))+
s15^2/(4*s12^2*(-s15+s23+s34)*(s15-s23+s45))-
(s15*s34*(52*s15+19*s34))/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))-(52*s15^2+76*s15*s34+61*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))-
s15^3/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))-(113*s15^3*s34^2)/(72*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(s15^2*(137*s15-111*s34)*s34)/
(72*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(23*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*(s15-s23+s45))+
(13*s15^3*s34^2)/(9*s12^2*(-s12+s34)^3*s45*(s15-s23+s45))+
(s15^2*(-s12+2*s15))/(4*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))-(s15^2*s34*(104*s15+15*s34))/
(36*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15*(104*s15^2+15*s15*s34+120*s34^2))/(72*s12^2*(s12-s34)*s45*
(s15-s23+s45))-s15^4/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45*(s15-s23+s45))+
(s15*(104*s15^2+15*s15*s34+120*s34^2))/
(72*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
(s15^3*(s15+s45))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(s15^4*s45*(s15+s45))/
(2*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))+(83*s45^2*(s15+s45)^3)/(24*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(5*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(131*(s15+s45)^3*(s34+s45)^2)/(18*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)+(131*s15^3*(s34+s45)^4)/
(18*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(103*s15^3*s34^4)/(24*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)-(103*s15^3*s34^3)/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(103*s15^3*s34^2)/(24*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^3)+(83*s15^3*s45^4)/
(24*s12^2*(s15-s23-s34)^3*(s12-s45)*(-s12+s34+s45)^3)-
(103*s15^3*s34^2)/(24*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)-(53*s15^3*s34^4)/
(24*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(53*s15^3*s34^3)/(24*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)-(53*s15^3*s34^2)/
(24*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^2*(62*s15-27*s34)*s34^2)/(24*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(s15^2*(115*s15-27*s34)*s34)/
(24*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^2*s34^3*(9*s15+232*s34))/(24*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(2*s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(53*s15^3*s34^2)/(24*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(115*s15-27*s34)*s34)/
(24*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(2*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(113*s15^3*s34^4)/
(72*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(113*s15^3*s34^3)/(72*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))-(113*s15^3*s34^2)/
(72*s12^2*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^2*s34^2*(-8*s15+37*s34))/(24*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(s15^2*s34*(-137*s15+111*s34))/
(72*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15^2*s34^3*(-89*s15+366*s34))/(72*s12^2*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))+(s15*(104*s15^2+15*s15*s34+
120*s34^2))/(72*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(s15*s34*(11*s15^2-42*s15*s34+125*s34^2))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15*s34^2*(-19*s15^2+112*s15*s34+131*s34^2))/
(24*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(113*s15^3*s34^2)/(72*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s34*(-137*s15+111*s34))/
(72*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(37*s15^2*s45^2*(-s15+s34+s45)^2)/(36*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)+(29*s15^2*s45^3*(-3*s15+2*s45))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(83*s15^2*s45^3*(s15+3*s45))/(24*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)-(5*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(131*s15^2*(s34+s45)^3*(s15+3*s45))/(18*s12^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(2*s15^2*s45^3*(s15+3*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)+(s45^3*(-7*s15+4*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15^3*s45*(7*s15+5*s45))/(4*s12^2*(s15-s23-s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(s15*s45^3*(-7*s15+8*s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^3*(-128*s15+21*s45))/(36*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(s45*(s15+s45)^2*(20*s15+23*s45))/(18*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(-18*s15-18*s23+3*s34+71*s45)/(12*s12^2*(s12+s23-s45))+
(s45*(s15+s45)^2*(47*s15+129*s45))/(24*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(20*s12+763*s15+20*s34+765*s45)/(72*s12^2*(s15-s23+s45))-
(s34*(-2*s12^2+s12*s45+s34*s45))/(s12^2*s15*(-s15+s23+s34)^
2)+(s34^2*(-s12^2+s12*s45+s34*s45))/
(s12^2*s15*(-s15+s23+s34)^3)+
(83*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(2*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45^2*(-14*s15^2-43*s15*s45+7*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s45^2*(123*s15^2+200*s15*s45+48*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(-10*s15^2+11*s15*s45+58*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(-40*s15^2+40*s34^2-126*s15*s45+111*s34*s45+
90*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15*(-40*s15^2+40*s34^2-162*s15*s45+249*s34*s45+297*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(54*s15^2+s34^2-435*s15*s45+177*s34*s45+354*s45^2)/
(36*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(755*s15^2+746*s15*s34+s34^2+1980*s15*s45+177*s34*s45+
354*s45^2)/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(755*s15^2+746*s15*s34+71*s34^2+1980*s15*s45+681*s34*s45+
1269*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(20*s15^3+81*s15^2*s45+9*s15*s45^2-63*s45^3)/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(20*s15^3+81*s15^2*s45+9*s15*s45^2-52*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s45*(-40*s15^3-126*s15^2*s45-132*s15*s45^2+21*s45^3))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(s45*(87*s15^3+361*s15^2*s45+158*s15*s45^2+48*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s45*(47*s15^3+223*s15^2*s45+305*s15*s45^2+58*s45^3))/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(s12^2+2*s15*(s15+s45)-s12*(2*s15+s45)))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))-
(13*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(13*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(5*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(5*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)-
(s15*s45*(s12^2-s12*(3*s15+s45)+s15*(5*s15+3*s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15*s45*(40*s34^3+s15*s34*(40*s15-149*s45)+
2*s15*(62*s15-45*s45)*s45+5*s34^2*(-16*s15+5*s45)))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(82*s15^2+82*s15*s23+82*s23^2+8*s34^2+150*s34*s45+
291*s45^2-90*s15*(s34+5*s45)-9*s23*(5*s34+29*s45))/
(36*s12^2*(s12+s23-s45)^2)+(9*s34^2+9*s15*(s15-s45)+
9*s12*(s34+4*s45)+s34*(7*s15+51*s45))/
(36*s12^2*(-s15+s23+s34)^2)+
(s34*(-104*s15^2*(s15+s45)+s34^2*(-119*s15+15*s45)+
s15*s34*(-119*s15+89*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(-12*s34^3*(3*s34+17*s45)+
2*s15^2*s34*(-277*s34+74*s45)+s15*s34^2*(661*s34+88*s45)-
s15^3*(71*s34+104*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(s34*(-s15+s34)*
(s15*s34*(157*s34-89*s45)-15*s34^2*s45+
s15^2*(185*s34+104*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(18*s34^3-104*s15^2*(s15+s45)+
s15*s34*(-119*s15+44*s45)+s34^2*(-455*s15+132*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(-18*s15^3+29*s34^3-3*s15^2*(9*s34-74*s45)+38*s34^2*s45+
159*s34*s45^2+222*s45^3+s15*(34*s34^2+28*s34*s45-
501*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(40*s34^3+s15*s45*(301*s15+120*s45)+
s34^2*(-80*s15+127*s45)+s34*(40*s15^2-428*s15*s45-
453*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(s15*s45*(36*s15^3-74*s34*(s34+s45)^2+
s15^2*(-92*s34+107*s45)+s15*(148*s34^2+41*s34*s45-
122*s45^2)))/(36*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)+(37*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(18*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(37*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(36*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)+
(82*s15^3+29*s34^3-39*s34^2*s45-180*s34*s45^2-127*s45^3-
9*s15^2*(15*s34+71*s45)+s15*(24*s34^2+604*s34*s45+
699*s45^2))/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(98*s45^2*(s34+s45)^2+s15^3*(1717*s34+1657*s45)+
s15^2*(1291*s34^2+6275*s34*s45+5731*s45^2)+
s15*s45*(1853*s34^2+7597*s34*s45+6491*s45^2))/
(72*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(1172*s15^3+s15^2*(2783*s34+5510*s45)+
2*s45*(77*s34^2+339*s34*s45+349*s45^2)+
s15*(533*s34^2+5381*s34*s45+7938*s45^2))/
(72*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(1172*s15^3+s15^2*(2783*s34+5510*s45)+
s45*(455*s34^2+2943*s34*s45+3600*s45^2)+
s15*(533*s34^2+5381*s34*s45+7938*s45^2))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^3*(31*s34-197*s45)+2*(s34+s45)^2*(37*s34^2+12*s45^2)+
s15^2*(3474*s34^2+3488*s34*s45+248*s45^2)+
s15*(2463*s34^3+2891*s34^2*s45+671*s34*s45^2-294*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(s15^3*(37*s34-171*s45)-37*s34*(s34+s45)^3+
s15^2*(-111*s34^2+119*s34*s45+515*s45^2)+
s15*(111*s34^3+181*s34^2*s45-149*s34*s45^2-249*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(36*s15^4-9*s15^3*(8*s34-7*s45)+(s34+s45)^2*
(37*s34^2+12*s45^2)+s15^2*(73*s34^2-214*s34*s45+
130*s45^2)+s15*(-74*s34^3+140*s34^2*s45+175*s34*s45^2-
111*s45^3))/(36*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(64*s15^3+s15^2*(1525*s34+1348*s45)+
s15*(539*s34^2+3561*s34*s45+1389*s45^2)-
2*(29*s34^3+38*s34^2*s45+159*s34*s45^2+222*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(2*(s34+s45)^3*(573*s34+49*s45)+
5*s15*(467*s34^3+1080*s34^2*s45+1056*s34*s45^2+431*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(2*(37*s34-12*s45)*s45*(s34+s45)^2+
s15^3*(1517*s34+1313*s45)+s15^2*(2702*s34^2+8293*s34*s45+
6179*s45^2)+4*s15*(148*s34^3+1183*s34^2*s45+
1485*s34*s45^2+537*s45^3))/(72*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-
(s15*(4*(s34+s45)^2*(174*s34^2+37*s34*s45-6*s45^2)+
s15^2*(1703*s34^2+2830*s34*s45+1253*s45^2)+
2*s15*(2358*s34^3+4223*s34^2*s45+2851*s34*s45^2+725*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(1657*s15+2417*s45)+
s34^2*(1291*s15^2+1853*s15*s45+871*s45^2)+
s34*(1717*s15^3+6275*s15^2*s45+7597*s15*s45^2+3039*s45^3))/
(72*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(4*s45*(s34+s45)^2*(311*s34+49*s45)+
2*s15^2*(1013*s34^2+1687*s34*s45+953*s45^2)+
s15*(1291*s34^3+7566*s34^2*s45+12006*s34*s45^2+6478*s45^3)))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(37*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(36*s12^2*(s12+s23-s45)^3)+(3*s12^2*s15-6*s34^3+
s34^2*(312*s15-29*s45)+3*s15*s34*(-5*s15+4*s45)+
3*s15*(4*s15^2+3*s15*s45-4*s45^2)-
3*s12*(3*s15^2+s15*(-s34+s45)+2*s34*(s34+4*s45)))/
(12*s12^2*(-s15+s23+s34)^3))*tr5,193/72-s15/(6*s12)-
(5*s15)/(6*(-s15+s23))+s15^2/(6*s12*(s12+s15-s34))+
s12/(6*s34)-(5*s15)/(6*(-s15+s34))+
(5*s15^2)/(6*(s12+s15-s34)*(-s15+s34))-
(s15+s34)/(s12+s15)+(5*s15^2)/(6*(-s15+s23)*
(-s15+s23+s34))+(11*s15-73*s34-4*s45)/
(24*(-s15+s23+s34))+(s15*(-340*s15*s34+77*s34^2+
s15*(86*s15-285*s45)))/(72*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*(-121*s15*s34+77*s34^2+s15*(44*s15-57*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))+(11*s15^2*(3*s15-s45))/
(72*(s12-s34)*s34*(-s15+s23+s34))+
(s23-2*s45)/(24*(s12+s23-s45))+(5*s15^4*s34^2)/
(36*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(5*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)+
(5*s15^4*s34)/(36*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(5*s15^4)/(36*(s12-s34)*(-s15+s23+s34)*s45^2)-
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)+(5*s15*(-s15^3+s34^3))/(36*s12*(-s15+s23+s34)*s45^2)-
(5*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*(s12-s45)*
s45^2)+(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+
(5*s15*(s15^3-s34^3))/(36*(-s15+s23+s34)*(s12-s45)*s45^2)-
(5*s15^4)/(36*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15^3*(64*s15-177*s34)*s34)/(72*(s12-s34)*(-s15+s23+s34)^3*
s45)-(17*s15^4*s34^2)/(18*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(8*s15*s34*(-s15+s34)^3)/(9*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12-17*s15-22*s34)*s34)/(72*(-s15+s23+s34)^2*s45)-
(17*s15^4*s34)/(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15*(12*s12-3*s15-14*s34))/(72*(-s15+s23+s34)*s45)-
(17*s15^4)/(18*(s12-s34)^2*(-s15+s23+s34)*s45)+
(43*s15^3)/(72*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^3*(54*s15+43*s34))/(72*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15*(-s15+s34)^2*(27*s15+65*s34))/(36*s12*(-s15+s23+s34)^2*
s45)+(11*(-s15^3+3*s15*s34^2))/(36*s12*(-s15+s23+s34)*s45)+
(s15*(-19*s12*s34^2+39*s34^2*(-s15+s34)+3*s12^2*(s15+s34)))/
(72*(-s15+s23+s34)^3*s45)+(5*s15*s34^2*(-s15+s34)^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(18*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(5*s15*(-s15^3+s34^3))/(18*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-s15+s34)^2*(-64*s15+97*s34))/
(72*(-s15+s23+s34)^3*(s12-s45)*s45)-(3*s15^3+74*s15*s34^2)/
(72*(-s15+s23+s34)*(s12-s45)*s45)+
(s15*(18*s15^3-s15^2*s34-74*s15*s34^2+57*s34^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*s45)-
(43*s15^3)/(72*(-s15+s23+s34)*(s12-s34-s45)*s45)-
(s15^3*(54*s15+43*s34))/(72*(-s15+s23+s34)^2*(s12-s34-s45)*
s45)-(5*s15^2*s45)/(12*s34*(-s15+s23+s34)^2)-
(s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(s15^2*s45)/((s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^3*(112*s15-45*s45)*s45)/(72*(s12-s34)*s34*
(-s15+s23+s34)^3)-(5*s45)/(18*(s12-s45))-
(s15*s45)/(8*(-s15+s23+s34)*(s12+s23-s45))+
(s15^3*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(17*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)+
(17*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(17*s15^4*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(s15^3*s45^2)/((s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(5*s45^2)/(18*(s12-s45)^2)-s45^2/(24*(s12-s45)*
(s12+s23-s45))-(s15^3*s45^2)/(24*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45))-(s15^2*s45^2)/
(8*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
(s15*s45^2)/(8*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(5*s15^4*s45^2)/(18*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(37*s45^2)/(36*(s12-s45)*(s12-s34-s45))-
(5*s45^3)/(18*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45*(-s15+s45))/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^2*s45*(-s15+s45))/
(s34*(-s12-s15+s34)*(-s15+s23+s34)^2)-
(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3+
s12*(s15^2+2*s15*s34-2*s34^2))/((-s15+s23+s34)^2*
(s15+s45))+(s12*(3*s15-2*s34)*s34^2+
s12^2*(s15^2+s15*s34+s34^2)+s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3))/((-s15+s23+s34)^3*(s15+s45))+
(s12*s15^2*(-s12+s15))/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))+(s15^3*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(s15^3*(s15-s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(17*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34))+
(17*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(17*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34))+
(17*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23-s45))-
(17*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23-s45))+
((27*s12+16*s15)*(s15+s45))/(72*s34*(-s15+s23-s45))+
(17*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23-s45))-
(17*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)+
(17*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*
(-s15+s23+s34)^2)-(17*s15^3*s45*(s15+s45))/
(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)-(17*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23+s34))+(17*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))+
(s12*s15)/(12*(-s15+s23+s34)*(-s23+s45))+
(s12^2*s15^3)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12^2*s15^2)/(24*(-s15+s23+s34)^2*s45*(-s23+s45))+
(s15^3*s45^2)/(24*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s23+s45))-(3*s15)/(8*(s15-s23+s45))+
(5*s15^2)/(6*(-s15+s23)*(s15-s23+s45))-
(11*s15^4)/(18*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(11*s15^4)/(18*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15^4)/(18*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^4)/(36*s12*s45^2*(s15-s23+s45))+
(5*s15^4)/(36*(s12-s34)*s45^2*(s15-s23+s45))+
(5*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))-
(5*s15^4)/(36*(s12-s34-s45)*s45^2*(s15-s23+s45))-
s15^2/(24*s45*(s15-s23+s45))-(11*s15^3)/
(36*s12*s45*(s15-s23+s45))-(17*s15^4)/(18*(s12-s34)^2*s45*
(s15-s23+s45))+(43*s15^3)/(72*(s12-s34)*s45*
(s15-s23+s45))-(11*s15^4)/(18*s12*(-s15+s23+s34)*s45*
(s15-s23+s45))+(11*s15^4)/(18*(s12-s34)*(-s15+s23+s34)*
s45*(s15-s23+s45))-(5*s15^4)/(18*(s12-s45)^2*s45*
(s15-s23+s45))-s15^3/(24*(s12-s45)*s45*(s15-s23+s45))+
(11*s15^4)/(18*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(43*s15^3)/(72*(s12-s34-s45)*s45*(s15-s23+s45))-
(11*s15^4)/(18*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(5*s15*s45)/(6*(-s15+s34)*(s15-s23+s45))-
(s15^3*s45)/((s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15^3*s45^2)/((s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(11*s15^2*(-3*s15+s45))/(72*(s12-s34)*s34*(s15-s23+s45))+
(s12^2*s15^3)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))-
(s12*s15^2)/((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))-
(s15*(s15+s45))/((s12+s15-s34)*(s15-s23+s45))-
(s15^2*(s15+s45))/(6*s12*(s12+s15-s34)*(s15-s23+s45))+
(5*s15^2*(s15+s45))/(6*(-s15+s34)*(-s12-s15+s34)*
(s15-s23+s45))+(s15*(s15+s45)^2)/(3*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+(5*(s15+s45)^4)/
(18*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(13*s15^4*s34^2)/(12*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(13*s15^4*s34)/(12*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(13*s15^4)/(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(3*s15^4*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(3*s45^3)/(4*(s12-s45)*
(-s12+s34+s45)^2)+(13*s15^4)/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(3*(s15+s45)^4)/(4*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(5*s15^4*s34^2)/
(36*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(5*s15^4*s34)/(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^3*s34*(-64*s15+177*s34))/(72*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15^3*s45*(-112*s15+3*s45))/
(72*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^2*(14*s15+3*s45))/(18*s12*s34*(-s15+s23+s34))-
(s15^2*(14*s15+3*s45))/(18*s12*s34*(s15-s23+s45))+
(5*s15^3*s45*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(3*s15^3*s45*(s15+4*s45))/
(4*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(8*s15+11*s45))/(2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15*(12*s15+18*s34+19*s45))/(24*(-s15+s23+s34)*(s12-s45))-
(s15*(36*s15+23*s45))/(72*(s12-s45)*(s15-s23+s45))+
(s15*(56*s15+23*s45))/(72*(s12-s34)*(-s15+s23+s34))+
(s15*(56*s15+23*s45))/(72*(s12-s34)*(s15-s23+s45))+
(s15*(-6*s15+51*s34+23*s45))/(36*s12*(-s15+s23+s34))+
(s15*(17*s15+25*s45))/(24*(-s15+s23+s34)*(s12-s34-s45))-
(s15*(15*s12+16*s15+30*s45))/(72*s34*(-s15+s23+s34))+
(s15^4*(35*s34+31*s45))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^3*(11*s15+24*s34+42*s45))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s45*(-56*s15+51*s45))/(36*s12*s34*(-s15+s23+s34)^3)+
(s15^3*(-68*s15+143*s34+61*s45))/(24*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^2*(-60*s15+121*s34+108*s45))/
(24*(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(29*s15^2+15*s12*(s15-3*s34)+150*s15*s34+261*s34^2-
15*s15*s45+45*s34*s45)/(72*(-s15+s23+s34)^2)-
(s15^2*(39*s15^2+45*s15*s45-34*s45^2))/
(36*s12*s34*(-s15+s23+s34)^2)+
(s15^2*(78*s15^2+67*s15*s45-11*s45^2))/(72*(s12-s34)*s34*
(-s15+s23+s34)^2)-(5*s15*(3*s15^2+3*s15*s45+s45^2))/
(18*(s12-s45)^2*(s15-s23+s45))-
(2*(s12-s15)*s15+4*s15*s45+s45^2)/(6*(-s15+s23+s34)*
(-s15+s23-s45))+(s15^2*(-26*s15^2-75*s15*s45+3*s45^2))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15^2*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(3*s15^2*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*(-89*s15^2-3*s15*s45+9*s45^2))/(72*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15*(39*s15^2-195*s15*s34+117*s34^2-141*s15*s45+79*s34*s45+
17*s45^2))/(36*s12*(-s15+s23+s34)^2)+
(51*s15^2+119*s15*s45+35*s45^2)/(72*(s12-s34-s45)*
(s15-s23+s45))+(48*s15^3+66*s15^2*s45+40*s15*s45^2+
9*s45^3)/(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-89*s15^3-3*s15^2*s45+85*s15*s45^2+43*s45^3)/
(72*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45))/((s12+s15)*(-s15+s23+s34)^3)-
(5*s12*s15*(s15-s45)+4*s15^2*s45+s12^2*(-2*s15+s45))/
(24*(-s15+s23+s34)^2*(s23-s45))+
(5*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(18*(-s15+s23+s34)*
(s12-s45)^2)+(3*s34^2-s15*s45+2*s34*(s15+s45))/
((s12+s15)*(-s15+s23+s34))+
(s12*s15*(s15-s45)+(2*s15^2*s45)/3+s12^2*(-s15+(7*s45)/6))/
((-s15+s23+s34)^2*(s15-s23+s45))-
(3*s34^3+s15*(s15-2*s45)*s45+s34*s45*(-4*s15+s45)+
s34^2*(s15+4*s45))/((s12+s15)*(-s15+s23+s34)^2)-
(5*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(18*(-s15+s23+s34)^2*(s12-s45)^2)+
(-10*s34^3+s12*(4*s15*s34+15*s34^2+s15*(3*s15-19*s45))+
12*s15^2*s45-5*s34^2*(16*s15+3*s45)+
2*s15*s34*(34*s15+15*s45)+s12^2*(-26*s15-29*s34+29*s45))/
(24*(-s15+s23+s34)^3)-
(17*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^2)+(3*s15^2*s45*(-s15+s45)-
3*s12*s15*(-s15+s45)^2+s12^2*(3*s15^2-3*s15*s45+s45^2))/
(24*(-s15+s23+s34)^3*(s23-s45))+
(17*s15*(3*s15^2*s45*(-s15+s45)-3*s15*s34*(-s15+s45)^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^3)+(-4*s12*s15*s45^2+6*s15^2*s45^2+
s12^2*(6*s15^2-6*s15*s45+7*s45^2))/(6*(-s15+s23+s34)^3*
(-s15+s23-s45))+(s15*(66*s34^3+2*s34^2*(-99*s15+28*s45)+
s34*(198*s15^2-168*s15*s45+17*s45^2)-
3*s15*(22*s15^2-56*s15*s45+17*s45^2)))/
(36*s12*(-s15+s23+s34)^3)+
(s15*(76*s15^2-121*s15*s45-80*s45^2)+
s34*(-334*s15^2+20*s15*s45+57*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(s34^2*(267*s15^2-43*s15*s45-57*s45^2)+
3*s15^2*(44*s15^2-89*s15*s45-23*s45^2)+
s15*s34*(-399*s15^2+198*s15*s45+137*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)+
(-1/(24*s12^2)+s15^2/(s12^2*(s12+s15)*(-s15+s23+s34))+
(s15*(102*s15-23*s34))/(72*s12^2*(s12-s34)*(-s15+s23+s34))+
(15*s12^2-11*s12*s15+34*s15^2)/(72*s12^2*s34*
(-s15+s23+s34))+(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(75*s12-182*s15+3*s34-9*s45)/
(72*s12^2*(-s15+s23+s34))-(s12-2*s15)/
(24*(-s15+s23+s34)^2*(s23-s45))+(s15+s23-s34-3*s45)/
(24*s12^2*(s12+s23-s45))-(5*s15^3*s34^3)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(5*s15^3*s34^2)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)-(5*s15^3*s34)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(17*s15^3*s34^3)/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15^2*(92*s15-33*s34)*s34)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(17*s15^3*s34^2)/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15^2*(34*s15-11*s34))/(24*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)+(17*s15^3*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)*
s45)+(s15^2*s34^2*(82*s15+99*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(s15*(-3*s12^3+16*s12^2*s34+
23*s12*(s15-s34)*s34+10*(s15-s34)^2*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45)+
(s15*(15*s12^2+25*s12*s15+10*s15^2-2*s12*s34-10*s34^2))/
(72*s12^2*(-s15+s23+s34)^2*s45)+(s12*s15)/
(24*(-s15+s23+s34)^2*(s23-s45)*s45)-
(s15^4*s45)/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^
3)+((15*s12-38*s15)*s15^2*s45)/(72*s12^2*s34*
(-s15+s23+s34)^3)+(s15^4*s45)/(s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34)^3)-(s15^3*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^3*s45)/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2)/(24*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15^2*(38*s15-3*s45)*s45^2)/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^2*s45^3)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s15*s45^3)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+s45^3/(24*s12^2*(-s15+s23+s34)*(s12-s45)*
(s12+s23-s45))-(5*s15^3*s45^3)/(18*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s12*s15^2*(s15-s34)-
s15^2*(s15-s34)^2+s12^2*s34*(-2*s15+s34)-s12^3*(s15+s34))/
(s12^2*(-s15+s23+s34)^3*(s15+s45))-(s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))-
(s12*s15^2)/(24*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s15*(102*s15-23*s34))/(72*s12^2*(s12-s34)*(s15-s23+s45))+
(27*s12^2-11*s12*s15+34*s15^2)/(72*s12^2*s34*(s15-s23+s45))-
(s15*(27*s12^2-11*s12*s15+34*s15^2))/(72*s12^2*(s15-s23-s34)*
s34*(s15-s23+s45))+(17*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))+(5*s15)/(6*s12*(-s15+s34)*
(s15-s23+s45))+(s15*(-s15+s34))/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(7*s12+s15)/(6*(-s15+s23+s34)^2*
(s15-s23+s45))-s15/(2*(-s15+s23)*(-s15+s23+s34)*
(s15-s23+s45))-(5*s15^3*s34)/(36*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(s15^2*(34*s15-11*s34))/
(24*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(17*s15^3*s34)/(18*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15*(3*s12^2+25*s12*s15+10*s15^2))/(72*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))+(s15^2*(-34*s15+11*s34))/
(24*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))-
(s15^4*s45)/(s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))-(s12*s15^2)/((-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45))-(s12*s15)/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(35*(s15+s45))/(72*s12^2*
(s15-s23+s45))-(5*s45*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(13*s15^3*s34^3)/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(13*s15^3*s34^2)/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(13*s15^3*s34)/(12*s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^2)-(3*s15^3*s45^3)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(13*s15^3*s34)/(12*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^
2)-(3*s45*(s15+s45)^3)/(4*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*s34^3)/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(5*s15^3*s34^2)/(36*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(5*s15^3*s34)/(36*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45))+(s15^2*(-34*s15+11*s34))/
(24*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15^2*s34*(-92*s15+33*s34))/(72*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))+(s15^2*s34^2*(82*s15+99*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(5*s15^3*s34)/(36*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*(2*s34+s45))/(s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(s15*s45*(-s15+s34+2*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))-(5*s15^2*s45^2*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(3*s15^2*s45^2*(s15+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
((s15+s45)^2*(10*s15+21*s45))/(24*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(15*s12^2-11*s12*s15+34*s15^2+15*s12*s45-38*s15*s45))/
(72*s12^2*s34*(-s15+s23+s34)^2)+
(s12^3*(s15-(7*s45)/6)+(2*s12^2*s15*s45)/3-s12*s15^2*s45+
s15^3*s45)/(s12^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^2*(s34^2-2*s15*s45+s34*s45))/(s12^2*(s12+s15)*
(-s15+s23+s34)^3)-(3*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(18*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+(s15^2-2*s15*s34+s34^2-
5*s15*s45+3*s34*s45+3*s45^2)/(24*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s15*s45*(-4*s15^2+21*s15*s45+6*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(96*s15^2+28*s15*s34+130*s15*s45+5*s34*s45+6*s45^2)/
(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15^3*(24*s34^2+33*s34*s45+20*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*(44*s15^2+85*s15*s34+46*s34^2+137*s15*s45+94*s34*s45+
50*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(22*s15^2+35*s15*s34+62*s15*s45+31*s34*s45+58*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*(35*s15*s34+35*s34^2+31*s15*s45+97*s34*s45+89*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(30*s15^2-30*s34^2+123*s15*s45-16*s34*s45+114*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(288*s15^2+84*s15*s34+390*s15*s45+35*s34*s45+132*s45^2)/
(72*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(10*s15^3+41*s15^2*s45+52*s15*s45^2+s45^3)/
(24*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
((s12-s15)*(-(s15*s45)+s12*(-2*s15+s45)))/
(24*s12*(-s15+s23+s34)^3*(s23-s45))+
(2*s15*(2*s15+s45)+s12*(4*s15+s45))/(6*s12^2*(s15-s23-s34)*
(s15-s23+s45))+(17*s15*s34*(s15^2-s34*s45+
s15*(s34+s45)))/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(17*s15*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(5*s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(5*s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(15*s12^2-14*s15^2+85*s15*s34-43*s15*s45+57*s34*s45-
s12*(59*s15+144*s34+15*s45))/(72*s12^2*(-s15+s23+s34)^2)+
((s15-s34)*(s15*s34*(32*s34-159*s45)+57*s34^2*s45+
2*s15^2*(97*s34+51*s45)))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(3*s15*s34*(23*s15-53*s45)+
102*s15^2*(s15+s45)+s34^2*(55*s15+57*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(30*s34^3+3*s15*s34*(10*s15+17*s45)+
2*s15*s45*(13*s15+57*s45)-s34^2*(60*s15+77*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(87*s12^3+116*s15^3-6*s12^2*(4*s15+5*s34)-57*s34^2*s45+
4*s15^2*(-58*s34+s45)+s15*s34*(-181*s34+76*s45)+
s12*(-58*s15^2+46*s15*s34+72*s34^2-30*s15*s45+15*s34*s45))/
(72*s12^2*(-s15+s23+s34)^3)-
(2*(s15+s45)^2*(11*s15+9*s45)+s34*(35*s15^2+31*s15*s45+
9*s45^2))/(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*(36*s15^2+4*s15*(s34+7*s45)+3*(78*s34^2+71*s34*s45+
22*s45^2)))/(36*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)))*
tr5,-31/36-(s12-2*s34)/s15-s15^2/(2*(s12+s15-s34)^2)+
s15/(36*(s12+s15-s34))+s15^2/(2*(s12+s15)*(s12+s15-s34))-
s34/(2*(s12+s15))-s34^2/(s15*(s12+s15))-
(s15+s34)^2/(s12+s15)^2-s15^2/(4*s34*(-s15+s23+s34))-
(5*s15^3)/(8*s12*s34*(-s15+s23+s34))-s34/(4*(-s15+s23+s34))-
(5*s15*s34*(-s15+s34)^3)/(8*s12*(-s15+s23+s34)^3*(s12-s45))-
(5*s15*s34^2)/(8*s12*(-s15+s23+s34)*(s12-s45))+
(5*s15*(-s15+s34)^2*(s15+2*s34))/(8*s12*(-s15+s23+s34)^2*
(s12-s45))+(47*s15^4*s34^3)/(24*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(47*s15^4*s34^2)/(24*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(47*s15^4*s34)/(24*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(9*s15^2*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(7*s15^2*(-s15+s34)^2)/(4*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^3*(61*s15+127*s34))/
(36*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(581*s15+549*s34))/(72*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(137*s15^2+979*s15*s34+180*s34^2))/
(72*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*s34*(-92*s15^2-177*s15*s34+201*s34^2))/
(24*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(-125*s15+148*s34-54*s45))/(24*(-s15+s23+s34)*
(s12-s34-s45))-(5*s15^4*s45)/(8*s12*s34*(-s15+s23+s34)^3)-
(s15^3*s45)/(2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))-
(s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))+
(s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(s15^3*s45)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34))-
(3*s15^2*s45)/(4*(s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^3*(s15-s45)*s45)/(2*(s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)-(s15*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45))-(545*s45)/(72*(s12-s34-s45))+
(s15^4*s45^2)/(2*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^3)+(s15^4*s45^2)/((s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15^3*s45^2)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(s15^3*s45^2)/(4*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(3*s34^3*s45^2)/(4*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s34^2*s45^2)/(4*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+(s15^2*(s15-s45)*s45^2)/
(4*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))-
(5*s45^2)/(8*(s12-s45)*(s12-s34-s45))-
(15*s15^3*s45^2)/(8*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15^4*s45^3)/(8*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)-
(5*s45^4)/(8*(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(-3*s15+s45))/(2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*s45^2*(s12-3*s15+s45))/
(4*(-s15+s23+s34)^3*(-s15+s23-s45))+(s15^3*s45*(-s15+s45))/
(2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15^3*s45*(-s15+s45))/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15*s45*(-s15+s45))/
(4*(-s15+s23+s34)^2*(s12+s23-s45))-(5*s15^3*(s15+s45))/
(8*s12*s34*(-s15+s23+s34)^2)+(s15*(s15+s45))/
(4*s34*(-s15+s23-s45))+(11*s15*(-s15+s45)*(s15+s45)^2)/
(4*s12*(-s15+s23+s34)^2*(-s15+s23-s45))+
(s15^2*s45*(3*s15+s45))/(4*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)-(s15^3*s45)/(2*(s12+s15)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^3*s45)/(2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15^3*(s15-2*s45)*s45)/
(2*(-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*(s15-s45)*s45^2)/(2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s15^3*s45^2*(-s15+s45))/
(2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)+
(11*s15*s45^2*(s15+s45))/(4*s12*(-s15+s23+s34)*
(s15-s23+s45)^2)+(11*s15*s45^2*(s15+s45))/
(4*s12*(s12-s34-s45)*(s15-s23+s45)^2)-
(11*s15*s45^2*(s15+s45))/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)-(5*s15^4)/(8*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+(5*s15^4)/(8*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+(5*s15^4)/(8*s12*(-s15+s23+s34)*(s12-s45)*
(s15-s23+s45))+(47*s15^4*s34)/(24*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))-
(5*s15^4)/(8*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(s15^3*(61*s15+127*s34))/
(36*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(581*s15+549*s34))/(72*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^4)/(8*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(s15*s45)/(4*(-s15+s23+s34)*(s15-s23+s45))-
(s15^3*s45)/((s12+s15)^2*(-s15+s23+s34)*(s15-s23+s45))+
(s15^2*s45)/((s12+s15)*(-s15+s23+s34)*(s15-s23+s45))-
(s15^3*s45)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))-(s15^2*s45)/(4*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-(11*s15*s45^2)/
(4*s12*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15*s45^2)/(4*s12*(s12-s34-s45)*(s15-s23+s45))+
(11*s15*s45^2)/(4*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s45^2*(-2*s15+s45))/
(2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(3*s15^2*s45*(-s15+s45))/(2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))-(s15^3*s45^2*(-s15+s45))/
((s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15*s34*(s15+s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))+
(11*s15*(-s15+s45)*(s15+s45)^2)/(4*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))+(5*s45*(s15+s45)^4)/
(8*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(s34^3*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^3)-
(131*s45^4)/(18*(-s12+s34+s45)^4)+(131*(s15+s45)^4*(s34+s45))/
(18*(s15-s23+s45)*(-s12+s34+s45)^4)+
(131*s15^4*(s34+s45)^3)/(18*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(1249*s45^3)/(72*(-s12+s34+s45)^3)+
(11*s15^4*s34^3)/(12*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^3*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(11*s15^4*s34^2)/(12*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(11*s15^4*s34)/(12*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(-5*s15+24*s34))/
(12*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34*(-35*s15+48*s34))/(24*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34^2*(-60*s15+167*s34))/
(24*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(197*s45^2)/(12*(-s12+s34+s45)^2)-(5*s15^4*s45^2)/
(4*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(5*s45^3)/(4*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15^4*s34)/(12*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*(-5*s15+24*s34))/
(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^3*(s15+s45))/(4*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s45*(s15+s45)^3)/
(8*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(7*s15^4*s34^3)/(9*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(7*s15^4*s34^2)/(9*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-
(7*s15^4*s34)/(9*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^3*s34^2*(-61*s15+35*s34))/
(12*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^3*s34*(122*s15+127*s34))/(36*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(7*s15^4*s34)/(9*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45*(s12-3*s15+2*s45))/(4*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15^3*s45*(-s15+2*s45))/
(2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^3*s45*(-s15+2*s45))/((s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15^3*s45*(5*s15+2*s45))/
(8*(s12-s34)*s34*(-s15+s23+s34)^3)+(s15^2*(7*s15+2*s45))/
(8*(s12-s34)*s34*(-s15+s23+s34))+(s15^2*(7*s15+2*s45))/
(8*(s12-s34)*s34*(s15-s23+s45))+(s34^2*(3*s34+2*s45))/
(s15*(s12+s15)*(-s15+s23+s34))-(5*s15^3*s45*(s15+3*s45))/
(8*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s45*(s15+3*s45))/(8*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s45^2*(s15+4*s45))/
(8*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(131*s15^3*(s34+s45)^2*(s15+4*s45))/(18*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s34^2*(-3*s12+6*s34+4*s45))/
(s15*(-s15+s23+s34)^2)+(-17*s15*s34+22*s15*s45)/
(8*s12*(-s15+s23+s34))+(3*s15*s45-2*s34*s45)/
(4*(s12+s15-s34)*(-s15+s23+s34))+
(-9*s15^2-5*s15*s34+4*s34*s45)/(18*(s12+s15-s34)*
(s15-s23+s45))-(s15*(94*s15^2+71*s15*s34+33*s15*s45+
5*s34*s45))/(36*(s12-s34)^2*(-s15+s23-s45))+
(s15*(94*s15^2+71*s15*s34+33*s15*s45+11*s34*s45))/
(36*(s12-s34)^2*(-s15+s23+s34))+
(137*s15^2-22*s15*s34-4*s15*s45+38*s34*s45)/
(24*(s12-s34)*(-s15+s23+s34))+
(-411*s15^2-92*s15*s34+78*s15*s45+106*s34*s45)/
(72*(s12-s34)*(-s15+s23-s45))+
(5*s15^3)/(-8*s12*s15*s34+8*s12*s23*s34-8*s12*s34*s45)-
(5*s15*(3*s15^2+3*s15*s45+s45^2))/(8*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))-(5*s15*(3*s15^2+3*s15*s45+s45^2))/
(8*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s34^2*(3*s34^2+4*s34*s45+s45^2))/(s15*(s12+s15)*
(-s15+s23+s34)^2)+(s15^2*(5*s15^2+7*s15*s45+2*s45^2))/
(8*(s12-s34)*s34*(-s15+s23+s34)^2)-
(5*s15^2*(s15^2+4*s15*s45+5*s45^2))/(8*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(8*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*(-5*s15^2-41*s15*s34+29*s34^2+32*s15*s45-27*s34*s45+
22*s45^2))/(8*s12*(-s15+s23+s34)^2)+
(s15*(447*s15^2+920*s15*s34+2001*s15*s45+251*s34*s45+
153*s45^2))/(72*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-375*s15^2-72*s15*s34+647*s15*s45+90*s34*s45+569*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
((s15+s34)*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^2*(-s15+s23+s34)^3)+
(7*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23+s34))-
(7*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(9*(s12-s34)^3*(-s15+s23-s45))-
(5*s15*(s34^2-s15*(3*s15+s45)+s34*(3*s15+s45)))/
(8*(-s15+s23+s34)^2*(s12-s45))+(s34^3*(s12-2*(s34+s45)))/
(s15*(-s15+s23+s34)^3)+(s34*(3*s12-2*(3*s34+s45)))/
(s15*(-s15+s23+s34))+(s34*(3*s34^2+s15*(2*s15+s45)+
s34*(5*s15+2*s45)))/((s12+s15)^2*(-s15+s23+s34))-
(2*s34^2+s15*(s15+s45)+s34*(7*s15+2*s45))/
(2*(s12+s15)*(-s15+s23+s34))+
(73*s34^3-9*s15*s34*(s12+s45)+9*s15*s45*(s12-3*s15+s45)+
36*s34^2*(s15+3*s45))/(36*(-s15+s23+s34)^3)+
(5*s15*(-s15+s34)*(s15*s34+s34^2-s15*(2*s15+3*s45)))/
(8*(-s15+s23+s34)^3*(s12-s45))-
(11*s34^2+s15*(s15+s45)+3*s34*(s15+4*s45))/
(4*(-s15+s23+s34)^2)+(s15*(-12*s34^3+3*s15^2*(4*s15+5*s45)-
3*s15*s34*(12*s15+5*s45)+s34^2*(36*s15+5*s45)))/
(8*s12*(-s15+s23+s34)^3)+(-4*s34^4+s34^2*(3*s15-5*s45)*s45-
3*s15^2*s45^2+2*s15*s34*s45*(3*s15+2*s45)-
s34^3*(4*s15+9*s45))/(2*(s12+s15)*(-s15+s23+s34)^3)-
(s15*(770*s15^2+585*s34^2+297*s15*s45+144*s45^2-
3*s34*(286*s15+97*s45)))/(72*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^3*(805*s34^3+s45^2*(39*s15+19*s45)+
9*s34^2*(15*s15+181*s45)+3*s34*s45*(27*s15+281*s45)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(-3*s34^4+s15^2*s45*(-s15+s45)-4*s34^3*(s15+s45)+
s15*s34*s45*(3*s15+s45)-s34^2*(s15^2+s45^2))/
((s12+s15)^2*(-s15+s23+s34)^2)+
(7*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(9*(s12-s34)^3*(-s15+s23+s34)^2)-
(7*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(9*(s12-s34)^3*
(-s15+s23+s34)^3)+(7*s34^3-s15*s45^2+11*s34^2*(s15+s45)+
s34*(2*s15^2+s15*s45+3*s45^2))/(2*(s12+s15)*
(-s15+s23+s34)^2)+((-s15+s34)*(s15^2*(-5*s15+s45)+
s34^2*(-5*s15+s45)-2*s34*(-5*s15^2+s15*s45+5*s45^2)))/
(4*(s12+s15-s34)*(-s15+s23+s34)^3)+
((-s15+s34)*(s15^2*s45*(-61*s15+6*s45)+
s15*s34*(-183*s15^2+56*s15*s45-12*s45^2)+
s34^2*(33*s15^2+5*s15*s45+6*s45^2)))/(36*(s12-s34)^2*
(-s15+s23+s34)^3)+(s34^2*(3*s15+s45)+
s15*(3*s15^2+s15*s45-3*s45^2)+s34*(-6*s15^2-3*s15*s45+
7*s45^2))/(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15^2*(61*s15^2+94*s15*s45-6*s45^2)-
2*s34^2*(41*s15^2+8*s15*s45+3*s45^2)+
s15*s34*(221*s15^2-78*s15*s45+12*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15^3*(182*s15-15*s45)+
s34^3*(259*s15+60*s45)+9*s15*s34*(23*s15^2-5*s15*s45-
12*s45^2)+9*s34^2*(-72*s15^2-5*s15*s45+16*s45^2))/
(72*(s12-s34)*(-s15+s23+s34)^3)+
(644*s15^3+18*s15*s45^2-3*s34^2*(21*s15+58*s45)-
3*s34*(70*s15^2-37*s15*s45+30*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+
(s15^2*(562*s34^3+3*s34^2*(43*s15+200*s45)+
s34*(93*s15^2+27*s15*s45+38*s45^2)+
s15*(-24*s15^2+65*s15*s45+41*s45^2)))/(24*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15*(638*s34^3+114*s34^2*s45+
9*s15*s34*(60*s15+23*s45)+s15*(-470*s15^2-201*s15*s45+
54*s45^2)))/(72*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s34^2*(-61*s15+638*s45)+3*s34*(245*s15^2+350*s15*s45+
38*s45^2)+3*s15*(32*s15^2+254*s15*s45+87*s45^2)))/
(72*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(-6*s15^3+648*s15^2*s45+1980*s15*s45^2+57*s45^3+
s34*(494*s15^2+1158*s15*s45+319*s45^2)))/(36*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15^2*(s34^2*(988*s15+2734*s45)+
3*s45*(11*s15^2+492*s15*s45+38*s45^2)+
s34*(129*s15^2+2284*s15*s45+2848*s45^2)))/
(72*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s34*(920*s15^2+1180*s15*s45+479*s45^2)+
3*(149*s15^3+667*s15^2*s45+937*s15*s45^2+429*s45^3))/
(72*(s15-s23+s45)*(-s12+s34+s45)^2)+
(12*(s15+s45)^3*(-s15+111*s45)+s34*(988*s15^3+2316*s15^2*s45+
2232*s15*s45^2+763*s45^3))/(72*(s12-s34-s45)^3*
(s15-s23+s45))+(-s15^3/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(s15-s34)^2/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+((s12-2*s15)*s15)/(4*s12^2*s34*
(-s15+s23+s34))+s15^3/(2*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34))+(7*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34))+(-s12+s34)/(s12*s15*(-s15+s23+s34))+
(s15^2*(s15+s34))/(s12^2*(s12+s15)^2*(-s15+s23+s34))-
(s15*(3*s15+2*s34))/(2*s12^2*(s12+s15)*(-s15+s23+s34))-
(s15*s34*(56*s15+5*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(-28*s15^2-19*s15*s34+9*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))+
((s15-s34)*(s15^2-2*s15*s34+s34*(s34-5*s45)))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(70*s12-567*s15+34*s34-24*s45)/(72*s12^2*(-s15+s23+s34))-
(s15^3*(s15-4*s45))/(2*s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^3*(2*s15-3*s45))/
(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)-
(47*s15^3*s34^3)/(24*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(47*s15^3*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(5*s15*(s15-s34)^4)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))+
(s15*s34^2*(227*s15^2-26*s15*s34-81*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*s34*(115*s15^2+226*s15*s34-9*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(56*s15^2+327*s15*s34+198*s34^2))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15^5*s45)/
(2*s12^2*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(s15^5*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15^3*s45)/(4*s12^2*s34*(-s15+s23+s34)^3)+
(s15^5*s45)/(2*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(3*s15^4*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(3*s34^4*s45)/(4*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(s15^4*s45)/(2*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^4*s45)/(2*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)+(3*s34^3*s45)/(4*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15*s45)/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*(s12-2*s15+s45))/(4*s12^2*s34*(-s15+s23+s34)^2)-
(s15^4*s45)/(2*s12^2*(s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s15^4*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15^4*(s15-s45)*s45)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^
2)+(s15^4*s45*(-s15+s45))/(2*s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45)^2)-(s15*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((s12-s15)*s15)/(4*s12^2*(s15-s23-s34)*(s15-s23+s45))+
((s12-2*s15)*s15)/(4*s12^2*s34*(s15-s23+s45))+
s15^3/(2*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(7*s15^2*s34^2)/(9*s12^2*(-s12+s34)^3*(s15-s23+s45))-
s15^4/(2*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45))+((s12-2*s15)*s15^2)/(4*s12^2*s34*
(-s15+s23+s34)*(s15-s23+s45))+
s15^4/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(s15*s34*(56*s15+5*s34))/
(36*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+s15*s34+4*s34^2)/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(-28*s15^2-19*s15*s34+53*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))-(s15^3*(s15-5*s45))/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))-
(47*s15^3*s34^2)/(24*s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))-(s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(56*s15^2+327*s15*s34+198*s34^2))/(72*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15^4*s45)/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15^3*(5*s15-4*s45)*s45)/(2*s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45))-(3*s15^3*s45)/(4*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(3*s15^3*(s15-s45)*s45)/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s15^4*s45*(-s15+s45))/(s12^2*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(569*(s15+s45))/(72*s12^2*
(s15-s23+s45))-(5*s45^2*(s15+s45)^3)/(8*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(5*s15*s45*(s34+s45))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(-s15+s45)*(s34+s45))/(4*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))-(131*(s15+s45)^3*(s34+s45)^2)/
(18*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)-
(131*s15^3*(s34+s45)^4)/(18*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(47*s15^3*s34^4)/(24*s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(5*s15^3*s45^4)/(8*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(11*s15^3*s34^4)/(12*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(11*s15^3*s34^3)/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(11*s15^3*s34^2)/(12*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^3*(3*s15+40*s34))/
(8*s12^2*(s12-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^2*s34^2*(34*s15+73*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2*s34*(59*s15+73*s34))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)*(-s12+s34+s45)^2)+(5*s15^3*s45^3)/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^3*s34^2)/(12*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34*(59*s15+73*s34))/
(24*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)^3)/(8*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(7*s15^3*s34^4)/(9*s12^2*(-s12+s34)^3*
(-s15+s23+s34)^3*(-s12+s34+s45))+(7*s15^3*s34^3)/
(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*(-s12+s34+s45))+
(7*s15^3*s34^2)/(9*s12^2*(-s12+s34)^3*(-s15+s23+s34)*
(-s12+s34+s45))-(s15^2*s34^2*(39*s15+22*s34))/
(12*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^2*s34*(28*s15+33*s34))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(-89*s15+36*s34))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+(7*s15^3*s34^2)/
(9*s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(28*s15+33*s34))/(18*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+(s34^2*(-s12+s34+s45))/
(s12*s15*(-s15+s23+s34)^3)-(s34*(-2*s12+2*s34+s45))/
(s12*s15*(-s15+s23+s34)^2)-(s15^2*s34*(2*s15+2*s34+s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(5*s15^2*s45^2*(s15+2*s45))/(8*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(s15*s45*(-s15+s34+2*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(5*s15^2*s45^3*(s15+3*s45))/(8*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)-(131*s15^2*(s34+s45)^3*
(s15+3*s45))/(18*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)+(s15*(s12^2-2*s12*s15+2*s15^2+2*s12*s45-5*s15*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15^2*(s15+s34)*(s34^2-2*s15*s45+s34*s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^3)+
(5*s15*s45*(s15^2+3*s15*s45+2*s45^2))/
(8*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(8*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(8*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-(467*s15^2+548*s15*s34+
s34^2+1422*s15*s45+24*s34*s45+42*s45^2)/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(467*s15^2+548*s15*s34+45*s34^2+1422*s15*s45+569*s34*s45+
928*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*s45*(s12^2+s15*(5*s15-3*s45)+s12*(-3*s15+s45)))/
(4*s12^2*(s15-s23-s34)^3*(s15-s23+s45))-
(5*s15*s45*(s15^2+s34^2-s34*(2*s15+s45)))/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(7*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(7*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(9*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(s15*(s15^2+2*s34*(2*s34+s45)+s15*(9*s34+s45)))/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^2)-
(s34*(s15*s34*(61*s15-31*s45)+28*s15^2*(s15+s45)+
s34^2*(-11*s15+3*s45)))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15^4+s34^3*(s34-13*s45)-
4*s15*s34^2*(s34-5*s45)+2*s15^2*s34*(3*s34-5*s45)-
s15^3*(4*s34+5*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(s15*(s15*s34*(-6*s34+s45)-
2*s34^2*(s34+s45)+s15^2*(-2*s34+9*s45)))/
(2*s12^2*(s12+s15)*(-s15+s23+s34)^3)-
(9*s15^2+2*s12*(5*s34-18*s45)+28*s34*(s34-s45)+
s15*(262*s34+56*s45))/(36*s12^2*(-s15+s23+s34)^2)+
(-36*s34^3+s34^2*(67*s15-60*s45)-56*s15^2*(s15+s45)+
s15*s34*(-383*s15+62*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(s34*(-s15+s34)*(6*s34^2*s45+
s15^2*(173*s34+56*s45)-s15*s34*(17*s34+62*s45)))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)-
(-6*s34^3*(3*s34+19*s45)+s15^3*(401*s34+56*s45)-
2*s15^2*s34*(206*s34+59*s45)+s15*s34^2*(29*s34+122*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(-20*s15^3+s15^2*(535*s34+934*s45)+
4*s34*(-4*s34^2+11*s34*s45+15*s45^2)+
s15*(719*s34^2+1959*s34*s45+165*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(38*s45^2*(s34+s45)^2+s15^3*(1177*s34+1081*s45)+
s15^2*(847*s34^2+4775*s34*s45+4063*s45^2)+
s15*s45*(1469*s34^2+6217*s34*s45+4883*s45^2))/
(72*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)-
(668*s15^3+s15^2*(2249*s34+3674*s45)+
2*s45*(11*s34^2+60*s34*s45+49*s45^2)+
s15*(701*s34^2+4457*s34*s45+5598*s45^2))/
(72*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(668*s15^3+s15^2*(2249*s34+3674*s45)+
s45*(479*s34^2+2529*s34*s45+2664*s45^2)+
s15*(701*s34^2+4457*s34*s45+5598*s45^2))/
(72*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(18*s15^4+38*s34^2*(s34+s45)^2-s15^3*(473*s34+47*s45)+
2*s15^2*(909*s34^2+682*s34*s45-26*s45^2)+
s15*(1383*s34^3+1511*s34^2*s45+335*s34*s45^2+54*s45^3))/
(72*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(38*s34*s45*(s34+s45)^2+s15^3*(845*s34+713*s45)+
s15^2*(2468*s34^2+5923*s34*s45+3809*s45^2)+
4*s15*(43*s34^3+673*s34^2*s45+693*s34*s45^2+63*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(72*s15^4-72*s15^3*(4*s34+s45)+4*s34*(s34+s45)^2*
(150*s34+19*s45)+s15^2*(1379*s34^2+1846*s34*s45+
785*s45^2)+2*s15*(1359*s34^3+2363*s34^2*s45+
1225*s34*s45^2+77*s45^3)))/(72*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^2)-
(s15^2*(2*(s34+s45)^3*(543*s34+19*s45)+
s15*(1459*s34^3+3576*s34^2*s45+3384*s34*s45^2+1171*s45^3)))/
(72*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(s45*(s15+s45)^2*(1081*s15+1901*s45)+
s34^2*(847*s15^2+1469*s15*s45+763*s45^2)+
s34*(1177*s15^3+4775*s15^2*s45+6217*s15*s45^2+2619*s45^3))/
(72*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(4*s45*(s34+s45)^2*(281*s34+19*s45)+
2*s15^2*(659*s34^2+1129*s34*s45+563*s45^2)+
s15*(847*s34^3+5622*s34^2*s45+8838*s34*s45^2+4198*s45^3)))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(-9*s12^2*s15+s34^3+58*s34^2*(5*s15+s45)+
9*s15*s45*(5*s15+4*s45)-s15*s34*(45*s15+7*s45)+
s12*(37*s34^2+9*s15*(s15-s45)+9*s34*(3*s15+8*s45)))/
(36*s12^2*(-s15+s23+s34)^3))*tr5,277/108+s34/(6*s12)+
(73*s15^3)/(36*s12*s34*(-s15+s23+s34))+(11*s15+5*s34)/
(12*(-s15+s23+s34))-(49*s15^4*s34^2)/(18*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(7*s15*s34^2*(-s15+s34)^3)/
(36*s12*(-s15+s23+s34)^3*s45^2)-(49*s15^4*s34)/
(18*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(49*s15^4)/(18*(s12-s34)*(-s15+s23+s34)*s45^2)-
(7*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)+(7*s15*(-s15^3+s34^3))/(36*s12*(-s15+s23+s34)*s45^2)-
(7*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*(s12-s45)*
s45^2)+(7*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+
(7*s15*(s15^3-s34^3))/(36*(-s15+s23+s34)*(s12-s45)*s45^2)+
(49*s15^4)/(18*(-s15+s23+s34)*(s12-s34-s45)*s45^2)-
(19*s15^4*s34^2)/(18*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15*(8*s12+5*s15-29*s34)*s34)/(18*(-s15+s23+s34)^2*s45)-
(19*s15^4*s34)/(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(19*s15^4)/(18*(s12-s34)^2*(-s15+s23+s34)*s45)-
(56*s15^3)/(9*(s12-s34)*(-s15+s23+s34)*s45)+
(s15*(-3*s15+13*s34))/(36*(-s15+s23+s34)*s45)+
(s15*s34*(-s15+s34)^2*(-139*s15+145*s34))/
(36*s12*(-s15+s23+s34)^3*s45)+(s15^3*s34*(-275*s15+171*s34))/
(36*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15^3*(177*s15+224*s34))/(36*(s12-s34)*(-s15+s23+s34)^2*s45)+
(-7*s15^3+138*s15*s34^2)/(36*s12*(-s15+s23+s34)*s45)-
(s15*(132*s15^3+7*s15^2*s34-422*s15*s34^2+283*s34^3))/
(36*s12*(-s15+s23+s34)^2*s45)+
(s15*(-22*s12*s34^2+48*s34^2*(-s15+s34)+3*s12^2*(s15+s34)))/
(36*(-s15+s23+s34)^3*s45)+(5*s15*s34^2*(-s15+s34)^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(9*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(5*s15*(-s15^3+s34^3))/(9*(-s15+s23+s34)*
(s12-s45)^2*s45)-(s15*s34*(-s15+s34)^2*(-139*s15+187*s34))/
(36*(-s15+s23+s34)^3*(s12-s45)*s45)+
(-s15^3/4-(41*s15*s34^2)/9)/((-s15+s23+s34)*(s12-s45)*s45)+
(s15*(44*s15^3-3*s15^2*s34-158*s15*s34^2+117*s34^3))/
(12*(-s15+s23+s34)^2*(s12-s45)*s45)+
(56*s15^3)/(9*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^3*(177*s15+224*s34))/(36*(-s15+s23+s34)^2*(s12-s34-s45)*
s45)-s45/(6*s34)-(s15^2*s45)/(6*s34*(-s15+s23+s34)^2)+
(275*s45)/(36*(s12-s45))+(37*s12*s15*s45)/(18*(-s15+s23+s34)*
(s23-s45)^2)-(37*(s23-2*s45)*s45)/(18*(s12+s23-s45)^2)-
(s15*s45)/(4*(-s15+s23+s34)*(s12+s23-s45))-
(19*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)+
(19*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(19*s15^4*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(305*s45^2)/(36*(s12-s45)^2)+(s15^3*s45^2)/
(6*s12*(-s15+s23+s34)^3*(s23-s45))+
(37*s15*s45^2)/(6*(-s15+s23+s34)*(s12+s23-s45)^2)+
(37*s15*s45^2)/(6*(-s15+s23+s34)^2*(s12+s23-s45))+
s45^2/(3*(s12-s45)*(s12+s23-s45))+(71*s15^3*s45^2)/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(73*s15^2*s45^2)/(6*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(79*s15*s45^2)/(12*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(21*s15^2*s45^2)/
(4*(-s15+s23+s34)^2*(s23-s45)*(s12+s23-s45))+
(s15^2*(71*s15-62*s45)*s45^2)/(12*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+(s15^3*(525*s15-79*s45)*s45^2)/
(36*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(907*s45^2)/(36*(s12-s45)*(s12-s34-s45))+
(325*s45^3)/(54*(s12-s45)^3)+(37*s45^3)/(18*(s12-s45)*
(s12+s23-s45)^2)+(37*s15^3*s45^3)/(18*(-s15+s23+s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(37*s15^2*s45^3)/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(37*s15*s45^3)/(6*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(37*s15^3*s45^3)/(18*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(79*s45^3)/(36*(s12-s45)^2*
(s12+s23-s45))+(79*s15^3*s45^3)/(36*(-s15+s23+s34)^3*
(s12-s45)^2*(s12+s23-s45))+(79*s15^2*s45^3)/
(12*(-s15+s23+s34)^2*(s12-s45)^2*(s12+s23-s45))+
(79*s15*s45^3)/(12*(-s15+s23+s34)*(s12-s45)^2*
(s12+s23-s45))+(37*s15^3*s45^3)/(36*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))-(146*s15^4*s45^3)/
(9*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)-
(325*s15^4*s45^3)/(54*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(115*s45^3)/(6*(s12-s45)^2*
(s12-s34-s45))+(146*s45^4)/(9*(s12-s45)*
(s12-s34-s45)^3)+(325*s45^4)/(54*(s12-s45)^3*
(s12-s34-s45))+(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+
s34^3+s12*(s15^2+2*s15*s34-2*s34^2))/((-s15+s23+s34)^2*
(s15+s45))+(s12*s34^2*(-3*s15+2*s34)-
s12^2*(s15^2+s15*s34+s34^2)-s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3))/((-s15+s23+s34)^3*(s15+s45))+
(s12*(s12-s15)*s15^2)/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45))-(s15^3*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(s15^3*(-s15+s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))-
(19*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34))+
(19*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34))-
(19*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34))+
(19*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23-s45))-
(19*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23-s45))+
(19*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23-s45))+
((3*s12+19*s15-6*s45)*(s15+s45))/(36*s34*(-s15+s23-s45))-
(19*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)+
(19*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*
(-s15+s23+s34)^2)-(19*s15^3*s45*(s15+s45))/
(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)-(19*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23+s34))+(19*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))+(s12^2*s15^3)/
(12*(-s15+s23+s34)^3*s45*(-s23+s45))+
(s12^2*s15^2)/(12*(-s15+s23+s34)^2*s45*(-s23+s45))+
(11*s15)/(12*(s15-s23+s45))+(73*s15^3)/
(36*s12*s34*(s15-s23+s45))-(11*s15^3)/(2*s12*(-s15+s23+s34)*
(s15-s23+s45))+(73*s15^4)/(36*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))-(79*s15^4)/(36*(s12-s34)*s34*
(-s15+s23+s34)*(s15-s23+s45))+
(11*s15^3)/(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(125*s15^4)/(36*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(7*s15^4)/(36*s12*s45^2*(s15-s23+s45))-
(49*s15^4)/(18*(s12-s34)*s45^2*(s15-s23+s45))+
(7*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))+
(49*s15^4)/(18*(s12-s34-s45)*s45^2*(s15-s23+s45))-
s15^2/(12*s45*(s15-s23+s45))-(7*s15^3)/
(36*s12*s45*(s15-s23+s45))-(19*s15^4)/(18*(s12-s34)^2*s45*
(s15-s23+s45))-(56*s15^3)/(9*(s12-s34)*s45*
(s15-s23+s45))-(125*s15^4)/(36*s12*(-s15+s23+s34)*s45*
(s15-s23+s45))-(79*s15^4)/(36*(s12-s34)*(-s15+s23+s34)*
s45*(s15-s23+s45))-(5*s15^4)/(9*(s12-s45)^2*s45*
(s15-s23+s45))-s15^3/(4*(s12-s45)*s45*(s15-s23+s45))+
(125*s15^4)/(36*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(56*s15^3)/(9*(s12-s34-s45)*s45*(s15-s23+s45))+
(79*s15^4)/(36*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(s15^2*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+(s15^2*s45^3)/
((-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(s15*(-3*s12+s45))/(3*(-s15+s23+s34)*(s15-s23+s45))-
(s12^2*s15^3)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))+
(s12*s15^2)/((-s15+s23+s34)*(s15+s45)*(s15-s23+s45))+
(325*s15*(s15+s45)^3)/(54*(s12-s45)^3*(s15-s23+s45))-
(146*(s15+s45)^4)/(9*(s12-s34-s45)^3*(s15-s23+s45))-
(146*s45*(s15+s45)^4)/(9*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(325*s45*(s15+s45)^4)/(54*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-(s12^2*s45^2)/
((-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))+
(s12^2*s45^3)/((-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))-
(5*s15^4*s34^2)/(3*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(3*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
(5*s15^4)/(3*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*(735*s15-74*s45)*s45^2)/(36*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(385*s15^4*s45^3)/(36*(-s15+s23+s34)^3*
(s12-s45)^2*(-s12+s34+s45)^2)+
(304*s45^3)/(9*(s12-s45)*(-s12+s34+s45)^2)+
(385*s45^4)/(36*(s12-s45)^2*(-s12+s34+s45)^2)-
(5*s15^4)/(3*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(385*s45*(s15+s45)^4)/(36*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(49*s15^4*s34^2)/(18*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))-(49*s15^4*s34)/(18*(-s15+s23+s34)^2*
s45^2*(-s12+s34+s45))+(s15^3*s34*(-275*s15+171*s34))/
(36*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15^4*s45)/(6*s34*(-s15+s23+s34)^3*(-s12+s34+s45))+
s45^2/(6*s34*(-s12+s34+s45))-s15^4/(6*s34*(-s15+s23+s34)*
(s15-s23+s45)*(-s12+s34+s45))-(7*s15*(11*s15+2*s45))/
(18*(s12-s34)*(-s15+s23+s34))+(7*s15*(11*s15+2*s45))/
(18*(s12-s34)*(-s15+s23-s45))-(s15^2*(2*s15+3*s45))/
(3*s34*(-s15+s23+s34)*(-s12+s34+s45))-
(146*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(325*s15^3*s45^2*(s15+4*s45))/
(54*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))-
(385*s15^3*s45^2*(s15+4*s45))/(36*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^3*(s15+4*s45))/
(6*s34*(-s15+s23+s34)^2*(-s12+s34+s45))+
(146*s15^3*(s34+2*s45)*(s15+4*s45))/(9*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)+(3*s23+4*s45)/(36*(s12+s23-s45))-
(s15*(3*s12+19*s15+6*s45))/(36*s34*(-s15+s23+s34))+
(7*s15^3*s45*(5*s15+9*s45))/(36*s12*s34*(-s15+s23+s34)^3)-
(s15*(122*s15+41*s45))/(36*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(126*s15+47*s45))/(36*(s12-s34)*s34*(-s15+s23+s34))-
(s15^2*(126*s15+47*s45))/(36*(s12-s34)*s34*(s15-s23+s45))-
(s15^3*s45*(41*s15+66*s45))/(36*(s12-s34)*s34*
(-s15+s23+s34)^3)+(s15*(133*s15+141*s45))/
(18*(s12-s45)*(s15-s23+s45))+
(s15*(798*s15-1571*s34+165*s45))/(108*(-s15+s23+s34)*
(s12-s45))+(s15^3*s45*(-151*s15+197*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
((s15+s45)^3*(-337*s15+1091*s45))/(36*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^3*(-565*s15+1802*s45))/
(108*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(-2*s12*s15+68*s12*s45+49*s15*s45)/(36*(-s15+s23+s34)*
(s23-s45))+(-58*s15^2-39*s15*s34-141*s34^2+
s12*(-37*s15+123*s34-68*s45)-74*s15*s45+9*s34*s45)/
(36*(-s15+s23+s34)^2)+(s15^3*(217*s15*s34-1814*s34^2+
813*s15*s45-3702*s34*s45-1962*s45^2))/(36*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*s45*(1070*s15^2+1913*s15*s45-
711*s45^2))/(108*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(s15*(590*s15^2+667*s15*s34+638*s15*s45-
794*s34*s45-222*s45^2))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*s45*(268*s15^2+358*s15*s45-
111*s45^2))/(18*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(146*s15^4*(s34^2+3*s34*s45+3*s45^2))/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^3)-
(146*s15^2*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s34-s45)^3)-(146*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(325*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(54*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(385*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(27*s15^2+27*s15*s45+22*s45^2))/
(18*s12*s34*(-s15+s23+s34)^2)+
(s15*(108*s15^2-75*s15*s45+31*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45))-
(s15^2*(60*s15^2+107*s15*s45+47*s45^2))/(36*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15*(86*s15^2+187*s15*s45+96*s45^2))/
(9*(s12-s45)^2*(s15-s23+s45))-
(61*s15^2+262*s15*s45+138*s45^2)/(18*(s12-s34-s45)*
(s15-s23+s45))-(s15*(344*s15^2+951*s15*s45+397*s45^2))/
(18*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*(164*s15^2-2343*s15*s34+5814*s34^2-4752*s15*s45+
6480*s34*s45+666*s45^2))/(108*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15*(516*s15^2+770*s34^2+1122*s15*s45+
445*s34*s45+696*s45^2))/(54*(-s15+s23+s34)*(s12-s45)^2)+
(s15^2*(-821*s15^2+457*s15*s45+2706*s45^2))/
(108*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s15^2*(-277*s15^2+688*s15*s34+768*s15*s45+3118*s34*s45+
3340*s45^2))/(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(325*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(54*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(337*s15^3-80*s15^2*s45-2262*s15*s45^2-
222*s45^3))/(36*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)-(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)/
(6*s34*(s15-s23+s45)*(-s12+s34+s45))-
(344*s15^3+951*s15^2*s45+990*s15*s45^2+353*s45^3)/
(18*(s15-s23+s45)*(-s12+s34+s45)^2)-
(-108*s15^3+75*s15^2*s45+974*s15*s45^2+666*s45^3)/
(36*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(-565*s15^3+107*s15^2*s45+3711*s15*s45^2+711*s45^3))/
(108*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
((-s12+s15)*(2*s45^2+3*s12*(-s15+s45)))/(3*(-s15+s23+s34)^2*
(s15-s23+s45))-(37*(-s15+s45)*(3*s12*s15*(s15-s45)*s45+
3*s15^2*s45^2+s12^2*(-s15+s45)^2))/(36*(-s15+s23+s34)^3*
(s23-s45)^2)+(37*(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(36*(-s15+s23+s34)^2*(s23-s45)^2)+
(-18*s34^2+31*s15*s45-12*s34*(3*s15+s45))/
(36*s12*(-s15+s23+s34))+
(s15*(7425*s15*s34^2-4238*s34^3+s15^2*(1217*s15-4860*s45)+
12*s15*s34*(-367*s15+549*s45)))/(108*(-s15+s23+s34)^3*
(s12-s45))+(s15*(4963*s34^2-3*s15*(117*s15+653*s45)+
3*s34*(-1055*s15+732*s45)))/(108*(-s15+s23+s34)^2*
(s12-s45))+(s15*(-6069*s15*s34^3+2692*s34^4+
6*s15*s34^2*(677*s15-1021*s45)+3*s15^2*s45*
(-565*s15+1392*s45)+s15^2*s34*(-685*s15+7821*s45)))/
(108*(-s15+s23+s34)^3*(s12-s45)^2)+
(44*s15*(10*s15-7*s45)*s45-s12^2*(32*s15+s45)+
s12*(137*s15^2-294*s15*s45-28*s45^2))/(36*(-s15+s23+s34)^2*
(s23-s45))+(325*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(54*(-s15+s23+s34)^2*
(s12-s45)^3)-(19*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^2)+(19*s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(18*(s12-s34)^2*(-s15+s23+s34)^3)+
((2*s12*s45^3)/3-s15*s45^3+s12^2*(s15^2-s15*s45+s45^2))/
((-s15+s23+s34)^3*(s15-s23+s45))-
(325*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(54*(-s15+s23+s34)*
(s12-s45)^3)+(s15*s34*(276*s15^2+45*s15*s45-46*s45^2)+
s34^2*(-39*s15^2-43*s15*s45+9*s45^2)+
3*s15^2*(-79*s15^2+13*s15*s45+28*s45^2))/
(36*(s12-s34)*(-s15+s23+s34)^3)+
(18*s34^3+6*s34^2*(-11*s15+4*s45)+2*s34*(66*s15^2-16*s15*s45+
3*s45^2)-s15*(132*s15^2+27*s15*s45+31*s45^2))/
(36*s12*(-s15+s23+s34)^2)+
(s34*(146*s15^2+71*s15*s45-9*s45^2)+
s15*(-350*s15^2+17*s15*s45+37*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(-6*s34^4-6*s34^3*(-17*s15+2*s45)+
s34^2*(-270*s15^2+s15*s45-6*s45^2)-
3*s15^2*(26*s15^2+29*s15*s45+25*s45^2)+
s15*s34*(252*s15^2+69*s15*s45+37*s45^2))/
(36*s12*(-s15+s23+s34)^3)+
(27*s34^3+s12^2*(68*s15+34*s34-35*s45)-
9*s34^2*(-27*s15+s45)+9*s15*s45*(-37*s15+29*s45)-
3*s15*s34*(55*s15+81*s45)-s12*(139*s15^2+148*s15*s34+
55*s34^2-290*s15*s45-64*s34*s45+64*s45^2))/
(36*(-s15+s23+s34)^3)+
(s15*(-4232*s34^3+s34^2*(3825*s15-2042*s45)+
4*s15*s34*(258*s15+1601*s45)+s15*(-625*s15^2+1139*s15*s45+
6960*s45^2)))/(108*(-s15+s23+s34)^2*(s12-s45)^2)+
(3*s12^2*s15*(-22*s15+35*s45)+3*s15*s45*(108*s15^2-220*s15*s45+
75*s45^2)+s12*(139*s15^3-540*s15^2*s45+441*s15*s45^2-
40*s45^3))/(36*(-s15+s23+s34)^3*(s23-s45))+
(-1/(12*s12^2)+(19*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(s15*(57*s15+28*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34))+(3*s12^2+10*s12*s15+s15*(s15-18*s45))/
(36*s12^2*s34*(-s15+s23+s34))+11/(12*(-s15+s23+s34)*
(s23-s45))+(49*s15^3*s34^3)/(18*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(49*s15^3*s34^2)/
(18*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(49*s15^3*s34)/(18*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15^2*(253*s15-111*s34)*s34^2)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(19*s15^3*s34^3)/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(19*s15^3*s34^2)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(19*s15^3*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15^2*(19*s15+42*s34))/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
s45)+(s15^2*s34*(155*s15+126*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*(-3*s12^3+19*s12^2*s34+
29*s12*(s15-s34)*s34+13*(s15-s34)^2*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45)+
(s15*(3*s12^2+16*s12*s15+13*s15^2+13*s12*s34-13*s34^2))/
(36*s12^2*(-s15+s23+s34)^2*s45)+(s12*s15)/
(12*(-s15+s23+s34)^2*(s23-s45)*s45)+
(s15^2*(3*s12+13*s15)*s45)/(36*s12^2*s34*(-s15+s23+s34)^3)-
(37*(s15+s23-s34-3*s45)*s45)/(18*s12^2*(s12+s23-s45)^2)-
(37*s15^2*s45^3)/(18*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^
2)-(33*s15^2*s45^3)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(77*s15*s45^3)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45))-(55*s45^3)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(37*s15^2*s45^4)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(37*s15*s45^4)/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(37*s45^4)/
(18*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(79*s15^2*s45^4)/(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(79*s15*s45^4)/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(79*s45^4)/
(36*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))+
(325*s15^3*s45^4)/(54*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*
s34+s12*s15^2*(-s15+s34)+s12^3*(s15+s34))/
(s12^2*(-s15+s23+s34)^3*(s15+s45))+(s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))-
(s12*s15^2)/(12*(-s15+s23+s34)^3*s45*(-s23+s45))-
(s15*(3*s12^2+16*s12*s15+13*s15^2))/(36*s12^2*(s15-s23-s34)*
s34*(s15-s23+s45))+(19*s15^2*s34)/(18*s12^2*(s12-s34)^2*
(s15-s23+s45))-1/((-s15+s23+s34)*(s15-s23+s45))+
(s15*(57*s15+28*s34))/(36*s12^2*(s12-s34)*(s15-s23+s45))+
(49*s15^3*s34)/(18*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(19*s15^3*s34)/(18*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15*(3*s12^2+16*s12*s15+13*s15^2))/(36*s12^2*(-s15+s23+s34)*
s45*(s15-s23+s45))+(s15^2*(19*s15+42*s34))/
(12*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(s15^2*(19*s15+42*s34))/(12*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))+(s12*s45)/((-s15+s23+s34)^2*(s23-s45)*
(s15-s23+s45))-(s15^3*s45^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(-3*s12+s45)/
(3*(-s15+s23+s34)^2*(s15-s23+s45))+
(s12*s15^2)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))+
(s12*s15)/((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(23*(s15+s45))/(3*s12^2*(s15-s23+s45))+
(146*s45^2*(s15+s45)^3)/(9*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(325*s45^2*(s15+s45)^3)/
(54*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s12*s45^2)/((-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(146*s15^3*s45^4)/(9*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(5*s15^3*s34^3)/
(3*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(5*s15^3*s34^2)/(3*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(5*s15^3*s34)/(3*s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^2)+(385*s15^3*s45^4)/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(5*s15^3*s34)/(3*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(385*s45^2*(s15+s45)^3)/(36*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(49*s15^3*s34^3)/
(18*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(49*s15^3*s34^2)/(18*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(49*s15^3*s34)/(18*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45))-(s15^2*(19*s15+42*s34))/
(12*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15^2*s34^2*(-253*s15+111*s34))/(36*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))+(s15^2*s34*(155*s15+126*s34))/
(36*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(s15^3*s45^2)/(6*s12^2*s34*(-s15+s23+s34)^3*(-s12+s34+s45))+
(49*s15^3*s34)/(18*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))+(s15+s45)^3/(6*s12^2*s34*(s15-s23+s45)*
(-s12+s34+s45))+(-s12+91*s15+s34+s45)/
(12*s12^2*(-s15+s23+s34))+(146*(s15+s45)^3*(s34+2*s45))/
(9*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(37*s15*s45^2*(-s15+s34+2*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(146*s15^2*s45^3*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(325*s15^2*s45^3*(s15+3*s45))/(54*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(385*s15^2*s45^3*(s15+3*s45))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(s15+3*s45))/(6*s12^2*s34*(-s15+s23+s34)^2*
(-s12+s34+s45))+(s15+s23-s34+25*s45)/
(12*s12^2*(s12+s23-s45))+(s15^2*s45^3*(117*s15+37*s45))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s45^3*(230*s15+237*s45))/(108*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45^2*(223*s15+239*s45))/(36*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+
(s45*(s15+s45)^2*(158*s15+369*s45))/(9*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(310*s15+613*s45))/(27*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(37*(s12*(s15-s45)+s15*s45)^2)/(36*s12*(s15-s23-s34)^3*
(s23-s45)^2)-(s12^2+36*s12*s15-3*s12*s45+39*s15*s45)/
(18*s12*(-s15+s23+s34)^2*(s23-s45))+
(-198*s12^2+3*s15^2-869*s15*s34+s12*(30*s15+36*s34-9*s45)-
54*s15*s45-27*s34*s45)/(108*s12^2*(-s15+s23+s34)^2)+
(3*s12^2+10*s12*s15+s15^2-6*s12*s45-18*s15*s45-6*s45^2)/
(36*s12^2*s34*(s15-s23+s45))+
(146*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(385*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(36*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*s34*(-s15+s23+s34)*
(-s12+s34+s45))+(325*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(54*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(146*s15*(s34+2*s45)*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(146*s15^2*(s15+3*s45)*(s34^2+3*s34*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^3)-
(37*s45*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+
3*s45^2))/(18*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*s45*(35*s15^2-233*s15*s45+74*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s45^2*(433*s15^2+2143*s15*s45+148*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45^2*(245*s15^2+1139*s15*s45+158*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(819*s15^2+248*s15*s34+2518*s15*s45+7*s34*s45+167*s45^2)/
(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))-
(s15*s45*(620*s15^2-620*s34^2+2466*s15*s45-825*s34*s45+
1392*s45^2))/(54*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(819*s15^2+248*s15*s34+2518*s15*s45+276*s34*s45+1642*s45^2)/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(551*s15^2-551*s34^2+3987*s15*s45+147*s34*s45+
5292*s45^2))/(108*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(146*s15^3*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3))/
(9*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s45*(316*s15^3+1370*s15^2*s45+1792*s15*s45^2+37*s45^3))/
(18*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s45*(1240*s15^3+4932*s15^2*s45+6144*s15*s45^2+237*s45^3))/
(108*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(551*s15^3+3987*s15^2*s45+7236*s15*s45^2+495*s45^3)/
(108*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(551*s15^3+3987*s15^2*s45+7236*s15*s45^2+3800*s45^3)/
(108*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(37*(-2*s15*s45+s12*(-s15+s45)))/(36*(-s15+s23+s34)^2*
(s23-s45)^2)+((2*s12^2*s45^2)/3-s12*s15*s45^2+s15^2*s45^2+
s12^3*(-s15+s45))/(s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(3*s15^2+3*s34^2+69*s15*s45-164*s45^2-
s34*(6*s15+s45))/(36*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s15*s45^2*(-3*s15+148*(s34+s45)))/
(36*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(19*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(s45*(3*s15^2-8*s15*(5*s34-14*s45)+37*(s34+s45)^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(19*s15*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(325*s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(54*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(325*s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(54*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15*(3*s12^2+s15*(13*s15+s45)+s12*(16*s15+3*s45)))/
(36*s12^2*s34*(-s15+s23+s34)^2)+
(3*s15*s34*(61*s15-16*s45)+57*s15^2*(s15+s45)-
s34^2*(32*s15+9*s45))/(36*s12^2*(s12-s34)*(-s15+s23+s34)^
2)+((-s15+s34)*(9*s34^2*s45+4*s15*s34*(s34+12*s45)-
s15^2*(212*s34+57*s45)))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3)-(s15*s45*(1240*s34^3+
s15*s34*(1240*s15+67*s45)-2*s34^2*(1240*s15+1021*s45)+
s15*s45*(1975*s15+2784*s45)))/(108*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2)+(s15^2*(1230*s34^3+12*s45^2*
(163*s15+121*s45)+2*s34*s45*(1237*s15+1956*s45)+
s34^2*(1011*s15+3764*s45)))/(36*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(891*s15^3+74*s45^2*(s34+2*s45)+
s15^2*(628*s34+3965*s45)+s15*s45*(1274*s34+5455*s45))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(891*s15^3+s45^2*(706*s34+2381*s45)+
s15^2*(628*s34+3965*s45)+s15*s45*(1274*s34+5455*s45))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-37*s15^2*s45^2+s12^3*(32*s15+s45)+s12*s15*s45*
(-145*s15+112*s45)+s12^2*(-105*s15^2+218*s15*s45-
39*s45^2))/(36*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(s15*(108*s15^3+12*(s34+s45)^2*(177*s34+37*s45)+
s15^2*(-427*s34+131*s45)+3*s15*(2103*s34^2+3516*s34*s45+
1316*s45^2)))/(108*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))-
(s15*(551*s34^3+s15*s45*(446*s15+3507*s45)-
s34^2*(1102*s15+3583*s45)+s34*(551*s15^2+3137*s15*s45+
2196*s45^2)))/(108*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(362*s15^3+222*s45*(s34+s45)^2+9*s15^2*(231*s34+710*s45)+
s15*(-276*s34^2+6102*s34*s45+6126*s45^2))/
(108*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15^2*(951*s34+1523*s45)+4*s45*(326*s34^2+689*s34*s45+
400*s45^2)+s15*(628*s34^2+4593*s34*s45+6705*s45^2)))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-102*s12^3-30*s15^3+9*s12^2*(37*s15+19*s34-21*s45)+
27*s34^2*s45-6*s15^2*(2*s34+7*s45)+
s15*s34*(3677*s34+375*s45)+3*s12*(68*s15^2+
3*s34*(-2*s34+s45)+s15*(-62*s34+142*s45)))/
(108*s12^2*(-s15+s23+s34)^3))*tr5,
-19/9+(s15/4-(5*s34)/6)/(-s15+s23+s34)+
(s34*(s12^2-s34^2))/(s15*(-s15+s23+s34)^2)+
(2*s23-5*s45)/(6*(s12+s23-s45))-(s12*s15*s34^2)/
(4*(-s15+s23+s34)^3*s45)-(s15*s34)/(2*(-s15+s23+s34)*s45)+
(s15*s34*(s12-2*s15+2*s34))/(4*(-s15+s23+s34)^2*s45)+
(s15*s34^2*(-s15+s34)^2)/(4*(-s15+s23+s34)^3*(s12-s45)*s45)+
s15^3/(4*(-s15+s23+s34)*(s12-s45)*s45)+
(s15^3*s34-s15*s34^3)/(4*(-s15+s23+s34)^2*(s12-s45)*s45)+
(s15*s34)/(2*(s12+s23-s45)*s45)-(s15*(-s15+s34)^2)/
(2*(-s15+s23+s34)*(s12+s23-s45)*s45)-
(7*s45)/(4*(s12-s45))-(s12*s15*s45)/(3*(-s15+s23+s34)*
(s23-s45)^2)+(s15*(35*s15+2*s34-56*s45)*s45)/
(12*(-s15+s23+s34)*(s12+s23-s45)^2)+
(2*s45)/(3*(s12-s34-s45))-(7*s45^2)/(4*(s12-s45)^2)-
(37*s15^2*s34*s45^2)/(12*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
s45^2/(2*(s12-s45)*(s12+s23-s45))-
(15*s45^2)/(4*(s12-s45)*(s12-s34-s45))-
(37*s15^3*s45^3)/(36*(-s15+s23+s34)^3*(s12+s23-s45)^3)-
(7*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)-
(7*s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(7*s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(7*s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
s45^3/(6*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(13*s15^4*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)+(11*s15^4*s45^3)/
(9*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(49*s45^3)/(12*(s12-s45)^2*(s12-s34-s45))-
(13*s45^4)/(6*(s12-s45)*(s12-s34-s45)^3)-
(11*s45^4)/(9*(s12-s45)^3*(s12-s34-s45))+
(11*s45^3)/(9*(-s12+s45)^3)+(s15^3*s45^2*(-20*s15+s45))/
(6*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(-3*s15+s45))/(2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))+(s45^2*(-s15+s45))/(2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(s15^3+s12^2*s34+s15^2*s34-
2*s15*s34^2+s34^3-2*s12*s34*(-s15+s34))/
((-s15+s23+s34)*(s15+s45)^2)+
(2*s15^4+4*s15^3*s34+s12^2*(s15-2*s34)*s34-11*s15^2*s34^2+
8*s15*s34^3-2*s34^4+s12*(s15^3+3*s15^2*s34-9*s15*s34^2+
4*s34^3))/((-s15+s23+s34)^2*(s15+s45)^2)+
(s12*s34^2*(-6*s15^2+7*s15*s34-2*s34^2)+
s12^2*(-s15^3-s15^2*s34-s15*s34^2+s34^3)+
s34*(6*s15^4-15*s15^3*s34+14*s15^2*s34^2-6*s15*s34^3+s34^4))/
((-s15+s23+s34)^3*(s15+s45)^2)+(s12*(s12-s15)*s15^3)/
((-s15+s23+s34)^2*(-s15+s23-s45)*(s15+s45)^2)+
(s15^3*(-2*s15+s34)*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(s15^3*(-s15+s34))/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45)^2)+
(s15^3*(-3*s15^2+5*s15*s34-2*s34^2))/((-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45)^2)+((s12-s34)^2*s34^3)/
(s15*(-s15+s23+s34)^3*(s15+s45))-(2*(s12-s34)^2*s34^2)/
(s15*(-s15+s23+s34)^2*(s15+s45))+((s12-s34)^2*s34)/
(s15*(-s15+s23+s34)*(s15+s45))-(s15*(3*s15+2*s34))/
(2*(-s15+s23+s34)*(s15+s45))+
(-4*s15^3+s12^2*s34-10*s15^2*s34+10*s15*s34^2+5*s34^3-
2*s12*(s15^2+s15*s34+3*s34^2))/(2*(-s15+s23+s34)^2*
(s15+s45))+(s12^2*(s15^2-s34^2)-
s34*(12*s15^3-21*s15^2*s34+5*s15*s34^2+5*s34^3)+
s12*(s15^3+s15^2*s34+s15*s34^2+6*s34^3))/
(2*(-s15+s23+s34)^3*(s15+s45))+(s15^2*(s15-s34))/
((-s15+s23+s34)*(s12-s34-s45)*(s15+s45))+
(3*s15^2*(3*s15^2-5*s15*s34+2*s34^2))/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))+
(s15^2*(8*s15^3-21*s15^2*s34+17*s15*s34^2-4*s34^3))/
(2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(s15^3*s45^2*(s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s15+s23-s45))+(s15^2*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(-s23+s45))+(s15^3*s45^3)/
(3*(-s15+s23+s34)^3*(s12+s23-s45)^2*(-s23+s45))+
s15^2/(3*(s15-s23+s45)^2)-(s15^3*s45^2)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*s45^3)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(s12^2*s15^4)/(2*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(s12*s15^3*(-s12+s15))/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
(s12*s15^3)/(2*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)+
(5*s15)/(12*(s15-s23+s45))-s15^2/(2*(s12+s23-s45)*
(s15-s23+s45))+s15^3/(4*(s12-s45)*s45*(s15-s23+s45))-
s15^3/(2*(s12+s23-s45)*s45*(s15-s23+s45))-
(s12^2*s45^2)/(s15*(-s15+s23+s34)^2*(s15-s23+s45))+
(s12^2*s45^3)/(s15*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^2*(-5*s15+s45))/(12*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))-(s12^2*s15^4)/((-s15+s23+s34)^3*
(s15+s45)^2*(s15-s23+s45))+(s12*s15^3)/
((-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))-
s15^2/(2*(s15+s45)*(s15-s23+s45))+(s12*s15^3*(2*s12+s15))/
(2*(-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))+
(s12*(s12-2*s15)*s15^2)/(2*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(s12*s15^2)/((-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))+(s15^3*s45*(s15+s45))/(2*(-s15+s23+s34)^2*
(s12+s23-s45)^2*(s15-s23+s45))-(s15^2*s45*(s15+s45))/
(6*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(23*s15*(s15+s45)^2)/(12*(s12-s45)^2*(s15-s23+s45))-
(11*s15*(s15+s45)^3)/(9*(s12-s45)^3*(s15-s23+s45))+
(13*s45*(s15+s45)^4)/(6*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(11*s45*(s15+s45)^4)/(9*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))-(4*s12^2*s45^2)/
(3*(-s15+s23+s34)^2*(-s23+s45)*(s15-s23+s45))+
(4*s12^2*s45^3)/(3*(-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))-(5*s45^3)/(6*(-s12+s34+s45)^3)+
(3*s45^2)/(2*(-s12+s34+s45)^2)+(7*s15^4*s45^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)-
(25*s45^3)/(6*(s12-s45)*(-s12+s34+s45)^2)-
(7*s45^4)/(3*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^3*(-2*s15+s34)*(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(s15^3*(s15-s34))/((-s15+s23+s34)*
(s15+s45)*(-s12+s34+s45)^2)+
(s15^3*(3*s15^2-5*s15*s34+2*s34^2))/((-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)+(s15^2*(s15+s45)^2)/
(6*(-s15+s23+s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(7*s45*(s15+s45)^4)/(3*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(37*s15^2*s45^2*(-s15+s34+s45))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15*s45^2*(-5*s15+2*s45))/(2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(13*s15^3*s45^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(11*s15^3*s45^2*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))+(7*s15^3*s45^2*(s15+4*s45))/
(3*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(5*s15+6*s45))/(4*(-s15+s23+s34)^2*(s12+s23-s45)*
(-s15+s23-s45))+(s15^2*s45^2*(-3*s15+7*s45))/
(3*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))+
(s15^2*s45^2*(5*s15+8*s45))/(4*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))+(s15*(-51*s15+134*s34+9*s45))/
(36*(-s15+s23+s34)*(s12-s45))+(s15^3*s45^2*(6*s15+13*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
((s15+s45)^3*(8*s15+13*s45))/(6*(s12-s34-s45)^3*
(s15-s23+s45))-(s15*(17*s15+20*s45))/
(12*(s12-s45)*(s15-s23+s45))+
((s15+s45)^2*(-17*s15+43*s45))/(12*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+((s15+s45)^3*(2*s15+65*s45))/
(12*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^3*(-40*s15+113*s45))/(36*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*(-6*s12*s15-7*s12*s45+4*s15*s45))/
(12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(-13*s23^2+33*s23*s45+(35*s15-27*s45)*s45)/
(12*(s12+s23-s45)^2)+(19*s15^2+2*s15*s34-5*s15*s45-
7*s34*s45-17*s45^2)/(12*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s45*(23*s15^2+15*s15*s45+3*s45^2))/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-
(s15*s45*(18*s15^2+37*s34^2+27*s15*s45+4*s45^2))/
(12*(-s15+s23+s34)^3*(s12+s23-s45))+
(13*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(11*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(7*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(-6*s15^2-17*s15*s45+7*s34*s45+17*s45^2)/(12*(-s15+s23+s34)*
(s12+s23-s45))+(s15^2*s45*(-80*s15^2-167*s15*s45+18*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(19*s15^2+39*s15*s45+20*s45^2)/(12*(s12-s34-s45)*
(s15-s23+s45))+(s15^2*s45*(4*s15^2+79*s15*s45+39*s45^2))/
(12*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(69*s15^2+109*s34^2+138*s15*s45+65*s34*s45+90*s45^2))/
(36*(-s15+s23+s34)*(s12-s45)^2)+
(11*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(9*(-s15+s23+s34)^3*
(s12-s45)^3)-(17*s15^3-9*s15^2*s45+10*s15*s45^2+6*s45^3)/
(12*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(8*s15^3+37*s15^2*s45+63*s15*s45^2+15*s34*s45^2+15*s45^3))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(-40*s15^3-7*s15^2*s45+219*s15*s45^2+18*s45^3))/
(36*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))-
(s15*(46*s15^3+271*s15^2*s45+150*s15*s45^2+36*s45^3))/
(36*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(35*s15^3+95*s15^2*s45+97*s15*s45^2+37*s45^3)/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15*(2*s15^3+71*s15^2*s45+201*s15*s45^2+39*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(37*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(12*(-s15+s23+s34)*(s12+s23-s45)^3)+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(6*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(6*(-s15+s23+s34)^2*(s23-s45)^2)+
(5*s15*s45+2*s12*(s15+7*s45))/(6*(-s15+s23+s34)*(s23-s45))+
(8*s12*s45*(-2*s15+s45)-s15*s45*(10*s15+s45)+
s12^2*(-6*s15+8*s45))/(12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s12*(3*s15-4*s45)+2*s15*(s15+9*s45))/
(12*(-s15+s23+s34)*(s15-s23+s45))+
(s15^3*(5*s34^3+s45^2*(34*s15+5*s45)+s34^2*(8*s15+15*s45)+
s34*s45*(29*s15+15*s45)))/(6*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15*(346*s34^2+3*s15*(-20*s15+s45)+
6*s34*(-17*s15+23*s45)))/(36*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(37*s34^2+37*s34*(-s15+s45)+s15*(6*s15+31*s45)))/
(12*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(3*s15*s34+49*s34^2+s15*(-4*s15+25*s45)-
s12*(s15+12*s34+32*s45))/(12*(-s15+s23+s34)^2)+
(s15*(198*s15*s34^3-89*s34^4+s15^2*s34*(20*s15-261*s45)+
15*s15^2*(4*s15-9*s45)*s45+3*s15*s34^2*(-43*s15+67*s45)))/
(18*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(-180*s15*s34^2+136*s34^3+s15^2*(23*s15+45*s45)-
3*s15*s34*(-7*s15+69*s45)))/(18*(-s15+s23+s34)^3*
(s12-s45))+(s15*(-118*s15^3+66*s34^3-114*s15^2*s45+
93*s15*s45^2+12*s45^3+3*s34^2*(49*s15+18*s45)+
3*s15*s34*(53*s15+140*s45)))/(36*(-s15+s23+s34)^3*
(s12-s34-s45))+(8*s15*s45*(-s15+5*s45)-
2*s12^2*(-5*s15+9*s45)+s12*(-2*s15^2+49*s15*s45-42*s45^2))/
(6*(-s15+s23+s34)^2*(s23-s45))-
(11*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(9*(-s15+s23+s34)^2*(s12-s45)^3)+
(37*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(36*(s12+s23-s45)^3)+(4*s15^2*s45^2+
s12^2*(6*s15^2-6*s15*s45+s45^2)+3*s12*s15*
(-2*s15^2+2*s15*s45+s45^2))/(12*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(s34^4-s12^2*(s34^2-s34*s45+s45^2))/
(s15*(-s15+s23+s34)^3)-(3*s15^3+3*s15^2*s45+7*s15*s45^2+
2*s45^3+s34*(-3*s15^2-s15*s45+2*s45^2))/(6*(-s15+s23+s34)^2*
(s12+s23-s45))+(23*s15^3+107*s15^2*s45+91*s15*s45^2-
4*s45^3-2*s34*(-6*s15^2+3*s15*s45+2*s45^2))/
(12*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(11*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(9*(-s15+s23+s34)*(s12-s45)^3)+
(s15*(-32*s15^3+146*s15^2*s45+206*s15*s45^2-8*s45^3+
s34^2*(-36*s15+22*s45)+s34*(95*s15^2+101*s15*s45+14*s45^2)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(-24*s15^3+26*s34^3+32*s15^2*s45+107*s15*s45^2-4*s45^3+
3*s34^2*(9*s15+16*s45)+s34*(64*s15^2+133*s15*s45+18*s45^2)))/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(135*s15*s34^2-190*s34^3+81*s15*(s15-2*s45)*s45+
18*s15*s34*(-5*s15+9*s45)+s12^2*(-42*s15-33*s34+84*s45)+
6*s12*(s15^2-7*s15*s34+22*s34^2-22*s15*s45-22*s34*s45+
22*s45^2))/(36*(-s15+s23+s34)^3)+
(s15^2*(15*s34^2*s45+s45*(21*s15^2+89*s15*s45+15*s45^2)+
s34*(8*s15^2+37*s15*s45+30*s45^2)))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(s15*(-287*s34^3+s34^2*(258*s15-134*s45)+
s15*s34*(69*s15+434*s45)+2*s15*(-20*s15^2+31*s15*s45+
225*s45^2)))/(36*(-s15+s23+s34)^2*(s12-s45)^2)-
(-4*s12*s15*s45^3+6*s15^2*s45^3+s12^2*(-6*s15^3+6*s15^2*s45-
6*s15*s45^2+s45^3))/(12*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s12^2*(4*s15-3*s45)*s45+
s15*s45^2*(s15+4*s45)-2*s12*(-s15^3+s15^2*s45-5*s15*s45^2+
2*s45^3))/(4*(-s15+s23+s34)^3*(-s15+s23-s45))+
(-23*s15*s34^2+s34*s45*(61*s15+4*s45)+
2*(-20*s15^3-7*s15^2*s45+7*s15*s45^2+2*s45^3))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(-3*s15*s45*(3*s15^2-15*s15*s45+11*s45^2)+
s12^2*(11*s15^2-30*s15*s45+27*s45^2)+
s12*(-4*s15^3+42*s15^2*s45-66*s15*s45^2+28*s45^3))/
(6*(-s15+s23+s34)^3*(s23-s45))+
(-1/(3*s12^2)+(17*s15+17*s23-4*s34-47*s45)/
(12*s12^2*(s12+s23-s45))+(s12*(s34-s45))/
(s15*(-s15+s23+s34)^3)+(s15*s34*(s12-s15+s34))/
(4*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12*(s15-2*s34)-2*(s15-s34)^2))/
(4*s12^2*(-s15+s23+s34)^2*s45)+(s15*s34)/
(2*s12^2*(-s15+s23+s34)*s45)-(s15*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(s15*(s15-s34)^3)/
(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(s15*s34*(-3*s15+2*s34))/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*s45)+s45^3/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45))+(s15*(5*s15-2*s45)*s45^3)/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(7*s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(7*s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(7*s45^4)/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(s15^2*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+
s45^4/(6*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(11*s15^3*s45^4)/(9*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(s45^3*(-3*s15+s45))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))+
(s15^2*(s15-s34)^2+s12^3*s34+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34))/(s12^2*(-s15+s23+s34)^2*
(s15+s45)^2)+(s15^2*(s15-s34)^2*(2*s15-s34)+
s12^2*s34*(-2*s15+s34)^2+s12^3*(s15^2+s15*s34-s34^2)-
s12*s15^2*(2*s15^2-3*s15*s34+s34^2))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)-
(s15^2*(-2*s15+s34)*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(s15^2*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)+
(s34^2*(-s12+s34))/(s15*(-s15+s23+s34)^3*(s15+s45))+
((s12-s34)*s34)/(s15*(-s15+s23+s34)^2*(s15+s45))+
(s15*(s12^2-3*s15^2+2*s12*(s15-s34)+4*s15*s34-2*s34^2))/
(2*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(s12^3*s34+s12*s15*(4*s15^2-7*s15*s34+2*s34^2)-
s12^2*(s15^2+s15*s34+3*s34^2)+s15*(-4*s15^3+11*s15^2*s34-
9*s15*s34^2+2*s34^3))/(2*s12^2*(-s15+s23+s34)^3*
(s15+s45))+(s15*(s15-s34)^2*(4*s15^2-7*s15*s34+2*s34^2))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(s15*(3*s15^3-7*s15^2*s34+6*s15*s34^2-2*s34^3))/
(2*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
1/(2*(-s15+s23+s34)*(-s23+s45))-
(2*s15)/(3*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15^4*s45^2)/(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(s12*s15^3)/(2*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(s12*s15^2)/
(2*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
(-9*s12^2+4*s12*s15+7*s15^2)/(12*s12^2*(-s15+s23+s34)*
(s15-s23+s45))+s15^3/(2*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))+((s12-2*s15)*s15^2)/
(4*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*s45*
(s15-s23+s45))-(s12*s45)/(s15*(-s15+s23+s34)^2*
(s15-s23+s45))+(4*s12*s45)/(3*(-s15+s23+s34)^2*
(s23-s45)*(s15-s23+s45))+(s12*s45^2)/
(s15*(-s15+s23+s34)^3*(s15-s23+s45))+
(s12*s15^3)/((-s15+s23+s34)^3*(s15+s45)^2*(s15-s23+s45))+
(s12*s15^2)/((-s15+s23+s34)^2*(s15+s45)^2*(s15-s23+s45))+
(s15^2*(s12+s15))/(2*(s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+(-(s12^2*s15)+s15^3)/
(2*s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))-
s15^3/(2*s12*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
s15^3/(2*s12^2*(s12-s34-s45)*(s15+s45)*(s15-s23+s45))+
(s15^3*(s15+s45))/(2*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(s15^4*s45*(s15+s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(13*s45^2*(s15+s45)^3)/(6*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-(11*s45^2*(s15+s45)^3)/
(9*s12^2*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(4*s12*s45^2)/(3*(-s15+s23+s34)^3*(-s23+s45)*
(s15-s23+s45))-(13*s15^3*s45^4)/(6*s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)-(7*s15^3*s45^4)/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(-2*s15+s34)*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s15+s45)*(-s12+s34+s45)^2)+(s15^2*(s15-s34)^3)/
(s12^2*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45)^2)-
(7*s45^2*(s15+s45)^3)/(3*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-s15^3/(2*s12^2*(s15-s23-s34)*
(s15+s45)*(-s12+s34+s45))+s15^3/(2*s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+
(37*s15^2*s45^2*(-s15+s34+s45)^2)/(36*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^3)-(13*s15^2*s45^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(11*s15^2*s45^3*(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(7*s15^2*s45^3*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45^3*(4*s15+3*s45))/(18*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s15^3*s45*(7*s15+6*s45))/
(4*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(10*s12-69*s15+10*s34+9*s45)/(36*s12^2*(-s15+s23+s34))-
(s15^2*s45^3*(60*s15+13*s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(9*s12+16*s45)/
(6*(-s15+s23+s34)^2*(s23-s45))-(19*s15+20*s45)/
(12*s12^2*(s15-s23+s45))-(s45*(s15+s45)^2*(56*s15+93*s45))/
(12*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(88*s15+157*s45))/(36*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(s12*(s15-s45)+s15*s45)^2/(6*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(s12*(s15-s45)+2*s15*s45)/
(6*(-s15+s23+s34)^2*(s23-s45)^2)-
(13*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(7*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(3*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(11*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))-
(s15*s45^2*(16*s15^2+71*s15*s45+4*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s45^2*(54*s15^2+17*s15*s45+6*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*s45^2*(58*s15^2+211*s15*s45+26*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(42*s15^2+19*s15*s34+142*s15*s45+15*s34*s45+39*s45^2)/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45*(88*s15^2-88*s34^2+333*s15*s45-111*s34*s45+
180*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(44*s15^2-44*s34^2+261*s15*s45+42*s34*s45+342*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s45*(12*s15^3+7*s15^2*s45+14*s15*s45^2+6*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(s45*(88*s15^3+333*s15^2*s45+402*s15*s45^2+6*s45^3))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(44*s15^3+261*s15^2*s45+459*s15*s45^2+9*s45^3)/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(56*s15^3+205*s15^2*s45+242*s15*s45^2+13*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(44*s15^3+261*s15^2*s45+459*s15*s45^2+242*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(4*s15*s45+s12*(-6*s15+s45))/(12*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(11*s15*(-s15+s34)*s45^2*
(s34^2-s15*(s34+2*s45)))/(9*s12^2*(-s15+s23+s34)^3*
(s12-s45)^3)+(11*s15*s45^2*(s15^2+3*s15*s45-
s34*(s34+2*s45)))/(9*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(-7*s12^3+s12*s15*(17*s15-8*s45)+s12^2*(3*s15-2*s45)-
2*s15^2*(4*s15+7*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))-((s15+s45)^2*(13*s45*(s34+2*s45)+
s15*(8*s34+21*s45)))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(-9*s12^2+21*s15^2+
2*s12*(9*s15-10*s34)-s34*(20*s34+s45)+
s15*(87*s34+47*s45))/(36*s12^2*(-s15+s23+s34)^2)+
(s15*s45*(44*s34^3+s15*s34*(44*s15-s45)+
2*s15*s45*(34*s15+45*s45)-s34^2*(88*s15+67*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(5*s45^2*(s34+s45)^2+s15^3*(8*s34+21*s45)+
s15^2*s45*(29*s34+68*s45)+s15*s45^2*(34*s34+73*s45))/
(6*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(51*s15^2+10*s34^2+63*s34*s45+144*s45^2-
3*s15*(2*s34+95*s45))/(36*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(42*s15^2+20*s45*(s34+5*s45)+
s15*(19*s34+142*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(36*s15^3+s45^2*(37*s34+128*s45)+
2*s15*s45*(30*s34+143*s45)+s15^2*(35*s34+206*s45))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-76*s15^2-76*s23^2+39*s23*s34-2*s34^2+249*s23*s45-
138*s34*s45-291*s45^2+s15*(-76*s23+78*s34+426*s45))/
(36*s12^2*(s12+s23-s45)^2)+
(s15*s45*(36*s15^3-74*s34*(s34+s45)^2+
s15^2*(-92*s34+101*s45)+s15*(148*s34^2+47*s34*s45-
122*s45^2)))/(36*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)+(18*s15^3-35*s34^3+3*s15^2*(7*s34-48*s45)+
4*s34^2*s45-3*s34*s45^2-60*s45^3-
2*s15*(11*s34^2+68*s34*s45-108*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s12^3*(6*s15-8*s45)-3*s15^2*s45*(5*s15+6*s45)+
s12*s15*s45*(5*s15+8*s45)+s12^2*(-6*s15^2+21*s15*s45-
11*s45^2))/(12*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(4*s12^2*s15*s45^2-6*s12*s15^2*s45^2+6*s15^3*s45^2-
s12^3*(6*s15^2-6*s15*s45+s45^2))/(12*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(37*s15*s45*(s15^3-(s34+s45)^3-
s15^2*(3*s34+4*s45)+s15*(3*s34^2+7*s34*s45+4*s45^2)))/
(18*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(4*s12*s15*(s15-3*s45)*s45+s15^2*s45^2+
2*s12^3*(-5*s15+9*s45)+s12^2*(3*s15^2-24*s15*s45+19*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(s23-s45))-
(37*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(36*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(36*s15^3+2*s15*s45*(30*s34+143*s45)+s15^2*(35*s34+206*s45)+
s45*(8*s34^2+49*s34*s45+54*s45^2))/(12*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15*(10*s45*(s34+s45)^3+
s15^2*(8*s34^2+29*s34*s45+34*s45^2)+
s15*s45*(29*s34^2+97*s34*s45+107*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(44*s34^3-s34^2*(88*s15+259*s45)+
s15*s45*(8*s15+321*s45)+s34*(44*s15^2+251*s15*s45+
138*s45^2)))/(36*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(-76*s15^3-35*s34^3+27*s34^2*s45+180*s34*s45^2+139*s45^3+
9*s15^2*(13*s34+67*s45)-s15*(6*s34^2+556*s34*s45+
687*s45^2))/(36*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)+
(-36*s15^4+9*s15^3*(8*s34-7*s45)+s15^2*(-73*s34^2+
202*s34*s45-73*s45^2)-(s34+s45)^2*(37*s34^2+12*s45^2)+
2*s15*(37*s34^3-64*s34^2*s45-116*s34*s45^2-6*s45^3))/
(36*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15^3*(8*s34+62*s45)+6*(s34+s45)^2*(3*s34^2+2*s45^2)+
3*s15^2*(123*s34^2+185*s34*s45+98*s45^2)+
6*s15*(23*s34^3+77*s34^2*s45+53*s34*s45^2+2*s45^3))/
(36*s12^2*(s15-s23-s34)^3*(s12-s34-s45))+
(-44*s15^3-9*s15^2*(14*s34+47*s45)+
6*s15*(5*s34^2-58*s34*s45-78*s45^2)+
3*(5*s34^3-2*s34^2*s45+7*s34*s45^2+20*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15^2*(5*(s34+s45)^4+s15*(8*s34^3+37*s34^2*s45+
63*s34*s45^2+47*s45^3)))/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15*(24*s15^4+4*(4*s34-s45)*
(s34+s45)^3-12*s15^3*(7*s34+2*s45)+
2*s15^2*(72*s34^2+106*s34*s45+87*s45^2)+
s15*(19*s34^3+162*s34^2*s45+232*s34*s45^2+114*s45^3)))/
(12*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(12*s15^4+80*s15^3*s45+2*(3*s34-2*s45)*s45*(s34+s45)^2+
s15^2*(71*s34^2+277*s34*s45+423*s45^2)+
s15*(-14*s34^3+78*s34^2*s45+234*s34*s45^2+168*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(37*s34*(s34+s45)^3+s15^3*(-37*s34+159*s45)+
s15^2*(111*s34^2-95*s34*s45-497*s45^2)+
s15*(-111*s34^3-193*s34^2*s45+137*s34*s45^2+261*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(33*s12^3-42*s15^3+s12*(48*s15^2+19*s34^2+
24*s15*(s34-2*s45))+19*s34^2*(s34+s45)+
2*s15*s34*(-144*s34+7*s45)+3*s15^2*(19*s34+9*s45)+
s12^2*(33*s15+81*(-s34+s45)))/(36*s12^2*(-s15+s23+s34)^3)+
(37*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(36*s12^2*(s12+s23-s45)^3))*tr5,
-35/18+(2*(s12-2*s34))/s15+s15^2/(s12+s15-s34)^2-
s15/(18*(s12+s15-s34))-s15^2/((s12+s15)*(s12+s15-s34))+
s34/(s12+s15)+(2*s34^2)/(s15*(s12+s15))+
(2*(s15+s34)^2)/(s12+s15)^2+s15^2/(2*s34*(-s15+s23+s34))+
(5*s15^3)/(4*s12*s34*(-s15+s23+s34))+
(4*s34)/(3*(-s15+s23+s34))+(s15*(17*s34-22*s45))/
(4*s12*(-s15+s23+s34))+(5*s15*s34*(-s15+s34)^3)/
(4*s12*(-s15+s23+s34)^3*(s12-s45))+
(5*s15*s34^2)/(4*s12*(-s15+s23+s34)*(s12-s45))-
(5*s15*(-s15+s34)^2*(s15+2*s34))/(4*s12*(-s15+s23+s34)^2*
(s12-s45))+(5*s15^4*s34^3)/(12*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)+(5*s15^4*s34^2)/(12*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(5*s15^4*s34)/(12*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)-
(7*s15^2*s34^2*(-9*s15+s34))/(4*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45))+(9*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(7*s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^3*(7*s15+26*s34))/
(6*(s12-s34)^2*(-s15+s23+s34)*(s12-s34-s45))+
(s15^2*(85*s15+73*s34))/(12*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2*(15*s15^2+105*s15*s34+22*s34^2))/
(12*(s12-s34)*(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s15^4*s45)/(4*s12*s34*(-s15+s23+s34)^3)+
(s15^3*s45)/((s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(2*s15^2*s45)/((s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15^3*s45)/((s12+s15-s34)^2*s34*(-s15+s23+s34))+
(3*s15^2*s45)/(2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(s15^3*(s15-s45)*s45)/((s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^2)+(2*s15^3*(s15-s45)*s45)/
((s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*s45)/(2*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(s15-s45)*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45))+
(277*s45)/(36*(s12-s34-s45))-(s15^4*s45^2)/
((s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(2*s15^4*s45^2)/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(2*s15^3*s45^2)/((s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15^4*s45^2)/((s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(s15^3*s45^2)/(2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(3*s34^3*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(3*s34^2*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s45^2)/(4*(s12-s45)*(s12-s34-s45))+
(15*s15^3*s45^2)/(4*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(5*s15^4*s45^3)/(4*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)+
(5*s45^4)/(4*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(-3*s15+s45))/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15*s45^2*(s12-3*s15+s45))/
(2*(-s15+s23+s34)^3*(-s15+s23-s45))+(s15^3*s45*(-s15+s45))/
((s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^2*s45^2*(-s15+s45))/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(-s15+s23-s45))+(5*s15^3*(s15+s45))/
(4*s12*s34*(-s15+s23+s34)^2)-(s15*(s15+s45))/
(2*s34*(-s15+s23-s45))+(11*s15*(s15-s45)*(s15+s45)^2)/
(2*s12*(-s15+s23+s34)^2*(-s15+s23-s45))-
(s15^2*s45*(3*s15+s45))/(2*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)+(s15^3*s45)/((s12+s15)*(-s15+s23+s34)*
(s15-s23+s45)^2)+(s15^3*(s15-2*s45)*s45)/
((s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15^3*s45)/((-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^3*(s15-s45)*s45^2)/
((-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15^3*s45^2*(-s15+s45))/((s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(11*s15*s45^2*(s15+s45))/
(2*s12*(-s15+s23+s34)*(s15-s23+s45)^2)-
(11*s15*s45^2*(s15+s45))/(2*s12*(s12-s34-s45)*
(s15-s23+s45)^2)+(11*s15*s45^2*(s15+s45))/
(2*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45)^2)+
(5*s15^3)/(4*s12*s34*(s15-s23+s45))+
(5*s15^4)/(4*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^4)/(4*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^4)/(4*s12*(-s15+s23+s34)*(s12-s45)*(s15-s23+s45))+
(5*s15^4*s34)/(12*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^4)/(4*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*(7*s15+26*s34))/
(6*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(85*s15+73*s34))/(12*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))+(5*s15^4)/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*s45)/(2*(-s15+s23+s34)*(s15-s23+s45))+
(2*s15^3*s45)/((s12+s15)^2*(-s15+s23+s34)*(s15-s23+s45))-
(2*s15^2*s45)/((s12+s15)*(-s15+s23+s34)*(s15-s23+s45))+
(2*s15^3*(s15-2*s45)*s45)/((s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(s15^3*s45)/(2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))+
(s15^2*s45)/(2*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))+(11*s15*s45^2)/(2*s12*(-s15+s23+s34)*
(s15-s23+s45))+(11*s15*s45^2)/(2*s12*(s12-s34-s45)*
(s15-s23+s45))-(11*s15*s45^2)/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))-(s15^2*s45^2*(-2*s15+s45))/
((s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))+
(3*s15^2*s45*(-s15+s45))/((s12+s15)*(-s15+s23+s34)^2*
(s15-s23+s45))+(2*s15^3*s45^2*(-s15+s45))/
((s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15*s34*(s15+s45))/((s12+s15-s34)^2*(s15-s23+s45))-
(11*s15*(-s15+s45)*(s15+s45)^2)/(2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(5*s45*(s15+s45)^4)/
(4*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(2*s34^3*(s34+s45)^2)/(s15*(s12+s15)*(-s15+s23+s34)^3)+
(131*s45^4)/(9*(-s12+s34+s45)^4)-(131*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)-(131*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(1093*s45^3)/(36*(-s12+s34+s45)^3)+(17*s15^4*s34^3)/
(6*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^3*s34^2*(-24*s15+s34))/(4*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(2*s15^3*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(17*s15^4*s34^2)/(6*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(2*s15^3*(-s15+s34)^2)/
((s12+s15-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(17*s15^4*s34)/(6*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(7*s15+16*s34))/
(6*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34*(43*s15+32*s34))/(12*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(47*s45^2)/(2*(-s12+s34+s45)^2)+
(5*s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(5*s45^3)/(2*(s12-s45)*
(-s12+s34+s45)^2)+(17*s15^4*s34)/(6*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*(7*s15+16*s34))/
(6*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(11*s15^3*(s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s45*(s15+s45)^3)/
(4*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(4*s15^4*s34^3)/((-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))+(4*s15^4*s34^2)/((-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(4*s15^4*s34)/((-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^3*s34*(7*s15+13*s34))/(3*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^3*s34^2*(7*s15+17*s34))/
(2*(s12-s34)^2*(-s15+s23+s34)^3*(-s12+s34+s45))+
(4*s15^4*s34)/((-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45*(s12-3*s15+2*s45))/(2*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15^3*s45*(-s15+2*s45))/
((-s15+s23+s34)^2*(s12+s23-s45)*(s15-s23+s45)^2)-
(s15^3*s45*(5*s15+2*s45))/(4*(s12-s34)*s34*(-s15+s23+s34)^3)-
(s15^2*(7*s15+2*s45))/(4*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(7*s15+2*s45))/(4*(s12-s34)*s34*(-s15+s23-s45))-
(2*s34^2*(3*s34+2*s45))/(s15*(s12+s15)*(-s15+s23+s34))+
(2*s34*(-3*s12+6*s34+2*s45))/(s15*(-s15+s23+s34))+
(5*s15^3*s45*(s15+3*s45))/(4*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(5*s15^2*s45*(s15+3*s45))/
(4*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)-(131*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)-
(2*s34^2*(-3*s12+6*s34+4*s45))/(s15*(-s15+s23+s34)^2)+
(s15*(91*s15-156*s34+54*s45))/(12*(-s15+s23+s34)*
(s12-s34-s45))+(s15^2+(5*s15*s34)/9-(4*s34*s45)/9)/
((s12+s15-s34)*(s15-s23+s45))+((-3*s15*s45)/2+s34*s45)/
((s12+s15-s34)*(-s15+s23+s34))-
(s15*(43*s15^2+31*s15*s34+36*s15*s45+12*s34*s45))/
(6*(s12-s34)^2*(-s15+s23+s34))+
(s15*(43*s15^2+31*s15*s34+36*s15*s45+12*s34*s45))/
(6*(s12-s34)^2*(-s15+s23-s45))+
(273*s15^2+58*s15*s34-241*s15*s45-20*s34*s45-295*s45^2)/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15*(5*s15^2+41*s15*s34-29*s34^2-32*s15*s45+27*s34*s45-
22*s45^2))/(4*s12*(-s15+s23+s34)^2)+
(5*s15*(3*s15^2+3*s15*s45+s45^2))/(4*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(5*s15*(3*s15^2+3*s15*s45+s45^2))/
(4*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(2*s34^2*(3*s34^2+4*s34*s45+s45^2))/(s15*(s12+s15)*
(-s15+s23+s34)^2)-(s15^2*(5*s15^2+7*s15*s45+2*s45^2))/
(4*(s12-s34)*s34*(-s15+s23+s34)^2)+
(5*s15^2*(s15^2+4*s15*s45+5*s45^2))/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))-
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)-
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(s15*(148*s15^2-226*s15*s34+271*s34^2+93*s15*s45-73*s34*s45+
48*s45^2))/(12*(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(51*s15^2+272*s15*s34+885*s15*s45+23*s34*s45+81*s45^2))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*(-805*s34^3+s34^2*(99*s15-1629*s45)+
3*s34*(51*s15-281*s45)*s45+(39*s15-19*s45)*s45^2))/
(18*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(2*(s15+s34)*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^2*(-s15+s23+s34)^3)-
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23+s34))+
(4*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
((s12-s34)^3*(-s15+s23-s45))+
(5*s15*(s34^2-s15*(3*s15+s45)+s34*(3*s15+s45)))/
(4*(-s15+s23+s34)^2*(s12-s45))+
(2*s34^3*(-s12+2*(s34+s45)))/(s15*(-s15+s23+s34)^3)-
(2*s34*(3*s34^2+s15*(2*s15+s45)+s34*(5*s15+2*s45)))/
((s12+s15)^2*(-s15+s23+s34))+
(2*s34^2+s15*(s15+s45)+s34*(7*s15+2*s45))/
((s12+s15)*(-s15+s23+s34))-(55*s34^3-9*s15*s34*(s12+s45)+
9*s15*s45*(s12-3*s15+s45)+36*s34^2*(s15+3*s45))/
(18*(-s15+s23+s34)^3)-(5*s15*(-s15+s34)*
(s15*s34+s34^2-s15*(2*s15+3*s45)))/(4*(-s15+s23+s34)^3*
(s12-s45))+(22*s34^2+3*s15*(s15+s45)+9*s34*(s15+4*s45))/
(6*(-s15+s23+s34)^2)+(s15*(12*s34^3-3*s15^2*(4*s15+5*s45)+
3*s15*s34*(12*s15+5*s45)-s34^2*(36*s15+5*s45)))/
(4*s12*(-s15+s23+s34)^3)+(s34*(6*s15-4*s45)+
(s15*(-103*s15+6*s45))/12)/((s12-s34)*(-s15+s23+s34))+
(4*s34^4+3*s15^2*s45^2-2*s15*s34*s45*(3*s15+2*s45)+
s34^2*s45*(-3*s15+5*s45)+s34^3*(4*s15+9*s45))/
((s12+s15)*(-s15+s23+s34)^3)+
(s34*((-13*s15)/6+s45)-(s15*(103*s15+18*s45))/12)/
((s12-s34)*(s15-s23+s45))-
(s15*(s34^2*(116*s15-77*s45)+s15*s34*(69*s15+34*s45)+
s15^2*(7*s15+43*s45)))/(6*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*(s34^2*(123*s15-65*s45)+7*s15^2*s45+
s15*s34*(21*s15+58*s45)))/(6*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*(-638*s34^3+s34^2*(612*s15-114*s45)-
135*s15*s34*(4*s15+s45)+27*s15*(14*s15^2+7*s15*s45-
2*s45^2)))/(36*(-s15+s23+s34)^3*(s12-s34-s45))+
(2*(3*s34^4+s15^2*(s15-s45)*s45+4*s34^3*(s15+s45)-
s15*s34*s45*(3*s15+s45)+s34^2*(s15^2+s45^2)))/
((s12+s15)^2*(-s15+s23+s34)^2)-
(4*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
((s12-s34)^3*(-s15+s23+s34)^2)+
(4*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/((s12-s34)^3*
(-s15+s23+s34)^3)+(-7*s34^3+s15*s45^2-
11*s34^2*(s15+s45)-s34*(2*s15^2+s15*s45+3*s45^2))/
((s12+s15)*(-s15+s23+s34)^2)+
((-s15+s34)*(s15^2*(5*s15-s45)-s34^2*(-5*s15+s45)+
2*s34*(-5*s15^2+s15*s45+5*s45^2)))/(2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(s34^2*(3*s15+s45)+
s15*(3*s15^2+s15*s45-3*s45^2)+s34*(-6*s15^2-3*s15*s45+
7*s45^2))/(2*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^3*(29*s15-12*s45)+s15^3*(-10*s15+3*s45)+
s34^2*(4*s15^2+17*s15*s45-16*s45^2)+
s15*s34*(-23*s15^2-3*s15*s45+12*s45^2))/
(4*(s12-s34)*(-s15+s23+s34)^3)+
(3*s34^2*(-59*s15+28*s45)-2*s15*(53*s15^2-3*s15*s45+3*s45^2)+
s34*(10*s15^2-69*s15*s45+30*s45^2))/(12*(s12-s34)*
(-s15+s23+s34)^2)-
(s15^2*(562*s34^3+3*s34^2*(-69*s15+200*s45)+
s15*(-24*s15^2+61*s15*s45+33*s45^2)+
s34*(81*s15^2-153*s15*s45+38*s45^2)))/(12*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*(11*s34^2*(-83*s15+58*s45)+
3*s34*(33*s15^2+42*s15*s45+38*s45^2)+
3*s15*(28*s15^2+122*s15*s45+63*s45^2)))/(36*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)-(51*s15^3+885*s15^2*s45+1719*s15*s45^2+
927*s45^3+s34*(272*s15^2+556*s15*s45+275*s45^2))/
(36*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(-84*s15^3+336*s15^2*s45+1512*s15*s45^2+57*s45^3+
s34*(182*s15^2+690*s15*s45+319*s45^2)))/(18*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2*(s34^2*(364*s15+2734*s45)+
3*s45*(-41*s15^2+284*s15*s45+38*s45^2)+
s34*(-183*s15^2+1036*s15*s45+2848*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(168*(s15+s45)^3*(-s15+7*s45)+s34*(364*s15^3+1380*s15^2*s45+
1608*s15*s45^2+607*s45^3))/(36*(s12-s34-s45)^3*
(s15-s23+s45))+((2*(s12-s34))/(s12*s15*(-s15+s23+s34))+
s15^3/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15-s34)^2/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(-(s12*s15)/2+s15^2)/(s12^2*s34*(-s15+s23+s34))-
s15^3/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*(-s15+s23+s34))-
(2*s15^2*(s15+s34))/(s12^2*(s12+s15)^2*(-s15+s23+s34))+
(2*s15*s34*(4*s15+s34))/(s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15*(3*s15+2*s34))/(s12^2*(s12+s15)*(-s15+s23+s34))+
(4*s15^2+(9*s15*s34)/2-s34^2)/(s12^2*(s12-s34)*
(-s15+s23+s34))+((-s15+s34)*(s15^2-2*s15*s34+
s34*(s34-5*s45)))/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^
2)+(s15^3*(s15-4*s45))/(s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(5*s15^3*s34^3)/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(5*s15^3*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)*
(s12-s34-s45)^3)-(5*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(-s15+s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s15*s34^2*(119*s15^2+206*s15*s34-13*s34^2))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*s34*(91*s15^2+132*s15*s34-7*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))-
(s15*(48*s15^2+97*s15*s34+38*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(2*s34^2*(s12-s34-s45))/
(s12*s15*(-s15+s23+s34)^3)+(s15^5*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^3)+
(2*s15^5*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(5*s15^4*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15^3*s45)/(2*s12^2*s34*(-s15+s23+s34)^3)-
(s15^5*s45)/(s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(3*s15^4*s45)/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)+
(3*s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(s15^4*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15^4*s45)/(s12^2*(s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)-(3*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*s45)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*(s12-2*s15+s45))/(2*s12^2*s34*(-s15+s23+s34)^2)+
(3*s15^3*s45*(-s15+s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(-s15+s23-s45))+(s15^4*s45)/
(s12^2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^4*(s15-s45)*s45)/(s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(s15^4*s45)/(s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15^4*s45*(-s15+s45))/
(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45)^2)+
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(-s12+s15))/(2*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(-(s12*s15)/2+s15^2)/(s12^2*s34*(s15-s23+s45))-
s15^3/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(4*s15^2*s34^2)/(s12^2*(s12-s34)^3*(s15-s23+s45))+
(2*s15*s34*(4*s15+s34))/(s12^2*(s12-s34)^2*(s15-s23+s45))+
s15^4/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45))+(-(s12*s15^2)/2+s15^3)/
(s12^2*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))+(4*s15^2+(9*s15*s34)/2-s34^2)/
(s12^2*(s12-s34)*(s15-s23+s45))+
(4*s15^2+s15*s34+4*s34^2)/(9*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15^3*(s15-5*s45))/(s12^2*(s12+s15)*
(-s15+s23+s34)^2*(s15-s23+s45))-(5*s15^3*s34^2)/
(12*s12^2*(s12-s34)*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s15-s23+s45))-(s15*(48*s15^2+97*s15*s34+38*s34^2))/
(12*s12^2*(s12-s34)*(s12-s34-s45)*(s15-s23+s45))+
(2*s15^4*s45)/(s12^2*(s12+s15)^2*(-s15+s23+s34)^2*
(s15-s23+s45))+(3*s15^3*s45)/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)*(s15-s23+s45))-(2*s15^4*s45*(-s15+s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^3*(s15-s23+s45))+
(295*(s15+s45))/(36*s12^2*(s15-s23+s45))+
(5*s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(5*s15*s45*(s34+s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15*s45*(-s15+s45)*(s34+s45))/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(131*(s15+s45)^3*(s34+s45)^2)/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(131*s15^3*(s34+s45)^4)/(9*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(5*s15^3*s34^4)/(12*s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(5*s15^3*s45^4)/(4*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(2*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(17*s15^3*s34^4)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(17*s15^3*s34^3)/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(17*s15^3*s34^2)/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34*(53*s15+3*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*s34^2*(82*s15+3*s34))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*s34^3*(-111*s15+8*s34))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(5*s15^3*s45^3)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(17*s15^3*s34^2)/(6*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^2*s34*(53*s15+3*s34))/(12*s12^2*(s12-s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s45*(s15+s45)^3)/(4*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-(4*s15^3*s34^4)/
(s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*(-s12+s34+s45))-
(4*s15^3*s34^3)/(s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(4*s15^3*s34^2)/(s12^2*(-s12+s34)^3*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^3*(31*s15+17*s34))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))+
(s15^2*s34*(48*s15+19*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+
(s15^2*s34^2*(55*s15+19*s34))/(6*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))-(4*s15^3*s34^2)/
(s12^2*(-s12+s34)^3*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s34*(48*s15+19*s34))/(6*s12^2*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45))+
(2*s34*(-2*s12+2*s34+s45))/(s12*s15*(-s15+s23+s34)^2)+
(2*s15^2*s34*(2*s15+2*s34+s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)-(5*s15^2*s45^2*(s15+2*s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15*s45*(-s15+s34+2*s45))/(2*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15^3*(-2*s15+3*s45))/
(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^2)+
(5*s15^2*s45^3*(s15+3*s45))/(4*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)+(131*s15^2*(s34+s45)^3*
(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)+(s15^3*s45*(-5*s15+4*s45))/(s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))+
(-70*s12+293*s15-34*s34+18*s45)/(36*s12^2*(-s15+s23+s34))-
(s15*(s12^2-2*s12*s15+2*s15^2+2*s12*s45-5*s15*s45))/
(2*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(s15-s34)*s34*(103*s15*s34+41*s34^2+48*s15*s45-
48*s34*s45))/(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(9*s15^2+25*s12*s34+188*s15*s34+43*s34^2-36*s12*s45+
53*s15*s45-46*s34*s45)/(18*s12^2*(-s15+s23+s34)^2)-
(2*s15^2*(s15+s34)*(s34^2-2*s15*s45+s34*s45))/
(s12^2*(s12+s15)^2*(-s15+s23+s34)^3)-
(5*s15*s45*(s15^2+3*s15*s45+2*s45^2))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(4*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+(128*s15^2+212*s15*s34+
10*s34^2+810*s15*s45+295*s34*s45+611*s45^2)/
(18*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*s45*(s12^2+s15*(5*s15-3*s45)+s12*(-3*s15+s45)))/
(2*s12^2*(s15-s23-s34)^3*(s15-s23+s45))+
(s15*s34*(29*s34^2+s34*(67*s15-48*s45)+48*s15*(s15+s45)))/
(6*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(5*s15*s45*(s15^2+s34^2-s34*(2*s15+s45)))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45))+
((64*s15^2)/9+(5*s34^2)/9+45*s15*s45+(3*s45^2)/2+
s34*((106*s15)/9+s45))/(s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(4*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*(s15^2*(2*s34-9*s45)+s15*s34*(6*s34-s45)+
2*s34^2*(s34+s45)))/(s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(4*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(s15*(s15^2+2*s34*(2*s34+s45)+s15*(9*s34+s45)))/
(s12^2*(s12+s15)*(-s15+s23+s34)^2)+
(s15^4+s34^3*(s34-13*s45)-4*s15*s34^2*(s34-5*s45)+
2*s15^2*s34*(3*s34-5*s45)-s15^3*(4*s34+5*s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23-s34)^3)+
(30*s34^3+s15*s34*(145*s15-42*s45)+48*s15^2*(s15+s45)+
s34^2*(113*s15+12*s45))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(10*s15^2*s34*(4*s34-9*s45)-
6*s34^3*(3*s34+5*s45)+s15^3*(139*s34+48*s45)+
s15*s34^2*(-161*s34+54*s45))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(344*s15^3+s34^2*(281*s15-2*s45)+
2510*s15^2*s45+4242*s15*s45^2+74*s45^3+
s34*(857*s15^2+2681*s15*s45+72*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(-108*s15^3+s15^2*(-107*s34+256*s45)-
4*s34*(10*s34^2+s34*s45-9*s45^2)+
s15*(17*s34^2+1197*s34*s45+99*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(344*s15^3+s15^2*(857*s34+2510*s45)+
s45*(275*s34^2+1809*s34*s45+2148*s45^2)+
s15*(281*s34^2+2681*s34*s45+4242*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(38*s45^2*(s34+s45)^2+s15^3*(865*s34+925*s45)+
s15^2*(379*s34^2+3839*s34*s45+3595*s45^2)+
s15*s45*(1001*s34^2+5281*s34*s45+4415*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(38*s34*s45*(s34+s45)^2+s15^3*(185*s34+389*s45)+
s15^2*(848*s34^2+3367*s34*s45+2645*s45^2)-
4*s15*(47*s34^3-481*s34^2*s45-579*s34*s45^2-51*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-18*s15^4-38*s34^2*(s34+s45)^2+3*s15^3*(163*s34+45*s45)+
s15^2*(-426*s34^2-620*s34*s45+88*s45^2)-
s15*(927*s34^3+1211*s34^2*s45+287*s34*s45^2+54*s45^3))/
(36*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(72*s15^4-72*s15^3*(4*s34+s45)+4*s34*(s34+s45)^2*
(150*s34+19*s45)+s15^2*(371*s34^2+862*s34*s45+
461*s45^2)+2*s15*(843*s34^3+1823*s34^2*s45+
1021*s34*s45^2+65*s45^3)))/(36*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^2)+
(s15^2*(2*(s34+s45)^3*(543*s34+19*s45)+
5*s15*(167*s34^3+528*s34^2*s45+552*s34*s45^2+203*s45^3)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(5*s45*(s15+s45)^2*(185*s15+349*s45)+
s34^2*(379*s15^2+1001*s15*s45+607*s45^2)+
s34*(865*s15^3+3839*s15^2*s45+5281*s15*s45^2+2307*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(4*s45*(s34+s45)^2*(281*s34+19*s45)+
10*s15^2*(85*s34^2+179*s34*s45+97*s45^2)+
s15*(379*s34^3+4218*s34^2*s45+7434*s34*s45^2+3730*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-9*s12^2*s15-17*s34^3+16*s34^2*(3*s15+4*s45)+
9*s15*s45*(5*s15+4*s45)-s15*s34*(45*s15+43*s45)+
s12*(19*s34^2+9*s15*(s15-s45)+9*s34*(3*s15+8*s45)))/
(18*s12^2*(-s15+s23+s34)^3))*tr5,
-37/24+s15^2/(6*s34*(-s15+s23+s34))+
s15^3/(3*s12*s34*(-s15+s23+s34))+(4*s15+5*s34)/
(24*(-s15+s23+s34))+(s15^2*(s15-3*s45))/
(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15^4*s34^2)/(6*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)-
(s15^4*s34)/(6*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
s15^4/(6*(s12-s34)*(-s15+s23+s34)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^4-s15*s34^3)/(6*s12*(-s15+s23+s34)*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15*(-s15^3+s34^3))/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)+s15^4/(6*(-s15+s23+s34)*(s12-s34-s45)*
s45^2)+(s15*(s12+3*s15-3*s34)*s34^2)/(6*(-s15+s23+s34)^3*
s45)+(s15^4*s34^2)/(3*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(s15^4*s34)/(3*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15^3*(3*s15+s34))/(6*(s12-s34)*(-s15+s23+s34)^2*s45)+
s15^4/(3*(s12-s34)^2*(-s15+s23+s34)*s45)-
s15^3/(6*(s12-s34)*(-s15+s23+s34)*s45)-
(s15*s34)/(6*(-s15+s23+s34)*s45)+(s15*s34*(-s12-s15+4*s34))/
(6*(-s15+s23+s34)^2*s45)+(s15*(-s15+s34)^2*(3*s15+7*s34))/
(6*s12*(-s15+s23+s34)^2*s45)+(s15^3*s34*(-4*s15+9*s34))/
(6*(s12-s34)*(-s15+s23+s34)^3*s45)+(s15^3-3*s15*s34^2)/
(6*s12*(-s15+s23+s34)*s45)-(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15^4-s15*s34^3)/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)+(5*s15*s34^2)/(6*(-s15+s23+s34)*(s12-s45)*
s45)+(s15*s34*(-s15+s34)^2*(-4*s15+7*s34))/
(6*(-s15+s23+s34)^3*(s12-s45)*s45)-
(s15*(s15^3-5*s15*s34^2+4*s34^3))/(2*(-s15+s23+s34)^2*
(s12-s45)*s45)+(s15^3*(3*s15+s34))/(6*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)+s15^3/(6*(-s15+s23+s34)*
(s12-s34-s45)*s45)+(s15^2*s45)/(3*(s12-s34)*s34*
(-s15+s23+s34))+s45/(3*s12-3*s45)+
(s15^3*(4*s15-3*s45)*s45)/(6*s12*s34*(-s15+s23+s34)^3)+
(s12*s15*s45)/(12*(-s15+s23+s34)*(s23-s45)^2)+
(2*s15^4*s45)/(3*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
s45^2/(3*(s12-s45)^2)-(s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)-(s15^2*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2*s45^2)/(8*(-s15+s23+s34)^2*
(s23-s45)*(s12+s23-s45))-(s15^4*s45^2)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(5*s45^2)/(6*(s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(s15^3*s45^3)/(24*(-s15+s23+s34)^3*
(s23-s45)^2*(s12+s23-s45))+
s45^3/(3*(s12-s45)^2*(s12-s34-s45))+
(2*s15*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3+
s12*(s15^2+2*s15*s34-2*s34^2)))/((-s15+s23+s34)^2*
(s15+s45)^2)-(2*s15*(s12*(3*s15-2*s34)*s34^2+
s12^2*(s15^2+s15*s34+s34^2)+s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)))/((-s15+s23+s34)^3*(s15+s45)^2)+
(2*s12*(s12-s15)*s15^3)/((-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)-(2*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(2*s15^4*(-s15+s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45)^2)-
s15^2/((-s15+s23+s34)*(s15+s45))+
(-2*s15^3+s12^2*s34-4*s15^2*s34+2*s15*s34^2+s34^3-
2*s12*(s15^2+s15*s34+s34^2))/((-s15+s23+s34)^2*(s15+s45))+
(s12^2*(s15^2-s34^2)-s34*(6*s15^3-9*s15^2*s34+s15*s34^2+
s34^3)+s12*(s15^3+s15^2*s34+s15*s34^2+2*s34^3))/
((-s15+s23+s34)^3*(s15+s45))+(3*s15^3*(s15-s34))/
((-s15+s23+s34)^2*(s12-s34-s45)*(s15+s45))+
(s15^3*(4*s15^2-9*s15*s34+5*s34^2))/((-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45))+(s15*(s15+s45))/
(6*(s12-s34)*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34))-(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34))+(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34))-(s15*(s15+s45))/
(6*(s12-s34)*(-s15+s23-s45))-(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23-s45))+(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23-s45))-(s15*(s15+s45))/
(6*s34*(-s15+s23-s45))-(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23-s45))+(s15^3*s45*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34)^2)-(s15^3*s45*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)+(s15^3*s45*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+(s15^2*(2*s15+s45))/
(3*(s12-s34)^2*(-s15+s23+s34))-(s15^2*(2*s15+s45))/
(3*(s12-s34)^2*(-s15+s23-s45))+s15^2/(s15-s23+s45)^2-
(s15^3*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^3*s45^3)/((-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)-
(s12^2*s15^4)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45)^2)+
(s12*s15^3*(-s12+s15))/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45)^2)+(s12*s15^3)/((-s15+s23+s34)*(s15+s45)*
(s15-s23+s45)^2)+s15/(2*(s15-s23+s45))+
s15^3/(3*s12*s34*(s15-s23+s45))+
s15^4/(3*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+s15^4/(6*s12*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s34)*s45^2*(s15-s23+s45))-
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s34-s45)*s45^2*(s15-s23+s45))+
s15^3/(6*s12*s45*(s15-s23+s45))+
s15^4/(3*(s12-s34)^2*s45*(s15-s23+s45))-
s15^3/(6*(s12-s34)*s45*(s15-s23+s45))+
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
s15^3/(6*(s12-s34-s45)*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))+
(s15^2*s45)/(3*(s12-s34)*s34*(s15-s23+s45))-
(s15^2*s45^2)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(3*s15^2*s45^3)/(2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-(2*s12^2*s15^4)/
((-s15+s23+s34)^3*(s15+s45)^2*(s15-s23+s45))+
(2*s12*s15^3)/((-s15+s23+s34)*(s15+s45)^2*(s15-s23+s45))-
s15^2/((s15+s45)*(s15-s23+s45))+(s12*s15^3*(2*s12+s15))/
((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45))+
(s12*(s12-2*s15)*s15^2)/((-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(2*s12*s15^2)/((-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))-(s15*(s15+s45))/(3*(s12-s34-s45)*
(s15-s23+s45))-(s15^2*s45*(s15+s45))/(3*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15-s23+s45))-(5*s15*(s15+s45)^3)/
(3*(s12-s34-s45)^3*(s15-s23+s45))-
(s15+s45)^4/(3*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(4*s12^2*s45^2)/(3*(-s15+s23+s34)^2*(-s23+s45)*
(s15-s23+s45))+(4*s12^2*s45^3)/(3*(-s15+s23+s34)^3*
(-s23+s45)*(s15-s23+s45))-(5*s15^4*(s34+s45)^2)/
(3*(-s15+s23+s34)^3*(s12-s34-s45)^3)-
(s15^4*s34^2)/(2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(s15^4*s34)/(2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)-
s15^4/(2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^4*s45^2)/(2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+s45^3/(2*(s12-s45)*(-s12+s34+s45)^2)+
(2*s15^4*(-s15+s34)^2)/((-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(2*s15^4*(s15-s34))/((-s15+s23+s34)^2*
(s15+s45)*(-s12+s34+s45)^2)-
s15^4/(2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s15+s45)^2)/(3*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15+s45)^4/(2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^4*s34^2)/(6*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(s15^4*s34)/(6*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34*(-4*s15+9*s34))/(6*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(s15*s45*(-s15+s34+s45))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)+(s15*(s15+s34+s45))/
(2*(-s15+s23+s34)*(s12-s45))-(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))+(s15^3*(s15+2*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(3*s15+2*s45))/(6*(s12-s45)*(s15-s23+s45))+
(s15^3*s45*(-4*s15+3*s45))/(6*(s12-s34)*s34*(-s15+s23+s34)^3)+
(5*s15^3*(s34+s45)*(s15+3*s45))/(3*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)-(s23+3*s45)/(24*(s12+s23-s45))-
(s15^3*s45*(s15+4*s45))/(3*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s15^3*s45*(s15+4*s45))/
(2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(-3*s34+4*s45))/(12*(-s15+s23+s34)^2*
(s12+s23-s45))+(s45*(-s15+4*s34+4*s45))/
(24*(-s15+s23+s34)*(s12+s23-s45))+
(s15^2*s45^2*(3*s15+13*s45))/(12*(-s15+s23+s34)^3*(s23-s45)*
(s12+s23-s45))+(-2*s12*s15+66*s12*s45-5*s15*s45)/
(24*(-s15+s23+s34)*(s23-s45))+
(s15^2*(-s15+s34)*(-(s15*s34)+s34^2-s15*s45))/
((-s15+s23+s34)^3*(s12-s45)^2)-
(s15^2*(3*s15^2+s15*s45-2*s45^2))/(6*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(6*s12*s34*(-s15+s23+s34)^2)+
(s15^2*(-16*s15^2+s34*(s15-29*s45)-7*s15*s45+s45^2))/
(6*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^2-s15*s45+s45^2)/(3*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(6*s15^2-9*s15*s34+34*s34^2+18*s15*s45+5*s34*s45+
s45^2))/(6*(-s15+s23+s34)^3*(s12-s34-s45))-
(s15^3*(12*s15^2-17*s15*s34+31*s34^2-5*s15*s45+32*s34*s45+
s45^2))/(6*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(3*s12*s15+2*s15^2+2*s12*s45+19*s15*s45+2*s45^2)/
(6*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^2*(s15^2+3*s15*s45+3*s45^2))/(3*(-s15+s23+s34)*
(s12-s34-s45)^3)+(s15*(-11*s15^2-25*s15*s45+5*s45^2))/
(6*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(3*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(2*(-s15+s23+s34)*(s12-s45)*
(-s12+s34+s45)^2)+(-20*s15^2+88*s15*s34-32*s34^2+
2*s12*(7*s15+15*s34-29*s45)+81*s15*s45-8*s34*s45+8*s45^2)/
(24*(-s15+s23+s34)^2)-(s15*(11*s15^2+25*s15*s45+17*s45^2))/
(6*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3+s15^2*s45+(s15*s45^2)/3)/((s12-s45)^2*(s15-s23+s45))+
(s15^3-3*s15^2*s45-5*s15*s45^2-2*s45^3)/
(3*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(-7*s15^3-2*s15^2*s45+s45^3)/(6*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)-(s23^2-2*s23*s45+
s45*(-3*s15+s45))/(12*(s12+s23-s45)^2)-
(s15*(s15^2-10*s15*s45+s45^2+8*s34*(-2*s15+s45)))/
(6*(s12-s34)*(-s15+s23+s34)^2)-
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(24*(-s15+s23+s34)^3*(s23-s45)^2)+
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(24*(-s15+s23+s34)^2*(s23-s45)^2)-
(s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(3*(-s15+s23+s34)*
(s12-s45)^2)+(s15*(2*s15*s45-3*s12*(2*s15+s45)))/
(6*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s15*(5*s15^2+10*s15*s45+s45^2-s34*(2*s15+s45)))/
(3*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^2*(7*s15*s34-5*s34^2+s15*(-2*s15+3*s45)))/
(2*(-s15+s23+s34)^3*(s12-s45))+
(s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(3*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(19*s15*s34-5*s34^2+s15*(-2*s15+15*s45)))/
(6*(-s15+s23+s34)^2*(s12-s45))+
(s12^2*(30*s15-62*s45)+8*s15*s45*(s15+15*s45)+
s12*(2*s15^2+151*s15*s45-158*s45^2))/(24*(-s15+s23+s34)^2*
(s23-s45))+(s15*(s34^2*(-15*s15+7*s45)+
s34*(21*s15^2-18*s15*s45+s45^2)-3*s15*(2*s15^2-5*s15*s45+
s45^2)))/(6*(s12-s34)*(-s15+s23+s34)^3)+
(s15*(-6*s34^3+s34^2*(18*s15-4*s45)-s34*(18*s15^2-12*s15*s45+
s45^2)+3*s15*(2*s15^2-4*s15*s45+s45^2)))/
(6*s12*(-s15+s23+s34)^3)+
(s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(3*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*(3*s15^2*(s15-s45)*s45+
3*s15*s34*(-s15+s45)^2-s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(3*(s12-s34)^2*(-s15+s23+s34)^3)+
(4*s15^2*s45^2-s12*s15*(6*s15^2-6*s15*s45+s45^2)+
3*s12^2*(2*s15^2-2*s15*s45+s45^2))/(6*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+(6*s12^2*(-s15+2*s45)+
s12*s45*(-17*s15+18*s45)+s45*(-s15^2+9*s15*s45+2*s45^2))/
(6*(-s15+s23+s34)^2*(-s15+s23-s45))+
(3*s15*s45^2*(-2*s15+s45)-3*s12^2*s45*(-4*s15+5*s45)+
s12*(6*s15^3-6*s15^2*s45+27*s15*s45^2-16*s45^3))/
(6*(-s15+s23+s34)^3*(-s15+s23-s45))+
(4*s12*s15*s45^3-6*s15^2*s45^3-3*s12^2*(-2*s15^3+2*s15^2*s45-
2*s15*s45^2+s45^3))/(6*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(3*s15*s45*(3*s15^2+25*s15*s45-29*s45^2)+
s12^2*(29*s15^2-90*s15*s45+93*s45^2)+
2*s12*(2*s15^3+39*s15^2*s45-87*s15*s45^2+46*s45^3))/
(24*(-s15+s23+s34)^3*(s23-s45))+
(s12^2*(-6*s15+5*s34+14*s45)-3*(-4*s15*s34^2+11*s34^3+
s15*s34*(16*s15-25*s45)+s15*s45*(3*s15+25*s45))+
s12*(28*s34^2-4*s34*(20*s15+7*s45)+7*(-4*s15^2+s15*s45+
4*s45^2)))/(24*(-s15+s23+s34)^3)+
(1/(24*s12^2)-(s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))-
(s15^2*s34)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(s15*(3*s15+s34))/(6*s12^2*(s12-s34)*(-s15+s23+s34))+
1/(8*(-s15+s23+s34)*(s23-s45))+(s15+s23+s34-6*s45)/
(24*s12^2*(s12+s23-s45))+(s15^3*s34^3)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(s15^3*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^3*s34)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)-(s15*(s12+s15-s34)^2*s34)/
(6*s12^2*(-s15+s23+s34)^3*s45)-(s15^3*s34^3)/
(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(s15^3*s34)/(3*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)-
(s15^3*s34^2)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15*(s12+s15-s34)*(s15+s34))/(6*s12^2*(-s15+s23+s34)^2*
s45)-s15^3/(2*s12^2*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^3*s34)/(3*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*s34^2*(s15+6*s34))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^3*
s45)-(s15^3*s45)/(6*s12^2*s34*(-s15+s23+s34)^3)+
(s15^3*s45^2)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))+(s15^3*s45^3)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(2*s15*(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*s34+
s12*s15^2*(-s15+s34)+s12^3*(s15+s34)))/
(s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(2*s15^3*(-s15+s34)^3)/(s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(s15*(s12^2-s15^2))/
(s12^2*(-s15+s23+s34)^2*(s15+s45))+
(s12*s15^2*(2*s15-3*s34)+s12^3*s34+
s15^2*(-2*s15^2+5*s15*s34-3*s34^2)-
s12^2*(s15^2+s15*s34+s34^2))/(s12^2*(-s15+s23+s34)^3*
(s15+s45))+(s15^3*(s15-s34))/(s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-(s15^2*(s15-s34)^2*
(-2*s15+3*s34))/(s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*
(s15+s45))-(s15^2*(s12+s15+s45))/(6*s12^2*s34*
(-s15+s23+s34)^2)-s15/((-s15+s23+s34)*
(s15-s23+s45)^2)-(s15^4*s45^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+
(s12*s15^3)/((-s15+s23+s34)^3*(s15+s45)*(s15-s23+s45)^2)+
(s12*s15^2)/((-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
s15/(6*s12^2*(s15-s23+s45))-(s15*(s12+s15))/
(6*s12^2*s34*(s15-s23+s45))+(s15^2*(s12+s15))/
(6*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))-
(s15^2*s34)/(3*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15*(3*s15+s34))/(6*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^3*s34)/(6*s12^2*(s12-s34)*s45^2*(s15-s23+s45))-
s15^3/(2*s12^2*(s12-s34)*s45*(s15-s23+s45))-
(s15^3*s34)/(3*s12^2*(s12-s34)^2*s45*(s15-s23+s45))-
(s15^2*(s12+s15))/(6*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+s15^3/(2*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))+(4*s12*s45)/(3*(-s15+s23+s34)^2*
(s23-s45)*(s15-s23+s45))+(s15^3*s45^2)/
(2*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(2*s12*s15^3)/((-s15+s23+s34)^3*(s15+s45)^2*
(s15-s23+s45))+(2*s12*s15^2)/((-s15+s23+s34)^2*
(s15+s45)^2*(s15-s23+s45))+(s15^2*(s12+s15))/
((s15-s23-s34)^3*(s15+s45)*(s15-s23+s45))-
s15^3/(s12*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))+
(s15*(s12^2-s15^2))/(s12^2*(-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))-s15^3/(s12^2*(s12-s34-s45)*(s15+s45)*
(s15-s23+s45))+(s45*(s15+s45)^3)/(3*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(4*s12*s45^2)/
(3*(-s15+s23+s34)^3*(-s23+s45)*(s15-s23+s45))+
(5*s15*(s15+s45)^2*(s34+s45))/(3*s12^2*(-s15+s23+s34)*
(s12-s34-s45)^3)+(5*s15*(s15+s45)^2*(s34+s45))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15^3*(s34+s45)^3)/(3*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)+(s15^3*s34^3)/(2*s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^2)+(s15^3*s34^2)/
(2*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^3*s34)/(2*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(s15^3*s45^3)/(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s15^3*(-s15+s34)^3)/
(s12^2*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(s15^3*s34)/(2*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s45*(s15+s45)^3)/(2*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(6*s12^2*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45))+(s15^3*s34^2)/
(6*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^3*s34)/(6*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
s15^3/(2*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))-
(s15^3*s34)/(3*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15^2*s34^2*(s15+6*s34))/(6*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-s15^3/(s12^2*(s15-s23-s34)*(s15+s45)*
(-s12+s34+s45))+s15^3/(s12^2*(s15-s23-s34)*
(s15-s23+s45)*(-s12+s34+s45))+(s15^3*s34)/
(6*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15^2*s45^2*(-s15+s34+s45))/(12*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)^2)+((s15+s45)^2*(s15+2*s45))/
(2*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^2*(s34+s45)^2*(s15+2*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^2*s45^2*(s15+3*s45))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(3*s12-5*s15+3*s34+5*s45)/
(24*s12^2*(-s15+s23+s34))+(s15^2*s45*(2*s15+9*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(31*s12+64*s45)/(24*(-s15+s23+s34)^2*(s23-s45))+
(s12*(s15-s45)+s15*s45)^2/(24*s12*(s15-s23-s34)^3*
(s23-s45)^2)+(-6*s12*s15+3*s12*s45+2*s15*s45)/
(6*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15*(-s15+s34)*(5*s15*s34+5*s34^2+3*s15*s45-3*s34*s45))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^3)+
(s15*s45*(-4*s15*s34+4*s34^2+19*s15*s45-4*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(2*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(s15*s45*(s15^2+3*s15*s45+3*s45^2))/(3*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(2*s15*(13*s15+s34)+26*s15*s45+3*s45^2)/
(6*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15^2+4*s15*s45+5*s45^2))/(2*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s15^2-3*s34^2+2*s15*(s34-7*s45)+6*s34*s45+9*s45^2)/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(8*s15^2*(3*s15+s34)+s15*(45*s15+17*s34)*s45+36*s15*s45^2+
3*s45^3)/(6*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-2*s15*s45+s12*(-s15+s45))/(24*(-s15+s23+s34)^2*
(s23-s45)^2)-(s15*(4*s34^2+3*s34*(s15-s45)+
3*s15*(s15+s45)))/(6*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(s15*s34*(-s15+s34)*
(-(s34*s45)+s15*(2*s34+s45)))/(3*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(9*s12^2-12*s15^2+2*s15*s45+s45^2+
s12*(s15+2*s45))/(6*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(3*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*s45*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(s15^2+s23^2+s34^2+s15*(s23-2*s34-5*s45)+3*s34*s45+
3*s45^2-s23*(s34+3*s45))/(12*s12^2*(s12+s23-s45)^2)+
(s15*s45*(2*s15^2+2*(s34+s45)^2-s15*(4*s34+5*s45)))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15*(3*s15^2*s34+3*s34^3-s34^2*(6*s15+5*s45)+
s15*s45*(5*s15+6*s45)))/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45))+(6*s15^3+s34^2*(3*s15-s45)+38*s15^2*s45-
s15*s45^2+s45^3+2*s15*s34*(13*s15+6*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(13*s15^2-s45*(s34+3*s45)+s15*(s34+13*s45))/
(3*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(24*s15^3-3*s45^2*(s34+s45)+s15*s45*(17*s34+36*s45)+
s15^2*(8*s34+45*s45))/(6*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s12^3*(30*s15-62*s45)+s15^2*s45^2+
4*s12*s15*s45*(s15+7*s45)+s12^2*(3*s15^2+56*s15*s45-
61*s45^2))/(24*s12^2*(s15-s23-s34)^3*(s23-s45))+
(6*s12^3*(s15-2*s45)-3*s15^2*s45^2-s12*s15*s45*(4*s15+s45)+
s12^2*(-6*s15^2+20*s15*s45-13*s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15^2*(12*s15^3-12*s15^2*(3*s34+s45)-(s34+s45)^2*
(21*s34+s45)+6*s15*(s34^2-3*s34*s45-3*s45^2)))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(4*s12^2*s15*s45^2-6*s12*s15^2*s45^2+6*s15^3*s45^2-
3*s12^3*(2*s15^2-2*s15*s45+s45^2))/
(6*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(-9*s12^3+4*s12^2*(s15-s45)-2*s15^2*(s15+4*s45)+
s12*(13*s15^2-10*s15*s45+2*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(3*s34^2+4*s34*s45-3*(s15^2+4*s15*s45+2*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(s15^3-(s34+s45)^3-s15^2*(3*s34+7*s45)+
s15*(3*s34^2+10*s34*s45+7*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)+(s15^2*(s34-4*s45)+
(s34-2*s45)*(s34+s45)^2+s15*(-2*s34^2+2*s34*s45+8*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*(13*s34^3+17*s34^2*s45+5*s34*s45^2+s45^3+
2*s15^2*(10*s34+s45)+s15*(29*s34^2+58*s34*s45+17*s45^2)))/
(6*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(27*s15^2*(s34+s45)-2*s45*(-4*s34^2-3*s34*s45+s45^2)+
s15*(8*s34^2+53*s34*s45+54*s45^2)))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(-39*s12^2+2*s12*(-8*s15+s34-4*s45)+
2*(22*s15^2+s34^2-6*s15*s45-3*s34*(s15+s45)))/
(24*s12^2*(-s15+s23+s34)^2)+
(-5*s12^3+4*s12*s15*(3*s15+15*s34-8*s45)+
s12^2*(67*s15-9*s34+9*s45)+4*s15*(-4*s15^2+
12*s15*(s34+s45)+s34*(23*s34+4*s45)))/
(24*s12^2*(-s15+s23+s34)^3))*tr5,
-1/9-s15^2/(6*s34*(-s15+s23+s34))+
(11*s15^3)/(12*s12*s34*(-s15+s23+s34))-
(4*s34)/(3*(-s15+s23+s34))+(s15*(57*s34-64*s45))/
(12*s12*(-s15+s23+s34))-(53*s15^4*s34^3)/
(36*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(53*s15^4*s34^2)/(36*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(53*s15^4*s34)/(36*(s12-s34)*(-s15+s23+s34)*s45^3)-
(41*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*s45^2)-
(41*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)-
(41*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(s15^3*s34^2*(-22*s15+3*s34))/(4*(s12-s34)*
(-s15+s23+s34)^3*s45^2)-(s15^3*(46*s15+127*s34))/
(18*(s12-s34)*(-s15+s23+s34)*s45^2)-
(s15^3*s34*(145*s15+254*s34))/(36*(s12-s34)*(-s15+s23+s34)^2*
s45^2)+(s15*(-s15^3+s34^3))/(6*s12*(-s15+s23+s34)*s45^2)-
(s15*s34^2*(-s15+s34)^3)/(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15^4-s15*s34^3)/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)+(s15^3*(46*s15+127*s34))/
(18*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(31*s15^4*s34^3)/(18*(-s12+s34)^3*(-s15+s23+s34)^3*s45)-
(7*s15*s34*(-s15+s34)^3)/(12*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12+s15-4*s34)*s34)/(6*(-s15+s23+s34)^2*s45)+
(31*s15^4*s34^2)/(18*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(s15*s34)/(6*(-s15+s23+s34)*s45)+(31*s15^4*s34)/
(18*(-s12+s34)^3*(-s15+s23+s34)*s45)+
(s15*s34^2*(-s12-3*s15+3*s34))/(6*(-s15+s23+s34)^3*s45)-
(s15^3*s34^2*(15*s15+8*s34))/(4*(s12-s34)^2*(-s15+s23+s34)^3*
s45)+(s15*(-s15+s34)^2*(9*s15+16*s34))/
(12*s12*(-s15+s23+s34)^2*s45)-(s15^3*s34*(47*s15+61*s34))/
(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)-
(s15^3*(53*s15+122*s34))/(36*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^2*(163*s15+192*s34))/(18*(s12-s34)*(-s15+s23+s34)*s45)-
(s15^2*s34*(30*s15^2-14*s15*s34+11*s34^2))/
(4*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-125*s15^2-580*s15*s34+318*s34^2))/
(36*(s12-s34)*(-s15+s23+s34)^2*s45)-(2*s15^3+9*s15*s34^2)/
(12*s12*(-s15+s23+s34)*s45)+(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15*(-s15^3+s34^3))/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-7*s15+s34)*(-s15+s34)^2)/
(12*(-s15+s23+s34)^3*(s12-s45)*s45)+
(5*s15*s34^2)/(12*(-s15+s23+s34)*(s12-s45)*s45)-
(s15*(3*s15^3-5*s15*s34^2+2*s34^3))/(4*(-s15+s23+s34)^2*
(s12-s45)*s45)+(s15^2*(163*s15+192*s34))/
(18*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(125*s15^2+580*s15*s34-318*s34^2))/(36*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)-(29*s45)/(12*(s12-s45))-
(s12*s15*s45)/(6*(-s15+s23+s34)*(s23-s45)^2)+
((s23-2*s45)*s45)/(6*(s12+s23-s45)^2)+
s45/(6*(s12+s23-s45))+(103*s45)/(18*(s12-s34-s45))-
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(35*s45^2)/(12*(s12-s45)^2)-(s15*s45^2)/(2*(-s15+s23+s34)*
(s12+s23-s45)^2)-(s15*s45^2)/((-s15+s23+s34)^2*
(s12+s23-s45))-(3*s45^2)/(2*(-s15+s23+s34)*
(s12+s23-s45))+s45^2/(4*(s12-s45)*(s12+s23-s45))-
(35*s45^2)/(6*(s12-s45)*(s12-s34-s45))-
s45^3/(6*(s12-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s15^2*s45^3)/(2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(s15*s45^3)/
(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
s45^3/(12*(s12-s45)^2*(s12+s23-s45))-
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))-(s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(3*s45^3)/(2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s23-s45)^2*
(s12+s23-s45))+(11*s15^4*s45^3)/(12*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)+(31*s15^4*s45^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(7*s45^3)/(2*(s12-s45)^2*(s12-s34-s45))-
(11*s45^4)/(12*(s12-s45)*(s12-s34-s45)^3)-
(31*s45^4)/(18*(s12-s45)^3*(s12-s34-s45))+
(31*s45^3)/(18*(-s12+s45)^3)+(s15^2*s45^2*(-s15+s45))/
(2*(-s15+s23+s34)^3*(s23-s45)*(s12+s23-s45))-
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34))+
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34))-
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34))+
(s15^3*(s15+s45))/(6*s12*s34^2*(-s15+s23-s45))-
(s15^3*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23-s45))+
(s15*(s15+s45))/(6*s34*(-s15+s23-s45))+
(s15^3*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23-s45))-
(s15^3*s45*(s15+s45))/(6*s12*s34^2*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(s15^3*s45*(s15+s45))/(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(11*s15*(s15-s45)*(s15+s45)^2)/(2*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(s15^3*s45^2*(45*s15+s45))/
(12*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s45^2)/(4*(-s15+s23+s34)^2*(s12+s23-s45)*(-s23+s45))+
(s15^3*s45^3)/(6*(-s15+s23+s34)^3*(s12+s23-s45)^2*
(-s23+s45))-(11*s15*s45^2*(s15+s45))/(2*s12*(-s15+s23+s34)*
(s15-s23+s45)^2)-(11*s15*s45^2*(s15+s45))/
(2*s12*(s12-s34-s45)*(s15-s23+s45)^2)+
(11*s15*s45^2*(s15+s45))/(2*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(11*s15^3)/(12*s12*s34*(s15-s23+s45))+
(11*s15^4)/(12*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15^4)/(12*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
(11*s15^4)/(12*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(53*s15^4*s34)/(36*(s12-s34)*s45^3*
(s15-s23+s45))-s15^4/(6*s12*s45^2*(s15-s23+s45))-
(41*s15^4*s34)/(36*(s12-s34)^2*s45^2*(s15-s23+s45))-
(s15^3*(46*s15+127*s34))/(18*(s12-s34)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))+
(s15^3*(46*s15+127*s34))/(18*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^3/(6*s12*s45*(s15-s23+s45))+
(31*s15^4*s34)/(18*(-s12+s34)^3*s45*(s15-s23+s45))+
(11*s15^4)/(12*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(11*s15^4)/(12*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^3*(53*s15+122*s34))/(36*(s12-s34)^2*s45*(s15-s23+s45))-
(s15^2*(163*s15+192*s34))/(18*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))-
(11*s15^4)/(12*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
(11*s15^4)/(12*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15^2*(163*s15+192*s34))/
(18*(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s45)/(9*(s15-s23+s45))-((s12-2*s15)*s45^2)/
(2*(-s15+s23+s34)^2*(s15-s23+s45))+
(11*s15*s45^2)/(2*s12*(-s15+s23+s34)*(s15-s23+s45))-
(s15^2*s45^2)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(11*s15*s45^2)/(2*s12*(s12-s34-s45)*
(s15-s23+s45))-(11*s15*s45^2)/(2*(-s15+s23+s34)*
(s12-s34-s45)*(s15-s23+s45))+((s12-2*s15)*s45^3)/
(2*(-s15+s23+s34)^3*(s15-s23+s45))+
(s15^2*s45^3)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))-(11*s15*(-s15+s45)*(s15+s45)^2)/
(2*(-s15+s23+s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(31*s15*(s15+s45)^3)/(18*(s12-s45)^3*(s15-s23+s45))+
(11*s45*(s15+s45)^4)/(12*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))+(31*s45*(s15+s45)^4)/(18*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+
(131*s45^4)/(9*(-s12+s34+s45)^4)-(131*(s15+s45)^4*(s34+s45))/
(9*(s15-s23+s45)*(-s12+s34+s45)^4)-(131*s15^4*(s34+s45)^3)/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^4)-
(11*s15^4*s34^3)/(12*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)-
(11*s15^4*s34^2)/(12*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(11*s15^4*s34)/(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(1015*s45^3)/(36*(-s12+s34+s45)^3)-(11*s15^4*s34)/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(s15^4*s34^3)/(3*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(s15^4*s34^2)/(3*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(s15^4*s34)/(3*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*s34^2*(-7*s15+11*s34))/(4*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(s15^3*(13*s15+44*s34))/
(12*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(s15^3*s34*(17*s15+44*s34))/(12*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(247*s45^2)/(12*(-s12+s34+s45)^2)+
(7*s15^4*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)-(13*s45^3)/(3*(s12-s45)*
(-s12+s34+s45)^2)-(7*s45^4)/(12*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^4*s34)/(3*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*(13*s15+44*s34))/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(11*s15^3*(s15+s45))/(2*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(7*s45*(s15+s45)^4)/
(12*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(53*s15^4*s34^3)/(36*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))-
(53*s15^4*s34^2)/(36*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(53*s15^4*s34)/(36*(-s15+s23+s34)*s45^3*(-s12+s34+s45))+
(s15^3*s34^2*(-22*s15+3*s34))/(4*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^3*s34*(145*s15+254*s34))/
(36*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(30*s15^2-14*s15*s34+11*s34^2))/(4*(-s15+s23+s34)^3*
s45*(-s12+s34+s45))-(53*s15^4*s34)/(36*s45^3*(s15-s23+s45)*
(-s12+s34+s45))-(s15^2*s45^2*(s15+3*s45))/
(2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(3*s15*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(11*s15^3*s45^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(31*s15^3*s45^2*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(131*s15^3*(s34+s45)^2*(s15+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^4)+
(7*s15^3*s45^2*(s15+4*s45))/(12*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^2*(15*s15+4*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34))-(s15^2*(15*s15+4*s45))/
(12*(s12-s34)*s34*(s15-s23+s45))+(s15^3*s45*(7*s15+6*s45))/
(12*s12*s34*(-s15+s23+s34)^3)-(s15^3*s45*(7*s15+6*s45))/
(12*(s12-s34)*s34*(-s15+s23+s34)^3)-
(s15^3*s45^2*(21*s15+16*s45))/(12*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(s15*(29*s15+27*s45))/
(12*(s12-s45)*(s15-s23+s45))+
((s15+s45)^3*(-13*s15+32*s45))/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15*(87*s15+25*s34+84*s45))/
(36*(-s15+s23+s34)*(s12-s45))+
((s15+s45)^3*(53*s15+170*s45))/(36*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(2*s12*s15-2*s12*s45+5*s15*s45)/
(12*(-s15+s23+s34)*(s23-s45))-
(105*s15^2-71*s15*s34+2*s15*s45+6*s34*s45)/
(12*(s12-s34)*(-s15+s23+s34))-
(s15*(167*s15^2+121*s15*s34+114*s15*s45+40*s34*s45))/
(36*(s12-s34)^2*(-s15+s23+s34))+
(s15*(167*s15^2+121*s15*s34+114*s15*s45+40*s34*s45))/
(36*(s12-s34)^2*(-s15+s23-s45))+
(378*s15^2+198*s15*s34-2*s15*s45+15*s34*s45-146*s45^2)/
(36*(s12-s34-s45)*(s15-s23+s45))+
(s15*(9*s15^2+153*s15*s34-105*s34^2-78*s15*s45+71*s34*s45-
68*s45^2))/(12*s12*(-s15+s23+s34)^2)+
(s15^2*(9*s15^2+9*s15*s45+4*s45^2))/(12*s12*s34*
(-s15+s23+s34)^2)-(s15^2*(9*s15^2+13*s15*s45+4*s45^2))/
(12*(s12-s34)*s34*(-s15+s23+s34)^2)+
(11*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(31*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(7*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45*(30*s15^2+13*s15*s45+6*s45^2))/(4*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-
(s15*(11*s15^2+19*s15*s45+9*s45^2))/(3*(s12-s45)^2*
(s15-s23+s45))+(s15^2*s45*(94*s15^2+493*s15*s45+9*s45^2))/
(36*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*(66*s15^2+20*s34^2+114*s15*s45-11*s34*s45+12*s45^2))/
(18*(-s15+s23+s34)*(s12-s45)^2)+
(2*s15*(63*s15-85*s34)+79*s15*s45+18*s45^2)/
(12*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s45*(17*s15^2+23*s15*s45+48*s45^2))/(12*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*(87*s15^2+470*s15*s34+555*s15*s45-49*s34*s45+153*s45^2))/
(36*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(31*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(18*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(53*s15^3+329*s15^2*s45+669*s15*s45^2+
9*s45^3))/(36*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(39*s15^3+108*s15^2*s45+11*s15*s45^2+18*s45^3)/
(12*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(13*s15^3+7*s15^2*s45-57*s15*s45^2+48*s45^3))/
(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(39*s15^3+108*s15^2*s45+143*s15*s45^2+63*s45^3)/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(125*s15^3+467*s15^2*s45+192*s15*s45^2+108*s45^3))/
(36*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
((-s15+s45)*(3*s12*s15*(s15-s45)*s45+3*s15^2*s45^2+
s12^2*(-s15+s45)^2))/(12*(-s15+s23+s34)^3*(s23-s45)^2)-
(5*s12*s15*(s15-s45)*s45+4*s15^2*s45^2+s12^2*(-s15+s45)^2)/
(12*(-s15+s23+s34)^2*(s23-s45)^2)+
(-12*s15*s34+19*s34^2+2*s12*(-s15+s45)-s15*(2*s15+s45))/
(12*(-s15+s23+s34)^2)-
(31*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))+
(31*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))+
(s15*(-152*s15^3-54*s15*s34^2+77*s34^3+
3*s15*s34*(43*s15+9*s45)))/(36*(-s15+s23+s34)^3*(s12-s45))+
(s15*(443*s15^2+885*s34^2+354*s15*s45+234*s45^2-
15*s34*(53*s15+11*s45)))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))+(9*s15*(35*s15+9*s45)+
s34*(218*s15+35*s45))/(36*(s12-s34)*(-s15+s23-s45))-
(s15*(-219*s15*s34^3+148*s34^4+11*s15^2*s34*(7*s15+9*s45)+
3*s15^2*s45*(53*s15+24*s45)-6*s15*s34^2*(s15+43*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(29*s34^2+s34*(-39*s15+9*s45)-3*s15*(39*s15+55*s45)))/
(36*(-s15+s23+s34)^2*(s12-s45))+
(s15^3*(-805*s34^3+3*s34*(99*s15-281*s45)*s45+
(165*s15-19*s45)*s45^2-3*s34^2*(-55*s15+543*s45)))/
(18*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(s15*(-638*s34^3+s34^2*(720*s15-114*s45)-
15*s15*s34*(50*s15+3*s45)+s15*(448*s15^2+9*s15*s45-
18*s45^2)))/(36*(-s15+s23+s34)^3*(s12-s34-s45))-
(31*s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(18*(-s15+s23+s34)^2*(s12-s45)^3)+
(-2*s12^2*(-s15+s45)+8*s15*s45*(-s15+s45)+
s12*(-2*s15^2+9*s15*s45-2*s45^2))/(12*(-s15+s23+s34)^2*
(s23-s45))-(31*s15*(s15^2*s45*(s15+s45)+
s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^2)+(31*s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)+(s15*(48*s34^3-s34^2*(144*s15+7*s45)-
3*s15*(16*s15^2+7*s15*s45+2*s45^2)+
s34*(144*s15^2+21*s15*s45+2*s45^2)))/
(12*s12*(-s15+s23+s34)^3)+
(31*s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(18*(-s15+s23+s34)*(s12-s45)^3)+
(3*s15*s34*(109*s15-8*s45)+s34^2*(-321*s15+36*s45)+
s15*(-371*s15^2+21*s15*s45+6*s45^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(s15^3*s45*(-77*s15+27*s45)-
3*s15^2*s34*(53*s15^2+6*s15*s45+3*s45^2)-
3*s15*s34^2*(39*s15^2-89*s15*s45+5*s45^2)+
s34^3*(276*s15^2-172*s15*s45+9*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^3)+(s34^3*(143*s15-18*s45)+
6*s15*s34^2*(-24*s15+5*s45)+3*s15*s34*(51*s15^2-9*s15*s45-
2*s45^2)+2*s15^2*(-76*s15^2+18*s15*s45+9*s45^2))/
(36*(s12-s34)*(-s15+s23+s34)^3)+
(s34^2*(-226*s15^2+212*s15*s45-9*s45^2)+
s15*s34*(-289*s15^2-21*s15*s45+6*s45^2)+
s15^2*(-65*s15^2-179*s15*s45+15*s45^2))/(36*(s12-s34)^2*
(-s15+s23+s34)^2)-
(s15^2*(562*s34^3+s15*s45*(109*s15+9*s45)+
s34^2*(-287*s15+600*s45)+s34*(109*s15^2-261*s15*s45+
38*s45^2)))/(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15*(s34^2*(-1093*s15+638*s45)+3*s34*(73*s15^2-90*s15*s45+
38*s45^2)+3*s15*(92*s15^2+102*s15*s45+39*s45^2)))/
(36*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(188*s34^3+4*s15*s34*(-33*s15+13*s45)+
s34^2*(9*s15+86*s45)-s15*(65*s15^2+461*s15*s45+120*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s45)^2)-
(87*s15^3+555*s15^2*s45+1203*s15*s45^2+696*s45^3+
s34*(470*s15^2+592*s15*s45+242*s45^2))/(36*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*(s34^2*(232*s15+2734*s45)+
3*s45*(-99*s15^2+32*s15*s45+38*s45^2)+
s34*(-297*s15^2+460*s15*s45+2848*s45^2)))/
(36*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(3*s12^2*(-s15+s45)^2-3*s15*s45*(3*s15^2-7*s15*s45+3*s45^2)+
2*s12*(-2*s15^3+9*s15^2*s45-9*s15*s45^2+2*s45^3))/
(12*(-s15+s23+s34)^3*(s23-s45))-
(s15*(s34*(116*s15^2+546*s15*s45+319*s45^2)+
3*(-44*s15^3+38*s15^2*s45+378*s15*s45^2+19*s45^3)))/
(18*(-s15+s23+s34)*(s12-s34-s45)^3)-
(12*(s15+s45)^3*(-22*s15+85*s45)+
s34*(232*s15^3+1092*s15^2*s45+1356*s15*s45^2+529*s45^3))/
(36*(s12-s34-s45)^3*(s15-s23+s45))-
(20*s34^3+3*s12^2*(2*s15+s34-2*s45)+9*s15*s34*(2*s15+s45)-
9*s15*s45*(3*s15+s45)+3*s12*(-4*s15^2+2*s34^2+11*s15*s45+
2*s45^2-2*s34*(2*s15+s45)))/(36*(-s15+s23+s34)^3)+
((s15*(s12+s15))/(6*s12^2*s34*(-s15+s23+s34))+
(31*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34))+
(2*s15*s34*(17*s15+5*s34))/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(80*s15^2+86*s15*s34-9*s34^2)/
(36*s12^2*(s12-s34)*(-s15+s23+s34))+
((5*s12)/9+4*s15+(5*s34)/9+(7*s45)/12)/
(s12^2*(-s15+s23+s34))+(53*s15^3*s34^4)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^3)+(53*s15^3*s34^3)/
(36*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(53*s15^3*s34^2)/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(227*s15-15*s34)*s34^3)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(41*s15^3*s34^4)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(41*s15^3*s34^3)/(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)+(41*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45^2)+(s15^2*s34^2*(58*s15+67*s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(s15^2*s34*(121*s15+201*s34))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(s15*(s12+s15-s34)^2*s34)/
(6*s12^2*(-s15+s23+s34)^3*s45)+(31*s15^3*s34^4)/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(31*s15^3*s34^3)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(s12+s15-s34)*(s15+s34))/(6*s12^2*(-s15+s23+s34)^2*
s45)+(31*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)*
s45)+(s15^2*s34^2*(59*s15+27*s34))/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(s15^2*s34^3*(218*s15+51*s34))/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(s15^2*s34*(136*s15+81*s34))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)+(s15*s34*(67*s15^2+136*s15*s34-
47*s34^2))/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(s15*s34^2*(125*s15^2+14*s15*s34+11*s34^2))/(12*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(s15*(80*s15^2+207*s15*s34+
183*s34^2))/(36*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(s15^3*s45)/(6*s12^2*s34*(-s15+s23+s34)^3)+
((s15+s23-s34-3*s45)*s45)/(6*s12^2*(s12+s23-s45)^2)+
(s15^2*s45^3)/(6*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^2*s45^4)/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s15*s45^4)/(3*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+
s45^4/(6*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
(s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+
s45^4/(12*s12^2*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
(31*s15^3*s45^4)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))+(s15^2*(s12+s15+s45))/
(6*s12^2*s34*(-s15+s23+s34)^2)+s12/(12*(-s15+s23+s34)^2*
(-s23+s45))+1/(4*(-s15+s23+s34)*(-s23+s45))+
(s15*(-s12+s15))/(2*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(s15*(s12+s15))/(6*s12^2*s34*(s15-s23+s45))-
(s15^2*(s12+s15))/(6*s12^2*(s15-s23-s34)*s34*
(s15-s23+s45))+(31*s15^2*s34^2)/(18*s12^2*(s12-s34)^3*
(s15-s23+s45))+(2*s15*s34*(17*s15+5*s34))/
(9*s12^2*(s12-s34)^2*(s15-s23+s45))+
(80*s15^2+86*s15*s34+35*s34^2)/(36*s12^2*(s12-s34)*
(s15-s23+s45))+(53*s15^3*s34^2)/(36*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))+(41*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*
(s15-s23+s45))+(s15^2*s34*(121*s15+201*s34))/
(36*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(31*s15^3*s34^2)/(18*s12^2*(s12-s34)^3*s45*(s15-s23+s45))+
(s15^2*(s12+s15))/(6*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))+(s15^2*s34*(136*s15+81*s34))/
(36*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15*(80*s15^2+207*s15*s34+183*s34^2))/(36*s12^2*(s12-s34)*s45*
(s15-s23+s45))-(s15*(80*s15^2+207*s15*s34+183*s34^2))/
(36*s12^2*(s12-s34-s45)*s45*(s15-s23+s45))+
((-s12+s15)*s45)/(2*s12*(-s15+s23+s34)^2*(s15-s23+s45))+
((s12^2-2*s12*s15+2*s15^2)*s45^2)/(2*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(s15^3*s45^2)/(s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))-(11*s45^2*(s15+s45)^3)/
(12*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(31*s45^2*(s15+s45)^3)/(18*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(131*(s15+s45)^3*(s34+s45)^2)/
(9*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(131*s15^3*(s34+s45)^4)/(9*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(11*s15^3*s34^4)/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(11*s15^3*s34^3)/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)+(11*s15^3*s34^2)/
(12*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
(11*s15^3*s45^4)/(12*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(11*s15^3*s34^2)/(12*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(s15^3*s34^4)/
(3*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(3*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(3*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45)^2)+(s15^2*(3*s15-22*s34)*s34^3)/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(s15^2*(s15-40*s34)*s34^2)/(12*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)+(5*s15^2*s34*(-s15+8*s34))/
(12*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)-
(7*s15^3*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^3*s34^2)/(3*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s15^2*(s15-8*s34)*s34)/(12*s12^2*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)-(7*s45^2*(s15+s45)^3)/
(12*s12^2*(s12-s45)^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(53*s15^3*s34^4)/(36*s12^2*(-s15+s23+s34)^3*s45^3*
(-s12+s34+s45))+(53*s15^3*s34^3)/(36*s12^2*
(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(53*s15^3*s34^2)/(36*s12^2*(-s15+s23+s34)*s45^3*
(-s12+s34+s45))-(s15^2*s34^3*(-227*s15+15*s34))/
(36*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15^2*s34^2*(58*s15+67*s34))/(12*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))+(s15^2*s34*(121*s15+201*s34))/
(36*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(s15*s34^2*(125*s15^2+14*s15*s34+11*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*s34*(-67*s15^2-136*s15*s34+47*s34^2))/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15*(80*s15^2+207*s15*s34+183*s34^2))/
(36*s12^2*(s15-s23-s34)*s45*(-s12+s34+s45))+
(53*s15^3*s34^2)/(36*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15^2*s34*(121*s15+201*s34))/
(36*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))+
(s15*s45^2*(-s15+s34+2*s45))/(3*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*s45^3*(s15+3*s45))/
(2*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s45^3*(s15+3*s45))/(2*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(11*s15^2*s45^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(31*s15^2*s45^3*(s15+3*s45))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(131*s15^2*(s34+s45)^3*
(s15+3*s45))/(9*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)-(7*s15^2*s45^3*(s15+3*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s45^3*(218*s15+3*s45))/(36*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+
(s15*s45^2*(3*s15+5*s34+14*s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45))+(s15^2*s45^3*(3*s15+16*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(2*s34+19*s45))/(12*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(2*s45*(s15+s45)^2*(17*s15+29*s45))/
(9*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))-
(s45*(s15+s45)^2*(5*s15+39*s45))/(12*s12^2*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(10*s12+72*s15+10*s34+73*s45)/(18*s12^2*(s15-s23+s45))+
(s12*(s15-s45)+s15*s45)^2/(12*s12*(-s15+s23+s34)^3*
(s23-s45)^2)+(s12*(s15-s45)+2*s15*s45)/
(12*(-s15+s23+s34)^2*(s23-s45)^2)+
(9*s12^2-12*s15^2+4*s12*(6*s15-7*s34)+13*s15*s34-28*s34^2+
19*s15*s45-17*s34*s45)/(36*s12^2*(-s15+s23+s34)^2)-
(s15*s45^2*(s15^2+37*s15*s45-32*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45^2*(59*s15^2+209*s15*s45+2*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(11*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)+
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(7*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)-
(31*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s45*(s15^2-2*s15*s34+s34^2-5*s15*s45+3*s34*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(s15*s45^2*(125*s15^2+28*s15*s45+18*s45^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*s45*(68*s15^2-68*s34^2+252*s15*s45-141*s34*s45+
24*s45^2))/(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(70*s15^2+265*s15*s34+29*s34^2+819*s15*s45+48*s34*s45+
108*s45^2)/(36*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*(80*s15^2-80*s34^2+450*s15*s45-213*s34*s45+153*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(70*s15^2+265*s15*s34-15*s34^2+819*s15*s45+373*s34*s45+
653*s45^2)/(36*s12^2*(s12-s34-s45)*(s15-s23+s45))-
(s15*(80*s15^2+450*s15*s45+729*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))-
(s45*(136*s15^3+504*s15^2*s45+600*s15*s45^2+3*s45^3))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(-5*s15^3-49*s15^2*s45-83*s15*s45^2+16*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(67*s15^3+269*s15^2*s45+28*s15*s45^2+18*s45^3))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(80*s15^3+450*s15^2*s45+729*s15*s45^2+359*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(18*s34^3+s15*s34*(287*s15-62*s45)+s34^2*(101*s15-18*s45)+
80*s15^2*(s15+s45))/(36*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s34*(s15*s34*(217*s15-127*s45)+s34^2*(61*s15-9*s45)+
136*s15^2*(s15+s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2)+(31*s15*s34^2*(s15^2-s34*s45+
s15*(s34+s45)))/(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(31*s15*(s15-s34)*s34^2*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(31*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(31*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s45*(s34^2+11*s34*s45+19*s45^2-s15*(s34+11*s45)))/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))+
(s15*s45*(136*s34^3+s15*s34*(136*s15-227*s45)-
2*s34^2*(136*s15+43*s45)+s15*s45*(313*s15+48*s45)))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
((s15-s34)*(2*s15*s34*(98*s34-31*s45)+9*s34^2*(s34-2*s45)+
s15^2*(281*s34+80*s45)))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(3*s12^3+12*s15^3+
s12*(12*s15^2+29*s34^2-12*s15*(s34-2*s45))-
9*s12^2*(s15-s34+s45)-6*s15^2*(7*s34+5*s45)+
s34^2*(29*s34+47*s45)+s15*s34*(221*s34+88*s45))/
(36*s12^2*(-s15+s23+s34)^3)+
(s34*(-s15+s34)*(9*s34^2*s45+s15*s34*(-101*s34+127*s45)-
s15^2*(313*s34+136*s45)))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+
(s15*(80*s34^3+s15*s45*(281*s15+69*s45)-
s34^2*(160*s15+157*s45)+s34*(80*s15^2-124*s15*s45-
9*s45^2)))/(36*s12^2*(-s15+s23+s34)^3*(s12-s45))-
(160*s15^3+46*s34^3+22*s34^2*s45+36*s34*s45^2+114*s45^3+
s15^2*(137*s34+380*s45)+s15*(103*s34^2-795*s34*s45-
9*s45^2))/(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(4*s12*s15*(s15-s45)*s45+s15^2*s45^2+2*s12^3*(-s15+s45)+
s12^2*(3*s15^2-8*s15*s45+3*s45^2))/(12*s12^2*
(-s15+s23+s34)^3*(s23-s45))+
(s15^2*(s34+s45)*(2*(s34+s45)^2*(543*s34+19*s45)+
5*s15*(137*s34^2+307*s34*s45+137*s45^2)))/
(36*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(272*s15^3+17*s15^2*(43*s34+106*s45)+
4*s45*(-2*s34^2+27*s34*s45+41*s45^2)+
s15*(350*s34^2+2213*s34*s45+3150*s45^2))/
(36*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(272*s15^3+17*s15^2*(43*s34+106*s45)+
s45*(242*s34^2+1467*s34*s45+1620*s45^2)+
s15*(350*s34^2+2213*s34*s45+3150*s45^2))/
(36*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)-
(751*s15^3*(s34+s45)+38*s45^2*(s34+s45)^2+
s15^2*(265*s34^2+3377*s34*s45+3013*s45^2)+
s15*s45*(827*s34^2+4699*s34*s45+3773*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(257*s15^3*(s34+s45)+38*s34*s45*(s34+s45)^2+
s15^2*(851*s34^2+2533*s34*s45+1655*s45^2)-
4*s15*(68*s34^3-427*s34^2*s45-558*s34*s45^2-87*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(361*s15^3*(s34+s45)-38*s34^2*(s34+s45)^2+
s15^2*(-507*s34^2-566*s34*s45+31*s45^2)-
s15*(945*s34^3+1163*s34^2*s45+155*s34*s45^2-84*s45^3))/
(36*s12^2*(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(2*s34*(s34+s45)^2*(150*s34+19*s45)+
s15^2*(127*s34^2+257*s34*s45+127*s45^2)+
s15*(771*s34^3+1685*s34^2*s45+949*s34*s45^2+92*s45^3)))/
(18*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s45*(s15+s45)^2*(751*s15+1511*s45)+
s34^2*(265*s15^2+827*s15*s45+529*s45^2)+
s34*(751*s15^3+3377*s15^2*s45+4699*s15*s45^2+2073*s45^3))/
(36*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(s15*(4*s45*(s34+s45)^2*(281*s34+19*s45)+
2*s15^2*(359*s34^2+751*s34*s45+359*s45^2)+
s15*(265*s34^3+3642*s34^2*s45+6390*s34*s45^2+2914*s45^3)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3))*tr5,
229/72-s15^2/(s12+s15-s34)^2+s15/(18*(s12+s15-s34))+
s15^2/((s12+s15)*(s12+s15-s34))-s34/(s12+s15)-
(2*s15*(s15+s34))/(s12+s15)^2-
(2*s15^2)/(3*s34*(-s15+s23+s34))-
s15^3/(3*s12*s34*(-s15+s23+s34))-
(63*s34)/(8*(-s15+s23+s34))+((-2*s15^2)/3-2*s15*s34+
(63*s34^2)/8)/(-s15+s23+s34)^2-(9*s15^2*(-s15+s34)^3)/
(2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(7*s15^2*(-s15+s34)^2)/(2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^4*s34^3)/(9*(s12-s34)*
(-s15+s23+s34)^3*s45^3)+(s15^4*s34^2)/
(9*(s12-s34)*(-s15+s23+s34)^2*s45^3)+
(s15^4*s34)/(9*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^3*(12*s15-11*s34)*s34^2)/(24*(s12-s34)*(-s15+s23+s34)^3*
s45^2)-(17*s15^4*s34^3)/(36*(s12-s34)^2*(-s15+s23+s34)^3*
s45^2)+(s15*s34^2*(-s15+s34)^3)/(6*s12*(-s15+s23+s34)^3*
s45^2)-(17*s15^4*s34^2)/(36*(s12-s34)^2*(-s15+s23+s34)^2*
s45^2)-(17*s15^4*s34)/(36*(s12-s34)^2*(-s15+s23+s34)*s45^2)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*s12*(-s15+s23+s34)^2*
s45^2)+(7*s15^3*s34*(4*s15+17*s34))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(s15^3*(20*s15+119*s34))/
(72*(s12-s34)*(-s15+s23+s34)*s45^2)+(s15*(-s15^3+s34^3))/
(6*s12*(-s15+s23+s34)*s45^2)-(s15*s34^2*(-s15+s34)^3)/
(6*(-s15+s23+s34)^3*(s12-s45)*s45^2)+
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(6*(-s15+s23+s34)^2*
(s12-s45)*s45^2)+(s15^4-s15*s34^3)/(6*(-s15+s23+s34)*
(s12-s45)*s45^2)-(s15^3*(20*s15+119*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(29*s15^4*s34^3)/(18*(s12-s34)^3*(-s15+s23+s34)^3*s45)+
(2*s15*s34*(-s15+s34)^3)/(3*s12*(-s15+s23+s34)^3*s45)+
(s15*(s12+s15-4*s34)*s34)/(6*(-s15+s23+s34)^2*s45)+
(29*s15^4*s34^2)/(18*(s12-s34)^3*(-s15+s23+s34)^2*s45)+
(s15*s34)/(6*(-s15+s23+s34)*s45)+(29*s15^4*s34)/
(18*(s12-s34)^3*(-s15+s23+s34)*s45)+
(s15*s34^2*(-s12-3*s15+3*s34))/(6*(-s15+s23+s34)^3*s45)-
(s15*(-s15+s34)^2*(3*s15+7*s34))/(6*s12*(-s15+s23+s34)^2*s45)-
(s15^3*(58*s15+31*s34))/(72*(s12-s34)^2*(-s15+s23+s34)*s45)-
(s15^3*s34*(92*s15+31*s34))/(72*(s12-s34)^2*(-s15+s23+s34)^2*
s45)+(5*s15^2*(25*s15+39*s34))/(72*(s12-s34)*(-s15+s23+s34)*
s45)+(s15^3*s34^2*(-42*s15+143*s34))/(24*(s12-s34)^2*
(-s15+s23+s34)^3*s45)+
(s15^2*(44*s15^2+244*s15*s34-417*s34^2))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45)+
(s15^2*s34*(8*s15^2-5*s15*s34+38*s34^2))/(8*(s12-s34)*
(-s15+s23+s34)^3*s45)+(s15*s34^2*(-s15+s34)^3)/
(3*(-s15+s23+s34)^3*(s12-s45)^2*s45)-
(s15*s34*(-s15+s34)^2*(s15+2*s34))/(3*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(s15*(-s15^3+s34^3))/(3*(-s15+s23+s34)*
(s12-s45)^2*s45)-(5*s15*s34^2)/(6*(-s15+s23+s34)*(s12-s45)*
s45)-(s15*s34*(-s15+s34)^2*(-4*s15+7*s34))/
(6*(-s15+s23+s34)^3*(s12-s45)*s45)+
(s15*(s15^3-5*s15*s34^2+4*s34^3))/(2*(-s15+s23+s34)^2*
(s12-s45)*s45)-(5*s15^2*(25*s15+39*s34))/
(72*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(-44*s15^2-244*s15*s34+417*s34^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)+(2*s15^4*s45)/(3*(s12-s34)*s34*
(-s15+s23+s34)^3)-(s15^3*s45)/((s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34))-(2*s15^3*s45)/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34))+(2*s15^2*s45)/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34))+(s15^3*s45)/((s12+s15-s34)^2*s34*
(-s15+s23+s34))-(3*s15^2*s45)/(2*(s12+s15-s34)*s34*
(-s15+s23+s34))+s45/(3*s12-3*s45)+(s15^3*(s15-s45)*s45)/
((s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
((s15-4*s34-8*s45)*s45)/(24*(-s15+s23+s34)*(s12+s23-s45))+
(23*s45)/(18*(s12-s34-s45))+(s15^4*s45^2)/
((s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^3)+
(2*s15^4*s45^2)/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(2*s15^3*s45^2)/((s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(6*s12*s34^2*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(6*(s12-s34)*s34^2*(-s15+s23+s34)^3)-
(s15^4*s45^2)/(3*(s12-s34)^2*s34*(-s15+s23+s34)^3)-
(s15^4*s45^2)/((s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(s15^3*s45^2)/(2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(3*s34^3*s45^2)/(2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(3*s34^2*s45^2)/(2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-
(11*s45^2)/(12*(s12-s45)^2)+(s15^2*s45^2)/(4*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15^2*s45^2)/(4*(-s15+s23+s34)^3*
(s12+s23-s45))-s45^2/(8*(s12-s45)*(s12+s23-s45))+
(s15*(9*s15-8*s45)*s45^2)/(24*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))+(s15^2*(3*s15-2*s45)*s45^2)/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
((s12-3*s15)*s15*s45^2)/(2*(-s15+s23+s34)^3*(-s15+s23-s45))+
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(24*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(24*(-s15+s23+s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15^2*s45^3)/(8*(-s15+s23+s34)^2*
(s12-s45)^2*(s12+s23-s45))+(s15*s45^3)/
(8*(-s15+s23+s34)*(s12-s45)^2*(s12+s23-s45))-
s45^3/(6*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))-
(s15^4*s45^3)/((-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45)^3)+
(7*s15^4*s45^3)/(18*(-s15+s23+s34)^3*(s12-s45)^3*
(s12-s34-s45))-(7*s45^3)/(6*(s12-s45)^2*(s12-s34-s45))+
s45^4/((s12-s45)*(s12-s34-s45)^3)-
(7*s45^4)/(18*(s12-s45)^3*(s12-s34-s45))+
(7*s45^3)/(18*(-s12+s45)^3)-(s15^3*s45^2*(-18*s15+s45))/
(24*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45*(-3*s15+s45))/((s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^3*s45*(-s15+s45))/
((s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(2*s15^3*s45*(-s15+s45))/((s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34))-(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34))+(s15^3*(s15+s45))/
(6*s12*s34^2*(-s15+s23-s45))-(s15^3*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23-s45))+(2*s15*(s15+s45))/
(3*s34*(-s15+s23-s45))+(s15^3*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23-s45))-(s15^3*s45*(s15+s45))/
(6*s12*s34^2*(-s15+s23+s34)^2)+(s15^3*s45*(s15+s45))/
(6*(s12-s34)*s34^2*(-s15+s23+s34)^2)-(s15^3*s45*(s15+s45))/
(3*(s12-s34)^2*s34*(-s15+s23+s34)^2)+(s15^2*(3*s15+s45))/
(6*(s12-s34)*s34*(-s15+s23+s34))-(s15^2*(3*s15+s45))/
(6*(s12-s34)*s34*(-s15+s23-s45))+(s15^2*s45*(3*s15+s45))/
(2*s34*(-s12-s15+s34)*(-s15+s23+s34)^2)-
(s15^4*s45)/((s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(s15^4*s45)/((-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(s15^4*s45^2)/((s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45)^2)-
(s15^4*s45^2)/((-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-s15^4/(3*s12*s34*(-s15+s23+s34)*
(s15-s23+s45))+s15^4/(3*(s12-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-s15^4/(3*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))+
(s15^4*s34)/(9*(s12-s34)*s45^3*(s15-s23+s45))-
s15^4/(6*s12*s45^2*(s15-s23+s45))-(17*s15^4*s34)/
(36*(s12-s34)^2*s45^2*(s15-s23+s45))+
(s15^3*(20*s15+119*s34))/(72*(s12-s34)*s45^2*(s15-s23+s45))+
s15^4/(6*(s12-s45)*s45^2*(s15-s23+s45))-
(s15^3*(20*s15+119*s34))/(72*(s12-s34-s45)*s45^2*
(s15-s23+s45))-s15^3/(6*s12*s45*(s15-s23+s45))+
(29*s15^4*s34)/(18*(s12-s34)^3*s45*(s15-s23+s45))-
s15^4/(3*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
s15^4/(3*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^3*(58*s15+31*s34))/(72*(s12-s34)^2*s45*(s15-s23+s45))+
(5*s15^2*(25*s15+39*s34))/(72*(s12-s34)*s45*(s15-s23+s45))-
s15^4/(3*(s12-s45)^2*s45*(s15-s23+s45))+
s15^4/(3*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
s15^4/(3*(-s15+s23+s34)*(s12-s34-s45)*s45*(s15-s23+s45))-
(5*s15^2*(25*s15+39*s34))/(72*(s12-s34-s45)*s45*
(s15-s23+s45))-(5*s45)/(9*(s15-s23+s45))-
(2*s15^4*s45)/((s12+s15)^2*(-s15+s23+s34)^2*(s15-s23+s45))+
(3*s15^3*s45)/((s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15*(-s12+3*s15)*s45)/(2*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^3*s45)/(2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(2*s15^4*s45^2)/((s12+s15)^2*
(-s15+s23+s34)^3*(s15-s23+s45))-(2*s15^3*s45^2)/
((s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15^3*s45^2)/(2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45))+(s15*s34*(s15+s45))/((s12+s15-s34)^2*
(s15-s23+s45))-(7*s15*(s15+s45)^3)/(18*(s12-s45)^3*
(s15-s23+s45))-(s45*(s15+s45)^4)/((s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))+(7*s45*(s15+s45)^4)/
(18*(s12-s45)^3*(s12-s34-s45)*(s15-s23+s45))+
(s23+s45)/(24*(s12+s23-s45))-(s15*s45*(6*s15-3*s34+s45))/
(12*(-s15+s23+s34)^2*(s12+s23-s45))+
(8*s15^4*s34^3)/(3*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^3)+
(8*s15^4*s34^2)/(3*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(8*s15^4*s34)/(3*(-s15+s23+s34)*s45*(-s12+s34+s45)^3)-
s45^3/(-s12+s34+s45)^3+(8*s15^4*s34)/(3*s45*(s15-s23+s45)*
(-s12+s34+s45)^3)-(2*s15^3*(-s15+s34)^3)/
((s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(2*s15^3*(-s15+s34)^2)/((s12+s15-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(7*s15^4*s34^3)/(12*(-s15+s23+s34)^3*
s45^2*(-s12+s34+s45)^2)+(7*s15^4*s34^2)/
(12*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)+
(7*s15^4*s34)/(12*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(s15^3*(27*s15-77*s34)*s34^2)/(12*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(5*s15^3*s34*(4*s15+5*s34))/
(12*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^3*(13*s15+25*s34))/(12*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(17*s45^2)/(12*(-s12+s34+s45)^2)+
(s15^4*s45^3)/(4*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(2*s45^3)/(3*(s12-s45)*
(-s12+s34+s45)^2)-s45^4/(4*(s12-s45)^2*
(-s12+s34+s45)^2)-(s15^3*s45^2*(-17*s15+s45))/
(4*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(7*s15^4*s34)/(12*s45^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*(13*s15+25*s34))/(12*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^4)/(4*(s12-s45)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^4*s34^3)/(9*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(s15^4*s34^2)/(9*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))+
(s15^4*s34)/(9*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^3*s34^2*(-12*s15+11*s34))/(24*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))+(7*s15^3*s34*(4*s15+17*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(s15^2*s34*(8*s15^2-5*s15*s34+38*s34^2))/(8*(-s15+s23+s34)^3*
s45*(-s12+s34+s45))+(s15^4*s34)/(9*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(s15*(3*s34+s45))/
(6*s12*(-s15+s23+s34))+(s15*s45*(-s15+s34+2*s45))/
(4*(-s15+s23+s34)*(s12+s23-s45)^2)+
(s15^3*s45*(-4*s15+3*s45))/(6*s12*s34*(-s15+s23+s34)^3)+
(s15*(s15+3*s45))/(12*(s12-s45)*(s15-s23+s45))-
(s15^3*s45^2*(s15+4*s45))/((-s15+s23+s34)^2*(s12-s45)*
(s12-s34-s45)^3)+(7*s15^3*s45^2*(s15+4*s45))/
(18*(-s15+s23+s34)^2*(s12-s45)^3*(s12-s34-s45))+
(s15^3*s45^2*(s15+4*s45))/(4*(-s15+s23+s34)^2*(s12-s45)^2*
(-s12+s34+s45)^2)+((s15+s45)^3*(21*s15+4*s45))/
(12*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15*(-3*s15+70*s34+51*s45))/(36*(-s15+s23+s34)*(s12-s45))+
((s15+s45)^3*(34*s15+91*s45))/(72*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(-4*s15*(s12+s15)*s34+16*s15*s34^2-
21*s34^3+4*(s12-3*s15)*s15*s45)/(8*(-s15+s23+s34)^3)+
((3*s15*s45)/2-s34*s45)/((s12+s15-s34)*(-s15+s23+s34))+
(-9*s15^2-5*s15*s34+4*s34*s45)/(9*(s12+s15-s34)*
(s15-s23+s45))+(s15*(71*s15^2+40*s15*s34+129*s15*s45+
37*s34*s45))/(72*(s12-s34)^2*(-s15+s23+s34))-
(s15*(71*s15^2+40*s15*s34+129*s15*s45+37*s34*s45))/
(72*(s12-s34)^2*(-s15+s23-s45))+
(49*s15^2-97*s15*s34-26*s15*s45+92*s34*s45)/
(24*(s12-s34)*(-s15+s23+s34))+
(s15*(-45*s15^2-426*s15*s34+175*s34^2-717*s15*s45+96*s34*s45))/
(72*(-s15+s23+s34)^2*(s12-s45))+
s15^3/(-3*s12*s15*s34+3*s12*s23*s34-3*s12*s34*s45)+
(-s15^3+3*s15*s34^2)/(-6*s12*s15*s45+6*s12*s23*s45+
6*s12*s34*s45)+(s15^2*(10*s15^2+85*s15*s34-133*s34^2+
103*s15*s45-215*s34*s45-91*s45^2))/(12*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*s45*(36*s15^2+127*s15*s45-
9*s45^2))/(12*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(44*s15^2+233*s15*s45-
9*s45^2))/(72*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))-(s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(6*s12*s34*(-s15+s23+s34)^2)+
(s15^2*(3*s15^2+4*s15*s45+s45^2))/(6*(s12-s34)*s34*
(-s15+s23+s34)^2)+(s15*(-94*s15^2+300*s15*s34-63*s34^2+
327*s15*s45-72*s34*s45+3*s45^2))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))+(s15^2*s45*(-96*s15^2+105*s15*s45+4*s45^2))/
(24*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/((-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(7*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))+
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(4*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(-43*s15^2+37*s15*s34+43*s15*s45+4*s34*s45+8*s45^2)/
(24*(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*(170*s15^2-408*s15*s34+507*s34^2-300*s15*s45+
189*s34*s45+9*s45^2))/(36*(-s15+s23+s34)^3*
(s12-s34-s45))+(s15^4*(27*s34^2+33*s34*s45+17*s45^2))/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^3)-
(s15*(37*s15^2+50*s15*s45+21*s45^2))/(24*(s12-s45)^2*
(s15-s23+s45))-(s15^3*(12*s15^2-63*s15*s34+123*s34^2-
47*s15*s45+96*s34*s45+25*s45^2))/(6*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*(-12*s15^2+3*s15*s34+58*s15*s45+
23*s34*s45+32*s45^2))/(12*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*(11*s15^2+27*s15*s34+39*s15*s45+
33*s34*s45+51*s45^2))/(3*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s15^3*(19*s15*s34+27*s34^2+14*s15*s45+66*s34*s45+51*s45^2))/
(3*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(129*s15^2+65*s15*s34+215*s15*s45+53*s34*s45+119*s45^2)/
(72*(s12-s34-s45)*(s15-s23+s45))+
(7*s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(18*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(21*s15^3+67*s15^2*s45+75*s15*s45^2-
9*s45^3))/(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*(34*s15^3+193*s15^2*s45+375*s15*s45^2-9*s45^3))/
(72*(-s15+s23+s34)*(s12-s45)^2*(s12-s34-s45))+
(15*s15^3+69*s15^2*s45+37*s15*s45^2+4*s45^3)/
(24*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))+
(s15*(-29*s15^3-41*s15^2*s45+132*s15*s45^2+6*s45^3))/
(18*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(15*s15^3+69*s15^2*s45+61*s15*s45^2+15*s45^3)/
(24*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(6*s12*(-s15+s23+s34)^2)+
(2*s15*(s34^4+2*s34^3*s45+3*s15^2*s45^2-3*s15*s34*s45^2+
s34^2*s45*(-3*s15+s45)))/((s12+s15)^2*(-s15+s23+s34)^3)+
(s34*(s34^3+s34*s45*(-6*s15+s45)-2*s15*s45*(-3*s15+s45)+
2*s34^2*(-2*s15+s45)))/((s12+s15)*(-s15+s23+s34)^3)+
(s23^2-3*s23*s45+3*s45*(-s15+s45))/(12*(s12+s23-s45)^2)+
(3*s34^2+2*s34*(-2*s15+s45)-s15*(s15+s45))/
((s12+s15)*(-s15+s23+s34))+
(2*s15*(3*s34^2-s15*s45+2*s34*(s15+s45)))/
((s12+s15)^2*(-s15+s23+s34))+
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23+s34))-
(29*s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))-
(2*s15*(3*s34^3+s15*(s15-2*s45)*s45+s34*s45*(-4*s15+s45)+
s34^2*(s15+4*s45)))/((s12+s15)^2*(-s15+s23+s34)^2)+
(-21*s15*(7*s15+2*s45)+s34*(-65*s15+19*s45))/
(72*(s12-s34)*(-s15+s23-s45))-
(s15*(-60*s15*s34^3+71*s34^4+3*s15^2*s45*(34*s15+15*s45)+
s15^2*s34*(82*s15+27*s45)-3*s15*s34^2*(31*s15+43*s45)))/
(72*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(438*s15*s34^2-53*s34^3+s15^2*(152*s15-693*s45)+
3*s15*s34*(-179*s15+96*s45)))/(72*(-s15+s23+s34)^3*
(s12-s45))-(7*s15*(2*s34^4-6*s15*s34^2*s45+
s34^3*(-3*s15+s45)+s15^2*s45*(2*s15+7*s45)+
s15*s34*(s15^2+3*s15*s45-5*s45^2)))/(18*(-s15+s23+s34)^2*
(s12-s45)^3)+(-3*s34^3-4*s34^2*(-2*s15+s45)+
s15*s45*(-s15+s45)+s34*(2*s15^2+7*s15*s45-s45^2))/
((s12+s15)*(-s15+s23+s34)^2)+
(s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(6*s12*(-s15+s23+s34)^3)+
(29*s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-
2*s45^2)+s34^2*(2*s15^2-4*s15*s45+s45^2)))/
(18*(s12-s34)^3*(-s15+s23+s34)^2)-
(29*s15*(-s15+s34)*(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)+(7*s15*(s34^3+s34^2*s45+s34*s45^2-
s15*(s15^2+3*s15*s45+3*s45^2)))/(18*(-s15+s23+s34)*
(s12-s45)^3)+((-s15+s34)*(s15^2*(-5*s15+s45)+
s34^2*(-5*s15+s45)-2*s34*(-5*s15^2+s15*s45+5*s45^2)))/
(2*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s15*(8*s34^2-20*s34*s45+3*(37*s15^2+50*s15*s45+5*s45^2)))/
(72*(-s15+s23+s34)*(s12-s45)^2)+
(s34^2*(3*s15+s45)+s15*(3*s15^2+s15*s45-3*s45^2)+
s34*(-6*s15^2-3*s15*s45+7*s45^2))/(2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(-12*s15^3+58*s15^2*s45+76*s15*s45^2+
19*s45^3+s34*(3*s15^2+29*s15*s45+8*s45^2))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s45*(-106*s15+51*s45)+3*s15*s34^2*(303*s15^2-248*s15*s45-
13*s45^2)-3*s15^2*s34*(58*s15^2-177*s15*s45+3*s45^2)+
s34^3*(-735*s15^2+319*s15*s45+21*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^3)+(s34^2*(790*s15^2-356*s15*s45-21*s45^2)+
s15*s34*(40*s15^2+333*s15*s45+18*s45^2)+
s15^2*(-82*s15^2+47*s15*s45+27*s45^2))/(72*(s12-s34)^2*
(-s15+s23+s34)^2)+(s34^2*(693*s15-444*s45)-
9*s34*(18*s15^2-45*s15*s45+20*s45^2)+
s15*(161*s15^2-21*s15*s45+48*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+
(s15*(79*s34^3+37*s15*s34*(-3*s15+2*s45)+
s34^2*(90*s15+43*s45)-s15*(58*s15^2+304*s15*s45+75*s45^2)))/
(72*(-s15+s23+s34)^2*(s12-s45)^2)+
(s34^3*(-377*s15+168*s45)+3*s15*s34*(3*s15^2-6*s15*s45-
76*s45^2)+s15^2*(80*s15^2+21*s15*s45+36*s45^2)+
3*s34^2*(96*s15^2-73*s15*s45+96*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^3)-((s15+s45)^3*(11*s15+6*s45)+
s34*(27*s15^3+33*s15^2*s45+17*s15*s45^2+3*s45^3))/
(3*(s12-s34-s45)^3*(s15-s23+s45))+
(-1/(24*s12^2)+(2*s15^3)/(s12^2*(s12+s15)^2*(-s15+s23+s34))-
(3*s15^2)/(s12^2*(s12+s15)*(-s15+s23+s34))-
s15^3/(s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))+
(s15-s34)^2/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
((4*s12-5*s15)*s15)/(6*s12^2*s34*(-s15+s23+s34))+
s15^3/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))+
(29*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*s34*(208*s15+37*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34))+(189*s12+116*s15+117*s34)/
(72*s12^2*(-s15+s23+s34))+(-80*s15^2-98*s15*s34+81*s34^2)/
(72*s12^2*(s12-s34)*(-s15+s23+s34))+
((s15-s34)*(s15^2-2*s15*s34+s34*(s34-5*s45)))/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)-
(s15^3*(s15-4*s45))/(s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15+s23+s34-6*s45)/
(24*s12^2*(s12+s23-s45))+(5*s15*(s15-s34)^4)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s15-s34)^3)/(s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15*(s15-s34)^2)/(s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s12-s34-s45))-(s15^3*s34^4)/
(9*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(s15^3*s34^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(s15^3*s34^2)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45^3)+
(s15^2*(40*s15-9*s34)*s34^3)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^2)+(17*s15^3*s34^4)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45^2)+
(s15^2*(16*s15-37*s34)*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(17*s15^3*s34^3)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45^2)+
(s15^2*(56*s15-111*s34)*s34)/(72*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^2)+(17*s15^3*s34^2)/
(36*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45^2)+
(s15*(s12+s15-s34)^2*s34)/(6*s12^2*(-s15+s23+s34)^3*s45)+
(29*s15^3*s34^4)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*s45)+
(29*s15^3*s34^3)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*s45)+
(s15*(s12+s15-s34)*(s15+s34))/(6*s12^2*(-s15+s23+s34)^2*
s45)-(s15^2*s34^2*(58*s15+s34))/(24*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*s45)+(29*s15^3*s34^2)/
(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)*s45)-
(s15^2*s34*(208*s15+3*s34))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)*s45)-(s15^2*s34^3*(140*s15+279*s34))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(s15*s34*(8*s15^2+51*s15*s34-44*s34^2))/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*s34^2*(s15^2-26*s15*s34-
3*s34^2))/(3*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45)-
(s15*(40*s15^2+21*s15*s34+42*s34^2))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*s45)-(s15^5*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^3)-
(2*s15^5*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(5*s15^4*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)+(2*s15^3*s45)/
(3*s12^2*s34*(-s15+s23+s34)^3)+(s15^5*s45)/
(s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)-
(3*s15^4*s45)/(2*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(3*s34^4*s45)/(2*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)-(s15^4*s45)/(s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)-
(2*s15^4*s45)/(s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^4*s45)/(s12^2*(s12+s15-s34)^2*s34*
(-s15+s23+s34)^2)+(3*s34^3*s45)/(2*s12^2*(s12-s34)*
(s12+s15-s34)*(-s15+s23+s34)^2)-(s15^2*s45^4)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45)^2)-s45^4/(12*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12+s23-s45)^2)-(s15^2*s45^4)/
(24*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12+s23-s45))-
(s15*s45^4)/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12+s23-s45))-s45^4/(24*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(s12+s23-s45))-(7*s15^3*s45^4)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))-
(s15*s45^3*(17*s15+s45))/(6*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(s15^5*s45)/(s12^2*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(s15^5*s45)/(s12^2*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)-(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((4*s12-5*s15)*s15)/(6*s12^2*s34*(s15-s23+s45))+
s15^3/(s12^2*(s12+s15-s34)*s34*(s15-s23+s45))+
(29*s15^2*s34^2)/(18*s12^2*(-s12+s34)^3*(s15-s23+s45))-
s15^4/(s12^2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
(s15*(s12^2-2*s12*s15+2*s15^2))/(2*s12^2*(-s15+s23+s34)^2*
(s15-s23+s45))-s15^4/(s12^2*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)*(s15-s23+s45))+((4*s12-5*s15)*s15^2)/
(6*s12^2*s34*(-s15+s23+s34)*(s15-s23+s45))+
s15^4/(s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(s15*s34*(208*s15+37*s34))/
(72*s12^2*(s12-s34)^2*(s15-s23+s45))-
(4*s15^2+s15*s34+4*s34^2)/(9*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(-80*s15^2-98*s15*s34+19*s34^2)/
(72*s12^2*(s12-s34)*(s15-s23+s45))-(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)*(s12-s34-s45)*(s15-s23+s45))-
(s15^3*s34^2)/(9*s12^2*(s12-s34)*s45^3*(s15-s23+s45))+
(s15^2*(56*s15-111*s34)*s34)/(72*s12^2*(s12-s34)*s45^2*
(s15-s23+s45))+(17*s15^3*s34^2)/(36*s12^2*(s12-s34)^2*s45^2*
(s15-s23+s45))+(29*s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*s45*
(s15-s23+s45))+(s15^2*(s12+s15))/
(6*s12^2*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*s34*(208*s15+3*s34))/(72*s12^2*(s12-s34)^2*s45*
(s15-s23+s45))-(s15*(40*s15^2+21*s15*s34+42*s34^2))/
(36*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(s15*(40*s15^2+21*s15*s34+42*s34^2))/(36*s12^2*(s12-s34-s45)*
s45*(s15-s23+s45))-(2*s15^5*s45)/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^3*(s15-s23+s45))+(5*s15^4*s45)/
(s12^2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))-
(s15*(s12^2-3*s12*s15+5*s15^2)*s45)/(2*s12^2*(-s15+s23+s34)^3*
(s15-s23+s45))-(3*s15^4*s45)/(2*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45))+(s45^2*(s15+s45)^3)/
(s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))-
(7*s45^2*(s15+s45)^3)/(18*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))-(8*s15^3*s34^4)/(3*s12^2*(-s15+s23+s34)^3*
s45*(-s12+s34+s45)^3)-(8*s15^3*s34^3)/
(3*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)-
(8*s15^3*s34^2)/(3*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)+(s15^3*s45^4)/(s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)-(8*s15^3*s34^2)/(3*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(2*s15^2*(s15-s34)^4)/
(s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)-(7*s15^3*s34^4)/(12*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45)^2)-(7*s15^3*s34^3)/
(12*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(7*s15^3*s34^2)/(12*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45)^2)+(s15^2*(37*s15-18*s34)*s34^2)/
(12*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(s15^2*(22*s15-9*s34)*s34)/(6*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(5*s15^2*s34^3*(2*s15+3*s34))/
(4*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(s15^3*s45^4)/(4*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+(s15^2*s45^3*(-14*s15+s45))/
(4*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(7*s15^3*s34^2)/(12*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*(22*s15-9*s34)*s34)/
(6*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45^2*(s15+s45)^3)/(4*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s34^4)/(9*s12^2*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))-(s15^3*s34^3)/
(9*s12^2*(-s15+s23+s34)^2*s45^3*(-s12+s34+s45))-
(s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)*s45^3*(-s12+s34+s45))-
(s15^2*s34^3*(-40*s15+9*s34))/(72*s12^2*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^2*s34^2*(-16*s15+37*s34))/
(24*s12^2*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(s15^2*s34*(-56*s15+111*s34))/(72*s12^2*(-s15+s23+s34)*s45^2*
(-s12+s34+s45))-(s15*s34^2*(-s15^2+26*s15*s34+3*s34^2))/
(3*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))+
(s15*(40*s15^2+21*s15*s34+42*s34^2))/(36*s12^2*(s15-s23-s34)*
s45*(-s12+s34+s45))+(s15*s34*(-8*s15^2-51*s15*s34+
44*s34^2))/(24*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45))-(s15^3*s34^2)/(9*s12^2*s45^3*
(s15-s23+s45)*(-s12+s34+s45))-
(s15^2*s34*(-56*s15+111*s34))/(72*s12^2*s45^2*(s15-s23+s45)*
(-s12+s34+s45))-(2*s15^3*(2*s34+s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^2)+(s15*s45^3*(-3*s15+2*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))+
(s45^3*(-3*s15+2*s45))/(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^2*(-s15+s34+2*s45))/
(12*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^2)+
(s15^2*s45^3*(-100*s15+3*s45))/(72*s12^2*(-s15+s23+s34)^3*
(s12-s45)^2*(s12-s34-s45))+(s15^2*s45^3*(s15+3*s45))/
(s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(7*s15^2*s45^3*(s15+3*s45))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))-(s15^2*s45^3*(s15+3*s45))/
(4*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(s15+6*s34+3*s45))/(s12^2*(s12+s15)*(-s15+s23+s34)^
2)+(s15^2*(4*s12-5*s15+4*s45))/(6*s12^2*s34*
(-s15+s23+s34)^2)-(s45*(s15+s45)^2*(12*s15+7*s45))/
(12*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^2*(80*s15+119*s45))/(72*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+
(40*s12+115*s15+40*s34+119*s45)/(72*s12^2*(s15-s23+s45))+
(s15^4-(3*s15^3*s45)/2)/(s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34)^2)-(-16*s12*s15+20*s15^2+126*s12*s34+
89*s15*s34+78*s34^2+79*s15*s45-53*s34*s45)/
(24*s12^2*(-s15+s23+s34)^2)+
(2*s15^3*(s34^2-2*s15*s45+s34*s45))/(s12^2*(s12+s15)^2*
(-s15+s23+s34)^3)+(s15*s45^2*(-30*s15^2-103*s15*s45+
2*s45^2))/(24*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(4*s12^2*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)-
(7*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(18*s12^2*(s15-s23-s34)*(s12-s45)^3*(-s12+s34+s45))+
(s15*s45*(16*s15*s34-4*s34^2+5*s15*s45-4*s34*s45+4*s45^2))/
(24*s12^2*(-s15+s23+s34)^3*(s12+s23-s45))+
(s15*s45^2*(-27*s15^2-76*s15*s45+6*s45^2))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(s15*s45*(2*s15^2-4*s15*s34+2*s34^2-7*s15*s45+6*s34*s45+
6*s45^2))/(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)-
(s15^2-3*s34^2+2*s15*(s34-7*s45)+4*s34*s45+12*s45^2)/
(24*s12^2*(-s15+s23+s34)*(s12+s23-s45))+
(90*s15^2+94*s15*s34-3*s34^2+138*s15*s45+4*s34*s45+
12*s45^2)/(24*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45*(80*s15^2-80*s34^2+279*s15*s45-156*s34*s45+
30*s45^2))/(72*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(32*s15^2-32*s34^2+153*s15*s45-48*s34*s45+99*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*(32*s15^2+153*s15*s45+189*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s45)*(-s12+s34+s45))+
(s45*(-80*s15^3-279*s15^2*s45-318*s15*s45^2+3*s45^3))/
(72*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s45*(-12*s15^3-31*s15^2*s45-26*s15*s45^2+3*s45^3))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s45*(24*s15^3+133*s15^2*s45+68*s15*s45^2+4*s45^3))/
(24*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15^3*(7*s34^3+12*s34^2*s45+10*s34*s45^2+4*s45^3))/
(3*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)-
(32*s15^3+153*s15^2*s45+189*s15*s45^2+68*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(29*s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15^2*(s15*(2*s34-7*s45)+3*s34*(s34+s45)))/
(s12^2*(s12+s15)*(s15-s23-s34)^3)+
(29*s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)+
(7*s15*(-s15+s34)*s45^2*(s34^2-s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(7*s15*s45^2*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s34*(-s15+s34)*(s15*s34*(382*s15-229*s45)+208*s15^2*s45+
7*s34^2*(32*s15+3*s45)))/(72*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15^4+s34^3*(s34-13*s45)-
4*s15*s34^2*(s34-5*s45)+2*s15^2*s34*(3*s34-5*s45)-
s15^3*(4*s34+5*s45))/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^3)+(-s15^3+s34^3+4*s34^2*s45+
6*s34*s45^2+4*s45^3-3*s15*(s34+2*s45)^2+
s15^2*(3*s34+8*s45))/(12*s12^2*(s15-s23-s34)*
(s12+s23-s45)^2)-(s34*(s15*s34*(211*s15-229*s45)+
208*s15^2*(s15+s45)+s34^2*(187*s15+21*s45)))/
(72*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15*s45*(80*s34^3+s15*s34*(80*s15-127*s45)+
10*s15*s45*(17*s15+3*s45)-s34^2*(160*s15+43*s45)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15^2*(19*s34^3+3*s34^2*(9*s15+22*s45)+
3*s34*s45*(11*s15+28*s45)+s45^2*(17*s15+46*s45)))/
(3*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(81*s34^3+s15*s34*(61*s15-43*s45)+40*s15^2*(s15+s45)+
s34^2*(187*s15+57*s45))/(36*s12^2*(s12-s34)*
(-s15+s23+s34)^2)+(270*s15^2+53*s34^2+220*s34*s45+
188*s45^2+6*s15*(47*s34+69*s45))/(72*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(8*s15*s34^2*(59*s34-25*s45)-
8*s15^3*(13*s34+10*s45)+3*s34^3*(27*s34+74*s45)+
s15^2*s34*(-449*s34+166*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)+(36*s12^2*s15+24*s15^3-
3*s12*(4*s15^2+32*s15*s34-63*s34^2)+
3*s34^2*(39*s34-53*s45)+96*s15^2*(s34-s45)+
s15*s34*(517*s34+426*s45))/(72*s12^2*(-s15+s23+s34)^3)+
(s15*(64*s34^3-2*s34^2*(64*s15+73*s45)+
s15*s45*(136*s15+327*s45)+2*s34*(32*s15^2+5*s15*s45-
48*s45^2)))/(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(s15^2*(-24*s15^3+239*s34^3+306*s34^2*s45+174*s34*s45^2+
41*s45^3+24*s15^2*(4*s34+s45)+s15*(-9*s34^2+44*s34*s45-
9*s45^2)))/(12*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^
2)+(s45*(s15+s45)^2*(14*s15+9*s45)+s34*(s15+s45)^2*
(19*s15+9*s45)+s34^2*(19*s15^2+14*s15*s45+3*s45^2))/
(3*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s34^3+s34^2*s45-3*s34*s45^2-5*s45^3+s15^2*(s34+2*s45)+
s15*(-2*s34^2+s34*s45+11*s45^2))/(12*s12^2*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(s15^2*(19*s34+14*s45)+
s45*(14*s34^2+37*s34*s45+32*s45^2)+
s15*(19*s34^2+47*s34*s45+37*s45^2)))/
(3*s12^2*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(52*s34^3+s34^2*(85*s15+142*s45)+
2*s45*(21*s15^2+52*s15*s45+25*s45^2)+
2*s34*(49*s15^2+119*s15*s45+67*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(54*s15^3+s15^2*(103*s34+135*s45)+s45*(8*s34^2+39*s34*s45+
39*s45^2)+s15*(21*s34^2+146*s34*s45+144*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(-28*s15^3+6*s15^2*(38*s34-3*s45)+3*s15*(3*s34^2+44*s34*s45-
22*s45^2)+3*(s34^3+s34^2*s45-3*s34*s45^2-5*s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-36*s15^3+4*s15^2*(46*s34-41*s45)+
3*s15*(321*s34^2+260*s34*s45-51*s45^2)+
12*(55*s34^3+48*s34^2*s45+14*s34*s45^2-s45^3)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s34-s45))+
(3*s34^2*(7*s15+s45)+s34*(103*s15^2+146*s15*s45+9*s45^2)+
9*(6*s15^3+15*s15^2*s45+16*s15*s45^2+s45^3))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2+s23^2+s34^2+4*s34*s45+6*s45^2-s23*(s34+4*s45)+
s15*(s23-2*(s34+3*s45)))/(12*s12^2*(s12+s23-s45)^2))*tr5,
-367/216+(s12-s34)/(3*s15)+s15^2/(6*(s12+s15-s34)^2)-
s15/(108*(s12+s15-s34))-s15^2/(6*(s12+s15)*(s12+s15-s34))+
s34/(6*(s12+s15))+(s15*(s15+s34))/(3*(s12+s15)^2)+
(2*s15^2)/(9*s34*(-s15+s23+s34))+
(5*s15^3)/(72*s12*s34*(-s15+s23+s34))+(5*s15+38*s34-3*s45)/
(36*(-s15+s23+s34))+(s15*(-s15+s34)^2)/
(6*(s12+s15-s34)*(-s15+s23+s34)*(s12+s23-s45))-
(5*s15^4*s34^3)/(24*(s12-s34)*(-s15+s23+s34)^3*s45^3)-
(5*s15^4*s34^2)/(24*(s12-s34)*(-s15+s23+s34)^2*s45^3)-
(5*s15^4*s34)/(24*(s12-s34)*(-s15+s23+s34)*s45^3)-
(5*s15*s34^2*(-s15+s34)^3)/(36*s12*(-s15+s23+s34)^3*s45^2)+
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(36*s12*(-s15+s23+s34)^2*
s45^2)-(5*s15^3*(s15+3*s34))/(36*(s12-s34)*(-s15+s23+s34)*
s45^2)-(5*s15^3*s34*(5*s15+6*s34))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45^2)+(5*s15^3*s34^2*(-8*s15+9*s34))/
(72*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(5*s15*(s15^3-s34^3))/(36*s12*(-s15+s23+s34)*s45^2)+
(5*s15*s34^2*(-s15+s34)^3)/(36*(-s15+s23+s34)^3*(s12-s45)*
s45^2)-(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(36*(-s15+s23+s34)^2*(s12-s45)*s45^2)+(5*s15*(-s15^3+s34^3))/
(36*(-s15+s23+s34)*(s12-s45)*s45^2)+(5*s15^3*(s15+3*s34))/
(36*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(s15*(8*s12+15*(s15-s34))*s34^2)/(36*(-s15+s23+s34)^3*s45)+
(5*s15^4*s34^2)/(18*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(25*s15*s34*(-s15+s34)^3)/(72*s12*(-s15+s23+s34)^3*s45)+
(5*s15^4*s34)/(18*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(5*s15^4)/(18*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15*s34)/(36*(-s15+s23+s34)*s45)+(s15*(-s15+s34)^2)/
(6*(s12+s15-s34)*(-s15+s23+s34)*s45)+
(5*s15*(-s15+s34)^2*(3*s15+8*s34))/(72*s12*(-s15+s23+s34)^2*
s45)-(s15^2*(s15+9*s34))/(72*(s12-s34)*(-s15+s23+s34)*
s45)+(s15*s34*(-8*s12+s15+14*s34))/(36*(-s15+s23+s34)^2*
s45)-(s15^2*s34*(40*s15^2-129*s15*s34+39*s34^2))/
(72*(s12-s34)*(-s15+s23+s34)^3*s45)+
(s15^2*(-15*s15^2-31*s15*s34+66*s34^2))/(72*(s12-s34)*
(-s15+s23+s34)^2*s45)-(5*(-2*s15^3+3*s15*s34^2))/
(72*s12*(-s15+s23+s34)*s45)-(5*s15*s34^2*(-s15+s34)^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^2*s45)+
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(18*(-s15+s23+s34)^2*
(s12-s45)^2*s45)+(5*s15*(s15^3-s34^3))/(18*(-s15+s23+s34)*
(s12-s45)^2*s45)+(s15*s34*(-s15+s34)^2*(-25*s15+49*s34))/
(72*(-s15+s23+s34)^3*(s12-s45)*s45)+(-6*s15^3+35*s15*s34^2)/
(72*(-s15+s23+s34)*(s12-s45)*s45)-
(s15*(5*s15^3+2*s15^2*s34-35*s15*s34^2+28*s34^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*s45)-
(s15*s34)/(6*(s12+s23-s45)*s45)-(s15*(-s15+s34)^2)/
(6*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s15^2*(s15+9*s34))/(72*(-s15+s23+s34)*(s12-s34-s45)*s45)+
(s15^2*(15*s15^2+31*s15*s34-66*s34^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45)*s45)+(s15^3*s45)/(6*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34))+
(s15^3*s45)/(3*(s12+s15)^2*(s12+s15-s34)*(-s15+s23+s34))-
(s15^2*s45)/(3*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15^3*s45)/(6*(s12+s15-s34)^2*s34*(-s15+s23+s34))+
(s15^2*s45)/(4*(s12+s15-s34)*s34*(-s15+s23+s34))+
((-3*s15+2*s34)*s45)/(12*(s12+s15-s34)*(-s15+s23+s34))+
(5*s15^3*(5*s15-6*s45)*s45)/(72*s12*s34*(-s15+s23+s34)^3)+
(5*s45)/(18*(s12-s45))+(s15^3*(s15-s45)*s45)/
(6*(s12+s15)*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15^3*(s15-s45)*s45)/(3*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(151*s45)/(216*(s12-s34-s45))-
(s15^4*s45^2)/(6*(s12+s15)*(s12+s15-s34)^2*
(-s15+s23+s34)^3)-(s15^4*s45^2)/(3*(s12+s15)^2*
(s12+s15-s34)*(-s15+s23+s34)^3)+
(s15^3*s45^2)/(3*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^3)+
(5*s15^4*s45^2)/(36*s12*s34^2*(-s15+s23+s34)^3)-
(5*s15^4*s45^2)/(36*(s12-s34)*s34^2*(-s15+s23+s34)^3)+
(5*s15^4*s45^2)/(18*(s12-s34)^2*s34*(-s15+s23+s34)^3)+
(s15^4*s45^2)/(6*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(s15^3*s45^2)/(12*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(s34^3*s45^2)/(3*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^3*s45^2)/(12*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^3)+
(s34^2*s45^2)/(3*s15*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^2*s45^2)/(12*(s12-s34)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(5*s45^2)/(18*(s12-s45)^2)+(37*s15^2*s34*s45^2)/
(36*(-s15+s23+s34)^3*(s12+s23-s45)^2)-
s45^2/(12*(s12-s45)*(s12+s23-s45))-(5*s15^4*s45^2)/
(18*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))+
(35*s45^2)/(72*(s12-s45)*(s12-s34-s45))+
(37*s15^3*s45^3)/(108*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s15^2*s45^3)/(4*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(s15*s45^3)/
(4*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(12*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45))+
(5*s15^4*s45^3)/(24*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45)^3)+(5*s45^3)/(18*(s12-s45)^2*
(s12-s34-s45))-(5*s45^4)/(24*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(-3*s15+s45))/(6*(s12+s15)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^3*s45*(-s15+s45))/
(6*(s12+s15-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^3*(-s15+s34)^3)/(3*(s12+s15-s34)*(-s15+s23+s34)^3*
(s15+s45)^2)-(s15^3*(-s15+s34)^2)/(3*(s12+s15-s34)*
(-s15+s23+s34)^2*(s15+s45)^2)+
(s15*(s15^3+s12^2*s34+s15^2*s34-2*s15*s34^2+s34^3+
s12*(s15^2+2*s15*s34-2*s34^2)))/(3*(-s15+s23+s34)^2*
(s15+s45)^2)-(s15*(s12*(3*s15-2*s34)*s34^2+
s12^2*(s15^2+s15*s34+s34^2)+s34*(-3*s15^3+6*s15^2*s34-
4*s15*s34^2+s34^3)))/(3*(-s15+s23+s34)^3*(s15+s45)^2)+
(s12*(s12-s15)*s15^3)/(3*(-s15+s23+s34)^2*(-s15+s23-s45)*
(s15+s45)^2)-(s15^3*s34*(-s15+s34)^2)/(3*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)-(3*s15^2*(-s15+s34)^3)/
(4*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45))+
(7*s15^2*(-s15+s34)^2)/(12*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45))-s15^2/(6*(-s15+s23+s34)*(s15+s45))+
(-2*s15^3+s12^2*s34-4*s15^2*s34+2*s15*s34^2+s34^3-
2*s12*(s15^2+s15*s34+s34^2))/(6*(-s15+s23+s34)^2*
(s15+s45))+(s12^2*(s15^2-s34^2)-
s34*(6*s15^3-9*s15^2*s34+s15*s34^2+s34^3)+
s12*(s15^3+s15^2*s34+s15*s34^2+2*s34^3))/
(6*(-s15+s23+s34)^3*(s15+s45))-(s12*s15^3*(2*s12+s15))/
(6*(-s15+s23+s34)^3*(-s15+s23-s45)*(s15+s45))-
(s15^2*(s15^2-8*s15*s34+7*s34^2))/(12*(-s15+s23+s34)^2*
(s12-s34-s45)*(s15+s45))-
(s15^2*(s15^3-9*s15^2*s34+17*s15*s34^2-9*s34^3))/
(12*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))+
(5*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34))-
(5*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34))+
(5*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34))-
(5*s15^3*(s15+s45))/(36*s12*s34^2*(-s15+s23-s45))+
(5*s15^3*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23-s45))-
(2*s15*(s15+s45))/(9*s34*(-s15+s23-s45))-
(5*s15^3*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23-s45))+
(5*s15^3*s45*(s15+s45))/(36*s12*s34^2*(-s15+s23+s34)^2)-
(5*s15^3*s45*(s15+s45))/(36*(s12-s34)*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45*(s15+s45))/(18*(s12-s34)^2*s34*(-s15+s23+s34)^2)+
(s15^3*s45*(s15+s45))/(6*(-s15+s23+s34)^2*(s12+s23-s45)^2*
(-s15+s23-s45))-(s15^2*s45*(s15+s45))/(3*(-s15+s23+s34)^2*
(s12+s23-s45)*(-s15+s23-s45))+(s15^2*s45^2*(s15+s45))/
(6*(-s15+s23+s34)^3*(s12+s23-s45)*(-s15+s23-s45))+
(11*s15*(-s15+s45)*(s15+s45)^2)/(12*s12*(-s15+s23+s34)^2*
(-s15+s23-s45))+(5*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23+s34))-(5*s15^2*(2*s15+s45))/
(18*(s12-s34)^2*(-s15+s23-s45))+(s15^2*s45^2*(2*s15+s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12+s23-s45))-
(s15^2*s45*(3*s15+s45))/(12*s34*(-s12-s15+s34)*
(-s15+s23+s34)^2)+(2*s15^2)/(9*(s15-s23+s45)^2)+
(s15^4*s45)/(6*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45)^2)-
(s15^4*s45^2)/(6*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s12*s15*(-6*s15+s45))/
(36*(-s15+s23+s34)*(s15-s23+s45)^2)-
(s12^2*s15^4)/(6*(-s15+s23+s34)^3*(s15+s45)*
(s15-s23+s45)^2)+(s12*s15^3*(-s12+s15))/
(6*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)+
(s12*s15^3)/(6*(-s15+s23+s34)*(s15+s45)*(s15-s23+s45)^2)-
(s15^3*s45*(s15+s45))/(6*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45)^2)+(11*s15*s45^2*(s15+s45))/
(12*s12*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^3*s45^2*(s15+s45))/(6*(-s15+s23+s34)^3*(s12+s23-s45)*
(s15-s23+s45)^2)+(11*s15*s45^2*(s15+s45))/
(12*s12*(s12-s34-s45)*(s15-s23+s45)^2)-
(11*s15*s45^2*(s15+s45))/(12*(-s15+s23+s34)*(s12-s34-s45)*
(s15-s23+s45)^2)+(5*s15^3)/(72*s12*s34*(s15-s23+s45))+
(5*s15^4)/(72*s12*s34*(-s15+s23+s34)*(s15-s23+s45))-
(5*s15^4)/(72*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))+
s15^2/(6*(s12+s23-s45)*(s15-s23+s45))+
(5*s15^4)/(72*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))+(s15/36+(5*s45)/27)/(s15-s23+s45)-
(5*s15^4*s34)/(24*(s12-s34)*s45^3*(s15-s23+s45))+
(5*s15^4)/(36*s12*s45^2*(s15-s23+s45))-(5*s15^3*(s15+3*s34))/
(36*(s12-s34)*s45^2*(s15-s23+s45))-
(5*s15^4)/(36*(s12-s45)*s45^2*(s15-s23+s45))+
(5*s15^3*(s15+3*s34))/(36*(s12-s34-s45)*s45^2*
(s15-s23+s45))+(5*s15^3)/(36*s12*s45*(s15-s23+s45))+
(5*s15^4)/(18*(s12-s34)^2*s45*(s15-s23+s45))+
(5*s15^4)/(72*s12*(-s15+s23+s34)*s45*(s15-s23+s45))-
(5*s15^4)/(72*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15^2*(s15+9*s34))/(72*(s12-s34)*s45*(s15-s23+s45))+
(5*s15^4)/(18*(s12-s45)^2*s45*(s15-s23+s45))-
s15^3/(12*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^4)/(72*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))+
s15^3/(6*(s12+s23-s45)*s45*(s15-s23+s45))+
(5*s15^4)/(72*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15^2*(s15+9*s34))/(72*(s12-s34-s45)*s45*
(s15-s23+s45))+(s15^4*s45)/(3*(s12+s15)^2*
(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^3*s45)/(2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))-
(s15^4*s45^2)/(3*(s12+s15)^2*(-s15+s23+s34)^3*
(s15-s23+s45))+(s15^3*s45^2)/(3*(s12+s15)*
(-s15+s23+s34)^3*(s15-s23+s45))+
(s12^2*s45^2)/(3*s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(11*s15*s45^2)/(12*s12*(-s15+s23+s34)*(s15-s23+s45))-
(11*s15*s45^2)/(12*s12*(s12-s34-s45)*(s15-s23+s45))-
(s12^2*s45^3)/(3*s15*(-s15+s23+s34)^3*(s15-s23+s45))-
(s12^2*s15^4)/(3*(-s15+s23+s34)^3*(s15+s45)^2*
(s15-s23+s45))+(s12*s15^3)/(3*(-s15+s23+s34)*(s15+s45)^2*
(s15-s23+s45))-s15^2/(6*(s15+s45)*(s15-s23+s45))+
(s12*(s12-2*s15)*s15^2)/(6*(-s15+s23+s34)^2*(s15+s45)*
(s15-s23+s45))-(s12*s15^2)/(3*(-s15+s23+s34)*(s15+s45)*
(s15-s23+s45))-(s15*s34*(s15+s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45))+(s15^3*s45^2*(s15+s45))/
(6*(-s15+s23+s34)^3*(s12+s23-s45)^2*(s15-s23+s45))-
(5*(s15+s45)^4)/(18*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))+(5*s45*(s15+s45)^4)/(24*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-
(131*s45^4)/(54*(-s12+s34+s45)^4)+(131*(s15+s45)^4*(s34+s45))/
(54*(s15-s23+s45)*(-s12+s34+s45)^4)+
(131*s15^4*(s34+s45)^3)/(54*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(5*s15^4*s34^3)/(24*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)-(5*s15^4*s34^2)/(24*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^3)-(5*s15^4*s34)/(24*(-s15+s23+s34)*s45*
(-s12+s34+s45)^3)+(1033*s45^3)/(216*(-s12+s34+s45)^3)-
(5*s15^4*s34)/(24*s45*(s15-s23+s45)*(-s12+s34+s45)^3)-
(5*s15^4*s34^3)/(24*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34^2)/(24*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45)^2)-
(5*s15^4*s34)/(24*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)-
(5*s15^3*(s15+s34))/(12*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)-(5*s15^3*s34*(3*s15+2*s34))/
(24*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(5*s15^3*s34^2*(-4*s15+3*s34))/(24*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)-(55*s45^2)/(18*(-s12+s34+s45)^2)-
(5*s15^4*s45^2)/(6*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s34*(-s15+s34)^2)/
(3*(-s15+s23+s34)^3*(s15+s45)*(-s12+s34+s45)^2)+
(s15^3*(s15-s34)*s34)/(3*(-s15+s23+s34)^2*(s15+s45)*
(-s12+s34+s45)^2)-(5*s15^4*s34)/(24*s45^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*(s15+s34))/
(12*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*(s15+s45)^3*(2*s15+s45))/(24*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^4*s34^3)/(24*(-s15+s23+s34)^3*
s45^3*(-s12+s34+s45))-(5*s15^4*s34^2)/(24*(-s15+s23+s34)^2*
s45^3*(-s12+s34+s45))-(5*s15^4*s34)/(24*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))-(5*s15^3*s34*(5*s15+6*s34))/
(72*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))+
(5*s15^3*s34^2*(-8*s15+9*s34))/(72*(-s15+s23+s34)^3*s45^2*
(-s12+s34+s45))-(s15^2*s34*(40*s15^2-129*s15*s34+39*s34^2))/
(72*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15^3*s34*(-s15+s34))/(3*(-s15+s23+s34)^2*(s15+s45)^2*
(-s12+s34+s45))-(5*s15^4*s34)/(24*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(37*s15^2*s45^2*(-s15+s34+s45))/
(36*(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15*s45^2*(3*s15+2*s45))/(12*(-s15+s23+s34)^2*(s12-s45)*
(s12+s23-s45))-(s23+3*s45)/(36*(s12+s23-s45))-
(5*s15^3*s45*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^2*
(s12-s34-s45))+(5*s15^3*s45^2*(s15+4*s45))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(131*s15^3*(s34+s45)^2*(s15+4*s45))/(54*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(s15*(6*s15+5*s45))/
(18*(s12-s45)*(s15-s23+s45))+(s15*(4*s15+5*s34+5*s45))/
(12*(-s15+s23+s34)*(s12-s45))-(5*s15^3*s45*(3*s15+11*s45))/
(24*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(9*s15+14*s45))/(72*(s12-s34)*s34*(-s15+s23+s34))+
(s15^2*(9*s15+14*s45))/(72*(s12-s34)*s34*(s15-s23+s45))+
(s15^3*s45*(-25*s15+24*s45))/(72*(s12-s34)*s34*
(-s15+s23+s34)^3)+(s15*s45*(-35*s15-2*s34+44*s45))/
(36*(-s15+s23+s34)*(s12+s23-s45)^2)+
((-9*s15*s34)/8+(7*s15*s45)/9)/(s12*(-s15+s23+s34))-
(5*s15^2*(-s15+s34)*(s15*s34-s34^2+s15*s45))/
(6*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(13*s15^2+139*s15*s34-59*s34^2+147*s15*s45-9*s34*s45))/
(72*(-s15+s23+s34)^2*(s12-s45))+
(9*s15^2+5*s15*s34-4*s34*s45)/(54*(s12+s15-s34)*
(s15-s23+s45))+(-(s12*s34)+s34^2+(2*s34*s45)/3)/
(s15*(-s15+s23+s34))-(s15^2*(15*s15^2+s15*s45-14*s45^2))/
(72*(s12-s34)*s34*(-s15+s23+s34)^2)+
(5*s15^2*(3*s15^2+3*s15*s45-4*s45^2))/(72*s12*s34*
(-s15+s23+s34)^2)+(3*s12*s15+9*s15^2+47*s15*s34-
29*s34^2+8*s12*s45+15*s15*s45+40*s34*s45-4*s45^2)/
(36*(-s15+s23+s34)^2)+(-3*s12*s15-5*s15^2-8*s12*s45-
18*s15*s45+s45^2)/(36*(-s15+s23+s34)*(-s15+s23-s45))+
(5*s15*(3*s15^2+3*s15*s45+s45^2))/(18*(s12-s45)^2*
(s15-s23+s45))+(6*s15^2-3*s15*s45+4*s34*s45+3*s45^2)/
(36*(-s15+s23+s34)*(s12+s23-s45))+
(s15*s45*(18*s15^2+37*s34^2+30*s15*s45+4*s45^2))/
(36*(-s15+s23+s34)^3*(s12+s23-s45))-
(5*s15^2*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(5*s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(24*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(131*s15^2*(s34+s45)*(s15^2+4*s15*s45+6*s45^2))/
(54*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(s15^2*s45*(-40*s15^2+39*s15*s45+6*s45^2))/(72*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))-
(5*s15^2*(2*s15^2+7*s15*s45+9*s45^2))/(24*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(-43*s15^2+116*s15*s34-40*s15*s45-22*s34*s45+10*s45^2)/
(72*(-s15+s23+s34)*(s12-s34-s45))+
(s15*(15*s15^2-273*s15*s34+177*s34^2+6*s15*s45-31*s34*s45+
76*s45^2))/(72*s12*(-s15+s23+s34)^2)+
(-129*s15^2-16*s15*s34+133*s15*s45+38*s34*s45+199*s45^2)/
(216*(s12-s34-s45)*(s15-s23+s45))+
(s15*(5*s15^3+2*s15^2*s45-21*s15*s45^2-4*s45^3))/
(24*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(19*s15^3+93*s15^2*s45+9*s15*s45^2+6*s45^3)/
(72*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(10*s15^3+7*s15^2*s45-20*s15*s45^2+10*s45^3)/
(36*(-s15+s23+s34)*(s12-s34-s45)*(s15-s23+s45))-
(19*s15^3+93*s15^2*s45+109*s15*s45^2+40*s45^3)/
(72*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^2*(-267*s15+254*s34)+s15*(183*s15+209*s34)*s45+
219*s15*s45^2+72*s45^3)/(216*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(37*s15^4+35*s15^3*s45-16*s15^2*s45^2-
22*s15*s45^3-8*s45^4)/(36*(-s15+s23+s34)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(-33*s15^4-33*s15^3*s45+37*s15^2*s45^2+
39*s15*s45^3+2*s45^4)/(36*(-s15+s23+s34)^2*(s12-s34-s45)*
(s15-s23+s45))-(s15*(s34^4+2*s34^3*s45+3*s15^2*s45^2-
3*s15*s34*s45^2+s34^2*s45*(-3*s15+s45)))/
(3*(s12+s15)^2*(-s15+s23+s34)^3)-
(s34*(s34^3+s34*s45*(-6*s15+s45)-2*s15*s45*(-3*s15+s45)+
2*s34^2*(-2*s15+s45)))/(6*(s12+s15)*(-s15+s23+s34)^3)+
(37*s15*s45*(s15^2+s34^2-3*s15*s45+s45^2+2*s34*(-s15+s45)))/
(36*(-s15+s23+s34)*(s12+s23-s45)^3)-
(5*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(18*(-s15+s23+s34)*
(s12-s45)^2)+(-3*s34^2-2*s34*(-2*s15+s45)+s15*(s15+s45))/
(6*(s12+s15)*(-s15+s23+s34))+
(s15*(-3*s34^2+s15*s45-2*s34*(s15+s45)))/
(3*(s12+s15)^2*(-s15+s23+s34))-
(s34*(s12^2-5*s12*s34+4*s34*(s34+s45)))/
(3*s15*(-s15+s23+s34)^2)+
(s15*(3*s34^3+s15*(s15-2*s45)*s45+s34*s45*(-4*s15+s45)+
s34^2*(s15+4*s45)))/(3*(s12+s15)^2*(-s15+s23+s34)^2)+
(5*s15*(-6*s15*s34^2+s34^3+s15*s34*(3*s15-5*s45)+
s15^2*(2*s15+7*s45)))/(18*(-s15+s23+s34)^2*(s12-s45)^2)+
(6*s34*(2*s15+s45)+s15*(19*s15+10*s45))/(72*(s12-s34)*
(-s15+s23+s34))+(6*s34*(2*s15+s45)+s15*(19*s15+10*s45))/
(72*(s12-s34)*(s15-s23+s45))+
(13*s23^2-29*s23*s45+s45*(-35*s15+19*s45))/
(36*(s12+s23-s45)^2)+(s15*s45*(37*s34^2+37*s34*(-s15+s45)+
s15*(6*s15+31*s45)))/(36*(-s15+s23+s34)^2*
(s12+s23-s45)^2)+(s15*(-42*s15*s34^2+3*s34^3+
s15*s34*(49*s15-9*s45)+s15^2*(-10*s15+39*s45)))/
(24*(-s15+s23+s34)^3*(s12-s45))+
(s15^3*(805*s34^3-s45^2*(69*s15+11*s45)+
3*s34*s45*(-61*s15+261*s45)+3*s34^2*(-23*s15+533*s45)))/
(108*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(-52*s34^3+3*s12^2*(6*s15+11*s34-16*s45)+
18*s15*(s15-s45)*s45-12*s34^2*(5*s15+18*s45)+
3*s15*s34*(11*s15+42*s45)+6*s12*(-3*s15^2-5*s15*s34+8*s34^2+
7*s15*s45+10*s34*s45-10*s45^2))/(108*(-s15+s23+s34)^3)+
(4*s12*s45*(-3*s15+7*s45)+2*s12^2*(-3*s15+8*s45)+
s45*(-9*s15^2+9*s15*s45-4*s45^2))/(36*(-s15+s23+s34)^2*
(-s15+s23-s45))+(3*s34^3+s15*(s15-s45)*s45+
4*s34^2*(-2*s15+s45)+s34*(-2*s15^2-7*s15*s45+s45^2))/
(6*(s12+s15)*(-s15+s23+s34)^2)-
(37*(s23^3-3*s23^2*s45+3*s23*s45*(-s15+s45)-
s45*(3*s15*(s15-s34)-6*s15*s45+s45^2)))/
(108*(s12+s23-s45)^3)+
(5*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^2*
(-s15+s23+s34)^2)-(5*s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(18*(s12-s34)^2*(-s15+s23+s34)^3)+
(-3*s12*s34^3+s34^3*(2*s34+3*s45)+
s12^2*(s34^2-s34*s45+s45^2))/(3*s15*(-s15+s23+s34)^3)-
(32*s15^3+255*s15*s34^2+233*s15^2*s45+132*s15*s45^2+12*s45^3+
s34*(-48*s15^2-31*s15*s45+4*s45^2))/(72*(-s15+s23+s34)^2*
(s12-s34-s45))+(6*s15^3+12*s15^2*s45+27*s15*s45^2+
4*s45^3+s34*(-6*s15^2+s15*s45+4*s45^2))/
(36*(-s15+s23+s34)^2*(s12+s23-s45))+
(-3*s34^2*(s15+8*s45)+s34*(130*s15^2-23*s15*s45-18*s45^2)+
2*s15*(4*s15^2+29*s15*s45+4*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^2)+(4*s15^2*s45^2+
s12*s15*(-6*s15^2+6*s15*s45-5*s45^2)+
s12^2*(6*s15^2-6*s15*s45+5*s45^2))/(36*(-s15+s23+s34)^2*
(s15-s23+s45)^2)+((-s15+s34)*(s15^2*(5*s15-s45)-
s34^2*(-5*s15+s45)+2*s34*(-5*s15^2+s15*s45+5*s45^2)))/
(12*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^2*(3*s15+s45)+s15*(3*s15^2+s15*s45-3*s45^2)+
s34*(-6*s15^2-3*s15*s45+7*s45^2))/(12*(s12+s15-s34)*
(-s15+s23+s34)^2)+
(s15^2*(562*s34^3+s34^2*(-97*s15+564*s45)+
5*s34*(-11*s15^2-19*s15*s45+2*s45^2)+
s45*(-31*s15^2+71*s15*s45+8*s45^2)))/(72*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15*(96*s34^3+s34^2*(-288*s15+25*s45)+
s34*(288*s15^2-75*s15*s45+10*s45^2)-
3*s15*(32*s15^2-25*s15*s45+10*s45^2)))/
(72*s12*(-s15+s23+s34)^3)+(3*s34^3*(-s15+6*s45)+
s15*s34*(147*s15^2-81*s15*s45-26*s45^2)-
3*s15^2*(10*s15^2-29*s15*s45+2*s45^2)+
s34^2*(-114*s15^2+s15*s45+24*s45^2))/(72*(s12-s34)*
(-s15+s23+s34)^3)+(s15*(42*s15^3-372*s15^2*s45+
363*s15*s45^2+48*s45^3+s34^2*(-595*s15+638*s45)+
s34*(-429*s15^2+378*s15*s45+78*s45^2)))/
(216*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(s34^2*(484*s15+2734*s45)-3*s45*(61*s15^2-184*s15*s45+
22*s45^2)+s34*(-183*s15^2+856*s15*s45+2668*s45^2)))/
(216*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(-6*s15*s45^3-3*s12^2*s45*(-4*s15+7*s45)+
s12*(6*s15^3-6*s15^2*s45+18*s15*s45^2-20*s45^3))/
(36*(-s15+s23+s34)^3*(-s15+s23-s45))+
(s15*(s34*(242*s15^2+690*s15*s45+319*s45^2)+
3*(-38*s15^3+62*s15^2*s45+414*s15*s45^2-11*s45^3)))/
(108*(-s15+s23+s34)*(s12-s34-s45)^3)+
(4*s12*s15*s45^3-6*s15^2*s45^3+s12^2*(6*s15^3-6*s15^2*s45+
6*s15*s45^2-5*s45^3))/(36*(-s15+s23+s34)^3*
(s15-s23+s45)^2)-(s15*(-638*s34^3+s34^2*(408*s15-66*s45)-
9*s15*s34*(-2*s15+5*s45)+3*(30*s15^3+151*s15^2*s45+
48*s15*s45^2+8*s45^3)))/(216*(-s15+s23+s34)^3*
(s12-s34-s45))+(s34*(254*s15^2+526*s15*s45+227*s45^2)+
3*(-89*s15^3+61*s15^2*s45+335*s15*s45^2+215*s45^3))/
(216*(s15-s23+s45)*(-s12+s34+s45)^2)+
(12*(s15+s45)^3*(-19*s15+88*s45)+
s34*(484*s15^3+1380*s15^2*s45+1488*s15*s45^2+547*s45^3))/
(216*(s12-s34-s45)^3*(s15-s23+s45))+
(1/(36*s12^2)+1/(3*s15*(-s15+s23+s34))-
s15^3/(3*s12^2*(s12+s15)^2*(-s15+s23+s34))+
s15^2/(2*s12^2*(s12+s15)*(-s15+s23+s34))+
s15^3/(6*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34))-
(s15-s34)^2/(12*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(s15*(-8*s12+s15))/(36*s12^2*s34*(-s15+s23+s34))-
s15^3/(6*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34))-
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34))-
(15*s15^2+2*s15*s34+3*s34^2)/(36*s12^2*(s12-s34)*
(-s15+s23+s34))+((-s15+s34)*(s15^2-2*s15*s34+
s34*(s34-5*s45)))/(6*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)+(s15^2*(-8*s12+s15-8*s45))/
(36*s12^2*s34*(-s15+s23+s34)^2)+(s15^3*(s15-4*s45))/
(6*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)^2)+
(s15*(-s15+s34)^3)/(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s12+s23-s45))+(s15*(3*s15-2*s34)*s34)/
(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(-s15+s34)^3)/(6*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*
(s12+s23-s45))+(5*s15^3*s34^4)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45^3)+(5*s15^3*s34^3)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^3)+(5*s15^3*s34^2)/(24*s12^2*(s12-s34)*
(-s15+s23+s34)*s45^3)+(5*s15^2*(5*s15-6*s34)*s34^3)/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(5*s15^2*(s15-3*s34)*s34)/(72*s12^2*(s12-s34)*(-s15+s23+s34)*
s45^2)+(5*s15^2*s34^2*(2*s15+3*s34))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45^2)-(s15*(8*s12^2+7*s12*(s15-s34)+
5*(s15-s34)^2)*s34)/(36*s12^2*(-s15+s23+s34)^3*s45)-
(5*s15^3*s34^3)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)-
(5*s15^3*s34^2)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(s15*(-s15+s34)^3)/(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
s45)-(s15*s34)/(6*s12^2*(-s15+s23+s34)*s45)-
(5*s15^3*s34)/(18*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(s15*(3*s15-2*s34)*s34)/(6*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*s45)-(s15*(-s15+s34)^3)/
(6*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*s45)-
(s15*s34^2*(25*s15^2+54*s15*s34-9*s34^2))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)-(s15*(10*s15^2+3*s15*s34+2*s34^2))/
(24*s12^2*(s12-s34)*(-s15+s23+s34)*s45)-
(s15*s34*(35*s15^2-6*s15*s34+21*s34^2))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^2*s45)+(s15*(s15^2-12*s15*s34+11*s34^2+
s12*(-8*s15+s34)))/(36*s12^2*(-s15+s23+s34)^2*s45)+
(s15*s34)/(6*s12^2*(s12+s23-s45)*s45)+(s15*(-s15+s34)^3)/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*s45)+
(s15*s34*(-3*s15+2*s34))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)+(s15^5*s45)/(6*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^3)+
(s15^5*s45)/(3*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^3)-(5*s15^4*s45)/(6*s12^2*(s12+s15)*
(s12+s15-s34)*(-s15+s23+s34)^3)-(2*s15^3*s45)/
(9*s12^2*s34*(-s15+s23+s34)^3)-(s15^5*s45)/
(6*s12^2*(s12+s15-s34)^2*s34*(-s15+s23+s34)^3)+
(s15^4*s45)/(4*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)^3)-
(s34^4*s45)/(3*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34)^3)-
(s34^4*s45)/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^3)+(s15^4*s45)/(6*s12^2*(s12+s15)*
(s12+s15-s34)^2*(-s15+s23+s34)^2)+
(s15^4*s45)/(3*s12^2*(s12+s15)^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-(s15^4*s45)/(6*s12^2*(s12+s15-s34)^2*
s34*(-s15+s23+s34)^2)+(s34^3*s45)/(3*s12^2*s15*
(s12+s15-s34)*(-s15+s23+s34)^2)+
(s34^3*s45)/(12*s12^2*(s12-s34)*(s12+s15-s34)*
(-s15+s23+s34)^2)+(5*s15^3*s45^3)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s45^4)/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s15*s45^4)/(6*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12+s23-s45)^2)-
s45^4/(12*s12^2*(-s15+s23+s34)*(s12-s45)*(s12+s23-s45)^2)-
(s15^2*(s15-s34)^4)/(3*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*
(s15+s45)^2)+(s15*(s15^2*(s15-s34)^2+s12^2*(2*s15-s34)*
s34+s12*s15^2*(-s15+s34)+s12^3*(s15+s34)))/
(3*s12^2*(-s15+s23+s34)^3*(s15+s45)^2)+
(s15^2*s34*(-s15+s34)^3)/(3*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)*(s15+s45)^2)+(5*s15*(s15-s34)^4)/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)^3*(s15+s45))+
(s15*(s12^2-s15^2))/(6*s12^2*(-s15+s23+s34)^2*(s15+s45))+
(s15*(s15-s34)^3)/(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
(s15+s45))-(s15*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s15+s45))+(s12*s15^2*(2*s15-3*s34)+
s12^3*s34+s15^2*(-2*s15^2+5*s15*s34-3*s34^2)-
s12^2*(s15^2+s15*s34+s34^2))/(6*s12^2*(-s15+s23+s34)^3*
(s15+s45))-(s15*(s15-s34)^2*(s15^2-4*s15*s34+5*s34^2))/
(12*s12^2*(-s15+s23+s34)^3*(s12-s34-s45)*(s15+s45))-
(s15*s45^3*(s15+s45))/(12*s12^2*(-s15+s23+s34)^3*(s12-s45)*
(s12+s23-s45))-(s45^3*(s15+s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12+s23-s45))-
s15/(9*(-s15+s23+s34)*(s15-s23+s45)^2)+
(s15^5*s45)/(6*s12^2*(s12+s15)*(-s15+s23+s34)^3*
(s15-s23+s45)^2)+(s12*s15^3)/(6*(-s15+s23+s34)^3*
(s15+s45)*(s15-s23+s45)^2)+(s12*s15^2)/
(6*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45)^2)-
(s15^4*s45*(s15+s45))/(6*s12^2*(-s15+s23+s34)^3*
(s12+s23-s45)*(s15-s23+s45)^2)+(s15*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(-8*s12+s15))/(36*s12^2*s34*(s15-s23+s45))-
s15^3/(6*s12^2*(s12+s15-s34)*s34*(s15-s23+s45))-
(5*s15^2*s34)/(18*s12^2*(s12-s34)^2*(s15-s23+s45))+
s15^4/(6*s12^2*(s12+s15)*(-s15+s23+s34)^2*(s15-s23+s45))+
s15^4/(6*s12^2*(s12+s15)*(s12+s15-s34)*(-s15+s23+s34)*
(s15-s23+s45))+(s15^2*(-8*s12+s15))/(36*s12^2*s34*
(-s15+s23+s34)*(s15-s23+s45))-
s15^4/(6*s12^2*(s12+s15-s34)*s34*(-s15+s23+s34)*
(s15-s23+s45))-(15*s15^2+2*s15*s34+3*s34^2)/
(36*s12^2*(s12-s34)*(s15-s23+s45))+
(4*s15^2+s15*s34+4*s34^2)/(54*s12^2*(s12+s15-s34)*
(s15-s23+s45))-s15^3/(6*s12^2*(-s15+s23+s34)*
(s12+s23-s45)*(s15-s23+s45))-
s15^4/(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12+s23-s45)*
(s15-s23+s45))+(5*s15^3*s34^2)/(24*s12^2*(s12-s34)*s45^3*
(s15-s23+s45))-(5*s15^2*(s15-3*s34)*s34)/
(72*s12^2*(s12-s34)*s45^2*(s15-s23+s45))-
(5*s15^3*s34)/(18*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(s15^2*(-8*s12+s15))/(36*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))-s15^4/(6*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*s45*(s15-s23+s45))-
(s15*(10*s15^2+3*s15*s34+2*s34^2))/(24*s12^2*(s12-s34)*s45*
(s15-s23+s45))+s15^4/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45*(s15-s23+s45))+
(s15*(10*s15^2+3*s15*s34+2*s34^2))/(24*s12^2*(s12-s34-s45)*
s45*(s15-s23+s45))+(s15^5*s45)/(3*s12^2*(s12+s15)^2*
(-s15+s23+s34)^3*(s15-s23+s45))-(5*s15^4*s45)/
(6*s12^2*(s12+s15)*(-s15+s23+s34)^3*(s15-s23+s45))+
(s12*s45)/(3*s15*(-s15+s23+s34)^2*(s15-s23+s45))-
(s12*s45^2)/(3*s15*(-s15+s23+s34)^3*(s15-s23+s45))+
(s12*s15^3)/(3*(-s15+s23+s34)^3*(s15+s45)^2*
(s15-s23+s45))+(s12*s15^2)/(3*(-s15+s23+s34)^2*
(s15+s45)^2*(s15-s23+s45))-(s15*(s15-s34)^2)/
(6*s12^2*(s12+s15-s34)*(s15+s45)*(s15-s23+s45))+
(s15^2*(s12+s15))/(6*(s15-s23-s34)^3*(s15+s45)*
(s15-s23+s45))+(-(s12^2*s15)+s15^3)/
(6*s12^2*(s15-s23-s34)*(s15+s45)*(s15-s23+s45))-
s15^3/(6*s12*(-s15+s23+s34)^2*(s15+s45)*(s15-s23+s45))-
(s15^3*(s15+s45))/(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*
(s15-s23+s45))+(s15^4*s45*(s15+s45))/
(6*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^2*
(s15-s23+s45))-(2*s15^3*s45*(s15+s45))/
(3*s12^2*(s15-s23-s34)^3*(s12+s23-s45)*(s15-s23+s45))+
(5*s45*(s15+s45)^3)/(18*s12^2*(s12-s45)^2*(s12-s34-s45)*
(s15-s23+s45))-(5*s45^2*(s15+s45)^3)/(24*s12^2*(s12-s45)*
(s12-s34-s45)^3*(s15-s23+s45))-
(131*(s15+s45)^3*(s34+s45)^2)/(54*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^4)-(131*s15^3*(s34+s45)^4)/
(54*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^4)+
(5*s15^3*s34^4)/(24*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^3)+(5*s15^3*s34^3)/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^3)+
(5*s15^3*s34^2)/(24*s12^2*(-s15+s23+s34)*s45*(-s12+s34+s45)^
3)-(5*s15^3*s45^4)/(24*s12^2*(s15-s23-s34)^3*(s12-s45)*
(-s12+s34+s45)^3)+(5*s15^3*s34^2)/(24*s12^2*s45*
(s15-s23+s45)*(-s12+s34+s45)^3)+(5*s15^3*s34^4)/
(24*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45)^2)+
(5*s15^3*s34^3)/(24*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45)^2)+(5*s15^3*s34^2)/
(24*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45)^2)+
(5*s15^2*(3*s15-2*s34)*s34^3)/(24*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45)^2)+(5*s15^2*s34^2*(2*s15+s34))/
(24*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(5*s15^2*s34*(s15+s34))/(24*s12^2*(-s15+s23+s34)*s45*
(-s12+s34+s45)^2)+(5*s15^3*s45^3)/
(8*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s15^2*s34*(-s15+s34)^3)/(3*s12^2*(-s15+s23+s34)^3*(s15+s45)*
(-s12+s34+s45)^2)+(5*s15^3*s34^2)/(24*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(5*s15^2*s34*(s15+s34))/
(24*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)+
(5*s45*(s15+s45)^3)/(24*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s15^3*s34^4)/
(24*s12^2*(-s15+s23+s34)^3*s45^3*(-s12+s34+s45))+
(5*s15^3*s34^3)/(24*s12^2*(-s15+s23+s34)^2*s45^3*
(-s12+s34+s45))+(5*s15^3*s34^2)/(24*s12^2*(-s15+s23+s34)*
s45^3*(-s12+s34+s45))+(5*s15^2*s34*(-s15+3*s34))/
(72*s12^2*(-s15+s23+s34)*s45^2*(-s12+s34+s45))+
(5*s15^2*s34^2*(2*s15+3*s34))/(72*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(5*s15^2*s34^3*(-5*s15+6*s34))/
(72*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(s15*(10*s15^2+3*s15*s34+2*s34^2))/(24*s12^2*(s15-s23-s34)*
s45*(-s12+s34+s45))+(s15*s34^2*(-25*s15^2-54*s15*s34+
9*s34^2))/(72*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45))-
(s15*s34*(35*s15^2-6*s15*s34+21*s34^2))/
(72*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))-
(s15*s34*(-2*s15+s34))/(6*s12^2*(-s15+s23+s34)*(s15+s45)*
(-s12+s34+s45))-(s15*s34*(2*s15^2-3*s15*s34+s34^2))/
(6*s12^2*(-s15+s23+s34)^2*(s15+s45)*(-s12+s34+s45))+
(5*s15^3*s34^2)/(24*s12^2*s45^3*(s15-s23+s45)*
(-s12+s34+s45))+(5*s15^2*s34*(-s15+3*s34))/
(72*s12^2*s45^2*(s15-s23+s45)*(-s12+s34+s45))-
(s15*s34*(-2*s15+s34))/(6*s12^2*(s15+s45)*(s15-s23+s45)*
(-s12+s34+s45))-(37*s15^2*s45^2*(-s15+s34+s45)^2)/
(108*s12^2*(-s15+s23+s34)^3*(s12+s23-s45)^3)+
(s15^3*(2*s34+s45))/(3*s12^2*(s12+s15)^2*(-s15+s23+s34)^2)+
(s15^3*(-2*s15+3*s45))/(12*s12^2*(s12+s15-s34)*s34*
(-s15+s23+s34)^2)+(5*s15^2*s45^2*(s15+3*s45))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))-
(5*s15^2*s45^3*(s15+3*s45))/(24*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45)^3)-(131*s15^2*(s34+s45)^3*
(s15+3*s45))/(54*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
4)+(5*s15^2*s45^2*(s15+3*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(s15^2*(s15+6*s34+3*s45))/
(6*s12^2*(s12+s15)*(-s15+s23+s34)^2)+(s12*(-6*s15+5*s45))/
(36*(-s15+s23+s34)^2*(s15-s23+s45)^2)+
(-14*s15-14*s23+s34+27*s45)/(36*s12^2*(s12+s23-s45))-
(112*s12+185*s15+76*s34+90*s45)/(216*s12^2*
(-s15+s23+s34))+(40*s12+189*s15+40*s34+199*s45)/
(216*s12^2*(-s15+s23-s45))+
(s34*(-2*s12^2+s12*s45+s34*s45))/(3*s12^2*s15*
(-s15+s23+s34)^2)-(s15^3*(s34^2-2*s15*s45+s34*s45))/
(3*s12^2*(s12+s15)^2*(-s15+s23+s34)^3)-
(5*s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(131*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(54*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(24*s12^2*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(18*s12^2*(s15-s23-s34)*
(s12-s45)^2*(-s12+s34+s45))+
(s15*s45^2*(25*s15^2+24*s15*s45+6*s45^2))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))+
(-27*s12^2+90*s15^2+39*s15*s34+58*s34^2+
s12*(-36*s15+94*s34-24*s45)+62*s15*s45-76*s34*s45+
6*s45^2)/(108*s12^2*(-s15+s23+s34)^2)+
(s15*(5*s15^2+19*s15*s45+24*s45^2))/(12*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))-
(42*s15^2+s34^2+6*s15*(2*s34-29*s45)-18*s34*s45+30*s45^2)/
(108*s12^2*(-s15+s23+s34)*(s12+s23-s45))-
(s15*(30*s15^2-30*s34^2+114*s15*s45-55*s34*s45+39*s45^2))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(2*s15^3+3*s15^2*s45+3*s15*s45^2+s45^3)/
(6*s12^2*(s15-s23-s34)*(s15-s23+s45)*(-s12+s34+s45))+
(s45*(35*s15^3+129*s15^2*s45+24*s15*s45^2+6*s45^3))/
(72*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15^3+19*s15^2*s45+24*s15*s45^2+10*s45^3)/
(12*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(-9*s12^2+29*s15^2+17*s15*s45+10*s45^2+s12*(-4*s15+s45))/
(36*s12^2*(s15-s23-s34)*(s15-s23+s45))+
(2*s12^2*s34^2-s12*s34^2*s45-s34^3*s45+s12^3*(-s34+s45))/
(3*s12^2*s15*(-s15+s23+s34)^3)-
(5*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)+
(s15^2*(s15*(2*s34-7*s45)+3*s34*(s34+s45)))/
(6*s12^2*(s12+s15)*(-s15+s23+s34)^3)+
(5*s15*s34*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(5*s15*(-s15+s34)*s45*(-s34^2+s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(5*s15*s45*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15^4+s34^3*(s34-13*s45)-4*s15*s34^2*(s34-5*s45)+
2*s15^2*s34*(3*s34-5*s45)-s15^3*(4*s34+5*s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23-s34)^3)-
(-37*s15^2+19*s34^2+357*s15*s45+332*s45^2+
29*s34*(7*s15+8*s45))/(108*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s15*s34^2*(11*s34-48*s45)+
6*s34^3*(2*s34+3*s45)-5*s15^3*(13*s34+6*s45)+
6*s15^2*s34*(7*s34+11*s45))/(72*s12^2*(s12-s34)*
(-s15+s23+s34)^3)-(6*s34^3+3*s15*s34*(13*s15-12*s45)+
30*s15^2*(s15+s45)+s34^2*(25*s15+12*s45))/
(72*s12^2*(s12-s34)*(-s15+s23+s34)^2)-
(-37*s15^2+19*s34^2+111*s34*s45+39*s45^2+
7*s15*(29*s34+51*s45))/(108*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(76*s15^2+76*s23^2+2*s34^2+
s15*(76*s23-78*s34-414*s45)+126*s34*s45+255*s45^2-
3*s23*(13*s34+79*s45))/(108*s12^2*(s12+s23-s45)^2)+
(-33*s12^3-47*s34^3+s15*s34*(63*s15-226*s45)-
6*s15^2*(s15-19*s45)+9*s12^2*(3*s15-3*s34-5*s45)+
s34^2*(-125*s15+61*s45)+s12*(-18*s15^2+90*s15*s34-
65*s34^2-66*s15*s45+72*s34*s45))/(108*s12^2*
(-s15+s23+s34)^3)-(s15*s45*(36*s15^3-74*s34*(s34+s45)^2+
s15^2*(-92*s34+101*s45)+s15*(148*s34^2+47*s34*s45-
110*s45^2)))/(108*s12^2*(s15-s23-s34)^3*(s12+s23-s45)^
2)+(2*s12^3*(3*s15-8*s45)+2*s12*s15*(s15-5*s45)*s45-
6*s15^2*(s15-2*s45)*s45+s12^2*(-6*s15^2+13*s15*s45-
15*s45^2))/(36*s12^2*(s15-s23-s34)^3*(s15-s23+s45))+
(252*s15^3+28*s34^3+46*s34^2*s45+54*s34*s45^2+30*s45^3+
s15^2*(29*s34+524*s45)+s15*(223*s34^2-993*s34*s45-9*s45^2))/
(216*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(4*s12^2*s15*s45^2-6*s12*s15^2*s45^2+6*s15^3*s45^2+
s12^3*(-6*s15^2+6*s15*s45-5*s45^2))/
(36*s12^2*(-s15+s23+s34)^3*(s15-s23+s45)^2)+
(37*s15*s45*(s15^3-(s34+s45)^3-s15^2*(3*s34+4*s45)+
s15*(3*s34^2+7*s34*s45+4*s45^2)))/(54*s12^2*
(-s15+s23+s34)^2*(s12+s23-s45)^3)+
(s15*(-5*s15^2*(6*s34+13*s45)+12*s15*(5*s34^2+3*s34*s45-
4*s45^2)+s34*(-30*s34^2+29*s34*s45+9*s45^2)))/
(72*s12^2*(-s15+s23+s34)^3*(s12-s45))+
(37*(s15^4+(s34+s45)^4-2*s15^3*(2*s34+5*s45)-
2*s15*(s34+s45)^2*(2*s34+5*s45)+
s15^2*(6*s34^2+24*s34*s45+19*s45^2)))/
(108*s12^2*(s15-s23-s34)*(s12+s23-s45)^3)-
(s15^2*(s34+s45)*(2*(543*s34-11*s45)*(s34+s45)^2+
5*s15*(191*s34^2+337*s34*s45+191*s45^2)))/
(216*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(76*s15^3+35*s34^3-15*s34^2*s45-144*s34*s45^2-103*s45^3-
3*s15^2*(39*s34+197*s45)+s15*(6*s34^2+532*s34*s45+
627*s45^2))/(108*s12^2*(-s15+s23+s34)*(s12+s23-s45)^2)-
(110*s15^3+s15^2*(611*s34+1538*s45)+
4*s45*(19*s34^2+36*s34*s45-10*s45^2)+
s15*(299*s34^2+2147*s34*s45+3036*s45^2))/
(216*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)-
(110*s15^3+s15^2*(611*s34+1538*s45)+
s45*(227*s34^2+1419*s34*s45+1608*s45^2)+
s15*(299*s34^2+2147*s34*s45+3036*s45^2))/
(216*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(865*s15^3*(s34+s45)+2*s45^2*(19*s34^2+8*s34*s45-11*s45^2)+
s15^2*(439*s34^2+3659*s34*s45+3355*s45^2)+
s15*s45*(941*s34^2+4921*s34*s45+4115*s45^2))/
(216*s12^2*(s15-s23-s34)*(s12-s34-s45)^3)+
(s15^3*(37*s34-159*s45)-37*s34*(s34+s45)^3+
s15^2*(-111*s34^2+95*s34*s45+473*s45^2)+
s15*(111*s34^3+193*s34^2*s45-113*s34*s45^2-213*s45^3))/
(108*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)^2)+
(-18*s15^4-3*s15^3*(107*s34+113*s45)+
s15^2*(324*s34^2+482*s34*s45-76*s45^2)+2*(s34+s45)^2*
(19*s34^2-12*s45^2)+s15*(1179*s34^3+995*s34^2*s45-
163*s34*s45^2-114*s45^3))/(216*s12^2*(s15-s23-s34)^3*
(s12-s34-s45))+(11*s12^3+s12^2*(s15+6*s45)+
s12*(-16*s15^2+22*s15*s45+4*s45^2)+
2*(2*s15^3+4*s15^2*s45+3*s15*s45^2+s45^3))/
(36*s12^2*(-s15+s23+s34)^2*(-s15+s23-s45))+
(35*s34^3+s34^2*(22*s15-25*s45)+s34*(-21*s15^2+217*s15*s45-
66*s45^2)-3*(6*s15^3-37*s15^2*s45+14*s15*s45^2+5*s45^3))/
(108*s12^2*(-s15+s23+s34)^2*(s12+s23-s45))-
(65*s15^3*(s34+s45)+s15^2*(566*s34^2+2149*s34*s45+
1403*s45^2)+2*s45*(19*s34^3+44*s34^2*s45+37*s34*s45^2+
12*s45^3)+4*s15*(-5*s34^3+571*s34^2*s45+597*s34*s45^2+
21*s45^3))/(216*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^
2)+(36*s15^4+36*s15^3*(-2*s34+s45)+(s34+s45)^2*
(37*s34^2+12*s45^2)+s15^2*(73*s34^2-193*s34*s45+
31*s45^2)+s15*(-74*s34^3+137*s34^2*s45+259*s34*s45^2+
57*s45^3))/(108*s12^2*(s15-s23-s34)^3*(s12+s23-s45))+
(s15*(72*s15^3*s34+s15^2*(-241*s34^2+58*s34*s45-25*s45^2)+
4*(s34+s45)^2*(150*s34^2+7*s34*s45+6*s45^2)+
2*s15*(1113*s34^3+2045*s34^2*s45+1075*s34*s45^2+62*s45^3)))/
(216*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)^2*(173*s15+325*s45)+
s34^2*(439*s15^2+941*s15*s45+547*s45^2)+
s34*(865*s15^3+3659*s15^2*s45+4921*s15*s45^2+2127*s45^3))/
(216*s12^2*(s12-s34-s45)^3*(s15-s23+s45))-
(s15*(4*(281*s34-11*s45)*s45*(s34+s45)^2+
10*s15^2*(91*s34^2+173*s34*s45+91*s45^2)+
s15*(439*s34^3+4098*s34^2*s45+7014*s34*s45^2+3490*s45^3)))/
(216*s12^2*(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(37*(s15^3+s23^3-s34^3+s15^2*(s23-3*s34-8*s45)-
4*s34^2*s45-6*s34*s45^2-4*s45^3-s23^2*(s34+4*s45)+
s23*(s34^2+4*s34*s45+6*s45^2)+
s15*(s23^2+3*(s34+2*s45)^2-2*s23*(s34+3*s45))))/
(108*s12^2*(s12+s23-s45)^3))*tr5}


projectionMatrix["uubggg","pmpmp","Nf1"]=
{{1,0,4/3,-2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2/3,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-8/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,41/9,0,
0,0,0,0,11/42,0,229/42,-64/21,0,1/3,0,0,40/21,8/7,-11/9,
-3/2,0,-131/126,-29/7,-5/6,-41/21,41/21,-122/21,-22/7,22/7,
-2/3,-2,-160/21,44/7,2/3,44/7,4/3,230/21,23/7,85/63,0,
104/21,0,0,0,-17/7,-37/14,0,79/21,27/7,0,0,0,0,-6/7,0,
-20/63,0,0,24/7,-8/7,193/63,0,37/63,3/14,-58/21,0,101/42,
3/7,97/21,-25/21,152/21,92/21,-8/7,0,155/18,94/63,235/27,
29/14,59/126,55/54,0},{0,1,-1/3,2/3,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,31/72,0,37/72,-11/18,0,0,0,0,4/9,1/6,
-85/216,11/72,0,0,-1/6,1/108,25/36,-1/36,-5/6,-1/6,1/6,8/3,
0,-1,1/3,10/3,1/3,8/3,5/3,-97/36,-4/27,0,1/3,0,0,0,-7/12,
1/72,0,7/12,5/36,0,0,0,0,17/12,0,-25/216,0,0,-1/18,95/18,
63/4,0,2/27,-1/72,-2/9,0,17/72,-101/36,1/36,-5/36,49/18,
5/18,71/108,0,0,-13/18,0,-67/24,43/216,0,0},
{0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2/3,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
305/252,0,-373/252,-4/63,0,0,0,0,97/63,-10/21,-17/108,
-17/36,0,-1/63,10/21,17/54,239/126,-239/126,31/21,10/21,
-10/21,0,0,76/21,-20/21,0,-20/21,0,-16/7,-239/126,-94/189,0,
-20/21,0,0,0,-1/14,239/252,0,1/14,-395/126,0,0,0,0,46/21,
0,79/756,0,0,-125/63,331/63,317/42,0,-215/378,-187/252,
89/126,0,-599/252,-313/126,83/126,59/126,83/63,-185/63,20/189,
0,0,-10/63,0,-181/84,647/756,0,0},{0,0,0,0,0,1,6,-6,
-12,2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3/2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,
2,48,-12,4,-12,24,0,-12,24,-61/120,0,0,0,0,9/4,-9,-1,
15/2,1,-13/4,0,0,0,0,0,0,0,0,0,0,0,42,1,-6,8,-1/2,
-6,9,-15,10,-3,0,0,0,0,0,0,0,0,-6,12,-6,-18,24,-6,6,
-6,9,-24,15,-3,0,0,0,0,0,0,12,-12,18,0,0,0,0,12,12,
-24,24,0,0,0,0,0,12,-12,6,0,0,6,-12,0,0,-2,2,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-4/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,8,0,4,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,4/3,-4/3,-32,0,0,0,0,-4,0,0,61/180,-28,
-7/4,-2/3,1,1/4,0,0,0,0,0,4,19/3,-2,-1,-15/2,2,5/2,0,
3,-7/3,1/6,0,0,0,0,0,0,0,0,0,0,6,2,0,-8,-4,4,2,0,
0,0,0,0,0,0,0,0,0,0,0,0,-2,4,-2,-12,-4,12,0,0,0,
-4,4,-8,4,0,0,0,0,-4,4,-4,4,0,0,0,0,0,-6,0,0,2,
2/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,1,6,-2,-2,6,18,-6,2,2,36,
-24,36,12,12,-12,12,0,12,-48,-12,12,12,-24,24,36,276,
-12,48,-24,24,-24,-24,24,24,12,16,-8,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8,24,
-24,-24,-16,-20,24,-10,-8,-4,30,-24,12,6,2,6,0,24,-6,
4,-12,-6,-2,10,50,-18,-102,36,30,-24,-8,-462,60,-24,-24,
384,-30,36,-84,168,-30,102,150,12,-12,-114,-202,2,26,-12,
12,36,-336,-48,228,150,-24,12,-12,-6,12,0,12,48,-132,
-84,-12,192,-24,-102,84,-204,-138,-36,48,180,24,24,48,
-372,-48,204,324,396,24,48,-228,-96,156,276,-36,-24,24,
12,12,-216,-12,252,252,12,-12,48,-192,-192,48,156,4,-34,
40,8,-8,24,16,16/5,16/5,16/5,-24/5,-24/5,-4/5,0,0,0,0,0,
0,0,0,0,0,-157/30,-168,-41,8,-12,5,-25,-1,15/2,19,-7,
-72,192,48,7,-219,-72,-57/2,0,114,35,-119/4,-24,-2,-54,
15,2,-15,30,-3/2,-23,199/4,120,6,0,-300,-36,150,-36,0,
-30,12,6,-12,12,-12,18,-36,6,-12,12,12,18,-36,12,-180,
-48,228,48,-48,48,48,-48,-324,276,48,48,-24,24,24,-24,
24,-24,0,24,-24,24,0,-132,-6,-6,-30,-4,-4,8,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,306/7,0,-34/7,-272/7,0,
0,0,0,408/7,-136/7,-34/3,-34,0,272/21,136/7,68/3,748/7,
-748/7,136/7,136/7,-136/7,0,0,272/7,-272/7,0,-272/7,0,
-272/7,-748/7,-680/21,0,-272/7,0,0,0,-68/7,374/7,0,68/7,
-340/7,0,0,0,0,816/7,0,170/7,0,0,-408/7,2040/7,3060/7,0,
-136/7,-850/21,408/7,0,-306/7,-884/7,204/7,340/7,408/7,-680/7,
136/7,0,0,-136/21,0,-782/7,170/21,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-1/2,1/6,0,0,-1/6,0,0,0,0,0,1/2,-1/2,-1,
0,0,-1,-2,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,0,0,0,
0,0,0,0,0,0,1,0,3/2,0,1/12,0,-1/4,0,1/4,0,0,-1/2,0,
1,0,0,0,0,0,0,-1/12,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,1,7/6,-1,0,-5,1,1,5,1,
-2,2,4,4,2,4,4,2,1,2,-1,-1,2/3,2/3,4/3,4/3,1,2/3,2/3,
4/3,4,-1,-2,-8/3,-1/4,-4,-1/6,1,-4/3,-1/3,-1/2,-11/4,1/2,
5/6,-3,0,-3,1/2,-1/12,2,1,-1,1/3,7/2,-1,15/2,1,9/2,7/2,
-5/3,-29/2,4,3,-1,11,-1,1/2,-11/6,-1/2,-1/2,-12,3,1/2,
-3/2,-4,1/6,-7/6,3/2,-2/3,-2,2,-11,-1,7,5,-2,1,-1,-7/2,
-1,0,4,-1,-3/2,6,7/2,6,-1,-7/2,-8,-6,-1/2,-2,4,6,2,5,
-1,-10,8,8,2,10,2,-1,-2,14,8,-6,5,6,-5,-2,1,-7,2,8,
7,1,-1,-8,-12,-4,-12,1,-2/3,-1,4/3,-2/3,2/3,2/3,4/3,
-2/15,-4/5,8/15,8/15,-2/15,-2/15,4/3,-4/3,-32,-1,-11/6,1,
-11,1,1,-11,-451/1440,3,-43/48,1/6,-1/4,-1/4,3/4,-1/4,-5/8,
-5/12,5/3,-3,13/4,-1/2,1/4,-21/8,-1/2,3/8,0,-1/4,-5/12,1/4,
-23,0,-7,-19/12,-1/12,1/2,5/2,21/8,7/4,-13/48,1,-5/2,0,-4,
1,3/2,-3,0,1/2,-1,1/2,7,-10,1/2,-1/2,-3,-5/2,8,-4,-1,
1/2,-1,1/2,1,1,-3,-1,7,-9,1,-1,-5,7,-1,3,5,-7,1,-1,
1,1,0,-1,3,2,0,3/2,-1/2,11/2,-1/2,-1/6,1/6,-2/3,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9/7,0,-1/7,-8/7,0,0,
0,0,12/7,-4/7,-1/3,-1,0,8/21,4/7,2/3,22/7,-22/7,4/7,4/7,
-4/7,0,0,8/7,-8/7,0,-8/7,0,-8/7,-22/7,-20/21,0,-8/7,0,0,
0,-2/7,11/7,0,2/7,-10/7,0,0,0,0,24/7,0,5/7,0,0,-12/7,
60/7,90/7,0,-4/7,-25/21,12/7,0,-9/7,-26/7,6/7,10/7,12/7,
-20/7,4/7,0,0,-4/21,0,-23/7,5/21,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/84,
0,-11/84,13/21,0,0,0,0,5/21,-5/14,-1/36,-1/12,0,5/21,5/14,
1/18,37/42,-37/42,-1/7,5/14,-5/14,0,0,5/7,-5/7,0,-5/7,0,
2/7,-37/42,1/63,0,-5/7,0,0,0,1/14,37/84,0,-1/14,4/21,0,0,
0,0,8/7,0,-31/252,0,0,23/21,53/21,44/7,0,1/252,-31/84,
-1/84,0,-11/42,-59/42,19/42,-4/21,19/21,8/21,19/63,0,0,
-5/42,0,-33/28,17/126,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-13/28,0,31/28,6/7,0,0,0,0,-2/7,
10/7,-5/12,-1/4,0,-5/42,-10/7,-1/2,-19/14,19/14,-27/14,-10/7,
10/7,0,0,-13/7,20/7,0,20/7,0,27/7,47/14,17/14,0,13/7,0,0,
0,-25/14,-33/28,0,11/14,1/14,0,0,0,0,-43/14,0,-15/28,0,0,
2/7,-52/7,-219/14,0,11/42,89/84,-11/14,0,-1/28,53/14,-9/14,
-1/14,-16/7,1/7,-23/21,0,0,10/21,0,111/28,55/84,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-17/28,0,-51/28,17/7,0,0,0,0,-8/7,-2/7,1/12,1/4,0,4/21,
2/7,-1/6,1/14,-1/14,9/7,2/7,-2/7,0,0,18/7,-4/7,0,-4/7,0,
-18/7,-1/14,11/21,0,-4/7,0,0,0,-9/14,1/28,0,-19/14,-17/14,
0,0,0,0,-11/14,0,-11/28,0,0,1/7,-19/7,-15/14,0,-19/42,
13/84,19/14,0,-53/28,23/14,-15/14,17/14,-15/7,-17/7,5/42,0,
0,-2/21,0,31/28,17/84,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-5/3,0,0,5/3,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,43/168,0,73/168,-29/42,0,0,0,0,
13/21,-3/7,-7/72,-7/24,0,-1/21,-1/14,7/36,37/84,-37/84,-1/14,
3/7,-3/7,1,-1,-1/7,-6/7,2,-6/7,2,1/7,-205/84,-10/63,0,1/7,
0,0,0,1/28,37/168,0,-1/28,-13/84,0,0,0,0,79/28,0,95/504,
0,0,-19/42,263/42,319/28,0,-31/252,-157/168,31/84,0,-1/168,
-269/84,229/84,13/84,229/42,-13/42,185/252,0,0,1/42,0,
-159/56,13/504,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-47/28,0,-1/28,5/7,0,0,0,0,-18/7,6/7,1/4,
3/4,0,-4/7,-6/7,-5/6,-45/14,45/14,-6/7,-6/7,6/7,0,0,-12/7,
12/7,0,12/7,0,12/7,45/14,16/21,0,12/7,0,0,0,13/14,-45/28,
0,-13/14,9/14,0,0,0,0,-51/14,0,-9/28,0,0,-3/7,-55/7,
-221/14,0,5/14,59/84,-15/14,0,33/28,57/14,3/14,-9/14,-11/7,
9/7,-1/42,0,0,2/7,0,89/28,-3/28,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-23/168,
0,43/168,-5/42,0,0,0,0,-5/21,5/14,-13/72,-1/24,0,-1/14,
-5/14,1/36,-53/84,53/84,-5/14,-5/14,5/14,0,0,-5/7,5/7,0,
5/7,0,5/7,-31/84,19/126,0,5/7,0,0,0,-9/28,-53/168,0,9/28,
47/84,0,0,0,0,3/28,0,-43/504,0,0,17/42,-1/42,27/28,0,
31/126,-5/56,-31/42,0,107/168,13/84,-17/84,-47/84,-17/42,
47/42,29/252,0,0,5/42,0,3/56,-47/504,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3/8,0,
9/8,-1/2,0,0,0,0,1,0,-1/24,-1/8,0,0,0,-1/12,1/4,-1/4,
-1,0,0,0,0,-1,0,0,0,0,2,-1/4,0,0,0,0,0,0,-1/4,1/8,
0,1/4,-1/4,0,0,0,0,3/4,0,1/8,0,0,-1/2,3/2,5/4,0,-1/12,
-7/24,1/4,0,-1/8,-5/4,1/4,1/4,-1/2,-1/2,-1/4,0,0,0,0,
-5/8,3/8,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-61/56,0,41/56,5/14,0,0,0,0,-9/7,13/14,5/24,1/8,
0,-19/42,-13/14,-5/12,-59/28,59/28,-13/14,-13/14,13/14,0,0,
-13/7,13/7,0,13/7,0,13/7,59/28,37/42,0,13/7,0,0,0,-1/28,
-59/56,0,1/28,37/28,0,0,0,0,-65/28,0,-97/168,0,0,11/14,
-83/14,-277/28,0,25/42,43/56,-25/14,0,89/56,71/28,-11/28,
-37/28,-11/14,37/14,-29/84,0,0,13/42,0,131/56,-37/168,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,-1/6,
0,0,-3,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
-3/8,0,3/8,1/2,0,0,0,0,0,0,1/24,1/8,0,1/6,0,-1/12,-1/4,
1/4,-1/2,0,0,0,0,-1,0,0,0,0,1,1/4,-1/6,0,0,0,0,0,
1/4,-1/8,0,-1/4,5/4,0,0,0,0,-1/4,0,1/24,0,0,3/2,-1/2,
3/4,0,5/12,1/8,-5/4,0,9/8,1/4,-1/4,-5/4,-1/2,5/2,-1/12,0,
0,0,0,1/8,-5/24,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,-37/42,0,29/42,4/21,0,0,0,0,-13/21,3/7,
1/18,1/6,0,-2/7,-3/7,-5/18,-25/21,25/21,-3/7,-3/7,3/7,0,0,
-6/7,6/7,0,6/7,0,6/7,25/21,41/126,0,6/7,0,0,0,5/7,-25/42,
0,-5/7,-2/21,0,0,0,0,-15/14,0,13/126,0,0,-22/21,-58/21,
-50/7,0,5/126,10/21,-5/42,0,8/21,20/21,-10/21,2/21,-20/21,
-4/21,-19/126,0,0,1/7,0,5/7,1/63,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1/4,0,
1/4,1,0,0,0,0,0,0,-1/12,-1/4,0,0,0,1/6,1/2,-1/2,-1,0,
0,0,0,0,0,0,0,0,1,-1/2,1/3,0,0,0,0,0,-1/2,1/4,0,1/2,
-1/2,0,0,0,0,1/2,0,-5/12,0,0,0,1,-1/2,0,-1/6,-1/4,1/2,
0,-5/4,-1/2,1/2,1/2,1,-1,1/6,0,0,0,0,-1/4,3/4,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-2,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7/3,0,0,4/3,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-19/21,
0,-22/21,20/21,0,0,0,0,-44/21,1/7,1/9,1/3,0,-2/21,-1/7,
-2/9,-20/21,20/21,-1/7,-1/7,1/7,0,0,-2/7,2/7,0,2/7,0,
-12/7,20/21,8/63,0,2/7,0,0,0,4/7,-10/21,0,-4/7,11/21,0,0,
0,0,-13/7,0,-20/63,0,0,16/21,-80/21,-33/7,0,25/126,8/21,
-25/42,0,17/42,58/21,-8/21,-11/21,-16/21,22/21,26/63,0,0,
1/21,0,11/7,-53/126,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,-1,
0,0,0,0,-1,1,0,0,0,2,0,2,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,2,0,7,0,-1/6,0,-1/2,0,1/2,
0,0,-1,0,2,0,0,0,1/3,0,0,-1/6,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-23/168,
0,43/168,-5/42,0,0,0,0,-5/21,5/14,-1/72,-13/24,0,-1/14,
-5/14,-11/36,-53/84,53/84,-5/14,-5/14,5/14,0,0,-5/7,5/7,0,
5/7,0,5/7,137/84,20/63,0,5/7,0,0,0,-9/28,-137/168,0,9/28,
47/84,0,0,0,0,-39/28,0,-43/504,0,0,17/42,-43/42,-169/28,0,
31/126,97/168,-31/42,0,107/168,97/84,-17/84,-47/84,-17/42,
47/42,-13/252,0,0,5/42,0,59/56,-47/504,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
-121/168,0,-139/168,23/42,0,0,0,0,-40/21,5/14,13/72,13/24,
0,-5/21,-5/14,-13/36,-151/84,151/84,-5/14,-5/14,5/14,0,0,
-5/7,5/7,0,5/7,0,5/7,151/84,47/126,0,5/7,0,0,0,5/28,
-151/168,0,-5/28,61/84,0,0,0,0,-67/28,0,-197/504,0,0,
31/42,-197/42,-211/28,0,19/63,37/56,-19/21,0,121/168,251/84,
-31/84,-61/84,-31/42,61/42,43/252,0,0,5/42,0,101/56,-61/504,
0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
-3/8,0,-1/8,1/2,0,0,0,0,0,0,1/24,1/8,0,0,0,-1/12,-1/4,
1/4,0,0,0,0,0,0,0,0,0,0,0,1/4,0,0,0,0,0,0,1/4,-1/8,
0,-1/4,1/4,0,0,0,0,-1/4,0,1/24,0,0,1/2,-1/2,-1/4,0,
1/12,1/8,-1/4,0,1/8,1/4,-1/4,-1/4,-1/2,1/2,1/12,0,0,0,0,
1/8,-1/24,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,23/168,0,125/168,-37/42,0,0,0,0,26/21,1/7,-11/72,
-11/24,0,-2/21,-1/7,11/36,53/84,-53/84,-1/7,-1/7,1/7,0,0,
-2/7,2/7,0,2/7,0,2/7,-53/84,-20/63,0,2/7,0,0,0,9/28,
53/168,0,-9/28,-89/84,0,0,0,0,39/28,0,211/504,0,0,-101/42,
127/42,-41/28,0,-83/252,-23/56,83/84,0,-65/168,-181/84,101/84,
89/84,101/42,-89/42,55/252,0,0,1/21,0,-87/56,89/504,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,-2,0,0,4,
0,4,0,-2,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,0,2,0,0,0,
0,0,4,14,0,0,-1/3,0,0,0,-2,2,0,4,0,2/3,0,0,-1/3,0,
-2,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,-1/2,0,0,0,1/2,0,0,0,-1/6,-1/2,0,0,0,
0,-1/2,1/2,0,0,0,1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
1/2,0,0,0,0,0,0,1/6,0,0,2,0,3/2,0,1/4,0,-3/4,0,1/4,
0,0,-1/2,0,1,0,0,0,1/6,0,0,1/12,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,1,0,0,-1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1}}

ampFunctions["uubggg","pmpmp","Nf1"]={f11[s23]^2*f11[s34],
f11[s12]*f11[s15]^2,f11[s15]^2*f11[s45],f11[s45]*f21[s34,s15],
f11[s12]*f11[s23]^2,Pi^2*f21[s23,s45],f21[s15,s23]*f21[s23,s45],
f41[s23,s45],f42[s23,s45],f48[s23,s45,s15],f49[s34,s15,s12],
Pi^2*f11[s15]^2,Pi^2*f11[s15]*f11[s23],Pi^2*f11[s12]*f11[s34],
Pi^2*f11[s15]*f11[s34],f11[s12]^2*f11[s15]*f11[s34],
f11[s15]^2*f11[s23]*f11[s34],f11[s12]*f11[s23]^2*f11[s34],
f11[s23]^3*f11[s34],Pi^2*f11[s15]*f11[s45],
f11[s12]*f11[s15]*f21[s12,s34],f11[s15]*f11[s23]*f21[s12,s34],
f11[s15]*f11[s45]*f21[s12,s34],f11[s12]*f11[s34]*f21[s15,s23],
f11[s15]*f11[s34]*f21[s15,s23],f11[s23]*f11[s34]*f21[s15,s23],
f11[s12]^2*f21[s34,s15],f11[s23]*f21[s34,s15],
f11[s15]*f11[s23]*f21[s34,s15],f11[s12]*f11[s34]*f21[s34,s15],
f11[s23]*f11[s34]*f21[s34,s15],f21[s34,s15]^2,Pi^2*f21[s45,s12],
f11[s12]*f11[s15]*f21[s45,s12],f11[s15]*f11[s23]*f21[s45,s12],
f11[s15]*f11[s34]*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s15]*f11[s45]*f21[s45,s12],f21[s12,s34]*f21[s45,s12],
f11[s34]*f31[s15,s23],f11[s23]*f31[s34,s15],f11[s15]*f31[s45,s12],
f11[s34]*f32[s15,s23],f11[s23]*f32[s34,s15],f11[s15]*f32[s45,s12],
f11[s12]*f33[s15,s12,s34],f48[s12,s34,s45],
f411[s34,s45,s15,s12,s23],bc49e4p4,f11[s12]^2*f11[s15]*f11[s23],
Pi^2*f11[s23]*f11[s34],f11[s12]*f11[s15]^2*f11[s45],
f11[s12]*f21[s23,s45],f11[s12]*f11[s23]*f21[s23,s45],
f11[s12]*f11[s34]*f21[s23,s45],f11[s15]*f11[s34]*f21[s23,s45],
f11[s12]*f11[s45]*f21[s23,s45],f11[s34]*f11[s45]*f21[s23,s45],
f11[s12]*f11[s23]*f21[s34,s15],f11[s12]*f11[s45]*f21[s34,s15],
f21[s23,s45]*f21[s45,s12],f11[s12]*f31[s23,s45],
f11[s34]*f31[s23,s45],f11[s23]*f32[s12,s34],f11[s12]*f32[s23,s45],
f11[s34]*f32[s23,s45],f11[s34]*f33[s12,s23,s45],
f11[s45]*f33[s15,s12,s34],f11[s34]*f33[s45,s15,s23],
f11[s45]*f34[s12,s23,s34,s45,s15],f45[s12,s23,s45],
f46[s15,s23,s45],f47[s34,s15,s12],f48[s45,s12,s23],
f49[s23,s45,s15],f411[s15,s12,s23,s34,s45],
f411[s45,s15,s12,s23,s34],finBoxTriInit,divPentaBubInit,bc50e4p4,
bc60e4p4,finPentaBubInit,Pi^2*f11[s12]^2,f11[s15]*Zeta[3],
Pi^2*f11[s12]*f11[s15],f11[s12]*f11[s15]^3,Pi^2*f11[s12]*f11[s23],
f11[s12]^3*f11[s23],f11[s12]*f11[s15]^2*f11[s23],
f11[s12]^2*f11[s23]^2,f11[s12]*f11[s15]*f11[s23]^2,
f11[s12]*f11[s23]^3,f11[s12]^2*f11[s23]*f11[s34],
f11[s15]*f11[s23]*f11[s34],f11[s12]*f11[s15]*f11[s23]*f11[s34],
f11[s15]*f11[s23]^2*f11[s34],Pi^2*f11[s34]^2,
f11[s12]*f11[s23]*f11[s34]^2,f11[s15]*f11[s23]*f11[s34]^2,
f11[s23]*f11[s34]^3,Pi^2*f11[s12]*f11[s45],f11[s12]^3*f11[s45],
f11[s12]^2*f11[s15]*f11[s45],f11[s12]^2*f11[s23]*f11[s45],
f11[s12]*f11[s15]*f11[s23]*f11[s45],f11[s15]^2*f11[s23]*f11[s45],
f11[s12]*f11[s23]^2*f11[s45],Pi^2*f11[s34]*f11[s45],
f11[s12]^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s34]*f11[s45],
f11[s12]*f11[s23]*f11[s34]*f11[s45],f11[s15]*f11[s23]*f11[s34]*
f11[s45],f11[s12]*f11[s34]^2*f11[s45],f11[s15]*f11[s34]^2*f11[s45],
f11[s23]*f11[s34]^2*f11[s45],f11[s34]^3*f11[s45],
f11[s12]^2*f11[s45]^2,f11[s12]*f11[s15]*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s12]*f11[s34]*f11[s45]^2,
f11[s15]*f11[s34]*f11[s45]^2,f11[s23]*f11[s34]*f11[s45]^2,
f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,f11[s15]*f11[s45]^3,
f11[s34]*f11[s45]^3,Pi^2*f21[s12,s34],f11[s12]*f11[s23]*
f21[s12,s34],f11[s23]*f11[s34]*f21[s12,s34],
f11[s12]*f11[s45]*f21[s12,s34],f11[s23]*f11[s45]*f21[s12,s34],
f11[s34]*f11[s45]*f21[s12,s34],f11[s45]^2*f21[s12,s34],
f11[s12]*f11[s15]*f21[s15,s23],f11[s12]*f11[s23]*f21[s15,s23],
f11[s12]*f11[s45]*f21[s15,s23],f11[s12]^2*f21[s23,s45],
f11[s12]*f11[s15]*f21[s23,s45],f11[s34]*f21[s23,s45],
f11[s15]*f11[s45]*f21[s23,s45],f11[s12]*f11[s15]*f21[s34,s15],
f11[s12]^2*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s23]^2*f21[s45,s12],f11[s12]*f11[s34]*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s34]^2*f21[s45,s12],
f11[s23]*f11[s45]*f21[s45,s12],f11[s34]*f11[s45]*f21[s45,s12],
f11[s45]^2*f21[s45,s12],f21[s45,s12]^2,f11[s23]*f31[s12,s34],
f11[s45]*f31[s12,s34],f11[s12]*f31[s15,s23],f11[s15]*f31[s23,s45],
f11[s12]*f31[s34,s15],f11[s12]*f31[s45,s12],f11[s23]*f31[s45,s12],
f11[s34]*f31[s45,s12],f11[s45]*f31[s45,s12],f11[s45]*f32[s12,s34],
f11[s12]*f32[s15,s23],f11[s12]*f32[s34,s15],f11[s12]*f32[s45,s12],
f11[s23]*f32[s45,s12],f11[s34]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s23]*f33[s15,s12,s34],
f11[s12]*f33[s23,s34,s15],f11[s12]*f33[s34,s45,s12],
f11[s23]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],
f11[s45]*f33[s34,s45,s12],f11[s12]*f33[s45,s15,s23],
f11[s12]*f34[s12,s23,s34,s45,s15],f41[s12,s34],f41[s45,s12],
f42[s12,s34],f42[s45,s12],f43[s45,s12],f44[s12,s23,s45],
f44[s34,s45,s12],f45[s34,s45,s12],f46[s12,s34,s15],
f46[s23,s45,s12],f46[s45,s12,s34],f47[s12,s34,s45],
f410[s12,s23,s34,s45,s15],f410[s15,s12,s23,s34,s45],
f410[s23,s34,s45,s15,s12],f410[s34,s45,s15,s12,s23],
f410[s45,s15,s12,s23,s34],f412[s12,s23,s34,s45,s15],
Pi^2*Log[2]^2,Log[2]^4,PolyLog[4,1/2],f11[s23]*Zeta[3],
f11[s15]^3*f11[s45],f11[s23]*f31[s15,s23],f11[s45]*f31[s15,s23],
f11[s15]*f32[s12,s34],f11[s23]*f32[s15,s23],f11[s45]*f32[s15,s23],
Pi^4,f11[s12]*Zeta[3],f11[s12]^4,f11[s12]^3*f11[s15],
f11[s12]^2*f11[s15]^2,f11[s15]^4,f11[s15]^3*f11[s23],Pi^2*f11[s23]^2,
f11[s15]^2*f11[s23]^2,f11[s15]*f11[s23]^3,f11[s23]^4,
f11[s34]*Zeta[3],f11[s12]^3*f11[s34],f11[s12]*f11[s15]^2*f11[s34],
f11[s15]^3*f11[s34],f11[s12]^2*f11[s34]^2,f11[s12]*f11[s15]*
f11[s34]^2,f11[s15]^2*f11[s34]^2,f11[s23]*f11[s34]^2,
f11[s12]*f11[s34]^3,f11[s15]*f11[s34]^3,f11[s34]^4,f11[s45]*Zeta[3],
Pi^2*f11[s23]*f11[s45],f11[s15]*f11[s23]^2*f11[s45],
f11[s23]^3*f11[s45],Pi^2*f11[s45]^2,f11[s15]^2*f11[s45]^2,
f11[s15]*f11[s23]*f11[s45]^2,f11[s23]^2*f11[s45]^2,
f11[s23]*f11[s45]^3,f11[s45]^4,f11[s12]^2*f21[s12,s34],
f11[s15]^2*f21[s12,s34],f11[s23]*f21[s12,s34],
f11[s12]*f11[s34]*f21[s12,s34],f11[s15]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f21[s12,s34]^2,f21[s15,s23],
f11[s15]^2*f21[s15,s23],f11[s15]*f11[s23]*f21[s15,s23],
f11[s23]^2*f21[s15,s23],f11[s15]*f11[s45]*f21[s15,s23],
f11[s23]*f11[s45]*f21[s15,s23],f11[s45]^2*f21[s15,s23],
f11[s15]^2*f21[s23,s45],f11[s15]*f11[s23]*f21[s23,s45],
f11[s23]^2*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f21[s23,s45]^2,f11[s15]^2*f21[s34,s15],
f11[s15]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s12]*f31[s12,s34],f11[s15]*f31[s12,s34],f11[s34]*f31[s12,s34],
f11[s15]*f31[s15,s23],f11[s23]*f31[s23,s45],f11[s45]*f31[s23,s45],
f11[s15]*f31[s34,s15],f11[s34]*f31[s34,s15],f11[s12]*f32[s12,s34],
f11[s34]*f32[s12,s34],f11[s15]*f32[s15,s23],f11[s15]*f32[s23,s45],
f11[s23]*f32[s23,s45],f11[s45]*f32[s23,s45],f11[s15]*f32[s34,s15],
f11[s34]*f32[s34,s15],f11[s15]*f33[s15,s12,s34],
f11[s34]*f33[s15,s12,s34],f33[s23,s34,s15],
f11[s15]*f33[s45,s15,s23],f11[s23]*f33[s45,s15,s23],
f11[s45]*f33[s45,s15,s23],f34[s12,s23,s34,s45,s15],
f43[s12,s34],f43[s15,s23],f43[s23,s45],f43[s34,s15],
f44[s15,s12,s34],f44[s45,s15,s23],f45[s45,s15,s23],
f11[s34]^2*f11[s45],f11[s15]*f21[s12,s34],f11[s45]*f21[s12,s34],
f11[s15]*f21[s45,s12],f11[s15]*f21[s23,s45],f11[s23]*f21[s45,s12],
f11[s34]*f21[s45,s12],f33[s12,s23,s45],1,f11[s15]^2,f11[s23]^2,
f11[s34]*f11[s45]^2,f21[s34,s15],f11[s15]*f11[s23]^2,
f11[s12]*f11[s15]*f11[s34],f11[s12]*f11[s34]*f11[s45],f31[s45,s12],
f33[s34,s45,s12],f11[s12]^2*f11[s23],f11[s15]^2*f11[s34],
f11[s12]^2*f11[s45],f11[s12]*f11[s23]*f11[s45],
f11[s15]*f11[s23]*f11[s45],f11[s15]*f11[s45]^2,f21[s23,s45],
f21[s45,s12],f11[s12]*f21[s45,s12],f33[s45,s15,s23],
Pi^2*f11[s15],f11[s12]^2*f11[s15],f11[s23],Pi^2*f11[s23],
f11[s15]^2*f11[s23],Pi^2*f11[s34],f11[s12]*f11[s15]*f11[s45],
f11[s15]*f11[s34]*f11[s45],f11[s12]*f11[s45]^2,f11[s15]*f21[s15,s23],
f11[s23]*f21[s15,s23],f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],
f11[s45]*f21[s45,s12],f31[s15,s23],f31[s34,s15],f32[s15,s23],
f32[s34,s15],f32[s45,s12],f33[s15,s12,s34],Pi^2*f11[s12],
f11[s12]*f11[s23],f11[s12]*f11[s15]*f11[s23],f11[s34],
f11[s15]*f11[s34],f11[s23]*f11[s34],f11[s12]*f11[s23]*f11[s34],
f11[s15]*f11[s34]^2,f11[s12]*f11[s45],f11[s23]*f11[s34]*f11[s45],
f11[s45]*f21[s23,s45],f11[s12],f11[s12]^2,f11[s15],f11[s34]^2,
f11[s12]*f11[s34]^2,f11[s45],Pi^2*f11[s45],f11[s45]^2,f21[s12,s34],
f31[s23,s45],f32[s12,s34],Zeta[3],f11[s15]*f11[s23],f11[s23]^3,
f11[s34]^3,f11[s23]^2*f11[s45],f11[s34]*f11[s45],f11[s23]*f11[s45]^2,
f11[s12]*f21[s12,s34],f11[s34]*f21[s12,s34],f11[s23]*f21[s23,s45],
f31[s12,s34],f32[s23,s45],f11[s12]^3,f11[s12]*f11[s15],
f11[s15]*f11[s45],f11[s15]^3,f11[s12]*f11[s34],f11[s12]^2*f11[s34],
f11[s45]^3,f11[s23]*f11[s45],Pi^2}


==> anc/TwoLoopRemainders/uubggg_pmpmp_Nf2.txt <==
rationalBasis["uubggg","pmpmp","Nf2"]=
{5/72,1/36+(5*s45)/(54*(s12-s34-s45))-(5*s45*(s15+s45))/
(54*(s12-s34-s45)*(s15-s23+s45))-(5*s15^3*s34*(s34+s45)^2)/
(9*(-s15+s23+s34)^3*(s12-s34-s45)^3)+
(5*s45^4)/(27*(-s12+s34+s45)^4)-(5*(s15+s45)^4*(s34+s45))/
(27*(s15-s23+s45)*(-s12+s34+s45)^4)-
(5*s15^4*(s34+s45)^3)/(27*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)-(10*s45^3)/(27*(-s12+s34+s45)^3)+
(5*s45^2)/(18*(-s12+s34+s45)^2)-(5*s15^2*s34^2*(s34+s45))/
(9*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(5*s15*s34^3)/(27*(-s15+s23+s34)^3*(-s12+s34+s45))-
(5*s15*s34^2)/(27*(-s15+s23+s34)^2*(-s12+s34+s45))+
(5*s15*s34)/(54*(-s15+s23+s34)*(-s12+s34+s45))-
(5*(s15+s45)^3*(s34+2*s45))/(27*(s12-s34-s45)^3*
(s15-s23+s45))-(5*s15^2*(s34+3*s45))/(54*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(5*(s15+s45)^2*(s34+3*s45))/
(54*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s15^3*(s34+s45)^2*(s15+4*s45))/(27*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)-(5*s15^2*(s34+s45)*(s15^2+4*s15*s45+
6*s45^2))/(27*(-s15+s23+s34)*(-s12+s34+s45)^4)-
(5*s15*s34*(s15*s45+s34*(-s15+s45)))/(27*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(5*s15^2*(s34+s45)*
(2*s15*s45+s34*(s15+5*s45)))/(27*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)-(5*s15*(2*s15*s45*(s15+3*s45)+
s34*(s15^2+3*s15*s45+s45^2)))/(27*(-s15+s23+s34)*
(s12-s34-s45)^3)+
((5*s15*s34^2)/(27*s12^2*(-s15+s23+s34)^3)+
(5*s15)/(54*s12^2*(-s15+s23+s34))+(5*(s15+s45))/
(54*s12^2*(s15-s23+s45))+(5*(s15+s45)^3*(s34+s45)^2)/
(27*s12^2*(s15-s23+s45)*(-s12+s34+s45)^4)+
(5*s15^3*(s34+s45)^4)/(27*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^4)+(10*s15^2*(s15+s34)*(s34+s45)^3)/
(27*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(5*s15*(s15^2+4*s15*s34+s34^2)*(s34+s45)^2)/
(27*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(10*s15*s34*(s15+s34)*(s34+s45))/(27*s12^2*(-s15+s23+s34)^3*
(-s12+s34+s45))+(5*(s15+s45)*(s15+s34+2*s45))/
(27*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(5*s15^2*(s34+s45)^3*(s15+3*s45))/(27*s12^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^4)+(5*s15*(s15+s34+3*s45))/
(27*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(5*(s15+s45)^2*(s34+s45)*(2*s15+s34+3*s45))/
(27*s12^2*(s12-s34-s45)^3*(s15-s23+s45))+
(5*s15*(s34+s45)*(s15^2+2*s15*s34+5*s15*s45+4*s34*s45))/
(27*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15*(s34+s45)^2*(s15^2+3*s15*s45+3*s45^2))/
(27*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^4)+
(5*s15*(2*s15^2+4*s15*s34+s34^2+10*s15*s45+10*s34*s45+
15*s45^2))/(54*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(5*s15*(2*s34*s45+s15*(s34+s45)))/(27*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))+(5*(s15+s45)*(2*s15^2+s34^2+6*s34*s45+
7*s45^2+4*s15*(s34+2*s45)))/(54*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*s15*(s34+s45)^2*(2*s15^2+2*s34*s45+
s15*(s34+7*s45)))/(27*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)-(5*s15*(s34+s45)*(2*s15^2+
2*s45*(s34+4*s45)+s15*(s34+7*s45)))/
(27*s12^2*(s15-s23-s34)*(s12-s34-s45)^3))*tr5,
1/18+(s15*(s15-2*s34))/(12*(s12-s34)*(-s15+s23+s34))+
(s15*(2*s15^2-9*s15*s34+15*s34^2))/(36*(s12-s34)*
(-s15+s23+s34)^2)+(s15*(2*s15^3-9*s15^2*s34+18*s15*s34^2-
11*s34^3))/(36*(s12-s34)*(-s15+s23+s34)^3)-
(s15^4*s34^3)/(6*(s12-s34)*(-s15+s23+s34)^3*
(s12-s34-s45)^3)-(s15^4*s34^2)/(6*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45)^3)-
(s15^4*s34)/(6*(s12-s34)*(-s15+s23+s34)*(s12-s34-s45)^3)+
(s15*(-s15+s34))/(12*(-s15+s23+s34)*(s12-s34-s45))+
(s15^3*(s15+s34))/(36*(s12-s34)^2*(-s15+s23+s34)*
(s12-s34-s45))-(s15^2*(s15+3*s34))/(18*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))-
(s15^2*s34*(s15^2-3*s15*s34+3*s34^2))/(6*(s12-s34)*
(-s15+s23+s34)^3*(s12-s34-s45))-
(s15*(2*s15^2-9*s15*s34+6*s34^2))/(36*(-s15+s23+s34)^2*
(s12-s34-s45))-(s15^2*(2*s15^2-9*s15*s34+18*s34^2))/
(36*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15^2*(-2*s15^2-7*s15*s34+21*s34^2))/(36*(s12-s34)*
(-s15+s23+s34)^2*(s12-s34-s45))+
(5*s45)/(36*(s12-s34-s45))-(s15^4*s34)/(6*(s12-s34)*
(s12-s34-s45)^3*(s15-s23+s45))+(s15^3*(s15+s34))/
(36*(s12-s34)^2*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(s15+3*s34))/(18*(s12-s34)*(s12-s34-s45)*
(s15-s23+s45))-s45^3/(6*(-s12+s34+s45)^3)+
(s15^3*(s15-2*s34)*s34^2)/(4*(s12-s34)*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)-(s15^4*s34^3)/(12*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(s15^4*s34^2)/(12*(s12-s34)^2*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34*(s15+s34))/
(6*(s12-s34)*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15^4*s34)/(12*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(s15+2*s34))/
(12*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(s15^2-10*s34^2+2*s34*(s15-5*s45)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)-
(s15*(3*s15+s34)*s45)/(6*(-s15+s23+s34)*(-s12+s34+s45)^2)+
s45^2/(4*(-s12+s34+s45)^2)-(s15^4*s34)/(12*(s12-s34)^2*
(s15-s23+s45)*(-s12+s34+s45)^2)+(s15^3*(s15+2*s34))/
(12*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s15^4*s34^3)/(18*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34^2)/(18*(-s12+s34)^3*
(-s15+s23+s34)^2*(-s12+s34+s45))-(s15^3*s34*(2*s15+s34))/
(36*(s12-s34)^2*(-s15+s23+s34)^2*(-s12+s34+s45))-
(s15^4*s34)/(18*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))+
(s15^3*s34^2*(-s15+3*s34))/(12*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^4*s34)/(18*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s15^3*(3*s15*s34-12*s34^2+s15*s45-6*s34*s45))/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^4*(3*s34^2+3*s34*s45+s45^2))/(6*(-s15+s23+s34)^3*
(-s12+s34+s45)^3)-(3*s15^2+5*s15*s34+8*s15*s45+
2*s34*s45+5*s45^2)/(36*(s12-s34-s45)*(s15-s23+s45))-
(s15^2*(s15^2+4*s15*s34+4*s15*s45+6*s34*s45+6*s45^2))/
(6*(-s15+s23+s34)*(s12-s34-s45)^3)-
(s45*(6*s15^2+8*s15*s45+3*s45^2+s34*(2*s15+s45)))/
(12*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/(18*(s12-s34)^3*
(-s15+s23+s34))-(s15^2*(s15*(s15+s45)+s34*(2*s15+s45)))/
(18*(s12-s34)^3*(-s15+s23-s45))-
(3*s15*(s15+s45)+s34*(5*s15+2*s45))/(36*(s12-s34)*
(-s15+s23-s45))+(s15*(s34*(s15+s45)+s15*(2*s15+3*s45)))/
(36*(s12-s34)^2*(-s15+s23+s34))-
(s15*(s34*(s15+s45)+s15*(2*s15+3*s45)))/(36*(s12-s34)^2*
(-s15+s23-s45))-(s15^3*(4*s34^2+2*s34*(s15+4*s45)+
s45*(s15+4*s45)))/(6*(-s15+s23+s34)^2*(s12-s34-s45)^3)+
(s15*(-8*s34^2*(-2*s15+s45)+s15^2*(-s15+2*s45)+
s15*s34*(s15+6*s45)))/(36*(s12-s34)^2*(-s15+s23+s34)^2)-
(s15*(-s15+s34)*(s34^2*(15*s15-7*s45)-s15^2*s45+
s15*s34*(-3*s15+8*s45)))/(36*(s12-s34)^2*(-s15+s23+s34)^3)+
(s15*(s15^2*s45*(s15+s45)+s15*s34*(2*s15^2+3*s15*s45-2*s45^2)+
s34^2*(2*s15^2-4*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^2)-(s15*(-s15+s34)*
(s15*s34*(3*s15-2*s45)*s45+s15^2*s45^2+
s34^2*(3*s15^2-3*s15*s45+s45^2)))/(18*(s12-s34)^3*
(-s15+s23+s34)^3)-((s15+s45)^4+
s34*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(6*(s12-s34-s45)^3*(s15-s23+s45))+
((11*s15*s34^2)/(36*s12^2*(-s15+s23+s34)^3)+
(s15*s34)/(18*s12^2*(-s15+s23+s34)^2)+
(5*s15)/(36*s12^2*(-s15+s23+s34))+(s15^2*s34^2)/
(18*s12^2*(-s12+s34)^3*(-s15+s23+s34))-
(s15*(s15+s34))/(18*s12^2*(s12-s34)*(-s15+s23+s34))-
(s15*s34*(4*s15+s34))/(36*s12^2*(s12-s34)^2*(-s15+s23+s34))+
(s15^3*s34^3)/(6*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s15^3*s34^2)/(6*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45)^3)+(s15*s34^3*(s15+s34))/
(6*s12^2*(s12-s34)*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(s15-2*s34)*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(s12-s34-s45))+(2*s15^3+3*s15*s34^2)/(36*s12^2*(s12-s34)*
(-s15+s23+s34)*(s12-s34-s45))+(s15^2*s34^2)/
(18*s12^2*(-s12+s34)^3*(s15-s23+s45))-
(s15*s34*(4*s15+s34))/(36*s12^2*(s12-s34)^2*(s15-s23+s45))-
(s15^2+s15*s34+s34^2)/(18*s12^2*(s12-s34)*(s15-s23+s45))+
(s15^3*s34^2)/(6*s12^2*(s12-s34)*(s12-s34-s45)^3*
(s15-s23+s45))+(2*s15^3+3*s15*s34^2)/(36*s12^2*(s12-s34)*
(s12-s34-s45)*(s15-s23+s45))+(5*(s15+s45))/
(36*s12^2*(s15-s23+s45))+(s15^3*s34^4)/(6*s12^2*(s12-s34)*
(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(s15^3*s34^4)/(12*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*
(-s12+s34+s45)^2)+(s15^2*s34^4)/(3*s12^2*(s12-s34)*
(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)*s34^2)/(12*s12^2*(s12-s34)*(-s15+s23+s34)^2*
(-s12+s34+s45)^2)+(s15^3*s34^3)/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(12*s12^2*(s12-s34)^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34*(-2*s15+s34))/
(12*s12^2*(s12-s34)*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15^3*s34^2)/(12*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^2*s34*(-2*s15+s34))/
(12*s12^2*(s12-s34)*(s15-s23+s45)*(-s12+s34+s45)^2)+
(s15^3*s34^4)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^3*
(-s12+s34+s45))-(s15^3*s34^2)/(12*s12^2*(s12-s34)^2*
(-s15+s23+s34)^2*(-s12+s34+s45))+
(s15^3*s34^3)/(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)^2*
(-s12+s34+s45))-(s15^3*s34)/(9*s12^2*(s12-s34)^2*
(-s15+s23+s34)*(-s12+s34+s45))+(s15^3*s34^2)/
(18*s12^2*(-s12+s34)^3*(-s15+s23+s34)*(-s12+s34+s45))-
(s15^2*s34^3*(s15+3*s34))/(18*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3*(-s12+s34+s45))-
(s15^3*s34)/(9*s12^2*(s12-s34)^2*(s15-s23+s45)*
(-s12+s34+s45))+(s15^3*s34^2)/(18*s12^2*(-s12+s34)^3*
(s15-s23+s45)*(-s12+s34+s45))+
(s15*(5*s15+4*s34+9*s45))/(12*s12^2*(s15-s23-s34)*
(-s12+s34+s45))+(s15*s34*(-s15+s34)*(7*s15*s34+5*s34^2+
4*s15*s45-4*s34*s45))/(36*s12^2*(s12-s34)^2*
(-s15+s23+s34)^3)+(s15*(3*s15^2+10*s15*s34+s34^2+
11*s15*s45+14*s34*s45+13*s45^2))/(12*s12^2*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^3*(4*s34^3+6*s34^2*s45+
4*s34*s45^2+s45^3))/(6*s12^2*(s15-s23-s34)^3*
(-s12+s34+s45)^3)-(s15*s34*(s15^2+s34*(s34-s45)+
s15*(s34+s45)))/(9*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(s15*(s15^2+s34*(4*s34-s45)+s15*(s34+s45)))/
(18*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(s15*(-s15+s34)*(s34*(5*s34-s45)+s15*(s34+s45)))/
(18*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(s15*s34^2*(s15^2-s34*s45+s15*(s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^2)+
(s15*s34^2*(-s15+s34)*(-(s34*s45)+s15*(2*s34+s45)))/
(18*s12^2*(s12-s34)^3*(-s15+s23+s34)^3)-
(s15*(3*s15*(s34+s45)^2+3*s45*(s34+s45)^2+
s15^2*(2*s34+s45)))/(6*s12^2*(s15-s23-s34)*
(s12-s34-s45)^3)+(s15^2*(12*s34^3+3*s15*s45^2+
4*s34*s45*(2*s15+s45)+6*s34^2*(s15+2*s45)))/
(12*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15*(2*s15^2+15*s15*(s34+s45)+6*s34*(2*s34+3*s45)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(s15^2*(s34+s45)+3*s34^2*(2*s34+s45)+
3*s15*s34*(5*s34+3*s45)))/(18*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45))+(2*s34*(s15+s45)^3+s45*(s15+s45)^3+
s34^2*(3*s15^2+3*s15*s45+s45^2))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*(3*(s34+s45)^3+
s15*(3*s34^2+3*s34*s45+s45^2)))/(6*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45)^3)+(s34^2*(s15+s45)+(s15+s45)^2*
(3*s15+5*s45)+2*s34*(5*s15^2+7*s15*s45+3*s45^2))/
(12*s12^2*(s15-s23+s45)*(-s12+s34+s45)^2)+
(15*s15^2+3*s15*(4*s34+9*s45)+2*(s34^2+5*s34*s45+7*s45^2))/
(36*s12^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(4*s34*(s34+s45)^2+s15^2*(5*s34+3*s45)+
s15*(9*s34^2+21*s34*s45+11*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
1/18+(s15*(3*s15-5*s34))/(36*(-s15+s23+s34)*(s12-s45))-
(s15*(-s15+s34)*(-7*s15*s34+11*s34^2+2*s15*(s15-9*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45))-
s15^2/(12*(-s15+s23+s34)*(s12-s34-s45))+
s45/(12*(s12-s45))+s45^2/(12*(s12-s45)^2)+
(s15^4*s45^2)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+s45^2/(4*(s12-s45)*(s12-s34-s45))+
s45^3/(18*(s12-s45)^3)-(s15^4*s45^3)/(6*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45)^3)-(s15^4*s45^3)/
(18*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
s45^3/(6*(s12-s45)^2*(s12-s34-s45))+
s45^4/(6*(s12-s45)*(s12-s34-s45)^3)+
s45^4/(18*(s12-s45)^3*(s12-s34-s45))+(s15^3*s45*(s15+s45))/
(18*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*(s15+s45))/(12*(s12-s45)*(s15-s23+s45))+
(s15*(s15+s45)^2)/(12*(s12-s45)^2*(s15-s23+s45))-
(s15+s45)^2/(12*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15+s45)^3)/(18*(s12-s45)^3*(s15-s23+s45))-
(s15+s45)^4/(6*(s12-s34-s45)^3*(s15-s23+s45))-
(s45*(s15+s45)^4)/(6*(s12-s45)*(s12-s34-s45)^3*
(s15-s23+s45))-(s45*(s15+s45)^4)/(18*(s12-s45)^3*
(s12-s34-s45)*(s15-s23+s45))+(s15^4*s45^2)/
(4*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(s15^4*s45^3)/(12*(-s15+s23+s34)^3*(s12-s45)^2*
(-s12+s34+s45)^2)+s45^3/(3*(s12-s45)*(-s12+s34+s45)^2)+
s45^4/(12*(s12-s45)^2*(-s12+s34+s45)^2)-
(s15+s45)^3/(6*(s15-s23+s45)*(-s12+s34+s45)^2)-
(s45*(s15+s45)^4)/(12*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-((s15+s45)^2*(-s15+2*s45))/
(12*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15^3*s45*(s15+2*s45))/(6*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(s15^3*s45*(-2*s15+3*s45))/
(12*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
((s15+s45)^3*(-s15+3*s45))/(12*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(s15^3*s45^2*(s15+4*s45))/
(6*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)-
(s15^3*s45^2*(s15+4*s45))/(18*(-s15+s23+s34)^2*(s12-s45)^3*
(s12-s34-s45))-(s15^3*s45^2*(s15+4*s45))/
(12*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^3*(s34+2*s45)*(s15+4*s45))/(6*(-s15+s23+s34)^2*
(-s12+s34+s45)^3)-((s15+s45)^3*(-s15+5*s45))/
(36*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
(s15*(s15^2+2*s15*s34+3*s15*s45-2*s34*s45))/
(12*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15^3*(-6*s34^2+s34*(s15-12*s45)+3*(s15-2*s45)*s45))/
(12*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(s15^2*(s15^2-2*s15*s45-12*s45^2))/(36*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+(s15*(s15^2+s45^2))/
(12*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45))-
(s15*(s15^2+3*s15*s45+s45^2))/(6*(-s15+s23+s34)*
(-s12+s34+s45)^2)+(s15^4*(s34^2+3*s34*s45+3*s45^2))/
(6*(-s15+s23+s34)^3*(-s12+s34+s45)^3)-
(s15^2*(s15^2+4*s15*s45+6*s45^2))/(6*(-s15+s23+s34)*
(s12-s34-s45)^3)-(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/
(6*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(18*(-s15+s23+s34)*
(s12-s45)^3*(s12-s34-s45))-
(s15^2*s45*(s15^2+4*s15*s45+6*s45^2))/(12*(-s15+s23+s34)*
(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(-2*s15^2+s15*s45+15*s45^2))/(36*(-s15+s23+s34)^2*
(s12-s45)*(s12-s34-s45))+(s15^4-6*s15^2*s45^2)/
(12*(-s15+s23+s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15*(-s15+s34)*(-2*s15*s34^3+s34^4+s15*s34^2*(s15-3*s45)+
3*s15^2*s34*s45+3*s15^2*s45^2))/(18*(-s15+s23+s34)^3*
(s12-s45)^3)+(s15*(4*s34^2+2*s34*s45+3*(s15+s45)^2))/
(36*(-s15+s23+s34)*(s12-s45)^2)+
(s15*(13*s34^2+6*s34*(-s15+s45)-3*s15*(s15+3*s45)))/
(36*(-s15+s23+s34)^2*(s12-s45))+
(s15^2*(s15^2-2*s15*s45-10*s45^2-2*s34*(s15+5*s45)))/
(12*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(s15^2*(-18*s34^2+9*s34*(s15-2*s45)+2*s15*(-s15+9*s45)))/
(36*(-s15+s23+s34)^3*(s12-s34-s45))+
(s15*(-15*s15*s34^3+7*s34^4+3*s15*s34^2*(3*s15-5*s45)+
3*s15^2*s45*(-s15+3*s45)+s15^2*s34*(-s15+18*s45)))/
(36*(-s15+s23+s34)^3*(s12-s45)^2)+
(s15*(2*s34^4-6*s15*s34^2*s45+s34^3*(-3*s15+s45)+
s15^2*s45*(2*s15+7*s45)+s15*s34*(s15^2+3*s15*s45-5*s45^2)))/
(18*(-s15+s23+s34)^2*(s12-s45)^3)-
(s15*(s34^3+s34^2*s45+s34*s45^2-s15*(s15^2+3*s15*s45+
3*s45^2)))/(18*(-s15+s23+s34)*(s12-s45)^3)+
(s15*(-11*s34^3+s34^2*(9*s15-5*s45)+s15*s34*(3*s15+14*s45)+
s15*(-s15^2+5*s15*s45+15*s45^2)))/(36*(-s15+s23+s34)^2*
(s12-s45)^2)+((11*s15*s34^2)/(36*s12^2*(-s15+s23+s34)^3)-
(s15*s34)/(18*s12^2*(-s15+s23+s34)^2)+
s15/(12*s12^2*(-s15+s23+s34))+(s15*(s15-2*s45)*s45^2)/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(s15^3*s45^3)/(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(s15^2*s45^3)/(6*s12^2*(-s15+s23+s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^3*s45^4)/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3*(s12-s34-s45))+
(s15+s45)/(12*s12^2*(s15-s23+s45))+(s45^2*(s15+s45)^3)/
(6*s12^2*(s12-s45)*(s12-s34-s45)^3*(s15-s23+s45))+
(s45^2*(s15+s45)^3)/(18*s12^2*(s12-s45)^3*(s12-s34-s45)*
(s15-s23+s45))+(s15^3*s45^4)/(6*s12^2*(s15-s23-s34)^3*
(s12-s45)*(-s12+s34+s45)^3)+(s15^3*s45^4)/
(12*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*(-s12+s34+s45)^2)+
(s45^2*(s15+s45)^3)/(12*s12^2*(s12-s45)^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s45*(s15+s45)^2*(s15+2*s45))/
(6*s12^2*(s12-s45)*(s15-s23+s45)*(-s12+s34+s45)^2)+
((s15+s45)^3*(s34+2*s45))/(6*s12^2*(s12-s34-s45)^3*
(s15-s23+s45))+(s15^2*s45^3*(s15+3*s45))/
(6*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45)^3)+
(s15^2*s45^3*(s15+3*s45))/(18*s12^2*(-s15+s23+s34)^2*
(s12-s45)^3*(s12-s34-s45))+(s15^2*s45^3*(s15+3*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s45^2*(s15+4*s45))/(12*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))+(s15^2*s45^2*(s15+5*s45))/
(12*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
((s15+s45)*(3*s15+s34+5*s45))/(12*s12^2*(s12-s34-s45)*
(s15-s23+s45))+(s45*(s15+s45)^2*(4*s15+7*s45))/
(36*s12^2*(s12-s45)^2*(s12-s34-s45)*(s15-s23+s45))+
((s15+s45)^2*(3*s15+2*s34+7*s45))/(12*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)+(s15*(3*s15+s34+8*s45))/
(12*s12^2*(s15-s23-s34)*(-s12+s34+s45))+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(6*s12^2*(-s15+s23+s34)*
(s12-s45)*(s12-s34-s45)^3)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/
(12*s12^2*(-s15+s23+s34)*(s12-s45)^2*(-s12+s34+s45)^2)+
(s15*s45^2*(s15^2+3*s15*s45+3*s45^2))/(18*s12^2*(s15-s23-s34)*
(s12-s45)^3*(-s12+s34+s45))-
(s15*(s34+2*s45)*(s15^2+3*s15*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^3)-
(s15^2*(s15+3*s45)*(s34^2+3*s34*s45+3*s45^2))/
(6*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^3)+
(s15*s45*(s15^2+4*s15*s45+5*s45^2))/(6*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(s15*(s15^2-s34^2+6*s15*s45+6*s45^2))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45))-
(s15*s45*(4*s15^2-4*s34^2+15*s15*s45-6*s34*s45+6*s45^2))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)+
(s15*(3*s15^2+2*s15*s34+13*s15*s45+4*s34*s45+17*s45^2))/
(12*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(s15*s45*(4*s15^2+15*s15*s45+18*s45^2))/
(36*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))+
(s15*(2*s15^2+12*s15*s45+21*s45^2))/(36*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(s15^3*(s34^3+4*s34^2*s45+6*s34*s45^2+4*s45^3))/
(6*s12^2*(s15-s23-s34)^3*(-s12+s34+s45)^3)+
(2*s15^3+12*s15^2*s45+21*s15*s45^2+11*s45^3)/
(36*s12^2*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))+
(s15*(2*s15^2+21*s15*s45+12*s45^2+9*s34*(s15+2*s45)))/
(36*s12^2*(-s15+s23+s34)^2*(s12-s34-s45))+
(s15*(-s15+s34)*s45^2*(-s34^2+s15*(s34+2*s45)))/
(18*s12^2*(-s15+s23+s34)^3*(s12-s45)^3)+
(s15*s45^2*(s34^2+2*s34*s45-s15*(s15+3*s45)))/
(18*s12^2*(-s15+s23+s34)^2*(s12-s45)^3)+
(s15*s45*(-4*s34^3+2*s15*s34*(-2*s15+s45)+
s34^2*(8*s15+5*s45)-s15*s45*(7*s15+6*s45)))/
(36*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)-
(s15*(s15^2*(s34+s45)+3*s34*(s34+s45)^2+
3*s15*(3*s34^2+5*s34*s45+s45^2)))/(18*s12^2*
(s15-s23-s34)^3*(s12-s34-s45))-
(s15*(s34^3+s15*s45*(s15+3*s45)-s34^2*(2*s15+5*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(18*s12^2*(-s15+s23+s34)^3*
(s12-s45))-(s15^2*(4*(s34+s45)^3+
s15*(3*s34^2+8*s34*s45+6*s45^2)))/(12*s12^2*
(s15-s23-s34)^3*(-s12+s34+s45)^2)+
(s15*(4*s45*(s34+s45)^2+s15^2*(3*s34+5*s45)+
s15*(2*s34^2+15*s34*s45+21*s45^2)))/
(12*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2))*tr5,
(5*s15*s34*(-s15+s34))/(9*(-s15+s23+s34)^3)-
(5*s15^2)/(27*s34*(-s15+s23+s34))-
(10*s15^3)/(27*s12*s34*(-s15+s23+s34))-(5*s15*(s15+3*s34))/
(27*(-s15+s23+s34)^2)+(5*s15*(-19*s15*s34+5*s34^2+
s15*(2*s15-15*s45)))/(27*(-s15+s23+s34)^2*(s12-s45))+
(5*s15^2*(-7*s15*s34+5*s34^2+s15*(2*s15-3*s45)))/
(9*(-s15+s23+s34)^3*(s12-s45))+(5*s15^4*s34^2)/
(27*(s12-s34)*(-s15+s23+s34)^3*s45^2)+
(5*s15*s34^2*(-s15+s34)^3)/(27*s12*(-s15+s23+s34)^3*s45^2)+
(5*s15^4*s34)/(27*(s12-s34)*(-s15+s23+s34)^2*s45^2)+
(5*s15^4)/(27*(s12-s34)*(-s15+s23+s34)*s45^2)-
(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/(27*s12*(-s15+s23+s34)^2*
s45^2)+(5*s15*(-s15^3+s34^3))/(27*s12*(-s15+s23+s34)*s45^2)-
(5*s15*s34^2*(-s15+s34)^3)/(27*(-s15+s23+s34)^3*(s12-s45)*
s45^2)+(5*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(27*(-s15+s23+s34)^2*(s12-s45)*s45^2)+
(5*s15*(s15^3-s34^3))/(27*(-s15+s23+s34)*(s12-s45)*s45^2)-
(5*s15^4)/(27*(-s15+s23+s34)*(s12-s34-s45)*s45^2)+
(5*s15^3*(4*s15-9*s34)*s34)/(27*(s12-s34)*(-s15+s23+s34)^3*
s45)-(5*s15*(s12+3*s15-3*s34)*s34^2)/(27*(-s15+s23+s34)^3*
s45)-(10*s15^4*s34^2)/(27*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(20*s15*s34*(-s15+s34)^3)/(27*s12*(-s15+s23+s34)^3*s45)+
(5*s15*(s12+s15-4*s34)*s34)/(27*(-s15+s23+s34)^2*s45)-
(10*s15^4*s34)/(27*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(5*s15^3*(3*s15+s34))/(27*(s12-s34)*(-s15+s23+s34)^2*s45)-
(10*s15^4)/(27*(s12-s34)^2*(-s15+s23+s34)*s45)+
(5*s15^3)/(27*(s12-s34)*(-s15+s23+s34)*s45)+
(5*s15*s34)/(27*(-s15+s23+s34)*s45)-
(5*s15*(-s15+s34)^2*(3*s15+7*s34))/(27*s12*(-s15+s23+s34)^2*
s45)+(5*(-s15^3+3*s15*s34^2))/(27*s12*(-s15+s23+s34)*s45)+
(10*s15*s34^2*(-s15+s34)^3)/(27*(-s15+s23+s34)^3*(s12-s45)^2*
s45)-(10*s15*s34*(-s15+s34)^2*(s15+2*s34))/
(27*(-s15+s23+s34)^2*(s12-s45)^2*s45)+
(10*s15*(-s15^3+s34^3))/(27*(-s15+s23+s34)*(s12-s45)^2*s45)-
(25*s15*s34^2)/(27*(-s15+s23+s34)*(s12-s45)*s45)-
(5*s15*s34*(-s15+s34)^2*(-4*s15+7*s34))/(27*(-s15+s23+s34)^3*
(s12-s45)*s45)+(5*s15*(s15^3-5*s15*s34^2+4*s34^3))/
(9*(-s15+s23+s34)^2*(s12-s45)*s45)-(5*s15^3*(3*s15+s34))/
(27*(-s15+s23+s34)^2*(s12-s34-s45)*s45)-
(5*s15^3)/(27*(-s15+s23+s34)*(s12-s34-s45)*s45)-
(10*s15^2*s45)/(27*(s12-s34)*s34*(-s15+s23+s34))+
(5*s15^3*(4*s15-3*s45)*s45)/(27*(s12-s34)*s34*
(-s15+s23+s34)^3)-(10*s45)/(27*(s12-s45))-
(20*s15^4*s45)/(27*(-s15+s23+s34)^3*(s12-s45)*
(s12-s34-s45))-(5*s15^4*s45^2)/(27*s12*s34^2*
(-s15+s23+s34)^3)+(5*s15^4*s45^2)/(27*(s12-s34)*s34^2*
(-s15+s23+s34)^3)-(10*s15^4*s45^2)/(27*(s12-s34)^2*s34*
(-s15+s23+s34)^3)-(10*s45^2)/(27*(s12-s45)^2)+
(10*s15^4*s45^2)/(27*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))-(25*s45^2)/(27*(s12-s45)*(s12-s34-s45))-
(10*s45^3)/(27*(s12-s45)^2*(s12-s34-s45))-
(5*s15*(s15+s45))/(27*(s12-s34)*(-s15+s23+s34))-
(5*s15^3*(s15+s45))/(27*s12*s34^2*(-s15+s23+s34))+
(5*s15^3*(s15+s45))/(27*(s12-s34)*s34^2*(-s15+s23+s34))-
(10*s15^3*(s15+s45))/(27*(s12-s34)^2*s34*(-s15+s23+s34))+
(5*s15*(s15+s45))/(27*(s12-s34)*(-s15+s23-s45))+
(5*s15^3*(s15+s45))/(27*s12*s34^2*(-s15+s23-s45))-
(5*s15^3*(s15+s45))/(27*(s12-s34)*s34^2*(-s15+s23-s45))+
(5*s15*(s15+s45))/(27*s34*(-s15+s23-s45))+
(10*s15^3*(s15+s45))/(27*(s12-s34)^2*s34*(-s15+s23-s45))+
(5*s15*(s15+s45))/(9*(-s15+s23+s34)*(s12-s34-s45))-
(5*s15^3*s45*(s15+s45))/(27*s12*s34^2*(-s15+s23+s34)^2)+
(5*s15^3*s45*(s15+s45))/(27*(s12-s34)*s34^2*(-s15+s23+s34)^2)-
(10*s15^3*s45*(s15+s45))/(27*(s12-s34)^2*s34*
(-s15+s23+s34)^2)-(10*s15^2*(2*s15+s45))/
(27*(s12-s34)^2*(-s15+s23+s34))+(10*s15^2*(2*s15+s45))/
(27*(s12-s34)^2*(-s15+s23-s45))-
(10*s15^3)/(27*s12*s34*(s15-s23+s45))-
(10*s15^4)/(27*s12*s34*(-s15+s23+s34)*(s15-s23+s45))+
(10*s15^4)/(27*(s12-s34)*s34*(-s15+s23+s34)*(s15-s23+s45))-
(10*s15^4)/(27*(-s15+s23+s34)*(s12-s45)*(s12-s34-s45)*
(s15-s23+s45))-(5*s15^4)/(27*s12*s45^2*(s15-s23+s45))+
(5*s15^4)/(27*(s12-s34)*s45^2*(s15-s23+s45))+
(5*s15^4)/(27*(s12-s45)*s45^2*(s15-s23+s45))-
(5*s15^4)/(27*(s12-s34-s45)*s45^2*(s15-s23+s45))-
(5*s15^3)/(27*s12*s45*(s15-s23+s45))-
(10*s15^4)/(27*(s12-s34)^2*s45*(s15-s23+s45))+
(5*s15^3)/(27*(s12-s34)*s45*(s15-s23+s45))-
(10*s15^4)/(27*s12*(-s15+s23+s34)*s45*(s15-s23+s45))+
(10*s15^4)/(27*(s12-s34)*(-s15+s23+s34)*s45*(s15-s23+s45))-
(10*s15^4)/(27*(s12-s45)^2*s45*(s15-s23+s45))+
(10*s15^4)/(27*(-s15+s23+s34)*(s12-s45)*s45*(s15-s23+s45))-
(5*s15^3)/(27*(s12-s34-s45)*s45*(s15-s23+s45))-
(10*s15^4)/(27*(-s15+s23+s34)*(s12-s34-s45)*s45*
(s15-s23+s45))-(10*s15^2*s45)/(27*(s12-s34)*s34*
(s15-s23+s45))+(10*(s15+s45)^4)/(27*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))+(5*s15^4*s34^2)/
(9*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)+
(5*s15^4*s34)/(9*(-s15+s23+s34)^2*s45*(-s12+s34+s45)^2)+
(5*s15^4)/(9*(-s15+s23+s34)*s45*(-s12+s34+s45)^2)+
(5*s15^4*s45^2)/(9*(-s15+s23+s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(5*s45^3)/(9*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^4)/(9*s45*(s15-s23+s45)*
(-s12+s34+s45)^2)+(5*(s15+s45)^4)/(9*(s12-s45)*
(s15-s23+s45)*(-s12+s34+s45)^2)+(5*s15^4*(s34+s45))/
(3*(-s15+s23+s34)^3*(-s12+s34+s45)^2)+
(5*s15^4*s34^2)/(27*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))+
(5*s15^4*s34)/(27*(-s15+s23+s34)^2*s45^2*(-s12+s34+s45))-
(5*s15^3*s34*(-4*s15+9*s34))/(27*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(5*s15*(s15+s34+s45))/
(9*(-s15+s23+s34)*(s12-s45))+(5*s15*(3*s34+s45))/
(27*s12*(-s15+s23+s34))-(5*s15^3*(s15+2*s45))/
(9*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))-
(5*s15*(3*s15+2*s45))/(27*(s12-s45)*(s15-s23+s45))+
(5*s15^3*s45*(-4*s15+3*s45))/(27*s12*s34*(-s15+s23+s34)^3)+
(10*s15^2*(-s15+3*s45))/(27*(-s15+s23+s34)*(s12-s45)*
(s12-s34-s45))+(10*s15^2*(2*s15+3*s45))/
(9*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(5*s15^3*(-2*s15+6*s34+3*s45))/(9*(-s15+s23+s34)^3*
(s12-s34-s45))+(10*s15^3*s45*(s15+4*s45))/
(27*(-s15+s23+s34)^2*(s12-s45)^2*(s12-s34-s45))+
(5*s15^3*s45*(s15+4*s45))/(9*(-s15+s23+s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(10*s15^3*(s15+2*s34+4*s45))/
(9*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15^2*(-s15+5*s34+5*s45))/(9*(-s15+s23+s34)^2*
(s12-s34-s45))+(10*s15^2*(-s15+s34)*(s15*s34-s34^2+
s15*s45))/(9*(-s15+s23+s34)^3*(s12-s45)^2)+
(5*s15^2*(3*s15^2+s15*s45-2*s45^2))/(27*(s12-s34)*s34*
(-s15+s23+s34)^2)-(5*s15^2*(3*s15^2+3*s15*s45-2*s45^2))/
(27*s12*s34*(-s15+s23+s34)^2)-
(10*s15*(3*s15^2+3*s15*s45+s45^2))/(27*(s12-s45)^2*
(s15-s23+s45))+(5*(3*s15^2+5*s15*s45+2*s45^2))/
(27*(s12-s34-s45)*(s15-s23+s45))+
(10*s15^2*(s15^2+4*s15*s45+6*s45^2))/(27*(-s15+s23+s34)*
(s12-s45)^2*(s12-s34-s45))+
(5*s15^2*(s15^2+4*s15*s45+6*s45^2))/(9*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)+
(5*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3))/
(9*(s15-s23+s45)*(-s12+s34+s45)^2)+
(10*(-s15^3+3*s15^2*s45+5*s15*s45^2+2*s45^3))/
(27*(s12-s45)*(s12-s34-s45)*(s15-s23+s45))-
(5*s15*(3*s15^2+9*s34^2-9*s15*s45+s45^2+5*s34*(-3*s15+s45)))/
(27*s12*(-s15+s23+s34)^2)+
(5*s15*(s15^2-10*s15*s45+s45^2+8*s34*(-2*s15+s45)))/
(27*(s12-s34)*(-s15+s23+s34)^2)+
(10*s15*(s34^2+s34*s45-3*s15*(s15+s45)))/(27*(-s15+s23+s34)*
(s12-s45)^2)-(10*s15*(-6*s15*s34^2+s34^3+
s15*s34*(3*s15-5*s45)+s15^2*(2*s15+7*s45)))/
(27*(-s15+s23+s34)^2*(s12-s45)^2)-
(5*s15*(s34^2*(-15*s15+7*s45)+s34*(21*s15^2-18*s15*s45+s45^2)-
3*s15*(2*s15^2-5*s15*s45+s45^2)))/(27*(s12-s34)*
(-s15+s23+s34)^3)+(5*s15*(6*s34^3+2*s34^2*(-9*s15+2*s45)+
s34*(18*s15^2-12*s15*s45+s45^2)-3*s15*(2*s15^2-4*s15*s45+
s45^2)))/(27*s12*(-s15+s23+s34)^3)-
(10*s15*(s15*(2*s15^2+3*s15*s45-2*s45^2)+
s34*(2*s15^2-4*s15*s45+s45^2)))/(27*(s12-s34)^2*
(-s15+s23+s34)^2)+(10*s15*(3*s15^2*s45*(-s15+s45)-
3*s15*s34*(-s15+s45)^2+s34^2*(3*s15^2-3*s15*s45+s45^2)))/
(27*(s12-s34)^2*(-s15+s23+s34)^3)+
((-10*s15)/(27*s12^2*(-s15+s23+s34))+(5*s15*(s12+s15))/
(27*s12^2*s34*(-s15+s23+s34))+(10*s15^2*s34)/
(27*s12^2*(s12-s34)^2*(-s15+s23+s34))+(5*s15*(3*s15+s34))/
(27*s12^2*(s12-s34)*(-s15+s23+s34))+
(5*s15*(s12+s15-2*s34-s45))/(27*s12^2*(-s15+s23+s34)^2)-
(5*s15^3*s34^3)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^3*s45^2)-
(5*s15^3*s34^2)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45^2)-
(5*s15^3*s34)/(27*s12^2*(s12-s34)*(-s15+s23+s34)*s45^2)+
(5*s15*(s12+s15-s34)^2*s34)/(27*s12^2*(-s15+s23+s34)^3*s45)+
(10*s15^3*s34^3)/(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^3*s45)+
(10*s15^3*s34)/(27*s12^2*(s12-s34)*(-s15+s23+s34)^2*s45)+
(10*s15^3*s34^2)/(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^2*s45)+
(5*s15*(s12+s15-s34)*(s15+s34))/(27*s12^2*(-s15+s23+s34)^2*
s45)+(5*s15^3)/(9*s12^2*(s12-s34)*(-s15+s23+s34)*s45)+
(10*s15^3*s34)/(27*s12^2*(s12-s34)^2*(-s15+s23+s34)*s45)+
(5*s15^2*s34^2*(s15+6*s34))/(27*s12^2*(s12-s34)*
(-s15+s23+s34)^3*s45)+(5*s15^3*s45)/(27*s12^2*s34*
(-s15+s23+s34)^3)-(5*s15^3*s45^2)/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)*(s12-s34-s45))-
(10*s15^3*s45^3)/(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*s15^2*(s12+s15+s45))/
(27*s12^2*s34*(-s15+s23+s34)^2)+(5*s15*(s12+s15))/
(27*s12^2*s34*(s15-s23+s45))-(5*s15^2*(s12+s15))/
(27*s12^2*(s15-s23-s34)*s34*(s15-s23+s45))+
(10*s15^2*s34)/(27*s12^2*(s12-s34)^2*(s15-s23+s45))+
(5*s15*(3*s15+s34))/(27*s12^2*(s12-s34)*(s15-s23+s45))-
(5*s15^3*s34)/(27*s12^2*(s12-s34)*s45^2*(s15-s23+s45))+
(5*s15^3)/(9*s12^2*(s12-s34)*s45*(s15-s23+s45))+
(10*s15^3*s34)/(27*s12^2*(s12-s34)^2*s45*(s15-s23+s45))+
(5*s15^2*(s12+s15))/(27*s12^2*(-s15+s23+s34)*s45*
(s15-s23+s45))-(5*s15^3)/(9*s12^2*(s12-s34-s45)*s45*
(s15-s23+s45))-(10*(s15+s45))/(27*s12^2*
(s15-s23+s45))-(10*s45*(s15+s45)^3)/(27*s12^2*(s12-s45)^2*
(s12-s34-s45)*(s15-s23+s45))-(5*s15^3*s34^3)/
(9*s12^2*(-s15+s23+s34)^3*s45*(-s12+s34+s45)^2)-
(5*s15^3*s34^2)/(9*s12^2*(-s15+s23+s34)^2*s45*
(-s12+s34+s45)^2)-(5*s15^3*s34)/(9*s12^2*(-s15+s23+s34)*
s45*(-s12+s34+s45)^2)-(5*s15^3*s45^3)/
(9*s12^2*(-s15+s23+s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34)/(9*s12^2*s45*(s15-s23+s45)*(-s12+s34+s45)^2)-
(5*s45*(s15+s45)^3)/(9*s12^2*(s12-s45)*(s15-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^3*s34^3)/
(27*s12^2*(-s15+s23+s34)^3*s45^2*(-s12+s34+s45))-
(5*s15^3*s34^2)/(27*s12^2*(-s15+s23+s34)^2*s45^2*
(-s12+s34+s45))-(5*s15^3*s34)/(27*s12^2*(-s15+s23+s34)*
s45^2*(-s12+s34+s45))-(5*s15^3)/(9*s12^2*(s15-s23-s34)*
s45*(-s12+s34+s45))+(10*s15^3*s34)/
(27*s12^2*(-s15+s23+s34)^2*s45*(-s12+s34+s45))+
(5*s15^2*s34^2*(s15+6*s34))/(27*s12^2*(-s15+s23+s34)^3*s45*
(-s12+s34+s45))-(5*s15^3*s34)/(27*s12^2*s45^2*
(s15-s23+s45)*(-s12+s34+s45))-
(5*(s15+s45)^2*(s15+2*s45))/(9*s12^2*(s12-s45)*
(s12-s34-s45)*(s15-s23+s45))-
(10*s15^2*s45^2*(s15+3*s45))/(27*s12^2*(-s15+s23+s34)^2*
(s12-s45)^2*(s12-s34-s45))-(5*s15^2*s45^2*(s15+3*s45))/
(9*s12^2*(-s15+s23+s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15*(5*s15+s34+7*s45))/(9*s12^2*(s15-s23-s34)*
(-s12+s34+s45))-(5*s15^2*s45*(2*s15+9*s45))/
(27*s12^2*(-s15+s23+s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15*(s15-s34)*(5*s15*s34+5*s34^2+3*s15*s45-3*s34*s45))/
(27*s12^2*(s12-s34)*(-s15+s23+s34)^3)-
(10*s15^3*(2*s34^2+3*s34*s45+2*s45^2))/
(9*s12^2*(-s15+s23+s34)^3*(-s12+s34+s45)^2)-
(5*s15*s45*(s15^2+3*s15*s45+3*s45^2))/(9*s12^2*(-s15+s23+s34)*
(s12-s45)*(-s12+s34+s45)^2)-
(10*s15*s45*(s15^2+3*s15*s45+3*s45^2))/
(27*s12^2*(s15-s23-s34)*(s12-s45)^2*(-s12+s34+s45))-
(5*s15*(s15^2+4*s15*s45+5*s45^2))/(9*s12^2*(s15-s23-s34)*
(s12-s45)*(-s12+s34+s45))+
(5*s15*(3*s15^2-3*s34^2+12*s15*s45-4*s34*s45+6*s45^2))/
(27*s12^2*(-s15+s23+s34)^2*(s12-s45))+
(5*s15*(4*s34^2+3*s34*(s15-s45)+3*s15*(s15+s45)))/
(27*s12^2*(s12-s34)*(-s15+s23+s34)^2)+
(10*s15*s34*(s15^2-s34*s45+s15*(s34+s45)))/
(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^2)-
(5*s15^2*(s34^2+3*s34*s45+3*s45^2+s15*(s34+s45)))/
(3*s12^2*(-s15+s23+s34)^2*(-s12+s34+s45)^2)+
(5*s15*(2*s15^2+2*s12*(s15-s34)+s34*(-10*s34+s45)-
2*s15*(2*s34+s45)))/(27*s12^2*(-s15+s23+s34)^3)+
(10*s15*(s15-s34)*s34*(-(s34*s45)+s15*(2*s34+s45)))/
(27*s12^2*(s12-s34)^2*(-s15+s23+s34)^3)+
(10*s15*(-s15+s34)*s45*(s34^2-s15*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^3*(s12-s45)^2)+
(10*s15*s45*(s15^2+3*s15*s45-s34*(s34+2*s45)))/
(27*s12^2*(-s15+s23+s34)^2*(s12-s45)^2)-
(5*s15*(2*s15^2+3*s15*(s34+2*s45)+3*s45*(s34+2*s45)))/
(9*s12^2*(-s15+s23+s34)*(-s12+s34+s45)^2)+
(5*s15*(3*s15^2*s34+3*s34^3-s34^2*(6*s15+5*s45)+
s15*s45*(5*s15+6*s45)))/(27*s12^2*(-s15+s23+s34)^3*
(s12-s45))-(5*(15*s15^2+3*s15*(s34+7*s45)+
s45*(2*s34+9*s45)))/(27*s12^2*(s12-s34-s45)*
(s15-s23+s45))-(5*s15*(2*s15^2+2*(s34+s45)^2+
s15*(5*s34+9*s45)))/(9*s12^2*(-s15+s23+s34)^2*
(s12-s34-s45))-(5*(2*(s15+s45)^3+
s34*(3*s15^2+3*s15*s45+s45^2)))/(9*s12^2*(s15-s23+s45)*
(-s12+s34+s45)^2)-(10*s15^2*(4*s15*(s34+s45)+
3*(3*s34^2+3*s34*s45+s45^2)))/(27*s12^2*(-s15+s23+s34)^3*
(s12-s34-s45)))*tr5}


projectionMatrix["uubggg","pmpmp","Nf2"]=
{{1,2/5,1,0,6/25,-18/25,3/50,-9/50,3/50,-9/50,3/25,-9/25,
18/25,9/50,9/50,9/25,3/25,27/25,9/25,9/25,-18/25,-9/25,-9/25,
-9/25,18/25,-18/25,12/5,-36/25,-9/25,-9/25,-18/25,-18/25,
-12/5,36/25,9/25,9/25,18/25,18/25,0,0,0,0,4/5,-2/5,0,-8/3,
8/5,-8/3,8/5,0,38/5,-12/5,4/5,0,0,-32/3},
{0,0,0,1,-3/5,9/5,-3/20,9/20,-3/20,9/20,-3/10,9/10,-9/5,
-9/20,-9/20,-9/10,-3/10,-27/10,-9/10,-9/10,9/5,9/10,9/10,
9/10,-9/5,9/5,-6,18/5,9/10,9/10,9/5,9/5,6,-18/5,-9/10,
-9/10,-9/5,-9/5,0,0,0,0,0,3,0,0,0,0,0,0,-3,6,-6,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,2,0,0,
-1,0,-1,2,-4,-2,2,-20/3,0,20/3},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,1,2,0,0,0,-1,0,-1,-2,-4,2,2,0,
-20/3,20/3},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,-3/20,0,-3/20,0,0,0,0,0,-3/10,-3/10,-3/5}}

ampFunctions["uubggg","pmpmp","Nf2"]={f11[s15]^2,f11[s15]*f11[s23],
f11[s23]^2,Pi^2,Pi^2*f11[s12],f11[s12]^3,Pi^2*f11[s15],
f11[s12]^2*f11[s15],Pi^2*f11[s23],f11[s12]^2*f11[s23],Pi^2*f11[s34],
f11[s12]^2*f11[s34],f11[s12]*f11[s34]^2,f11[s15]*f11[s34]^2,
f11[s23]*f11[s34]^2,f11[s34]^3,Pi^2*f11[s45],f11[s12]^2*f11[s45],
f11[s12]*f11[s15]*f11[s45],f11[s12]*f11[s23]*f11[s45],
f11[s12]*f11[s34]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s23]*f11[s34]*f11[s45],f11[s34]^2*f11[s45],f11[s12]*f11[s45]^2,
f11[s34]*f11[s45]^2,f21[s12,s34],f11[s12]*f21[s12,s34],
f11[s15]*f21[s12,s34],f11[s23]*f21[s12,s34],f11[s34]*f21[s12,s34],
f11[s45]*f21[s12,s34],f21[s45,s12],f11[s12]*f21[s45,s12],
f11[s15]*f21[s45,s12],f11[s23]*f21[s45,s12],f11[s34]*f21[s45,s12],
f11[s45]*f21[s45,s12],f11[s15]*f11[s34],f11[s23]*f11[s34],
f11[s15]*f11[s45],f11[s23]*f11[s45],f11[s45]^2,f11[s34]^2,1,
f11[s15],f11[s12]*f11[s15],f11[s23],f11[s12]*f11[s23],
f11[s12]*f11[s34],f11[s12]^2,f11[s12]*f11[s45],f11[s34]*f11[s45],
f11[s34],f11[s45],f11[s12]}


==> anc/TwoLoopRemainders/uubggg_pmppm_Nf0.txt <==
rationalBasis["uubggg","pmppm","Nf0"]=
{11/3,25/8+(3*s15-2*s34)/(8*(s12+s15-s34))-
(s15*(3*s15^2-4*s15*s34+s34^2))/(8*(s12+s15-s34)^3)+
(3*s15^2-2*s15*s34+s34^2)/(8*(s12+s15-s34)^2)+
s45^2/(4*(s15-s23+s45)^2)+(s34^2*(-s15+s34)*(s15+s45)^2)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(5*s45)/(8*(s15-s23+s45))+(s34*(5*s15^2-6*s15*s34+s34^2)*
(s15+s45))/(8*(s12+s15-s34)^3*(s15-s23+s45))+
(s45*(2*s15*s34-s15*s45+3*s34*s45))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(s15^2*s45-3*s34^2*s45-
2*s15*s34*(2*s15+s45))/(8*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(s15+s45)*(-2*s15*s45+s34*(s15+3*s45)))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(4*s15*s45-s34*(s15+9*s45))/(8*(s12+s15-s34)*
(s15-s23+s45))+(((s15-s34)^3*s34*(s15+s45))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s15*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(3*s34*(-s15+s34))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
((-3*s15+s34)*(-s15+s34)^3)/(8*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(3*s12-3*s15+5*s34)/
(8*s12^2*(s15-s23+s45))+(3*(s15-s34)*(s15*(s34-s45)+
2*s34*s45))/(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((s15-s34)^2*(3*s15*s34-s15*s45+4*s34*s45))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15*(s34-2*s45)+(s12+3*s34)*s45)/
(4*s12^2*(s15-s23+s45)^2))*tr5,
(-3*s15^3)/(4*(s12+s15-s34)^3)+s15^2/(4*(s12+s15-s34)^2)-
s15/(4*(s12+s15-s34))+(2*s15+s23)/(4*(s12+s23-s45))-
(5*s15^2*s34*s45)/(4*(s12+s15-s34)^3*(s12+s23-s45))-
(s15*s34^2*s45^2)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s15^2*(s15-s34+s45))/(4*(s12+s15-s34)^2*(s12+s23-s45))+
(-3*s15^2+4*s15*s34-4*s15*s45+5*s34*s45)/(4*(s12+s15-s34)*
(s12+s23-s45))+(s34*s45*(-2*s15*(s15+s45)+
s34*(2*s15+s45)))/(2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s23+s23^2+s15*(s15+s45)-s34*(s15+2*s45))/
(2*(s12+s23-s45)^2)-(s15*(s15+s45)^2+s34^2*(s15+2*s45)-
2*s34*(s15^2+3*s15*s45+s45^2))/(2*(s12+s15-s34)*
(s12+s23-s45)^2)+(-1/(4*s12^2)+(3*s15^2*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(3*s34*(-2*s15+s34))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(3*s15^2*(-s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(s15-s34)^2*s34*s45)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(s15+s23+s34+s45)/
(4*s12^2*(s12+s23-s45))+(3*s15^2+s23^2+s34^2-
s34*(4*s15+s45)-s23*(-2*s15+s34+s45))/
(2*s12^2*(s12+s23-s45)^2)-
((-s15+s34)*(s15^2*(s15+s45)+s34^2*(s15+s45)-
2*s15*s34*(s15+2*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^3-3*s34^2*(2*s15+s45)-
s15^2*(4*s15+3*s45)+s15*s34*(9*s15+7*s45))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2))*tr5,
(s15-s34)/(2*(s12+s15-s34))+(-s15+s34)^2/
(4*(s12+s15-s34)^2)-(s15*(3*s15^2-4*s15*s34+s34^2))/
(4*(s12+s15-s34)^3)+((-s15+s34)*s45^2)/
(2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*(-s15+s34)*s45*(s15+s45))/((s12+s15-s34)^2*
(s15-s23+s45)^2)+(s34^2*(-s15+s34)*(s15+s45)^2)/
(2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
((s15-s34)*s45)/((s12+s15-s34)*(s15-s23+s45))+
((s15^2+2*s15*s34-3*s34^2)*s45)/(4*(s12+s15-s34)^2*
(s15-s23+s45))+(s34*(5*s15^2-6*s15*s34+s34^2)*(s15+s45))/
(4*(s12+s15-s34)^3*(s15-s23+s45))+
(((s15-s34)*s45)/(2*s12^2*(s15-s23+s45)^2)+
((s15-s34)^3*s34*(s15+s45))/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15*(s15-s34)^2)/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-s15+s34)/(2*s12^2*(s15-s23+s45))-
((-3*s15+s34)*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15^2-4*s15*s34+3*s34^2)/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
((s15-s34)*(s15*(s34-2*s45)+3*s34*s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((s15-s34)^2*(2*s15*s34-s15*s45+3*s34*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2))*tr5,
(10*(-s15+s23)^3)/(3*s34^3)+(5*(-s15+s23)^2)/s34^2+
(2*(-s15+s23))/s34+(10*s15*(-s15+s23)^2*(-s15+s23-s45))/
(s34^3*(-s12-s15+s34))+(20*s15*(-s15+s23)*(-s15+s23-s45))/
(s34^2*(-s12-s15+s34))-(10*s15^3*(-s15+s23-s45)^3)/
(3*(s12+s15-s34)^3*s34^3)-(2*(s15+s45))/(s12+s15-s34)+
(20*s15*(-s15+s23-s45)*(s15+s45))/((s12+s15-s34)^2*s34)+
(5*(s15+s45)^2)/(s12+s15-s34)^2-
(10*s15*(-s15+s23-s45)*(s15+s45)^2)/((s12+s15-s34)^3*s34)-
(10*(s15+s45)^3)/(3*(s12+s15-s34)^3)-(12*s15*(s15-s23+s45))/
(s34*(-s12-s15+s34))+(10*s15^2*(-s15+s23)*(s15-s23+s45)^2)/
((s12+s15-s34)^2*s34^3)-(10*s15^2*(s15+s45)*
(s15-s23+s45)^2)/((s12+s15-s34)^3*s34^2)+
(5*s15*(5*s15*(s15+s45)^2+s23^2*(5*s15+2*s45)-
2*s23*(5*s15^2+6*s15*s45+s45^2)))/((s12+s15-s34)^2*s34^2)+
(2/s12^2+(-19*s15+5*s23+2*(s34-5*s45))/
(s12^2*(s12+s15-s34))+(2*(78*s15^2-60*s15*(s23-s45)+
5*(s23-s45)^2))/(3*s12^2*(s12+s15-s34)*s34)+
(2*s12-12*s15+5*s23-5*s45)/(s12^2*s34)+
(10*s15^4*(s15-s23+s45)^2)/(3*s12^2*(s12+s15-s34)^3*s34^3)-
(20*s15^3*(2*s15^2-4*s15*s23+2*s23^2+3*s15*s45-3*s23*s45+
s45^2))/(3*s12^2*(s12+s15-s34)^2*s34^3)+
(5*s15^2*(27*s15^2-39*s15*s23+12*s23^2+39*s15*s45-
26*s23*s45+12*s45^2))/(3*s12^2*(s12+s15-s34)^2*s34^2)-
(20*s15^3*(s23^2-3*s23*(s15+s45)+2*(s15+s45)^2))/
(3*s12^2*(s12+s15-s34)^3*s34^2)+
(10*s15^2*(s23^2-6*s23*(s15+s45)+6*(s15+s45)^2))/
(3*s12^2*(s12+s15-s34)^3*s34)+
(10*s15^2*(6*s15^2+6*s23^2-6*s23*s45+s45^2+
6*s15*(-2*s23+s45)))/(3*s12^2*(s12+s15-s34)*s34^3)-
(5*((-17*s15+3*s34-4*s45)*(s15+s45)+s23*(7*s15+2*s45)))/
(3*s12^2*(s12+s15-s34)^2)+
(10*(-s15+s23)*(s12*(-s15+s23)+s15*(3*s15-3*s23+2*s45)))/
(3*s12^2*s34^3)+(5*(2*s23^2+3*s12*(-s15+s23)-
2*s23*(7*s15+s45)+s15*(12*s15+7*s45)))/(3*s12^2*s34^2)-
(5*s15*(33*s15^2+s15*(-45*s23+30*s45)+
4*(3*s23^2-4*s23*s45+s45^2)))/(3*s12^2*(s12+s15-s34)*
s34^2)-(5*s15*(33*s15^2+s15*(-30*s23+45*s45)+
4*(s23^2-4*s23*s45+3*s45^2)))/(3*s12^2*(s12+s15-s34)^2*
s34)+(10*(s15+s45)*(s34*(s15+s45)+
2*s15*(s23-2*(s15+s45))))/(3*s12^2*(s12+s15-s34)^3))*tr5,
-5/8-(5*s15^3)/(8*(s12+s15-s34)^3)+
(5*s45^3)/(8*(s15-s23+s45)^3)+(15*s34*s45^2*(s15+s45))/
(8*(s12+s15-s34)*(s15-s23+s45)^3)+
(15*s34^2*s45*(s15+s45)^2)/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(5*s34^3*(s15+s45)^3)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(15*s45^2)/(8*(s15-s23+s45)^2)-
(15*s34*(s15+s34)*s45*(s15+s45))/(8*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(15*s15*s34^2*(s15+s45)^2)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(15*s45)/(8*(s15-s23+s45))+(15*s15*s34*s45)/
(8*(s12+s15-s34)^2*(s15-s23+s45))+
(15*s34*s45)/(8*(s12+s15-s34)*(s15-s23+s45))+
(15*s15^2*s34*(s15+s45))/(8*(s12+s15-s34)^3*(s15-s23+s45))-
(15*s34*s45*(s15+2*s45))/(8*(s12+s15-s34)*(s15-s23+s45)^2)+
((-5*(s15-s34)^2*s34^2*(s15+s45)^2)/(8*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(5*s15*(s15-s34)^2*s34*(s15+s45))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(5*s15^2*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(5*s34^2)/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(5*(s12+s34))/(8*s12^2*(s15-s23+s45))+
(5*s15*(s15^2-s34^2))/(8*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(5*(s15-s34)*s34*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(5*s34*(s15*(s34-2*s45)+3*s34*s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(5*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(8*s12^2*(s15-s23+s45)^3)+
(5*(s15*(s34-s45)+2*(s12+2*s34)*s45))/
(8*s12^2*(s15-s23+s45)^2)+
(5*(-s15+s34)*(-(s15^2*s45)+3*s15*s34*(s15+s45)+
s34^2*(s15+2*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(5*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
13/4-(3*s15^3)/(2*(s12+s15-s34)^3)+
(9*s34*s45)/(2*(s12+s23-s45)^2)-(9*s15^2*s34*s45)/
(2*(s12+s15-s34)^3*(s12+s23-s45))-
(9*s15*s34*s45)/(2*(s12+s15-s34)^2*(s12+s23-s45))-
(9*s34*s45)/(2*(s12+s15-s34)*(s12+s23-s45))-
(9*s15*s34^2*s45^2)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(3*s34^3*s45^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(9*s34^2*s45^2*(s15-s34+s45))/(2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(9*s34*s45*(s15-2*s34+2*s45))/
(2*(s12+s15-s34)*(s12+s23-s45)^2)-
(9*s34*s45*(s34*(-s15+s45)+s15*(s15+s45)))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-3*s23^3+9*s23*s34*s45+9*s34*s45*(s15-s34+s45))/
(2*(s12+s23-s45)^3)-(9*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(2*(s12+s15-s34)*(s12+s23-s45)^3)+
((3*(s15^2+s15*s23+s23^2-s34^2))/(2*s12^2*(s12+s23-s45)^2)+
(3*s15^2*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(3*s34^2)/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(3*s15*(-s15^2+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(3*s15*(s15-s34)^2*s34*s45)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(3*(s15-s34)^2*s34^2*s45^2)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(3*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(3*(s15-s34)*(s15^3+
s15*s34*(s34-3*s45)-2*s34^2*s45+s15^2*(-2*s34+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(3*(s15^3+2*s34^3+4*s15*s34*s45-3*s34^2*(s15+2*s45)))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(3*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(3*(s23^3-s23^2*(-s15+s34+s45)+
s23*(s15^2+s34^2-2*s34*(s15+s45))+(s15-s34)*
(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45))))/
(2*s12^2*(s12+s23-s45)^3))*tr5,
-11/6+s15^3/(3*(s12+s15-s34)^3)-s15^2/(2*(s12+s15-s34)^2)+
(2*s15)/(s12+s15-s34)-s45^3/(3*(s15-s23+s45)^3)-
(s34*s45^2*(s15+s45))/((s12+s15-s34)*(s15-s23+s45)^3)-
(s34^2*s45*(s15+s45)^2)/((s12+s15-s34)^2*(s15-s23+s45)^3)-
(s34^3*(s15+s45)^3)/(3*(s12+s15-s34)^3*(s15-s23+s45)^3)+
s45^2/(2*(s15-s23+s45)^2)+(s34*s45^2)/((s12+s15-s34)*
(s15-s23+s45)^2)+(s15*s34^2*(s15+s45)^2)/
((s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*s34)/((s12+s15-s34)^2*(s15-s23+s45))-
(2*s45)/(s15-s23+s45)-(s15^2*s34*(s15+s45))/
((s12+s15-s34)^3*(s15-s23+s45))-(2*s34*(s15+s45))/
((s12+s15-s34)*(s15-s23+s45))+
(s34*(s15+s45)*(2*s15*s45+s34*(-s15+s45)))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(((s15-s34)^2*s34^2*(s15+s45)^2)/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(2*s15*(s15-s34)^2*s34*(s15+s45))/
(3*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*(s15-s34)^2)/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(11*s12-12*s15+11*s34)/
(6*s12^2*(s15-s23+s45))-(s15*(5*s15^2-6*s15*s34+s34^2))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((5*s15^2)/2-4*s15*s34+(11*s34^2)/6)/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(2*s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(3*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(3*s12^2*(s15-s23+s45)^3)+
((-s15+s34)*(s34^2*(s15-s45)+2*s15^2*s45-
9*s15*s34*(s15+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-((s12+2*s34)*s45+s15*(-s34+s45))/
(6*s12^2*(s15-s23+s45)^2)+(2*s15*s34*(s34-2*s45)-
3*s34^2*s45+s15^2*(-6*s34+3*s45))/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(3*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,17/8-(3*s15+2*s34)/
(8*(s12+s15-s34))+(s15*(17*s15^2+4*s15*s34-s34^2))/
(8*(s12+s15-s34)^3)+(-3*s15^2-2*s15*s34+s34^2)/
(8*(s12+s15-s34)^2)-(3*s15^2*s34^2)/(4*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23-s45))+
(s15^3*s34^3)/(4*(-s15+s23)^2*(s12+s15-s34)^3*
(-s15+s23-s45))-(s15*s34*s45)/(2*(-s15+s23)^2*
(s12+s15-s34))-(7*s45^3)/(4*(s15-s23+s45)^3)-
(21*s34*s45^2*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45)^3)-
(21*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(7*s34^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^3*s34^3)/(2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(11*s45^2)/(2*(s15-s23+s45)^2)-
(3*s15^2*s34^2*(-2*s15+s34))/(4*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(47*s45)/(8*(s15-s23+s45))+
(-5*s15*s34+2*s15*s45-4*s34*s45)/(4*(-s15+s23)*
(s12+s15-s34))+(s34*(s15+s45)*(5*s15*s34+19*s15*s45+
28*s34*s45))/(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s45*(25*s15*s34-s15*s45+47*s34*s45))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(5*s15*s34-4*s15*s45+59*s34*s45)/
(8*(s12+s15-s34)*(-s15+s23-s45))+
(2*s15^2*s45-3*s34^2*s45+s15*s34*(-8*s15+s45))/
(4*(-s15+s23)*(s12+s15-s34)^2)+
(s34*(-37*s15^2*(s15+s45)-6*s15*s34*(5*s15+3*s45)+
s34^2*(7*s15+3*s45)))/(8*(s12+s15-s34)^3*(s15-s23+s45))+
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(4*(-s15+s23)*(s12+s15-s34)^3)+
(-(s15^2*s45)+9*s34^2*s45+8*s15*s34*(s15+6*s45))/
(8*(s12+s15-s34)^2*(-s15+s23-s45))+
((s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(4*(-s15+s23)^2*
(s12+s15-s34)^3)-(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(4*(-s15+s23)^2*
(s12+s15-s34)^2)+(s34^2*(20*s15*(s15+s45)^2+
s34*(7*s15^2+8*s15*s45+3*s45^2)))/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+((3*s15*(s15-s34)^2)/(2*s12^2*(-s15+s23)*
(s12+s15-s34)^2)+(3*(s15-s34)*s34)/(2*s12^2*(s15-s23)*
(s12+s15-s34))+((-3*s15+s34)*(-s15+s34)^3)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^3)+(3*s12-3*s15+5*s34)/
(s12^2*(-4*s15+4*s23))+(7*(s15-s34)^2*s34^2*(s15+s45)^2)/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^2*(s15-s34)^2*s34^2)/(2*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15-s34)*s34^2)/
(s12^2*(-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(2*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+(s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))-
(s15^2*(s15-s34)*s34^2)/(2*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s15^2*s34^2)/(4*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(s15*s34*(-2*s15+s34))/
(2*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))+
(s34*(-3*s15+13*s34))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(17*s12-3*s15+23*s34)/
(8*s12^2*(s15-s23+s45))-(s15*(s15^2+3*s15*s34-4*s34^2))/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((s15-s34)^2*(11*s15^2+12*s15*s34-3*s34^2))/
(8*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(2*s15*s34-s15*s45+s34*s45)/(4*s12^2*(s15-s23)^2)+
(3*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(4*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(3*(-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/
(4*s12^2*(s15-s23)^2*(s12+s15-s34))+
((-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(4*s12^2*(s15-s23)^2*(s12+s15-s34)^3)+
(7*s34*(-s15+s34)*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(7*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(4*s12^2*(s15-s23+s45)^3)-(10*s15*s34+15*s12*s45-
9*s15*s45+33*s34*s45)/(4*s12^2*(s15-s23+s45)^2)-
((s15-s34)^2*s34*(13*s15*(s15+s45)+s34*(5*s15+3*s45)))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
((-s15+s34)*(-3*s15^2*s45+2*s34^2*(5*s15+6*s45)+
s15*s34*(8*s15+7*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*(7*s34-3*s45)-54*s34^2*s45+
s15*s34*(-25*s34+41*s45))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(7*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
-11/4+s23/(4*(s12+s23-s45))-(3*s45^2)/(4*(s12-s45)*
(s12+s23-s45))+s45^3/(2*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(4*(s12-s45)^2*(s12+s23-s45))+
(3*s45^3)/(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(3*s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-(3*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(3*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(3*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(s45^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
(3*s45^2*(s15+s45)^2*(2*s15+s45))/(4*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-s45^2/(2*(s15-s23+s45)^2)-
(s34^2*(-s15+s34)*(s15+s45)^2)/(2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(5*s45)/(4*(s15-s23+s45))-
(s34*(5*s15^2-6*s15*s34+s34^2)*(s15+s45))/(4*(s12+s15-s34)^3*
(s15-s23+s45))+(3*s45*(3*s34+s45))/(4*(s12+s15-s34)*
(s12+s23-s45))+(3*s23+4*s45)/(2*s12-2*s45)+
(s23^2-3*s34*s45)/(2*(s12+s23-s45)^2)+
(s45*(-2*s15*s34+s15*s45-3*s34*s45))/(2*(s12+s15-s34)*
(s15-s23+s45)^2)-(3*(s15*s23+s15*s45+s45^2))/
((s12+s15-s34)*(s12-s45))-(s15*s23+s15*s45+s45^2)^3/
(3*(s12+s15-s34)^3*(s12-s45)^3)+
(3*s45^2*(3*s15^2+4*s15*s45+s45^2))/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(3*s23^2+2*s45^2)/
(4*(s12-s45)^2)-(s45^2*(6*s15^2+6*s15*s34+8*s15*s45+
s34*s45+2*s45^2))/(4*(s12+s15-s34)^3*(s12+s23-s45))+
(s23^3+s45^3)/(3*(s12-s45)^3)-
(s15*(4*s15^2+12*s15*s34-3*s34^2)+39*s15^2*s45+21*s15*s45^2+
4*s45^3)/(12*(s12+s15-s34)^3)-
(11*s15*s23^2+11*s15*s23*s45+11*s15*s45^2+8*s45^3)/
(4*(s12+s15-s34)*(s12-s45)^2)+
(14*s15^2*s23+s15*(17*s15+11*s23)*s45+22*s15*s45^2+8*s45^3)/
(4*(s12+s15-s34)^2*(s12-s45))-
(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4)/
((s12+s15-s34)*(s12-s45)^3)-
(8*s15^3*s23+s15^2*(13*s15+11*s23)*s45+s15*(27*s15+4*s23)*
s45^2+18*s15*s45^3+4*s45^4)/(4*(s12+s15-s34)^3*
(s12-s45))+(13*s15^2*s23^2+2*s15*s23*(11*s15+2*s23)*s45+
s15*(16*s15+19*s23)*s45^2+26*s15*s45^3+10*s45^4)/
(4*(s12+s15-s34)^2*(s12-s45)^2)+
(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5)/
((s12+s15-s34)^2*(s12-s45)^3)-
(5*s15^3*s23^2+s15^2*s23*(11*s15+4*s23)*s45+
s15^2*(7*s15+19*s23)*s45^2+2*s15*(9*s15+4*s23)*s45^3+
15*s15*s45^4+4*s45^5)/(4*(s12+s15-s34)^3*(s12-s45)^2)-
(s45*(s45*(-3*s15+s45)+3*s34*(-2*s15+s45)))/
(4*(s12+s15-s34)^2*(s12+s23-s45))+(s34-4*(s15+s45))/
(2*(s12+s15-s34))-(s45*(3*s34^2+s45^2-3*s34*(s15+s45)))/
(2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s45^2*(3*s34^2+s34*s45+2*s45*(s15+s45)))/(2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s45^3*(s34^2+s34*(s15+s45)+
(s15+s45)^2))/(2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(2*s15*s34-s34^2+2*(s15+s45)^2)/(4*(s12+s15-s34)^2)+
(-(s15^2*s45)+3*s34^2*s45+2*s15*s34*(2*s15+s45))/
(4*(s12+s15-s34)^2*(s15-s23+s45))-
(s34*(s15+s45)*(-2*s15*s45+s34*(s15+3*s45)))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-4*s15*s45+s34*(s15+9*s45))/(4*(s12+s15-s34)*
(s15-s23+s45))+(5/(4*s12^2)+s45^4/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+s45^4/(4*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45))/(2*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(s45^4*(s15+s45)^2)/
(2*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(s45^4*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s34*(-s15+s34)^3*(s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-3*s12+3*s15-5*s34)/(4*s12^2*(s15-s23+s45))-
(3*s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(3*(s15-s34)*s34)/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45))+((-3*s15+s34)*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(s15+s23+s34+s45)/(4*s12^2*(s12+s23-s45))-
(s45^3*(3*s15+2*s45))/(2*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(3*(-s15+s34)*(s15*(s34-s45)+2*s34*s45))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
((s15-s34)^2*(3*s15*s34-s15*s45+4*s34*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15*(s34-2*s45)+(s12+3*s34)*s45)/
(2*s12^2*(s15-s23+s45)^2)+(s45^2*(s23^2+s23*s45+s45^2))/
(3*s12^2*(s12+s15-s34)*(s12-s45)^3)+
(s45^3*(3*s15^2+5*s15*s45+2*s45^2))/(2*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+
(s45*(8*s23^2+17*s23*s45+17*s45^2))/(12*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(2*s23^2+11*s23*s45+20*s45^2)/
(6*s12^2*(s12+s15-s34)*(s12-s45))+
(s15^2-3*s34^2+2*s34*(s15+s45))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(s45^2*(s34+s45)*(-(s15*s34)+s34^2+
s45*(s15+s45)))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)-(s45*(2*s15^2*s34+2*s34^3+s45^3-
s34^2*(4*s15+s45)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(-22*s15^2+9*s15*s45+22*s45^2+
9*s34*(s15+s45)+4*s23*(5*s15+s45))/
(12*s12^2*(s12+s15-s34)^2)+(s45^3+s15*s45*(s23+s45))^2/
(3*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
((-s15+s34)*(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45)))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(3*(-3*s15+s23+2*(s34+s45)))/(4*s12^2*(s12+s15-s34))+
(-s15^3+2*s15^2*s34+s15*s34*(-s34+s45)+s34*s45*(s34+s45))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^2+s23^2+s34^2-2*s34*(s15+s45)-s23*(-s15+s34+s45))/
(2*s12^2*(s12+s23-s45)^2)+
(s45*(3*s45^2*(2*s15+s45)+s34^2*(4*s15+s45)+
2*s34*(-2*s15^2+2*s15*s45+s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(16*s45^5+2*s15*s45^3*(12*s23+19*s45)+
s15^2*s45*(8*s23^2+27*s23*s45+22*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(s45*(3*s45^2*(4*s23+11*s45)+s15*(16*s23^2+44*s23*s45+
39*s45^2)))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(24*s45^4+6*s15*s45^2*(4*s23+11*s45)+
s15^2*(4*s23^2+30*s23*s45+45*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45))-
(3*s45^2*(4*s23+17*s45)+s15*(8*s23^2+52*s23*s45+63*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-13*s15^3+4*s45^2*(s34+3*s45)+2*s15*s45*(4*s23+7*s34+
16*s45)+s15^2*(11*s23+13*(s34+s45)))/
(12*s12^2*(s12+s15-s34)^3))*tr5,
2+s15^3/(4*(s12+s15-s34)^3)-s15^2/(4*(s12+s15-s34)^2)-
(11*s15)/(4*(s12+s15-s34))-s34^2/(4*(-s15+s23+s34)^2)+
s34/(-s15+s23+s34)-(s34*(-s15+s34)*(s34-2*s45))/
(4*(s12+s15-s34)*(-s15+s23+s34)^2)+
((-4*s15+s34)*(-s15+s34)^2*s45)/(4*(s12+s15-s34)^3*
(-s15+s23+s34))+((-s15+s34)^2*(2*s34-s45)*s45)/
(4*(s12+s15-s34)^2*(-s15+s23+s34)^2)-
((-s15+s34)^3*s45^2)/(4*(s12+s15-s34)^3*(-s15+s23+s34)^2)+
(s34^2*(s34-s45)*s45^2)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(5*s45^3)/(4*(s15-s23+s45)^3)+(15*s34*s45^2*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+
(15*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(5*s34^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(13*s45^2)/(4*(s15-s23+s45)^2)+
(s34^2*(-14*s15+s45)*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(19*s45)/(4*(s15-s23+s45))+
(s23-2*s34+2*s45)/(4*(s12+s23-s45))-
((-s15+s34)*(-2*s15*s34+s34^2+2*s15*s45+3*s34*s45))/
(4*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s15*s34-3*s34^2-2*s15*s45+13*s34*s45-3*s45^2)/
(4*(s12+s15-s34)*(s12+s23-s45))+
(s34*(s15+s45)*(2*s15*s34-13*s15*s45-13*s34*s45+2*s45^2))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-8*s15*s34+2*s15*s45-19*s34*s45+3*s45^2)/
(4*(s12+s15-s34)*(-s15+s23-s45))-
(s34*(-11*s15^3-6*s15^2*s45+6*s15*s45^2+s45^3))/
(4*(s12+s15-s34)^3*(s15-s23+s45))-
(s34*s45*(-6*s15*s34+s34^2+s45*(6*s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45))+
(3*s34^2+2*s15*s45-2*s34*(s15+2*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))+(s23^2+s34^2+s45*(s15+s45)+
s23*(-s34+s45)-s34*(s15+4*s45))/(2*(s12+s23-s45)^2)+
(s34*s45*(-2*s34^2-2*s45*(s15+s45)+s34*(2*s15+5*s45)))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s45*(s45*(s15+s45)-s34*(11*s15+26*s45)))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34^3+3*s34^2*(-s15+s45)+s34*(2*s15^2+8*s15*s45-3*s45^2)-
s45*(2*s15^2+3*s15*s45+s45^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(s45*(2*s15^2+3*s15*s45+s45^2)+
s34*(4*s15^2-8*s15*s45+3*s45^2))/(4*(s12+s15-s34)^2*
(-s15+s23-s45))+(s34^3-s45*(s15+s45)^2-
s34^2*(2*s15+7*s45)+s34*(s15^2+6*s15*s45+7*s45^2))/
(2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-1/(4*s12^2)+(3*s15*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(3*s34*(-s15+s34))/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
((-3*s15+s34)*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)^3*
(-s15+s23+s34))+(3*s12-3*s15+5*s34)/
(4*s12^2*(-s15+s23+s34))-
(s12*s34+(-s15+s34)*(2*s34-s45))/(4*s12^2*(-s15+s23+s34)^
2)+((s15-s34)^3*(s34-3*s45))/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)^2)-(3*(s15-s34)^2*(s34-s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2)+
((s15-s34)^4*s45)/(4*s12^2*(s12+s15-s34)^3*(-s15+s23+s34)^
2)-((s15-s34)^2*s34*(s34-s45)*s45)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(5*(s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(s15+s23+s34+s45)/
(4*s12^2*(s12+s23-s45))+(-11*s12+9*s15-11*s34+2*s45)/
(4*s12^2*(s15-s23+s45))+(5*(s15-s34)*s34*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(5*s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(4*s12^2*(s15-s23+s45)^3)-
((s15-s34)^2*(2*s15^2-4*s15*s45-s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
((s15-s34)^2*s34*(9*s15^2+8*s15*s45-s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
((s15-s34)^2*(-4*s15*s34+s34^2+4*s15*s45+s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(-9*s15^2+18*s15*s34-11*s34^2+4*s34*s45+s45^2)/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15^2+2*s15*s34-6*s34^2+4*s34*s45+s45^2)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15^3-s15*(s34-s45)^2-3*s15^2*s45+s34*s45*(s34+s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^2+s23^2-2*s23*s34+3*s34*(s34-s45)+
s15*(s23-4*s34+2*s45))/(2*s12^2*(s12+s23-s45)^2)+
(8*s12*s45-s45*(4*s15+s45)+s34*(3*s15+16*s45))/
(4*s12^2*(s15-s23+s45)^2)+
((-s15+s34)*(s15*s45*(-4*s15+s45)+s34^2*(3*s15+8*s45)+
3*s34*(5*s15^2+4*s15*s45-s45^2)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s34^2*(-4*s15+s45)+
s34*(5*s15^2+2*s15*s45+s45^2)-s15*(s15^2+3*s15*s45+
s45^2))/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(3*s15^2*s34+3*s34*(8*s34-s45)*s45+2*s15*(3*s34^2-8*s34*s45+
s45^2))/(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(5*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(4*s34^3-9*s34^2*(s15+s45)+
3*s34*(2*s15^2+4*s15*s45+s45^2)-s15*(s15^2+4*s15*s45+
2*s45^2))/(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
((-s15+s34)*(s34^3-s15*s45*(s15+s45)-s34^2*(2*s15+5*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2))*tr5,3/4+(2*s45)/(s23-s45)+
s45^2/(2*(s23-s45)^2)+(3*s15^2*s45^2)/(2*(s12+s15-s34)^2*
(s23-s45)*(s12+s23-s45))+(3*s45^2)/
((s23-s45)*(-s15+s23-s45))+(9*s34*s45^2)/
(2*(s12+s15-s34)*(s23-s45)*(-s15+s23-s45))-
(3*s34^3*s45^2)/(2*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))+((4*s15^2+4*s15*s34+5*s34^2)*s45^3)/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s15^3*s45^3)/((s12+s15-s34)^3*(s23-s45)*(s12+s23-s45)^2)-
(s15^3*s45^3)/(2*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))-
(3*s15^2*s45^2*(2*s15+s45))/(2*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))-(3*s45^3)/(4*(s15-s23+s45)^3)-
(9*s34*s45^2*(s15+s45))/(4*(s12+s15-s34)*(s15-s23+s45)^3)-
(9*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(3*s34^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(5*s45^2)/(2*(s15-s23+s45)^2)+
s45^3/((s23-s45)*(s15-s23+s45)^2)+(3*s34*s45^3)/
((s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)+
(3*s34^2*s45^3)/((s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)+
(s34^3*s45^3)/((s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)-
(5*s45)/(2*(s15-s23+s45))-s45^3/(2*(s23-s45)^2*
(s15-s23+s45))-(3*s34*s45^3)/(2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))-(3*s34^2*s45^3)/(2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))-(s34^3*s45^3)/
(2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))+
(s45*(2*s15-9*s34+6*s45))/(2*(s12+s15-s34)*(s12+s23-s45))-
(s23+8*s45)/(4*(s12+s23-s45))+
(s45*(s15^2-9*s15*s34+6*s15*s45+12*s34*s45+s45^2))/
(4*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*s34+4*s15*s45-22*s34*s45+6*s45^2)/(4*(s12+s15-s34)*
(-s15+s23-s45))+(s45^2*(4*s15*(3*s15+s45)+
s34*(15*s15+s45)))/(4*(s12+s15-s34)^3*(s12+s23-s45))-
(3*s45^2+s34*(s15+2*s45))/(2*(s12+s15-s34)*(s23-s45))+
(s34*(-((-2*s15+s45)^2*(s15+s45))-12*s34*(s15+s45)^2+
2*s34^2*(s15+3*s45)))/(4*(s12+s15-s34)^3*(s15-s23+s45))+
(s45^2*(-6*s34^2+2*s15*s45+s34*(s15+5*s45)))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(2*s23^2+5*s23*s45+s45*(s15-9*s34+5*s45))/
(4*(s12+s23-s45)^2)+(s45*(s15^2+9*s34^2+2*s15*s45+
5*s45^2-2*s34*(5*s15+12*s45)))/(4*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45*(-2*s45*(s15+s45)+
s34*(11*s15+32*s45)))/(4*(s12+s15-s34)*(s15-s23+s45)^2)-
(s45^3+s34*(s15^2+s15*s45+s45^2))/(2*(s12+s15-s34)*
(s23-s45)^2)+(s34^2*(-((s15+s45)^2*(-7*s15+2*s45))+
4*s34*(s15^2+3*s15*s45+3*s45^2)))/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(-(s15^2*s45)+6*s34^2*s45+s45^3+
s34*(2*s15^2+17*s15*s45+6*s45^2))/(4*(s12+s15-s34)^2*
(-s15+s23-s45))-(3*s34^2*s45+s45^2*(3*s15+s45)+
s34*(4*s15^2+4*s15*s45+9*s45^2))/(2*(s12+s15-s34)^2*
(s23-s45))+(s34*(s45*(5*s15^2+s15*s45-4*s45^2)+
s34*(s15^2+23*s15*s45+34*s45^2)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(s15^2*s45^3+s34^2*(-2*s15+s45)*
(s15+s45)^2+s34^3*(s15^2+3*s15*s45+3*s45^2)+
s15*s34*(s15^3+s45^3))/(2*(s12+s15-s34)^3*(s23-s45)^2)-
(6*s34^2*(s15+s45)^2+2*s15*s45^2*(3*s15+s45)-
s34^3*(s15+3*s45)+s34*(-5*s15^3+6*s15*s45^2+s45^3))/
(2*(s12+s15-s34)^3*(s23-s45))-
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(2*(s12+s15-s34)^2*
(s23-s45)^2)+(1/(4*s12^2)+s34/(s12^2*(s23-s45))+
(3*s34^2)/(2*s12^2*(s12+s15-s34)*(s23-s45))-
(s34*(-4*s15^3+9*s15^2*s34+s34^2*(s34-8*s45)-
6*s15*s34*(s34-s45)))/(2*s12^2*(s12+s15-s34)^3*
(s23-s45))+(s15+s23+s34-2*s45)/
(4*s12^2*(s12+s23-s45))-(s34*(s15^2-6*s15*s34+5*s34^2)*
s45^2)/(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(3*(s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(6*s34^2*s45^2)/(s12^2*(s12+s15-s34)*
(s23-s45)*(s15-s23+s45)^2)-(4*s34^3*s45^2)/
(s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)-
(s34^4*s45^2)/(s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45)^2)-((s12+3*s34)*s45^2)/(s12^2*(s23-s45)*
(s15-s23+s45)^2)-(s34^3*(s34-s45)*s45)/
(s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45))+
(3*s34^2*s45^2)/(s12^2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))+(2*s34^3*s45^2)/(s12^2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))+(s34^4*s45^2)/
(2*s12^2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))+
((s12+3*s34)*s45^2)/(2*s12^2*(s23-s45)^2*(s15-s23+s45))+
(s34^2*(s34-3*s45)*s45)/(s12^2*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+(3*s34*s45*(s34+s45))/
(s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))-
(s45*(4*s12+6*s34+s45))/(2*s12^2*(s23-s45)*
(-s15+s23-s45))+(s34*(s15+2*s45))/(2*s12^2*(s23-s45)^2)-
(-3*s12+s15-7*s34+8*s45)/(4*s12^2*(s15-s23+s45))+
(3*s34*(-s15+s34)*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(3*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(4*s12^2*(s15-s23+s45)^3)-
(s45*(2*s15^3+s34^2*s45+2*s15*s34*(5*s34+s45)-
s15^2*(12*s34+s45)))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(3*s34*(-(s15*(s15+s45))+
s34*(s15+2*s45)))/(s12^2*(s12+s15-s34)^2*(s23-s45))+
(s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*s45+
s15^2*(-6*s34+2*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)-(s45*(-7*s34^3+s15^2*(s15+s45)+
15*s34^2*(s15+s45)-3*s15*s34*(3*s15+4*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s34*(3*s15^2+3*s45*(-2*s34+s45)+s15*(-3*s34+4*s45)))/
(2*s12^2*(s12+s15-s34)*(s23-s45)^2)-
(s15^2-9*s34^2-6*s15*s45+s45^2+2*s34*(s15+8*s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15^2-3*s34^2-6*s15*s45+s45^2+2*s34*(s15+8*s45))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-7*s12*s45+6*s45*(s15+s45)-2*s34*(2*s15+11*s45))/
(4*s12^2*(s15-s23+s45)^2)+(s15^3+s34*(8*s34-s45)*s45+
s15^2*(-8*s34+2*s45)+s15*(7*s34^2-8*s34*s45-s45^2))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^3-2*s15^2*(s34-s45)-s34*s45*(4*s34+s45)+
s15*(s34^2-2*s34*s45-s45^2))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s34*(-s15^4+s34^3*(s15+2*s45)+
s15^2*s34*(3*s15+2*s45)-s34^2*(3*s15^2+4*s15*s45+s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s23-s45)^2)+
(2*s34^4+s15^2*(2*s15-s45)*s45-4*s34^3*(3*s15+4*s45)+
2*s15*s34*(-4*s15^2-6*s15*s45+s45^2)+
s34^2*(18*s15^2+22*s15*s45+s45^2))/(4*s12^2*(s12+s15-s34)^3*
(-s15+s23-s45))+(2*s15^3+s15^2*(-6*s34+9*s45)+
s34*(-2*s34^2+21*s34*s45-15*s45^2)+
6*s15*(s34^2-5*s34*s45+s45^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(3*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s15^3*(4*s34-s45)+s34^2*s45*(-31*s34+30*s45)+
s15*s34*(-12*s34^2+41*s34*s45-16*s45^2)+
s15^2*(8*s34^2-9*s34*s45+2*s45^2))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s34*(-2*s34^3*(s15+2*s45)+
2*s15*s34*(s15^2-s15*s45-2*s45^2)+
s15^2*(-2*s15^2-s15*s45+s45^2)+s34^2*(2*s15^2+7*s15*s45+
5*s45^2)))/(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-(s15*s45*(5*s15+8*s45))-3*s34^2*(4*s15+15*s45)+
s34*(4*s15^2+40*s15*s45+30*s45^2))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-2*s23^2+s23*(-2*s15+2*s34-3*s45)-
2*(s34^2+s15*(s15+3*s45)-2*s34*(s15+3*s45)))/
(4*s12^2*(s12+s23-s45)^2))*tr5,
13/24+(19*s15^3)/(12*(s12+s15-s34)^3)+
s15^2/(4*(s12+s15-s34)^2)-s15/(s12+s15-s34)-
s45/(2*(s23-s45))-s45^2/(8*(s23-s45)^2)-
(3*s15^2*s45^2)/(8*(s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))-
(3*s45^2)/(4*(s23-s45)*(-s15+s23-s45))-
(9*s34*s45^2)/(8*(s12+s15-s34)*(s23-s45)*(-s15+s23-s45))+
(3*s34^3*s45^2)/(8*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))+(11*s34^3*s45^3)/(8*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s15^3*s45^3)/(4*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45)^2)+(s15^3*s45^3)/
(8*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))+
(3*s15^2*s45^2*(2*s15+s45))/(8*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+s45^3/(6*(s15-s23+s45)^3)+
(s34*s45^2*(s15+s45))/(2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^2*s45*(s15+s45)^2)/(2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s15-s23+s45)^3)-
s45^2/(2*(s15-s23+s45)^2)-s45^3/(4*(s23-s45)*
(s15-s23+s45)^2)-(3*s34*s45^3)/(4*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)-(3*s34^2*s45^3)/(4*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45)^2)-(s34^3*s45^3)/
(4*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
(13*s45)/(8*(s15-s23+s45))+s45^3/(8*(s23-s45)^2*
(s15-s23+s45))+(3*s34*s45^3)/(8*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))+(3*s34^2*s45^3)/(8*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))+(s34^3*s45^3)/
(8*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))+
(33*s34^2*s45^2*(s15-s34+s45))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(3*(s23+2*s45))/(8*(s12+s23-s45))-
(s45*(4*s15-51*s34+9*s45))/(8*(s12+s15-s34)*
(s12+s23-s45))-(s45*(s15^2-42*s15*s34+3*s15*s45+
9*s34*s45))/(8*(s12+s15-s34)^2*(s12+s23-s45))+
(11*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(8*(s12+s23-s45)^3)+(s45*(-s15^2+4*s15*s34+3*s34^2+s45^2))/
(8*(s12+s15-s34)^2*(s15-s23+s45))-
(s45*(s15^2-43*s15*s34+75*s34^2+2*s15*s45-84*s34*s45+
3*s45^2))/(8*(s12+s15-s34)*(s12+s23-s45)^2)+
(-9*s15*s34+4*s15*s45-19*s34*s45+6*s45^2)/
(8*(s12+s15-s34)*(-s15+s23-s45))-
(s45^2*(2*s15^2*s45+2*s15*s34*s45+3*s34^2*(-11*s15+s45)))/
(8*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(3*s45^2+s34*(s15+2*s45))/(8*(s12+s15-s34)*(s23-s45))-
(s34*(s15^3+5*s15^2*s45+3*s15*s45^2-s45^3-6*s34*(s15+s45)^2+
s34^2*(s15+3*s45)))/(8*(s12+s15-s34)^3*(s15-s23+s45))+
(33*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(8*(s12+s15-s34)*(s12+s23-s45)^3)+
(3*s23^2+3*s23*s45+s45*(s15-42*s34+3*s45))/
(8*(s12+s23-s45)^2)+
(s45*(s45*(s15+s45)-s34*(2*s15+7*s45)))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)+(s34*s45*(2*s45*(s15+s45)-
s34*(5*s15+8*s45)))/(4*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15*s45*(2*s45*(3*s15+s45)+s34*(-33*s15+9*s45)))/
(8*(s12+s15-s34)^3*(s12+s23-s45))+
(s45*(-2*s15*s45^2+s34^2*(-33*s15+42*s45)+
s34*(33*s15^2+31*s15*s45-6*s45^2)))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s45^3+s34*(s15^2+s15*s45+s45^2))/
(8*(s12+s15-s34)*(s23-s45)^2)+
(s34^2*((-s15+s45)*(s15+s45)^2-s34*(s15^2+3*s15*s45+
3*s45^2)))/(4*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s34^2*s45+s45^2*(3*s15+s45)+s34*(4*s15^2+4*s15*s45+
9*s45^2))/(8*(s12+s15-s34)^2*(s23-s45))+
(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3))/
(8*(s12+s15-s34)^3*(s23-s45)^2)+
(6*s34^2*(s15+s45)^2+2*s15*s45^2*(3*s15+s45)-
s34^3*(s15+3*s45)+s34*(-5*s15^3+6*s15*s45^2+s45^3))/
(8*(s12+s15-s34)^3*(s23-s45))+
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(8*(s12+s15-s34)^2*
(s23-s45)^2)+(-3/(8*s12^2)-s34/(4*s12^2*(s23-s45))-
(3*s34^2)/(8*s12^2*(s12+s15-s34)*(s23-s45))+
(s34*(-4*s15^3+9*s15^2*s34+s34^2*(s34-8*s45)-
6*s15*s34*(s34-s45)))/(8*s12^2*(s12+s15-s34)^3*
(s23-s45))-(3*s34)/(8*s12^2*(s12+s23-s45))-
(11*(s15-s34)^2*s34^2*s45^2)/(8*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-((s15-s34)^2*s34^2*(s15+s45)^2)/
(6*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(3*s34^2*s45^2)/(2*s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)+(s34^3*s45^2)/(s12^2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45)^2)+(s34^4*s45^2)/
(4*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
((s12+3*s34)*s45^2)/(4*s12^2*(s23-s45)*(s15-s23+s45)^2)+
(s34^2*(s34-3*s45)*s45)/(4*s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))+(s34^3*(s34-s45)*s45)/
(4*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45))-
(3*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))-(s34^3*s45^2)/(2*s12^2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))-(s34^4*s45^2)/
(8*s12^2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))-
((s12+3*s34)*s45^2)/(8*s12^2*(s23-s45)^2*(s15-s23+s45))-
(3*s34*s45*(s34+s45))/(4*s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))+(s45*(4*s12+6*s34+s45))/
(8*s12^2*(s23-s45)*(-s15+s23-s45))-(s34*(s15+2*s45))/
(8*s12^2*(s23-s45)^2)+(-31*s12+33*s15-37*s34+18*s45)/
(24*s12^2*(s15-s23+s45))+((s15-s34)*s34*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(3*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(6*s12^2*(s15-s23+s45)^3)+
(-15*s15^2+33*s15*s34-20*s34^2-9*s15*s45+18*s34*s45)/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(11*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s34*(-s15+s34)*s45*
(22*s15^2+3*s34*s45-s15*(22*s34+s45)))/
(8*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34*(3*s15^2+4*s15*s45+3*s45^2-3*s34*(s15+2*s45)))/
(8*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(3*s34*(s15*(s15+s45)-s34*(s15+2*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(-17*s34^2-6*s15*s45+6*s34*(s15+2*s45))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(4*s12*s45-s45*(5*s15+6*s45)+2*s34*(s15+7*s45))/
(12*s12^2*(s15-s23+s45)^2)+
(s34*(-3*s15^3+s15^2*(6*s34-2*s45)+3*s34*s45*(-2*s34+s45)+
s15*s34*(-3*s34+8*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)-(8*s15^2+8*s23^2+3*s23*s34+
s15*(8*s23+6*s34-4*s45)+s34*(-14*s34+9*s45))/
(8*s12^2*(s12+s23-s45)^2)+(4*s15^3+9*s34^2*s45+
3*s15^2*(-4*s34+s45)+s15*(8*s34^2-9*s34*s45-3*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(-s15+s23-s45))+
(3*s15^2*s34+s34^2*(-7*s15+3*s45)+s15*(4*s15^2-s15*s45+
s45^2))/(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(8*s12^2*(s12+s15-s34)^3*
(s23-s45)^2)-(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(5*s15^4+3*s34^3*(s34-8*s45)+
s15^3*(-22*s34+6*s45)+s15^2*(32*s34^2-24*s34*s45-3*s45^2)+
6*s15*s34*(-3*s34^2+6*s34*s45+s45^2))/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(s15*(11*s15^3-2*s34*s45*(3*s34+s45)-2*s15^2*(11*s34+s45)+
s15*(11*s34^2+8*s34*s45+s45^2)))/(8*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(-11*s15^4+s15^3*(33*s34-10*s45)+
s34^2*s45*(-28*s34+9*s45)+s15*s34*(11*s34^2+2*s34*s45-
8*s45^2)+s15^2*(-33*s34^2+36*s34*s45+s45^2))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(11*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(8*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34*(3*s34^3*(s15+2*s45)+
s15^2*(s15^2-2*s15*s45-3*s45^2)+s15*s34*
(s15^2+10*s15*s45+9*s45^2)-s34^2*(5*s15^2+14*s15*s45+
9*s45^2)))/(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(25*s34^3-42*s34^2*(s15+2*s45)-4*s15*(-2*s15^2+2*s15*s45+
s45^2)+s34*(9*s15^2+70*s15*s45+9*s45^2))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-3*s15^2*(s34-2*s45)+3*s34*(10*s34-9*s45)*s45+
s15*(7*s34^2-32*s34*s45+9*s45^2))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-(s15^2*s45*(s15+3*s45))+
2*s15*s34*s45*(8*s15+9*s45)+s34^3*(8*s15+22*s45)-
s34^2*(8*s15^2+37*s15*s45+27*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(11*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(8*s12^2*(s12+s23-s45)^3))*tr5,
19/12+(2*s45)/(s23-s45)+((s15-3*s23+22*s34-3*s45)*s45)/
(4*(s12+s23-s45)^2)-(3*s45)/(2*(s12+s23-s45))+
s45^2/(2*(s23-s45)^2)+(3*s15^2*s45^2)/(2*(s12+s15-s34)^2*
(s23-s45)*(s12+s23-s45))+(3*s45^2)/
((s23-s45)*(-s15+s23-s45))+(9*s34*s45^2)/
(2*(s12+s15-s34)*(s23-s45)*(-s15+s23-s45))-
(3*s34^3*s45^2)/(2*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))-(19*s34^3*s45^3)/(12*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(s15^3*s45^3)/((s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45)^2)-(s15^3*s45^3)/(2*(s12+s15-s34)^3*
(s23-s45)^2*(s12+s23-s45))-(3*s15^2*s45^2*(2*s15+s45))/
(2*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))-
(19*s45^3)/(12*(s15-s23+s45)^3)-(19*s34*s45^2*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)-
(19*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(19*s34^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(5*s45^2)/(s15-s23+s45)^2+
s45^3/((s23-s45)*(s15-s23+s45)^2)+(3*s34*s45^3)/
((s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)+
(3*s34^2*s45^3)/((s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)+
(s34^3*s45^3)/((s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)-
(5*s45)/(s15-s23+s45)-s45^3/(2*(s23-s45)^2*(s15-s23+s45))-
(3*s34*s45^3)/(2*(s12+s15-s34)*(s23-s45)^2*(s15-s23+s45))-
(3*s34^2*s45^3)/(2*(s12+s15-s34)^2*(s23-s45)^2*
(s15-s23+s45))-(s34^3*s45^3)/(2*(s12+s15-s34)^3*
(s23-s45)^2*(s15-s23+s45))-(19*s34^2*s45^2*(s15-s34+s45))/
(4*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s45*(2*s15-28*s34+9*s45))/(4*(s12+s15-s34)*
(s12+s23-s45))+(s45*(-s15^2-22*s15*s34+3*s15*s45+
9*s34*s45))/(4*(s12+s15-s34)^2*(s12+s23-s45))-
(19*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(12*(s12+s23-s45)^3)+(s45*(-s15^2-21*s15*s34+41*s34^2-
2*s15*s45-50*s34*s45+3*s45^2))/(4*(s12+s15-s34)*
(s12+s23-s45)^2)-(3*s45^2+s34*(s15+2*s45))/
(2*(s12+s15-s34)*(s23-s45))+
(s45^2*(4*s15^2*s45+4*s15*s34*s45+s34^2*(-19*s15+3*s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34*(18*s15^3+19*s15^2*s45+3*s15*s45^2+2*s45^3+
12*s34*(s15+s45)^2-2*s34^2*(s15+3*s45)))/
(4*(s12+s15-s34)^3*(-s15+s23-s45))-
(19*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(4*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34*(s15-32*s45)+s45*(2*s15+3*s45))/(4*(s12+s15-s34)*
(-s15+s23-s45))+(s15*s45*(4*s45*(3*s15+s45)+
s34*(-19*s15+9*s45)))/(4*(s12+s15-s34)^3*(s12+s23-s45))+
(s45*(-(s45*(s15+s45))+s34*(21*s15+52*s45)))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)-
(s45^3+s34*(s15^2+s15*s45+s45^2))/(2*(s12+s15-s34)*
(s23-s45)^2)+(s34^2*(-((-18*s15+s45)*(s15+s45)^2)+
4*s34*(s15^2+3*s15*s45+3*s45^2)))/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s45*(s34^2*(19*s15-25*s45)+4*s15*s45^2+
s34*(-19*s15^2-21*s15*s45+6*s45^2)))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(3*s34^2*s45+s45^2*(3*s15+s45)+
s34*(4*s15^2+4*s15*s45+9*s45^2))/(2*(s12+s15-s34)^2*
(s23-s45))+(6*s34^2*s45+s45*(s15^2+3*s15*s45+2*s45^2)+
s34*(2*s15^2+30*s15*s45+9*s45^2))/(4*(s12+s15-s34)^2*
(-s15+s23-s45))+(s34*(s45*(17*s15^2+15*s15*s45-2*s45^2)+
s34*(s15^2+33*s15*s45+44*s45^2)))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(s15^2*s45^3+s34^2*(-2*s15+s45)*
(s15+s45)^2+s34^3*(s15^2+3*s15*s45+3*s45^2)+
s15*s34*(s15^3+s45^3))/(2*(s12+s15-s34)^3*(s23-s45)^2)-
(6*s34^2*(s15+s45)^2+2*s15*s45^2*(3*s15+s45)-
s34^3*(s15+3*s45)+s34*(-5*s15^3+6*s15*s45^2+s45^3))/
(2*(s12+s15-s34)^3*(s23-s45))-
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(2*(s12+s15-s34)^2*
(s23-s45)^2)+(s34/(s12^2*(s23-s45))+
(3*s34^2)/(2*s12^2*(s12+s15-s34)*(s23-s45))-
(s34*(-4*s15^3+9*s15^2*s34+s34^2*(s34-8*s45)-
6*s15*s34*(s34-s45)))/(2*s12^2*(s12+s15-s34)^3*
(s23-s45))-(3*s45)/(4*s12^2*(s12+s23-s45))+
(19*(s15-s34)^2*s34^2*s45^2)/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(19*(s15-s34)^2*s34^2*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(6*s34^2*s45^2)/(s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)-(4*s34^3*s45^2)/(s12^2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45)^2)-(s34^4*s45^2)/
(s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)-
((s12+3*s34)*s45^2)/(s12^2*(s23-s45)*(s15-s23+s45)^2)+
(19*s12+31*s34-18*s45)/(12*s12^2*(s15-s23+s45))-
(s34^3*(s34-s45)*s45)/(s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45))+(3*s34^2*s45^2)/(s12^2*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))+(2*s34^3*s45^2)/
(s12^2*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))+
(s34^4*s45^2)/(2*s12^2*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))+((s12+3*s34)*s45^2)/(2*s12^2*(s23-s45)^2*
(s15-s23+s45))+(s34^2*(s34-3*s45)*s45)/
(s12^2*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))+
(3*s34*s45*(s34+s45))/(s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))-(s45*(4*s12+6*s34+s45))/
(2*s12^2*(s23-s45)*(-s15+s23-s45))+(s34*(s15+2*s45))/
(2*s12^2*(s23-s45)^2)+(37*s34^2+18*s15*s45-36*s34*s45)/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
((19*s34^2)/12+(3*s15*s45)/2-3*s34*s45)/(s12^2*(s12+s15-s34)*
(s12+s23-s45))+(19*s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(19*s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(12*s12^2*(s15-s23+s45)^3)+
((s15-s34)*s34*s45*(38*s15^2-38*s15*s34+3*s15*s45+9*s34*s45))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(19*s15^2+19*s15*s23+19*s23^2-19*s34^2-6*s15*s45-
9*s23*s45+18*s34*s45)/(12*s12^2*(s12+s23-s45)^2)-
(19*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(3*s34*(-(s15*(s15+s45))+
s34*(s15+2*s45)))/(s12^2*(s12+s15-s34)^2*(s23-s45))+
(s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*s45+
s15^2*(-6*s34+2*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)-(s34*(3*s15^2+3*s45*(-2*s34+s45)+
s15*(-3*s34+4*s45)))/(2*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(-41*s12*s45+5*s45*(5*s15+3*s45)-2*s34*(11*s15+53*s45))/
(12*s12^2*(s15-s23+s45)^2)+
(s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(2*s12^2*(s12+s15-s34)^3*
(s23-s45)^2)+(19*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(19*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(-38*s34^3-s34*s45*(106*s15+27*s45)+3*s34^2*(19*s15+47*s45)+
s15*(-19*s15^2+3*s15*s45+6*s45^2))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(19*s15^4-6*s34^3*(s34-8*s45)+
s15^3*(-14*s34+6*s45)+6*s15*s34*(6*s34^2-9*s34*s45-
2*s45^2)+s15^2*(-35*s34^2+12*s34*s45+6*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(19*s15^3-6*s34*s45*(3*s34+2*s45)+
s15^2*(-38*s34+6*s45)+s15*(19*s34^2+12*s34*s45+6*s45^2)))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(s34*(35*s15^4+3*s34^2*(8*s34-9*s45)*s45+
s15^3*(-58*s34+32*s45)+s15^2*(11*s34^2-40*s34*s45-
3*s45^2)+2*s15*s34*(6*s34^2-8*s34*s45+9*s45^2)))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s34^2*(19*s15-18*s45)-s15*(19*s15^2+6*s15*s45+12*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(36*s15*s34*(s15+s45)-s34^2*(55*s15+54*s45)+
s15*(19*s15^2+6*s15*s45+12*s45^2))/(12*s12^2*
(s12+s15-s34)^2*(-s15+s23-s45))+
(19*s15^4+s34^2*(47*s34-27*s45)*s45+s15^3*(-57*s34+22*s45)+
s15^2*(57*s34^2-73*s34*s45+3*s45^2)+
s15*s34*(-19*s34^2+4*s34*s45+12*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*s45*(-16*s15+3*s45)-s34^3*(46*s15+113*s45)+
s15*s34*(48*s15^2+31*s15*s45-36*s45^2)+
s34^2*(-2*s15^2+98*s15*s45+81*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-9*s15*s45*(s15+2*s45)-s34^2*(56*s15+195*s45)+
s34*(9*s15^2+148*s15*s45+81*s45^2))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(19*(s23^3-s23^2*(-s15+s34+s45)+
s23*(s15^2+s34^2-2*s34*(s15+s45))+(s15-s34)*
(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45))))/
(12*s12^2*(s12+s23-s45)^3))*tr5,
-101/24+(-3*s15+s34)/(4*(s12+s15-s34))+
(s15*(49*s15^2-39*s15*s34-24*s34^2))/(24*(s12+s15-s34)^3)-
(6*s15^2+10*s15*s34+s34^2)/(8*(s12+s15-s34)^2)-
(3*s23)/(8*(s12+s23-s45))+(3*s15*(-s23+s34))/
(2*(s12+s15-s34)*(s12-s34-s45))+
(3*s15*(2*s15*s23-2*s15*s34-3*s23*s34+11*s34^2))/
(8*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*s34*(9*s23-4*(s15+9*s34)))/(8*(s12+s15-s34)^3*
(s12-s34-s45))+(5*s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15*s34^3*(-3*s15+5*s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))-
(s15^2*s34^3*(4*s15+15*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))-
(3*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(3*s15*s34^2*(2*s15+9*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15^2*s34^2*(4*s15+11*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(7*s34*s45)/(8*(s12+s15-s34)*(s12+s23-s45))+
(3*s34^3*s45^3)/(4*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(13*s45^3)/(24*(s15-s23+s45)^3)-(13*s34*s45^2*(s15+s45))/
(8*(s12+s15-s34)*(s15-s23+s45)^3)-
(13*s34^2*s45*(s15+s45)^2)/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(13*s34^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^3)+
s45^2/(s15-s23+s45)^2+(15*s15*s34^2*(s15+s45)^2)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^2)-s45/(s15-s23+s45)-
(9*s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))+
(9*s34^2*s45^2*(s15-s34+s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s15^3*(-3*s23^2+12*s23*s34-22*s34^2))/
(8*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(3*s23^2-6*s23*s34+s34^2)/(8*(-s12+s34+s45)^2)-
(3*s15*(3*s23^2-8*s23*s34+7*s34^2))/(8*(s12+s15-s34)*
(-s12+s34+s45)^2)+(3*s15^2*(3*s23^2-10*s23*s34+14*s34^2))/
(8*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^3*s34^4)/(4*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*s34^4)/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(4*s15^3*s34^3)/((s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(13*s15^2*s34^3)/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(-3*s23+s34)/(4*(-s12+s34+s45))+
(s34*s45*(2*s15-2*s34+11*s45))/(4*(s12+s15-s34)*
(s12+s23-s45)^2)+(s34*(6*s15*s34+2*s15*s45-9*s34*s45))/
(4*(s12+s15-s34)^2*(s12+s23-s45))-(3*s23^2+4*s34*s45)/
(8*(s12+s23-s45)^2)+(s15*(-10*s15*s34+s15*s45+7*s34*s45))/
(8*(s12+s15-s34)^2*(-s15+s23-s45))+
(5*s15*s34+4*s15*s45+8*s34*s45)/(8*(s12+s15-s34)*
(-s15+s23-s45))+(s34*(s15+s45)*(-5*s15*s34+17*s15*s45+
8*s34*s45))/(8*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s45*(3*s15*s34+2*s15*s45+16*s34*s45))/(8*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*(s23^3-3*s23*s34*s45+
3*s34*(-s15+s34-s45)*s45))/(4*(s12+s23-s45)^3)-
(s34*(-9*s15^2*s45+s34^2*(-17*s15+s45)+12*s15*s34*(-s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45))+
(9*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(4*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(18*s15*s45*(s15+s45)-s34*s45*(18*s15+s45)+
4*s34^2*(-5*s15+7*s45)))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^2*(9*s15*s45^2+5*s34^2*(-2*s15+s45)-
4*s34*(s15^2-s15*s45+s45^2)))/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(9/(8*s12^2)-(3*(s15-3*s34)*s34)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
((s15-s34)^2*(-3*s15^2+8*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(3*(3*s15^3-10*s15^2*s34+3*s15*s34^2+4*s34^3))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(3*s15*(s15-s34)^2*(s15+2*s34))/(8*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(3*(3*s15^2-10*s15*s34+4*s34^2))/
(8*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(3*(s15^3+5*s15^2*s34-7*s15*s34^2+s34^3))/
(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34^2*(2*s15+5*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(s34^2*(3*s15^2-32*s15*s34+15*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(7*s15^3+19*s15^2*s34-31*s15*s34^2+5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*(s15-s34)^2*s34*(2*s15+3*s34))/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*(3*s15^2+6*s15*s34-4*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(3*(s15-s34)^2*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(13*(s15-s34)^2*s34^2*(s15+s45)^2)/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(4*s15*(s15-s34)^2*s34*(s15+s45))/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(11*s15^2*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(13*s12-9*s15+13*s34)/(24*s12^2*(s15-s23+s45))+
(s15*(-10*s15^2+9*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(27*s15^2-18*s15*s34+13*s34^2)/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(3*(s34+s45))/(8*s12^2*(s12+s23-s45))+
(3*s15^2*(s23-4*s34)*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(3*s15*(-s15+s34)*(4*s15*s23-
15*s15*s34-2*s23*s34+7*s34^2))/(8*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(3*(3*s15^2*(2*s23-7*s34)+
(s23-3*s34)*s34^2+s15*(-6*s23*s34+20*s34^2)))/
(8*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*(s15-s34)^2*s34^3)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s34^3*(-3*s15+2*s34))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(11*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s15*s34^2*(-19*s15^2+27*s15*s34-8*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(48*s15^2-42*s15*s34+5*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34*(9*s34+4*s45))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
((s15-s34)^2*s34*(4*s15*s34+5*s34^2+6*s15*s45-4*s34*s45))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(13*s34*(-s15+s34)*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(13*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(24*s12^2*(s15-s23+s45)^3)+
((s15-s34)*(-2*s15*s34*(s34-36*s45)+s15^2*(66*s34-19*s45)+
11*s34^2*s45))/(24*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^
2)+(2*s15*(s34-4*s45)-11*(s12+2*s34)*s45)/
(24*s12^2*(s15-s23+s45)^2)+(3*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(3*(-3*s15+s23+2*(s34+s45)))/(8*s12^2*(s12-s34-s45))+
(-9*s15^2-9*s23^2+6*s15*s34+3*s34^2+11*s34*s45+
3*s23*(-3*s15+s34+s45))/(8*s12^2*(s12+s23-s45)^2)+
(s34^2*(-21*s15+5*(2*s34+s45)))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*(-9*s23+30*s34)+
3*(s23-3*s34)*(2*s34+s45))/(8*s12^2*(-s12+s34+s45)^2)-
(s34^2*(-6*s15+5*(3*s34+s45)))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(21*s34^3+3*s34^2*(-s15+s45)-
3*s15^2*(3*s15+s45)+s15*s34*(9*s15+4*s45))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34^2*(4*s15-33*s45)+27*s15^2*s45-2*s15*s34*(18*s15+13*s45))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((-s15+s34)*(30*s34^3-15*s34^2*s45-6*s15^2*(s15+s45)+
s15*s34*(12*s15+29*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(13*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(3*(s23^3-s23^2*(-s15+s34+s45)+
s23*(s15^2+s34^2-2*s34*(s15+s45))+(s15-s34)*
(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45))))/
(4*s12^2*(s12+s23-s45)^3))*tr5,
-23/36+s34^2/(24*(-s15+s23+s34)^2)-s34/(6*(-s15+s23+s34))+
(9*s15+2*s34)/(24*(s12+s15-s34))+(6*s15^2+2*s15*s34-s34^2)/
(24*(s12+s15-s34)^2)+(s15*(-20*s15^2-4*s15*s34+s34^2))/
(24*(s12+s15-s34)^3)+(s34*(-s15+s34)*(s34-2*s45))/
(24*(s12+s15-s34)*(-s15+s23+s34)^2)+
(-2*s15+s23+2*s34-2*s45)/(24*(s12+s23-s45))+
(3*s15^2*s34^2)/(8*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))-(s15^3*s34^3)/(8*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))+
(s15*s34*s45)/(4*(-s15+s23)^2*(s12+s15-s34))-
((-4*s15+s34)*(-s15+s34)^2*s45)/(24*(s12+s15-s34)^3*
(-s15+s23+s34))-((-s15+s34)^2*(2*s34-s45)*s45)/
(24*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
((-s15+s34)^3*s45^2)/(24*(s12+s15-s34)^3*(-s15+s23+s34)^2)-
(19*s34^3*s45^3)/(72*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(23*s45^3)/(72*(s15-s23+s45)^3)+(23*s34*s45^2*(s15+s45))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)+
(23*s34^2*s45*(s15+s45)^2)/(24*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(23*s34^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*s34^3)/(4*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(5*s45^2)/(4*(s15-s23+s45)^2)+
(3*s15^2*s34^2*(-2*s15+s34))/(8*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(7*s45)/(4*(s15-s23+s45))-
(19*s34^2*s45^2*(s15-s34+s45))/(24*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34^2*s45^2*(17*s15+2*s34+s45))/
(24*(s12+s15-s34)^3*(s12+s23-s45)^2)+
((-s15+s34)*(-2*s15*s34+s34^2+2*s15*s45+3*s34*s45))/
(24*(s12+s15-s34)^2*(-s15+s23+s34))+
(5*s15*s34-2*s15*s45+4*s34*s45)/(8*(-s15+s23)*
(s12+s15-s34))+(s15*s34*(8*s15-s45)-2*s15^2*s45+
3*s34^2*s45)/(8*(-s15+s23)*(s12+s15-s34)^2)-
(19*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(72*(s12+s23-s45)^3)+(s34*s45*(-14*s15^2-6*s15*s34+s34^2-
3*s15*s45-2*s45^2))/(24*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*s45*(-15*s15^2+11*s15*s34+4*s34^2-17*s15*s45-19*s34*s45-
2*s45^2))/(24*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s45*(43*s15*s34-s15*s45+68*s34*s45+s45^2))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34*(s15+s45)*(19*s15*s34+21*s15*s45+46*s34*s45+2*s45^2))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(11*s15*s34-2*s15*s45+58*s34*s45+3*s45^2)/(24*(s12+s15-s34)*
(-s15+s23-s45))+(-3*s34^2-2*s15*s45+2*s34*(s15+2*s45))/
(24*(s12+s15-s34)*(-s15+s23+s34))-
(19*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(24*(s12+s15-s34)*(s12+s23-s45)^3)+
(-2*s15^2+2*s23^2-2*s34^2-s15*s45+s45^2+
s23*(-2*s15+2*s34+s45)+4*s34*(s15+4*s45))/
(24*(s12+s23-s45)^2)-(s34*(-19*s15^3-18*s15^2*s45+
3*s15*s45^2+2*s45^3+2*s34^2*(5*s15+2*s45)-
6*s15*s34*(7*s15+4*s45)))/(24*(s12+s15-s34)^3*
(s15-s23+s45))-((-s15+s34)*(4*s15^2*s45+
s34^2*(3*s15+s45)-s15*s34*(9*s15+5*s45)))/
(8*(-s15+s23)*(s12+s15-s34)^3)+
(3*s34^2+3*(s15+s45)^2-s34*(6*s15+19*s45))/
(24*(s12+s15-s34)*(s12+s23-s45))-
(s34^3+3*s34^2*(-s15+s45)+(s15+s45)^2*(-s15+2*s45)-
3*s34*(-s15^2-4*s15*s45+s45^2))/(24*(s12+s15-s34)^2*
(s12+s23-s45))+((-s15+s34)*(s15^2*s45^2-
s15*s34*s45*(3*s15+2*s45)+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(8*(-s15+s23)^2*(s12+s15-s34)^3)+
(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(8*(-s15+s23)^2*
(s12+s15-s34)^2)+(-12*s34^2*s45+
s45*(2*s15^2+3*s15*s45+2*s45^2)-s34*(20*s15^2+44*s15*s45+
3*s45^2))/(24*(s12+s15-s34)^2*(-s15+s23-s45))-
(s34^2*((s15+s45)^2*(22*s15+s45)+s34*(20*s15^2+22*s15*s45+
8*s45^2)))/(24*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(2*s34^3+(-2*s15+s45)*(s15+s45)^2-s34^2*(6*s15+41*s45)+
s34*(6*s15^2+25*s15*s45+32*s45^2))/(24*(s12+s15-s34)*
(s12+s23-s45)^2)+(-1/(24*s12^2)+(3*s15*(s15-s34)^2)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^2)+(3*(s15-s34)*s34)/
(4*s12^2*(-s15+s23)*(s12+s15-s34))+
((-3*s15+s34)*(-s15+s34)^3)/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(-3*s12+3*s15-5*s34)/
(24*s12^2*(-s15+s23+s34))-(s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
((s15-s34)*s34)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
((-3*s15+s34)*(-s15+s34)^3)/(24*s12^2*(s12+s15-s34)^3*
(-s15+s23+s34))+(3*s12-3*s15+5*s34)/
(8*s12^2*(s15-s23))+(s12*s34+(-s15+s34)*(2*s34-s45))/
(24*s12^2*(-s15+s23+s34)^2)+((-s15+s34)^3*(s34-3*s45))/
(24*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)^2)+
((s15-s34)^2*(s34-s45))/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2)-((s15-s34)^4*s45)/
(24*s12^2*(s12+s15-s34)^3*(-s15+s23+s34)^2)+
(19*(s15-s34)^2*s34^2*s45^2)/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(23*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^2*(s15-s34)^2*s34^2)/(4*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15-s34)*s34^2)/
(2*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(4*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)-(s15^2*(s15-s34)^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15-s34)*s34^2)/(4*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15^2*s34^2)/(8*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))-
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(4*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))-(s15*s34*(-2*s15+s34))/
(4*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
((s15-s34)^2*s34*s45*(32*s15+6*s34+3*s45))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s15+s23+s34+4*s45)/(24*s12^2*(s12+s23-s45))-
(59*s12-18*s15+83*s34+6*s45)/(72*s12^2*(s15-s23+s45))+
((s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(3*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(3*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34))+
(23*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(23*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(72*s12^2*(s15-s23+s45)^3)-(19*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15*s45-s34*(2*s15+s45))/(8*s12^2*(s15-s23)^2)+
((s15-s34)^2*(10*s15^2-3*s34^2+6*s45^2+6*s15*(2*s34+s45)))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(9*s15^2-95*s34^2-12*s34*s45+6*s45^2+18*s15*(2*s34+s45))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(62*s34-47*s45)+s45*(67*s12+158*s34+3*s45))/
(72*s12^2*(s15-s23+s45)^2)+(13*s15^2+19*s15*s23+25*s23^2-
3*s23*s45+6*s15*(2*s34+s45)-s34*(25*s34+12*s45))/
(72*s12^2*(s12+s23-s45)^2)+((s15-s34)^2*s34*
(43*s15^2+3*s45*(8*s34+s45)+s15*(42*s34+46*s45)))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-13*s15^3+18*s15^2*(7*s34-s45)-6*s34*(s34-2*s45)*s45+
s15*(-113*s34^2+24*s34*s45-12*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-13*s15^3-6*s34*(s34-2*s45)*s45-6*s15^2*(2*s34+3*s45)+
s15*(25*s34^2+24*s34*s45-12*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(27*s15^2*(-3*s34+s45)+3*s34*s45*(91*s34+3*s45)+
2*s15*(83*s34^2-115*s34*s45-3*s45^2))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
((-s15+s34)*(4*s15^2*(6*s34-5*s45)+s34*s45*(139*s34+9*s45)+
s15*(146*s34^2+21*s34*s45-3*s45^2)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s15-s34)^2*(-7*s15^2+3*s15*(-8*s34+s45)+
3*(2*s34^2+s45^2)))/(36*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(19*s34^2-6*s34*(s15+2*s45)+
6*(s15^2+3*s15*s45+s45^2))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45))-(23*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(19*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-((-s15+s34)*(6*s34^3+
s34^2*(s15-47*s45)+s15*(13*s15^2+16*s15*s45+3*s45^2)-
s34*(20*s15^2+45*s15*s45+9*s45^2)))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-7*s15^3-3*s15^2*(12*s34+s45)+s15*(93*s34^2-64*s34*s45-
6*s45^2)+s34*(-50*s34^2+105*s34*s45+9*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(19*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(72*s12^2*(s12+s23-s45)^3))*tr5,
55/24+(3*s15*(-s23+s34))/(2*(s12+s15-s34)*(s12-s34-s45))+
(3*s15*(2*s15*s23-2*s15*s34-3*s23*s34+11*s34^2))/
(8*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*s34*(9*s23-4*(s15+9*s34)))/(8*(s12+s15-s34)^3*
(s12-s34-s45))+(5*s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15*s34^3*(-3*s15+5*s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))-
(s15^2*s34^3*(4*s15+15*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))-
(3*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(3*s15*s34^2*(2*s15+9*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15^2*s34^2*(4*s15+11*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(9*s45^2)/(8*(s12-s45)*(s12+s23-s45))+
(s34^2*(-s15+s34-s45)*s45^2)/(8*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s34^3*s45^3)/(24*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(3*s45^3)/(4*(s12-s45)*
(s12+s23-s45)^2)-(3*s45^3)/(8*(s12-s45)^2*
(s12+s23-s45))-(9*s45^3)/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(9*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(9*s45^3*(s15+s45))/
(8*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(9*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(9*s45^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(3*s45^3*(s15+s45)^3)/(4*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(3*s45^3*(s15+s45)^3)/
(8*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(9*s45^2*(s15+s45)^2*(2*s15+s45))/(8*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+s45^2/(4*(s15-s23+s45)^2)+
(s34^2*(-s15+s34-s45)*(s15+s45)^2)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(5*s45)/(8*(s15-s23+s45))-
(s23+s45)/(2*(s12+s23-s45))+
(s15^3*(-3*s23^2+12*s23*s34-22*s34^2))/(8*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(3*s23^2-6*s23*s34+s34^2)/
(8*(-s12+s34+s45)^2)-(3*s15*(3*s23^2-8*s23*s34+7*s34^2))/
(8*(s12+s15-s34)*(-s12+s34+s45)^2)+
(3*s15^2*(3*s23^2-10*s23*s34+14*s34^2))/(8*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(5*s15^3*s34^4)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*s34^4)/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(4*s15^3*s34^3)/((s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)-(13*s15^2*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(-3*s23+s34)/(4*(-s12+s34+s45))+
((11*s15)/8+3*s45)/(s12+s15-s34)-
(s45*(-4*s15+48*s34+3*s45))/(8*(s12+s15-s34)*
(s12+s23-s45))-(3*(3*s23+4*s45))/(4*(s12-s45))+
(s34*(s15+s45)*(5*s15^2-6*s15*s34+s34^2+4*s15*s45-s45^2))/
(8*(s12+s15-s34)^3*(s15-s23+s45))+
(9*(s15*s23+s15*s45+s45^2))/(2*(s12+s15-s34)*(s12-s45))+
(s15*s23+s15*s45+s45^2)^3/(2*(s12+s15-s34)^3*(s12-s45)^3)-
(9*s45^2*(3*s15^2+4*s15*s45+s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(3*(3*s23^2+2*s45^2))/
(8*(s12-s45)^2)-(4*s15^2+6*s15*s34+6*s15*s45+3*s45^2)/
(4*(s12+s15-s34)^2)-(s23^3+s45^3)/(2*(s12-s45)^3)-
(4*s15^2*s34-s15^2*s45+3*s34^2*s45-6*s34*s45^2+s45^3)/
(8*(s12+s15-s34)^2*(s15-s23+s45))+
(3*(11*s15*s23^2+11*s15*s23*s45+11*s15*s45^2+8*s45^3))/
(8*(s12+s15-s34)*(s12-s45)^2)-
(3*(14*s15^2*s23+s15*(17*s15+11*s23)*s45+22*s15*s45^2+8*s45^3))/
(8*(s12+s15-s34)^2*(s12-s45))+
(s15*(38*s15^2-27*s15*s34-27*s34^2)+117*s15^2*s45+
63*s15*s45^2+12*s45^3)/(24*(s12+s15-s34)^3)+
(3*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(2*(s12+s15-s34)*(s12-s45)^3)+
(3*(8*s15^3*s23+s15^2*(13*s15+11*s23)*s45+s15*(27*s15+4*s23)*
s45^2+18*s15*s45^3+4*s45^4))/(8*(s12+s15-s34)^3*
(s12-s45))-(3*(13*s15^2*s23^2+2*s15*s23*(11*s15+2*s23)*s45+
s15*(16*s15+19*s23)*s45^2+26*s15*s45^3+10*s45^4))/
(8*(s12+s15-s34)^2*(s12-s45)^2)-
(3*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(2*(s12+s15-s34)^2*(s12-s45)^3)+
(3*(5*s15^3*s23^2+s15^2*s23*(11*s15+4*s23)*s45+
s15^2*(7*s15+19*s23)*s45^2+2*s15*(9*s15+4*s23)*s45^3+
15*s15*s45^4+4*s45^5))/(8*(s12+s15-s34)^3*(s12-s45)^2)-
(5*s23^2+s23*s45+s45*(s15-26*s34+s45))/
(8*(s12+s23-s45)^2)+(-s23^3+3*s23*s34*s45+
3*s34*s45*(s15-s34+s45))/(24*(s12+s23-s45)^3)+
(s34*(s15+s45)*(-2*s45*(s15+s45)+s34*(s15+3*s45)))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(8*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(-(s45*(s15+s45))+s34*(2*s15+3*s45)))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(2*s45*(2*s15+3*s45)-s34*(s15+9*s45))/(8*(s12+s15-s34)*
(s15-s23+s45))+(s45*(s15^2+45*s34^2+2*s15*s45+7*s45^2-
3*s34*(9*s15+10*s45)))/(8*(s12+s15-s34)*(s12+s23-s45)^2)+
(10*s34^4*(-2*s15+s45)+6*s34*s45^3*(s15+s45)+
6*s45^3*(s15+s45)^2+s34^2*s45^2*(-s15+7*s45)-
8*s34^3*(s15^2-s15*s45+s45^2))/(8*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(-6*s34^2*(-2*s15+3*s45)+
s34*s45*(-26*s15+15*s45)+s45*(s15^2-9*s15*s45+2*s45^2))/
(8*(s12+s15-s34)^2*(s12+s23-s45))+
(-2*s34^3*(-17*s15+s45)-24*s15*s34^2*(-s15+s45)+
6*s45^2*(3*s15^2+4*s15*s45+s45^2)+
s34*s45*(-s15^2+21*s15*s45+2*s45^2))/(8*(s12+s15-s34)^3*
(s12+s23-s45))+(s34^2*(s15-36*s45)*s45-
12*s45^3*(s15+s45)+4*s34^3*(-5*s15+7*s45)-
s34*s45*(s15^2-s15*s45+4*s45^2))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^2)+
(-s12^(-2)-(3*s15*(s15-s34)^2*(s15+2*s34))/
(8*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(3*(3*s15^2-10*s15*s34+4*s34^2))/(8*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(3*(s15^3+5*s15^2*s34-7*s15*s34^2+
s34^3))/(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34^2*(2*s15+5*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(s34^2*(3*s15^2-32*s15*s34+15*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(7*s15^3+19*s15^2*s34-31*s15*s34^2+5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*(s15-s34)^2*s34*(2*s15+3*s34))/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*(3*s15^2+6*s15*s34-4*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^2*s34^2*s45^2)/(24*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(3*s45^4)/(4*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(3*s45^4)/
(8*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(3*s45^4*(s15+s45))/(2*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(3*s45^4*(s15+s45))/
(4*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(3*s45^4*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(3*s45^4*(s15+s45)^2)/
(8*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(3*s12-3*s15+5*s34-4*s45)/(8*s12^2*(s15-s23+s45))+
((s15-s34)^2*s34*(s15+s45)*(s15-s34+s45))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s15^2*(s23-4*s34)*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(3*s15*(-s15+s34)*(4*s15*s23-
15*s15*s34-2*s23*s34+7*s34^2))/(8*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(3*(3*s15^2*(2*s23-7*s34)+
(s23-3*s34)*s34^2+s15*(-6*s23*s34+20*s34^2)))/
(8*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(5*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*(s15-s34)^2*s34^3)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s34^3*(-3*s15+2*s34))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(11*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s15*s34^2*(-19*s15^2+27*s15*s34-8*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(48*s15^2-42*s15*s34+5*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15+s23+4*s34+s45)/(8*s12^2*(s12+s23-s45))+
(3*s45^3*(3*s15+2*s45))/(4*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(s34*(9*s34+4*s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s15*(s34-2*s45)+(s12+3*s34-s45)*s45)/
(4*s12^2*(s15-s23+s45)^2)-
((s15-s34)^2*(3*s15^2-4*s15*s34+s34^2+2*s15*s45-s45^2))/
(8*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s45^2*(s23^2+s23*s45+s45^2))/(2*s12^2*(s12+s15-s34)*
(-s12+s45)^3)+(-6*s15*s34+6*s34^2+6*s15*s45-8*s34*s45+
s45^2)/(8*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(3*s45^3*(3*s15^2+5*s15*s45+2*s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(s45*(8*s23^2+17*s23*s45+17*s45^2))/(8*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(2*s23^2+11*s23*s45+20*s45^2)/
(4*s12^2*(s12+s15-s34)*(s12-s45))-
(s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(-22*s15^2+9*s15*s45+22*s45^2+9*s34*(s15+s45)+
4*s23*(5*s15+s45))/(8*s12^2*(s12+s15-s34)^2)-
(s45^3+s15*s45*(s23+s45))^2/(2*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+((-s15+s34)*(-3*s15^2+3*s15*s34+
s45*(-2*s34+s45)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(9*(-3*s15+s23+2*(s34+s45)))/
(8*s12^2*(s12+s15-s34))+(3*(-3*s15+s23+2*(s34+s45)))/
(8*s12^2*(s12-s34-s45))+(s34^2*(-21*s15+5*(2*s34+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(-9*s23+30*s34)+3*(s23-3*s34)*(2*s34+s45))/
(8*s12^2*(-s12+s34+s45)^2)-(s34^2*(-6*s15+5*(3*s34+s45)))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(3*s15^2*(s34-s45)+3*s34*s45*(-2*s34+s45)+
s15*(-3*s34^2+10*s34*s45-2*s45^2))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(82*s34^2-6*s34*(4*s15+7*s45)+
3*(-s15^2+6*s15*s45+s45^2))/(24*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(7*s15^3+18*s34^3+
s34^2*(26*s15-15*s45)-3*s15*s45^2-
3*s34*(17*s15^2+s15*s45+2*s45^2))/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)-
((-s15+s34)*(s15*s45*(s15+s45)+s34^2*(3*s15+4*s45)-
s34*(3*s15^2+7*s15*s45+3*s45^2)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-107*s34^3+84*s34^2*(s15+2*s45)+
2*s15*(7*s15^2+12*s15*s45+3*s45^2)-
s34*(45*s15^2+166*s15*s45+9*s45^2))/(24*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15^4-90*s34^4+110*s34^3*s45-
27*s34^2*s45^2+18*s45^4-s15^3*(3*s34+2*s45)+
s15^2*(21*s34^2+62*s34*s45-3*s45^2)+
s15*s34*(71*s34^2-170*s34*s45+12*s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s45*(16*s45^4+2*s15*s45^2*(12*s23+19*s45)+
s15^2*(8*s23^2+27*s23*s45+22*s45^2)))/
(8*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(s45*(3*s45^2*(4*s23+11*s45)+s15*(16*s23^2+44*s23*s45+
39*s45^2)))/(8*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(24*s45^4+6*s15*s45^2*(4*s23+11*s45)+
s15^2*(4*s23^2+30*s23*s45+45*s45^2))/
(8*s12^2*(s12+s15-s34)^3*(s12-s45))+
(3*s45^2*(4*s23+17*s45)+s15*(8*s23^2+52*s23*s45+63*s45^2))/
(8*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-30*s34^5-18*s45^4*(s15+s45)+12*s34^4*(3*s15+2*s45)+
s34^3*(18*s15^2-46*s15*s45-21*s45^2)+
s34*s45*(2*s15^3-3*s15^2*s45-18*s45^3)+
s34^2*(-24*s15^3+20*s15^2*s45+24*s15*s45^2-18*s45^3))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s15^4+s15^3*(46*s34-6*s45)+s15^2*(-89*s34^2+48*s34*s45+
3*s45^2)+6*s15*(6*s34^3-7*s34^2*s45-7*s34*s45^2-
9*s45^3)+3*(2*s34^4-2*s34^2*s45^2-6*s34*s45^3-9*s45^4))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(-14*s15^2-14*s23^2+3*s23*(5*s34+4*s45)+
s34*(-16*s34+63*s45)-2*s15*(7*s23+3*(-5*s34+s45)))/
(24*s12^2*(s12+s23-s45)^2)+
(-s23^3+s23^2*(-s15+s34+s45)-s23*(s15^2+s34^2-
2*s34*(s15+s45))+(-s15+s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45)))/(24*s12^2*(s12+s23-s45)^3)-
(-13*s15^3+4*s45^2*(s34+3*s45)+2*s15*s45*(4*s23+7*s34+
16*s45)+s15^2*(11*s23+13*(s34+s45)))/
(8*s12^2*(s12+s15-s34)^3))*tr5,
37/24+(s23-4*s45)/(4*s12-4*s45)-(s23-4*s45)/
(8*(s12+s23-s45))+(3*s15*(s23-s34))/(2*(s12+s15-s34)*
(s12-s34-s45))+(3*s15*(-2*s15*s23+2*s15*s34+3*s23*s34-
11*s34^2))/(8*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*s34*(-9*s23+4*(s15+9*s34)))/(8*(s12+s15-s34)^3*
(s12-s34-s45))+(s15*(3*s15-5*s34)*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)^2*
(s12-s34-s45))+(s15^2*s34^3*(4*s15+15*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*s15*s34^2*(2*s15+9*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(3*s15^2*s34^2*(4*s15+11*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+s45/(s12+s15-s34)+
(27*s45^2)/(8*(s12-s45)*(s12+s23-s45))-
(5*s34^3*s45^3)/(12*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(5*s45^3)/(4*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^3)/(8*(s12-s45)^2*(s12+s23-s45))+
(15*s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-(21*s45^3*(s15+s45))/
(8*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(15*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(21*s45^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(5*s45^3*(s15+s45)^3)/(4*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(7*s45^3*(s15+s45)^3)/
(8*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
s45^2/(4*(s15-s23+s45)^2)-(s34^2*(-s15+s34-s45)*
(s15+s45)^2)/(4*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(5*s45)/(8*(s15-s23+s45))-(5*s34^2*s45^2*(s15-s34+s45))/
(4*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(3*s23^2-6*s23*s34+s34^2)/(8*(-s12+s34+s45)^2)+
(3*s15*(3*s23^2-8*s23*s34+7*s34^2))/(8*(s12+s15-s34)*
(-s12+s34+s45)^2)-(3*s15^2*(3*s23^2-10*s23*s34+14*s34^2))/
(8*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(s15^3*(3*s23^2-12*s23*s34+22*s34^2))/(8*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(5*s15^3*s34^4)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*s34^4)/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(4*s15^3*s34^3)/((s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+(13*s15^2*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(-3*s23+s34)/(4*(-s12+s34+s45))-
(3*s45^2*(s15+s45)^2*(-10*s15+7*s45))/(8*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-(3*s45^2*(8*s15+25*s45))/
(8*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(s45*(4*s15+8*s34+33*s45))/(8*(s12+s15-s34)*
(s12+s23-s45))-(5*(s23^3-3*s23*s34*s45+
3*s34*(-s15+s34-s45)*s45))/(12*(s12+s23-s45)^3)+
(5*s23^2-2*s45^2)/(8*(s12-s45)^2)-
(s34*(s15+s45)*(5*s15^2-6*s15*s34+s34^2+4*s15*s45-s45^2))/
(8*(s12+s15-s34)^3*(s15-s23+s45))+
(6*s15*s34+10*s15*s45-s45^2)/(4*(s12+s15-s34)^2)+
(3*(-(s15*s23)-s15*s45+s45^2))/(2*(s12+s15-s34)*(s12-s45))+
(s15*s23+s15*s45+s45^2)^3/(6*(s12+s15-s34)^3*(s12-s45)^3)+
(3*s45^2*(-11*s15^2+12*s15*s45+23*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(13*s15*s23^2+13*s15*s23*s45+
13*s15*s45^2-8*s45^3)/(8*(s12+s15-s34)*(s12-s45)^2)+
(10*s15^2*s23+s15*(7*s15+13*s23)*s45+50*s15*s45^2-8*s45^3)/
(8*(s12+s15-s34)^2*(s12-s45))-(s23^3+s45^3)/
(6*(s12-s45)^3)+(4*s15^2*s34-s15^2*s45+3*s34^2*s45-
6*s34*s45^2+s45^3)/(8*(s12+s15-s34)^2*(s15-s23+s45))+
(3*s15*(s15^2+9*s15*s34+9*s34^2)+39*s15^2*s45-51*s15*s45^2+
4*s45^3)/(24*(s12+s15-s34)^3)+
(s45*(13*s15^2*(s15-s23)+s15*(-21*s15+4*s23)*s45-30*s15*s45^2+
4*s45^3))/(8*(s12+s15-s34)^3*(s12-s45))+
(11*s15^2*s23^2+2*s15*(13*s15-2*s23)*s23*s45+
s15*(32*s15+5*s23)*s45^2+22*s15*s45^3-10*s45^4)/
(8*(s12+s15-s34)^2*(s12-s45)^2)+
(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4)/
(2*(s12+s15-s34)*(s12-s45)^3)-
(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5)/
(2*(s12+s15-s34)^2*(s12-s45)^3)+
(-3*s15^3*s23^2+s15^2*s23*(-13*s15+4*s23)*s45-
s15^2*(17*s15+5*s23)*s45^2+2*s15*(-15*s15+4*s23)*s45^3-
9*s15*s45^4+4*s45^5)/(8*(s12+s15-s34)^3*(s12-s45)^2)+
(s23^2+s23*s45+s45*(s15+9*s34+s45))/(8*(s12+s23-s45)^2)+
(s45*(-s15^2+s34^2-2*s15*s45+9*s45^2-8*s34*(s15+2*s45)))/
(8*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(s15+s45)*(2*s45*(s15+s45)-s34*(s15+3*s45)))/
(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s45*(s45*(s15+s45)-s34*(2*s15+3*s45)))/(4*(s12+s15-s34)*
(s15-s23+s45)^2)-(5*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(4*(s12+s15-s34)*(s12+s23-s45)^3)+
(-2*s45*(2*s15+3*s45)+s34*(s15+9*s45))/(8*(s12+s15-s34)*
(s15-s23+s45))+(2*s34^3*(-17*s15+s45)+
24*s15*s34^2*(-s15+s45)+2*s45^2*(15*s15^2+8*s15*s45-
7*s45^2)+s34*s45*(-10*s15^2+27*s15*s45-6*s45^2))/
(8*(s12+s15-s34)^3*(s12+s23-s45))+
(-10*s34^4*(-2*s15+s45)+10*s34*s45^3*(s15+s45)+
10*s45^3*(s15+s45)^2+s34^2*s45^2*(-10*s15+9*s45)+
8*s34^3*(s15^2-s15*s45+s45^2))/(8*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34^2*(10*s15-11*s45)*s45-
20*s45^3*(s15+s45)-4*s34^3*(-5*s15+7*s45)-
2*s34*s45*(5*s15^2+6*s15*s45+6*s45^2))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(6*s34^2*(-2*s15+3*s45)+
3*s34*s45*(-3*s15+7*s45)+s45*(-s15^2-3*s15*s45+42*s45^2))/
(8*(s12+s15-s34)^2*(s12+s23-s45))+
(-3/(8*s12^2)+(3*s15*(s15-s34)^2*(s15+2*s34))/
(8*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(3*(3*s15^2-10*s15*s34+4*s34^2))/(8*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(3*(s15^3+5*s15^2*s34-7*s15*s34^2+
s34^3))/(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2*s34^2*(2*s15+5*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(s34^2*(3*s15^2-32*s15*s34+15*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34*(2*s15+3*s34))/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-3*s15^2-6*s15*s34+4*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(5*(s15-s34)^2*s34^2*s45^2)/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(3*s45^3)/(s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-(5*s45^4)/
(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^4)/(8*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(5*s45^4*(s15+s45))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(7*s45^4*(s15+s45))/(4*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(5*s45^4*(s15+s45)^2)/
(4*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^4*(s15+s45)^2)/(8*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))-((s15-s34)^2*s34*(s15+s45)*
(s15-s34+s45))/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(3*s15^2*(s23-4*s34)*(s15-s34)^2)/
(8*s12^2*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(3*s15*(-s15+s34)*(-4*s15*s23+15*s15*s34+2*s23*s34-7*s34^2))/
(8*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(3*(3*s15^2*(2*s23-7*s34)+(s23-3*s34)*s34^2+
s15*(-6*s23*s34+20*s34^2)))/(8*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^2*s34^3)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15*(3*s15-2*s34)*s34^3)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(-s12+s34+s45)^
2)-(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(-48*s15^2+42*s15*s34-5*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(19*s15^2-27*s15*s34+8*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(7*s15^3+19*s15^2*s34-31*s15*s34^2+5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(-3*s12+3*s15-5*s34+4*s45)/
(8*s12^2*(s15-s23+s45))+(-2*s15-2*s23+s34+4*s45)/
(8*s12^2*(s12+s23-s45))-(s45^3*(9*s15+26*s45))/
(4*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
((9*s34^2)/4+s34*s45)/(s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s15*(s34-2*s45)+(s12+3*s34-s45)*s45)/
(4*s12^2*(s15-s23+s45)^2)+
((s15-s34)^2*(3*s15^2-4*s15*s34+s34^2+2*s15*s45-s45^2))/
(8*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s45^2*(s23^2+s23*s45+s45^2))/(6*s12^2*(s12+s15-s34)*
(-s12+s45)^3)+(s45*(-8*s23^2+7*s23*s45+7*s45^2))/
(24*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(s45^3*(-3*s15^2+11*s15*s45+14*s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-2*s23^2+13*s23*s45+16*s45^2)/(12*s12^2*(s12+s15-s34)*
(s12-s45))+(2*s15^2-15*s15*s45-26*s45^2+
4*s23*(-7*s15+s45)-15*s34*(s15+s45))/
(24*s12^2*(s12+s15-s34)^2)-(5*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(s45^3+s15*s45*(s23+s45))^2/(6*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)-(3*(-3*s15+s23+2*(s34+s45)))/
(8*s12^2*(s12-s34-s45))+(-7*s15+5*s23+2*(s34+s45))/
(8*s12^2*(s12+s15-s34))+(s34^2*(21*s15-5*(2*s34+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(9*s23-30*s34)-3*(s23-3*s34)*(2*s34+s45))/
(8*s12^2*(-s12+s34+s45)^2)+(s34^2*(-6*s15+5*(3*s34+s45)))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(8*s15*s23^2-21*s45^2*(5*s15+s45)+4*s23*s45*(-11*s15+3*s45))/
(24*s12^2*(s12+s15-s34)^2*(s12-s45))+
(13*s15^2+13*s23^2-3*s23*s34-s34*(7*s34+3*s45)+
s15*(13*s23-6*s34+6*s45))/(24*s12^2*(s12+s23-s45)^2)+
(-6*s34^2-s45*(6*s15+s45)+s34*(6*s15+8*s45))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(13*s15^3+13*s15^2*(s23-s34-s45)-4*s45^2*(s34+3*s45)+
2*s15*s45*(-4*s23+17*s34+32*s45))/(24*s12^2*
(s12+s15-s34)^3)+(s45*(3*s45^2*(4*s23+3*s45)+
s15*(16*s23^2-4*s23*s45-33*s45^2)))/
(24*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(s45*(2*s15*(12*s23-5*s45)*s45^2+16*s45^4+
s15^2*(8*s23^2+3*s23*s45-26*s45^2)))/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(44*s34^2+6*s34*(s15+s45)+3*(-2*s15^2+6*s15*s45+s45^2))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-3*s15^3+6*s15^2*s34+s34*(2*s34-s45)*s45+
s15*(-3*s34^2-2*s34*s45+s45^2))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(5*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
((-s15+s34)*(s15*s45*(s15+s45)+s34^2*(3*s15+4*s45)-
s34*(3*s15^2+7*s15*s45+3*s45^2)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s34^2*(s15+2*s45)+
s15*s45*(3*s15+2*s45)-s34*(3*s15^2+10*s15*s45+3*s45^2))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(13*s15^3+36*s34^3-6*s15*s45^2+72*s45^3+
s34^2*(29*s15+18*s45)+6*s34*(-13*s15^2+7*s15*s45+6*s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(10*s15^4+90*s34^4+13*s15^3*s45+3*s15^2*s45^2+30*s45^4-
2*s34^3*(41*s15+14*s45)+s34^2*(12*s15^2+61*s15*s45-
21*s45^2)-2*s15*s34*(15*s15^2+23*s15*s45+6*s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(73*s34^3-15*s34^2*(s15-2*s45)-s15*(13*s15^2+12*s15*s45+
6*s45^2)+s34*(9*s15^2-22*s15*s45+9*s45^2))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-24*s45^4+6*s15*s45^2*(-4*s23+13*s45)+
s15^2*(-4*s23^2+18*s23*s45+51*s45^2))/
(24*s12^2*(s12+s15-s34)^3*(s12-s45))+
(30*s34^5-30*s45^4*(s15+s45)-12*s34^4*(3*s15+2*s45)+
s34^3*(-18*s15^2+68*s15*s45-27*s45^2)+
s34*s45*(20*s15^3+3*s15^2*s45-30*s45^3)+
s34^2*(24*s15^3-64*s15^2*s45+24*s15*s45^2-30*s45^3))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(10*s15^4-6*s34^4+18*s34^2*s45^2+42*s34*s45^3+63*s45^4+
s15^3*(-68*s34+6*s45)+s15^2*(100*s34^2+48*s34*s45-
3*s45^2)-18*s15*(2*s34^3+3*s34^2*s45+3*s34*s45^2+s45^3))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(5*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(12*s12^2*(s12+s23-s45)^3))*tr5,
-1/4-(5*(-s15+s34))/(s23+s34)+s34/(4*(-s15+s23+s34))+
(5*(-s15^2+s34^2))/(s23+s34)^2+(55*s15+6*s23-58*s34-4*s45)/
(12*(s12+s15-s34))+(-s15+s34)/(4*(s12+s23-s45))+
(s34*(-s15+s34)*(-2*s15+12*s34-9*s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(s15^2*(s15-s34)*s34^2)/
(4*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23-s45))-
(3*s15^2*(s23-4*s34)*(-s15+s34))/(4*(s12+s15-s34)^3*
(s12-s34-s45))+(3*s15*(2*s23-7*s34)*(-s15+s34))/
(4*(s12+s15-s34)^2*(s12-s34-s45))-
(3*(s23-3*s34)*(-s15+s34))/(4*(s12+s15-s34)*
(s12-s34-s45))+(5*(s15-s34)*s34^2)/(2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34^2*(s15^2-6*s15*s34+5*s34^2))/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(-2*s15^2-3*s15*s34+5*s34^2))/((s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+((s23-3*s34)*s45)/
(6*s15*(s12+s15-s34))+((-s15+s34)*s45)/
(2*(-s15+s23)*(s12+s15-s34))-(5*s34^3*s45)/
(s15*(s12+s15-s34)*(s23+s34)^2)-(15*s34^2*s45)/
(2*s15*(-s12-s15+s34)*(s23+s34))+(5*s34^3*s45)/
(2*s15^2*(-s12-s15+s34)*(s23+s34))-
(17*s34^2*s45)/(4*s15*(s12+s15-s34)*(-s15+s23+s34))+
(5*s34^3*s45)/(2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s34^2*(4*s34-3*s45)*s45)/(2*s15*(s12+s15-s34)^2*(s23+s34))+
(5*s34^3*(s34-s45)*s45)/(2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(s34*(-s15+s34)*(-s15+s34-s45)*s45)/
((s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34^2*s45^2)/(6*s15*(s12+s15-s34)^3)+
(s34^2*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^3)+
(5*s34^4*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34)^2)-
(10*s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))+
(5*s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(s23+s34))+
(s15^3*s45^2)/(4*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23+s34))-
(s15^2*s45^2)/(4*(-s15+s23)*(s12+s15-s34)^2*(-s15+s23+s34))+
(37*s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(5*s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(s34^2*(-s15+s34)*s45^2)/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(7*(-s15+s34)*s45^2)/(12*(s12+s15-s34)*
(s15-s23+s45)^2)+(7*s34*(-s15+s34)*s45*(s15+s45))/
(6*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(7*s34^2*(-s15+s34)*(s15+s45)^2)/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+((-s15+s34)*s45)/(12*(s12+s15-s34)*
(s15-s23+s45))+(s34*s45*(s23-3*s34+s45))/
(6*s15*(s12+s15-s34)^2)+(5*s34^3*s45*(-s34+s45))/
(s15*(s12+s15-s34)^2*(s23+s34)^2)+(5*s34^3*s45*(-s34+s45))/
(2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(27*s34^2*s45*(-s34+s45))/(4*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-((-s15+s34)*(s15+s23-s34+s45))/
(2*(s12+s23-s45)^2)-(5*s15^2*s34^3*(-s15+s34))/
(2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15*s34^3*(-s15+s34))/(2*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*(s15-s34)*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s34^3*(-s15+s34))/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*s34^3*(-s15+s34))/
((s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
(5*s15*s34^3*(-s15+s34))/((s12+s15-s34)^2*(s23+s34)^2*
(-s12+s34+s45))-(5*s34^2*(-3*s15^2+2*s15*s34+s34^2))/
(2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(5*s15*s34^2*(-3*s15^2+s15*s34+2*s34^2))/(2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+((-s15+s34)*(s15+s34+s45))/
(4*(s12+s15-s34)*(s12+s23-s45))+
(s34*(-s15+s34)*(4*s15*s34+5*s34^2+2*s15*s45-5*s34*s45))/
(2*(s12+s15-s34)^3*(s12+s23-s45))+
((-s15+s34)*(-5*s15*s45+6*s34*(3*s15+s45)))/
(12*(s12+s15-s34)^2*(s15-s23+s45))+
(5*(-2*s34^2+s34*(-6*s15+s45)+s15*(8*s15+s45)))/
(2*(-s12-s15+s34)*(s23+s34))+
((-s15+s34)*(s34^2+(s15+s45)^2-2*s34*(s15+2*s45)))/
(2*(s12+s15-s34)*(s12+s23-s45)^2)+
(5*(-2*s34^2*(-s15+s45)-s15^2*(3*s15+2*s45)+
s15*s34*(s15+3*s45)))/((-s12-s15+s34)*(s23+s34)^2)+
(-s34^2+2*s15*s45+s34*(s15+5*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))+(s34*(-s15+s34)*(-19*s15*(s15+s45)+
s34*(8*s15+5*s45)))/(12*(s12+s15-s34)^3*(s15-s23+s45))+
(-109*s15^2-6*s23^2+137*s15*s34-28*s34^2+14*s15*s45-
8*s34*s45-2*s45^2+s23*(-6*s15+6*s34+8*s45))/
(12*(s12+s15-s34)^2)-(s45*(-s34^3+s15^2*(s15+2*s45)-
s15*s34*(3*s15+14*s45)+s34^2*(3*s15+25*s45)))/
(2*(s12+s15-s34)^3*(-s15+s23+s34))-
(5*(s34^2*(2*s15+s45)+s34*(8*s15^2+6*s15*s45-3*s45^2)+
s15*(-10*s15^2-4*s15*s45+s45^2)))/(2*(s12+s15-s34)^2*
(s23+s34))+(6*s15*s23^2+4*s23*(-s15+s34)*s45-
10*s34^2*(-4*s15+s45)+s34*(-97*s15^2+20*s15*s45-4*s45^2)+
s15*(57*s15^2-10*s15*s45+2*s45^2))/(12*(s12+s15-s34)^3)+
(5*(2*s34^3*s45+s34^2*(s15^2-5*s15*s45-3*s45^2)-
s15^2*(3*s15^2+4*s15*s45+s45^2)+s15*s34*(2*s15^2+8*s15*s45+
3*s45^2)))/((s12+s15-s34)^2*(s23+s34)^2)+
(s15*s45*(5*s15+3*s45)+s34^2*(4*s15+5*s45)-
s34*(4*s15^2+10*s15*s45+3*s45^2))/(4*(-s15+s23)*
(s12+s15-s34)^2)-(5*(s34^4+s34^3*(2*s15-3*s45)+
s15^2*(4*s15^2+3*s15*s45-s45^2)-3*s34^2*(s15^2-3*s15*s45+
2*s45^2)+s15*s34*(-4*s15^2-9*s15*s45+4*s45^2)))/
(2*(s12+s15-s34)^3*(s23+s34))+
(5*(s34^4*(s15-s45)+s15^3*(s15+s45)^2+3*s15*s34^2*s45*
(s15+2*s45)-s34^3*(s15^2-s15*s45+4*s45^2)-
s15^2*s34*(s15^2+5*s15*s45+4*s45^2)))/((s12+s15-s34)^3*
(s23+s34)^2)-(-3*s34^3*(s15+s45)+s15^2*s45*(3*s15+4*s45)-
3*s15*s34*(s15^2+3*s15*s45+2*s45^2)+
s34^2*(6*s15^2+9*s15*s45+4*s45^2))/(4*(-s15+s23)*
(s12+s15-s34)^3)+(-2*s34^3+5*s15*s45^2+
4*s34^2*(s15+6*s45)-s34*(2*s15^2+7*s15*s45+23*s45^2))/
(4*(s12+s15-s34)^2*(-s15+s23+s34))+
(1/(2*s12^2)+((2*s15+s23-2*s34)*(s15-s34))/
(2*s12^2*(s12+s23-s45)^2)+((s15-5*s34)*(s15-s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(3*(-s15+s34))/(4*s12^2*(s12+s23-s45))+
((s15-s34)^2*(-5*s15+21*s34))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s15^2-4*s15*s34+3*s34^2)/
(s12^2*(s12+s15-s34)*(s12+s23-s45))-
(3*(s15-s34)^2*(-3*s15+s34))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(3*s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))-
(3*(3*s15^2-5*s15*s34+2*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(5*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/
(s12^2*(s12+s15-s34)*(s23+s34)^2*(s12-s34-s45))+
(3*(s15-s34)^2*s34*(2*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-s15+s34)^3*(4*s15+5*s34))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(3*s34*(4*s15^2-5*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-s45/(6*s12^2*s15)+
(s34*s45)/(4*s12^2*s15^2-4*s12^2*s15*s23)-
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)+
(3*s34^2*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)+
(3*s34^3*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)-
(5*s34^2*s45)/(s12^2*s15*(s23+s34)^2)-(15*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)-
(15*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)-
(5*s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(5*s34*s45)/(s12^2*s15*(s23+s34))-(5*s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))+(45*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34))+
(30*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(15*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(s23+s34))+
(25*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(15*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))-
(5*s34^5*s45)/(2*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
(s15*s45)/(4*s12^2*(-s15+s23)*(-s15+s23+s34))+
(s15^4*s45)/(4*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))-(3*s15^3*s45)/(4*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))+(3*s15^2*s45)/
(4*s12^2*(-s15+s23)*(s12+s15-s34)*(-s15+s23+s34))-
(17*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))+
(5*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))-
(81*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(111*s34^3*s45)/(4*s12^2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))+(15*s34^3*s45)/(2*s12^2*s15^2*
(s12+s15-s34)*(-s15+s23+s34))-(47*s34^4*s45)/
(4*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(15*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(5*s34^5*s45)/(2*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))+((s15-s34)^3*s34*s45)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(7*(s15-s34)*s45)/(12*s12^2*(s15-s23+s45)^2)+
(7*(s15-s34)^3*s34*(s15+s45))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(2*(s15-s34))/
(3*s12^2*(s15-s23+s45))-((12*s15-5*s34)*(s15-s34)^3)/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
((16*s15-9*s34)*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15*(s15-s34)^3*s34)/(4*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(s15*(s15-s34)^2*s34)/
(2*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))-
(s15*(s15-s34)*s34)/(4*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(7*(4*s15^2-7*s15*s34+3*s34^2))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15-s34+s45)/(2*s12^2*(-s15+s23))+
(5*s15*(s15-s34)^3*s34^2)/(2*s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+(5*(s15-s34)^2*s34^2*(-3*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s34^2*(-s15+s34))/(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+(5*(s15-s34)*s34^2)/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*(s15-s34)^2*s34^2*(-3*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^2*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+(3*(-s15+s34))/
(4*s12^2*(-s12+s34+s45))+(5*(s15-s34)^2*s34^2*
(-3*s15+s34))/(s12^2*(s12+s15-s34)^2*(s23+s34)^2*
(-s12+s34+s45))+(5*s34^2*(-s15+s34))/(s12^2*(s23+s34)^2*
(-s12+s34+s45))-(5*s15*s34^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
(5*(s15-s34)*s34)/(s12^2*(s23+s34)*(-s12+s34+s45))+
(15*s15*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45))+(5*s34*(-s15+s34)^3*(2*s15+s34))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(2*s34*(-s15+s34))/(s12^2*(s12+s23-s45)*(-s12+s34+s45))-
(5*(-2*s15+2*s34+s45))/(2*s12^2*(s23+s34))+
(-3*s15-s23+3*s34+s45)/(2*s12^2*(s12+s15-s34))+
(3*(s15-s34)*(2*s15-2*s34+3*s45))/(4*s12^2*(s15-s23)*
(s12+s15-s34))+(s12+6*s45)/(4*s12^2*(-s15+s23+s34))-
(3*(s15^2-2*s15*s34+s34^2+5*s15*s45-23*s34*s45))/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(7*(s15-s34)*(s15*(s34-2*s45)+3*s34*s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(7*(s15-s34)^2*(2*s15*s34-s15*s45+3*s34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(5*(s34^2+s12*(-s15+s34)-2*s34*(2*s15+s45)+
s15*(3*s15+s45)))/(s12^2*(s23+s34)^2)+
(15*(2*s15^3+s15*s34*(2*s34-3*s45)+3*s34^2*s45+
s15^2*(-4*s34+s45)))/(s12^2*(s12+s15-s34)*(s23+s34)^2)+
((s15-s34)^2*(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-3*s15^3+3*s34^2*(-s23+s34+s45)-3*s15*s34*
(-2*s23+3*s34+s45)+s15^2*(-3*s23+9*s34+s45))/
(6*s12^2*(s12+s15-s34)^3)+
((-s15+s34)*(3*s34^2-3*s34*(2*s15+s45)+s15*(3*s15+2*s45)))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(3*(-s34^3-3*s15*s34*(s15+s45)+s15^2*(s15+2*s45)+
s34^2*(3*s15+2*s45)))/(2*s12^2*(-s15+s23)*(s12+s15-s34)^
2)+(3*s15^2+s15*(2*s23-6*s34-s45)+
s34*(-2*s23+3*s34+2*s45))/(2*s12^2*(s12+s15-s34)^2)+
(15*(2*s15^3-s15^2*(6*s34+s45)+2*s15*s34*(3*s34+2*s45)-
2*s34^2*(s34+3*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34))-(15*(2*s15^2-s15*(4*s34+s45)+
s34*(2*s34+3*s45)))/(2*s12^2*(s12+s15-s34)*(s23+s34))+
(5*(s34^5+2*s15*s34^3*(s15-5*s45)+s15^4*(s15+s45)+
s34^4*(-3*s15+5*s45)+2*s15^2*s34^2*(s15+5*s45)-
s15^3*s34*(3*s15+5*s45)))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2)+((s15-s34)*(2*s15^3+s15*s34*(6*s34-5*s45)+
s15^2*(-6*s34+5*s45)+s34^2*(-2*s34+5*s45)))/
(4*s12^2*(s15-s23)*(s12+s15-s34)^3)-
(5*(2*s15^4-s15^3*(8*s34+s45)+2*s34^3*(s34+5*s45)-
2*s15*s34^2*(4*s34+5*s45)+s15^2*s34*(12*s34+5*s45)))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34))-
(5*(4*s15^4+6*s15^2*s34*(s34-2*s45)+s15^3*(-10*s34+3*s45)-
2*s34^3*(s34+6*s45)+2*s15*s34^2*(s34+9*s45)))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2)+
(-5*s34^3+15*s34^2*(s15+10*s45)+s15^2*(5*s15+12*s45)-
3*s15*s34*(5*s15+28*s45))/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(2*s34^4+s15^3*(2*s15+3*s45)-
8*s15^2*s34*(s15+4*s45)+6*s15*s34^2*(2*s15+13*s45)-
s34^3*(8*s15+87*s45))/(4*s12^2*(s12+s15-s34)^3*
(-s15+s23+s34)))*tr5,40/9+(5*(-s15+s34))/(2*(s23+s34))-
s34/(8*(-s15+s23+s34))-(5*(-s15^2+s34^2))/(2*(s23+s34)^2)+
(s15-s34)/(8*(s12+s23-s45))-
(s34*(-s15+s34)*(-2*s15+12*s34-9*s45))/(8*(s12+s15-s34)^2*
(s12+s23-s45))+(5*s15^2*(14*s15-5*s34)*s34^2)/
(16*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23-s45))-
(33*s15^2*s34^2)/(16*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))+(15*s15^3*s34^3)/(16*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))+
(3*s15^2*(s23-4*s34)*(-s15+s34))/(8*(s12+s15-s34)^3*
(s12-s34-s45))+(3*(s23-3*s34)*(-s15+s34))/
(8*(s12+s15-s34)*(s12-s34-s45))+(5*s34^2*(-s15+s34))/
(4*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(2*s15^2+3*s15*s34-5*s34^2))/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(s15^2-6*s15*s34+5*s34^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-((s23-3*s34)*s45)/
(12*s15*(s12+s15-s34))-(15*s15*s34*s45)/(8*(-s15+s23)^2*
(s12+s15-s34))+(5*s34^3*s45)/(2*s15*(s12+s15-s34)*
(s23+s34)^2)+(15*s34^2*s45)/(4*s15*(-s12-s15+s34)*
(s23+s34))-(5*s34^3*s45)/(4*s15^2*(-s12-s15+s34)*
(s23+s34))+(17*s34^2*s45)/(8*s15*(s12+s15-s34)*
(-s15+s23+s34))-(5*s34^3*s45)/(4*s15^2*(s12+s15-s34)*
(-s15+s23+s34))+(5*s34^3*(s34-s45)*s45)/
(2*s15*(s12+s15-s34)^2*(s23+s34)^2)+(5*s34^3*(s34-s45)*s45)/
(4*s15^2*(s12+s15-s34)^2*(s23+s34))+(27*s34^2*(s34-s45)*s45)/
(8*s15*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34*(-s15+s34)*(-s15+s34-s45)*s45)/(2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34*(-s23+3*s34-s45)*s45)/
(12*s15*(s12+s15-s34)^2)-(s34^2*s45^2)/
(12*s15*(s12+s15-s34)^3)-(s34^2*s45^2)/(8*s15*(-s15+s23)*
(s12+s15-s34)^2)-(s34^3*s45^2)/(8*s15*(-s15+s23)*
(s12+s15-s34)^3)-(5*s34^4*s45^2)/(2*s15*(s12+s15-s34)^3*
(s23+s34)^2)+(5*s34^3*s45^2)/(s15*(s12+s15-s34)^3*
(s23+s34))-(5*s34^4*s45^2)/(4*s15^2*(s12+s15-s34)^3*
(s23+s34))-(s15^3*s45^2)/(8*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))+(s15^2*s45^2)/(8*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))-(37*s34^3*s45^2)/
(8*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(5*s34^4*s45^2)/(4*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))+
((s15-s34)*s34^2*s45^2)/(4*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(3*s15^3*s34^3)/(2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*s45^2)/(2*(s15-s23+s45)^2)-
(59*s45)/(16*(s15-s23+s45))+(5*s34^3*s45*(-s34+s45))/
(4*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))+
((-s15+s34)*(s15+s23-s34+s45))/(4*(s12+s23-s45)^2)+
(5*s15*(s15-s34)*s34^3)/(4*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15^2*s34^3*(-s15+s34))/
(4*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15^2*(s15-s34)*s34^3)/(4*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s34^3*(-s15+s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(3*s15*(2*s23-7*s34)*(-s15+s34))/(8*(s12+s15-s34)^2*
(-s12+s34+s45))+(5*s15*(s15-s34)*s34^3)/
(2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(5*s15^2*s34^3*(-s15+s34))/(2*(s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+(5*s34^2*(-3*s15^2+2*s15*s34+s34^2))/
(4*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))-
(5*s15*s34^2*(-3*s15^2+s15*s34+2*s34^2))/(4*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-((-s15+s34)*(s15+s34+s45))/
(8*(s12+s15-s34)*(s12+s23-s45))+
(5*s34^2*s45*(-4*s34+3*s45))/(4*s15*(s12+s15-s34)^2*
(s23+s34))+(-76*s15-6*s23+55*s34+4*s45)/
(24*(s12+s15-s34))+(-51*s15*s34+22*s15*s45-52*s34*s45)/
(16*(-s15+s23)*(s12+s15-s34))-
(s34*(-s15+s34)*(4*s15*s34+5*s34^2+2*s15*s45-5*s34*s45))/
(4*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*(s15+s45)*(54*s15*s34+7*s15*s45+47*s34*s45))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s45*(108*s15*s34+7*s15*s45+101*s34*s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)+(5*(2*s34^2-s34*(-6*s15+s45)-
s15*(8*s15+s45)))/(4*(-s12-s15+s34)*(s23+s34))-
((-s15+s34)*(s34^2+(s15+s45)^2-2*s34*(s15+2*s45)))/
(4*(s12+s15-s34)*(s12+s23-s45)^2)+
(5*(2*s34^2*(-s15+s45)+s15^2*(3*s15+2*s45)-
s15*s34*(s15+3*s45)))/(2*(-s12-s15+s34)*(s23+s34)^2)+
(149*s15^2+12*s23^2+56*s34^2-28*s15*s45+4*s45^2+
4*s34*(-67*s15+4*s45)-4*s23*(-3*s15+3*s34+4*s45))/
(48*(s12+s15-s34)^2)+(s34^2-2*s15*s45-s34*(s15+5*s45))/
(8*(s12+s15-s34)*(-s15+s23+s34))+
(s34*(-38*s15^2*(s15+s45)-42*s15*s34*(9*s15+4*s45)+
s34^2*(65*s15+17*s45)))/(48*(s12+s15-s34)^3*
(s15-s23+s45))-(s45*(s34^3-s15^2*(s15+2*s45)+
s15*s34*(3*s15+14*s45)-s34^2*(3*s15+25*s45)))/
(4*(s12+s15-s34)^3*(-s15+s23+s34))+
(8*s15*s45-7*s34*(15*s15+47*s45))/(48*(s12+s15-s34)*
(s15-s23+s45))-(10*s15^2*s45+15*s34^2*(4*s15+9*s45)+
2*s15*s34*(87*s15+94*s45))/(48*(s12+s15-s34)^2*
(s15-s23+s45))+(5*(s34^2*(2*s15+s45)+
s34*(8*s15^2+6*s15*s45-3*s45^2)+s15*(-10*s15^2-4*s15*s45+
s45^2)))/(4*(s12+s15-s34)^2*(s23+s34))+
(15*(s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(16*(-s15+s23)^2*
(s12+s15-s34)^3)-
(15*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(16*(-s15+s23)^2*
(s12+s15-s34)^2)-
(5*(2*s34^3*s45+s34^2*(s15^2-5*s15*s45-3*s45^2)-
s15^2*(3*s15^2+4*s15*s45+s45^2)+s15*s34*(2*s15^2+8*s15*s45+
3*s45^2)))/(2*(s12+s15-s34)^2*(s23+s34)^2)+
(8*s15^2*s45*(-6*s15+s45)+3*s34^3*(7*s15+s45)+
3*s15*s34*(37*s15^2+33*s15*s45-4*s45^2)+
2*s34^2*(-66*s15^2-27*s15*s45+4*s45^2))/(16*(-s15+s23)*
(s12+s15-s34)^3)+(-12*s15*s23^2+8*s23*(s15-s34)*s45+
20*s34^2*(-4*s15+s45)+s15*(3*s15^2+20*s15*s45-4*s45^2)+
2*s34*(97*s15^2-20*s15*s45+4*s45^2))/(48*(s12+s15-s34)^3)+
(5*(s34^4+s34^3*(2*s15-3*s45)+s15^2*(4*s15^2+3*s15*s45-
s45^2)-3*s34^2*(s15^2-3*s15*s45+2*s45^2)+
s15*s34*(-4*s15^2-9*s15*s45+4*s45^2)))/(4*(s12+s15-s34)^3*
(s23+s34))-(5*(s34^4*(s15-s45)+s15^3*(s15+s45)^2+
3*s15*s34^2*s45*(s15+2*s45)-s34^3*(s15^2-s15*s45+4*s45^2)-
s15^2*s34*(s15^2+5*s15*s45+4*s45^2)))/(2*(s12+s15-s34)^3*
(s23+s34)^2)+(2*s15*(13*s15-3*s45)*s45-
7*s34^2*(2*s15+7*s45)+s34*(-106*s15^2+23*s15*s45+6*s45^2))/
(16*(-s15+s23)*(s12+s15-s34)^2)+
(2*s34^3-5*s15*s45^2-4*s34^2*(s15+6*s45)+
s34*(2*s15^2+7*s15*s45+23*s45^2))/(8*(s12+s15-s34)^2*
(-s15+s23+s34))+(s34^2*(7*s15*(s15+s45)^2+
s34*(101*s15^2+94*s15*s45+29*s45^2)))/(24*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(-1/(4*s12^2)+
(3*(s15-s34)*(s15+14*s34-3*s45))/(8*s12^2*(s15-s23)*
(s12+s15-s34))+((2*s15+s23-2*s34)*(-s15+s34))/
(4*s12^2*(s12+s23-s45)^2)+(3*(s15-s34))/
(8*s12^2*(s12+s23-s45))-((s15-5*s34)*(s15-s34)^3)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
((5*s15-21*s34)*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(s15^2-4*s15*s34+3*s34^2)/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(3*s15+s23-3*s34-s45)/(4*s12^2*(s12+s15-s34))+
(3*s15*(s15-s34)^3)/(8*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(3*(s15-s34)^2*(-3*s15+s34))/
(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(3*(-s15+s34))/(8*s12^2*(s12-s34-s45))-
(15*s34*(2*s15^2-3*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))+
(3*(3*s15^2-5*s15*s34+2*s34^2))/(8*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/
(2*s12^2*(s12+s15-s34)*(s23+s34)^2*(s12-s34-s45))-
(3*(s15-s34)^2*s34*(2*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^3*s34*(4*s15+5*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(4*s15^2-5*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+s45/(12*s12^2*s15)+
(s34*s45)/(s12^2*(-8*s15^2+8*s15*s23))+
(s34*s45)/(4*s12^2*s15*(s12+s15-s34))+
(s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)^2)+
(3*s34^2*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(s34^3*s45)/(12*s12^2*s15*(s12+s15-s34)^3)+
(3*s34^3*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)+
(5*s34^2*s45)/(2*s12^2*s15*(s23+s34)^2)+(15*s34^3*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34)^2)+
(15*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(5*s34^5*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(5*s34*s45)/(2*s12^2*s15*(s23+s34))+(5*s34^2*s45)/
(4*s12^2*s15^2*(s23+s34))-(45*s34^2*s45)/
(4*s12^2*s15*(s12+s15-s34)*(s23+s34))-
(15*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(15*s34^3*s45)/(4*s12^2*s15^2*(s12+s15-s34)*(s23+s34))-
(25*s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(15*s34^4*s45)/(4*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(5*s34^5*s45)/(4*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))+
(s15*s45)/(8*s12^2*(-s15+s23)*(-s15+s23+s34))-
(s15^4*s45)/(8*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))+(3*s15^3*s45)/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))-(3*s15^2*s45)/
(8*s12^2*(-s15+s23)*(s12+s15-s34)*(-s15+s23+s34))+
(17*s34*s45)/(8*s12^2*s15*(-s15+s23+s34))-
(5*s34^2*s45)/(4*s12^2*s15^2*(-s15+s23+s34))+
(81*s34^2*s45)/(8*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(111*s34^3*s45)/(8*s12^2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-(15*s34^3*s45)/(4*s12^2*s15^2*
(s12+s15-s34)*(-s15+s23+s34))+(47*s34^4*s45)/
(8*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(15*s34^4*s45)/(4*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(5*s34^5*s45)/(4*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))+(s34*(-s15+s34)^3*s45)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(3*s15^2*(s15-s34)^2*s34^2)/(2*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s15^2*(s15-s34)*s34^2)/(s12^2*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s15^2*s34^2)/(2*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(15*s15^2*(s15-s34)^2*s34^2)/(16*s12^2*(s15-s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))-
(15*s15^2*(s15-s34)*s34^2)/(8*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))+(15*s15^2*s34^2)/
(16*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-23*s15+8*s34))/(8*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(-23*s15+8*s34))/(8*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))+(105*s12-55*s15+199*s34)/
(48*s12^2*(s15-s23+s45))+
((s15-s34)^2*(24*s15^2+110*s15*s34-17*s34^2))/
(48*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(23*s15^2-31*s15*s34+8*s34^2))/(4*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(29*s15^2-188*s15*s34+276*s34^2)/(48*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15^3-89*s15^2*s34+58*s15*s34^2+
30*s34^3)/(24*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(5*(s15-s34)*s34^2)/(4*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*(s15-s34)^2*s34^2*(-3*s15+s34))/(4*s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+(5*s15*s34^2*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)-
(5*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/(4*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+(5*s15*(s15-s34)^3*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*(s15-s34)^2*s34^2*(-3*s15+s34))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s34^2*(-s15+s34))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*(s15-s34)*s34^2)/(2*s12^2*(s23+s34)^2*(-s12+s34+s45))-
(5*(s15-s34)^2*s34^2*(-3*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))+(5*s15*s34^2*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))-
(15*s15*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45))+(5*s34*(-s15+s34))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(5*s34*(-s15+s34)^3*(2*s15+s34))/
(4*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
((s15-s34)*s34)/(s12^2*(s12+s23-s45)*(-s12+s34+s45))+
(5*(-2*s15+2*s34+s45))/(4*s12^2*(s23+s34))+
(-33*s12+31*s15-61*s34+4*s45)/(16*s12^2*(s15-s23))-
(s12+6*s45)/(8*s12^2*(-s15+s23+s34))+
(3*(s15^2-2*s15*s34+s34^2+5*s15*s45-23*s34*s45))/
(8*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(15*(2*s15*s34-s15*s45+s34*s45))/(16*s12^2*(s15-s23)^2)+
(45*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(16*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(45*(-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/
(16*s12^2*(s15-s23)^2*(s12+s15-s34))+
(15*(-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(16*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(72*s15*s34+36*s12*s45-29*s15*s45+101*s34*s45)/
(24*s12^2*(s15-s23+s45)^2)+
(5*(s34^2+s12*(-s15+s34)-2*s34*(2*s15+s45)+
s15*(3*s15+s45)))/(2*s12^2*(s23+s34)^2)-
(15*(2*s15^3+s15*s34*(2*s34-3*s45)+3*s34^2*s45+
s15^2*(-4*s34+s45)))/(2*s12^2*(s12+s15-s34)*(s23+s34)^2)-
((s15-s34)^2*(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45)))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(3*s15^3+s15^2*(3*s23-9*s34-s45)-3*s34^2*(-s23+s34+s45)+
3*s15*s34*(-2*s23+3*s34+s45))/(12*s12^2*(s12+s15-s34)^3)+
(-3*s15^2+s34*(2*s23-3*s34-2*s45)+s15*(-2*s23+6*s34+s45))/
(4*s12^2*(s12+s15-s34)^2)+
((s15-s34)*(3*s15^2+3*s34*(s34-s45)+s15*(-6*s34+2*s45)))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(5*(-s15+s34)*(-7*s15^3+s34^2*(s34+2*s45)-
s15*s34*(9*s34+2*s45)+s15^2*(15*s34+2*s45)))/
(16*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(15*(-2*s15^3+s15^2*(6*s34+s45)-2*s15*s34*(3*s34+2*s45)+
2*s34^2*(s34+3*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s23+s34))+(15*(2*s15^2-s15*(4*s34+s45)+
s34*(2*s34+3*s45)))/(4*s12^2*(s12+s15-s34)*(s23+s34))-
(3*(12*s15^3+s34^2*(3*s34-4*s45)+6*s15*s34*(s34+s45)-
s15^2*(21*s34+4*s45)))/(8*s12^2*(s15-s23)*(s12+s15-s34)^
2)-(5*(s34^5+2*s15*s34^3*(s15-5*s45)+s15^4*(s15+s45)+
s34^4*(-3*s15+5*s45)+2*s15^2*s34^2*(s15+5*s45)-
s15^3*s34*(3*s15+5*s45)))/(2*s12^2*(s12+s15-s34)^3*
(s23+s34)^2)+(5*(2*s15^4-s15^3*(8*s34+s45)+
2*s34^3*(s34+5*s45)-2*s15*s34^2*(4*s34+5*s45)+
s15^2*s34*(12*s34+5*s45)))/(4*s12^2*(s12+s15-s34)^3*
(s23+s34))+(5*(4*s15^4+6*s15^2*s34*(s34-2*s45)+
s15^3*(-10*s34+3*s45)-2*s34^3*(s34+6*s45)+
2*s15*s34^2*(s34+9*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34)^2)+(-5*s15^3+5*s34^2*(s34-30*s45)+
3*s15^2*(5*s34-4*s45)+3*s15*s34*(-5*s34+28*s45))/
(8*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))-
((s15-s34)^2*s34*(7*s15*(s15+s45)+s34*(65*s15+29*s45)))/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(2*s34^4+s15^3*(2*s15+3*s45)-8*s15^2*s34*(s15+4*s45)+
6*s15*s34^2*(2*s15+13*s45)-s34^3*(8*s15+87*s45))/
(8*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))-
((-s15+s34)*(-7*s15^2*s45-2*s15*s34*(29*s15+22*s45)+
s34^2*(202*s15+123*s45)))/(24*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*(137*s34-22*s45)-195*s34^2*s45+
s15*s34*(-209*s34+181*s45))/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2))*tr5,-19/24+(7*s15+s34)/
(4*(s12+s15-s34))+(5*s15*s34*(s15+s34))/(s23+s34)^3+
(s15+s34)/(s23+s34)+(s15*(19*s15^2-13*s15*s34-8*s34^2))/
(8*(s12+s15-s34)^3)-(5*(s15^2+4*s15*s34+s34^2))/
(2*(s23+s34)^2)-(56*s15^2+10*s15*s34+s34^2)/
(8*(s12+s15-s34)^2)+(3*s23)/(8*(s12+s23-s45))+
(3*s15*(-s23+s34))/(2*(s12+s15-s34)*(s12-s34-s45))+
(3*s15*(2*s15*s23-2*s15*s34-3*s23*s34+11*s34^2))/
(8*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*s34*(9*s23-4*(s15+9*s34)))/(8*(s12+s15-s34)^3*
(s12-s34-s45))+(s15*(3*s15-5*s34)*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)^2*
(s12-s34-s45))+(s15^2*s34^3*(4*s15+15*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*s15*s34^2*(2*s15+9*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(3*s15^2*s34^2*(4*s15+11*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-2*s15+2*s34-11*s45)*s45)/(4*(s12+s15-s34)*
(s12+s23-s45)^2)+(7*s34*s45)/(8*(s12+s15-s34)*
(s12+s23-s45))-(3*s34^3*s45^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(17*s45^3)/(8*(s15-s23+s45)^3)+
(51*s34*s45^2*(s15+s45))/(8*(s12+s15-s34)*(s15-s23+s45)^3)+
(51*s34^2*s45*(s15+s45)^2)/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(17*s34^3*(s15+s45)^3)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(13*s45^2)/(2*(s15-s23+s45)^2)-(49*s15*s34^2*(s15+s45)^2)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(23*s45)/(4*(s15-s23+s45))+(23*s15^2*s34*(s15+s45))/
(4*(s12+s15-s34)^3*(s15-s23+s45))-
(9*s34^2*s45^2*(s15-s34+s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(5*s15^3*s34^4)/(2*(s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45)^2)+(5*s15^2*s34^4)/
(2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(8*s15^3*s34^3)/((s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)-(13*s15^2*s34^3)/((s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)-(5*s15*s34^3)/
((-s12-s15+s34)*(s23+s34)*(-s12+s34+s45)^2)+
(s15^3*(-3*s23^2+12*s23*s34-22*s34^2))/(8*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(3*s23^2-6*s23*s34+s34^2)/
(8*(-s12+s34+s45)^2)-(3*s15*(3*s23^2-8*s23*s34+7*s34^2))/
(8*(s12+s15-s34)*(-s12+s34+s45)^2)+
(3*s15^2*(3*s23^2-10*s23*s34+14*s34^2))/(8*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(5*s15^3*s34^4)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*s34^4)/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(4*s15^3*s34^3)/((s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+(13*s15^2*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(-3*s23+s34)/(4*(-s12+s34+s45))-
(5*s15^3*s34^4)/((s12+s15-s34)^3*(s23+s34)^3*
(-s12+s34+s45))+(5*s15^2*s34^4)/((s12+s15-s34)^2*
(s23+s34)^3*(-s12+s34+s45))-(5*s15*s34^3*(2*s15+s34))/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))-
(3*s15*s34^2)/((-s12-s15+s34)*(s23+s34)*(-s12+s34+s45))+
(5*s15^2*s34^3*(4*s15+3*s34))/(2*(s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+(3*s15*s34^2*(2*s15+9*s34))/
(2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))-
(3*s15^2*s34^2*(4*s15+11*s34))/(2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45))+(3*s23^2+4*s34*s45)/(8*(s12+s23-s45)^2)+
(s34*(-6*s15*s34-2*s15*s45+9*s34*s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(-7*s15*s34-4*s15*s45+46*s34*s45)/
(8*(s12+s15-s34)*(s15-s23+s45))+
(s15*(2*s15*s34-s15*s45+49*s34*s45))/(8*(s12+s15-s34)^2*
(s15-s23+s45))-(s45*(53*s15*s34-2*s15*s45+104*s34*s45))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*(-9*s15^2*s45+s34^2*(-17*s15+s45)+12*s15*s34*(-s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45))+
(-3*s23^3+9*s23*s34*s45+9*s34*s45*(s15-s34+s45))/
(4*(s12+s23-s45)^3)+(5*s34*(s15*s34*(2*s15-s45)+s34^2*s45+
s15^2*(3*s15+2*s45)))/((-s12-s15+s34)*(s23+s34)^3)-
(5*(2*s34^2*(2*s15+s45)+s15^2*(3*s15+2*s45)+
s15*s34*(13*s15+2*s45)))/(2*(-s12-s15+s34)*(s23+s34)^2)-
(9*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(4*(s12+s15-s34)*(s12+s23-s45)^3)+
(s15*(9*s15+s45)+s34*((31*s15)/2+4*s45))/((-s12-s15+s34)*
(s23+s34))+(s34*(-18*s15*s45*(s15+s45)+
s34*s45*(18*s15+s45)-4*s34^2*(-5*s15+7*s45)))/
(8*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34^2*(6*s15-9*s45)+s15*s34*(44*s15-7*s45)+
2*s15^2*(15*s15+8*s45))/(2*(s12+s15-s34)^2*(s23+s34))-
((-s15+s34)*(s34^2*(-17*s15+s45)-14*s15^2*(s15+s45)+
s15*s34*(-29*s15+13*s45)))/(2*(s12+s15-s34)^3*(s23+s34))-
(s34*(s15+s45)*(47*s15*s45+s34*(s15+52*s45)))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(5*(-s15+s34)*(-(s34^3*(-2*s15+s45))+s15^2*(s15+s45)^2+
2*s15*s34*(3*s15^2+2*s15*s45-s45^2)+
s34^2*(6*s15^2-5*s15*s45+s45^2)))/(2*(s12+s15-s34)^3*
(s23+s34)^2)+(s34^2*(-9*s15*s45^2-5*s34^2*(-2*s15+s45)+
4*s34*(s15^2-s15*s45+s45^2)))/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(5*s34*(-s15+s34)*(s15^2*(s15+s45)^2+
s15*s34*(s15^2-s15*s45-2*s45^2)+s34^2*(s15^2-s15*s45+
s45^2)))/((s12+s15-s34)^3*(s23+s34)^3)+
(5*(3*s34^3*s45-s34^2*(3*s15^2-5*s15*s45+s45^2)+
2*s15*s34*(-7*s15^2-2*s15*s45+s45^2)-
s15^2*(3*s15^2+4*s15*s45+s45^2)))/(2*(s12+s15-s34)^2*
(s23+s34)^2)+(5*s34*(-(s34^3*s45)+s34^2*s45*(s15+s45)+
s15*s34*(s15^2-4*s15*s45-2*s45^2)+
s15^2*(3*s15^2+4*s15*s45+s45^2)))/((s12+s15-s34)^2*
(s23+s34)^3)+(3/(8*s12^2)+(3*(s12+s15+s34))/
(2*s12^2*(s23+s34))+(3*(s15-s34)^2*(4*s15+s34))/
(s12^2*(s12+s15-s34)^2*(s23+s34))+
((-s15+s34)^3*(9*s15+s34))/(2*s12^2*(s12+s15-s34)^3*
(s23+s34))+(-9*s15^2+3*s15*s34+6*s34^2)/
(s12^2*(s12+s15-s34)*(s23+s34))+(3*(s15-3*s34)*s34)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))-
((s15-s34)^2*(-3*s15^2+8*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(3*(3*s15^3-10*s15^2*s34+3*s15*s34^2+4*s34^3))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(5*s15*(3*s15-2*s34)*s34^3)/(s12^2*(s12+s15-s34)*(s23+s34)^3*
(s12-s34-s45))-(3*s15*(s15-s34)^2*(s15+2*s34))/
(8*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(2*s34*(3*s15^2+6*s15*s34-4*s34^2))/(s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))+
(5*s34^2*(-9*s15^2+2*s15*s34+2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)^2*(s12-s34-s45))+
(3*(3*s15^2-10*s15*s34+4*s34^2))/(8*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(3*(s15^3+5*s15^2*s34-7*s15*s34^2+
s34^3))/(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2*s34^2*(2*s15+5*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(s34^2*(3*s15^2-32*s15*s34+15*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34*(2*s15+3*s34))/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-3*s15^2-6*s15*s34+4*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(3*(s15-s34)^2*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(17*(s15-s34)^2*s34^2*(s15+s45)^2)/
(8*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(4*s15*(s15-s34)^2*s34*(s15+s45))/(s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(7*s15^2*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(11*s12+5*s15+11*s34)/(8*s12^2*(s15-s23+s45))+
(7*s15^2-10*s15*s34-11*s34^2)/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(3*s15^2+s15*s34-4*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(3*(s34+s45))/(8*s12^2*(s12+s23-s45))+
(3*s15^2*(s23-4*s34)*(s15-s34)^2)/(8*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(5*s15*s34^3)/(2*s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*(s15-s34)^2*s34^3)/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45)^2)-
(5*s15*(3*s15-2*s34)*s34^3)/(2*s12^2*(s12+s15-s34)*
(s23+s34)^2*(-s12+s34+s45)^2)+
(11*s15^2*(s15-s34)^2*s34^2)/(2*s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45)^2)+
(s15*s34^2*(-19*s15^2+27*s15*s34-8*s34^2))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45)^2)+
(s34^2*(48*s15^2-42*s15*s34+5*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+
(3*s15*(-s15+s34)*(4*s15*s23-15*s15*s34-2*s23*s34+7*s34^2))/
(8*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(3*(3*s15^2*(2*s23-7*s34)+(s23-3*s34)*s34^2+
s15*(-6*s23*s34+20*s34^2)))/(8*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(5*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^2*s34^3)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15*(3*s15-2*s34)*s34^3)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(-s12+s34+s45)^
2)-(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(-48*s15^2+42*s15*s34-5*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(19*s15^2-27*s15*s34+8*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s15*s34^3)/(s12^2*(s23+s34)^3*(-s12+s34+s45))-
(5*s15^2*(s15-s34)^2*s34^3)/(s12^2*(s12+s15-s34)^3*
(s23+s34)^3*(-s12+s34+s45))-(5*s34^2*(3*s15+s34))/
(2*s12^2*(s23+s34)^2*(-s12+s34+s45))+
(5*s15*(s15-s34)^2*s34^2*(3*s15+2*s34))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))-
(2*s15*(s15-s34)^2*s34*(2*s15+3*s34))/(s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+
(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^3*(-s12+s34+s45))-
(5*s34^2*(9*s15^3-7*s15^2*s34-3*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+3*s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(s34^2*(7*s15^3+19*s15^2*s34-31*s15*s34^2+5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(s34*(9*s34+4*s45))/(2*s12^2*(s23+s34)*
(-s12+s34+s45))-(s34*(9*s34+4*s45))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45))+
((s15-s34)^2*s34*(4*s15*s34+5*s34^2+6*s15*s45-4*s34*s45))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(5*(s15-s34)^2*s34*(4*s15^2+2*s15*s34+3*s15*s45-3*s34*s45))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^3)-
(15*(s15-s34)*s34*(2*s15^2+s15*s45-s34*s45))/
(s12^2*(s12+s15-s34)*(s23+s34)^3)+
(17*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(17*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(8*s12^2*(s15-s23+s45)^3)+(2*s15*(9*s34-10*s45)+
35*(s12+2*s34)*s45)/(8*s12^2*(s15-s23+s45)^2)-
(3*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(5*s34*(s15*(s12-3*s15-s45)+
s34*(s15+s45)))/(s12^2*(s23+s34)^3)+
(3*(-3*s15+s23+2*(s34+s45)))/(8*s12^2*(s12-s34-s45))+
(5*s34*(-s15+s34)^3*(s15^2-s34*s45+s15*(s34+s45)))/
(s12^2*(s12+s15-s34)^3*(s23+s34)^3)-
(-9*s15^2-9*s23^2+6*s15*s34+3*s34^2+11*s34*s45+
3*s23*(-3*s15+s34+s45))/(8*s12^2*(s12+s23-s45)^2)+
(s34^2*(21*s15-5*(2*s34+s45)))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s34^2*(-21*s15+5*(2*s34+s45)))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(s15*(-9*s23+30*s34)+3*(s23-3*s34)*(2*s34+s45))/
(8*s12^2*(-s12+s34+s45)^2)+(s34^2*(-6*s15+5*(3*s34+s45)))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(5*(-3*s15^2+s12*(s15+s34)+s34*(s34+s45)-
s15*(4*s34+s45)))/(2*s12^2*(s23+s34)^2)+
(5*(s15-s34)^3*(s15^2+s34*(s34-s45)+s15*(4*s34+s45)))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)^2)+
(15*(s15-s34)*(2*s15^2-s34*s45+s15*(4*s34+s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34)^2)-
(5*(s15-s34)^2*(4*s15^2+s34*(2*s34-3*s45)+
3*s15*(4*s34+s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34)^2)+(21*s34^3+3*s34^2*(-s15+s45)-
3*s15^2*(3*s15+s45)+s15*s34*(9*s15+4*s45))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(6*s15*s34*(6*s34-13*s45)+105*s34^2*s45+s15^2*(-4*s34+5*s45))/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
((-s15+s34)*(s15^2*(46*s34-15*s45)+35*s34^2*s45+
2*s15*s34*(9*s34+22*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+((-s15+s34)*(30*s34^3-15*s34^2*s45-
6*s15^2*(s15+s45)+s15*s34*(12*s15+29*s45)))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(17*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(8*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(3*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(3*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(4*s12^2*(s12+s23-s45)^3))*tr5,
-251/36-(5*(s15+s34)^2)/(s23+s34)^2+(10*(s15+s34))/
(s23+s34)+s34/(4*(-s15+s23+s34))+
(s15^2*s34^2)/((-s15+s23)*(s12+s15-s34)^2*(-s15+s23-s45))-
(4*s15^3*s34^3)/(3*(-s15+s23)^2*(s12+s15-s34)^3*
(-s15+s23-s45))-(5*s15^2*s34^2*(2*s15+s34))/
(4*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23-s45))-
(3*s23^2-3*s23*(s15+3*s34)+s34*(9*s15+10*s34))/
(4*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(-3*s23^2+3*s23*(s15+4*s34)-2*s34*(6*s15+11*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(s15*(6*s23^2-3*s23*(2*s15+7*s34)+s34*(21*s15+32*s34)))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+(5*s34^2*(s15+s34))/
(2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(-s15^2+9*s15*s34+5*s34^2))/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-
(s15*s34^2*(4*s15^2+19*s15*s34+10*s34^2))/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(3*s34*s45)/(4*s15*(s12+s15-s34))+(8*s15*s34*s45)/
(3*(-s15+s23)^2*(s12+s15-s34))+(3*s34^2*s45)/
(4*s15*(s12+s15-s34)^2)+(5*s34^3*s45)/(s15*(s12+s15-s34)*
(s23+s34)^2)+(15*s34^2*s45)/(2*s15*(-s12-s15+s34)*
(s23+s34))-(5*s34^3*s45)/(2*s15^2*(-s12-s15+s34)*
(s23+s34))+(17*s34^2*s45)/(4*s15*(s12+s15-s34)*
(-s15+s23+s34))-(5*s34^3*s45)/(2*s15^2*(s12+s15-s34)*
(-s15+s23+s34))+(5*s34^3*(s34-s45)*s45)/
(s15*(s12+s15-s34)^2*(s23+s34)^2)+(5*s34^3*(s34-s45)*s45)/
(2*s15^2*(s12+s15-s34)^2*(s23+s34))+(27*s34^2*(s34-s45)*s45)/
(4*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
(5*s34^4*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34)^2)+
(10*s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))-
(5*s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(s23+s34))+
(s15^3*s45^2)/(4*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23+s34))-
(s15^2*s45^2)/(4*(-s15+s23)*(s12+s15-s34)^2*(-s15+s23+s34))-
(37*s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(5*s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(421*s45^3)/(72*(s15-s23+s45)^3)-(421*s34*s45^2*(s15+s45))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)-
(421*s34^2*s45*(s15+s45)^2)/(24*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(421*s34^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(11*s15^3*s34^3)/(12*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(79*s45^2)/(6*(s15-s23+s45)^2)-
(217*s45)/(24*(s15-s23+s45))+(5*s34^3*s45*(-s34+s45))/
(2*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34^2*s45^2*(-s34+s45))/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(3*(s23-s34+s45))/(4*(s12+s23-s45))+
(5*s15^2*s34^3*(s15+s34))/(2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)-(5*s15*s34^3*(s15+s34))/
(2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*s15^2*s34^3*(s15+s34))/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15*s34^3*(s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s34^3*(s15+s34))/((s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))-(5*s15*s34^3*(s15+s34))/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(5*s34^2*(3*s15^2+6*s15*s34+s34^2))/(2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))-
(5*s15*s34^2*(3*s15^2+7*s15*s34+2*s34^2))/(2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+(5*s34^2*s45*(-4*s34+3*s45))/
(2*s15*(s12+s15-s34)^2*(s23+s34))+
(76*s15-6*s23+20*s34+3*s45)/(4*(s12+s15-s34))+
(-11*s15*s34+5*s15*s45+8*s34*s45)/(6*(-s15+s23)*
(s12+s15-s34))+(s34*(s15+s45)*(-149*s15*s34+409*s15*s45+
272*s34*s45))/(24*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s45*(189*s15*s34-6*s15*s45+610*s34*s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)-(5*s15*(2*s34^2+s34*(5*s15+s45)+
s15*(3*s15+2*s45)))/((-s12-s15+s34)*(s23+s34)^2)+
(3*s34^2+2*s15*s45-3*s34*(s15+3*s45))/(4*(s12+s15-s34)*
(-s15+s23+s34))+(s34*(4*s15-185*s45)-6*s45*(2*s15+3*s45))/
(24*(s12+s15-s34)*(s15-s23+s45))-
(s23^2+s34^2+s45*(s15+s45)+s23*(-s34+s45)-
s34*(s15+4*s45))/(2*(s12+s23-s45)^2)+
(s34*s45*(2*s34^2+2*s45*(s15+s45)-s34*(2*s15+5*s45)))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(5*(2*s34^2+s34*(14*s15+s45)+s15*(14*s15+5*s45)))/
(2*(-s12-s15+s34)*(s23+s34))+
(20*s34^2-6*s23*(-5*s15+s34)+6*s34*(-13*s15+3*s45)-
3*s15*(73*s15+8*s45))/(8*(s12+s15-s34)^2)+
(-3*s34^2-3*s45*(s15+s45)+s34*(3*s15+11*s45))/
(4*(s12+s15-s34)*(s12+s23-s45))-
(s45*(s34^3-s15^2*(s15+5*s45)+s15*s34*(3*s15+17*s45)-
s34^2*(3*s15+26*s45)))/(2*(s12+s15-s34)^3*
(-s15+s23+s34))+(18*s15*s34*(13*s15+9*s23-18*s45)+
18*s34^2*(-28*s15+9*s45)+s15^2*(1087*s15-162*s23+162*s45))/
(72*(s12+s15-s34)^3)+(12*s45*(s15+s45)^2+
6*s34^2*(3*s15+7*s45)+s34*(202*s15^2-279*s15*s45-78*s45^2))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(-5*s34^3+s45^2*(3*s15+s45)+2*s34^2*(-7*s15+5*s45)+
s34*(-4*s15^2+s15*s45-5*s45^2)))/(2*(s12+s15-s34)^3*
(s12+s23-s45))+(2*s15*s45*(-22*s15+3*s45)+
3*s34^2*(3*s15+7*s45)+s34*(107*s15^2+23*s15*s45-3*s45^2))/
(12*(-s15+s23)*(s12+s15-s34)^2)+
(s15^2*(34*s15-9*s45)*s45+5*s34^3*(3*s15+s45)-
3*s34^2*(-19*s15^2-8*s15*s45+s45^2)+
9*s15*s34*(-8*s15^2-7*s15*s45+s45^2))/(12*(-s15+s23)*
(s12+s15-s34)^3)+(s34^2*(415*s15*(s15+s45)^2-
22*s34*(3*s15^2+3*s15*s45+s45^2)))/(24*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(4*(-s15+s34)*(s15^2*s45^2-
s15*s34*s45*(3*s15+2*s45)+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(3*(-s15+s23)^2*(s12+s15-s34)^3)+
(4*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(3*(-s15+s23)^2*
(s12+s15-s34)^2)+(5*(s34^2*(2*s15-3*s45)+
s34*(14*s15^2-6*s15*s45-3*s45^2)+s15*(16*s15^2+12*s15*s45+
s45^2)))/(2*(s12+s15-s34)^2*(s23+s34))+
(5*(-3*s15^2*s34^2*s45+s34^4*(-s15+s45)+s15^3*(s15+s45)^2+
s15^2*s34*(s15^2-s15*s45-2*s45^2)+
s34^3*(-s15^2+s15*s45+2*s45^2)))/((s12+s15-s34)^3*
(s23+s34)^2)+(5*(s34^4+s34^3*(6*s15-5*s45)+
3*s34^2*(s15^2+s15*s45-2*s45^2)-s15^2*(6*s15^2+7*s15*s45+
s45^2)+s15*s34*(-4*s15^2+9*s15*s45+4*s45^2)))/
(2*(s12+s15-s34)^3*(s23+s34))+
(-s34^3+s45*(s15+s45)^2+s34^2*(2*s15+7*s45)-
s34*(s15^2+6*s15*s45+7*s45^2))/(2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s34*(-397*s15^3-373*s15^2*s45+
36*s15*s45^2+12*s45^3+10*s34^2*(3*s15+s45)-
6*s34*(-11*s15^2+9*s15*s45+10*s45^2)))/(24*(s12+s15-s34)^3*
(s15-s23+s45))+(-12*s34^3+2*s45*(s15+s45)^2+
s34^2*(-6*s15+31*s45)-s34*(2*s15^2+10*s15*s45+13*s45^2))/
(4*(s12+s15-s34)^2*(s12+s23-s45))+
(2*s34^3-4*s34^2*(s15+7*s45)-s15*s45*(4*s15+9*s45)+
s34*(2*s15^2+15*s15*s45+25*s45^2))/(4*(s12+s15-s34)^2*
(-s15+s23+s34))-(5*(s34^2*(s15^2-3*s15*s45-s45^2)+
s15^2*(3*s15^2+4*s15*s45+s45^2)+s34*(4*s15^3-s15*s45^2)))/
((s12+s15-s34)^2*(s23+s34)^2)+
(-9/(4*s12^2)+(3*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)^3)-
(9*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^2)+
(9*(s15-s34))/(2*s12^2*(s12+s15-s34))+
(21*s15+5*s34-3*s45)/(12*s12^2*(s15-s23))+
(s12/4-s15+s34-2*s45)/(s12^2*(-s15+s23+s34))+
(3*(s15-s23+4*s34))/(4*s12^2*(s12-s34-s45))-
(3*s15*(s15-s34)^2*(s15-s23+4*s34))/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(3*(-3*s15+2*s34)*(s15-s23+4*s34))/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(5*s34*(6*s15^2+9*s15*s34-7*s34^2))/
(2*s12^2*(s12+s15-s34)*(s23+s34)*(s12-s34-s45))-
(5*s34^2*(3*s15^2+s15*s34-2*s34^2))/(s12^2*(s12+s15-s34)*
(s23+s34)^2*(s12-s34-s45))+(3*(s15-s23+4*s34)*
(3*s15^2-4*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))-((s15-s34)^2*s34*(4*s15^2+14*s15*s34+
5*s34^2))/(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))-(s34*(-12*s15^3-21*s15^2*s34+
32*s15*s34^2+s34^3))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(-6*s15^2*s34-12*s15*s34^2+(13*s34^3)/2)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+(5*s34^2*s45)/
(s12^2*s15*(s23+s34)^2)+(15*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)+
(15*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(5*s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(5*s34*s45)/(s12^2*s15*(s23+s34))+(5*s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))-(45*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34))-
(30*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(15*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(s23+s34))-
(25*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(15*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(5*s34^5*s45)/(2*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
(s15*s45)/(4*s12^2*(-s15+s23)*(-s15+s23+s34))+
(s15^4*s45)/(4*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))-(3*s15^3*s45)/(4*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))+(3*s15^2*s45)/
(4*s12^2*(-s15+s23)*(s12+s15-s34)*(-s15+s23+s34))+
(17*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))-
(5*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))+
(81*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(111*s34^3*s45)/(4*s12^2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-(15*s34^3*s45)/(2*s12^2*s15^2*
(s12+s15-s34)*(-s15+s23+s34))+(47*s34^4*s45)/
(4*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(15*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(5*s34^5*s45)/(2*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))+
((s15-s34)^2*s34*(s34-s45)*s45)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(5*(-2*s12+8*s15+s45))/
(2*s12^2*(s23+s34))+(421*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(11*s15^2*(s15-s34)^2*s34^2)/(12*s12^2*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(11*s15^2*(s15-s34)*s34^2)/(6*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(11*s15^2*s34^2)/(12*s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(31*s15-2*s34)*s34)/(12*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(4*s15^2*(s15-s34)^2*s34^2)/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(8*s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))-(4*s15^2*s34^2)/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(19*s15+10*s34))/(12*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))-
(s15*s34*(22*s15^2-15*s15*s34-7*s34^2))/(6*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))-(5*s34^2*(s15+s34))/
(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15*(s15-s34)^2*s34^2*(s15+s34))/(2*s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45)^2)+
(5*s34^2*(3*s15^2+s15*s34-2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)-
(5*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(5*s34^2*(s15+s34))/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^
2)-(5*s15*(s15-s34)^2*s34^2*(s15+s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)-(5*s34^2*(3*s15^2+s15*s34-2*s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)-(5*s34^2*(s15+s34))/(s12^2*(s23+s34)^2*
(-s12+s34+s45))+(5*s15*(s15-s34)^2*s34^2*(s15+s34))/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
(5*s34*(s15+2*s34))/(s12^2*(s23+s34)*(-s12+s34+s45))-
(5*(s15-s34)^2*s34*(2*s15^2+5*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(5*s34*(3*s15^3+3*s15^2*s34-7*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))-
(5*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))-
(s34*(4*s15+9*s34))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45))+(5*s15+5*s23-8*s34+2*s45)/
(4*s12^2*(s12+s23-s45))+(62*s12+18*s15+47*s34+27*s45)/
(36*s12^2*(s15-s23+s45))+(3*(3*s15^2-6*s15*s34+3*s34^2+
9*s15*s45-25*s34*s45))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(-21*s15^2+16*s15*s34+5*s34^2+
6*s15*s45-3*s34*s45)/(4*s12^2*(s15-s23)*(s12+s15-s34))+
(4*(s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(4*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(4*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/(s12^2*(s15-s23)^2*
(s12+s15-s34))+(421*s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(421*s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(72*s12^2*(s15-s23+s45)^3)-
(40*s15*s34+527*s12*s45-124*s15*s45+988*s34*s45)/
(72*s12^2*(s15-s23+s45)^2)+
((s15-s34)^2*(367*s15^2+48*s15*s34-30*s34^2-72*s15*s45+
180*s34*s45-36*s45^2))/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-((s15-s34)*(287*s15^2+143*s15*s34-
45*s34^2-99*s15*s45+207*s34*s45-36*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(171*s15^2+34*s34^2+180*s15*(s34-s45)+288*s34*s45-36*s45^2)/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
((s15-s34)*(2*s15^2+3*s15*s34+43*s34^2+11*s15*s45-
23*s34*s45+4*s45^2))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(4*(s15*s45-s34*(2*s15+s45)))/
(3*s12^2*(s15-s23)^2)+((s15-s34)^2*s34*(-412*s15*(s15+s45)+
33*s34*(2*s15+s45)))/(36*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(15*(s15*s34*s45-s15^2*(2*s15+s45)+
s34^2*(2*s15+s45)))/(s12^2*(-s12-s15+s34)*(s23+s34)^2)+
(5*(-2*s15*s34+s34^2+s12*(s15+s34)-s15*(3*s15+s45)))/
(s12^2*(s23+s34)^2)-((s15-s34)^2*(10*s34^2-5*s34*s45+
s45^2+2*s15*(s34+s45)))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))-(5*s15^2+27*s34^2+10*s15*s45+2*s45^2-
8*s34*(s15+2*s45))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45))-(s15^2+s23^2-2*s23*s34+
3*s34*(s34-s45)+s15*(s23-4*s34+2*s45))/
(2*s12^2*(s12+s23-s45)^2)-
(5*(s34^5-s34^4*(s15-3*s45)+2*s15^2*s34^2*(s15-s45)-
s15^4*(s15+s45)-2*s15*s34^3*(s15+s45)+
s15^3*s34*(s15+3*s45)))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2)-(5*(4*s15^4+2*s15*s34^3-6*s15^2*s34*
(s34+s45)+s15^3*(-2*s34+3*s45)+2*s34^3*(s34+3*s45)))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2)-
(15*(6*s15^2+s15*(-4*s34+s45)-s34*(2*s34+3*s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34))+
(5*(4*s34^4-10*s15*s34^2*s45-s15^3*(4*s15+s45)+
2*s34^3*(-4*s15+5*s45)+s15^2*s34*(8*s15+5*s45)))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34))+
(-21*s15^4+s34^3*(5*s34-3*s45)+6*s15*s34^2*(s34+2*s45)-
6*s15^2*s34*(8*s34+3*s45)+2*s15^3*(29*s34+6*s45))/
(12*s12^2*(s15-s23)*(s12+s15-s34)^3)+
(5*(14*s15^3+3*s15^2*(-6*s34+s45)-6*s15*s34*(s34+2*s45)+
2*s34^2*(5*s34+9*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34))+(21*s15^3+s34^2*(5*s34-3*s45)+
s15*s34*(11*s34+9*s45)-s15^2*(37*s34+9*s45))/
(4*s12^2*(s15-s23)*(s12+s15-s34)^2)+
(7*s34^3-s15^2*(7*s15+30*s45)+3*s15*s34*(7*s15+34*s45)-
3*s34^2*(7*s15+52*s45))/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(2*s34^4+s15^3*(2*s15+11*s45)-
4*s15^2*s34*(2*s15+11*s45)+2*s15*s34^2*(6*s15+43*s45)-
s34^3*(8*s15+89*s45))/(4*s12^2*(s12+s15-s34)^3*
(-s15+s23+s34))+(-93*s15^2*(8*s34-3*s45)-1383*s34^2*s45+
2*s15*s34*(26*s34+173*s45))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+((-s15+s34)*(7*s34^2*(32*s15-47*s45)+
403*s15^2*s45-6*s15*s34*(268*s15+265*s45)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(421*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(-4*s34^3+9*s34^2*(s15+s45)-
3*s34*(2*s15^2+4*s15*s45+s45^2)+s15*(s15^2+4*s15*s45+
2*s45^2))/(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
((-s15+s34)*(s34^3-s15*s45*(s15+s45)-s34^2*(2*s15+5*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2))*tr5,20/27-(5*s15*s23^2)/
(9*s12*(s12+s15-s34)^2)+(s15*s23^2)/(3*(s15-s34)*
(s12+s15-s34)^2)+((s15-s23)*s23)/(12*(-s15+s34)^2)+
(s15*s23^2)/(12*(s12+s15-s34)*(-s15+s34)^2)+
(s15-s23)/(6*(-s15+s34))+(23*s15+44*s23+24*s34-21*s45)/
(36*(s12+s15-s34))+(s23*(4*s15+10*s23-5*s45))/
(18*s12*(s12+s15-s34))+s23^3/(9*s12*s45^2)-
(s15^3*s23^3)/(9*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(3*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(3*s12*(s12+s15-s34)*s45^2)-
s23^3/(9*(s12-s45)*s45^2)+(s15^3*s23^3)/(9*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)*s45^2)-
s23^2/(18*s12*s45)-(5*s15^2*s23^3)/(18*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-s15+10*s23))/(18*s12*(s12+s15-s34)^2*s45)+
((2*s15-5*s23)*s23^2)/(18*s12*(s12+s15-s34)*s45)+
(5*(-5*s23^2+6*s15*s34-3*s23*s34))/(36*(s12+s15-s34)*s45)+
(s15*(6*s15^2-18*s15*s23+70*s23^2-85*s15*s34+80*s23*s34+
30*s34^2))/(36*(s12+s15-s34)^2*s45)-
(s15^2*(6*s15^2-18*s15*s23+45*s23^2-61*s15*s34+75*s23*s34+
55*s34^2))/(36*(s12+s15-s34)^3*s45)+
(2*s23^3)/(9*(s12-s45)^2*s45)-(2*s15^3*s23^3)/
(9*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(2*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(2*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)-
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)+
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)-
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)+
(427*s15*s34*s45)/(72*(-s15+s23)^2*(s12+s15-s34))-
(5*(2*s23+3*s34)*s45)/(36*s15*(s12+s15-s34))+
(2*s45)/(9*(s12-s45))+(5*s45)/(12*(s23-s45))-
(5*s34*s45)/(4*(s12+s15-s34)*(s12+s23-s45))-
(5*s34^2*s45^2)/(18*s15*(s12+s15-s34)^3)-
(5*s34^2*s45^2)/(12*s15*(-s15+s23)*(s12+s15-s34)^2)-
(5*s34^3*s45^2)/(12*s15*(-s15+s23)*(s12+s15-s34)^3)+
(2*s45^2)/(9*(s12-s45)^2)+(5*s45^2)/(12*(s12-s45)*
(s12+s23-s45))-(5*s45^2*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+(5*s45^2*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(5*s45^2*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(5*s15^2*s34)/(12*(s12+s15-s34)*s45*
(-s23+s45))+(5*s15^2*s34*(-s15+s34))/(6*(s12+s15-s34)^2*s45*
(-s23+s45))+(5*s15^2*s34*(-s15+s34)^2)/(12*(s12+s15-s34)^3*
s45*(-s23+s45))+(5*s15^3*s45^2)/(12*(s12+s15-s34)^3*
(s12+s23-s45)*(-s23+s45))-(463*s15^3*s34^3)/
(72*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(463*s45^2)/(72*(s15-s23+s45)^2)-(463*s34*s45*(s15+s45))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)-(463*s34^2*(s15+s45)^2)/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(733*s15^2*s34^2)/(48*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45))+(427*s15^3*s34^3)/(144*(-s15+s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*s34^2*(-926*s15+519*s34))/(48*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(1553*s45)/(144*(s15-s23+s45))+
(5*s45^2)/(12*(-s23+s45)*(s15-s23+s45))+
(5*s34*s45^2)/(4*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(5*s34^2*s45^2)/(4*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+(5*s34^3*s45^2)/(12*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45))-(5*(s23+s45))/
(12*(s12+s23-s45))-(5*s45^3*(2*s15+s34+s45))/
(12*(s12+s15-s34)^3*(s12+s23-s45))+
(5*s45^2*(3*s15+3*s34+2*s45))/(12*(s12+s15-s34)^2*
(s12+s23-s45))-(5*s34*s45*(2*s23+3*s34+2*s45))/
(36*s15*(s12+s15-s34)^2)+(-4*s23+3*s45)/(18*s12)+
(s23*(s15-4*s23+5*s45))/(12*(-s15+s34)*(-s12-s15+s34))+
(-49*s15*s34+8*s15*s45+809*s34*s45)/(48*(s12+s15-s34)*
(s15-s23+s45))+(101*s15*s34-224*s15*s45+958*s34*s45)/
(144*(-s15+s23)*(s12+s15-s34))+
(3*s23^2)/(4*s12*s45-4*s45^2)-
(463*s34^3*(3*s15^2+3*s15*s45+s45^2))/(72*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(9*s15*s23+9*s15*s45+4*s45^2)/
(4*(s12+s15-s34)*(s12-s45))-
(2*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(3*(s12+s15-s34)*(s12-s45)^2)+
(2*s15*s23*(27*s15+2*s23)+s15*(46*s15+39*s23)*s45+
62*s15*s45^2+16*s45^3)/(12*(s12+s15-s34)^2*(s12-s45))+
(2*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*
s45^2+2*s15*s45^3+s45^4))/(3*(s12+s15-s34)^2*
(s12-s45)^2)-(2*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(9*(s12+s15-s34)^3*(s12-s45)^2)-
(3*s15^2*s23*(27*s15+4*s23)+13*s15^2*(5*s15+9*s23)*s45+
6*s15*(25*s15+6*s23)*s45^2+105*s15*s45^3+20*s45^4)/
(36*(s12+s15-s34)^3*(s12-s45))-(5*(s45^2+s34*(s15+s45)))/
(12*(s12+s15-s34)*(s23-s45))+
(1489*s15^2+40*s23^2+60*s34^2+4*s23*(-84*s15+25*s34-30*s45)+
660*s15*s45+120*s45^2-276*s34*(2*s15+s45))/
(144*(s12+s15-s34)^2)+
(s34*(934*s15*(s15+s45)+s34*(-608*s15+65*s45)))/
(48*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^2*(2778*s15*(2*s15+s45)-s34*(1677*s15+679*s45)))/
(144*(s12+s15-s34)^3*(s15-s23+s45))-
(5*(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2)))/(12*(s12+s15-s34)^3*(s23-s45))+
(427*(-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(144*(-s15+s23)^2*
(s12+s15-s34)^3)+
(427*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(144*(-s15+s23)^2*
(s12+s15-s34)^2)-(5*(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2)))/(12*(s12+s15-s34)^2*(s23-s45))-
(1593*s15^3+120*s15*s23^2+576*s15^2*s45+348*s15*s45^2+
48*s45^3-72*s15*s23*(2*s15+s45)+60*s23*s34*(7*s15+2*s45)+
60*s34^2*(8*s15+5*s45)-4*s34*(138*s15^2+93*s15*s45+16*s45^2))/
(144*(s12+s15-s34)^3)+(20*s15^2*s45*(89*s15+3*s45)-
s34^3*(1677*s15+679*s45)-9*s15*s34*(451*s15^2+471*s15*s45+
20*s45^2)+6*s34^2*(956*s15^2+523*s15*s45+30*s45^2))/
(144*(-s15+s23)*(s12+s15-s34)^3)+
(93*s34^2*(-20*s15+3*s45)-4*s15*s45*(389*s15+15*s45)+
s34*(5036*s15^2+1277*s15*s45+120*s45^2))/(144*(-s15+s23)*
(s12+s15-s34)^2)+(5/(4*s12^2)-s23/(12*s12*(s15-s34)^2)+
(2*s12-3*s23)/(12*s12^2*(s15-s34))+
(-42*s15+26*s23+33*s34-10*s45)/(12*s12^2*(s12+s15-s34))+
(5*s34)/(6*s12^2*(s23-s45))-(5*(s15+s23-s34))/
(12*s12^2*(s12+s23-s45))-(5*s34)/(12*s12^2*s45)-
(6*s15^2+6*s23^2+25*s23*s34+30*s34^2-2*s15*(6*s23+35*s34))/
(36*s12^2*(s12+s15-s34)*s45)+
(s15*(2*s23^2*(-3*s15+5*s34)+2*(s15-s34)^2*(-3*s15+20*s34)+
s23*(12*s15^2-47*s15*s34+35*s34^2)))/
(36*s12^2*(s12+s15-s34)^3*s45)+
(12*s15^3-s15^2*(24*s23+107*s34)-5*s34*(2*s23^2+5*s23*s34+
3*s34^2)+2*s15*(6*s23^2+36*s23*s34+55*s34^2))/
(36*s12^2*(s12+s15-s34)^2*s45)+(5*s15*s34)/
(12*s12^2*(s23-s45)*s45)+(5*s45)/(18*s12^2*s15)+
(5*s34*s45)/(12*s12^2*s15*(-s15+s23))+(5*s34*s45)/
(6*s12^2*s15*(s12+s15-s34))+(5*s34^2*s45)/
(6*s12^2*s15*(s12+s15-s34)^2)+(5*s34^2*s45)/
(4*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(5*s34^3*s45)/(18*s12^2*s15*(s12+s15-s34)^3)+
(5*s34^3*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(5*s34^4*s45)/(12*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)-
(5*(s12+3*s34)*s45)/(12*s12^2*(s23-s45)*(-s15+s23-s45))+
(5*s45^3)/(12*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(5*s45^3*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(5*s45^3*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(5*s15*(s15-s34)^3*s34)/
(12*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))-
(5*s15*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(5*s15*(s15-s34)*s34)/(4*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(463*s15^2*(s15-s34)^2*s34^2)/
(72*s12^2*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(463*s15^2*(s15-s34)*s34^2)/(36*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45)^2)+(463*s15^2*s34^2)/
(72*s12^2*(-s15+s23)*(s12+s15-s34)*(s15-s23+s45)^2)+
(463*(s15-s34)^2*s34^2*(2*s15+s45))/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(43*s15*s34)/(8*s12^2*(-s15+s23)*
(s15-s23+s45))+(s15*(926*s15-529*s34)*(s15-s34)^2*s34)/
(72*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(1700*s15-1303*s34)*s34)/(72*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45))-
(427*s15^2*(s15-s34)^2*s34^2)/(144*s12^2*(s15-s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))+
(427*s15^2*(s15-s34)*s34^2)/(72*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))-(427*s15^2*s34^2)/
(144*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34*(2239*s15^2-3684*s15*s34+1445*s34^2))/
(72*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s34^2*s45)/(2*s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))+(5*s34^3*s45)/(3*s12^2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45))+(5*s34^4*s45)/
(12*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45))-
(5*s34*(4*s15-6*s34+3*s45))/(12*s12^2*(s12+s15-s34)*
(s23-s45))+(627*s12+323*s15+635*s34+60*s45)/
(144*s12^2*(-s15+s23-s45))+(651*s12+51*s15+683*s34+
60*s45)/(144*s12^2*(s15-s23))+
(5*s34*(2*s15^2-8*s15*s34+6*s34^2-3*s34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s23-s45))+
(427*(s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(144*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(427*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(48*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(427*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(48*s12^2*(s15-s23)^2*(s12+s15-s34))+
(463*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(72*s12^2*(s15-s23+s45)^2)-
(5*s45*(-2*s15*s34+2*s34^2+s45^2))/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(2*s45*(s23^2+s23*s45+s45^2))/
(9*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(4*s23^2+13*s23*s45+13*s45^2)/(12*s12^2*(s12+s15-s34)*
(s12-s45))+(5*s45^2*(s34^2+s34*s45+s45*(s15+s45)))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(427*(s15*s45-s34*(2*s15+s45)))/(144*s12^2*(s15-s23)^2)-
(2*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(5*s34^2*(2*s15^2+2*s34^2-s34*(4*s15+s45)))/
(12*s12^2*(s12+s15-s34)^3*(s23-s45))+
(150*s15^2-227*s15*s34+58*s23*s34+119*s34^2+30*s15*s45-
87*s34*s45-39*s45^2-12*s23*(10*s15+s45))/
(36*s12^2*(s12+s15-s34)^2)+(2*s45*(s45^2+s15*(s23+s45))^2)/
(9*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(463*(s15-s34)*s34*(s15^2-2*s34*s45+s15*(-3*s34+s45)))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(5*(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45)))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(463*(s15^2*s45+6*s34^2*(s15+s45)-2*s15*s34*(2*s15+3*s45)))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-351*s15^2+5*s15*(67*s34-6*s45)+4*s34*(4*s34+15*s45))/
(24*s12^2*(s15-s23)*(s12+s15-s34))+
(s34*(-1852*s15^3+619*s34^3-30*s34^2*(103*s15+4*s45)+
3*s15*s34*(1441*s15+20*s45)))/(144*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(1273*s15^2-24*s34*(s34+15*s45)+
s15*(-2482*s34+60*s45))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(201*s34^3-10*s34^2*(97*s15+9*s45)-
2*s15^2*(284*s15+15*s45)+s15*s34*(1337*s15+90*s45))/
(24*s12^2*(-s15+s23)*(s12+s15-s34)^2)+
(-475*s15^3+615*s34^3+2*s15*s34*(1399*s15+30*s45)-
2*s34^2*(1469*s15+90*s45))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(619*s34^4-30*s34^3*(107*s15+8*s45)+
3*s15^3*(451*s15+20*s45)+12*s15*s34^2*(493*s15+30*s45)-
2*s15^2*s34*(2339*s15+120*s45))/(144*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(28*s45^4+2*s15*s45^2*(20*s23+43*s45)+
s15^2*(12*s23^2+55*s23*s45+58*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45))+
(-54*s15^3+20*s23*s34^2+50*s34^3+s15^2*(51*s23+116*s34-
10*s45)-26*s34^2*s45+12*s34*s45^2+20*s45^3+
s15*(-32*s23*s34-112*s34^2+24*s23*s45+76*s34*s45+58*s45^2))/
(36*s12^2*(s12+s15-s34)^3)-(s45^2*(20*s23+67*s45)+
s15*(24*s23^2+94*s23*s45+97*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12-s45)))*tr5,
-71/18+s23/(6*s12)-(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(s23*(-s15+2*s23-s45))/(6*s12*(s12+s15-s34))-
(21*s15*s23+3*s23^2-12*s15*s34-6*s23*s34+s34^2)/
(4*(s12+s15-s34)*(s12-s34-s45))+
(s15*(24*s15*s23+6*s23^2-21*s15*s34-15*s23*s34+11*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(-3*s23^2+10*(s15-s34)*s34+9*s23*(-s15+s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))-
(3*s23^2)/(4*(s12-s45)*(s12-s34-s45))+
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))-
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
(5*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(5*s15*s34^2*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^2*s34^2*(-s15+s34))/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+s23^3/(6*s12*s45^2)-
(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)-
s23^3/(6*(s12-s45)*s45^2)+(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)-
s23^2/(3*s12*s45)-(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-s15+s23))/(3*s12*(s12+s15-s34)^2*s45)-
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)+
(-5*s23^2+6*s15*s34-3*s23*s34)/(12*(s12+s15-s34)*s45)+
(s15^2*(-9*s23^2-15*s23*s34+11*(s15-s34)*s34))/
(12*(s12+s15-s34)^3*s45)+
(s15*(14*s23^2+16*s23*s34+s34*(-17*s15+6*s34)))/
(12*(s12+s15-s34)^2*s45)+s23^3/(3*(s12-s45)^2*s45)-
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)-
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)-
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)+
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)-
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)+
(s15*s34*s45)/(3*(-s15+s23)^2*(s12+s15-s34))+
s45/(4*s23-4*s45)+(9*s45^2)/(4*(s12-s45)*(s12+s23-s45))-
(7*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(12*(s12-s45)^2*(s12+s23-s45))+(7*s45^3*(s15+s45))/
(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(7*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(7*s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*
(s12-s45)^2*(s12+s23-s45))+(s15^2*s34)/
(4*(s12+s15-s34)*s45*(-s23+s45))+(s15^2*s34*(-s15+s34))/
(2*(s12+s15-s34)^2*s45*(-s23+s45))+(s15^2*s34*(-s15+s34)^2)/
(4*(s12+s15-s34)^3*s45*(-s23+s45))+
(s15^3*s45^2)/(4*(s12+s15-s34)^3*(s12+s23-s45)*(-s23+s45))-
(s15^3*s34^3)/(3*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+s45^2/(4*(s15-s23+s45)^2)-
(s15^2*s34^2)/((-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^3*s34^3)/(6*(-s15+s23)^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15^2*s34^2*(-2*s15+s34))/
(2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))-
s45/(4*(s15-s23+s45))+s45^2/(4*(-s23+s45)*(s15-s23+s45))+
(3*s34*s45^2)/(4*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(3*s34^2*s45^2)/(4*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+(s34^3*s45^2)/(4*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45))-(3*s15*(s23+s45))/
((s12+s15-s34)*(s12-s45))+(-6*s23+s34)/
(4*(-s12+s34+s45))-(s45^2*(s15+s45)^2*(-6*s15+5*s45))/
(4*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(3*s23+5*s45)/(2*s12-2*s45)-(11*s23+6*s45)/
(12*(s12+s23-s45))-(s45^2*(12*s15+23*s45))/
(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(-25*s15-2*s23+8*s34+30*s45)/(12*(s12+s15-s34))-
(s34*(s15+s45)*(5*s15*s34+14*s15*s45-9*s34*s45))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15*(14*s15*s34-6*s34^2-5*s15*s45+5*s34*s45))/
(6*(-s15+s23)*(s12+s15-s34)^2)+
(s45*(2*s15*s34-7*s15*s45+9*s34*s45))/(12*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s23^2)/(4*s12*s45-4*s45^2)+
((3*s23^2)/4+s45^2)/(s12-s45)^2-(4*(s15*s23+s15*s45+s45^2)^3)/
(9*(s12+s15-s34)^3*(s12-s45)^3)-
(2*s15^2-2*s15*s34+s15*s45+27*s34*s45+7*s45^2)/
(4*(s12+s15-s34)*(s12+s23-s45))+
(s45^2*(-3*s15^2+16*s15*s45+19*s45^2))/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(4*(s23^3+s45^3))/
(9*(s12-s45)^3)-(47*s15*s23^2+47*s15*s23*s45+47*s15*s45^2+
44*s45^3)/(12*(s12+s15-s34)*(s12-s45)^2)+
(2*s15*s23*(46*s15+3*s23)+s15*(83*s15+107*s23)*s45+
190*s15*s45^2+56*s45^3)/(12*(s12+s15-s34)^2*(s12-s45))-
(4*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)-
(2*s15^2*s23*(19*s15+3*s23)+s15^2*(17*s15+107*s23)*s45+
s15*(111*s15+34*s23)*s45^2+120*s15*s45^3+26*s45^4)/
(12*(s12+s15-s34)^3*(s12-s45))+
(67*s15^2*s23^2+2*s15*s23*(47*s15+14*s23)*s45+
s15*(58*s15+91*s23)*s45^2+110*s15*s45^3+52*s45^4)/
(12*(s12+s15-s34)^2*(s12-s45)^2)+
(4*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)-
(29*s15^3*s23^2+s15^2*s23*(47*s15+28*s23)*s45+
s15^2*(23*s15+91*s23)*s45^2+22*s15*(3*s15+2*s23)*s45^3+
63*s15*s45^4+20*s45^5)/(12*(s12+s15-s34)^3*(s12-s45)^2)+
(s15*s45+s34*(-4*s15+s45))/(6*(-s15+s23)*(s12+s15-s34))-
(s45^2+s34*(s15+s45))/(4*(s12+s15-s34)*(s23-s45))+
(76*s15^2-4*s23^2+5*s34^2+66*s15*s45+18*s45^2+
4*s34*(-22*s15+s45)+2*s23*(27*s15+s34+s45))/
(12*(s12+s15-s34)^2)+(s34*(s15-12*s45)+s45*(2*s15+3*s45))/
(12*(s12+s15-s34)*(s15-s23+s45))-
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(6*(-s15+s23)*(s12+s15-s34)^3)+
(s45^2*(7*s34*s45*(s15+s45)+7*s45*(s15+s45)^2+
s34^2*(-6*s15+7*s45)))/(12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(6*s15*s23-7*s23^2+6*s15*(s15+s45)+
3*s34*(-2*s15+7*s45))/(12*(s12+s23-s45)^2)+
(-6*s34^2*(-5*s15+9*s45)+3*s34*s45*(-s15+13*s45)+
s45^2*(12*s15+41*s45))/(12*(s12+s15-s34)^2*(s12+s23-s45))+
(-6*s15^3-12*s15^2*s45-6*s15*s45^2+7*s45^3+
3*s34^2*(-2*s15+7*s45)+3*s34*(4*s15^2+s15*s45-7*s45^2))/
(12*(s12+s15-s34)*(s12+s23-s45)^2)-
(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2))/(4*(s12+s15-s34)^3*(s23-s45))+
(-30*s34^3*(-s15+s45)+s45^2*(21*s15^2+4*s15*s45-14*s45^2)+
s34*s45*(-12*s15^2+21*s15*s45-13*s45^2)-
6*s34^2*(5*s15^2-5*s15*s45+s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45))+(s34*(19*s15^2*(s15+s45)-
s34^2*(7*s15+6*s45)+3*s34*(2*s15^2-s15*s45+s45^2)))/
(12*(s12+s15-s34)^3*(s15-s23+s45))+
((-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(6*(-s15+s23)^2*
(s12+s15-s34)^3)+(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(6*(-s15+s23)^2*
(s12+s15-s34)^2)-(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2))/(4*(s12+s15-s34)^2*(s23-s45))+
(s34^2*(-7*s15*(s15+s45)^2+s34*(-5*s15^2+2*s15*s45+3*s45^2)))/
(12*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(5*s15^2*s45-3*s34^2*(2*s15+5*s45)+
s34*(-14*s15^2-s15*s45+6*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45))-(s45*(14*s45^2*(s15+s45)+
3*s34^2*(-4*s15+7*s45)+s34*(12*s15^2+12*s15*s45+7*s45^2)))/
(12*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(97*s15^3+51*s15^2*s45+213*s15*s45^2+34*s45^3-
6*s34^2*(-34*s15+s45)+3*s34*(-71*s15^2+46*s15*s45+2*s45^2)+
6*s23*(s34*(-3*s15+s45)+s15*(27*s15+2*s45)))/
(36*(s12+s15-s34)^3)+(11/(12*s12^2)+(-3*s15+s34)/
(s12^2*(-6*s15+6*s23))+((s15-s34)^2*(-3*s15+s34))/
(2*s12^2*(-s15+s23)*(s12+s15-s34)^2)+
((-3*s15+s34)*(-s15+s34)^3)/(6*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(3*s15^2-4*s15*s34+s34^2)/
(2*s12^2*(-s15+s23)*(s12+s15-s34))+
(3*(4*s15+3*s23-5*s34-3*s45))/(4*s12^2*(s12+s15-s34))+
s34/(s12^2*(2*s23-2*s45))+(-11*s15^3+3*s15*s34*(s34-8*s45)-
7*s34^2*(s34-5*s45)+5*s15^2*(3*s34-s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(9*(s15-s34)^2*(-4*s15+s34)-3*s23*(-3*s15+s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(9*(6*s15^2+3*s15*(s23-3*s34)+s34*(-s23+3*s34)))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(3*s15*(3*(s15-s34)^3+s23*(3*s15^2-3*s15*s34+s34^2)))/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(3*s15^4*s23)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(3*s15^3*s23)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(9*s15^2*s23)/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
(5*(s15-s34)^2*s34*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+(5*s15*s34*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-s34/(4*s12^2*s45)+
((14*s15-5*s23-6*s34)*s34)/(12*s12^2*(s12+s15-s34)*s45)+
(s15*s34*(2*s23^2+8*(s15-s34)^2+7*s23*(-s15+s34)))/
(12*s12^2*(s12+s15-s34)^3*s45)-
(s34*(19*s15^2+2*s23^2+5*s23*s34+3*s34^2-
2*s15*(6*s23+11*s34)))/(12*s12^2*(s12+s15-s34)^2*s45)-
((s12+3*s34)*s45)/(4*s12^2*(s23-s45)*(-s15+s23-s45))+
(7*s45^3)/(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(7*s45^4)/(12*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+s45^4/(12*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(3*s23*(-3*s15+s45))/
(4*s12^2*(s12-s45)*(s12-s34-s45))+(7*s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(s45^4*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15*(s15-s34)^3*s34)/
(4*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))-
(3*s15*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(3*s15*(s15-s34)*s34)/(4*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(s15^2*(s15-s34)^2*s34^2)/
(3*s12^2*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(2*s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*s34^2)/(3*s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(s15*s34)/(2*s12^2*(-s15+s23)*(s15-s23+s45))+
(s15*(5*s15-4*s34)*s34)/(3*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*(s15-s34)^2*s34^2)/
(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15^2*s34^2)/(6*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))-
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(3*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(11*s15^2-18*s15*s34+7*s34^2))/(6*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(s15-s23+s45))+(8*s15+3*s34-6*s45)/
(12*s12^2*(s15-s23+s45))+(3*s34^2*s45)/
(2*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(s34^3*s45)/(s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))+(s34^4*s45)/(4*s12^2*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45))-(5*s34*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(9*(-3*s15-s23+3*s34+s45))/(4*s12^2*(s12-s34-s45))-
(s34*(4*s15-6*s34+3*s45))/(4*s12^2*(s12+s15-s34)*
(s23-s45))+(-10*s15-4*s23+11*s34+5*s45)/
(12*s12^2*(s12+s23-s45))-(s45^3*(12*s15+37*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(10*s15^2-112*s15*s34+108*s34^2+9*s15*s45-25*s34*s45)/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s34*(2*s15^2-8*s15*s34+6*s34^2-3*s34*s45))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
((s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
((s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(2*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
((s15-s34)*(2*s15*s34-s15*s45+s34*s45))/(2*s12^2*(s15-s23)^2*
(s12+s15-s34))+(s15*s34)/(s12^2*(4*s23*s45-4*s45^2))+
(4*s45^2*(s23^2+s23*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(s12-s45)^3)+(s45^3*(-9*s15^2+7*s15*s45+16*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-81*s15*s23+34*s23^2+142*s23*s45+61*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))+
(s45*(44*s23^2+71*s23*s45+71*s45^2))/(36*s12^2*(s12+s15-s34)*
(s12-s45)^2)+((s15-s34)^2*s34*(s34*(s15-3*s45)+
7*s15*(s15+s45)))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15*s45-s34*(2*s15+s45))/
(6*s12^2*(s15-s23)^2)-(4*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(s34^2*(2*s15^2+2*s34^2-s34*(4*s15+s45)))/
(4*s12^2*(s12+s15-s34)^3*(s23-s45))-
(83*s15^2-177*s15*s34+12*s23*s34+60*s34^2-27*s15*s45+
81*s34*s45+142*s45^2+34*s23*(5*s15+s45))/
(36*s12^2*(s12+s15-s34)^2)+(4*(s45^3+s15*s45*(s23+s45))^2)/
(9*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(-4*s15^4+s34^4+s15^2*s34*(9*s15-s45)+
s15*s34^2*(-5*s15+3*s45)-s34^3*(s15+3*s45))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(5*s15^3-90*s34^3+s15*s34*(173*s34-2*s45)+13*s34^2*s45+
7*s34*s45^2+21*s45^3+s15^2*(-88*s34+3*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(32*s15^3+9*s34^2*(s34-3*s45)-s15^2*(43*s34+3*s45)+
2*s15*s34*(s34+9*s45))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+((-s15+s34)*(s15^2*(13*s34-7*s45)-
12*s34^2*s45+3*s15*s34*(s34+9*s45)))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-28*s15^2+9*s34*(s34-3*s45)+s15*(13*s34+9*s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-3*(s12+3*s34)*s45+s15*(s34+10*s45))/
(12*s12^2*(s15-s23+s45)^2)+(3*s34^2*(s15-6*s45)-
17*s15^2*s45+s15*s34*(5*s15+39*s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(s45*(88*s15*s23^2+2*s23*s45*(97*s15+30*s45)+
3*s45^2*(51*s15+49*s45)))/(36*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(-27*s15^3*s23+138*s45^4+
6*s15*s45^2*(26*s23+61*s45)+2*s15^2*(17*s23^2+99*s23*s45+
75*s45^2))/(36*s12^2*(s12+s15-s34)^3*(s12-s45))+
(76*s45^5+2*s15*s45^3*(60*s23+79*s45)+
s15^2*s45*(44*s23^2+123*s23*s45+82*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(-81*s15^2*s23+3*s45^2*(26*s23+97*s45)+
s15*(68*s23^2+340*s23*s45+321*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12-s45))+
(6*s15^4+2*s15^2*s34*(9*s34-5*s45)+6*s15^3*(-3*s34+s45)-
2*s15*s34^2*(3*s34+5*s45)+7*s45*(2*s34^3-s34^2*s45+s45^3))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s45*(7*s45^3*(s15+s45)+s34^3*(-6*s15+7*s45)+
s34^2*(12*s15^2-7*s15*s45+7*s45^2)+
s34*(-6*s15^3+7*s45^3)))/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(6*s15^4+30*s34^4-9*s15*s45^3+
15*s45^4+6*s34^3*(-15*s15+s45)+s34^2*(96*s15^2-26*s15*s45+
13*s45^2)+s34*(-42*s15^3+20*s15^2*s45-23*s15*s45^2+
14*s45^3))/(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(-5*s15^2+s15*(s23-2*s34)+7*(s23^2+s34*(s34-2*s45)-
s23*(s34+s45)))/(12*s12^2*(s12+s23-s45)^2)+
(56*s15^3-6*s23*s34^2-6*s34^3+6*s34^2*s45+34*s34*s45^2+
78*s45^3+2*s15*(12*s23*s34+51*s34^2+34*s23*s45+67*s34*s45+
103*s45^2)+s15^2*(89*s23-8*(19*s34+7*s45)))/
(36*s12^2*(s12+s15-s34)^3))*tr5,
-22/3-(10*s15*(s15^2-3*s15*s23+3*s23^2))/
(s34^2*(-s12-s15+s34))+(15*s15*(s15-2*s23))/
(s34*(-s12-s15+s34))-(s23-2*s45)/(4*(s12+s23-s45))+
(3*s15*s23)/((s12+s15-s34)*(s12-s34-s45))+
(30*s15*s23^3)/((s12+s15-s34)*s34^2*(s12-s34-s45))+
(s15^2*s23*(-4*s15+12*s23+3*s34))/(4*(s12+s15-s34)^3*
(s12-s34-s45))-(s15*(-10*s15*s23+12*s23^2-2*s15*s34+
7*s23*s34+s34^2))/(4*(s12+s15-s34)^2*(s12-s34-s45))-
(s15^3*s23^3)/((s12+s15-s34)^3*(s12-s45)^2*(s12-s34-s45))+
(3*s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*(s12-s34-s45))-
(3*s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(12*s15^3*s23^2)/((s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))-
s45^2/(4*(s23-s45)^2)+(9*s45^2)/(4*(s12-s45)*(s12+s23-s45))-
(3*s15^2*s45^2)/(4*(s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))+
(3*s34^3*s45^2)/(4*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))-(3*s45^3)/(2*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(2*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45)^2)-
(3*s45^3)/(4*(s12-s45)^2*(s12+s23-s45))-
(9*s45^3)/(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^3)/(4*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))+
(9*s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(9*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(9*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(9*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(3*s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(3*s45^3*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(3*s15^2*s45^2*(2*s15+s45))/(4*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+(9*s45^2*(s15+s45)^2*(2*s15+s45))/
(4*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
s45/(-s23+s45)-(s34*s45^2)/((s12+s15-s34)*
(s15-s23+s45)^2)-(3*s34*s45^3)/(2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)-(3*s34^2*s45^3)/(2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45)^2)-(s34^3*s45^3)/
(2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
s45^3/(2*(-s23+s45)*(s15-s23+s45)^2)+
(s34*s45)/(2*(s12+s15-s34)*(s15-s23+s45))+
s45^3/(4*(s23-s45)^2*(s15-s23+s45))+
(3*s34*s45^3)/(4*(s12+s15-s34)*(s23-s45)^2*(s15-s23+s45))+
(3*s34^2*s45^3)/(4*(s12+s15-s34)^2*(s23-s45)^2*
(s15-s23+s45))+(s34^3*s45^3)/(4*(s12+s15-s34)^3*
(s23-s45)^2*(s15-s23+s45))-
(3*s45^2)/(2*(-s23+s45)*(s15-s23+s45))+
(9*s34*s45^2)/(4*(-s12-s15+s34)*(-s23+s45)*(s15-s23+s45))-
(s15^3*s23^2)/(4*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(5*s23^3)/(s34*(-s12+s34+s45)^2)-(5*s15^3*s23^3)/
((s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(15*s15^2*s23^3)/((s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(s34*(-s12-s15+s34)*(-s12+s34+s45)^2)+
(3*s23+s34)^2/(4*(-s12+s34+s45)^2)+(s15^2*s23*(11*s23+2*s34))/
(4*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(s15*(19*s23^2+8*s23*s34+s34^2))/(4*(s12+s15-s34)*
(-s12+s34+s45)^2)-(4*s23^3)/((s12-s45)*
(-s12+s34+s45)^2)+(4*s15^3*s23^3)/((s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(12*s15^2*s23^3)/
((s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(12*s15*s23^3)/((s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(10*s23^3)/(s34^2*(-s12+s34+s45))-(10*s15^3*s23^3)/
((s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(30*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(15*s23^2)/(s34*(-s12+s34+s45))+(15*s15^3*s23^2)/
((s12+s15-s34)^3*s34*(-s12+s34+s45))-
(15*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))+
(15*s15*s23^2)/(s34*(-s12-s15+s34)*(-s12+s34+s45))+
(9*s23+s34)/(2*(-s12+s34+s45))-
s23^3/((s12-s45)^2*(-s12+s34+s45))-
(6*s23^2)/((s12-s45)*(-s12+s34+s45))+(18*s15^2*s23^2)/
((s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45))-
(s34^3*s45*(s15+2*s45))/(2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s34*s45*(2*s15+3*s45))/(2*(s12+s15-s34)^2*(s15-s23+s45))-
(s34^2*s45*(s15+4*s45))/(2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*(3*s23+4*s45))/(2*(s12-s45))-(s45*(13*s34+12*s45))/
(4*(s12+s15-s34)*(s12+s23-s45))+(35*s15+24*s45)/
(4*(s12+s15-s34))+(-49*s15^2+30*s15*s23+6*s15*s34-
66*s15*s45+8*s34*s45-15*s45^2)/(2*(s12+s15-s34)^2)+
(s15*s23+s15*s45+s45^2)^3/((s12+s15-s34)^3*(s12-s45)^3)-
(9*s45^2*(3*s15^2+4*s15*s45+s45^2))/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+
(s45*(-4*s15*s34-6*s15*s45+3*s34*s45+s45^2))/
(2*(s12+s15-s34)^2*(s12+s23-s45))-(3*(3*s23^2+2*s45^2))/
(4*(s12-s45)^2)+(s45^3*(2*s15^2+2*s15*s34+2*s34^2+
6*s15*s45+3*s34*s45+3*s45^2))/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(3*(3*s15*s23+3*s15*s45+5*s45^2))/
((s12+s15-s34)*(s12-s45))-(s23^3+s45^3)/(s12-s45)^3+
(33*s15*s23^2+33*s15*s23*s45+33*s15*s45^2+28*s45^3)/
(4*(s12+s15-s34)*(s12-s45)^2)-
(6*s15*s23*(7*s15+10*s23)+3*s15*(17*s15+31*s23)*s45+
102*s15*s45^2+76*s45^3)/(4*(s12+s15-s34)^2*(s12-s45))+
(3*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
((s12+s15-s34)*(s12-s45)^3)-
(39*s15^2*s23^2+6*s15*s23*(11*s15+4*s23)*s45+
3*s15*(16*s15+23*s23)*s45^2+86*s15*s45^3+38*s45^4)/
(4*(s12+s15-s34)^2*(s12-s45)^2)+
(12*s15^2*s23*(2*s15+5*s23)+3*s15^2*(13*s15+19*s23)*s45+
3*s15*(31*s15+28*s23)*s45^2+94*s15*s45^3+40*s45^4)/
(4*(s12+s15-s34)^3*(s12-s45))-
(3*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
((s12+s15-s34)^2*(s12-s45)^3)+
(15*s15^3*s23^2+3*s15^2*s23*(11*s15+8*s23)*s45+
3*s15^2*(7*s15+23*s23)*s45^2+2*s15*(29*s15+18*s23)*s45^3+
53*s15*s45^4+16*s45^5)/(4*(s12+s15-s34)^3*(s12-s45)^2)-
(s34^2*s45*(s34-3*(s15+s45)))/(2*(s12+s15-s34)^3*
(s15-s23+s45))+(10*s15^3*(3*s23^2-3*s23*(s15+s45)+
(s15+s45)^2))/((s12+s15-s34)^3*s34^2)-
(10*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
((s12+s15-s34)^2*s34^2)+
(s45*(4*s34^2+2*s45^2-s34*(4*s15+s45)))/(2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(6*s15^2+11*s15*s45+3*s45^2+
s34*(6*s15+s45)))/(2*(s12+s15-s34)^3*(s12+s23-s45))+
(-s23^2+s23*s45+s45*(4*s34+s45))/(2*(s12+s23-s45)^2)+
(3*s45^2+s34*(s15+2*s45))/(4*(s12+s15-s34)*(s23-s45))-
(5*s15^2*(5*s15^2+6*s23^2+11*s15*s45+6*s45^2-
3*s23*(3*s15+4*s45)))/((s12+s15-s34)^3*s34)-
(s45^2*(5*s34^2+5*s34*s45+s45*(7*s15+6*s45)))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(5*s15*(6*s23^2-3*s23*(5*s15+2*s45)+s15*(8*s15+9*s45)))/
((s12+s15-s34)^2*s34)+(82*s15^3-36*s15^2*s23+
3*s15*(73*s15-20*s23)*s45+153*s15*s45^2+28*s45^3-
s34^2*(7*s15+4*s45)+s34*(s15*(s15-12*s23)-28*s15*s45-
20*s45^2))/(4*(s12+s15-s34)^3)+
(s45^3+s34*(s15^2+s15*s45+s45^2))/(4*(s12+s15-s34)*
(s23-s45)^2)+(3*s34^2*s45+s45^2*(3*s15+s45)+
s34*(4*s15^2+4*s15*s45+9*s45^2))/(4*(s12+s15-s34)^2*
(s23-s45))+(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3))/
(4*(s12+s15-s34)^3*(s23-s45)^2)+
(6*s34^2*(s15+s45)^2+2*s15*s45^2*(3*s15+s45)-
s34^3*(s15+3*s45)+s34*(-5*s15^3+6*s15*s45^2+s45^3))/
(4*(s12+s15-s34)^3*(s23-s45))+
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(4*(s12+s15-s34)^2*
(s23-s45)^2)+(-35/(4*s12^2)-(10*(s15-s23)^2)/(s12^2*s34^2)+
(15*(s15-s23))/(s12^2*s34)-(3*s34^2)/(4*s12^2*(s12+s15-s34)*
(s23-s45))+(s34*(-4*s15^3+9*s15^2*s34+s34^2*(s34-8*s45)-
6*s15*s34*(s34-s45)))/(4*s12^2*(s12+s15-s34)^3*
(s23-s45))-(60*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*
(s12-s34-s45))+(15*s15*s23*(s15+4*s23))/
(s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(-5*s23^2+(s15*(3*s15-2*s34))/4-2*s23*(-4*s15+s34))/
(s12^2*(s12+s15-s34)*(s12-s34-s45))+
(-7*s15^3+40*s15*s23^2+13*s15^2*s34-7*s15*s34^2+s34^3+
4*s23*(5*s15^2-4*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(s15*(-20*s15*s23^2+(3*s15-2*s34)*
(s15-s34)^2-8*s23*(3*s15^2-3*s15*s34+s34^2)))/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(6*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(2*s15^3*s23*(4*s15+5*s23))/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s23*(23*s15+30*s23))/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12-s34-s45))-(3*s15*s23*(7*s15+10*s23))/
(s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
(3*s45^4)/(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^
2)-(3*s45^4)/(4*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(s23^2*(-3*s15+s45))/(s12^2*(s12-s45)^2*
(s12-s34-s45))+(3*s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(3*s45^4*(s15+s45))/(2*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(3*s45^4*(s15+s45)^2)/
(2*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(3*s45^4*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(10*s15^2*(3*s15-6*s23+s45))/
(s12^2*(s12+s15-s34)*s34^2)+(10*s15^4*(s15-2*s23+s45))/
(s12^2*(s12+s15-s34)^3*s34^2)+s34/(2*s12^2*(-s23+s45))+
((s34-s45)*s45)/(2*s12^2*(s15-s23+s45)^2)+
(3*s34^2*s45^2)/(s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)+(2*s34^3*s45^2)/(s12^2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45)^2)+(s34^4*s45^2)/
(2*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
((s12+3*s34)*s45^2)/(2*s12^2*(s23-s45)*(s15-s23+s45)^2)+
s45/(2*s12^2*(s15-s23+s45))+(s34^2*(s34-3*s45)*s45)/
(2*s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45))+
(s34^3*(s34-s45)*s45)/(2*s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45))-(3*s34^2*s45^2)/(2*s12^2*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))-(s34^3*s45^2)/
(s12^2*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))-
(s34^4*s45^2)/(4*s12^2*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))-((s12+3*s34)*s45^2)/(4*s12^2*(s23-s45)^2*
(s15-s23+s45))+(s23*(6*s15+6*s23+s45))/
(s12^2*(s12-s45)*(s12-s34-s45))-(3*s34*s45*(s34+s45))/
(2*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^
2)-(20*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45)^2)+(30*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34*(-s12+s34+s45)^2)+(s15^2*s23*((s15-s34)^2+
4*s23*(-2*s15+s34)))/(4*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(3*s15^2*(6*s23+s34)+
s34*(4*s23^2+5*s23*s34+s34^2)-2*s15*(12*s23^2+11*s23*s34+
2*s34^2))/(4*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(s15*((s15-s34)^2*s34+8*s23^2*(-3*s15+s34)+
2*s23*(4*s15^2-7*s15*s34+3*s34^2)))/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(4*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(16*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(24*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s23^2*(-3*s15+s45))/(s12^2*s34*(-s12+s34+s45)^2)-
(4*s23^2*(-3*s15+s45))/(s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(10*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))-(40*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))-(10*s15^3*s23*(s15+2*s23))/
(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(5*s15^2*s23*(5*s15+12*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(4*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(-s12+s34+s45))+(10*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(5*s23*(3*s23+s45))/
(s12^2*s34*(-s12+s34+s45))+(s15+s23+s34+s45)/
(4*s12^2*(s12+s23-s45))+(s45*(4*s34+s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s45*(4*s12+6*s34+s45))/(4*s12^2*(s23-s45)*
(-s15+s23-s45))-(s34*(s15+2*s45))/(4*s12^2*(s23-s45)^2)+
(3*s45^3*(3*s15+2*s45))/(2*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(10*s15^3*(3*s15-6*s23+2*s45))/
(s12^2*(s12+s15-s34)^2*s34^2)+((s15-3*s34)*s34*s45*
(s15-s34+2*s45))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(5*s15^3*(7*s15-12*s23+8*s45))/
(s12^2*(s12+s15-s34)^3*s34)+
(5*s15^2*(17*s15-26*s23+12*s45))/(s12^2*(s12+s15-s34)^2*
s34)+(191*s15-73*s23-46*s34+26*s45)/
(4*s12^2*(s12+s15-s34))+(s45^2*(s23^2+s23*s45+s45^2))/
(s12^2*(s12+s15-s34)*(-s12+s45)^3)-
(3*s45^3*(3*s15^2+5*s15*s45+2*s45^2))/
(2*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(6*s15*s23+7*s23^2+(13*s23*s45)/2+10*s45^2)/
(s12^2*(s12+s15-s34)*(s12-s45))-
(4*s15^2*s23*(8*s15+7*s23)-2*s15^2*s23*s45+
5*s15*(9*s15+16*s23)*s45^2+82*s15*s45^3+56*s45^4)/
(4*s12^2*(s12+s15-s34)^3*(s12-s45))-
(17*s23*s45^2+17*s45^3+12*s23^2*(-s15+s45))/
(4*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(-s15^2+3*s34^2+s45^2-2*s34*(s15+s45))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s34^2*s45*(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(-342*s15^2+117*s15*s34-20*s23*s34-8*s34^2-223*s15*s45+
73*s34*s45+26*s45^2+28*s23*(9*s15+s45))/
(4*s12^2*(s12+s15-s34)^2)-(5*s15*(13*s15+4*(-4*s23+s45)))/
(s12^2*(s12+s15-s34)*s34)-(s45^3+s15*s45*(s23+s45))^2/
(s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(s34*s45*(-4*s15^2+10*s15*s34+s34*(-8*s34+s45)))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s45*(-s15^2+5*s15*s34+s34*(-5*s34+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s45*(3*s34*(s34-2*s45)+s15*(-2*s34+s45)))/
(2*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15-23*s23-2*(s34+s45))/(4*s12^2*(s12-s34-s45))+
(s15^3+s15*s34*(s34-s45)-2*s34*s45*(s34+s45)-
s15^2*(2*s34+s45))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(-11*s15*s23+8*s23^2+5*s23*(2*s34+s45)+
s34*(-2*s15+2*s34+s45))/(4*s12^2*(-s12+s34+s45)^2)+
(s34*(3*s15^2+4*s15*s45+3*s45^2-3*s34*(s15+2*s45)))/
(4*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(3*s34*(s15*(s15+s45)-s34*(s15+2*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s23-s45))+
(-s23^2-s34^2+s15*(-s15+s45)+2*s34*(s15+s45)+
s23*(-s15+s34+2*s45))/(2*s12^2*(s12+s23-s45)^2)-
(s45^2*(2*s34^3+3*s34*s45^2+3*s45^2*(s15+s45)+
s34^2*(-2*s15+3*s45)))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34*(-3*s15^3+s15^2*(6*s34-2*s45)+
3*s34*s45*(-2*s34+s45)+s15*s34*(-3*s34+8*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45)^2)+
(-12*s15*s23^2*(s15-2*s45)+4*s23*s45^2*(11*s15+4*s45)+
s45^3*(39*s15+37*s45))/(4*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(-s15^3+s34^3+s15*s45^2-
3*s34^2*(s15+2*s45)+3*s34*(s15^2+2*s15*s45-s45^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(4*s12^2*(s12+s15-s34)^3*
(s23-s45)^2)-(s45*(9*s45^2*(2*s15+s45)+
2*s34^2*(4*s15+s45)+2*s34*(-4*s15^2+6*s15*s45+3*s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(-4*s15^3*s23^2+20*s45^5+2*s15*s45^3*(16*s23+21*s45)+
s15^2*s45*(12*s23^2+27*s23*s45+22*s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(60*s15^2*s23+s45^2*(40*s23+83*s45)+
s15*(56*s23^2+24*s23*s45+63*s45^2))/
(4*s12^2*(s12+s15-s34)^2*(s12-s45))+
(185*s15^3+s15^2*(-179*s23-93*s34+215*s45)+
2*s15*(2*s34^2+4*s23*(5*s34-7*s45)-71*s34*s45-10*s45^2)+
4*(s34^3+5*s34^2*s45-7*s34*s45^2-10*s45^3))/
(4*s12^2*(s12+s15-s34)^3)+
(s45*(3*s15^2*s34-2*s15*s34*(3*s34+s45)+3*(s34^3+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2))*tr5,
-31/18-s23/(s12-s45)+(s34*(s15-s45))/(2*(-s15+s23)*
(s12+s15-s34))+(8*s23+30*s34-5*s45)/
(12*(s12+s23-s45))+(s15^2*(3*s15-2*s34)*s34^2)/
(4*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23-s45))+
(s15*(9*s15*s23+6*s23^2-33*s15*s34-21*s23*s34+32*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(-3*s23^2-10*s34*(-3*s15+s34)+9*s23*(-s15+s34))/
(4*(s12+s15-s34)*(s12-s34-s45))-
(s15^2*(3*s23^2+3*s23*(s15-4*s34)+2*s34*(-6*s15+11*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(5*s15^2*(s15-s34)*s34^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(5*s15*s34^3*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))+
(5*s34^2)/(2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15*(9*s15-7*s34)*s34^2)/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(-21*s15+5*s34))/
(2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34^2*(-11*s15+16*s34))/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+(2*s23+s34-s45)/
(4*(s12+s15-s34))+(-s23^2+3*s15*s34+(9*s23*s34)/4-
(5*s34^2)/2)/((s12+s15-s34)*s45)+
(s15^2*(-4*s23^2+s23*s34+4*s34*(-s15+s34)))/
(4*(s12+s15-s34)^3*s45)+
(s15*(4*s23^2-5*s23*s34+s34*(s15+s34)))/(2*(s12+s15-s34)^2*
s45)+s23^2/((s12-s45)*s45)-(s15^3*s23^2)/
((s12+s15-s34)^3*(s12-s45)*s45)+(3*s15^2*s23^2)/
((s12+s15-s34)^2*(s12-s45)*s45)-(3*s15*s23^2)/
((s12+s15-s34)*(s12-s45)*s45)-(5*(s15+s23-s34)*s34)/
(2*(s12+s23-s45)*s45)+(5*s34*(-s15+s34)^2)/
(2*(s12+s15-s34)*(s12+s23-s45)*s45)-
(s34*s45)/(4*s15*(s12+s15-s34))-(s34^2*s45)/
(4*s15*(s12+s15-s34)^2)-(s34^2*s45^2)/(4*s15*(-s15+s23)*
(s12+s15-s34)^2)-(s34^3*s45^2)/(4*s15*(-s15+s23)*
(s12+s15-s34)^3)+(9*s45^2)/(8*(s23-s45)^2)+
s45^2/((s12-s45)*(s12+s23-s45))+(439*s34^3*s45^3)/
(72*(s12+s15-s34)^3*(s12+s23-s45)^3)-
s45^3/((s12-s45)*(s12+s23-s45)^2)+(s15^3*s45^3)/
(2*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45)^2)-
(3*s45^3)/((s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(9*s15^3*s45^3)/(8*(s12+s15-s34)^3*(s23-s45)^2*
(s12+s23-s45))+(3*s45^3*(s15+s45))/((s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(3*s45^3*(s15+s45)^2)/
((s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(s45^2*(-2*s15+s45)*(s15+s45)^2)/((s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(s45^3*(s15+s45)^3)/((s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s15^2*s34)/
(4*(s12+s15-s34)*s45*(-s23+s45))+(s15^2*s34*(-s15+s34))/
(2*(s12+s15-s34)^2*s45*(-s23+s45))+(s15^2*s34*(-s15+s34)^2)/
(4*(s12+s15-s34)^3*s45*(-s23+s45))+s45/(2*(-s23+s45))+
(19*s15^2*s45^2)/(8*(s12+s15-s34)^2*(s12+s23-s45)*
(-s23+s45))+(421*s45^3)/(72*(s15-s23+s45)^3)+
(421*s34*s45^2*(s15+s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^3)+(421*s34^2*s45*(s15+s45)^2)/
(24*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(421*s34^3*(s15+s45)^3)/(72*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15^3*s34^3)/(4*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)-
(38*s45^2)/(3*(s15-s23+s45)^2)+
s45^3/(4*(-s23+s45)*(s15-s23+s45)^2)+
(3*s34*s45^3)/(4*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45)^2)+
(3*s34^2*s45^3)/(4*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45)^2)+(s34^3*s45^3)/(4*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45)^2)+(s15^2*s34^2)/
((-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(205*s45)/(24*(s15-s23+s45))-(9*s45^3)/(8*(s23-s45)^2*
(s15-s23+s45))-(27*s34*s45^3)/(8*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))-(27*s34^2*s45^3)/
(8*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))-
(9*s34^3*s45^3)/(8*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))-(3*s45^2)/(4*(-s23+s45)*(s15-s23+s45))+
((23*s34-2*s45)*s45^2)/(8*(s12+s15-s34)*(-s23+s45)*
(s15-s23+s45))+(s34^2*(35*s34-2*s45)*s45^2)/
(8*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45))+
(s34*(16*s34-s45)*s45^2)/(2*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+(439*s34^2*s45^2*(s15-s34+s45))/
(24*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(3*(s23-3*s34))/(4*(-s12+s34+s45))+
(s45*(4*s15+229*s34+33*s45))/(24*(s12+s15-s34)*
(s12+s23-s45))+(s15^2*s45^2*(10*s15+41*s45))/
(8*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(-16*s15*s34+s34^2+s23*(7*s15+s34)+4*s15*s45-3*s34*s45)/
(4*(s12+s15-s34)^2)+(439*(s23^3-3*s23*s34*s45+
3*s34*(-s15+s34-s45)*s45))/(72*(s12+s23-s45)^3)+
(11*s15*s34+2*s34*s45-9*s45^2)/(8*(s12+s15-s34)*(s23-s45))+
(s45*(-8*s15^2+261*s15*s34-692*s34^2-16*s15*s45+752*s34*s45+
4*s45^2))/(24*(s12+s15-s34)*(s12+s23-s45)^2)-
(s45*(181*s15*s34+8*s15*s45+620*s34*s45+14*s45^2))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)-
(s15*(2*s15^2*s23+3*s15*s23*s45+3*s15*s45^2+3*s45^3))/
((s12+s15-s34)^3*(s12-s45))+(3*(-(s15^2*s45^2)+s45^4))/
((s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(s34^2*(s15+s45)*(429*s15^2+443*s15*s45+14*s45^2+
12*s34*(-s15+s45)))/(24*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s15*(s45^2+s23*(s15+s45)))/((s12+s15-s34)^2*(s12-s45))+
(439*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(24*(s12+s15-s34)*(s12+s23-s45)^3)+
(-121*s23^2+20*s23*s45+s45*(8*s15-253*s34+20*s45))/
(24*(s12+s23-s45)^2)+(10*s45*(s15+3*s45)+
s34*(24*s15+217*s45))/(24*(s12+s15-s34)*(s15-s23+s45))+
(60*s34^3*(-s15+s45)-12*s45^3*(5*s15+4*s45)+
s34^2*s45*(-439*s15+430*s45)+s34*s45*(439*s15^2+423*s15*s45-
64*s45^2))/(24*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(9*(s45^3+s34*(s15^2+s15*s45+s45^2)))/(8*(s12+s15-s34)*
(s23-s45)^2)+(3*s45^2*(-3*s15+5*s45)-
3*s34^2*(2*s15+11*s45)+s34*(-14*s15^2+6*s15*s45+s45^2))/
(8*(s12+s15-s34)^2*(s23-s45))+
(s34^2*(s15-4*s45)+s15*(s15-s45)*s45+
s34*(-5*s15^2+3*s15*s45+2*s45^2))/(4*(-s15+s23)*
(s12+s15-s34)^2)+(60*s34^4*(-s15+s45)+
12*s34*s45^3*(s15+2*s45)+s34^2*s45^2*(439*s15+4*s45)+
60*s34^3*(s15^2-s15*s45+s45^2)+12*s45^3*(s15^2+4*s15*s45+
2*s45^2))/(24*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(3*s15*s34*(-5*s15+s23+2*s45)+s34^2*(13*s15+3*s45)+
3*s15*(3*s15*s23+s15*s45+4*s45^2))/(4*(s12+s15-s34)^3)+
(s34*(435*s15^3+439*s15^2*s45-18*s15*s45^2-22*s45^3-
3*s34^2*(11*s15+37*s45)+6*s34*(3*s15^2+17*s15*s45+
12*s45^2)))/(24*(s12+s15-s34)^3*(s15-s23+s45))+
(6*s34^2*(22*s15+3*s45)+s34*s45*(235*s15+123*s45)-
s45*(2*s15^2+21*s15*s45+19*s45^2))/(24*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^2*(18*s15-99*s45)-
2*s45*(s15^2+12*s15*s45+11*s45^2)+
s34*(-246*s15^2+247*s15*s45+102*s45^2))/(24*(s12+s15-s34)^2*
(s15-s23+s45))-(s34*(s45*(437*s15^2+465*s15*s45+28*s45^2)+
s34*(-129*s15^2+181*s15*s45+328*s45^2)))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-2*s34^3*s45+s15^2*s45*(-s15+s45)+
3*s34^2*(-s15^2+s15*s45+s45^2)+s34*(3*s15^3-3*s15*s45^2))/
(4*(-s15+s23)*(s12+s15-s34)^3)+
(-12*s34^3*(-16*s15+s45)+6*s34^2*(-22*s15^2+22*s15*s45+
3*s45^2)-6*s45^2*(-3*s15^2+10*s15*s45+4*s45^2)+
s34*(439*s15^2*s45-91*s45^3))/(24*(s12+s15-s34)^3*
(s12+s23-s45))-(9*(s15^2*s45^3+s34^2*(-2*s15+s45)*
(s15+s45)^2+s34^3*(s15^2+3*s15*s45+3*s45^2)+
s15*s34*(s15^3+s45^3)))/(8*(s12+s15-s34)^3*(s23-s45)^2)-
(9*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(8*(s12+s15-s34)^2*
(s23-s45)^2)+(2*s15*s45^2*(5*s15+14*s45)-
s34^3*(17*s15+39*s45)+2*s34^2*(7*s15^2+9*s15*s45+5*s45^2)+
s34*(3*s15^3+10*s15*s45^2+15*s45^3))/(8*(s12+s15-s34)^3*
(s23-s45))+(-5/(12*s12^2)+(137*s15+137*s23-136*s34-
46*s45)/(24*s12^2*(s12+s23-s45))+
(3*s15*(s15+s23-4*s34)*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(3*(-s15+s34)*(4*s15^2+3*s15*s23-14*s15*s34-s23*s34+
4*s34^2))/(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(3*(6*s15^2+3*s15*(s23-6*s34)+s34*(-2*s23+9*s34)))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s15*(s15-s34)^3*s34^2)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))+
(5*(s15-s34)^2*s34^2*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(s12-s34-s45))+
(15*s34^2*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(s15*(s15-s34)^2*s34*(-6*s15+11*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(s34*(36*s15^2-69*s15*s34+28*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(24*s15^3-69*s15^2*s34+56*s15*s34^2-11*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((3*s15)/2+s23-s34/2-s45)/(s12^2*(s12+s15-s34))+
(s15+s34-s45)/(s12^2*(-4*s15+4*s23))-s34/(4*s12^2*s45)-
((23*s15+4*s23-18*s34)*s34)/(4*s12^2*(s12+s15-s34)*s45)+
(s15*(5*s15+4*s23-5*s34)*s34*(-s15+s34))/
(4*s12^2*(s12+s15-s34)^3*s45)+
(s34*(19*s15^2+8*s15*s23-28*s15*s34-4*s23*s34+9*s34^2))/
(4*s12^2*(s12+s15-s34)^2*s45)+(5*(2*s15+s23-2*s34)*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(5*(s15-s34)^3*s34)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*s45)-
(15*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*
s45)+(s34*s45)/(s12^2*(-4*s15^2+4*s15*s23))+
(3*s34^2*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(3*s34^3*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)+
(s23*s45)/(s12^2*(s12+s15-s34)*(s12-s45))-
(439*(s15-s34)^2*s34^2*s45^2)/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+((s15-s45)*s45^3)/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
s45^4/(s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
(2*s45^4*(s15+s45))/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(s45^4*(s15+s45)^2)/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(s15*(s15-s34)^3*s34)/(4*s12^2*(s12+s15-s34)^3*s45*
(-s23+s45))-(3*s15*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)^2*s45*(-s23+s45))+
(3*s15*(s15-s34)*s34)/(4*s12^2*(s12+s15-s34)*s45*
(-s23+s45))-(421*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^2*(s15-s34)^2*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15-s34)*s34^2)/
(2*s12^2*(-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s34^2*s45^2)/(2*s12^2*(s12+s15-s34)*
(s23-s45)*(s15-s23+s45)^2)+(s34^3*s45^2)/
(s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)+
(s34^4*s45^2)/(4*s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45)^2)+((s12+3*s34)*s45^2)/(4*s12^2*(s23-s45)*
(s15-s23+s45)^2)+(s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(s15*(s15-s34)^2*s34*(-2*s15+s34))/
(4*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(-6*s15+5*s34))/(4*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))+(s15*s34*(3*s15^2-5*s15*s34+2*s34^2))/
(2*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^2*(17*s34-18*s45)*s45)/(2*s12^2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45))+(3*s34*(5*s34-6*s45)*s45)/
(2*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(3*s34^3*(s34-s45)*s45)/(s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45))+(27*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))+(9*s34^3*s45^2)/
(2*s12^2*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))+
(9*s34^4*s45^2)/(8*s12^2*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))+(9*(s12+3*s34)*s45^2)/(8*s12^2*(s23-s45)^2*
(s15-s23+s45))-(5*s34^2*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(3*(-3*s15-s23+6*s34+s45))/(4*s12^2*(s12-s34-s45))+
(9*s34*(s15+2*s45))/(8*s12^2*(s23-s45)^2)-
(s34*(-18*s15+23*s34+6*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s45*(4*s12-16*s34+13*s45))/
(8*s12^2*(-s23+s45)*(s15-s23+s45))-
(62*s12-24*s15+71*s34+15*s45)/(36*s12^2*(s15-s23+s45))-
(s34*(6*s15-15*s34+46*s45))/(8*s12^2*(s12+s15-s34)*
(s23-s45))+(s34*(6*s15^2-21*s15*s34+15*s34^2+15*s15*s45-
52*s34*s45))/(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(421*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(421*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(72*s12^2*(s15-s23+s45)^3)-(411*s15^2+16*s34^2+
6*s15*(32*s34-21*s45)+114*s34*s45-201*s45^2)/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15*s34)/(s12^2*(4*s23*s45-4*s45^2))+(-(s15^2*s45^3)+s45^5)/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(3*(s34^2-2*s34*s45+s15*(-s15+s45)))/(4*s12^2*(-s15+s23)*
(s12+s15-s34))+(439*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s15*s45*(2*s45^2+s15*(s23+s45)))/(s12^2*(s12+s15-s34)^3*
(s12-s45))-(s45*(s45^2+s15*(2*s23+s45)))/
(s12^2*(s12+s15-s34)^2*(s12-s45))-
(3*(s15^3-s15*s34*(s34-3*s45)+s34^2*(s34-3*s45)-
s15^2*(s34+s45)))/(4*s12^2*(s15-s23)*(s12+s15-s34)^2)+
(-3*s15^2+s34^2-2*s34*s45-2*s45^2+4*s15*(-s23+s34+s45))/
(2*s12^2*(s12+s15-s34)^2)+(s34^4+2*s15^2*s34*(s15-2*s45)+
6*s15*s34^2*s45+s15^3*(-s15+s45)-2*s34^3*(s15+2*s45))/
(4*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(9*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*s45+
s15^2*(-6*s34+2*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(s15^3+s34^3+s15^2*(2*s23-3*s34-2*s45)+
s15*(s34+2*s45)^2)/(2*s12^2*(s12+s15-s34)^3)-
(9*s34*(3*s15^2+3*s45*(-2*s34+s45)+s15*(-3*s34+4*s45)))/
(8*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(3*s34*(-2*s15^3+5*s34^3-6*s34^2*(2*s15+3*s45)+
s15*s34*(9*s15+10*s45)))/(8*s12^2*(s12+s15-s34)^3*
(s23-s45))+(-411*s15^2-43*s34^2-600*s34*s45+201*s45^2+
6*s15*(4*s34+21*s45))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(52*s34-46*s45)+
s45*(491*s12+1000*s34+24*s45))/(72*s12^2*(s15-s23+s45)^2)+
(-802*s15^2-802*s23^2+363*s23*s34+76*s34^2+423*s23*s45+
135*s34*s45+s15*(-802*s23+726*s34+84*s45))/
(72*s12^2*(s12+s23-s45)^2)+(s15^2*(762*s34-399*s45)+
3*s34*s45*(509*s34+6*s45)+s15*(86*s34^2-202*s34*s45-
66*s45^2))/(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(9*s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(8*s12^2*(s12+s15-s34)^3*
(s23-s45)^2)-(421*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(439*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(433*s15^4+3*s34^2*s45*(3*s34+s45)+
s15^3*(-875*s34+454*s45)+s15*s34*(-9*s34^2+436*s34*s45-
33*s45^2)+s15^2*(451*s34^2-899*s34*s45+21*s45^2)))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(108*s34^3-7*s34^2*(35*s15+87*s45)+
s15*(401*s15^2-63*s15*s45-75*s45^2)+
3*s34*(-88*s15^2+122*s15*s45+67*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-439*s15^4+10*s15^3*(77*s34+3*s45)-
2*s15^2*(53*s34^2+120*s34*s45-33*s45^2)-
6*s15*s34*(57*s34^2-101*s34*s45+25*s45^2)+
3*s34^2*(39*s34^2-204*s34*s45+67*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(54*s34^3-s34^2*(326*s15+69*s45)+s15*(401*s15^2-63*s15*s45-
75*s45^2)+3*s34*(-43*s15^2+41*s15*s45+79*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(-439*s15^4-540*s34^4+7*s34^3*(217*s15-149*s45)-
415*s15^3*s45+24*s15^2*s45^2+72*s45^4+
s15*s34*(1317*s15^2+1903*s15*s45-168*s45^2)+
s34^2*(-1857*s15^2-445*s15*s45+108*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15^2*s45*(445*s15+42*s45)+s34^3*(16*s15+545*s45)+
s34^2*(1664*s15^2+1207*s15*s45+18*s45^2)-
s15*s34*(1680*s15^2+2197*s15*s45+132*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(802*s15^3-3*s15^2*(363*s34-85*s45)+
4*s15*(78*s34^2+202*s34*s45-21*s45^2)+
s34*(-25*s34^2-2121*s34*s45+180*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-90*s34^5-90*s34^4*(-3*s15+s45)-36*s45^4*(s15+s45)-
s34^3*(270*s15^2+259*s15*s45+6*s45^2)+
s34*s45*(-439*s15^3+12*s15^2*s45-36*s45^3)+
s34^2*(90*s15^3+788*s15^2*s45-6*s15*s45^2-36*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-439*s15^4+36*s34^4-54*s34^3*s45+273*s34^2*s45^2+
72*s34*s45^3+72*s45^4+s15^3*(662*s34+30*s45)+
s15^2*(29*s34^2-96*s34*s45+66*s45^2)-
6*s15*(48*s34^3-20*s34^2*s45+49*s34*s45^2+12*s45^3))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(439*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(72*s12^2*(s12+s23-s45)^3))*tr5,
-13/12+(10*s15*(s15^2-3*s15*s23+3*s23^2))/
(s34^2*(-s12-s15+s34))-(15*s15*(s15-2*s23))/
(s34*(-s12-s15+s34))-(s15^3*s23^3)/(3*(s12+s15-s34)^3*
(s12-s34-s45)^3)+(s15^2*s23^2*(s23+s34))/
((s12+s15-s34)^2*(s12-s34-s45)^3)-(s15*s23*(s23+s34)^2)/
((s12+s15-s34)*(s12-s34-s45)^3)+
(s23+s34)^3/(3*(s12-s34-s45)^3)-(30*s15*s23^3)/
((s12+s15-s34)*s34^2*(s12-s34-s45))+
(3*s15*(-3*s23+s34))/((s12+s15-s34)*(s12-s34-s45))+
(s15*(10*s15*s23+12*s23^2-6*s15*s34-13*s23*s34+33*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))-
(s15*(12*s15*s23^2+4*s15*s34*(s15+9*s34)+
s23*(4*s15^2-17*s15*s34+4*s34^2)))/(4*(s12+s15-s34)^3*
(s12-s34-s45))+(s15^3*s23^3)/((s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(3*s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*
(s12-s34-s45))-(12*s15^3*s23^2)/((s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))+(18*s15^2*s23^2)/
((s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*s34^3*(-3*s15+5*s34))/
((s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))-
(s15^2*s34^3*(4*s15+15*s34))/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))-
(3*s15*s34^2)/((s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))-
(3*s15*s34^2*(2*s15+9*s34))/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2*s34^2*(4*s15+11*s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))+
(5*s34^3*s45^3)/(3*(s12+s15-s34)^3*(s12+s23-s45)^3)-
s45^3/((s12-s45)*(s12+s23-s45)^2)-
s45^3/(2*(s12-s45)^2*(s12+s23-s45))-
(3*s45^3)/(2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(3*s45^3*(s15+s45))/((s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(3*s45^3*(s15+s45))/(2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(3*s45^3*(s15+s45)^2)/
((s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(3*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(s45^3*(s15+s45)^3)/((s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(s15+s45)^3)/
(2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(3*s45^2*(s15+s45)^2*(2*s15+s45))/(2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+s45^2/(2*(s15-s23+s45)^2)+
(s34^2*(-s15+s34-s45)*(s15+s45)^2)/(2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(5*s45)/(4*(s15-s23+s45))-
((3*s23)/4+s45)/(s12+s23-s45)+(6*s15*(s23+s45))/
((s12+s15-s34)*(s12-s45))+(5*s34^2*s45^2*(s15-s34+s45))/
((s12+s15-s34)^2*(s12+s23-s45)^3)-
(5*s23^3)/(s34*(-s12+s34+s45)^2)+(5*s15^3*s23^3)/
((s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(15*s15^2*s23^3)/((s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(15*s15*s23^3)/(s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(3*(s23^2+2*s23*s34-s34^2))/(4*(-s12+s34+s45)^2)-
(s15*(s23^2-20*s23*s34+21*s34^2))/(4*(s12+s15-s34)*
(-s12+s34+s45)^2)+(s15*(s23^2*(11*s15-4*s34)+42*s15*s34^2-
2*s23*s34*(13*s15+2*s34)))/(4*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15^2*(12*s15*s23*s34-22*s15*s34^2+
s23^2*(-7*s15+4*s34)))/(4*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(4*s23^3)/((s12-s45)*
(-s12+s34+s45)^2)-(4*s15^3*s23^3)/((s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(12*s15^2*s23^3)/
((s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(12*s15*s23^3)/((s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34^4)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*s34^4)/(2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(8*s15^3*s34^3)/((s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(13*s15^2*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(10*s23^3)/(s34^2*(-s12+s34+s45))+
(10*s15^3*s23^3)/((s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(30*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(15*s23^2)/(s34*(-s12+s34+s45))-(15*s15^3*s23^2)/
((s12+s15-s34)^3*s34*(-s12+s34+s45))+
(15*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))-
(15*s15*s23^2)/(s34*(-s12-s15+s34)*(-s12+s34+s45))-
(3*(5*s23+s34))/(2*(-s12+s34+s45))+
s23^3/((s12-s45)^2*(-s12+s34+s45))+(3*s15^2*s23^3)/
((s12+s15-s34)^2*(s12-s45)^2*(-s12+s34+s45))+
(6*s23^2)/((s12-s45)*(-s12+s34+s45))+
(3*s23+4*s45)/(-s12+s45)+(-9*s15+4*s34+8*s45)/
(2*(s12+s15-s34))+(2*s15*s45-9*s34*s45)/
(2*(s12+s15-s34)*(s12+s23-s45))+
(5*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(3*(s12+s23-s45)^3)+(s34*(s15+s45)*(5*s15^2-6*s15*s34+
s34^2+4*s15*s45-s45^2))/(4*(s12+s15-s34)^3*
(s15-s23+s45))-((3*s23^2)/2+s45^2)/(s12-s45)^2+
(2*(s15*s23+s15*s45+s45^2)^3)/(3*(s12+s15-s34)^3*
(s12-s45)^3)-(3*s45^2*(3*s15^2+4*s15*s45+s45^2))/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(s45*(s15^2-3*s34^2+2*s15*s45+18*s34*s45+5*s45^2))/
(4*(s12+s15-s34)*(s12+s23-s45)^2)-(2*(s23^3+s45^3))/
(3*(s12-s45)^3)-(4*s15^2*s34-s15^2*s45+3*s34^2*s45-
6*s34*s45^2+s45^3)/(4*(s12+s15-s34)^2*(s15-s23+s45))+
(11*s15*s23^2+11*s15*s23*s45+11*s15*s45^2+6*s45^3)/
(2*(s12+s15-s34)*(s12-s45)^2)+
(2*s15*s23*(-7*s15+15*s23)+s15*(-17*s15+19*s23)*s45-
4*s15*s45^2+18*s45^3)/(2*(s12+s15-s34)^2*(s12-s45))+
(2*s15^2*(4*s15-15*s23)*s23+s15^2*(13*s15-s23)*s45+
s15*(21*s15-32*s23)*s45^2-2*s15*s45^3-10*s45^4)/
(2*(s12+s15-s34)^3*(s12-s45))+
(2*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
((s12+s15-s34)*(s12-s45)^3)-
(13*s15^2*s23^2-2*s15*s23*(-11*s15+s23)*s45+
s15*(16*s15+13*s23)*s45^2+22*s15*s45^3+6*s45^4)/
(2*(s12+s15-s34)^2*(s12-s45)^2)-
(2*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
((s12+s15-s34)^2*(s12-s45)^3)+
(5*s15^3*s23^2+s15^2*(11*s15-2*s23)*s23*s45+
s15^2*(7*s15+13*s23)*s45^2+2*s15*(8*s15+s23)*s45^3+
11*s15*s45^4+2*s45^5)/(2*(s12+s15-s34)^3*(s12-s45)^2)-
(10*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
((s12+s15-s34)^3*s34^2)+
(10*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
((s12+s15-s34)^2*s34^2)-(3*s23^2+s23*s45+
s45*(s15+s34+s45))/(4*(s12+s23-s45)^2)+
(s34*(s15+s45)*(-2*s45*(s15+s45)+s34*(s15+3*s45)))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(5*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
((s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(-(s45*(s15+s45))+s34*(2*s15+3*s45)))/
(2*(s12+s15-s34)*(s15-s23+s45)^2)+
(5*s15^2*(5*s15^2+6*s23^2+11*s15*s45+6*s45^2-
3*s23*(3*s15+4*s45)))/((s12+s15-s34)^3*s34)+
(87*s15^2-60*s15*s23+2*s34^2+112*s15*s45+20*s45^2-
4*s34*(7*s15+4*s45))/(4*(s12+s15-s34)^2)+
(2*s45*(2*s15+3*s45)-s34*(s15+9*s45))/(4*(s12+s15-s34)*
(s15-s23+s45))-(5*s15*(6*s23^2-3*s23*(5*s15+2*s45)+
s15*(8*s15+9*s45)))/((s12+s15-s34)^2*s34)-
(8*s45^3*(s15+s45)-4*s34^3*(-5*s15+7*s45)+
s34^2*s45*(20*s15+9*s45)+2*s34*s45*(-10*s15^2-11*s15*s45+
s45^2))/(4*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-6*s34^2*(-2*s15+3*s45)+s34*s45*(s15+12*s45)+
s45*(s15^2-6*s15*s45+s45^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(10*s34^4*(-2*s15+s45)+
4*s34*s45^3*(s15+s45)+4*s45^3*(s15+s45)^2+
5*s34^2*s45^2*(4*s15+s45)-8*s34^3*(s15^2-s15*s45+s45^2))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-2*s34^3*(-17*s15+s45)-24*s15*s34^2*(-s15+s45)+
4*s45^2*(3*s15^2+4*s15*s45+s45^2)+
s34*s45*(20*s15^2+15*s15*s45+s45^2))/(4*(s12+s15-s34)^3*
(s12+s23-s45))+(4*s34^3+3*s34^2*(-9*s15+4*s45)+
s34*(9*s15*(s15+4*s23)+84*s15*s45+60*s45^2)-
2*(87*s15^3-54*s15^2*s23+3*s15*(77*s15-30*s23)*s45+
177*s15*s45^2+32*s45^3))/(12*(s12+s15-s34)^3)+
(21/(4*s12^2)+(10*(s15-s23)^2)/(s12^2*s34^2)+
(15*(-s15+s23))/(s12^2*s34)+(-73*s15+29*s23+8*s34-28*s45)/
(2*s12^2*(s12+s15-s34))+(3*s34)/(4*s12^2*(s12+s23-s45))+
(s15^2*s23^2*(s15-s34)^2)/(3*s12^2*(s12+s15-s34)^3*
(s12-s34-s45)^3)-(2*s15*s23*(s15-s34)*(-(s34*(s23+s34))+
s15*(2*s23+s34)))/(3*s12^2*(s12+s15-s34)^2*
(s12-s34-s45)^3)+(s34^2*(s23+s34)^2-
2*s15*s34*(3*s23^2+4*s23*s34+s34^2)+
s15^2*(6*s23^2+6*s23*s34+s34^2))/(3*s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)+(60*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34^2*(s12-s34-s45))-(15*s15*s23*(s15+4*s23))/
(s12^2*(s12+s15-s34)*s34*(s12-s34-s45))-
(5*s15^3+120*s15*s23^2-87*s15^2*s34+105*s15*s34^2-23*s34^3+
12*s23*(5*s15^2-4*s15*s34+s34^2))/(12*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(-5*s15^4+8*s15^3*(9*s23-2*s34)+
2*s15*(12*s23-17*s34)*s34^2+4*s34^4+
s15^2*(60*s23^2-72*s23*s34+51*s34^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(5*s23^2+2*s23*(-4*s15+s34)+(67*s15^2-170*s15*s34+76*s34^2)/
12)/(s12^2*(s12+s15-s34)*(s12-s34-s45))-
(s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(4*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(6*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(2*s15^3*s23*(4*s15+5*s23))/(s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15^2*s23*(23*s15+30*s23))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23*(7*s15+10*s23))/(s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15*(s15-s34)^2*s34^2*(2*s15+5*s34))/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(3*s15^2-32*s15*s34+15*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(7*s15^3+19*s15^2*s34-31*s15*s34^2+5*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(2*s15*(s15-s34)^2*s34*(2*s15+3*s34))/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(2*s34*(3*s15^2+6*s15*s34-4*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(5*(s15-s34)^2*s34^2*s45^2)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-s45^4/(s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-s45^4/(2*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(2*s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^4*(s15+s45))/(s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(s45^4*(s15+s45)^2)/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45)^2)/(2*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))-(10*s15^2*(3*s15-6*s23+s45))/
(s12^2*(s12+s15-s34)*s34^2)-(10*s15^4*(s15-2*s23+s45))/
(s12^2*(s12+s15-s34)^3*s34^2)+(3*s12-3*s15+5*s34-4*s45)/
(4*s12^2*(s15-s23+s45))+((s15-s34)^2*s34*(s15+s45)*
(s15-s34+s45))/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*
s34*(-s12+s34+s45)^2)+(20*s15^3*s23^2)/
(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(30*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15*(s23*(17*s15-8*s34)*(s15-s34)^2-36*s15*(s15-s34)^2*s34-
12*s15*s23^2*(-2*s15+s34)))/(12*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(-12*s23^2*(-6*s15+s34)+
s34*(-175*s15^2+152*s15*s34-13*s34^2)+
s23*(60*s15^2-62*s15*s34+11*s34^2))/(12*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(4*s34^3*(s23+s34)+
s15^3*(-54*s23+131*s34)+s15*s34*(24*s23^2-44*s23*s34+
51*s34^2)-2*s15^2*(36*s23^2-47*s23*s34+93*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(4*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(16*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(24*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*(s15-s34)^2*s34^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s34^3*(-3*s15+2*s34))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(11*s15^2*(s15-s34)^2*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s15*s34^2*(-19*s15^2+27*s15*s34-8*s34^2))/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(48*s15^2-42*s15*s34+5*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)-(5*s23^2*(-3*s15+s45))/
(s12^2*s34*(-s12+s34+s45)^2)+(4*s23^2*(-3*s15+s45))/
(s12^2*(s12-s45)*(-s12+s34+s45)^2)-(10*s15^4*s23^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(40*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(-s12+s34+s45))+(10*s15^3*s23*(s15+2*s23))/
(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(5*s15^2*s23*(5*s15+12*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+
3*s34^3))/(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45))-(10*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(s23^2*(-3*s15+s45))/
(s12^2*(s12-s45)^2*(-s12+s34+s45))-(5*s23*(3*s23+s45))/
(s12^2*s34*(-s12+s34+s45))+(s23*(6*s15+6*s23+s45))/
(s12^2*(s12-s45)*(-s12+s34+s45))+(s45^3*(3*s15+2*s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(10*s15^3*(3*s15-6*s23+2*s45))/(s12^2*(s12+s15-s34)^2*
s34^2)+(s34*(9*s34+4*s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45))+(5*s15^3*(7*s15-12*s23+8*s45))/
(s12^2*(s12+s15-s34)^3*s34)-
(5*s15^2*(17*s15-26*s23+12*s45))/(s12^2*(s12+s15-s34)^2*
s34)+(-19*s15+29*s23+26*s34+14*s45)/
(s12^2*(4*s12-4*s34-4*s45))+(-29*s15^2-29*s23^2+
9*s23*s34+11*s34^2+s15*(-29*s23+18*s34-6*s45)+6*s23*s45+
51*s34*s45)/(12*s12^2*(s12+s23-s45)^2)-
(s15*(s34-2*s45)+(s12+3*s34-s45)*s45)/
(2*s12^2*(s15-s23+s45)^2)+
(2*(9*s15*s23+8*s23^2-4*s23*s45-10*s45^2))/
(3*s12^2*(s12+s15-s34)*(s12-s45))-
((s15-s34)^2*(3*s15^2-4*s15*s34+s34^2+2*s15*s45-s45^2))/
(4*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(2*s45^2*(s23^2+s23*s45+s45^2))/(3*s12^2*(s12+s15-s34)*
(-s12+s45)^3)+(-6*s15*s34+6*s34^2+6*s15*s45-8*s34*s45+
s45^2)/(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s45^3*(3*s15^2+5*s15*s45+2*s45^2))/(s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+(10*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(3*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(2*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(17*s23*s45^2+17*s45^3+2*s23^2*(9*s15+s45))/
(6*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(5*s15*(13*s15+4*(-4*s23+s45)))/(s12^2*(s12+s15-s34)*s34)-
(2*(s45^3+s15*s45*(s23+s45))^2)/(3*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+((-s15+s34)*(-3*s15^2+3*s15*s34+
s45*(-2*s34+s45)))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s34^2*(-21*s15+5*(2*s34+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
((s23+s34)*(-(s15*(3*s23+s34))+(s23+s34)*(2*s34+s45)))/
(3*s12^2*(s12-s34-s45)^3)-(s34^2*(-6*s15+5*(3*s34+s45)))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(-23*s15*s23-20*s23^2+s34*(80*s15-34*s34-21*s45)+
3*s23*(6*s34+s45))/(12*s12^2*(-s12+s34+s45)^2)+
(52*s34^2+3*s45*(6*s15+s45)-18*s34*(s15+2*s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s15*s23^2*(9*s15+2*s45)+2*s23*s45^2*(22*s15+3*s45)+
3*s45^3*(13*s15+9*s45))/(6*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(458*s15^2+30*s23*s34+12*s34^2+357*s15*s45+
16*s45^2-8*s23*(41*s15+4*s45)-3*s34*(51*s15+29*s45))/
(6*s12^2*(s12+s15-s34)^2)+
(48*s15^3*s23+6*s15*(10*s23-7*s45)*s45^2+24*s45^4+
s15^2*(32*s23^2-78*s23*s45-45*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45))+
(3*s15^2*(s34-s45)+3*s34*s45*(-2*s34+s45)+
s15*(-3*s34^2+10*s34*s45-2*s45^2))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(29*s15^3+36*s34^3+
s34^2*(25*s15-24*s45)-6*s15*s45^2-6*s34*(15*s15^2+s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(5*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(3*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-((-s15+s34)*(s15*s45*(s15+s45)+
s34^2*(3*s15+4*s45)-s34*(3*s15^2+7*s15*s45+3*s45^2)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-59*s34^3+3*s34^2*(s15+4*s45)+s15*(29*s15^2+18*s15*s45+
6*s45^2)-s34*(27*s15^2+46*s15*s45+9*s45^2))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(20*s15^4+90*s34^4+23*s15^3*s45+3*s15^2*s45^2-12*s45^4-
4*s34^3*(23*s15+14*s45)-2*s15*s34*(30*s15^2+67*s15*s45+
6*s45^2)+s34^2*(42*s15^2+167*s15*s45+21*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(6*s15^3*s23^2+10*s45^5+4*s15*s45^3*(3*s23+8*s45)+
s15^2*s45*(2*s23^2+27*s23*s45+22*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(-245*s15^3-6*s34^3+s15^2*(241*s23+107*s34-355*s45)-
30*s34^2*s45+32*s34*s45^2+30*s45^3-
2*s15*(30*s23*s34+3*s34^2-32*s23*s45-89*s34*s45+25*s45^2))/
(6*s12^2*(s12+s15-s34)^3)+
(-90*s15^2*s23+3*s45^2*(-10*s23+s45)+
s15*(-64*s23^2+94*s23*s45+63*s45^2))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45))-
(30*s34^5+12*s45^4*(s15+s45)-12*s34^4*(3*s15+2*s45)+
s34^3*(-18*s15^2+88*s15*s45+15*s45^2)+
2*s34^2*(12*s15^3-52*s15^2*s45-9*s15*s45^2+6*s45^3)+
s34*s45*(40*s15^3+3*s15^2*s45+12*s45^3))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-20*s15^4+s15^3*(88*s34-6*s45)+s15^2*(-110*s34^2+
36*s34*s45+3*s45^2)+6*s15*(6*s34^3-5*s34^2*s45-
5*s34*s45^2-6*s45^3)+3*(2*s34^4-s34^2*s45^2-4*s34*s45^3-
6*s45^4))/(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(5*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(3*s12^2*(s12+s23-s45)^3))*tr5,
-126503/2592-(175*s23)/(54*s12)+(175*s15*s23^2)/
(27*s12*(s12+s15-s34)^2)+(s15-2*s23)/(12*s34)+
s23^2/(12*s15*s34)+s23/(12*(-s15+s34))-
s23^2/(12*s15*(-s15+s34))+s23^2/(12*(s12+s15-s34)*
(-s15+s34))+(2*s34-3*s45)/(6*s12-6*s34)-
(5*s15^2*s23^3)/(2*(s12+s15-s34)^3*s34*(s12-s45))+
(5*s15*s23^3)/((s12+s15-s34)^2*s34*(s12-s45))-
(5*s23^3)/(2*(s12+s15-s34)*s34*(s12-s45))-
(175*s23^3)/(54*s12*s45^2)+(175*s15^3*s23^3)/
(54*s12*(s12+s15-s34)^3*s45^2)-(175*s15^2*s23^3)/
(18*s12*(s12+s15-s34)^2*s45^2)+(175*s15*s23^3)/
(18*s12*(s12+s15-s34)*s45^2)+(175*s23^3)/
(54*(s12-s45)*s45^2)-(175*s15^3*s23^3)/(54*(s12+s15-s34)^3*
(s12-s45)*s45^2)+(175*s15^2*s23^3)/(18*(s12+s15-s34)^2*
(s12-s45)*s45^2)-(175*s15*s23^3)/(18*(s12+s15-s34)*
(s12-s45)*s45^2)+(175*s23^2)/(27*s12*s45)+
(20*s15^2*s23^3)/(27*s12*(s12+s15-s34)^3*s45)+
(5*s15*(35*s15-8*s23)*s23^2)/(27*s12*(s12+s15-s34)^2*s45)+
(10*s23^2*(-35*s15+2*s23))/(27*s12*(s12+s15-s34)*s45)+
(25*(113*s23^2-114*s15*s34+57*s23*s34))/(432*(s12+s15-s34)*
s45)+(25*s15^2*(225*s23^2+339*s23*s34+227*s34*(-s15+s34)))/
(432*(s12+s15-s34)^3*s45)-
(25*s15*(338*s23^2+340*s23*s34+s34*(-341*s15+114*s34)))/
(432*(s12+s15-s34)^2*s45)-(175*s23^3)/(27*(s12-s45)^2*s45)+
(175*s15^3*s23^3)/(27*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(175*s15^2*s23^3)/(9*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(175*s15*s23^3)/(9*(s12+s15-s34)*(s12-s45)^2*s45)-
(625*s23^2)/(48*(s12-s45)*s45)+(5*s15^2*s23^2*(125*s15+24*s23))/
(48*(s12+s15-s34)^3*(s12-s45)*s45)-
(5*s15*s23^2*(125*s15+16*s23))/(16*(s12+s15-s34)^2*(s12-s45)*
s45)+(5*s23^2*(125*s15+8*s23))/(16*(s12+s15-s34)*(s12-s45)*
s45)+(475*s34*s45)/(72*(-s15+s23)*(s12+s15-s34))+
(25*(56*s23+57*s34)*s45)/(432*s15*(s12+s15-s34))+
((8*s23+15*s34-5*s45)*s45)/(36*(s12-s34)*(s12+s15-s34))-
(175*s45)/(27*(s12-s45))+(475*s34*s45)/(48*(s12+s15-s34)*
(s12+s23-s45))-(s34*s45^2)/(36*(s12-s34)*
(s12+s15-s34)^2)-(s34*s45^2)/(9*(s12-s34)^2*
(s12+s15-s34))+(175*s34^2*s45^2)/(54*s15*(s12+s15-s34)^3)+
(475*s34^2*s45^2)/(144*s15*(-s15+s23)*(s12+s15-s34)^2)+
(475*s34^3*s45^2)/(144*s15*(-s15+s23)*(s12+s15-s34)^3)+
s45^2/(18*s12*s34-18*s34^2)-(175*s45^2)/(27*(s12-s45)^2)-
(475*s45^2)/(144*(s12-s45)*(s12+s23-s45))+
(475*s15^3*s45^2)/(144*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+(475*s45^2*(s15+s45))/(48*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-(475*s45^2*(s15+s45)^2)/
(48*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(475*s45^2*(s15+s45)^3)/(144*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(5*s15^3*(2*s15-3*s23+s45))/
(2*(s12+s15-s34)^3*s34)-(475*s15^2*s34)/(144*(s12+s15-s34)*
s45*(-s23+s45))-(475*s15^2*s34*(-s15+s34))/
(72*(s12+s15-s34)^2*s45*(-s23+s45))-
(475*s15^2*s34*(-s15+s34)^2)/(144*(s12+s15-s34)^3*s45*
(-s23+s45))+(475*s45)/(144*(-s23+s45))+
(475*s15^2*s34^3)/(144*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(475*s34*s45)/(48*(s12+s15-s34)*
(s15-s23+s45))+(475*s34^3*(s15+s45))/(48*(s12+s15-s34)^3*
(s15-s23+s45))-(475*s45^2)/(144*(-s23+s45)*
(s15-s23+s45))-(475*s34*s45^2)/(48*(s12+s15-s34)*
(-s23+s45)*(s15-s23+s45))-(475*s34^2*s45^2)/
(48*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))-
(475*s34^3*s45^2)/(144*(s12+s15-s34)^3*(-s23+s45)*
(s15-s23+s45))+(475*(s23+s45))/(144*(s12+s23-s45))+
(s45*(-s34+s45))/(9*(s12-s34)^2)+(5*s15^2*s23^3)/
(2*s12*(s12+s15-s34)^3*(s34+s45))-(5*s15*s23^2*(s15+s23))/
(s12*(s12+s15-s34)^2*(s34+s45))+
(5*s23*(s15^2+4*s15*s23+s23^2))/(2*s12*(s12+s15-s34)*
(s34+s45))-(5*s15^2*(-s15+s23)^3)/(2*(s12+s15-s34)^3*s34*
(s34+s45))+(5*s15*(-s15+s23)^3)/((s12+s15-s34)^2*s34*
(s34+s45))+(5*(-s15+s23)^3)/(2*s34*(-s12-s15+s34)*
(s34+s45))-(5*s23*(s15+2*s23-s45))/(2*s12*(s34+s45))+
(5*s15*(2*s15-5*s23+s45))/(2*(-s12-s15+s34)*(s34+s45))+
(475*s45^3*(2*s15+s34+s45))/(144*(s12+s15-s34)^3*
(s12+s23-s45))+(475*s34^2*(s15+2*s45))/
(48*(s12+s15-s34)^2*(s15-s23+s45))-
(475*s45^2*(3*s15+3*s34+2*s45))/(144*(s12+s15-s34)^2*
(s12+s23-s45))+(5*s23*(8*s15-70*s23+35*s45))/
(54*s12*(s12+s15-s34))+(25*s34*s45*(56*s23+57*s34+56*s45))/
(432*s15*(s12+s15-s34)^2)+(8667*s15-5806*s23-2994*s34+
5877*s45)/(432*(s12+s15-s34))+
(2*s15^2-4*s15*s23+2*s23^2+3*s15*s45-3*s23*s45+s45^2)/
(18*s34*(-s12-s15+s34))+
(s15*(-179*s15^2+268*s15*s23+s23^2+2*s15*s45-2*s23*s45+
s45^2))/(36*(s12+s15-s34)^2*s34)+
(5*(375*s15*s23+375*s15*s45+304*s45^2))/(48*(s12+s15-s34)*
(s12-s45))+(175*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(s12-s45)^2)+
(5*(s15*(7*s15^2-13*s15*s23+3*s23^2)+s15*(9*s15-7*s23)*s45+
5*s15*s45^2+s45^3))/(2*(s12+s15-s34)^2*(s34+s45))-
(5*(2*s15*s23*(1125*s15+248*s23)+s15*(1690*s15+2181*s23)*s45+
2954*s15*s45^2+1264*s45^3))/(144*(s12+s15-s34)^2*
(s12-s45))-(175*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+
s15*(s15+2*s23)*s45^2+2*s15*s45^3+s45^4))/
(9*(s12+s15-s34)^2*(s12-s45)^2)+
(175*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(27*(s12+s15-s34)^3*(s12-s45)^2)-
(5*(s15^2*(5*s15^2-9*s15*s23+3*s23^2)+s15^2*(10*s15-9*s23)*
s45+s15*(10*s15-3*s23)*s45^2+5*s15*s45^3+s45^4))/
(2*(s12+s15-s34)^3*(s34+s45))+
(5*(3*s15^2*s23*(1125*s15+496*s23)+s15^2*(2255*s15+6543*s23)*
s45+6*s15*(1021*s15+528*s23)*s45^2+5487*s15*s45^3+
1616*s45^4))/(432*(s12+s15-s34)^3*(s12-s45))+
(475*(s45^2+s34*(s15+s45)))/(144*(s12+s15-s34)*(s23-s45))+
(475*(-(s15^2*s45^2)+3*s34^3*(s15+s45)+3*s15*s34*s45*
(s15+s45)-3*s34^2*(s15+s45)^2))/(144*(-s15+s23)*
(s12+s15-s34)^3)+(475*(s15*s45^2-s34*s45*(5*s15+2*s45)+
s34^2*(4*s15+5*s45)))/(144*(-s15+s23)*(s12+s15-s34)^2)+
(475*(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2)))/(144*(s12+s15-s34)^3*(s23-s45))+
(475*(s15*s45^2+s34^2*(4*s15+5*s45)+s34*(-s15^2+2*s45^2)))/
(144*(s12+s15-s34)^2*(s23-s45))+
(-1400*s23^2+s23*(7074*s15-2825*s34+4224*s45)-
3*(5428*s15^2-5204*s15*s34+475*s34^2+10381*s15*s45-
2833*s34*s45+3528*s45^2))/(432*(s12+s15-s34)^2)+
(5*(840*s15*s23^2+15*s23*s34*(169*s15+56*s45)+
15*s34^2*(170*s15+113*s45)-5*s34*(510*s15^2+339*s15*s45+
56*s45^2)+3*(614*s15^3+1842*s15^2*s45+1557*s15*s45^2+
424*s45^3)))/(432*(s12+s15-s34)^3)+
(-321/(16*s12^2)+s23/(12*s12*s15*s34)+
(5*s15^4)/(2*s12^2*(s12+s15-s34)^3*s34)+
s23/(12*s12*s15^2-12*s12*s15*s34)+(s15*(85*s15+5*s23-4*s45))/
(36*s12^2*(s12+s15-s34)*s34)+(5*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(s12-s45))-
(15*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)^2*s34*(s12-s45))+
(15*s15*s23^2)/(2*s12^2*(s12+s15-s34)*s34*(s12-s45))+
(475*(s15+s23-s34))/(144*s12^2*(s12+s23-s45))-
(s15^2*(179*s15+s23-s45))/(36*s12^2*(s12+s15-s34)^2*s34)+
(475*s34)/(144*s12^2*s45)+(25*s34*(-284*s15+113*s23+114*s34))/
(432*s12^2*(s12+s15-s34)*s45)+
(25*s34*(397*s15^2-282*s15*s23+56*s23^2-454*s15*s34+
113*s23*s34+57*s34^2))/(432*s12^2*(s12+s15-s34)^2*s45)-
(25*s15*s34*(56*s23^2+170*(s15-s34)^2+169*s23*(-s15+s34)))/
(432*s12^2*(s12+s15-s34)^3*s45)-(175*s45)/(54*s12^2*s15)+
(475*s34*s45)/(144*s12^2*s15*(s15-s23))-(175*s34*s45)/
(18*s12^2*s15*(s12+s15-s34))-(175*s34^2*s45)/
(18*s12^2*s15*(s12+s15-s34)^2)+(s34^2*s45)/
(36*s12^2*(s12-s34)*(s12+s15-s34)^2)+
(475*s34^2*s45)/(48*s12^2*s15*(s15-s23)*(s12+s15-s34))+
(s34^2*s45)/(9*s12^2*(s12-s34)^2*(s12+s15-s34))-
(175*s34^3*s45)/(54*s12^2*s15*(s12+s15-s34)^3)+
(475*s34^3*s45)/(48*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(475*s34^4*s45)/(144*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)+
(475*(s12+3*s34)*s45)/(144*s12^2*(s23-s45)*(-s15+s23-s45))-
(475*s45^3)/(144*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(475*s45^3*(s15+s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(475*s45^3*(s15+s45)^2)/(144*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(475*s34)/(72*s12^2*(-s23+s45))+
(475*s15*s34)/(144*s12^2*s45*(-s23+s45))+
(475*s15*(s15-s34)^2*s34)/(48*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(475*s15*s34*(-s15+s34))/
(48*s12^2*(s12+s15-s34)*s45*(-s23+s45))+
(475*s15*s34*(-s15+s34)^3)/(144*s12^2*(s12+s15-s34)^3*s45*
(-s23+s45))+(475*s15*(s15-s34)^2*s34^2)/
(144*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(475*s15*(s15-s34)*s34^2)/(72*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45))+(475*s15*s34^2)/(144*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45))+(475*s34^2*s45)/
(24*s12^2*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(475*s34^3*s45)/(36*s12^2*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+(475*s34^4*s45)/(144*s12^2*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45))+(475*(-2*s34+s45))/
(144*s12^2*(-s15+s23))+(475*(-2*s34+s45))/
(144*s12^2*(s15-s23+s45))-(475*(s15-3*s34)*s34*
(s15-s34+s45))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(5*(s15-s23)^2)/(2*s12^2*s34*(s34+s45))+
(5*s15^3*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^3*s34*
(s34+s45))-(15*s15^2*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^2*s34*(s34+s45))+
(15*s15*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)*s34*(s34+s45))+
(5*(2*s15-2*s23+s45))/(2*s12^2*(s34+s45))+
(-3*s12+4*s15-4*s23+3*s45)/(36*s12^2*s34)+
(475*s34*(4*s15-6*s34+3*s45))/(144*s12^2*(s12+s15-s34)*
(s23-s45))+(s34*(-6*s34+5*s45))/(18*s12^2*(s12-s34)*
(s12+s15-s34))+(8578*s15-4015*s23-5291*s34+2524*s45)/
(144*s12^2*(s12+s15-s34))-(5*s23^2)/
(s12^2*(2*s12*s34-2*s34*s45))+
(475*s45*(-2*s15*s34+2*s34^2+s45^2))/(144*s12^2*
(s12+s15-s34)^2*(s12+s23-s45))-
(175*s45*(s23^2+s23*s45+s45^2))/(27*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(5*(9*s15^2-10*s15*s23+s23^2+9*s15*s45-
3*s23*s45+3*s45^2))/(2*s12^2*(s12+s15-s34)*(s34+s45))-
(5*(352*s23^2+655*s23*s45+655*s45^2))/(144*s12^2*
(s12+s15-s34)*(s12-s45))+(-30906*s15^2-5612*s23*s34-
14137*s34^2+s15*(26154*s23+30421*s34-17196*s45)+
6360*s23*s45+16221*s34*s45+6585*s45^2)/
(432*s12^2*(s12+s15-s34)^2)-
(475*(2*s34^2+s15*s45-2*s34*(s15+s45)))/(48*s12^2*(-s15+s23)*
(s12+s15-s34))-(475*s45^2*(s34^2+s34*s45+
s45*(s15+s45)))/(144*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))-(475*s34^2*(2*s34^2+s15*(2*s15+s45)-
2*s34*(2*s15+s45)))/(144*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(175*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(27*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(175*s45*(s45^2+s15*(s23+s45))^2)/
(27*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(475*(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45)))/
(144*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(475*s34^2*(-2*s15^2+4*s15*s34+s34*(-2*s34+s45)))/
(144*s12^2*(s12+s15-s34)^3*(s23-s45))+
(475*s34*(-2*s15^2+8*s15*s34+3*s34*(-2*s34+s45)))/
(144*s12^2*(s12+s15-s34)^2*(s23-s45))+
(475*(s15*(4*s34-s45)+6*s34*(-s34+s45)))/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(475*(2*s34^4+s15^3*s45+6*s15*s34^2*(s15+s45)-
2*s15^2*s34*(s15+2*s45)-2*s34^3*(3*s15+2*s45)))/
(144*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(475*(s34^2*(2*s34-3*s45)+s15^2*(2*s34-s45)+
s15*s34*(-4*s34+3*s45)))/(48*s12^2*(s15-s23)*
(s12+s15-s34)^2)+(5*(2112*s15*s23^2+202*s23*s45*
(25*s15+8*s45)+s45^2*(4495*s15+4141*s45)))/
(432*s12^2*(s12+s15-s34)^2*(s12-s45))-
(5*(5*s15^4+s45^4+s15*s45^2*(-2*s23+5*s45)+
s15^3*(-6*s23+10*s45)+s15^2*(s23^2-6*s23*s45+10*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45))-
(5*(2176*s45^4+2*s15*s45^2*(1616*s23+2353*s45)+
s15^2*(1056*s23^2+3085*s23*s45+2530*s45^2)))/
(432*s12^2*(s12+s15-s34)^3*(s12-s45))+
(5*(2*s15*s23^2-s23*(14*s15^2+9*s15*s45+s45^2)+
3*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45))+
(5*(2490*s15^3+s15^2*(-2829*s23-2972*s34+2440*s45)+
2*s15*(1130*s34^2+8*s23*(35*s34-159*s45)-1697*s34*s45-
725*s45^2)-2*(280*s23*s34^2+565*s34^3-280*s34^2*s45+
636*s34*s45^2+700*s45^3)))/(432*s12^2*(s12+s15-s34)^3))*
tr5,1573/216+(4*s23)/(9*s12)-(5*s15*s23^2)/
(9*s12*(s12+s15-s34)^2)+(5*(s15+s34))/(2*(s23+s34))+
(5*s15^2*s34^3)/(2*(s12+s15-s34)^3*(s23+s34)*(s12+s23-s45))-
(5*s15*s34^3)/(2*(s12+s15-s34)^2*(s23+s34)*(s12+s23-s45))+
(263*s23-242*s45)/(144*(s12+s23-s45))+
(s15^2*(926*s15-461*s34)*s34^2)/(48*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23-s45))-(733*s15^2*s34^2)/(48*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23-s45))+(427*s15^3*s34^3)/
(144*(-s15+s23)^2*(s12+s15-s34)^3*(-s15+s23-s45))+
(4*s23^3)/(9*s12*s45^2)-(4*s15^3*s23^3)/(9*s12*(s12+s15-s34)^3*
s45^2)+(4*s15^2*s23^3)/(3*s12*(s12+s15-s34)^2*s45^2)-
(4*s15*s23^3)/(3*s12*(s12+s15-s34)*s45^2)-
(4*s23^3)/(9*(s12-s45)*s45^2)+(4*s15^3*s23^3)/
(9*(s12+s15-s34)^3*(s12-s45)*s45^2)-
(4*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)*s45^2)+
(4*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)*s45^2)-
(8*s23^2)/(9*s12*s45)-(s15^2*s23^2*(3*s15+5*s23))/
(18*s12*(s12+s15-s34)^3*s45)+(5*s15*s23^2*(-s15+s23))/
(9*s12*(s12+s15-s34)^2*s45)+((29*s15-5*s23)*s23^2)/
(18*s12*(s12+s15-s34)*s45)+(91*s23^2+138*s15*s34-69*s23*s34)/
(72*(s12+s15-s34)*s45)-(s15*(12*s15^2-36*s15*s23+142*s23^2+
185*s15*s34+44*s23*s34-138*s34^2))/(72*(s12+s15-s34)^2*
s45)+(s15^2*(12*s15^2-36*s15*s23+51*s23^2+35*s15*s34+
93*s23*s34-47*s34^2))/(72*(s12+s15-s34)^3*s45)+
(8*s23^3)/(9*(s12-s45)^2*s45)-(8*s15^3*s23^3)/
(9*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(8*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(8*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)+
(3*s15^3*s23^2)/(8*(s12+s15-s34)^3*(s12-s45)*s45)-
(9*s15^2*s23^2)/(8*(s12+s15-s34)^2*(s12-s45)*s45)+
(9*s15*s23^2)/(8*(s12+s15-s34)*(s12-s45)*s45)+
(23*s15^2*(s15-s34)*s34)/(12*(s12+s15-s34)^2*(s23-s45)*s45)-
(23*s15^2*s34)/(24*(s12+s15-s34)*(s23-s45)*s45)-
(23*s15^2*s34*(-s15+s34)^2)/(24*(s12+s15-s34)^3*(s23-s45)*
s45)-s45/(6*s15)-(427*s15*s34*s45)/(72*(-s15+s23)^2*
(s12+s15-s34))-(5*s34^2*s45)/(2*s15*(s12+s15-s34)*
(s23+s34))+(s34*(-20*s23+111*s34-20*s45)*s45)/
(72*s15*(s12+s15-s34)^2)+(8*s45)/(9*(s12-s45))+
(155*s45)/(18*(s23-s45))-(5*s34^2*s45^2)/
(18*s15*(s12+s15-s34)^3)-(19*s34^2*s45^2)/
(24*s15*(-s15+s23)*(s12+s15-s34)^2)-(19*s34^3*s45^2)/
(24*s15*(-s15+s23)*(s12+s15-s34)^3)+
(5*s34^3*s45^2)/(2*s15*(s12+s15-s34)^3*(s23+s34))+
(8*s45^2)/(9*(s12-s45)^2)+(529*s45^2)/(144*(s23-s45)^2)+
(s34^2*(351*s34-8*s45)*s45^2)/(48*s15*(s12+s15-s34)^3*
(s23-s45))-(s15^3*s45^2)/(6*s12*(s12+s15-s34)^3*
(s12+s23-s45))-(41*s45^2)/(24*(s12-s45)*(s12+s23-s45))+
(241*s15^2*s45^2)/(16*(s12+s15-s34)^2*(s23-s45)*
(s12+s23-s45))-(529*s45^3)/(144*s15*(s23-s45)^2)-
(529*s34*s45^3)/(48*s15*(s12+s15-s34)*(s23-s45)^2)-
(529*s34^2*s45^3)/(48*s15*(s12+s15-s34)^2*(s23-s45)^2)-
(529*s34^3*s45^3)/(144*s15*(s12+s15-s34)^3*(s23-s45)^2)+
(397*s45^3)/(144*s15^2*(s23-s45))+(397*s34*s45^3)/
(48*s15^2*(s12+s15-s34)*(s23-s45))+(397*s34^2*s45^3)/
(48*s15^2*(s12+s15-s34)^2*(s23-s45))+
(397*s34^3*s45^3)/(144*s15^2*(s12+s15-s34)^3*(s23-s45))+
(475*(s15^2+s15*s34+s34^2)*s45^3)/(72*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(475*s15^3*s45^3)/(72*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45)^2)-(529*s15^3*s45^3)/
(144*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))+
(41*s45^2*(s15+s45))/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(41*s45^2*(s15+s45)^2)/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(41*s45^2*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(5*s23*(s15-2*s23+s45))/(18*s12*(s12+s15-s34))+
(463*s15^3*s34^3)/(72*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(463*s45^2)/(72*(s15-s23+s45)^2)+
(463*s45^3)/(72*s15*(s15-s23+s45)^2)+(463*s34*s45^3)/
(24*s15*(s12+s15-s34)*(s15-s23+s45)^2)+
(463*s34^2*s45^3)/(24*s15*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(463*s34^3*s45^3)/(72*s15*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(1553*s45)/(144*(s15-s23+s45))-(119*s45^2)/
(8*s15*(s15-s23+s45))+(s34^2*(359*s34-8*s45)*s45^2)/
(48*s15*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*(s34-4*s45)*s45^2)/(12*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(397*s45^3)/(144*s15^2*(s15-s23+s45))+
(397*s34*s45^3)/(48*s15^2*(s12+s15-s34)*(s15-s23+s45))+
(397*s34^2*s45^3)/(48*s15^2*(s12+s15-s34)^2*(s15-s23+s45))+
(397*s34^3*s45^3)/(144*s15^2*(s12+s15-s34)^3*(s15-s23+s45))-
(s15^3*(s23+s45))/(6*s12*(s12+s15-s34)^3)+
(5*s34^2*s45*(-s34+s45))/(2*s15*(s12+s15-s34)^2*(s23+s34))+
(463*s34*s45*(s15+2*s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)-(s34*s45^2*(5*s34+4*s45))/
(12*s15*(s12+s15-s34)^2*(s23-s45))-(s45^2*(1069*s34+8*s45))/
(48*s15*(s12+s15-s34)*(s15-s23+s45))-
(s45^2*(1093*s34+8*s45))/(48*s15*(s12+s15-s34)*(s23-s45))+
(1371*s15-364*s23+276*s34+30*s45)/(144*(s12+s15-s34))-
(s15^2*s45^2*(332*s15+143*s45))/(16*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+(s45*(-8*s15-981*s34+331*s45))/
(48*(s12+s15-s34)*(s12+s23-s45))-
(361*s45^2)/(24*s15*s23-24*s15*s45)+
(-101*s15*s34+224*s15*s45-1306*s34*s45)/(144*(-s15+s23)*
(s12+s15-s34))+(5*(3*s15^2+2*s15*s34+2*s15*s45-s34*s45))/
(2*(-s12-s15+s34)*(s23+s34))+
((-5*s23*s45)/18+(11*s34*s45)/8)/(s15*(s12+s15-s34))+
(475*s45^2*(-3*s34^2+s15*s45+2*s34*s45))/(72*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^2*(-4179*s15^2+776*s15*s34-
4203*s15*s45+674*s34*s45-1425*s45^2))/(72*(s12+s15-s34)^3*
(s15-s23+s45))+(215*s15*s34-314*s34*s45-819*s45^2)/
(144*(s12+s15-s34)*(s23-s45))+
(s45*(-2850*s15*s34+303*s15*s45+615*s34*s45-47*s45^2))/
(144*(s12+s15-s34)^2*(s12+s23-s45))+
(9*s15*s23+9*s15*s45-32*s45^2)/(8*(s12+s15-s34)*(s12-s45))-
(3*s23^2)/(8*s12*s45-8*s45^2)+
(463*s34^3*(2*s15^2+3*s15*s45+2*s45^2))/(36*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(463*s34^2*(s15^2+3*s15*s45+3*s45^2))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s34*(467*s15^2-338*s15*s34+942*s15*s45+225*s34*s45+483*s45^2))/
(24*(s12+s15-s34)^2*(s15-s23+s45))-
(8*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(3*(s12+s15-s34)*(s12-s45)^2)+
(2*s15*s23*(-27*s15+16*s23)+s15*(-118*s15+69*s23)*s45+
10*s15*s45^2+128*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(3*s15^2*(27*s15-32*s23)*s23+s15^2*(209*s15-207*s23)*s45-
6*s15*(-43*s15+48*s23)*s45^2-111*s15*s45^3-160*s45^4)/
(72*(s12+s15-s34)^3*(s12-s45))+
(8*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*
s45^2+2*s15*s45^3+s45^4))/(3*(s12+s15-s34)^2*
(s12-s45)^2)-(8*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(9*(s12+s15-s34)^3*(s12-s45)^2)-
(5*(3*s34^2*s45^2+s34^3*(-s15+s45)-3*s15*s34*s45*(s15+s45)+
s15^2*(s15+s45)^2))/(2*(s12+s15-s34)^3*(s23+s34))-
(475*(s23^2+s23*s45+s45*(-3*s34+s45)))/(72*(s12+s23-s45)^2)+
(475*s45*(3*s34^2+s45^2-3*s34*(s15+2*s45)))/
(72*(s12+s15-s34)*(s12+s23-s45)^2)+
(8*s45*(s15+2*s45)+s34*(-49*s15+1417*s45))/
(48*(s12+s15-s34)*(-s15+s23-s45))-
(529*(s45^3+s34*(s15^2+s15*s45+s45^2)))/(144*(s12+s15-s34)*
(s23-s45)^2)+(427*(s15-s34)*(s15^2*s45^2-
s15*s34*s45*(3*s15+2*s45)+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(144*(-s15+s23)^2*(s12+s15-s34)^3)+
(5*(s34^2*s45+s34*(s15^2-4*s15*s45-2*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2)))/(2*(s12+s15-s34)^2*
(s23+s34))-(427*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(144*(-s15+s23)^2*
(s12+s15-s34)^2)+(2*s15^2*s45*(-890*s15+57*s45)+
s34^3*(1155*s15+157*s45)+9*s15*s34*(451*s15^2+413*s15*s45-
38*s45^2)+6*s34^2*(-869*s15^2-349*s15*s45+57*s45^2))/
(144*(-s15+s23)*(s12+s15-s34)^3)+
(40*s23^2-2*s23*(-210*s15+91*s34+60*s45)+
3*(-1269*s15^2-32*s15*s34+46*s34^2-350*s15*s45+174*s34*s45+
120*s45^2))/(144*(s12+s15-s34)^2)+
(360*s34^2*s45^2+360*s34^3*(-s15+s45)+
s34*s45^2*(3210*s15+691*s45)+2*s45^2*(1605*s15^2+679*s15*s45+
123*s45^2))/(144*(s12+s15-s34)^3*(s12+s23-s45))+
(2*s15*(778*s15-57*s45)*s45-3*s34^2*(-388*s15+383*s45)+
s34*(-5036*s15^2-407*s15*s45+228*s45^2))/(144*(-s15+s23)*
(s12+s15-s34)^2)-(3*s34^2*(-66*s15+259*s45)+
s45^2*(819*s15+445*s45)+s34*(2620*s15^2+1876*s15*s45+
3807*s45^2))/(144*(s12+s15-s34)^2*(s23-s45))+
(-2*s15*s45^2*(1494*s15+433*s45)+s34^3*(-17*s15+777*s45)-
12*s34^2*(199*s15^2+469*s15*s45+249*s45^2)+
s34*(2405*s15^3-2988*s15*s45^2-445*s45^3))/
(144*(s12+s15-s34)^3*(s23-s45))-
(529*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(144*(s12+s15-s34)^3*(s23-s45)^2)-
(529*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(144*(s12+s15-s34)^2*
(s23-s45)^2)+(-120*s15*s23^2+6*s34^2*(22*s15+91*s45)+
2*s34*(-138*s15^2-345*s15*s45+8*s45^2)+
3*(695*s15^3+316*s15^2*s45+62*s15*s45^2-64*s45^3)-
6*s23*(4*s15*(7*s15+3*s45)+s34*(-71*s15+20*s45)))/
(144*(s12+s15-s34)^3)+(-563/(144*s12^2)+
(651*s12+51*s15+1031*s34-114*s45)/(144*s12^2*(-s15+s23))+
(162*s15+11*s23-141*s34-20*s45)/(24*s12^2*(s12+s15-s34))+
(113*s34)/(36*s12^2*(s23-s45))-(5*s34^2)/(2*s12^2*(s23+s34)*
(s12+s23-s45))+(5*s15*(s15-s34)^2*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(s12+s23-s45))+
(5*(3*s15-2*s34)*s34^2)/(2*s12^2*(s12+s15-s34)*(s23+s34)*
(s12+s23-s45))-(5*s34^2*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(s12+s23-s45))-
(5*(s12-3*s15+s34-s45))/(2*s12^2*(s23+s34))-
(23*s34)/(24*s12^2*s45)+(12*s15^2-24*s15*s23+12*s23^2+
116*s15*s34+91*s23*s34-138*s34^2)/(72*s12^2*(s12+s15-s34)*
s45)+(s15*(2*(6*s15-11*s34)*(s15-s34)^2+
4*s23^2*(3*s15+5*s34)+s23*(-24*s15^2+95*s15*s34-
71*s34^2)))/(72*s12^2*(s12+s15-s34)^3*s45)-
(24*s15^3+s15^2*(-48*s23+s34)+2*s15*(12*s23^2+93*s23*s34-
47*s34^2)+s34*(20*s23^2-91*s23*s34+69*s34^2))/
(72*s12^2*(s12+s15-s34)^2*s45)+(23*s15*s34)/
(24*s12^2*(s23-s45)*s45)+(23*s15*(s15-s34)^2*s34)/
(8*s12^2*(s12+s15-s34)^2*(s23-s45)*s45)+
(23*s15*s34*(-s15+s34))/(8*s12^2*(s12+s15-s34)*(s23-s45)*
s45)+(23*s15*s34*(-s15+s34)^3)/(24*s12^2*(s12+s15-s34)^3*
(s23-s45)*s45)+(5*s45)/(18*s12^2*s15)+
(19*s34*s45)/(24*s12^2*s15*(-s15+s23))+
(5*s34*s45)/(6*s12^2*s15*(s12+s15-s34))+
(5*s34^2*s45)/(6*s12^2*s15*(s12+s15-s34)^2)+
(19*s34^2*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(5*s34^3*s45)/(18*s12^2*s15*(s12+s15-s34)^3)+
(19*s34^3*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(19*s34^4*s45)/(24*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)-
(5*s34*s45)/(2*s12^2*s15*(s23+s34))-(15*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34))-
(15*s34^3*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(529*s34^2*s45^2)/(24*s12^2*s15*(s12+s15-s34)*(s23-s45)^2)+
(529*s34^3*s45^2)/(36*s12^2*s15*(s12+s15-s34)^2*(s23-s45)^2)+
(529*s34^4*s45^2)/(144*s12^2*s15*(s12+s15-s34)^3*(s23-s45)^2)+
(529*(s12+3*s34)*s45^2)/(144*s12^2*s15*(s23-s45)^2)-
(397*s34^2*s45^2)/(24*s12^2*s15^2*(s12+s15-s34)*(s23-s45))-
(397*s34^3*s45^2)/(36*s12^2*s15^2*(s12+s15-s34)^2*(s23-s45))-
(397*s34^4*s45^2)/(144*s12^2*s15^2*(s12+s15-s34)^3*(s23-s45))-
(397*(s12+3*s34)*s45^2)/(144*s12^2*s15^2*(s23-s45))+
(475*(s15-s34)*s34^2*s45^2)/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(41*s45^3)/(24*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+(41*s45^3*(s15+s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(41*s45^3*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(463*s15^2*(s15-s34)^2*s34^2)/
(72*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(463*s15^2*(s15-s34)*s34^2)/(36*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(s15-s23+s45)^2)+(463*s15^2*s34^2)/
(72*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
(463*s34^2*s45^2)/(12*s12^2*s15*(s12+s15-s34)*
(s15-s23+s45)^2)-(463*s34^3*s45^2)/(18*s12^2*s15*
(s12+s15-s34)^2*(s15-s23+s45)^2)-(463*s34^4*s45^2)/
(72*s12^2*s15*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(463*(s12+3*s34)*s45^2)/(72*s12^2*s15*(s15-s23+s45)^2)+
(43*s15*s34)/(8*s12^2*(s15-s23)*(s15-s23+s45))+
(427*s15^2*(s15-s34)^2*s34^2)/(144*s12^2*(s15-s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))-
(427*s15^2*(s15-s34)*s34^2)/(72*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))+(427*s15^2*s34^2)/
(144*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-463*s15+221*s34))/(36*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(-425*s15+304*s34))/(18*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45))+
(s15*s34*(2239*s15^2-3510*s15*s34+1271*s34^2))/
(72*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(627*s12+323*s15+1183*s34-242*s45)/(144*s12^2*
(s15-s23+s45))-(397*s34^2*s45^2)/(24*s12^2*s15^2*
(s12+s15-s34)*(s15-s23+s45))-(397*s34^3*s45^2)/
(36*s12^2*s15^2*(s12+s15-s34)^2*(s15-s23+s45))-
(397*s34^4*s45^2)/(144*s12^2*s15^2*(s12+s15-s34)^3*
(s15-s23+s45))-(397*(s12+3*s34)*s45^2)/
(144*s12^2*s15^2*(s15-s23+s45))+(529*s34*(s15+2*s45))/
(144*s12^2*(s23-s45)^2)+(s34*(324*s15+261*s34+290*s45))/
(48*s12^2*(s12+s15-s34)*(s23-s45))+
(s34^3*s45*(-340*s34+409*s45))/(72*s12^2*s15*(s12+s15-s34)^3*
(s15-s23+s45))+(s34^3*s45*(-328*s34+409*s45))/
(72*s12^2*s15*(s12+s15-s34)^3*(s23-s45))+
(s34*s45*(268*s34+409*s45))/(24*s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))+(s34*s45*(292*s34+409*s45))/
(24*s12^2*s15*(s12+s15-s34)*(s23-s45))+
(s45*(1216*s12+1752*s34+421*s45))/(144*s12^2*s15*
(s15-s23+s45))+(s45*(1240*s12+1824*s34+421*s45))/
(144*s12^2*s15*(s23-s45))+(1213*s15+1213*s23-263*s34+
445*s45)/(144*s12^2*(s12+s23-s45))+
(s34^2*s45*(-412*s34+1227*s45))/(72*s12^2*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(s34^2*s45*(-364*s34+1227*s45))/
(72*s12^2*s15*(s12+s15-s34)^2*(s23-s45))+
(427*(2*s15*s34-s15*s45+s34*s45))/(144*s12^2*(s15-s23)^2)+
(427*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(48*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(427*(-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/
(48*s12^2*(s15-s23)^2*(s12+s15-s34))+
(427*(-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(144*s12^2*(s15-s23)^2*(s12+s15-s34)^3)+
(-1273*s15^2+3262*s15*s34+1071*s34^2-732*s15*s45+
344*s34*s45-445*s45^2)/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(8*s45*(s23^2+s23*s45+s45^2))/
(9*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(32*s23^2+23*s23*s45+23*s45^2)/(24*s12^2*(s12+s15-s34)*
(s12-s45))-(510*s15^2-68*s23*s34+455*s34^2+
s15*(78*s23-827*s34-60*s45)+96*s23*s45+93*s34*s45+
69*s45^2)/(72*s12^2*(s12+s15-s34)^2)-
(1213*s15^2-526*s15*s34-327*s34^2+732*s15*s45+598*s34*s45+
445*s45^2)/(144*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(8*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(8*s45*(s45^2+s15*(s23+s45))^2)/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)-(15*(2*s15^2-2*s34*s45+s15*(-2*s34+s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34))+
(463*(s45*(-s12-5*s34+s45)+s15*(-2*s34+s45)))/
(72*s12^2*(s15-s23+s45)^2)-
(475*(s15^2+s23^2-s23*s34+s34*(s34-3*s45)+
s15*(s23-2*s34+s45)))/(72*s12^2*(s12+s23-s45)^2)+
(5*(s34^4-2*s34^3*(s15-2*s45)-6*s15*s34^2*s45-
s15^3*(s15+s45)+2*s15^2*s34*(s15+2*s45)))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34))+
(529*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*
s45+s15^2*(-6*s34+2*s45)))/(144*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(475*s34*s45*(2*s34^2+2*s15*(s15+s45)-
s34*(4*s15+3*s45)))/(72*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(529*s34*(3*s15^2+3*s45*(-2*s34+s45)+
s15*(-3*s34+4*s45)))/(144*s12^2*(s12+s15-s34)*
(s23-s45)^2)+(5*(4*s15^3-9*s15*s34*s45+
s15^2*(-6*s34+3*s45)+s34^2*(2*s34+9*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34))+
(s34*(-550*s15^2+s15*(515*s34-449*s45)+35*s34*(s34+26*s45)))/
(24*s12^2*(s12+s15-s34)^2*(s23-s45))+
(-351*s15^2+38*s34*(5*s34-3*s45)+s15*(161*s34+57*s45))/
(24*s12^2*(-s15+s23)*(s12+s15-s34))+
(-568*s15^3+9*s34^2*(3*s34+19*s45)+s15^2*(1163*s34+57*s45)-
s15*s34*(622*s34+171*s45))/(24*s12^2*(s15-s23)*
(s12+s15-s34)^2)-(192*s15*s23^2+2*s23*s45*
(133*s15+80*s45)+s45^2*(47*s15+293*s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(1353*s15^4-114*s15*s34^2*(19*s34+6*s45)+24*s15^2*s34*
(203*s34+19*s45)-2*s15^3*(2165*s34+57*s45)+
s34^3*(271*s34+456*s45))/(144*s12^2*(s15-s23)*
(s12+s15-s34)^3)+(s34*(1876*s15^3-121*s34^3-
3*s15*s34*(1291*s15+898*s45)+s34^2*(2118*s15+3350*s45)))/
(144*s12^2*(s12+s15-s34)^3*(s23-s45))+
(224*s45^4+2*s15*s45^2*(160*s23+101*s45)+
s15^2*(96*s23^2+197*s23*s45-22*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))-
(463*s34^2*(3*s34^2*(s15+s45)+s15*(3*s15^2+3*s15*s45+s45^2)-
2*s34*(3*s15^2+3*s15*s45+s45^2)))/(72*s12^2*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(529*s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(144*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)-
(463*(s15*s45*(s15+s45)+s34^2*(7*s15+12*s45)-
2*s34*(2*s15^2+5*s15*s45+3*s45^2)))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(463*s34*(s15*(s15+s45)^2+s34^2*(4*s15+5*s45)-
s34*(5*s15^2+7*s15*s45+3*s45^2)))/(36*s12^2*
(s12+s15-s34)^2*(s15-s23+s45)^2)-
(475*(s34^3-s15*(s15+s45)^2-3*s34^2*(s15+2*s45)+
s34*(3*s15^2+8*s15*s45+3*s45^2)))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(475*s15^3-360*s34^3+
s34^2*(835*s15-358*s45)+487*s15^2*s45+12*s15*s45^2+
123*s45^3-s34*(950*s15^2+1259*s15*s45+445*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(-390*s34^3+s34^2*(4315*s15+2531*s45)+
s15*(475*s15^2+487*s15*s45+12*s45^2)-
s34*(4400*s15^2+2606*s15*s45+445*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(-668*s34^3+4*s34^2*(1266*s15+815*s45)+
4*s15*(932*s15^2+475*s15*s45+6*s45^2)-
s34*(8124*s15^2+4480*s15*s45+445*s45^2)))/
(144*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(360*s34^4+360*s34^3*(-2*s15+s45)+246*s45^3*(s15+s45)+
2*s34*s45*(-950*s15^2-12*s15*s45+123*s45^2)+
s34^2*(360*s15^2+1540*s15*s45+691*s45^2))/
(144*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(174*s15^3-2*s15*(-200*s34^2+8*s23*(s34-12*s45)+29*s34*s45+
11*s45^2)+2*(20*s23*s34^2-91*s34^3-14*s34^2*s45+
48*s34*s45^2+80*s45^3)+s15^2*(45*s23-4*(98*s34+5*s45)))/
(72*s12^2*(s12+s15-s34)^3))*tr5,
265/72+(5*(s15+s34)^2)/(2*(s23+s34)^2)-
(5*(s15+s34))/(s23+s34)-s34/(8*(-s15+s23+s34))+
(25*s15^2*s34^2)/(16*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))-(13*s15^3*s34^3)/(48*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))+
(3*s23^2-3*s23*(s15+3*s34)+s34*(9*s15+10*s34))/
(8*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(3*s23^2-3*s23*(s15+4*s34)+2*s34*(6*s15+11*s34)))/
(8*(s12+s15-s34)^3*(s12-s34-s45))-
(s15*(6*s23^2-3*s23*(2*s15+7*s34)+s34*(21*s15+32*s34)))/
(8*(s12+s15-s34)^2*(s12-s34-s45))-(5*s34^2*(s15+s34))/
(4*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(s15^2-9*s15*s34-5*s34^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(4*s15^2+19*s15*s34+10*s34^2))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(3*s34*s45)/(8*s15*(s12+s15-s34))+(13*s15*s34*s45)/
(24*(-s15+s23)^2*(s12+s15-s34))-(3*s34^2*s45)/
(8*s15*(s12+s15-s34)^2)-(5*s34^3*s45)/(2*s15*(s12+s15-s34)*
(s23+s34)^2)-(15*s34^2*s45)/(4*s15*(-s12-s15+s34)*
(s23+s34))+(5*s34^3*s45)/(4*s15^2*(-s12-s15+s34)*
(s23+s34))-(17*s34^2*s45)/(8*s15*(s12+s15-s34)*
(-s15+s23+s34))+(5*s34^3*s45)/(4*s15^2*(s12+s15-s34)*
(-s15+s23+s34))+(5*s34^2*(4*s34-3*s45)*s45)/
(4*s15*(s12+s15-s34)^2*(s23+s34))-(23*s45)/(8*(s23-s45))+
(5*s34^3*(s34-s45)*s45)/(4*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(5*s34^4*s45^2)/(2*s15*(s12+s15-s34)^3*
(s23+s34)^2)-(5*s34^3*s45^2)/(s15*(s12+s15-s34)^3*
(s23+s34))+(5*s34^4*s45^2)/(4*s15^2*(s12+s15-s34)^3*
(s23+s34))-(s15^3*s45^2)/(8*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))+(s15^2*s45^2)/(8*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))+(37*s34^3*s45^2)/
(8*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(5*s34^4*s45^2)/(4*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(11*s45^2)/(16*(s23-s45)^2)+((101*s34-2*s45)*s45^2)/
(16*s15*(s12+s15-s34)*(s23-s45))-(31*s15^2*s45^2)/
(16*(s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))+
(11*s45^3)/(16*s15*(s23-s45)^2)+(33*s34*s45^3)/
(16*s15*(s12+s15-s34)*(s23-s45)^2)+(33*s34^2*s45^3)/
(16*s15*(s12+s15-s34)^2*(s23-s45)^2)+
(11*s34^3*s45^3)/(16*s15*(s12+s15-s34)^3*(s23-s45)^2)-
(13*s45^3)/(16*s15^2*(s23-s45))-(39*s34*s45^3)/
(16*s15^2*(s12+s15-s34)*(s23-s45))-(39*s34^2*s45^3)/
(16*s15^2*(s12+s15-s34)^2*(s23-s45))-
(13*s34^3*s45^3)/(16*s15^2*(s12+s15-s34)^3*(s23-s45))+
(11*s15^3*s45^3)/(8*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(11*s15^3*s45^3)/(16*(s12+s15-s34)^3*
(s23-s45)^2*(s12+s23-s45))+(421*s45^3)/
(144*(s15-s23+s45)^3)+(421*s34*s45^2*(s15+s45))/
(48*(s12+s15-s34)*(s15-s23+s45)^3)+
(421*s34^2*s45*(s15+s45)^2)/(48*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(421*s34^3*(s15+s45)^3)/
(144*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(25*s15^3*s34^3)/(24*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(97*s45^2)/(12*(s15-s23+s45)^2)-
(3*s45^3)/(2*s15*(s15-s23+s45)^2)-(9*s34*s45^3)/
(2*s15*(s12+s15-s34)*(s15-s23+s45)^2)-
(9*s34^2*s45^3)/(2*s15*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(3*s34^3*s45^3)/(2*s15*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*s34^2*(-52*s15+37*s34))/(16*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(197*s45)/(24*(s15-s23+s45))+
(35*s45^2)/(8*s15*(s15-s23+s45))+((101*s34-2*s45)*s45^2)/
(16*s15*(s12+s15-s34)*(s15-s23+s45))-
(13*s45^3)/(16*s15^2*(s15-s23+s45))-(39*s34*s45^3)/
(16*s15^2*(s12+s15-s34)*(s15-s23+s45))-
(39*s34^2*s45^3)/(16*s15^2*(s12+s15-s34)^2*(s15-s23+s45))-
(13*s34^3*s45^3)/(16*s15^2*(s12+s15-s34)^3*(s15-s23+s45))+
(5*s34^3*s45*(-s34+s45))/(2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(5*s34^3*s45*(-s34+s45))/(4*s15^2*(s12+s15-s34)^2*(s23+s34))+
(27*s34^2*s45*(-s34+s45))/(8*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-(5*s15^2*s34^3*(s15+s34))/
(4*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(5*s15*s34^3*(s15+s34))/(4*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15^2*s34^3*(s15+s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3*(s15+s34))/(4*(s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*s34^3*(s15+s34))/
(2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
(5*s15*s34^3*(s15+s34))/(2*(s12+s15-s34)^2*(s23+s34)^2*
(-s12+s34+s45))-(5*s34^2*(3*s15^2+6*s15*s34+s34^2))/
(4*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(5*s15*s34^2*(3*s15^2+7*s15*s34+2*s34^2))/(4*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-(s34*s45^2*(2*s34+s45))/
(4*s15*(s12+s15-s34)^2*(s23-s45))-(s34*s45^2*(2*s34+s45))/
(4*s15*(s12+s15-s34)^2*(s15-s23+s45))-
(s34^2*s45^2*(39*s34+2*s45))/(16*s15*(s12+s15-s34)^3*
(s23-s45))-(s34^2*s45^2*(39*s34+2*s45))/
(16*s15*(s12+s15-s34)^3*(s15-s23+s45))-
(125*s15-12*s23+40*s34+6*s45)/(16*(s12+s15-s34))+
(7*s23+6*s34+20*s45)/(16*(s12+s23-s45))+
(s15^2*s45^2*(66*s15+31*s45))/(16*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+(35*s45^2)/(8*s15*s23-8*s15*s45)+
(197*s15*s34-74*s15*s45+112*s34*s45)/(48*(-s15+s23)*
(s12+s15-s34))-(s45*(405*s15*s34-6*s15*s45+1042*s34*s45))/
(48*(s12+s15-s34)*(s15-s23+s45)^2)-
(s45^2*(-2*s34^3+11*s15^2*s45+11*s15*s34*s45+13*s34^2*s45))/
(8*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-6*s15*s34+6*s34^2+4*s15*s45+83*s34*s45-33*s45^2)/
(16*(s12+s15-s34)*(s12+s23-s45))+
(13*s23^2-2*s15*s34-2*s23*s34+2*s34^2+2*s15*s45+13*s23*s45-
41*s34*s45+13*s45^2)/(8*(s12+s23-s45)^2)+
(-10*s34^2+3*s23*(-5*s15+s34)+s34*(39*s15-9*s45)+
12*s15*(11*s15+s45))/(8*(s12+s15-s34)^2)+
(35*s45^2+11*s34*(s15+2*s45))/(16*(s12+s15-s34)*(s23-s45))+
(5*s15*(2*s34^2+s34*(5*s15+s45)+s15*(3*s15+2*s45)))/
(2*(-s12-s15+s34)*(s23+s34)^2)-
(3*s34^2+2*s15*s45-3*s34*(s15+3*s45))/(8*(s12+s15-s34)*
(-s15+s23+s34))-(5*(2*s34^2+s34*(14*s15+s45)+
s15*(14*s15+5*s45)))/(4*(-s12-s15+s34)*(s23+s34))+
(s15^2*(-719*s15+81*s23-81*s45)-9*s15*s34*(13*s15+9*s23-
18*s45)-9*s34^2*(-28*s15+9*s45))/(72*(s12+s15-s34)^3)-
(s45*(-s34^3+s15^2*(s15+5*s45)-s15*s34*(3*s15+17*s45)+
s34^2*(3*s15+26*s45)))/(4*(s12+s15-s34)^3*
(-s15+s23+s34))-(s45*(4*s34^3+11*s15*s45^2+
2*s34*s45*(2*s15+13*s45)-s34^2*(4*s15+43*s45)))/
(8*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(6*s45*(s15+s45)+s34*(101*s15+710*s45))/(48*(s12+s15-s34)*
(s15-s23+s45))+(11*(s45^3+s34*(s15^2+s15*s45+s45^2)))/
(16*(s12+s15-s34)*(s23-s45)^2)+
(13*(-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(48*(-s15+s23)^2*
(s12+s15-s34)^3)+
(13*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(48*(-s15+s23)^2*
(s12+s15-s34)^2)-(5*(s34^2*(2*s15-3*s45)+
s34*(14*s15^2-6*s15*s45-3*s45^2)+s15*(16*s15^2+12*s15*s45+
s45^2)))/(4*(s12+s15-s34)^2*(s23+s34))-
(5*(-3*s15^2*s34^2*s45+s34^4*(-s15+s45)+s15^3*(s15+s45)^2+
s15^2*s34*(s15^2-s15*s45-2*s45^2)+
s34^3*(-s15^2+s15*s45+2*s45^2)))/(2*(s12+s15-s34)^3*
(s23+s34)^2)+(-37*s34^3*(3*s15+s45)+
2*s15^2*s45*(47*s15+9*s45)+6*s34^2*(53*s15^2+28*s15*s45+
s45^2)-9*s15*s34*(23*s15^2+25*s15*s45+2*s45^2))/
(48*(-s15+s23)*(s12+s15-s34)^3)-
(5*(s34^4+s34^3*(6*s15-5*s45)+3*s34^2*(s15^2+s15*s45-
2*s45^2)-s15^2*(6*s15^2+7*s15*s45+s45^2)+
s15*s34*(-4*s15^2+9*s15*s45+4*s45^2)))/(4*(s12+s15-s34)^3*
(s23+s34))+(20*s34^4-13*s34*s45^2*(6*s15+s45)-
8*s34^3*(-7*s15+5*s45)-2*s15*s45^2*(33*s15+10*s45)+
4*s34^2*(4*s15^2-s15*s45+5*s45^2))/(16*(s12+s15-s34)^3*
(s12+s23-s45))+(75*s34^2*s45-4*s15*s45*(5*s15+3*s45)+
s34*(128*s15^2-55*s15*s45+6*s45^2))/(48*(-s15+s23)*
(s12+s15-s34)^2)+(24*s34^3+s34^2*(12*s15-62*s45)+
s34*(4*s15^2+86*s15*s45-13*s45^2)-
s45*(4*s15^2+43*s15*s45+13*s45^2))/(16*(s12+s15-s34)^2*
(s12+s23-s45))+(-2*s34^3+4*s34^2*(s15+7*s45)+
s15*s45*(4*s15+9*s45)-s34*(2*s15^2+15*s15*s45+25*s45^2))/
(8*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34*(397*s15^3+373*s15^2*s45-36*s15*s45^2-12*s45^3-
2*s34^2*(75*s15+77*s45)+6*s34*(96*s15^2+114*s15*s45+
43*s45^2)))/(48*(s12+s15-s34)^3*(s15-s23+s45))+
(2*s34^3-s34^2*(4*s15+47*s45)-s45*(2*s15^2+4*s15*s45+
13*s45^2)+s34*(2*s15^2+45*s15*s45+80*s45^2))/
(8*(s12+s15-s34)*(s12+s23-s45)^2)+
(s45^2*(35*s15+9*s45)+s34^2*(-2*s15+29*s45)+
s34*(46*s15^2+46*s15*s45+101*s45^2))/(16*(s12+s15-s34)^2*
(s23-s45))+(-12*s45*(s15+s45)^2+6*s34^2*(-s15+27*s45)+
s34*(8*s15^2+687*s15*s45+264*s45^2))/(48*(s12+s15-s34)^2*
(s15-s23+s45))-(s34^2*(415*s15*(s15+s45)^2+
s34*(222*s15^2+366*s15*s45+266*s45^2)))/(48*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s34*(409*s15*s45*(s15+s45)+
s34*(67*s15^2+771*s15*s45+920*s45^2)))/(48*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(5*(s34^2*(s15^2-3*s15*s45-s45^2)+
s15^2*(3*s15^2+4*s15*s45+s45^2)+s34*(4*s15^3-s15*s45^2)))/
(2*(s12+s15-s34)^2*(s23+s34)^2)+
(11*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(16*(s12+s15-s34)^3*(s23-s45)^2)+
(11*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(16*(s12+s15-s34)^2*
(s23-s45)^2)+(-13*s34^3*(s15+3*s45)+
2*s15*s45^2*(33*s15+10*s45)+2*s34^2*(35*s15^2+69*s15*s45+
33*s45^2)+s34*(-57*s15^3+66*s15*s45^2+9*s45^3))/
(16*(s12+s15-s34)^3*(s23-s45))+
(5/(16*s12^2)+(9*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^2)+
(9*(-s15+s34))/(4*s12^2*(s12+s15-s34))+
(3*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)^3)-
(s12-4*s15+4*s34-8*s45)/(8*s12^2*(-s15+s23+s34))+
(5*(2*s12-8*s15-s45))/(4*s12^2*(s23+s34))-
(11*s34)/(8*s12^2*(s23-s45))-(3*(s15-s23+4*s34))/
(8*s12^2*(s12-s34-s45))+(3*s15*(s15-s34)^2*
(s15-s23+4*s34))/(8*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(3*(3*s15-2*s34)*(s15-s23+4*s34))/
(8*s12^2*(s12+s15-s34)*(s12-s34-s45))-
(5*s34*(6*s15^2+9*s15*s34-7*s34^2))/(4*s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))+
(5*s34^2*(3*s15^2+s15*s34-2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)^2*(s12-s34-s45))-(3*(s15-s23+4*s34)*
(3*s15^2-4*s15*s34+s34^2))/(8*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+((s15-s34)^2*s34*(4*s15^2+14*s15*s34+
5*s34^2))/(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2*s34+6*s15*s34^2-(13*s34^3)/4)/
(s12^2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s34*(-12*s15^3-21*s15^2*s34+32*s15*s34^2+s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s34^2*s45)/(2*s12^2*s15*(s23+s34)^2)-(15*s34^3*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34)^2)-
(15*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)-
(5*s34^5*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(5*s34*s45)/(2*s12^2*s15*(s23+s34))-(5*s34^2*s45)/
(4*s12^2*s15^2*(s23+s34))+(45*s34^2*s45)/
(4*s12^2*s15*(s12+s15-s34)*(s23+s34))+
(15*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(15*s34^3*s45)/(4*s12^2*s15^2*(s12+s15-s34)*(s23+s34))+
(25*s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(15*s34^4*s45)/(4*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))-
(5*s34^5*s45)/(4*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))+
(s15*s45)/(8*s12^2*(-s15+s23)*(-s15+s23+s34))-
(s15^4*s45)/(8*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))+(3*s15^3*s45)/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))-(3*s15^2*s45)/
(8*s12^2*(-s15+s23)*(s12+s15-s34)*(-s15+s23+s34))-
(17*s34*s45)/(8*s12^2*s15*(-s15+s23+s34))+
(5*s34^2*s45)/(4*s12^2*s15^2*(-s15+s23+s34))-
(81*s34^2*s45)/(8*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(111*s34^3*s45)/(8*s12^2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))+(15*s34^3*s45)/(4*s12^2*s15^2*
(s12+s15-s34)*(-s15+s23+s34))-(47*s34^4*s45)/
(8*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(15*s34^4*s45)/(4*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(5*s34^5*s45)/(4*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))+
(s34^3*(13*s34-12*s45)*s45)/(8*s12^2*s15*(s12+s15-s34)^3*
(s23-s45))+(s34^2*(4*s34-9*s45)*s45)/(2*s12^2*s15*
(s12+s15-s34)^2*(s23-s45))-(33*s34^2*s45^2)/
(8*s12^2*s15*(s12+s15-s34)*(s23-s45)^2)-
(11*s34^3*s45^2)/(4*s12^2*s15*(s12+s15-s34)^2*(s23-s45)^2)-
(11*s34^4*s45^2)/(16*s12^2*s15*(s12+s15-s34)^3*(s23-s45)^2)-
(11*(s12+3*s34)*s45^2)/(16*s12^2*s15*(s23-s45)^2)+
(39*s34^2*s45^2)/(8*s12^2*s15^2*(s12+s15-s34)*(s23-s45))+
(13*s34^3*s45^2)/(4*s12^2*s15^2*(s12+s15-s34)^2*(s23-s45))+
(13*s34^4*s45^2)/(16*s12^2*s15^2*(s12+s15-s34)^3*(s23-s45))+
(13*(s12+3*s34)*s45^2)/(16*s12^2*s15^2*(s23-s45))-
(421*(s15-s34)^2*s34^2*(s15+s45)^2)/(144*s12^2*
(s12+s15-s34)^3*(s15-s23+s45)^3)+
(25*s15^2*(s15-s34)^2*s34^2)/(24*s12^2*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(25*s15^2*(s15-s34)*s34^2)/(12*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45)^2)+(25*s15^2*s34^2)/
(24*s12^2*(-s15+s23)*(s12+s15-s34)*(s15-s23+s45)^2)+
(9*s34^2*s45^2)/(s12^2*s15*(s12+s15-s34)*(s15-s23+s45)^2)+
(6*s34^3*s45^2)/(s12^2*s15*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s34^4*s45^2)/(2*s12^2*s15*(s12+s15-s34)^3*(s15-s23+s45)^
2)+(3*(s12+3*s34)*s45^2)/(2*s12^2*s15*(s15-s23+s45)^2)+
(s15*s34)/(4*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(53*s15-37*s34)*(s15-s34)^2*s34)/(24*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(41*s15-25*s34)*s34)/(24*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(13*s15^2*(s15-s34)^2*s34^2)/
(48*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(13*s15^2*(s15-s34)*s34^2)/(24*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))-(13*s15^2*s34^2)/
(48*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34*(25*s15^2-42*s15*s34+17*s34^2))/(6*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s34^3*(13*s34-12*s45)*s45)/(8*s12^2*s15*(s12+s15-s34)^3*
(s15-s23+s45))+(s34^2*(4*s34-9*s45)*s45)/
(2*s12^2*s15*(s12+s15-s34)^2*(s15-s23+s45))+
(39*s34^2*s45^2)/(8*s12^2*s15^2*(s12+s15-s34)*
(s15-s23+s45))+(13*s34^3*s45^2)/(4*s12^2*s15^2*
(s12+s15-s34)^2*(s15-s23+s45))+(13*s34^4*s45^2)/
(16*s12^2*s15^2*(s12+s15-s34)^3*(s15-s23+s45))+
(13*(s12+3*s34)*s45^2)/(16*s12^2*s15^2*(s15-s23+s45))+
(5*s34^2*(s15+s34))/(4*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*s15*(s15-s34)^2*s34^2*(s15+s34))/(4*s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45)^2)-
(5*s34^2*(3*s15^2+s15*s34-2*s34^2))/(4*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+
(5*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*s34^2*(s15+s34))/(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s15*(s15-s34)^2*s34^2*(s15+s34))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s34^2*(3*s15^2+s15*s34-2*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s34^2*(s15+s34))/(2*s12^2*(s23+s34)^2*
(-s12+s34+s45))-(5*s15*(s15-s34)^2*s34^2*(s15+s34))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))-
(5*s34*(s15+2*s34))/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*(s15-s34)^2*s34*(2*s15^2+5*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))-
(5*s34*(3*s15^3+3*s15^2*s34-7*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(5*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(s15*s34+(9*s34^2)/4)/(s12^2*(s12+s23-s45)*
(-s12+s34+s45))-(11*s34*(s15+2*s45))/
(16*s12^2*(s23-s45)^2)-(s34*(2*s15+31*s34+4*s45))/
(16*s12^2*(s12+s15-s34)*(s23-s45))-
(3*s34*s45*(5*s34+6*s45))/(4*s12^2*s15*(s12+s15-s34)*
(s23-s45))-(3*s34*s45*(5*s34+6*s45))/(4*s12^2*s15*
(s12+s15-s34)*(s15-s23+s45))+
(99*s12-123*s15+161*s34+6*s45)/(48*s12^2*(s15-s23))-
(19*s15+19*s23-3*s34+13*s45)/(16*s12^2*(s12+s23-s45))+
(-439*s12+81*s15-823*s34+180*s45)/(144*s12^2*
(s15-s23+s45))-(3*(3*s15^2-6*s15*s34+3*s34^2+
9*s15*s45-25*s34*s45))/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(13*(s15-s34)^3*(2*s15*s34-s15*s45+
s34*s45))/(48*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(13*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(16*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(13*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(16*s12^2*(s15-s23)^2*(s12+s15-s34))+
(421*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(12*s15^2-43*s15*s34+31*s34^2-6*s15*s45+3*s34*s45)/
(8*s12^2*(s15-s23)*(s12+s15-s34))-
(421*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(144*s12^2*(s15-s23+s45)^3)+(4*s15*(118*s34-85*s45)+
(743*s12+2068*s34-216*s45)*s45)/(144*s12^2*(s15-s23+s45)^
2)+(13*(s15*s45-s34*(2*s15+s45)))/(48*s12^2*(s15-s23)^2)-
(15*(s15*s34*s45-s15^2*(2*s15+s45)+s34^2*(2*s15+s45)))/
(2*s12^2*(-s12-s15+s34)*(s23+s34)^2)-
(5*(-2*s15*s34+s34^2+s12*(s15+s34)-s15*(3*s15+s45)))/
(2*s12^2*(s23+s34)^2)+(13*s15^2+13*s15*s23+13*s23^2-
15*s23*s34+s34*(17*s34-39*s45)+15*s15*(-2*s34+s45))/
(8*s12^2*(s12+s23-s45)^2)-(s45*(46*s12+11*(6*s34+s45)))/
(16*s12^2*s15*(s23-s45))-(s45*(46*s12+11*(6*s34+s45)))/
(16*s12^2*s15*(s15-s23+s45))+
(11*s34*(3*s15^2+4*s15*s45+3*s45^2-3*s34*(s15+2*s45)))/
(16*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(19*s15^2+19*s34^2+14*s15*s45+13*s45^2+10*s34*(s15+2*s45))/
(16*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(11*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*
s45+s15^2*(-6*s34+2*s45)))/(16*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(5*(s34^5-s34^4*(s15-3*s45)+
2*s15^2*s34^2*(s15-s45)-s15^4*(s15+s45)-
2*s15*s34^3*(s15+s45)+s15^3*s34*(s15+3*s45)))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)^2)+
(5*(4*s15^4+2*s15*s34^3-6*s15^2*s34*(s34+s45)+
s15^3*(-2*s34+3*s45)+2*s34^3*(s34+3*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)^2)+
(15*(6*s15^2+s15*(-4*s34+s45)-s34*(2*s34+3*s45)))/
(4*s12^2*(s12+s15-s34)*(s23+s34))+
(s34*(-46*s15^3+13*s34^3+35*s15*s34*(3*s15+2*s45)-
24*s34^2*(3*s15+4*s45)))/(16*s12^2*(s12+s15-s34)^3*
(s23-s45))+(5*(4*s15^4-5*s15^2*s34*s45+
s15^3*(-8*s34+s45)-2*s34^3*(2*s34+5*s45)+
2*s15*s34^2*(4*s34+5*s45)))/(4*s12^2*(s12+s15-s34)^3*
(s23+s34))+(2*s34^3-3*s15^2*(7*s15+3*s45)-
s34^2*(25*s15+3*s45)+s15*s34*(44*s15+9*s45))/
(8*s12^2*(-s15+s23)*(s12+s15-s34)^2)-
(5*(14*s15^3+3*s15^2*(-6*s34+s45)-6*s15*s34*(s34+2*s45)+
2*s34^2*(5*s34+9*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s23+s34))-((s15-s34)*s34*s45*(2*s15*(s34-s45)+
s34*(-2*s34+13*s45)))/(8*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(37*s34^4+24*s15*s34^2*(14*s15+s45)-
6*s34^3*(31*s15+s45)+3*s15^3*(25*s15+8*s45)-
2*s15^2*s34*(131*s15+18*s45))/(48*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(-7*s34^3+s15^2*(7*s15+30*s45)-
3*s15*s34*(7*s15+34*s45)+3*s34^2*(7*s15+52*s45))/
(8*s12^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34*(2*s34^2+35*s15*(s15+s45)-s34*(37*s15+73*s45)))/
(8*s12^2*(s12+s15-s34)^2*(s23-s45))-
(2*s34^4+s15^3*(2*s15+11*s45)-4*s15^2*s34*(2*s15+11*s45)+
2*s15*s34^2*(6*s15+43*s45)-s34^3*(8*s15+89*s45))/
(8*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(11*s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(16*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)-
(421*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(-979*s34^2+36*s34*(s15+4*s45)+
9*(-10*s15^2+14*s15*s45+13*s45^2))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(188*s15^3+63*s15^2*(11*s34-3*s45)+
s15*(-917*s34^2+792*s34*s45-27*s45^2)+
9*s34*(4*s34^2-83*s34*s45+13*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(8*s15^3*(s34+s45)+4*s15^2*(6*s34^2-20*s34*s45+s45^2)-
2*s15*s34*(36*s34^2-46*s34*s45+3*s45^2)+
s34^2*(40*s34^2-20*s34*s45+13*s45^2))/
(16*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(-13*s15^3+21*s15^2*(s34-s45)+s15*(-51*s34^2+53*s34*s45-
3*s45^2)+s34*(43*s34^2-10*s34*s45+13*s45^2))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(2*s34^4+2*s15^2*s45*(s15+s45)-2*s34^3*(3*s15+16*s45)-
2*s15*s34*(s15^2+16*s15*s45+15*s45^2)+
s34^2*(6*s15^2+62*s15*s45+39*s45^2))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(19*s34^3-3*s34^2*(17*s15+28*s45)-s15*(13*s15^2+30*s15*s45+
15*s45^2)+s34*(45*s15^2+112*s15*s45+39*s45^2))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-367*s15^4-8*s15^3*(20*s34-9*s45)-54*s15*s34*
(25*s34^2-27*s34*s45+s45^2)+s15^2*(1649*s34^2-
720*s34*s45+36*s45^2)+3*s34^2*(76*s34^2-348*s34*s45+
39*s45^2))/(144*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*(412*s15^3*(s15+s45)+3*s34^3*(86*s15+97*s45)+
s15*s34*(-566*s15^2-533*s15*s45+108*s45^2)-
2*s34^2*(52*s15^2+85*s15*s45+108*s45^2)))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s34^2*(2489*s34-1296*s45)*s45+s15^3*(-1176*s34+403*s45)-
s15^2*s34*(328*s34+1129*s45)+s15*s34*(1504*s34^2-
1763*s34*s45+432*s45^2))/(144*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(9*s15*s45*(-7*s15+24*s45)+
5*s34^2*(292*s15+795*s45)-2*s34*(60*s15^2+1253*s15*s45+
648*s45^2))/(144*s12^2*(s12+s15-s34)*(s15-s23+s45)^2))*
tr5,121/24-(s15*s23)/(2*s12*(s12+s15-s34))+
(5*s15^2*(2*s15-3*s23))/((s12+s15-s34)*s34^2)+
(15*s15*(-3*s15+2*s23))/(2*(s12+s15-s34)*s34)+
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^3*(s12-s45))-
(s15*s23^3)/(s12*(s12+s15-s34)^2*(s12-s45))+
s23^3/(2*s12*(s12+s15-s34)*(s12-s45))+
(s15-s23)/(8*(s12+s23-s45))-(15*s15*s23^3)/
((s12+s15-s34)*s34^2*(s12-s34-s45))+
(37*s15*s23-2*s23^2-15*s15*s34+6*s23*s34+8*s34^2)/
(8*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(47*s15*s23+30*s23^2-6*s15*s34-63*s23*s34+60*s34^2))/
(24*(s12+s15-s34)^3*(s12-s34-s45))-
(s15*(134*s15*s23+24*s23^2-29*s15*s34-41*s23*s34+85*s34^2))/
(24*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*s23^2*(-3*s15+s23))/(2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15*s23^2*(-3*s15+s23))/
((s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s23^2*(-3*s15+s23))/(2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*s34^2)/(4*(s12+s23-s45)*
(s12-s34-s45))+((6*s15-5*s34)*s34^2)/(4*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+(3*s15*s34^2*(s15+5*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(s15^2*s34^2*(2*s15+5*s34))/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(s23*s45)/(12*s15*(s12+s15-s34))+
(s34^2*s45^2)/(12*s15*(s12+s15-s34)^3)+
s45^2/(2*(s12+s15-s34)*(s12-s45))-(s15*s34^2*s45^2)/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(5*s15^3*(4*s15-6*s23+s45))/((s12+s15-s34)^2*s34^2)+
(5*s15^4*(2*s15-3*s23+s45))/((s12+s15-s34)^3*s34^2)-
(15*s15^3*(2*s15-2*s23+s45))/((s12+s15-s34)^3*s34)+
(7*s45^2)/(24*(s15-s23+s45)^2)-(7*s15*s34^2*(s15+s45)^2)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(7*s45)/(24*(s15-s23+s45))+(s15*s34*(19*s15+3*s34)*(s15+s45))/
(24*(s12+s15-s34)^3*(s15-s23+s45))+(s34*s45*(s23+s45))/
(12*s15*(s12+s15-s34)^2)+(5*s15^4*s23^3)/
(2*s12*(s12+s15-s34)^3*(s34+s45)^3)-
(5*s15^3*s23^2*(s15+2*s23))/(s12*(s12+s15-s34)^2*(s34+s45)^3)+
(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(2*s12*(s12+s15-s34)*
(s34+s45)^3)+(5*s15^4*s23^3)/((s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45)^3)-(10*s15^3*s23^2*(s15+2*s23))/
((s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^3)+
(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/((s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^3)+
(15*(-s15+s23)*(s15-s23+s45)^2)/(2*(s34+s45)^3)+
(5*s15^3*s23^2)/(s12*(s12+s15-s34)^2*(s34+s45)^2)-
(5*s15^2*s23*(s15+3*s23))/(s12*(s12+s15-s34)*(s34+s45)^2)+
(15*(-s15+s23)^3)/(4*s34*(s34+s45)^2)-(15*s15^3*(-s15+s23)^3)/
(4*(s12+s15-s34)^3*s34*(s34+s45)^2)+(45*s15^2*(-s15+s23)^3)/
(4*(s12+s15-s34)^2*s34*(s34+s45)^2)+(45*s15*(-s15+s23)^3)/
(4*s34*(-s12-s15+s34)*(s34+s45)^2)+(15*s15^3*s23^3)/
(4*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)-
(5*s15^2*s23^2*(8*s15+9*s23))/(4*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)+
(5*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)+(25*(-s15+s23))/
(4*(s34+s45))+(s15^2*s23^3)/(2*s12*(s12+s15-s34)^3*
(s34+s45))-(s15*s23^2*(s15+s23))/(s12*(s12+s15-s34)^2*
(s34+s45))+(s23*(6*s15^2+4*s15*s23+s23^2))/
(2*s12*(s12+s15-s34)*(s34+s45))+(5*(-s15+s23)^3)/
(s34^2*(s34+s45))-(5*s15^3*(-s15+s23)^3)/
((s12+s15-s34)^3*s34^2*(s34+s45))+(15*s15^2*(-s15+s23)^3)/
((s12+s15-s34)^2*s34^2*(s34+s45))+(15*(-s15+s23)^2)/
(2*s34*(s34+s45))-(5*s15^2*(-s15+s23)^2*(13*s15+2*s23))/
(4*(s12+s15-s34)^3*s34*(s34+s45))+
(5*s15*(-s15+s23)^2*(8*s15+s23))/((s12+s15-s34)^2*s34*
(s34+s45))+(15*s15*(-s15+s23)^3)/(s34^2*(-s12-s15+s34)*
(s34+s45))+(5*(-s15+s23)^2*(25*s15+2*s23))/
(4*s34*(-s12-s15+s34)*(s34+s45))-(s23*(s15+2*s23-s45))/
(2*s12*(s34+s45))+(s15^2*s23^2*(15*s15+8*s23))/
(4*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45))-
(s15*s23*(5*s15^2+56*s15*s23+16*s23^2))/(4*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))+
(s23*(18*s15^2+67*s15*s23+8*s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))-(s23*(14*s15+23*s23-19*s45))/
(2*(s12-s34-s45)*(s34+s45))-
(5*s23^3)/(4*s34*(-s12+s34+s45)^2)+(5*s15^3*s23^3)/
(4*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(15*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(4*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15^2*(-67*s23^2+62*s23*s34-60*s34^2))/(24*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15*(-60*s15*s23+47*s23^2-68*s23*s34+
29*s34^2))/(24*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(29*s23^2-30*s23*s34+30*s34^2))/(24*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(-3*s23^2-11*s34^2+
4*s23*(5*s15+3*s34-5*s45))/(8*(-s12+s34+s45)^2)+
s23^3/(2*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s23^3)/(2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(3*s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(3*s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(4*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^2*s34^3)/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(4*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^4*s23^3)/(4*(s12+s15-s34)^3*
(s34+s45)^2*(-s12+s34+s45)^2)+(5*s15^3*s23^2*(s15+2*s23))/
(2*(s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(4*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)-(5*s15^3*s23^3)/
(4*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)+
(5*s15^2*s23^2*(4*s15+3*s23))/(4*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)-(15*s15*s23*(s15^2+4*s15*s23+s23^2))/
(4*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)+
(7*s23-4*s34)/(2*(-s12+s34+s45))-
(5*s23^3)/(s34^2*(-s12+s34+s45))+(5*s15^3*s23^3)/
((s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(15*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(15*s23^2)/(2*s34*(-s12+s34+s45))+
(5*s15^2*s23^2*(-3*s15+2*s23))/(4*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(5*s15*s23^3)/((s12+s15-s34)^2*s34*
(-s12+s34+s45))-(5*s23^2*(9*s15+2*s23))/
(4*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(15*s15^2*(7*s15-6*s23+2*s45))/(2*(s12+s15-s34)^2*s34)-
(5*(-s15+s23)*(10*s15-10*s23+7*s45))/(4*(s34+s45)^2)-
(78*s15+6*s23+59*s34+148*s45)/(24*(s12+s15-s34))+
(7*s15*s34+2*s15*s45-10*s34*s45)/(24*(s12+s15-s34)*
(s15-s23+s45))-(s15*s34*(4*s15*s34+5*s34^2+2*s15*s45-
4*s34*s45))/(4*(s12+s15-s34)^3*(s12+s23-s45))+
(s15*s45*(3*s15*s23+s15*s45+s45^2))/(2*(s12+s15-s34)^3*
(s12-s45))-(s45*(3*s15*s23+2*s15*s45+s45^2))/
(2*(s12+s15-s34)^2*(s12-s45))-
(5*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/(2*s12*(s34+s45)^2)-
(5*s23*(6*s15^2+20*s15*s23+4*s23^2-7*s15*s45-12*s23*s45+
8*s45^2))/(4*(s12-s34-s45)*(s34+s45)^2)-
(5*(s15*(51*s15-35*s23)+41*s15*s45+12*s45^2))/
(4*(-s12-s15+s34)*(s34+s45))+
(5*(2*s15*(25*s15^2-49*s15*s23+9*s23^2)+s15*(82*s15-59*s23)*
s45+54*s15*s45^2+13*s45^3))/(4*(-s12-s15+s34)*
(s34+s45)^2)+(5*s15*(s15^2*(53*s15-45*s23)+
s15*(91*s15-24*s23)*s45+70*s15*s45^2+20*s45^3))/
(4*(s12+s15-s34)^3*(s34+s45))-
(5*(s15^2*(99*s15-80*s23)+12*s15*(11*s15-2*s23)*s45+
82*s15*s45^2+20*s45^3))/(4*(s12+s15-s34)^2*(s34+s45))+
(15*s15*(s15+s45)*(s15^2*(s15^2-3*s15*s23+3*s23^2)+
(4*s15^3-6*s15^2*s23)*s45-3*s15*(-2*s15+s23)*s45^2+
4*s15*s45^3+s45^4))/(2*(s12+s15-s34)^3*(s34+s45)^3)-
(15*(s15^2*(3*s15^2-8*s15*s23+15*s23^2)+
3*s15*(3*s15^2-6*s15*s23+s23^2)*s45+s15*(10*s15-7*s23)*
s45^2+5*s15*s45^3+s45^4))/(2*(-s12-s15+s34)*
(s34+s45)^3)-(15*s15*(2*s15^2*(5*s15^2-9*s15*s23+3*s23^2)+
3*s15^2*(10*s15-9*s23)*s45+4*s15*(10*s15-3*s23)*s45^2+
25*s15*s45^3+6*s45^4))/(4*(s12+s15-s34)^3*(s34+s45)^2)+
(5*(2*s15^2*(35*s15^2-64*s15*s23+18*s23^2)-
5*s15^2*(-33*s15+28*s23)*s45-6*s15*(-29*s15+6*s23)*s45^2+
88*s15*s45^3+18*s45^4))/(4*(s12+s15-s34)^2*(s34+s45)^2)-
(15*(s15^3*(3*s15^2-9*s15*s23+11*s23^2)+
2*s15^2*(6*s15^2-11*s15*s23+3*s23^2)*s45+
s15^2*(19*s15-16*s23)*s45^2-3*s15*(-5*s15+s23)*s45^3+
6*s15*s45^4+s45^5))/(2*(s12+s15-s34)^2*(s34+s45)^3)+
(10*s34^2+s34*(3*s15-5*s45)-3*s15*(s15+s45))/
(8*(s12+s15-s34)*(s12+s23-s45))+
(7*s34*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(7*s45*(-(s15*s45)+2*s34*(s15+s45)))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)+(s34*s45*(-2*s15*(s15+s45)+
s34*(2*s15+s45)))/(4*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(303*s15^2-6*s23^2+31*s15*s34+s34^2+542*s15*s45+46*s34*s45+
226*s45^2+8*s23*(15*s15+s45))/(24*(s12+s15-s34)^2)+
(s15*s23+s23^2+s15*(s15+s45)-s34*(s15+2*s45))/
(4*(s12+s23-s45)^2)+(s34*(10*s34^2+9*s15*s45-
2*s34*(s15+4*s45)))/(8*(s12+s15-s34)^2*(s12+s23-s45))-
(-5*s15^2*s45+3*s34^2*(s15+s45)+s15*s34*(26*s15+9*s45))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+s23^2*(-3*s15+s45)-
2*s23*(3*s15^2-2*s15*s45+s45^2)))/(2*s12*(s34+s45)^3)+
(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+s23^2*(-3*s15+s45)-
2*s23*(3*s15^2-2*s15*s45+s45^2)))/((s12-s34-s45)*
(s34+s45)^3)-(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(4*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s23*(s23^2-4*s23*(-2*s15+s45)+3*(s15^2-s15*s45+s45^2)))/
(4*(s34+s45)*(-s12+s34+s45)^2)-
(s15*(s15+s45)^2+s34^2*(s15+2*s45)-
2*s34*(s15^2+3*s15*s45+s45^2))/(4*(s12+s15-s34)*
(s12+s23-s45)^2)-(-6*s15*s23^2+4*s34^2*(-7*s15+s45)+
s23*(126*s15^2+18*s15*s34+4*s15*s45-4*s34*s45)+
s34*(67*s15^2+40*s15*s45+4*s45^2)+
2*s15*(84*s15^2+197*s15*s45+113*s45^2))/
(24*(s12+s15-s34)^3)+(21/(8*s12^2)+(5*(-s15^2+s23^2))/
(s12^2*s34^2)+(5*s15^5)/(s12^2*(s12+s15-s34)^3*s34^2)-
(15*s15^4)/(s12^2*(s12+s15-s34)^2*s34^2)+
(15*s15^3)/(s12^2*(s12+s15-s34)*s34^2)+(5*(4*s15+s23))/
(2*s12^2*s34)-(20*s15^4)/(s12^2*(s12+s15-s34)^3*s34)+
(50*s15^3)/(s12^2*(s12+s15-s34)^2*s34)-
(40*s15^2)/(s12^2*(s12+s15-s34)*s34)+
(-229*s15+37*s23+12*s34-137*s45)/(4*s12^2*(s12+s15-s34))+
(s15*(s15-4*s34)*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(3*(s15^2-8*s15*s34+5*s34^2))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-5*s15^3+30*s15^2*s34-33*s15*s34^2+8*s34^3)/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(30*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))-
(45*s15*s23^2)/(2*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))-
(39*s15^2+15*s15*s23-80*s15*s34+12*s23*s34+33*s34^2)/
(12*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15*((s15-s34)^2*(-9*s15+17*s34)+s23*(57*s15^2-30*s15*s34-
9*s34^2)))/(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(42*s15^3-125*s15^2*s34+92*s15*s34^2-9*s34^3+
6*s23*(-26*s15^2+14*s15*s34+s34^2))/
(24*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^3*s23*(2*s15+s23))/(2*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15^2*s23*(7*s15+3*s23))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23*(3*s15+s23))/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15*(s15-s34)^2*s34*(4*s15+5*s34))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(-8*s15^2+3*s15*s34+2*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(16*s15^3-9*s15^2*s34-12*s15*s34^2+5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
s45/(12*s12^2*s15)-(s34*s45)/(4*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)^2)-
(s34^3*s45)/(12*s12^2*s15*(s12+s15-s34)^3)+
(s15*(s15-s34)^2*s34*s45)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(s23*(-4*s15+s45))/
(2*s12^2*(s12+s15-s34)*(s12-s45))+
(7*s15*(s15-s34)^2*s34*(s15+s45))/(24*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(4*s15+s34)/(8*s12^2*(s15-s23+s45))-
(s15*(s15-s34)^2*(4*s15+s34))/(8*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(-12*s15^2+5*s15*s34+2*s34^2)/
(8*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(12*s15^3-13*s15^2*s34+s34^3)/(8*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(15*(s12-3*s15)*(s15-s23)^2)/
(4*s12^2*s34*(s34+s45)^2)+(15*s15^4*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)-
(15*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)+(45*s15^2*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)*s34*(s34+s45)^2)+
(5*(s12-3*s15)*(s15-s23)^2)/(s12^2*s34^2*(s34+s45))+
(5*s15^4*(s15-s23)^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(s34+s45))-(20*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(s34+s45))+(30*s15^2*(s15-s23)^2)/
(s12^2*(s12+s15-s34)*s34^2*(s34+s45))+
(5*(3*s12-12*s15+s23)*(-s15+s23))/(2*s12^2*s34*(s34+s45))-
(5*s15^3*(8*s15^2-11*s15*s23+3*s23^2))/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(45*s15^2*(3*s15^2-4*s15*s23+s23^2))/(2*s12^2*(s12+s15-s34)^2*
s34*(s34+s45))-(15*s15*(11*s15^2-14*s15*s23+3*s23^2))/
(2*s12^2*(s12+s15-s34)*s34*(s34+s45))+
(5*(5*s12-41*s15+10*(s23-2*s45)))/(4*s12^2*(s34+s45))-
(15*s15*s23*(s15+s23))/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s34+s45))-(5*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)+(5*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)-(15*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15^2*(-29*s23*(s15-s34)^2+30*(s15-s34)^2*s34+
12*s23^2*(3*s15+s34)))/(24*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15*(-12*s23^2*(9*s15+2*s34)+
s34*(-121*s15^2+182*s15*s34-61*s34^2)+
2*s23*(69*s15^2-109*s15*s34+25*s34^2)))/
(24*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(12*s23^2*(9*s15+s34)+s23*(-240*s15^2+262*s15*s34-21*s34^2)+
s34*(209*s15^2-236*s15*s34+57*s34^2))/
(24*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(3*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^2*(s15-s34)^2*s34^2)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^2*(6*s15^2-6*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)-(5*s23^2*(-3*s15+s45))/(4*s12^2*s34*(-s12+s34+s45)^2)+
(s23^2*(-3*s15+s45))/(2*s12^2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))+(20*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))+(5*s15^3*s23*(s15+3*s23))/
(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(5*s15^2*s23*(2*s15+9*s23))/(2*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))-(s23*(-4*s15+s45))/(2*s12^2*(s12-s45)*
(-s12+s34+s45))-(5*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(5*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45))-
(5*s15^2*s23*(s15+3*s23))/(2*s12^2*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45))-(5*s23*(2*s15+s23-s45))/
(2*s12^2*(s34+s45)*(-s12+s34+s45))+
(-4*s15-3*s23+s34+s45)/(8*s12^2*(s12+s23-s45))-
(5*s34^2*(-3*s15+2*s34+s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s34*(-3*s15+2*s34+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45))-
(5*s23*(-2*s15+5*s23+2*s45))/(4*s12^2*s34*(-s12+s34+s45))-
(7*(s15*(s34-2*s45)+(s12+2*s34)*s45))/
(24*s12^2*(s15-s23+s45)^2)+(15*s15*(s15+s45)*
(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(5*(47*s15^2-50*s15*s23+3*s23^2+s12*(-10*s15+10*s23-
7*s45)+63*s15*s45-15*s23*s45+25*s45^2))/
(4*s12^2*(s34+s45)^2)+(5*(189*s15^2-116*s15*s23+
194*s15*s45-20*s23*s45+65*s45^2))/(4*s12^2*(s12+s15-s34)*
(s34+s45))+(359*s15^2-34*s15*s34-5*s34^2-
2*s23*(56*s15+s34)+425*s15*s45-36*s34*s45+102*s45^2)/
(4*s12^2*(s12+s15-s34)^2)-
(s15*(-2*s15^2*s23+2*s15*s23*s45+s45^3))/
(2*s12^2*(s12+s15-s34)^3*(s12-s45))+
(-5*s15^2*s23+3*s15*s23*s45+s45^3)/(2*s12^2*(s12+s15-s34)^2*
(s12-s45))-(7*(-s15+s34)*(s15*s34*(s34-4*s45)+s34^2*s45+
s15^2*(-3*s34+s45)))/(24*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+((-9*s15)/4-(7*s23)/8+2*(s34+s45))/
(s12^2*(-s12+s34+s45))+(3*s15^2+s23^2+s34^2-
s34*(4*s15+s45)-s23*(-2*s15+s34+s45))/
(4*s12^2*(s12+s23-s45)^2)+
(-36*s23^2+s15*(131*s23-118*s34)-51*s23*(2*s34+s45)+
57*s34*(2*s34+s45))/(24*s12^2*(-s12+s34+s45)^2)-
((-s15+s34)*(s15^2*(s15+s45)+s34^2*(s15+s45)-
2*s15*s34*(s15+2*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^3-3*s34^2*(2*s15+s45)-
s15^2*(4*s15+3*s45)+s15*s34*(9*s15+7*s45))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(7*(3*s15^2*(s34-s45)-3*s34^2*s45+s15*s34*(-2*s34+7*s45)))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(5*s15*(80*s15^3+38*s45^3+s15*s45*(-40*s23+127*s45)+
s15^2*(-60*s23+154*s45)))/(4*s12^2*(s12+s15-s34)^3*
(s34+s45))-(5*(106*s15^3+19*s45^3+6*s15*s45*
(-5*s23+16*s45)+s15^2*(-74*s23+158*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45))+
(-519*s15^3+s15^2*(225*s23+66*s34-863*s45)+
3*s34^2*(-s23+s34+s45)+3*s15*(2*s23*s34+5*s34^2+
37*s34*s45-102*s45^2))/(12*s12^2*(s12+s15-s34)^3)+
(15*(-3*s15*s23^2+s12*(s15-s23+s45)^2-(s15+s45)^2*
(3*s15+2*s45)+s23*(6*s15^2+8*s15*s45+s45^2)))/
(2*s12^2*(s34+s45)^3)-(15*(4*s15^5+s45^5+
s15*s45^3*(-3*s23+8*s45)+s15^4*(-8*s23+17*s45)+
4*s15^3*(s23^2-5*s23*s45+7*s45^2)+s15^2*s45*
(3*s23^2-15*s23*s45+22*s45^2)))/(2*s12^2*(s12+s15-s34)^2*
(s34+s45)^3)-(15*s15*(12*s15^4+8*s45^4+
3*s15*s45^2*(-4*s23+11*s45)+s15^3*(-16*s23+38*s45)+
s15^2*(4*s23^2-26*s23*s45+52*s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)^2)-
(5*(138*s15^3+s45^2*(-18*s23+55*s45)+
s15^2*(-174*s23+277*s45)+4*s15*(9*s23^2-38*s23*s45+
53*s45^2)))/(4*s12^2*(s12+s15-s34)*(s34+s45)^2)+
(5*(118*s15^4+24*s45^4+2*s15*s45^2*(-27*s23+77*s45)+
s15^3*(-154*s23+306*s45)+s15^2*(36*s23^2-193*s23*s45+
330*s45^2)))/(4*s12^2*(s12+s15-s34)^2*(s34+s45)^2)-
(15*(3*s15*s23^2*(2*s15+s45)+3*(s15+s45)^3*(2*s15+s45)-
s23*(12*s15^3+24*s15^2*s45+12*s15*s45^2+s45^3)))/
(2*s12^2*(-s12-s15+s34)*(s34+s45)^3))*tr5,
1/6+(13*s23)/(36*s12)+s23/(6*s15)-(13*s15*s23^2)/
(18*s12*(s12+s15-s34)^2)+(5*s15^4)/(2*(s12+s15-s34)^3*s34)-
(5*s15^3)/(2*(s12+s15-s34)^2*s34)+
(-2381*s15+128*s23+816*s34-2432*s45)/(144*(s12+s15-s34))+
(s15*(31*s23^2+s23*(28*s15-13*s34)+15*s34*(-2*s15+s34)))/
(6*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(-16*s23^2+15*(s15-s34)*s34+15*s23*(-s15+s34)))/
(6*(s12+s15-s34)^3*(s12-s34-s45))-
(15*s23^2+s34*(-16*s15+s34)-2*s23*(s15+6*s34))/
(6*(s12+s15-s34)*(s12-s34-s45))+
s23^3/(3*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(7*s23^2)/((s12-s45)*(s12-s34-s45))+
(s15^2*s23^2*(-29*s15+s23))/(6*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15*s23^2*(-8*s15+s23))/
(3*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s23^2*(55*s15+s23))/(6*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*s15*s34^2)/(2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-(5*s15*s34^2*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^2*s34^2*(-s15+s34))/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(13*s23^3)/(36*s12*s45^2)-
(13*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)+
(13*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)-
(13*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)-
(13*s23^3)/(36*(s12-s45)*s45^2)+(13*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)-
(13*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)+
(13*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)-
(13*s23^2)/(18*s12*s45)-(13*s15^2*s23^3)/(36*s12*(s12+s15-s34)^3*
s45)+(13*s15*s23^2*(-s15+s23))/(18*s12*(s12+s15-s34)^2*s45)-
(13*s23^2*(-4*s15+s23))/(36*s12*(s12+s15-s34)*s45)+
(s15^2*(-111*s23^2-201*s23*s34+97*(s15-s34)*s34))/
(36*(s12+s15-s34)^3*s45)+(-103*s23^2+6*s34^2)/
(36*(s12+s15-s34)*s45)+
(s15*(214*s23^2+206*s23*s34+s34*(-103*s15+6*s34)))/
(36*(s12+s15-s34)^2*s45)+(5*s23^3)/(9*(s12-s45)^2*s45)-
(5*s15^3*s23^3)/(9*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(5*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(5*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)+
(43*s23^2)/(12*(s12-s45)*s45)+(s15^2*s23^2*(-37*s15+2*s23))/
(12*(s12+s15-s34)^3*(s12-s45)*s45)+
(s15*(117*s15-4*s23)*s23^2)/(12*(s12+s15-s34)^2*(s12-s45)*
s45)+(s23^2*(-123*s15+2*s23))/(12*(s12+s15-s34)*(s12-s45)*
s45)+(s34*s45)/(3*(-s15+s23)*(s12+s15-s34))+
(s34^2*s45)/(3*s15*(s12+s15-s34)^2)+
(s34*(37*s23+18*s34-11*s45)*s45)/(36*(s12-s34)*
(s12+s15-s34)^2)-(s34*(8*s23+15*s34-7*s45)*s45)/
(36*(s12-s34)^2*(s12+s15-s34))+
((8*s15+843*s34-29*s45)*s45)/(48*(s12+s15-s34)*
(s12+s23-s45))+(s34*(s34-s45)*s45)/(9*(s12-s34)^3)+
(13*s34^2*s45^2)/(36*(s12-s34)*(s12+s15-s34)^3)+
(s34^2*s45^2)/(6*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^2*s45^2)/(36*(s12-s34)^2*(s12+s15-s34)^2)+
(s34^2*s45^2)/(9*(s12-s34)^3*(s12+s15-s34))+
(s34^3*s45^2)/(6*s15*(-s15+s23)*(s12+s15-s34)^3)+
(37*s45^2)/(48*(s12-s45)*(s12+s23-s45))+
(475*s45^3)/(72*(s12-s45)*(s12+s23-s45)^2)+
(805*s45^3)/(144*(s12-s45)^2*(s12+s23-s45))-
(475*s45^3*(s15+s45))/(24*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-(805*s45^3*(s15+s45))/
(48*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(475*s45^3*(s15+s45)^2)/(24*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(805*s45^3*(s15+s45)^2)/
(48*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(475*s45^3*(s15+s45)^3)/(72*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(805*s45^3*(s15+s45)^3)/
(144*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
(13*s23*(s15-2*s23+s45))/(36*s12*(s12+s15-s34))+
(s15^2*s34^3)/(6*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(5*s15^2*(-s15+s23)^3)/(2*(s12+s15-s34)^3*s34*(s34+s45))+
(5*s15*(-s15+s23)^3)/((s12+s15-s34)^2*s34*(s34+s45))+
(5*(-s15+s23)^3)/(2*s34*(-s12-s15+s34)*(s34+s45))+
(5*s15^2*s23^3)/(2*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45))-
(5*s15*s23^2*(s15+s23))/((s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45))+(5*s23*(s15^2+4*s15*s23+s23^2))/
(2*(s12+s15-s34)*(s12-s34-s45)*(s34+s45))-
(5*s23*(s15+2*s23-s45))/(2*(s12-s34-s45)*(s34+s45))+
(5*s15*(2*s15-5*s23+s45))/(2*(-s12-s15+s34)*(s34+s45))+
(s45*(s34+s45))/(6*(s12+s15-s34)*(s15-s23+s45))+
(s34*(s15+s45)*(s34+s45))/(3*(s12+s15-s34)^2*
(s15-s23+s45))-(5*s23^3)/(2*s34*(-s12+s34+s45)^2)+
(5*s15^3*s23^3)/(2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(15*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(5*s23^3)/(2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s23^3)/(2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(15*s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(15*s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s23^2*(-3*s15+s23))/(2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(5*s15*s23^2*(-3*s15+s23))/
((s12+s15-s34)^2*s34*(-s12+s34+s45))-
(5*s23^2*(-3*s15+s23))/(2*s34*(-s12-s15+s34)*
(-s12+s34+s45))+(15*s23+16*s34)/(6*(-s12+s34+s45))+
(8*s34^2)/(3*s45*(-s12+s34+s45))+(s34*(s23+2*s45))/
(6*s15*(s12+s15-s34))+(-57*s34+8*s45)/(18*(s12-s34))+
(15*s23+(148*s45)/9)/(s12-s45)-(401*s23+24*s45)/
(144*(s12+s23-s45))-(s45^2*(s15+s45)^2*(1070*s15+1053*s45))/
(48*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(s45^2*(1144*s15+1127*s45))/(48*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(475*(s23^2-3*s34*s45))/
(72*(s12+s23-s45)^2)+(5*s34^2)/(2*s12*s45-2*s34*s45)-
(139*(s15*s23+s15*s45+s45^2)^3)/(27*(s12+s15-s34)^3*
(s12-s45)^3)-(3*s34^2-5*s34*s45+s45^2)/(9*(s12-s34)^2)+
((213*s23^2)/16+(149*s45^2)/18)/(s12-s45)^2-
(693*s15*s23+693*s15*s45+457*s45^2)/(12*(s12+s15-s34)*
(s12-s45))+(1409*s15^2-44*s23^2+420*s15*s34-24*s34^2+
s23*(4884*s15-44*s34-60*s45)+4264*s15*s45+684*s34*s45+
1568*s45^2)/(144*(s12+s15-s34)^2)+
(s45^2*(2177*s15^2+4320*s15*s45+2143*s45^2))/
(48*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(139*(s23^3+s45^3))/(27*(s12-s45)^3)+
(5*(s15*(7*s15^2-13*s15*s23+3*s23^2)+s15*(9*s15-7*s23)*s45+
5*s15*s45^2+s45^3))/(2*(s12+s15-s34)^2*(s34+s45))-
(7103*s15*s23^2+7103*s15*s23*s45+7103*s15*s45^2+4640*s45^3)/
(144*(s12+s15-s34)*(s12-s45)^2)+
(4*s15*s23*(3086*s15+237*s23)+s15*(14705*s15+10847*s23)*s45+
20782*s15*s45^2+5720*s45^3)/(144*(s12+s15-s34)^2*(s12-s45))-
(139*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(9*(s12+s15-s34)*(s12-s45)^3)-
(5*(s15^2*(5*s15^2-9*s15*s23+3*s23^2)+s15^2*(10*s15-9*s23)*
s45+s15*(10*s15-3*s23)*s45^2+5*s15*s45^3+s45^4))/
(2*(s12+s15-s34)^3*(s34+s45))-
(4*s15^2*s23*(1547*s15+237*s23)+s15^2*(8757*s15+9383*s23)*s45+
s15*(20475*s15+3268*s23)*s45^2+14322*s15*s45^3+2604*s45^4)/
(144*(s12+s15-s34)^3*(s12-s45))+
(8455*s15^2*s23^2+2*s15*s23*(7103*s15+1160*s23)*s45+
s15*(10630*s15+11647*s23)*s45^2+16334*s15*s45^3+5704*s45^4)/
(144*(s12+s15-s34)^2*(s12-s45)^2)+
(139*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(9*(s12+s15-s34)^2*(s12-s45)^3)-
(3269*s15^3*s23^2+s15^2*s23*(7103*s15+2320*s23)*s45+
s15^2*(4719*s15+11647*s23)*s45^2+2*s15*(5847*s15+2272*s23)*
s45^3+9231*s15*s45^4+2256*s45^5)/(144*(s12+s15-s34)^3*
(s12-s45)^2)-(475*s45*(3*s34^2+s45^2-3*s34*(s15+s45)))/
(72*(s12+s15-s34)*(s12+s23-s45)^2)+
(475*s45^2*(3*s34^2+s34*s45+2*s45*(s15+s45)))/
(72*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(475*s45^3*(s34^2+s34*(s15+s45)+(s15+s45)^2))/
(72*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-(s15^2*s45^2)+3*s34^3*(s15+s45)+3*s15*s34*s45*(s15+s45)-
3*s34^2*(s15+s45)^2)/(6*(-s15+s23)*(s12+s15-s34)^3)+
(s34^2*((s15+s45)^2+s34*(2*s15+s45)))/(6*(s12+s15-s34)^3*
(s15-s23+s45))+(3*(-6*s34+s45)^2+4*s23*(9*s34+4*s45))/
(36*(s12-s34)*(s12+s15-s34))+
(s15*s45^2-s34*s45*(5*s15+2*s45)+s34^2*(4*s15+5*s45))/
(6*(-s15+s23)*(s12+s15-s34)^2)+
(360*s15*s34^2+3*s34*s45*(950*s15+53*s45)+
s45^2*(3321*s15+2465*s45))/(144*(s12+s15-s34)^2*
(s12+s23-s45))-(360*s34^3*(-s15+s45)+
s34*s45^2*(3210*s15+1549*s45)+360*s34^2*(s15^2-s15*s45+
2*s45^2)+214*s45^2*(15*s15^2+26*s15*s45+11*s45^2))/
(144*(s12+s15-s34)^3*(s12+s23-s45))-
(1333*s15^3+468*s15*s23^2+15879*s15^2*s45+15753*s15*s45^2+
2188*s45^3+36*s34^2*(93*s15+5*s45)+
36*s23*(348*s15^2+14*s15*s34+156*s15*s45+13*s34*s45)+
12*s34*(183*s15^2+873*s15*s45+143*s45^2))/
(432*(s12+s15-s34)^3)+(2381/(144*s12^2)-
s34^2/(2*s12^2*s15*(s12+s15-s34))-
s34^3/(6*s12^2*s15*(s12+s15-s34)^2)-(s12+2*s34)/
(6*s12^2*s15)+(102*s15^2+226*s15*s23-26*s23^2-173*s15*s34-
76*s23*s34+85*s34^2)/(6*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s23^2*(52*s15+s34)+(s15-s34)^2*
(-59*s15+14*s34)+s23*(-185*s15^2+124*s15*s34-16*s34^2))/
(6*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(15*(s15-s34)^3-s23^2*(26*s15+s34)+
16*s23*(3*s15^2-3*s15*s34+s34^2)))/
(6*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))-(4*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))+(2*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s23*(14*s15+25*s23))/(6*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s23*(13*s15+75*s23))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s15*s23*(-3*s15+5*s23))/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*(s15-s34)^2*s34*(-4*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15*s34*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+(s34^2*(s34-s45))/
(3*s12^2*(s12-s34)^2*(s12+s15-s34))+(103*(s15-s23)*s34)/
(36*s12^2*(s12+s15-s34)*s45)-(13*s34^3)/(6*s12^2*(s12-s34)*
(s12+s15-s34)*s45)-(s34*(200*s15^2-207*s15*s23+7*s23^2-
206*s15*s34+103*s23*s34+6*s34^2))/(36*s12^2*
(s12+s15-s34)^2*s45)+(s15*s34*(7*s23^2+97*(s15-s34)^2+
104*s23*(-s15+s34)))/(36*s12^2*(s12+s15-s34)^3*s45)+
(s34*s45)/(6*s12^2*s15^2-6*s12^2*s15*s23)+
(s34^2*s45)/(2*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(13*s34^3*s45)/(36*s12^2*(s12-s34)*(s12+s15-s34)^3)+
(s34^3*s45)/(2*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)-
(s34^3*s45)/(36*s12^2*(s12-s34)^2*(s12+s15-s34)^2)-
(s34^3*s45)/(9*s12^2*(s12-s34)^3*(s12+s15-s34))+
(s34^4*s45)/(6*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)+
(311*s45^3)/(24*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(475*s45^4)/(72*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(805*s45^4)/
(144*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(s23^2*(-3*s15+s45))/(3*s12^2*(s12-s45)^2*(s12-s34-s45))-
(475*s45^4*(s15+s45))/(36*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(805*s45^4*(s15+s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(475*s45^4*(s15+s45)^2)/(72*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(805*s45^4*(s15+s45)^2)/
(144*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15*(s15-s34)^2*s34^2)/(6*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(s15*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s15*s34^2)/(6*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))+(-2*s34+s45)/(6*s12^2*(-s15+s23))-
(5*(s15-s23)^2)/(2*s12^2*s34*(s34+s45))+(5*s15^3*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(15*s15^2*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^2*s34*
(s34+s45))+(15*s15*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)*
s34*(s34+s45))+(5*(2*s15-2*s23+s45))/
(2*s12^2*(s34+s45))-(s34+s45)/(6*s12^2*(s15-s23+s45))-
(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^
2)+(10*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45)^2)-(15*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34*(-s12+s34+s45)^2)+(5*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(10*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(15*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)*(-s12+s34+s45)^2)-(5*s23^2*(-3*s15+s45))/
(2*s12^2*s34*(-s12+s34+s45)^2)+(5*s23^2*(-3*s15+s45))/
(2*s12^2*(s12-s45)*(-s12+s34+s45)^2)+(5*s23*(-s15+s23))/
(s12^2*s34*(-s12+s34+s45))-(5*s15^3*s23*(-2*s15+s23))/
(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(15*s15^2*s23*(-2*s15+s23))/(2*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(15*s15*s23*(-2*s15+s23))/
(2*s12^2*s34*(-s12-s15+s34)*(-s12+s34+s45))-
(7*s34^3)/(3*s12^2*(s12+s15-s34)*s45*(-s12+s34+s45))-
((s15-s34)^2*s34*(s15+s34+s45))/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(s34^2*(8*s23+2*s34+s45))/
(12*s12^2*(s12-s34)*(s12+s15-s34)^2)-
(5*s34*(-3*s15+3*s34+s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(s23*(-44*s15+10*s23+29*s45))/
(6*s12^2*(s12-s45)*(s12-s34-s45))+
(-58*s15-89*s23+86*s34+29*s45)/(6*s12^2*(s12-s34-s45))+
(-1351*s15-1351*s23+401*s34+377*s45)/(144*s12^2*
(s12+s23-s45))+(-109*s15+607*s23+16*s34+824*s45)/
(48*s12^2*(s12+s15-s34))-(s45^3*(2868*s15+2915*s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(s34^2-(s34*s45)/3)/(s12^2*(s12-s34)*(s12+s15-s34))+
(1351*s15^2-1882*s15*s34+531*s34^2+48*s15*s45+416*s34*s45)/
(144*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(139*s45^2*(s23^2+s23*s45+s45^2))/(27*s12^2*(s12+s15-s34)*
(s12-s45)^3)-(5*(9*s15^2-10*s15*s23+s23^2+9*s15*s45-
3*s23*s45+3*s45^2))/(2*s12^2*(s12+s15-s34)*(s34+s45))+
(s45^3*(1935*s15^2+3917*s15*s45+1982*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-1584*s15*s23+1634*s23^2+8843*s23*s45+11039*s45^2)/
(216*s12^2*(s12+s15-s34)*(s12-s45))+
(475*s45^2*(s34+s45)*(-(s15*s34)+s34^2+s45*(s15+s45)))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(139*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(27*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)-(475*s45*(2*s15^2*s34+2*s34^3+s45^3-
s34^2*(4*s15+s45)))/(72*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(139*(s45^3+s15*s45*(s23+s45))^2)/
(27*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(475*(-s15+s34)*(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45)))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*(s34-s45/2)+s34*(-s34+s45))/(s12^2*(-s15+s23)*
(s12+s15-s34))+((s15-s34)*(s15*(s34-s45)+
3*s34*(s34+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(475*(s15^2+s23^2+s34^2-
2*s34*(s15+s45)-s23*(-s15+s34+s45)))/
(72*s12^2*(s12+s23-s45)^2)+(-3*s34*(s34+s45)+
s15*(s34+2*s45))/(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*s34*(4*s34-3*s45)+s15^2*(-2*s34+s45)+
s34^2*(-2*s34+3*s45))/(2*s12^2*(-s15+s23)*(s12+s15-s34)^
2)+(-2*s34^4-s15^3*s45-6*s15*s34^2*(s15+s45)+
2*s15^2*s34*(s15+2*s45)+s34^3*(6*s15+4*s45))/
(6*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(10439*s23*s45^2+10439*s45^3+16*s23^2*(27*s15+284*s45))/
(432*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(-475*s15^3+540*s34^3+2*s15^2*(745*s34-6*s45)+580*s34^2*s45+
244*s34*s45^2-933*s45^3+s15*s34*(-1555*s34+562*s45))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(16*s15*s23^2*(27*s15+568*s45)+2*s23*s45^2*(13339*s15+
3384*s45)+3*s45^3*(8135*s15+6477*s45))/
(432*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(6938*s15^2+4044*s34^2+5787*s34*s45+20926*s45^2+
4*s23*(456*s34+547*s45)+s15*(4982*s23-11235*s34+17757*s45))/
(432*s12^2*(s12+s15-s34)^2)-
(5*(5*s15^4+s45^4+s15*s45^2*(-2*s23+5*s45)+
s15^3*(-6*s23+10*s45)+s15^2*(s23^2-6*s23*s45+10*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45))+
(144*s15^3*s23^2+8992*s45^5+2*s15*s45^3*(6768*s23+11479*s45)+
s15^2*s45*(4544*s23^2+16239*s23*s45+13966*s45^2))/
(432*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(1008*s15^3*s23+14580*s45^4+18*s15*s45^2*(868*s23+2589*s45)+
s15^2*(3268*s23^2+19374*s23*s45+31233*s45^2))/
(432*s12^2*(s12+s15-s34)^3*(s12-s45))-
(-72*s15^2*s23+9*s45^2*(868*s23+3993*s45)+
s15*(6536*s23^2+37060*s23*s45+47631*s45^2))/
(432*s12^2*(s12+s15-s34)^2*(s12-s45))+
(5*(2*s15*s23^2-s23*(14*s15^2+9*s15*s45+s45^2)+
3*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45))+
(360*s34^4+360*s34^3*(-3*s15+2*s45)+
9*s45^3*(430*s15+351*s45)+s34^2*(1080*s15^2+820*s15*s45+
1549*s45^2)+2*s34*(-180*s15^3-770*s15^2*s45+758*s15*s45^2+
1177*s45^3))/(144*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(4067*s15^3+s15^2*(-481*s23-6131*s34+17053*s45)+
4*(78*s23*s34^2+24*s34^3+390*s34^2*s45+547*s34*s45^2+
2223*s45^3)+s15*(6288*s34^2+7202*s34*s45+30224*s45^2+
8*s23*(429*s34+547*s45)))/(432*s12^2*(s12+s15-s34)^3))*tr5,
s23/(6*s12)-(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(s23-7*s45)/(2*s12-2*s45)+(s23*(-s15+2*s23-s45))/
(6*s12*(s12+s15-s34))+(30*s15*s23+3*s23^2-42*s15*s34-
9*s23*s34+10*s34^2)/(4*(s12+s15-s34)*(s12-s34-s45))-
(s15*(33*s15*s23+6*s23^2-54*s15*s34-21*s23*s34+32*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(3*s23^2-12*s23*(-s15+s34)+22*s34*(-s15+s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(3*s23^2)/(4*(s12-s45)*(s12-s34-s45))-
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s15^2*s34^3*(-s15+s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s34^2)/(2*(s12+s23-s45)*(s12-s34-s45))+
(8*s15^2*(s15-s34)*s34^2)/((s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+((26*s15-5*s34)*s34^2)/
(2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(-37*s15+21*s34))/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+s23^3/(6*s12*s45^2)-
(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)-
s23^3/(6*(s12-s45)*s45^2)+(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)-
s23^2/(3*s12*s45)-(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-s15+s23))/(3*s12*(s12+s15-s34)^2*s45)-
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)-
(s15*(10*s23^2+23*s15*s34-46*s23*s34))/(12*(s12+s15-s34)^2*
s45)+(s15^2*(3*s23^2-18*s23*s34+23*(s15-s34)*s34))/
(12*(s12+s15-s34)^3*s45)+(7*s23^2-30*s23*s34+
30*s34*(-s15+s34))/(12*(s12+s15-s34)*s45)+
s23^3/(3*(s12-s45)^2*s45)-(s15^3*s23^3)/(3*(s12+s15-s34)^3*
(s12-s45)^2*s45)+(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*
s45)-(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)+
(s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)-
(3*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)+
(3*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)+
(5*(s15+s23-s34)*s34)/(2*(s12+s23-s45)*s45)-
(5*s34*(-s15+s34)^2)/(2*(s12+s15-s34)*(s12+s23-s45)*s45)-
(s23*s45)/(6*s15*(s12+s15-s34))-(s15*s34*s45)/
(3*(-s15+s23)^2*(s12+s15-s34))-(s34^2*s45^2)/
(6*s15*(s12+s15-s34)^3)-s45^2/(2*(s23-s45)^2)+
(35*s45^2)/(8*(s12-s45)*(s12+s23-s45))+
(2*s15^2*s45^2)/((s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))-
(439*s34^3*s45^3)/(72*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(7*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)+
(5*s45^3)/(24*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(2*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))+
(7*s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-(5*s45^3*(s15+s45))/(8*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(7*s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(5*s45^3*(s15+s45)^2)/(8*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(7*s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(5*s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
s45/(2*(-s23+s45))+(s15^3*s45^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s23+s45))+(s15^3*s34^3)/
(3*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)-
s45^2/(4*(s15-s23+s45)^2)+s45^3/(4*(-s23+s45)*
(s15-s23+s45)^2)+(3*s34*s45^3)/(4*(s12+s15-s34)*
(-s23+s45)*(s15-s23+s45)^2)+(3*s34^2*s45^3)/
(4*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45)^2)+
(s34^3*s45^3)/(4*(s12+s15-s34)^3*(-s23+s45)*
(s15-s23+s45)^2)+(s15^2*s34^2)/((-s15+s23)*
(s12+s15-s34)^2*(s15-s23+s45))-
(s15^3*s34^3)/(6*(-s15+s23)^2*(s12+s15-s34)^3*
(s15-s23+s45))-(s15^2*s34^2*(-2*s15+s34))/
(2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
s45/(4*(s15-s23+s45))+s45^3/(2*(s23-s45)^2*(s15-s23+s45))+
(3*s34*s45^3)/(2*(s12+s15-s34)*(s23-s45)^2*(s15-s23+s45))+
(3*s34^2*s45^3)/(2*(s12+s15-s34)^2*(s23-s45)^2*
(s15-s23+s45))+(s34^3*s45^3)/(2*(s12+s15-s34)^3*
(s23-s45)^2*(s15-s23+s45))-
(3*s45^2)/(4*(-s23+s45)*(s15-s23+s45))-
(s34*s45*(s23+s45))/(6*s15*(s12+s15-s34)^2)-
(439*s34^2*s45^2*(s15-s34+s45))/(24*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(9*s23-10*s34)/(4*(-s12+s34+s45))+
(5*s15*s34^3*(-2*s15+s34))/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(s45^2*(-9*s34+2*s45))/
(4*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(s34^2*s45^2*(-3*s34+2*s45))/(4*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))+(s34*s45^2*(-9*s34+4*s45))/
(4*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))+
(s45^2*(s15+s45)^2*(20*s15+7*s45))/(8*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-(s15^2*s45^2*(3*s15+11*s45))/
(4*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(-19*s23-30*s34+11*s45)/(12*(s12+s23-s45))-
(s45^2*(50*s15+63*s45))/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(s45*(-2*s15+385*s34+165*s45))/
(24*(s12+s15-s34)*(s12+s23-s45))+
(s15*(-14*s15*s34+6*s34^2+5*s15*s45-5*s34*s45))/
(6*(-s15+s23)*(s12+s15-s34)^2)+
(101*s23^2-2*s23*s45+(4*s15+313*s34-2*s45)*s45)/
(24*(s12+s23-s45)^2)-(439*(s23^3-3*s23*s34*s45+
3*s34*(-s15+s34-s45)*s45))/(72*(s12+s23-s45)^3)-
s23^2/(4*s12*s45-4*s45^2)+((-17*s23^2)/8-2*s45^2)/(s12-s45)^2+
(14*(s15*s23+s15*s45+s45^2)^3)/(9*(s12+s15-s34)^3*
(s12-s45)^3)+(s45*(-4*s15^2-309*s15*s34+752*s34^2-
8*s15*s45-758*s34*s45+16*s45^2))/(24*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(-5*s15^2+16*s15*s45+21*s45^2))/
(8*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(3*s15*s23+3*s15*s45+28*s45^2)/(4*(s12+s15-s34)*(s12-s45))-
(14*(s23^3+s45^3))/(9*(s12-s45)^3)+
(5*(37*s15*s23^2+37*s15*s23*s45+37*s15*s45^2+40*s45^3))/
(24*(s12+s15-s34)*(s12-s45)^2)-
(4*s15*(41*s15-3*s23)*s23+s15*(107*s15+245*s23)*s45+
280*s15*s45^2+176*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(14*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)+
(2*s15^2*(67*s15-6*s23)*s23+s15^2*(173*s15+245*s23)*s45+
s15*(435*s15+76*s23)*s45^2+354*s15*s45^3+92*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))-
(217*s15^2*s23^2+2*s15*s23*(185*s15+44*s23)*s45+
s15*(226*s15+385*s23)*s45^2+482*s15*s45^3+256*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)-
(14*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)+
(83*s15^3*s23^2+s15^2*s23*(185*s15+88*s23)*s45+
s15^2*(89*s15+385*s23)*s45^2+2*s15*(141*s15+100*s23)*s45^3+
297*s15*s45^4+104*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)-
(s15*s45+s34*(-4*s15+s45))/(6*(-s15+s23)*(s12+s15-s34))+
(5*s45^2+s34*(-s15+s45))/(4*(s12+s15-s34)*(s23-s45))-
(439*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(24*(s12+s15-s34)*(s12+s23-s45)^3)+(2*s23+5*(s15+4*s45))/
(6*(s12+s15-s34))+((-s15+s34)*(4*s15^2*s45+
s34^2*(3*s15+s45)-s15*s34*(9*s15+5*s45)))/
(6*(-s15+s23)*(s12+s15-s34)^3)+
(s45*(7*s45*(s15+s45)-s34*(2*s15+11*s45)))/
(12*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34*(s15-10*s45)+s45*(2*s15+15*s45))/(12*(s12+s15-s34)*
(s15-s23+s45))+(s34*(14*s45*(s15+s45)^2+
s34*(5*s15^2+s15*s45-13*s45^2)))/(12*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s34^2*(7*(s15+s45)^3+
s34*(9*s15^2+3*s15*s45-5*s45^2)))/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(6*s34^2*(2*s15+3*s45)+
s34*(14*s15^2+5*s15*s45-21*s45^2)+5*s45*(-s15^2+s45^2))/
(12*(s12+s15-s34)^2*(s15-s23+s45))+
(s45^3+s34*(s15^2+s15*s45+s45^2))/(2*(s12+s15-s34)*
(s23-s45)^2)+(s34*((s15+s45)^2*(-19*s15+5*s45)+
s34^2*(9*s15+11*s45)-6*s34*(3*s15^2+s15*s45+s45^2)))/
(12*(s12+s15-s34)^3*(s15-s23+s45))+
((s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(6*(-s15+s23)^2*
(s12+s15-s34)^3)-(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(6*(-s15+s23)^2*
(s12+s15-s34)^2)+(6*s34^2*s45+5*(s15-s45)*s45^2+
s34*(3*s15^2+2*s45^2))/(4*(s12+s15-s34)^2*(s23-s45))+
(-60*s34^4*(-s15+s45)+2*s34*s45^3*(10*s15+7*s45)+
s34^2*s45^2*(-439*s15+16*s45)-60*s34^3*(s15^2-s15*s45+
s45^2)+2*s45^3*(10*s15^2+14*s15*s45+7*s45^2))/
(24*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(60*s34^3*(-s15+s45)+2*s45^3*(11*s15+14*s45)+
s34^2*s45*(-439*s15+490*s45)+s34*s45*(439*s15^2+447*s15*s45+
10*s45^2))/(24*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(12*s34^3*(-16*s15+s45)+6*s34^2*(32*s15^2-32*s15*s45+7*s45^2)+
2*s45^2*(39*s15^2+67*s15*s45+13*s45^2)+
s34*s45*(-439*s15^2+60*s15*s45+71*s45^2))/(24*(s12+s15-s34)^3*
(s12+s23-s45))+(-6*s34^2*(32*s15+3*s45)+
s34*s45*(-295*s15+51*s45)+s45*(-10*s15^2+15*s15*s45+
119*s45^2))/(24*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3))/
(2*(s12+s15-s34)^3*(s23-s45)^2)+
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(2*(s12+s15-s34)^2*
(s23-s45)^2)+(s34^3*(s15+3*s45)-s15*s45^2*(3*s15+8*s45)+
s34^2*(s15^2-3*s45^2)-s34*(2*s15^3+3*s15*s45^2+5*s45^3))/
(4*(s12+s15-s34)^3*(s23-s45))+
(-120*s15^3-36*s15*s23^2+s34^2*(90*s15-36*s45)+471*s15^2*s45+
507*s15*s45^2+76*s45^3+12*s34*(-39*s15^2+30*s15*s45+s45^2)-
36*s23*(-9*s15^2+s34*(2*s15+s45)))/(72*(s12+s15-s34)^3)+
(5*s15^2+2*s23^2+87*s15*s34+43*s15*s45-6*s34*s45-16*s45^2+
2*s23*(s34-3*(10*s15+s45)))/(12*(s12+s15-s34)^2)+
(1/(3*s12^2)+(-3*s15+s34)/(6*s12^2*(s15-s23))+
((s15-s34)^2*(-3*s15+s34))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2)+((-3*s15+s34)*(-s15+s34)^3)/
(6*s12^2*(s15-s23)*(s12+s15-s34)^3)+
(3*s15^2-4*s15*s34+s34^2)/(2*s12^2*(s15-s23)*
(s12+s15-s34))+(9*(-8*s15^2-3*s15*(s23-4*s34)+
(s23-4*s34)*s34))/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(3*(-4*(s15-s34)^2*(-4*s15+s34)+
s23*(-3*s15+s34)^2))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))-(3*s15*(4*(s15-s34)^3+
s23*(3*s15^2-3*s15*s34+s34^2)))/(4*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(3*s15^4*s23)/(4*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(3*s15^3*s23)/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(9*s15^2*s23)/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*(s15-s34)^2*s34^2*(-4*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s15*s34^2*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(15*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(11*s15*(s15-s34)^3*s34)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(11*(s15-s34)^2*s34*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(33*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s15*(2*s23^2+5*s23*(s15-s34)+23*(s15-s34)^2)*s34)/
(12*s12^2*(s12+s15-s34)^3*s45)+((83*s15+7*s23-60*s34)*s34)/
(12*s12^2*(s12+s15-s34)*s45)-
(s34*(76*s15^2+2*s23^2+2*s15*(6*s23-53*s34)-7*s23*s34+
30*s34^2))/(12*s12^2*(s12+s15-s34)^2*s45)-
(5*(2*s15+s23-2*s34)*s34)/(2*s12^2*(s12+s23-s45)*s45)+
(15*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*
s45)+(5*s34*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*s45)+s45/(6*s12^2*s15)+
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))+
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)+
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)+
(439*(s15-s34)^2*s34^2*s45^2)/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(4*s45^3)/(s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-(7*s45^4)/
(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
(5*s45^4)/(24*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(3*s23*(-3*s15+s45))/(4*s12^2*(s12-s45)*
(s12-s34-s45))+(7*s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(5*s45^4*(s15+s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(5*s45^4*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+s34/(4*s12^2*(-s23+s45))+
(s15^2*(s15-s34)^2*s34^2)/(3*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(2*s15^2*(s15-s34)*s34^2)/
(3*s12^2*(-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(3*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s34^2*s45^2)/(2*s12^2*(s12+s15-s34)*
(s23-s45)*(s15-s23+s45)^2)+(s34^3*s45^2)/
(s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)+
(s34^4*s45^2)/(4*s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45)^2)+((s12+3*s34)*s45^2)/(4*s12^2*(s23-s45)*
(s15-s23+s45)^2)+(s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(s15^2*(s15-s34)^2*s34^2)/
(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))-
(s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))+(s15^2*s34^2)/(6*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(3*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(s15*s34*(-5*s15+4*s34))/
(3*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))+
(s15*s34*(11*s15^2-18*s15*s34+7*s34^2))/(6*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))-(3*s34*(s34-s45)*s45)/
(s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))-
(3*s34^2*s45^2)/(s12^2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))-(2*s34^3*s45^2)/(s12^2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))-(s34^4*s45^2)/
(2*s12^2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))-
((s12+3*s34)*s45^2)/(2*s12^2*(s23-s45)^2*(s15-s23+s45))+
(s34^2*(2*s34-3*s45)*s45)/(s12^2*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+((2*s12+6*s34-3*s45)*s45)/
(4*s12^2*(-s23+s45)*(s15-s23+s45))+(s34^3*(s34-2*s45)*s45)/
(2*s12^2*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45))+
(11*s34*(-3*s15+3*s34+s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(5*s34^2*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))-
(s34*(s15+2*s45))/(2*s12^2*(s23-s45)^2)-
(5*s45^3*(3*s15+4*s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(s34*(2*s15-3*s34+10*s45))/
(4*s12^2*(s12+s15-s34)*(s23-s45))+(-8*s15-5*s34+11*s45)/
(12*s12^2*(s15-s23+s45))+(-139*s15-139*s23+158*s34+
62*s45)/(24*s12^2*(s12+s23-s45))-
(s34*(s15^2-4*s15*s34+3*s34^2+4*s15*s45-14*s34*s45))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(2*s15*s34-s15*s45+s34*s45)/(6*s12^2*(s15-s23)^2)+
((s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(2*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
((-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/(2*s12^2*(s15-s23)^2*
(s12+s15-s34))+((-s15+s34)^3*(2*s15*s34-s15*s45+
s34*s45))/(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3)+
(14*s45^2*(s23^2+s23*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s12+s45)^3)-(s45^3*(9*s15^2+13*s15*s45+4*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(-417*s15^2-600*s15*s34+218*s34^2+54*s15*s45+252*s34*s45+
120*s45^2)/(72*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(-81*s15*s23+38*s23^2+227*s23*s45+182*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))-
(s45*(200*s23^2+353*s23*s45+353*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(356*s15^2+48*s23*s34+168*s34^2+s15*(434*s23-735*s34-
243*s45)+76*s23*s45+153*s34*s45+454*s45^2)/
(72*s12^2*(s12+s15-s34)^2)+
(s45*(400*s15*s23^2+962*s15*s23*s45+747*s15*s45^2+
312*s23*s45^2+777*s45^3))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(439*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(s34*(s15-8*s45)-3*s12*s45+10*s45*(s15+s45))/
(12*s12^2*(s15-s23+s45)^2)+
(14*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(9*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)-(14*(s45^3+s15*s45*(s23+s45))^2)/
(9*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(9*s15+(9*s23)/4-3*(3*s34+s45))/(s12^2*(s12-s34-s45))+
(-53*s15-21*s23+6*(5*s34+s45))/(8*s12^2*(s12+s15-s34))+
(s34*(3*s15^2+4*s15*s45+3*s45^2-3*s34*(s15+2*s45)))/
(2*s12^2*(s12+s15-s34)*(s23-s45)^2)-
(s34^2*(s34^2-2*s34*(s15+3*s45)+s15*(s15+4*s45)))/
(4*s12^2*(s12+s15-s34)^3*(s23-s45))+
(742*s15^2+742*s23^2-303*s23*s34-136*s34^2-309*s23*s45-
69*s34*s45+s15*(742*s23-606*s34+6*s45))/
(72*s12^2*(s12+s23-s45)^2)+
(s34*(-3*s15^3+s15^2*(6*s34-2*s45)+3*s34*s45*(-2*s34+s45)+
s15*s34*(-3*s34+8*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)-(-28*s15^2+15*s34^2-49*s34*s45+20*s45^2+
s15*(s34+9*s45))/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(2*s12^2*(s12+s15-s34)^3*
(s23-s45)^2)+(439*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(-742*s15^3+s15^2*(909*s34-321*s45)+
s34*(-35*s34^2+2367*s34*s45-18*s45^2)-
2*s15*(66*s34^2+494*s34*s45+3*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-32*s15^3+s15^2*(25*s34-9*s45)+s34*(-15*s34^2+47*s34*s45-
40*s45^2)+2*s15*(11*s34^2-7*s34*s45+8*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(439*s15^4+540*s34^4+451*s15^3*s45+12*s15^2*s45^2+42*s45^4+
s34^3*(-1519*s15+1163*s45)+s34^2*(1857*s15^2+241*s15*s45-
60*s45^2)-s15*s34*(1317*s15^2+1855*s15*s45+12*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*(-7*s15^2*(s15+s45)^2+s34^3*(-5*s15+2*s45)+
s34^2*(3*s15^2-18*s15*s45-13*s45^2)+
s15*s34*(9*s15^2+30*s15*s45+17*s45^2)))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-5*s34^4+15*s34^3*(s15+s45)+s15^2*(12*s15^2+7*s15*s45-
5*s45^2)+s15*s34*(-19*s15^2-11*s15*s45+16*s45^2)-
s34^2*(3*s15^2+5*s15*s45+20*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(17*s15*s45*(s15+s45)+s34^2*(-7*s15+15*s45)-
s34*(5*s15^2+44*s15*s45+39*s45^2))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-7*s15^2*s45*(s15+s45)+
s34^3*(-11*s15+9*s45)+s15*s34*(13*s15^2+47*s15*s45+
34*s45^2)-s34^2*(2*s15^2+49*s15*s45+39*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s45*(424*s45^4+2*s15*s45^2*(312*s23+409*s45)+
s15^2*(200*s23^2+609*s23*s45+394*s45^2)))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(-54*s15^3*s23+588*s45^4+6*s15*s45^2*(92*s23+217*s45)+
s15^2*(76*s23^2+630*s23*s45+663*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(-162*s15^2*s23+3*s45^2*(92*s23+361*s45)+
s15*(152*s23^2+1084*s23*s45+807*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-5*s15^3+s15^2*(-245*s23+245*s34-43*s45)-
2*s15*(12*s23*s34+132*s34^2+76*s23*s45+163*s34*s45+
316*s45^2)+4*(6*s23*s34^2+6*s34^3-6*s34^2*s45-
19*s34*s45^2-69*s45^3))/(72*s12^2*(s12+s15-s34)^3)+
(90*s34^5+90*s34^4*(-3*s15+s45)-21*s45^4*(s15+s45)+
s34^3*(270*s15^2+259*s15*s45-24*s45^2)+
s34*s45*(439*s15^3+6*s15^2*s45-21*s45^3)-
s34^2*(90*s15^3+788*s15^2*s45-18*s15*s45^2+21*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(371*s15^3+3*s15^2*(67*s34+9*s45)-
2*s15*(358*s34^2+81*s34*s45+24*s45^2)+
3*(48*s34^3+74*s34^2*s45+101*s34*s45^2+48*s45^3))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(439*s15^4+s15^3*(-482*s34+42*s45)-
s15^2*(389*s34^2+36*s34*s45+30*s45^2)+
6*s15*(78*s34^3+20*s34^2*s45+11*s34*s45^2-18*s45^3)-
3*(12*s34^4+42*s34^3*s45+71*s34^2*s45^2+26*s34*s45^3+
21*s45^4))/(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(439*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(72*s12^2*(s12+s23-s45)^3))*tr5,
19/2-s23/(6*s12)+(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(-89*s15+8*s23-63*s34)/(12*(s12+s15-s34))+
(5*s34*(s15+s34))/(s23+s34)^2-(5*(s15+3*s34))/(2*(s23+s34))-
(s15-2*s34)/(4*(s12+s23-s45))+(s15^2*(30*s15-17*s34)*s34^2)/
(8*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23-s45))-
(19*s15^2*s34^2)/(8*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))+(5*s15^3*s34^3)/(8*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))+
(3*s23^2-9*s23*s34+10*s34^2)/(4*(s12+s15-s34)*
(s12-s34-s45))+(s15^2*(3*s23^2-12*s23*s34+22*s34^2))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+((s15-5*s34)*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^3*(2*s15+5*s34))/((s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(s34*(-s15-s23+s34-s45))/
(2*(s12+s23-s45)^2)-s23^3/(6*s12*s45^2)+
(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)-
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)+
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)+
s23^3/(6*(s12-s45)*s45^2)-(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)+(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)-(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)+
s23^2/(3*s12*s45)+(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*(s15-s23)*s23^2)/(3*s12*(s12+s15-s34)^2*s45)+
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)+
(5*s23^2-6*s15*s34+3*s23*s34)/(12*(s12+s15-s34)*s45)+
(s15*(-14*s23^2-16*s23*s34+(17*s15-6*s34)*s34))/
(12*(s12+s15-s34)^2*s45)+
(s15^2*(9*s23^2+15*s23*s34+11*s34*(-s15+s34)))/
(12*(s12+s15-s34)^3*s45)-s23^3/(3*(s12-s45)^2*s45)+
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)+
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)+
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)-
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)+
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)+
(s15^2*s34)/(4*(s12+s15-s34)*(s23-s45)*s45)+
(s15^2*s34*(-s15+s34))/(2*(s12+s15-s34)^2*(s23-s45)*s45)+
(s15^2*s34*(-s15+s34)^2)/(4*(s12+s15-s34)^3*(s23-s45)*s45)+
((s23-3*s34)*s45)/(6*s15*(s12+s15-s34))-
(5*s15*s34*s45)/(4*(-s15+s23)^2*(s12+s15-s34))-
(5*s34^3*s45)/(s15*(s12+s15-s34)*(s23+s34)^2)+
(15*s34^2*s45)/(2*s15*(s12+s15-s34)*(s23+s34))-
(5*s34^3*s45)/(2*s15^2*(s12+s15-s34)*(s23+s34))-
(17*s34^2*s45)/(4*s15*(s12+s15-s34)*(-s15+s23+s34))+
(5*s34^3*s45)/(2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s34^2*(4*s34-3*s45)*s45)/(2*s15*(s12+s15-s34)^2*(s23+s34))-
s45/(3*(s12-s45))-s45/(4*(s23-s45))+(5*s34^3*(s34-s45)*s45)/
(2*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34^2*s45^2)/(6*s15*(s12+s15-s34)^3)+
(s34^2*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^3)+
(5*s34^4*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34)^2)-
(10*s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))+
(5*s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(s23+s34))+
(37*s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(5*s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
s45^2/(3*(s12-s45)^2)+(3*s34*s45^2)/(4*s15*(s12+s15-s34)*
(s23-s45))+(3*s34^2*s45^2)/(4*s15*(s12+s15-s34)^2*
(s23-s45))+(s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*
(s23-s45))+(s34^3*s45^2)/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-s45^2/(4*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(4*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(3*s45^2*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(3*s45^2*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(s45^2*(s15+s45)^3)/
(4*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(s23*(s15-2*s23+s45))/(6*s12*(s12+s15-s34))+
(5*s15^3*s34^3)/(4*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(2*s45^2)/(3*(s15-s23+s45)^2)+
(31*s34*s45*(s15+s45))/(12*(s12+s15-s34)*(s15-s23+s45)^2)+
(19*s34^2*(s15+s45)^2)/(6*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(49*s45)/(24*(s15-s23+s45))+s45^2/(4*s15*(s15-s23+s45))+
(3*s34*s45^2)/(4*s15*(s12+s15-s34)*(s15-s23+s45))+
(3*s34^2*s45^2)/(4*s15*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*s45*(s23-3*s34+s45))/(6*s15*(s12+s15-s34)^2)+
(5*s34^3*s45*(-s34+s45))/(s15*(s12+s15-s34)^2*(s23+s34)^2)+
(5*s34^3*s45*(-s34+s45))/(2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(27*s34^2*s45*(-s34+s45))/(4*s15*(s12+s15-s34)^2*
(-s15+s23+s34))+(s34^2*s45*(s15-s34+s45))/
((s12+s15-s34)^2*(s12+s23-s45)^2)-
(5*s15^2*s34^4)/(2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*s34^4)/(2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+(5*s15^2*s34^4)/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^4)/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*s34^4)/((s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45))+(5*s15*s34^4)/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(5*s15*s34^3*(2*s15+s34))/((s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45))-(5*s34^3*(4*s15+s34))/(2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+
(s15*(6*s23^2-21*s23*s34+32*s34^2))/(4*(s12+s15-s34)^2*
(-s12+s34+s45))+(s34*(2*s15-2*s34+7*s45))/
(4*(s12+s15-s34)*(-s15+s23+s34))+
s45^2/(4*s15*s23-4*s15*s45)+(-13*s15*s34+6*s15*s45-12*s34*s45)/
(8*(-s15+s23)*(s12+s15-s34))+
(5*s34*(3*s15^2+2*s15*s34+2*s15*s45-s34*s45))/
((-s12-s15+s34)*(s23+s34)^2)+
(35*s15*s34+73*s34*s45-6*s45^2)/(24*(s12+s15-s34)*
(-s15+s23-s45))-(3*s23^2)/(4*s12*s45-4*s45^2)+
(5*s34^3*(3*s15^2+3*s15*s45+s45^2))/(4*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(3*(3*s15*s23+3*s15*s45+2*s45^2))/
(4*(s12+s15-s34)*(s12-s45))+
(s34^2*(-58*s15^2+21*s15*s34-26*s15*s45+11*s34*s45+2*s45^2))/
(8*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*(-62*s15^2+48*s15*s34-50*s15*s45+9*s34*s45+12*s45^2))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3)/((s12+s15-s34)*
(s12-s45)^2)-(2*s15*s23*(9*s15+s23)+s15*(14*s15+15*s23)*
s45+22*s15*s45^2+8*s45^3)/(4*(s12+s15-s34)^2*(s12-s45))-
(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*s45^2+
2*s15*s45^3+s45^4)/((s12+s15-s34)^2*(s12-s45)^2)+
((s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+s15*(s15+3*s23)*
s45^2+2*s15*s45^3+s45^4))/(3*(s12+s15-s34)^3*
(s12-s45)^2)+(3*s15^2*s23*(9*s15+2*s23)+
s15^2*(19*s15+45*s23)*s45+6*s15*(8*s15+3*s23)*s45^2+
39*s15*s45^3+10*s45^4)/(12*(s12+s15-s34)^3*(s12-s45))+
(s45^2+s34*(s15+s45))/(4*(s12+s15-s34)*(s23-s45))+
(-3*s15*s34+2*s34^2+(s15+s45)^2)/(4*(s12+s15-s34)*
(s12+s23-s45))-(5*s34*(3*s34^2*s45^2+s34^3*(-s15+s45)-
3*s15*s34*s45*(s15+s45)+s15^2*(s15+s45)^2))/
((s12+s15-s34)^3*(s23+s34)^2)+
(10*s34^4+s34^3*(8*s15-10*s45)+s34*s45^3+s45^3*(2*s15+s45)+
s34^2*s45*(6*s15+s45))/(4*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*(s34^2+(s15+s45)^2-2*s34*(s15+2*s45)))/
(2*(s12+s15-s34)*(s12+s23-s45)^2)+
(25*s15*s34+5*s34^2+(5*s15*(3*s15+2*s45))/2)/
((s12+s15-s34)*(s23+s34))-(-145*s15^2+4*s23^2-
300*s15*s34+66*s34^2+18*s15*s45+24*s34*s45+24*s45^2-
2*s23*(-33*s15+4*s34+6*s45))/(24*(s12+s15-s34)^2)+
(s45*(2*s34^3-s15^2*(2*s15+7*s45)-3*s34^2*(2*s15+17*s45)+
s15*s34*(6*s15+31*s45)))/(4*(s12+s15-s34)^3*
(-s15+s23+s34))+(12*s34^3-s45^2*(3*s15+2*s45)-
s34^2*(4*s15+11*s45)+s34*(2*s15^2+4*s15*s45-s45^2))/
(4*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2))/(4*(s12+s15-s34)^3*(s23-s45))-
(5*(s34^4-4*s34^3*(-s15+s45)-6*s34^2*s45*(-s15+s45)-
s15^2*(s15+s45)^2+4*s15*s34*(-s15^2+s45^2)))/
(2*(s12+s15-s34)^3*(s23+s34))+
(5*(s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^3)-(5*(-(s34^2*(-2*s15+s45))+
s34*(11*s15^2-3*s45^2)+s15*(3*s15^2+4*s15*s45+s45^2)))/
(2*(s12+s15-s34)^2*(s23+s34))+
(5*s34*(s34^2*s45+s34*(s15^2-4*s15*s45-2*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2)))/((s12+s15-s34)^2*
(s23+s34)^2)-(5*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^2)+(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2))/(4*(s12+s15-s34)^2*(s23-s45))+
(-2*s15^2*s45*(10*s15+s45)+s34^3*(21*s15+11*s45)-
6*s34^2*(11*s15^2+7*s15*s45+s45^2)+
3*s15*s34*(15*s15^2+17*s15*s45+2*s45^2))/
(8*(-s15+s23)*(s12+s15-s34)^3)-
(s34^2*(-16*s15+s45)-2*s15*s45*(7*s15+s45)+
s34*(48*s15^2+13*s15*s45+4*s45^2))/(8*(-s15+s23)*
(s12+s15-s34)^2)+(-2*s34^3+s15*s45*(2*s15+7*s45)+
s34^2*(4*s15+26*s45)-s34*(2*s15^2+11*s15*s45+24*s45^2))/
(4*(s12+s15-s34)^2*(-s15+s23+s34))+
(12*s15*s23^2-24*s34^2*(-9*s15+s45)-
2*s34*(87*s15^2-39*s15*s45+2*s45^2)+
3*(-5*s15^3+6*s15^2*s45+18*s15*s45^2+4*s45^3)+
6*s23*(9*s15^2+2*s34*(-s15+s45)))/(24*(s12+s15-s34)^3)+
(1/(2*s12^2)-s34/(2*s12^2*(s23-s45))-((2*s15+s23-2*s34)*s34)/
(2*s12^2*(s12+s23-s45)^2)+(-s15/4+s34)/
(s12^2*(s12+s23-s45))-(3*s15*(s23-4*s34)*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(5*(3*s15-2*s34)*s34^3)/(s12^2*(s12+s15-s34)*(s23+s34)^2*
(s12-s34-s45))+(3*(s23-4*s34)*(-3*s15+2*s34))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(5*s34^2*(-9*s15+5*s34))/(2*s12^2*(s12+s15-s34)*(s23+s34)*
(s12-s34-s45))+(3*(s23-4*s34)*(3*s15^2-4*s15*s34+
s34^2))/(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(3*s34^2*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+((s15-s34)^2*s34^2*(4*s15+5*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(3*s34^2*(-2*s15^2+s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-
(5*s34*(s12-3*s15+s34-s45))/(s12^2*(s23+s34)^2)+
s34/(4*s12^2*s45)+(s34*(-14*s15+5*s23+6*s34))/
(12*s12^2*(s12+s15-s34)*s45)-
(s15*s34*(2*s23^2+8*(s15-s34)^2+7*s23*(-s15+s34)))/
(12*s12^2*(s12+s15-s34)^3*s45)+
(s34*(19*s15^2+2*s23^2+5*s23*s34+3*s34^2-
2*s15*(6*s23+11*s34)))/(12*s12^2*(s12+s15-s34)^2*s45)+
(s15*(s15-s34)^3*s34)/(4*s12^2*(s12+s15-s34)^3*(s23-s45)*
s45)-(3*s15*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^2*
(s23-s45)*s45)+(3*s15*(s15-s34)*s34)/
(4*s12^2*(s12+s15-s34)*(s23-s45)*s45)-s45/(6*s12^2*s15)+
(s34*s45)/(4*s12^2*s15^2-4*s12^2*s15*s23)-
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)+
(3*s34^2*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)+
(3*s34^3*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)-
(5*s34^2*s45)/(s12^2*s15*(s23+s34)^2)-(15*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)-
(15*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)-
(5*s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(5*s34*s45)/(s12^2*s15*(s23+s34))-(5*s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))+(45*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34))+
(30*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(15*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(s23+s34))+
(25*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(15*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))-
(5*s34^5*s45)/(2*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
(17*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))+
(5*s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))-
(81*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(111*s34^3*s45)/(4*s12^2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))+(15*s34^3*s45)/(2*s12^2*s15^2*
(s12+s15-s34)*(-s15+s23+s34))-(47*s34^4*s45)/
(4*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(15*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(5*s34^5*s45)/(2*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))-(3*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23-s45))-
(s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23-s45))-
(s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(s23-s45))-
((s12+3*s34)*s45)/(4*s12^2*s15*(s23-s45))-
((s15-s34)^2*s34^2*s45)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-s45^3/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(s45^3*(s15+s45))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(s45^3*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(5*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(5*s15^2*(s15-s34)*s34^2)/(2*s12^2*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(5*s15^2*s34^2)/(4*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(5*(s15-s34)^2*s34^2*(2*s15+s45))/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15*s34)/(2*s12^2*(s15-s23)*
(s15-s23+s45))+(5*s15^2*(s15-s34)^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))-
(5*s15^2*(s15-s34)*s34^2)/(4*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))+(5*s15^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-5*s15+3*s34))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(s15*s34*(-7*s15+5*s34))/
(2*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))+
(33*s12-17*s15+33*s34)/(24*s12^2*(s15-s23+s45))+
(s15*s34*(11*s15^2-18*s15*s34+7*s34^2))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))-(3*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s15-s23+s45))-
(s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s15-s23+s45))-
(s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(s15-s23+s45))-
((s12+3*s34)*s45)/(4*s12^2*s15*(s15-s23+s45))+
(5*s34^3)/(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(5*s15*(s15-s34)^2*s34^3)/(2*s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)-(5*(3*s15-2*s34)*s34^3)/
(2*s12^2*(s12+s15-s34)*(s23+s34)*(-s12+s34+s45)^2)+
(5*s34^3*(3*s15^2-4*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)-(5*s34^3)/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*(s15-s34)^2*s34^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+(5*(3*s15-2*s34)*s34^3)/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^3*(3*s15^2-4*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s34^3)/(s12^2*(s23+s34)^2*(-s12+s34+s45))-
(5*s15*(s15-s34)^2*s34^3)/(s12^2*(s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))-(15*s34^2)/(2*s12^2*(s23+s34)*
(-s12+s34+s45))+(5*(s15-s34)^2*s34^2*(3*s15+s34))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
((-3*s23)/4+3*s34)/(s12^2*(-s12+s34+s45))-
(5*s34^2*(9*s15^2-10*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+
(5*s34^3*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))+(2*s34^2)/
(s12^2*(s12+s23-s45)*(-s12+s34+s45))-
(5*(-s12+3*s15+s34+s45))/(2*s12^2*(s23+s34))+
(-6*s15-5*s23+9*s34+2*s45)/(4*s12^2*(s12+s15-s34))+
(11*s12-7*s15+13*s34+2*s45)/(s12^2*(-8*s15+8*s23))+
(s34*(4*s15-6*s34+3*s45))/(4*s12^2*(s12+s15-s34)*
(s23-s45))+(2*s15-2*s34+7*s45)/
(4*s12^2*(-s15+s23+s34))+(5*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2)+(15*(s15-s34)^2*(2*s15*s34-s15*s45+
s34*s45))/(8*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(15*(-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34))+
(5*(-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(23*s15*s34+8*s12*s45-8*s15*s45+31*s34*s45)/
(12*s12^2*(s15-s23+s45)^2)-(s15*s34)/
(s12^2*(4*s23*s45-4*s45^2))-(s45*(s23^2+s23*s45+s45^2))/
(3*s12^2*(s12+s15-s34)*(s12-s45)^2)-
(2*s23^2+5*s23*s45+5*s45^2)/(4*s12^2*(s12+s15-s34)*
(s12-s45))-(6*s15^2*s23^2+23*s15^2*s23*s45+
20*s15*(s15+s23)*s45^2+34*s15*s45^3+14*s45^4)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45))+
(-10*s15*s34+14*s34^2+s15*(2*s15+s45))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(18*s15^2-59*s15*s34-8*s23*s34+29*s34^2-6*s15*s45+
21*s34*s45+15*s45^2+6*s23*(5*s15+s45))/
(12*s12^2*(s12+s15-s34)^2)-
(s34*(9*s34^3+s15*s34*(45*s15-2*s45)+2*s15^2*(-9*s15+s45)-
2*s34^2*(18*s15+s45)))/(8*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(s15^3-22*s34^3+s15^2*s45-s45^3-
2*s15*s34*(6*s15+s45)+s34^2*(33*s15+s45))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s45*(s45^2+s15*(s23+s45))^2)/(3*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(s34*(-s15+s34)*(s15^2+s34*(s34-3*s45)+
s15*(-2*s34+s45)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(15*s34*(2*s15^2-2*s34*s45+
s15*(-2*s34+s45)))/(s12^2*(s12+s15-s34)*(s23+s34)^2)+
(s34^2*(-2*s15^2+4*s15*s34+s34*(-2*s34+s45)))/
(4*s12^2*(s12+s15-s34)^3*(s23-s45))+
(s34*(-2*s15^2+8*s15*s34+3*s34*(-2*s34+s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(3*(s34^2-s15*(2*s15+s45)+s34*(s15+2*s45)))/
(4*s12^2*(-s15+s23)*(s12+s15-s34))+
(5*s34*(s34^4-2*s34^3*(s15-2*s45)-6*s15*s34^2*s45-
s15^3*(s15+s45)+2*s15^2*s34*(s15+2*s45)))/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2)+
(s34*(3*s34^2-3*s34*(2*s15+s45)+s15*(3*s15+2*s45)))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(15*(2*s15^2+s15*s45-s34*(2*s34+3*s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34))-
(5*(3*s34^4+2*s15*s34^2*(3*s15-5*s45)+5*s15^2*s34*s45-
s15^3*(s15+s45)+2*s34^3*(-4*s15+5*s45)))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34))+
(s15^2+6*s34*(s34+3*s45)+s15*(20*s34+6*s45))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(8*s15^3+9*s34^2*(-3*s34+s45)-s15^2*(70*s34+3*s45)+
s15*s34*(89*s34+6*s45))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(3*(2*s34^2-4*s34*(s15+6*s45)+
s15*(2*s15+7*s45)))/(4*s12^2*(s12+s15-s34)*
(-s15+s23+s34))+(-15*s15^4+6*s15*s34^2*(7*s34-2*s45)+
s15^3*(54*s34-2*s45)+8*s15^2*s34*(-9*s34+s45)+
s34^3*(-9*s34+8*s45))/(8*s12^2*(-s15+s23)*(s12+s15-s34)^
3)+(-8*s34^3-3*s15*s34*(14*s15+3*s45)+
s15^2*(17*s15+3*s45)+s34^2*(33*s15+9*s45))/
(4*s12^2*(-s15+s23)*(s12+s15-s34)^2)+
(5*s34*(4*s15^3-9*s15*s34*s45+s15^2*(-6*s34+3*s45)+
s34^2*(2*s34+9*s45)))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2)-(5*(4*s15^3+3*s15^2*s45-
12*s15*s34*(s34+s45)+2*s34^2*(4*s34+9*s45)))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34))+
(12*s15*s23^2+2*s23*s45*(19*s15+5*s45)+s45^2*(35*s15+29*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-6*s34^3+3*s15^2*(2*s15+7*s45)+9*s34^2*(2*s15+17*s45)-
3*s15*s34*(6*s15+31*s45))/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(2*s34^4+s15^3*(2*s15+7*s45)-
8*s34^3*(s15+11*s45)-2*s15^2*s34*(4*s15+19*s45)+
2*s15*s34^2*(6*s15+41*s45))/(4*s12^2*(s12+s15-s34)^3*
(-s15+s23+s34))-(s34*(-s15+s34)*(-23*s15*(s15+s45)+
s34*(83*s15+53*s45)))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(8*s15^2*s45-2*s15*s34*(23*s15+31*s45)+
s34^2*(76*s15+69*s45))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-6*s15^3-4*s23*s34^2+8*s34^3+
4*s34^2*s45-6*s34*s45^2-10*s45^3+s15^2*(-15*s23+32*s34+
2*s45)-2*s15*(-2*s23*s34+17*s34^2+6*s23*s45+10*s34*s45+
10*s45^2))/(12*s12^2*(s12+s15-s34)^3)-
(-10*s34^4+s45^3*(s15+s45)+s34^3*(24*s15+s45)+
s34^2*(-18*s15^2-2*s15*s45+s45^2)+
s34*(4*s15^3+s15^2*s45+s45^3))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)))*tr5,13/12+s23/(6*s12)-
(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(-23*s15+10*s23+6*s34-43*s45)/(12*(s12+s15-s34))+
(s15^2*(30*s15-13*s34)*s34^2)/(8*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23-s45))+(s23*(-s15+2*s23-s45))/
(6*s12*(s12+s15-s34))+(s15^3*(9*s23-10*s34))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+(3*s15*(7*s23-4*s34))/
(4*(s12+s15-s34)*(s12-s34-s45))+(3*s15^2*(-8*s23+7*s34))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(3*s23^2)/(4*(s12-s45)*(s12-s34-s45))-
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*s15^3*s34^2)/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))-(5*s15^2*s34^2)/((s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+(5*s15*s34^2)/
(2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
s23^3/(6*s12*s45^2)-(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)-
s23^3/(6*(s12-s45)*s45^2)+(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)-
s23^2/(3*s12*s45)-(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-s15+s23))/(3*s12*(s12+s15-s34)^2*s45)-
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)+
(-5*s23^2+6*s15*s34-3*s23*s34)/(12*(s12+s15-s34)*s45)+
(s15^2*(-9*s23^2-15*s23*s34+11*(s15-s34)*s34))/
(12*(s12+s15-s34)^3*s45)+
(s15*(14*s23^2+16*s23*s34+s34*(-17*s15+6*s34)))/
(12*(s12+s15-s34)^2*s45)+s23^3/(3*(s12-s45)^2*s45)-
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)-
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)-
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)+
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)-
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)-
(5*s15*s34*s45)/(4*(-s15+s23)^2*(s12+s15-s34))-
((2*s23+3*s34)*s45)/(12*s15*(s12+s15-s34))+
(29*s45)/(12*(s23-s45))-(s34^2*s45^2)/(6*s15*(s12+s15-s34)^3)-
(s34^2*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^2)-
(s34^3*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^3)+
(11*s45^2)/(12*(s23-s45)^2)-(7*s45^2)/(4*(s12-s45)*
(s12+s23-s45))+(5*s15^2*s45^2)/(4*(s12+s15-s34)^2*
(s23-s45)*(s12+s23-s45))+(7*s45^3)/(12*(s12-s45)*
(s12+s23-s45)^2)-s45^3/(12*(s12-s45)^2*(s12+s23-s45))-
(11*s15^3*s45^3)/(12*(s12+s15-s34)^3*(s23-s45)^2*
(s12+s23-s45))-(7*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(s15+s45))/
(4*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(7*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)^2*(s12+s23-s45))-(7*s45^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))-(s15^2*s45^2*(7*s15+s45))/
(2*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(s15^2*s34)/(4*(s12+s15-s34)*s45*(-s23+s45))+
(s15^2*s34*(-s15+s34))/(2*(s12+s15-s34)^2*s45*(-s23+s45))+
(s15^2*s34*(-s15+s34)^2)/(4*(s12+s15-s34)^3*s45*(-s23+s45))+
(13*s15^3*s45^3)/(12*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s23+s45))+(421*s45^3)/(72*(s15-s23+s45)^3)+
(421*s34*s45^2*(s15+s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^3)+(421*s34^2*s45*(s15+s45)^2)/
(24*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(421*s34^3*(s15+s45)^3)/(72*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(5*s15^3*s34^3)/(4*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)-
(49*s45^2)/(4*(s15-s23+s45)^2)+(13*s45^3)/
(12*(s23-s45)*(s15-s23+s45)^2)+(13*s34*s45^3)/
(4*(s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)+
(13*s34^2*s45^3)/(4*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45)^2)+(13*s34^3*s45^3)/(12*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45)^2)+(19*s15^2*s34^2)/
(8*(-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s15^3*s34^3)/(8*(-s15+s23)^2*(s12+s15-s34)^3*
(s15-s23+s45))+(7*s45)/(s15-s23+s45)-
(11*s45^3)/(12*(s23-s45)^2*(s15-s23+s45))-
(11*s34*s45^3)/(4*(s12+s15-s34)*(s23-s45)^2*(s15-s23+s45))-
(11*s34^2*s45^3)/(4*(s12+s15-s34)^2*(s23-s45)^2*
(s15-s23+s45))-(11*s34^3*s45^3)/(12*(s12+s15-s34)^3*
(s23-s45)^2*(s15-s23+s45))+
(7*s45^2)/(2*(-s23+s45)*(s15-s23+s45))+
(27*s34*s45^2)/(4*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(3*s34^2*s45^2)/((s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))-
(s34^3*s45^2)/(4*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45))-
(-6*s23+s34)/(4*(-s12+s34+s45))-
(s34*s45*(2*s23+3*s34+2*s45))/(12*s15*(s12+s15-s34)^2)+
(s45^2*(s15+s45)^2*(-8*s15+3*s45))/(4*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-(s45*(-6*s15+7*s23+7*s45))/
(12*(s12+s23-s45)^2)+(s45^2*(6*s15+17*s45))/
(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s45*(s15-3*s34+17*s45))/(4*(s12+s15-s34)*(s12+s23-s45))-
(3*s23+19*s45)/(12*(s12+s23-s45))+(9*s23+19*s45)/
(6*s12-6*s45)+(-13*s15*s34+6*s15*s45-20*s34*s45)/
(8*(-s15+s23)*(s12+s15-s34))-
(s45*(137*s15*s34-6*s15*s45+480*s34*s45))/(24*(s12+s15-s34)*
(s15-s23+s45)^2)+(3*s23^2)/(4*s12*s45-4*s45^2)+
(4*(s15*s23+s15*s45+s45^2)^3)/(9*(s12+s15-s34)^3*
(s12-s45)^3)-(3*(s15*s23+s15*s45+2*s45^2))/
(2*(s12+s15-s34)*(s12-s45))-(9*s23^2+4*s45^2)/
(12*(s12-s45)^2)+(2*s15^2+2*s23^2+36*s15*s34+3*s34^2+
s23*(-39*s15+5*s34-6*s45)+2*s15*s45-15*s34*s45+4*s45^2)/
(12*(s12+s15-s34)^2)+(-17*s15*s34+30*s34*s45+6*s45^2)/
(24*(s12+s15-s34)*(s15-s23+s45))-
(s45^3*(-6*s15^2-6*s15*s34+14*s15*s45+7*s34*s45+7*s45^2))/
(12*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s45^2*(-9*s15^2+4*s15*s45+13*s45^2))/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(5*s15*s34+16*s34*s45+27*s45^2)/
(12*(s12+s15-s34)*(-s23+s45))+
(2*s15*s23*(8*s15+3*s23)+s15*(s15-17*s23)*s45-58*s15*s45^2-
8*s45^3)/(12*(s12+s15-s34)^2*(s12-s45))-
(4*(s23^3+s45^3))/(9*(s12-s45)^3)+
(23*s15*s23^2+23*s15*s23*s45+23*s15*s45^2+20*s45^3)/
(12*(s12+s15-s34)*(s12-s45)^2)+
(4*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)+
(-2*s15^2*s23*(8*s15+3*s23)+s15^2*(-21*s15+17*s23)*s45+
s15*(15*s15-2*s23)*s45^2+42*s15*s45^3+6*s45^4)/
(12*(s12+s15-s34)^3*(s12-s45))-
(19*s15^2*s23^2+2*s15*s23*(23*s15+2*s23)*s45+
s15*(34*s15+43*s23)*s45^2+62*s15*s45^3+28*s45^4)/
(12*(s12+s15-s34)^2*(s12-s45)^2)-
(4*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)+
(5*s15^3*s23^2+s15^2*s23*(23*s15+4*s23)*s45+
s15^2*(15*s15+43*s23)*s45^2+2*s15*(21*s15+10*s23)*s45^3+
39*s15*s45^4+12*s45^5)/(12*(s12+s15-s34)^3*(s12-s45)^2)-
(s45*(2*s15*(s15+2*s45)+s34*(-2*s15+7*s45)))/
(4*(s12+s15-s34)*(s12+s23-s45)^2)+
(s45^2*(3*s34*(-4*s15+7*s45)+s45*(27*s15+14*s45)))/
(12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*(-409*s15*s45*(s15+s45)+s34*(187*s15^2+31*s15*s45-
78*s45^2)))/(24*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-12*s45*(s15+s45)^2-3*s34^2*(-4*s15+43*s45)+
s34*(-272*s15^2+101*s15*s45-30*s45^2))/(24*(s12+s15-s34)^2*
(s15-s23+s45))+(-10*s15*s34^2+11*s34*s45^2+
s45*(-2*s15^2+6*s15*s45-11*s45^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45))-(11*(s45^3+s34*(s15^2+s15*s45+s45^2)))/
(12*(s12+s15-s34)*(s23-s45)^2)+
(5*(s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^3)-
(5*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^2)-(127*s15^3+18*s15*s23^2+114*s15^2*s45-
57*s15*s45^2+2*s45^3+9*s34^2*(8*s15+5*s45)+
9*s23*(-9*s15^2+7*s15*s34+2*s34*s45)-
3*s34*(-33*s15^2+42*s15*s45+2*s45^2))/(36*(s12+s15-s34)^3)+
(3*s34*s45^3+30*s34^2*(s15^2-s15*s45+s45^2)+
2*s45^2*(9*s15^2-6*s15*s45+4*s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45))+(-21*s34^2*s45-2*s15*s45*(-7*s15+s45)+
s34*(-48*s15^2+7*s15*s45+4*s45^2))/(8*(-s15+s23)*
(s12+s15-s34)^2)+(s34*(397*s15^3+373*s15^2*s45-
36*s15*s45^2-12*s45^3+s34^2*(31*s15+9*s45)-
6*s34*(37*s15^2+28*s15*s45+6*s45^2)))/(24*(s12+s15-s34)^3*
(s15-s23+s45))+(s34^2*(-415*s15*(s15+s45)^2+
4*s34*(29*s15^2+42*s15*s45+27*s45^2)))/(24*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s45^2*(27*s15+2*s45)+
12*s34^2*(s15+4*s45)+s34*(32*s15^2+26*s15*s45+69*s45^2))/
(12*(s12+s15-s34)^2*(-s23+s45))+
(2*s15^2*s45*(-10*s15+s45)-s34^3*(-9*s15+s45)+
6*s34^2*(-9*s15^2-3*s15*s45+s45^2)+
s34*(45*s15^3+39*s15^2*s45-6*s15*s45^2))/
(8*(-s15+s23)*(s12+s15-s34)^3)-
(11*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(12*(s12+s15-s34)^3*(s23-s45)^2)-
(11*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(12*(s12+s15-s34)^2*
(s23-s45)^2)-(2*s15*s45^2*(21*s15+2*s45)+
s34^3*(7*s15+3*s45)+6*s34^2*(5*s15^2+13*s15*s45+7*s45^2)+
s34*(-37*s15^3+42*s15*s45^2+2*s45^3))/(12*(s12+s15-s34)^3*
(s23-s45))+(5/(4*s12^2)+(11*s12-7*s15+21*s34-2*s45)/
(s12^2*(-8*s15+8*s23))+(19*s34)/(12*s12^2*(s23-s45))+
(3*s15^2*(-3*(s15-s34)^2+s23*(-2*s15+s34)))/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(3*s15*(6*s15^2+3*s15*(s23-3*s34)+s34*(-s23+3*s34)))/
(2*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(3*s23*(-6*s15+s34)-9*(6*s15^2-6*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(3*s15^4*s23)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(3*s15^3*s23)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))+(9*s15^2*s23)/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*s15^2*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(5*s34*(6*s15^2-6*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(5*s15*s34*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-s34/(4*s12^2*s45)+
((14*s15-5*s23-6*s34)*s34)/(12*s12^2*(s12+s15-s34)*s45)+
(s15*s34*(2*s23^2+8*(s15-s34)^2+7*s23*(-s15+s34)))/
(12*s12^2*(s12+s15-s34)^3*s45)-
(s34*(19*s15^2+2*s23^2+5*s23*s34+3*s34^2-
2*s15*(6*s23+11*s34)))/(12*s12^2*(s12+s15-s34)^2*s45)+
s45/(6*s12^2*s15)+(s34*s45)/(s12^2*(-4*s15^2+4*s15*s23))+
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))+
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)+
(3*s34^2*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)+
(3*s34^3*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(4*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)-
((s15+7*s23-7*s34)*s45)/(12*s12^2*(s12+s23-s45)^2)-
(5*s45^3)/(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(7*s45^4)/(12*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-s45^4/(12*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(25*s45^4)/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(3*s23*(-3*s15+s45))/(4*s12^2*(s12-s45)*(s12-s34-s45))-
(7*s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(7*s45^4*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15*(s15-s34)^3*s34)/(4*s12^2*(s12+s15-s34)^3*s45*
(-s23+s45))-(3*s15*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)^2*s45*(-s23+s45))+
(3*s15*(s15-s34)*s34)/(4*s12^2*(s12+s15-s34)*s45*
(-s23+s45))-(421*(s15-s34)^2*s34^2*(s15+s45)^2)/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(5*s15^2*(s15-s34)^2*s34^2)/(4*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(5*s15^2*(s15-s34)*s34^2)/(2*s12^2*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(5*s15^2*s34^2)/(4*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-(13*(s12+3*s34)*s45^2)/
(12*s12^2*(s23-s45)*(s15-s23+s45)^2)+(13*s34^2*s45^2)/
(2*s12^2*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45)^2)+
(13*s34^3*s45^2)/(3*s12^2*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45)^2)+(13*s34^4*s45^2)/
(12*s12^2*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45)^2)+
(s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(7*s15-4*s34)*s34)/(2*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45))+(5*s15^2*(s15-s34)^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))-
(5*s15^2*(s15-s34)*s34^2)/(4*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))+(5*s15^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-5*s15+2*s34))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(11*s15^2-16*s15*s34+5*s34^2))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+(11*s34^2*s45^2)/
(2*s12^2*(s12+s15-s34)*(s23-s45)^2*(s15-s23+s45))+
(11*s34^3*s45^2)/(3*s12^2*(s12+s15-s34)^2*(s23-s45)^2*
(s15-s23+s45))+(11*s34^4*s45^2)/(12*s12^2*(s12+s15-s34)^3*
(s23-s45)^2*(s15-s23+s45))+(11*(s12+3*s34)*s45^2)/
(12*s12^2*(s23-s45)^2*(s15-s23+s45))+
(s34^3*(s34-4*s45)*s45)/(12*s12^2*(s12+s15-s34)^3*(-s23+s45)*
(s15-s23+s45))+(5*s34*(-3*s15+2*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*s45*(7*s34+s45))/(s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))+(11*s34*(s15+2*s45))/
(12*s12^2*(s23-s45)^2)-(s45*(29*s12+57*s34+2*s45))/
(12*s12^2*(s23-s45)*(-s15+s23-s45))-
(s15+s23-s34+3*s45)/(4*s12^2*(s12+s23-s45))+
(s34^2*s45*(13*s34+6*s45))/(6*s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))-(s34*(4*s15-14*s34+9*s45))/
(4*s12^2*(s12+s15-s34)*(s23-s45))-
(43*s12+15*s15-107*s34+114*s45)/(72*s12^2*(s15-s23+s45))+
(5*(2*s15*s34-s15*s45+s34*s45))/(8*s12^2*(s15-s23)^2)+
(15*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(15*(-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34))+
(5*(-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3)+
(421*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(3*(2*s15^2+3*s15*s34-5*s34^2-s15*s45+2*s34*s45))/
(4*s12^2*(s15-s23)*(s12+s15-s34))-
(421*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(72*s12^2*(s15-s23+s45)^3)+(s15*s34)/
(s12^2*(4*s23*s45-4*s45^2))+
(5*s45^3*(3*s15^2+s15*s45-2*s45^2))/(12*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+
(4*s45^2*(s23^2+s23*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s12+s45)^3)+(-147*s15^2-51*s15*s34+118*s34^2+
63*s15*s45-267*s34*s45+12*s45^2)/(36*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(81*s15*s23+2*s23^2-52*s23*s45+29*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))-
(s45*(20*s23^2+47*s23*s45+47*s45^2))/(36*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(191*s15^2+24*s23*s34+102*s34^2+
s15*(26*s23-255*s34-9*s45)-2*s23*s45-9*s34*s45+52*s45^2)/
(36*s12^2*(s12+s15-s34)^2)+
(4*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(4*(s45^3+s15*s45*(s23+s45))^2)/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(s45*(-5*s15^2+7*s34*(s34-3*s45)+
s15*(-2*s34+s45)))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(3*(9*s15+2*s23-3*(2*s34+s45)))/
(4*s12^2*(s12-s34-s45))-(24*s15+s23-7*(3*s34+s45))/
(4*s12^2*(s12+s15-s34))+(3*s15^2-57*s34^2-55*s34*s45+
4*s45^2+21*s15*(4*s34+s45))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(11*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+
3*s34*(2*s34-s45)*s45+s15^2*(-6*s34+2*s45)))/
(12*s12^2*(s12+s15-s34)^2*(s23-s45)^2)-
(11*s34*(3*s15^2+3*s45*(-2*s34+s45)+s15*(-3*s34+4*s45)))/
(12*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(15*s15^4+8*s15^2*s34*(6*s34+s45)-2*s15^3*(23*s34+s45)-
6*s15*s34^2*(3*s34+2*s45)+s34^3*(s34+8*s45))/
(8*s12^2*(s15-s23)*(s12+s15-s34)^3)+
(-17*s15^3-9*s15*s34*(s34+s45)+3*s15^2*(10*s34+s45)+
s34^2*(-4*s34+9*s45))/(4*s12^2*(s15-s23)*(s12+s15-s34)^2)+
(s34*(-11*s15^2+2*s15*(s34-5*s45)+s34*(9*s34+11*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(s34*(26*s15^3+4*s34^3-6*s15*s34*(8*s15+5*s45)+
s34^2*(18*s15+31*s45)))/(12*s12^2*(s12+s15-s34)^3*
(s23-s45))+(s45*(40*s15*s23^2+2*s23*s45*(61*s15+18*s45)+
3*s45^2*(35*s15+33*s45)))/(36*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(-2*s15*(25*s34+29*s45)+
s45*(461*s12+676*s34+78*s45))/(72*s12^2*(s15-s23+s45)^2)+
(s15^2*s34*(2264*s34-2239*s45)+s15^3*(-1698*s34+403*s45)+
s34^2*s45*(-277*s34+468*s45)+s15*s34*(-566*s34^2+
2113*s34*s45-156*s45^2))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-30*s34^3-66*s34^2*s45+15*s34*s45^2+
15*s45^3-2*s15^2*(45*s34+7*s45)+
4*s15*(30*s34^2+17*s34*s45-3*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(11*s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(12*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)-
(421*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(169*s15^3-21*s15^2*(11*s34+s45)+
s15*(35*s34^2+33*s34*s45-18*s45^2)+
3*s34*(9*s34^2-17*s34*s45+4*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s45^2*(6*s15^2*s34+7*s45*(s34^2+s34*s45+s45^2)+
s15*(-6*s34^2+7*s45^2)))/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(-367*s15^4+s15^3*(962*s34+72*s45)-
2*s15^2*(422*s34^2+57*s34*s45-18*s45^2)+
6*s15*s34*(45*s34^2+s34*s45-12*s45^2)+
3*s34^2*(-7*s34^2+14*s34*s45+8*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(-27*s15^3*s23+54*s45^4+18*s15*s45^2*(2*s23+9*s45)+
s15^2*(-2*s23^2+60*s23*s45+30*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45))-
(s45*(52*s45^4+2*s15*s45^2*(36*s23+55*s45)+
s15^2*(20*s23^2+75*s23*s45+58*s45^2)))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(s34*(412*s15^3*(s15+s45)-3*s34^3*(43*s15+41*s45)-
s15*s34*(953*s15^2+947*s15*s45+39*s45^2)+
s34^2*(670*s15^2+658*s15*s45+78*s45^2)))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-81*s15^2*s23+9*s45^2*(2*s23+13*s45)+
s15*(-4*s23^2+112*s23*s45+111*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-3*s15*s45*(115*s15+26*s45)+s34^2*(-358*s15+645*s45)+
s34*(924*s15^2+278*s15*s45+468*s45^2))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-92*s15^3+s15^2*(-17*s23+176*s34+50*s45)-
2*s15*(6*s23*s34+57*s34^2-2*s23*s45+16*s34*s45+43*s45^2)+
2*(6*s23*s34^2+15*s34^3-6*s34^2*s45+s34*s45^2-9*s45^3))/
(36*s12^2*(s12+s15-s34)^3)+(30*s34^3*(s15-s45)-
3*s34^2*(20*s15^2-20*s15*s45+s45^2)+
s34*(30*s15^3-42*s15^2*s45+11*s15*s45^2-8*s45^3)+
3*s45*(4*s15^3+2*s15^2*s45+5*s15*s45^2-3*s45^3))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(s45*(6*s15^3+6*s15^2*(-2*s34+s45)+2*s15*s34*(3*s34+s45)-
7*(2*s34^2*s45+s45^3)))/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2))*tr5,5/9-s23/(6*s12)+
(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+(9*s15-8*s23-80*s45)/
(24*(s12+s15-s34))+(33*s23+60*s34-32*s45)/
(24*(s12+s23-s45))+(-30*s15*s23-3*s23^2+42*s15*s34+
9*s23*s34-10*s34^2)/(4*(s12+s15-s34)*(s12-s34-s45))+
(s15*(33*s15*s23+6*s23^2-54*s15*s34-21*s23*s34+32*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(-3*s23^2+22*(s15-s34)*s34+12*s23*(-s15+s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))-
(3*s23^2)/(4*(s12-s45)*(s12-s34-s45))+
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))-
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*s15^2*(s15-s34)*s34^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(5*s15*s34^3*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))+
(5*s34^2)/(2*(s12+s23-s45)*(s12-s34-s45))+
(s15*(37*s15-21*s34)*s34^2)/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(8*s15^2*s34^2*(-s15+s34))/
((s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(-26*s15+5*s34))/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-s23^3/(6*s12*s45^2)+
(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)-
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)+
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)+
s23^3/(6*(s12-s45)*s45^2)-(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)+(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)-(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)+
s23^2/(3*s12*s45)+(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*(s15-s23)*s23^2)/(3*s12*(s12+s15-s34)^2*s45)+
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)+
(s15*(10*s23^2+23*s15*s34-46*s23*s34))/(12*(s12+s15-s34)^2*
s45)+(-7*s23^2+30*s23*s34+30*(s15-s34)*s34)/
(12*(s12+s15-s34)*s45)+
(s15^2*(-3*s23^2+18*s23*s34+23*s34*(-s15+s34)))/
(12*(s12+s15-s34)^3*s45)-s23^3/(3*(s12-s45)^2*s45)+
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)+
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)-
(s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)+
(3*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)-
(3*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)-
(5*(s15+s23-s34)*s34)/(2*(s12+s23-s45)*s45)+
(5*s34*(-s15+s34)^2)/(2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s23*s45)/(6*s15*(s12+s15-s34))+(5*s15*s34*s45)/
(4*(-s15+s23)^2*(s12+s15-s34))+(7*s45)/(12*(s23-s45))+
(s34^2*s45^2)/(6*s15*(s12+s15-s34)^3)+
(11*s45^2)/(24*(s23-s45)^2)-(35*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+(439*s34^3*s45^3)/(72*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(7*s45^3)/(12*(s12-s45)*
(s12+s23-s45)^2)+(s15^3*s45^3)/(3*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45)^2)-
(5*s45^3)/(24*(s12-s45)^2*(s12+s23-s45))-
(11*s15^3*s45^3)/(24*(s12+s15-s34)^3*(s23-s45)^2*
(s12+s23-s45))+(s23-7*s45)/(2*(-s12+s45))-
(7*s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(5*s45^3*(s15+s45))/(8*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(7*s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(5*s45^3*(s15+s45)^2)/(8*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(5*s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s23*(s15-2*s23+s45))/(6*s12*(s12+s15-s34))+
(19*s15^2*s45^2)/(8*(s12+s15-s34)^2*(s12+s23-s45)*
(-s23+s45))-(s15^3*s34^3)/((-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(5*s45^2)/(12*(s15-s23+s45)^2)+
(5*s45^3)/(12*(s23-s45)*(s15-s23+s45)^2)+
(5*s34*s45^3)/(4*(s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)+
(5*s34^2*s45^3)/(4*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45)^2)+(5*s34^3*s45^3)/(12*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45)^2)+(3*s15^2*(8*s15-3*s34)*s34^2)/
(8*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(11*s15^2*s34^2)/(8*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45))+(5*s15^3*s34^3)/(8*(-s15+s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))+
(37*s45)/(24*(s15-s23+s45))-(11*s45^3)/(24*(s23-s45)^2*
(s15-s23+s45))-(11*s34*s45^3)/(8*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))-(11*s34^2*s45^3)/
(8*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))-
(11*s34^3*s45^3)/(24*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))+s45^2/((-s23+s45)*(s15-s23+s45))+
(s34^2*(s34-6*s45)*s45^2)/(8*(s12+s15-s34)^3*(-s23+s45)*
(s15-s23+s45))+(s34*(5*s34-6*s45)*s45^2)/
(4*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))+
((17*s34-6*s45)*s45^2)/(8*(s12+s15-s34)*(-s23+s45)*
(s15-s23+s45))+(s34*s45*(s23+s45))/
(6*s15*(s12+s15-s34)^2)+(439*s34^2*s45^2*(s15-s34+s45))/
(24*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(-9*s23+10*s34)/(4*(-s12+s34+s45))-
(s45^2*(s15+s45)^2*(20*s15+7*s45))/(8*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+(s15^2*s45^2*(8*s15+25*s45))/
(8*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(s45*(s15+94*s34+45*s45))/(6*(s12+s15-s34)*(s12+s23-s45))+
(s45^2*(50*s15+63*s45))/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(17*s15*s34-6*s15*s45+16*s34*s45)/
(8*(-s15+s23)*(s12+s15-s34))+
(439*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(72*(s12+s23-s45)^3)+(7*s15*s34-4*s34*s45-33*s45^2)/
(24*(s12+s15-s34)*(s23-s45))+s23^2/(4*s12*s45-4*s45^2)-
(14*(s15*s23+s15*s45+s45^2)^3)/(9*(s12+s15-s34)^3*
(s12-s45)^3)+((17*s23^2)/8+2*s45^2)/(s12-s45)^2-
(s45^2*(-5*s15^2+16*s15*s45+21*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(3*s15*s23+3*s15*s45+28*s45^2)/
(4*(s12+s15-s34)*(s12-s45))+
(41*s15*s34+10*s15*s45+67*s34*s45+42*s45^2)/
(24*(s12+s15-s34)*(s15-s23+s45))+(14*(s23^3+s45^3))/
(9*(s12-s45)^3)-(5*(37*s15*s23^2+37*s15*s23*s45+37*s15*s45^2+
40*s45^3))/(24*(s12+s15-s34)*(s12-s45)^2)+
(4*s15*(41*s15-3*s23)*s23+s15*(107*s15+245*s23)*s45+
280*s15*s45^2+176*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))-
(14*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)-
(2*s15^2*(67*s15-6*s23)*s23+s15^2*(173*s15+245*s23)*s45+
s15*(435*s15+76*s23)*s45^2+354*s15*s45^3+92*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))+
(217*s15^2*s23^2+2*s15*s23*(185*s15+44*s23)*s45+
s15*(226*s15+385*s23)*s45^2+482*s15*s45^3+256*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)+
(14*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)-
(83*s15^3*s23^2+s15^2*s23*(185*s15+88*s23)*s45+
s15^2*(89*s15+385*s23)*s45^2+2*s15*(141*s15+100*s23)*s45^3+
297*s15*s45^4+104*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)+
(439*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(24*(s12+s15-s34)*(s12+s23-s45)^3)+
(-99*s23^2+4*s23*s45+s45*(-4*s15-319*s34+4*s45))/
(24*(s12+s23-s45)^2)-(3*(-s15+s34)*(6*s15^2*s45+
s34^2*(3*s15+s45)-s15*s34*(13*s15+7*s45)))/
(8*(-s15+s23)*(s12+s15-s34)^3)-
(s45*(7*s45*(s15+s45)+s34*(22*s15+7*s45)))/
(12*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15*s34*(38*s15-s45)-12*s15^2*s45+s34^2*(2*s15+13*s45))/
(8*(-s15+s23)*(s12+s15-s34)^2)+
(s45*(4*s15^2-758*s34^2+8*s15*s45-18*s45^2+
35*s34*(9*s15+22*s45)))/(24*(s12+s15-s34)*
(s12+s23-s45)^2)-(s34^2*(7*(s15+s45)^3+
s34*(31*s15^2+21*s15*s45-3*s45^2)))/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s34*(-14*s45*(s15+s45)^2+
s34*(-29*s15^2-43*s15*s45+s45^2)))/(12*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(11*(s45^3+s34*(s15^2+s15*s45+s45^2)))/
(24*(s12+s15-s34)*(s23-s45)^2)+
(5*(-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^3)-(s34*(2*s34^2*(7*s15+3*s45)+
(s15+s45)^2*(-19*s15+5*s45)-9*s34*(7*s15^2+3*s15*s45+
s45^2)))/(12*(s12+s15-s34)^3*(s15-s23+s45))+
(5*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^2)+(60*s34^3*(-s15+s45)+
4*s45^3*(5*s15+7*s45)+s34^2*s45*(-439*s15+496*s45)+
s34*s45*(439*s15^2+447*s15*s45+6*s45^2))/(24*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^2*(439*s15-18*s45)*s45^2+
60*s34^4*(-s15+s45)-2*s34*s45^3*(11*s15+7*s45)+
60*s34^3*(s15^2-s15*s45+s45^2)-2*s45^3*(11*s15^2+14*s15*s45+
7*s45^2))/(24*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^2*(6*s15-21*s45)+s45^2*(-33*s15+37*s45)-
s34*(20*s15^2+2*s15*s45+9*s45^2))/(24*(s12+s15-s34)^2*
(s23-s45))+(-12*s34^3*(-16*s15+s45)+
s34*s45*(439*s15^2-66*s15*s45-78*s45^2)-
6*s34^2*(32*s15^2-32*s15*s45+7*s45^2)-
2*s45^2*(42*s15^2+71*s15*s45+13*s45^2))/(24*(s12+s15-s34)^3*
(s12+s23-s45))+(5*s15^2*s45-5*s45^3+s34^2*(6*s15+9*s45)+
s34*(13*s15^2+25*s15*s45+30*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45))+(s34*(301*s15-36*s45)*s45+
6*s34^2*(32*s15+3*s45)-2*s45*(-5*s15^2+6*s15*s45+63*s45^2))/
(24*(s12+s15-s34)^2*(s12+s23-s45))-
(11*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(24*(s12+s15-s34)^3*(s23-s45)^2)-
(11*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(24*(s12+s15-s34)^2*
(s23-s45)^2)+(-(s34^3*(s15+3*s45))+
8*s15*s45^2*(3*s15+7*s45)+6*s34^2*(-2*s15^2-s15*s45+
4*s45^2)+s34*(13*s15^3+24*s15*s45^2+37*s45^3))/
(24*(s12+s15-s34)^3*(s23-s45))+
(39*s15^3+36*s15*s23^2-471*s15^2*s45-507*s15*s45^2-76*s45^3+
18*s34^2*(-5*s15+2*s45)-12*s34*(-39*s15^2+30*s15*s45+s45^2)+
36*s23*(-9*s15^2+s34*(2*s15+s45)))/(72*(s12+s15-s34)^3)-
(9*s15^2+4*s23^2+174*s15*s34+86*s15*s45-12*s34*s45-32*s45^2+
4*s23*(s34-3*(10*s15+s45)))/(24*(s12+s15-s34)^2)+
(-1/(8*s12^2)+((s15-s34)^2*(14*s15+s34))/(4*s12^2*(s15-s23)*
(s12+s15-s34)^2)+((-s15+s34)^3*(-13*s15+3*s34))/
(8*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(11*s12-9*s15+19*s34)/(8*s12^2*(s15-s23))+
(3*(s15^2+3*s15*s34-4*s34^2))/(4*s12^2*(-s15+s23)*
(s12+s15-s34))+s34/(s12^2*(6*s23-6*s45))+
(44*s15+44*s23-51*s34-23*s45)/(8*s12^2*(s12+s23-s45))+
(12*(s15-s34)^2*(-4*s15+s34)-3*s23*(-3*s15+s34)^2)/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(9*(8*s15^2+3*s15*(s23-4*s34)+s34*(-s23+4*s34)))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(3*s15*(4*(s15-s34)^3+s23*(3*s15^2-3*s15*s34+s34^2)))/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(3*s15^4*s23)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(3*s15^3*s23)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(9*s15^2*s23)/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*s15*(s15-s34)^3*s34^2)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))+
(5*(s15-s34)^2*s34^2*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(s12-s34-s45))+
(15*s34^2*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))-
(11*(s15-s34)^2*s34*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+(11*s15*s34*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(33*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s15*(2*s23^2+5*s23*(s15-s34)+23*(s15-s34)^2)*s34)/
(12*s12^2*(s12+s15-s34)^3*s45)-((83*s15+7*s23-60*s34)*s34)/
(12*s12^2*(s12+s15-s34)*s45)+
(s34*(76*s15^2+2*s23^2+2*s15*(6*s23-53*s34)-7*s23*s34+
30*s34^2))/(12*s12^2*(s12+s15-s34)^2*s45)+
(5*(2*s15+s23-2*s34)*s34)/(2*s12^2*(s12+s23-s45)*s45)+
(5*(s15-s34)^3*s34)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)-(15*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)-s45/(6*s12^2*s15)-
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)-
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)-
(439*(s15-s34)^2*s34^2*s45^2)/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(4*s45^3)/(s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+(7*s45^4)/
(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(5*s45^4)/(24*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(3*s23*(-3*s15+s45))/(4*s12^2*(s12-s45)*
(s12-s34-s45))-(7*s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(5*s45^4*(s15+s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(7*s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(5*s45^4*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15^2*(s15-s34)^2*s34^2)/
(s12^2*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(2*s15^2*(s15-s34)*s34^2)/(s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*s34^2)/(s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-(5*(s12+3*s34)*s45^2)/
(12*s12^2*(s23-s45)*(s15-s23+s45)^2)+
(5*s34^2*s45^2)/(2*s12^2*(s12+s15-s34)*(-s23+s45)*
(s15-s23+s45)^2)+(5*s34^3*s45^2)/(3*s12^2*(s12+s15-s34)^2*
(-s23+s45)*(s15-s23+s45)^2)+(5*s34^4*s45^2)/
(12*s12^2*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45)^2)+
(s15*(8*s15-3*s34)*(s15-s34)^2*s34)/(4*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(s15*(8*s15-3*s34)*s34)/
(4*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))-
(5*s15^2*(s15-s34)^2*s34^2)/(8*s12^2*(s15-s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))+
(5*s15^2*(s15-s34)*s34^2)/(4*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))-(5*s15^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34*(8*s15^2-11*s15*s34+3*s34^2))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+(s34^3*(s34-10*s45)*s45)/
(12*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45))+
(s34*(4*s34-5*s45)*s45)/(2*s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))+(5*s34^2*(s34-3*s45)*s45)/
(6*s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45))+
(11*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))+(11*s34^3*s45^2)/(6*s12^2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))+(11*s34^4*s45^2)/
(24*s12^2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))+
(11*(s12+3*s34)*s45^2)/(24*s12^2*(s23-s45)^2*(s15-s23+s45))-
((14*s12+30*s34-19*s45)*s45)/(24*s12^2*(-s23+s45)*
(s15-s23+s45))-(11*s34*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s34^2*(-3*s15+3*s34+s45))/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(11*s34*(s15+2*s45))/
(24*s12^2*(s23-s45)^2)+(-9*s15-(9*s23)/4+9*s34+3*s45)/
(s12^2*(s12-s34-s45))+(5*s45^3*(3*s15+4*s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(27*s12-21*s15+47*s34+32*s45)/(24*s12^2*(s15-s23+s45))+
(5*(s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(15*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(15*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34))+
(-736*s15^2-736*s15*s23-736*s23^2+594*s15*s34+297*s23*s34+
142*s34^2+309*s23*s45+51*s34*s45)/(72*s12^2*
(s12+s23-s45)^2)+(s34*(2*s15^3+s34^3-
3*s15*s34*(s15-6*s45)-20*s34^2*s45))/
(24*s12^2*(s12+s15-s34)^3*(s23-s45))+
(14*s45^2*(s23^2+s23*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(s12-s45)^3)+(s45^3*(9*s15^2+13*s15*s45+4*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-396*s15^2-630*s15*s34+227*s34^2+108*s15*s45+192*s34*s45+
141*s45^2)/(72*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-81*s15*s23+38*s23^2+227*s23*s45+182*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))+
(s45*(200*s23^2+353*s23*s45+353*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12-s45)^2)-
(356*s15^2+48*s23*s34+168*s34^2+s15*(434*s23-735*s34-
243*s45)+76*s23*s45+153*s34*s45+454*s45^2)/
(72*s12^2*(s12+s15-s34)^2)-
(s45*(400*s15*s23^2+962*s15*s23*s45+747*s15*s45^2+
312*s23*s45^2+777*s45^3))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(439*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(5*(s15*s45-s34*(2*s15+s45)))/(8*s12^2*(s15-s23)^2)-
(14*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(9*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)+(14*(s45^3+s15*s45*(s23+s45))^2)/
(9*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(53*s15+21*s23-6*(5*s34+s45))/(8*s12^2*(s12+s15-s34))+
(11*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*
s45+s15^2*(-6*s34+2*s45)))/(24*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(5*s12*s45+12*s45*(s34+s45)+
s15*(17*s34+2*s45))/(12*s12^2*(s15-s23+s45)^2)-
(11*s34*(3*s15^2+3*s45*(-2*s34+s45)+s15*(-3*s34+4*s45)))/
(24*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(-39*s15^2-57*s34^2-106*s34*s45+47*s45^2+
6*s15*(7*s34+6*s45))/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s34*(3*s34-2*(s15+8*s45)))/
(8*s12^2*(s12+s15-s34)*(s23-s45))+
(s34*(s34^2+3*s15*s45-s34*(s15+9*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(-9*s15^2*(3*s34+s45)+3*s34*s45*(7*s34+17*s45)+
s15*(53*s34^2+4*s34*s45-19*s45^2))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(21*s15^3+s15^2*(12*s34+5*s45)+
s34*s45*(-37*s34+47*s45)+s15*(-33*s34^2+22*s34*s45-
19*s45^2))/(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-439*s15^4-540*s34^4+s15^3*(1317*s34-451*s45)+
217*s15*s34^2*(7*s34-s45)-1175*s34^3*s45+78*s34^2*s45^2-
42*s45^4+s15^2*(-1857*s34^2+1843*s34*s45-12*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(11*s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(24*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)-
(439*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(s34*(7*s15^2*(s15+s45)^2+
s34^3*(19*s15+2*s45)+s15*s34*(5*s15^2-26*s15*s45-
19*s45^2)+s34^2*(-31*s15^2+10*s15*s45+17*s45^2)))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(736*s15^3+s15^2*(-891*s34+309*s45)+2*s15*s34*
(57*s34+518*s45)+s34*(41*s34^2-2403*s34*s45+36*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(10*s34^4-2*s34^3*(30*s15+7*s45)+2*s15*s34*
(4*s15^2+9*s15*s45-19*s45^2)-2*s15^2*(12*s15^2+7*s15*s45-
5*s45^2)+s34^2*(66*s15^2+8*s15*s45+47*s45^2))/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(7*s15^2*s45*(s15+s45)+11*s34^3*(5*s15+s45)+
s15*s34*(3*s15^2-35*s15*s45-38*s45^2)+
s34^2*(-58*s15^2+17*s15*s45+51*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(424*s45^5+2*s15*s45^3*(312*s23+409*s45)+
s15^2*s45*(200*s23^2+609*s23*s45+394*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(-54*s15^3*s23+588*s45^4+6*s15*s45^2*(92*s23+217*s45)+
s15^2*(76*s23^2+630*s23*s45+663*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))-
(-162*s15^2*s23+3*s45^2*(92*s23+361*s45)+
s15*(152*s23^2+1084*s23*s45+807*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(368*s15^3+3*s15^2*(69*s34+5*s45)-
s15*(719*s34^2+129*s34*s45+57*s45^2)+
9*(16*s34^3+23*s34^2*s45+36*s34*s45^2+16*s45^3))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(-90*s34^5-90*s34^4*(-3*s15+s45)+21*s45^4*(s15+s45)+
s34^3*(-270*s15^2-259*s15*s45+27*s45^2)+
s34*s45*(-439*s15^3-6*s15^2*s45+21*s45^3)+
s34^2*(90*s15^3+788*s15^2*s45-21*s15*s45^2+21*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(5*s15^3+s15^2*(245*s23-245*s34+43*s45)+
2*s15*(12*s23*s34+132*s34^2+76*s23*s45+163*s34*s45+
316*s45^2)+4*(-6*s23*s34^2-6*s34^3+6*s34^2*s45+
19*s34*s45^2+69*s45^3))/(72*s12^2*(s12+s15-s34)^3)+
(-439*s15^4+s15^3*(482*s34-42*s45)+
s15^2*(389*s34^2+24*s34*s45+30*s45^2)-
12*s15*(39*s34^3+9*s34^2*s45+7*s34*s45^2-9*s45^3)+
3*(12*s34^4+42*s34^3*s45+78*s34^2*s45^2+26*s34*s45^3+
21*s45^4))/(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(439*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(72*s12^2*(s12+s23-s45)^3))*tr5,
-101/24-(10*s15*(4*s15^2-9*s15*s23+6*s23^2))/
(s34^2*(-s12-s15+s34))+(15*s15*(5*s15-6*s23))/
(s34*(-s12-s15+s34))+(3*s23)/(8*(s12+s23-s45))+
(30*s15*s23^3)/((s12+s15-s34)*s34^2*(s12-s34-s45))-
(3*s15*(-3*s23+s34))/(2*(s12+s15-s34)*(s12-s34-s45))-
(s15*(24*s23^2+s23*(-14*s15+5*s34)+5*s34*(-2*s15+7*s34)))/
(8*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(24*s23^2-s23*(8*s15+3*s34)+4*s34*(s15+9*s34)))/
(8*(s12+s15-s34)^3*(s12-s34-s45))-
(s15^3*s23^3)/((s12+s15-s34)^3*(s12-s45)^2*(s12-s34-s45))+
(3*s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*(s12-s34-s45))-
(3*s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(12*s15^3*s23^2)/((s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15*(3*s15-5*s34)*s34^3)/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))-(5*s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(s15^2*s34^3*(4*s15+15*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*s15*s34^2*(2*s15+9*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(3*s15^2*s34^2*(4*s15+11*s34))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-2*s15+2*s34-11*s45)*s45)/(4*(s12+s15-s34)*
(s12+s23-s45)^2)+(7*s34*s45)/(8*(s12+s15-s34)*
(s12+s23-s45))+(6*s45^2)/((s12+s15-s34)*(s12-s45))+
s45^3/((s12+s15-s34)*(s12-s45)^2)-(3*s34^3*s45^3)/
(4*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(13*s45^3)/(24*(s15-s23+s45)^3)-(13*s34*s45^2*(s15+s45))/
(8*(s12+s15-s34)*(s15-s23+s45)^3)-
(13*s34^2*s45*(s15+s45)^2)/(8*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(13*s34^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^3)+
s45^2/(s15-s23+s45)^2+(15*s15*s34^2*(s15+s45)^2)/
(8*(s12+s15-s34)^3*(s15-s23+s45)^2)-s45/(s15-s23+s45)-
(9*s15^2*s34*(s15+s45))/(4*(s12+s15-s34)^3*(s15-s23+s45))-
(9*s34^2*s45^2*(s15-s34+s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(15*(-s15+s23)*s45*(s15-s23+s45)^2)/
(s34+s45)^4+(5*(-s15+s23)^3)/(s34*(s34+s45)^2)-
(5*s15^3*(-s15+s23)^3)/((s12+s15-s34)^3*s34*(s34+s45)^2)+
(15*s15^2*(-s15+s23)^3)/((s12+s15-s34)^2*s34*(s34+s45)^2)+
(15*s15*(-s15+s23)^3)/(s34*(-s12-s15+s34)*(s34+s45)^2)+
(10*(-s15+s23))/(s34+s45)+(10*(-s15+s23)^3)/
(s34^2*(s34+s45))-(10*s15^3*(-s15+s23)^3)/
((s12+s15-s34)^3*s34^2*(s34+s45))+(30*s15^2*(-s15+s23)^3)/
((s12+s15-s34)^2*s34^2*(s34+s45))+(15*(-s15+s23)^2)/
(s34*(s34+s45))-(45*s15^3*(-s15+s23)^2)/((s12+s15-s34)^3*s34*
(s34+s45))+(105*s15^2*(-s15+s23)^2)/((s12+s15-s34)^2*s34*
(s34+s45))+(30*s15*(-s15+s23)^3)/(s34^2*(-s12-s15+s34)*
(s34+s45))+(75*s15*(-s15+s23)^2)/(s34*(-s12-s15+s34)*
(s34+s45))+(5*s23^3)/(s34*(-s12+s34+s45)^2)-
(5*s15^3*s23^3)/((s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(15*s15^2*s23^3)/((s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(s34*(-s12-s15+s34)*(-s12+s34+s45)^2)+
(s15^2*(13*s23^2+34*s23*s34-42*s34^2))/(8*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(15*s23^2+18*s23*s34+s34^2)/
(8*(-s12+s34+s45)^2)+(s15*(-29*s23^2-40*s23*s34+19*s34^2))/
(8*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(s23^2-12*s23*s34+22*s34^2))/(8*(s12+s15-s34)^3*
(-s12+s34+s45)^2)-(4*s23^3)/((s12-s45)*
(-s12+s34+s45)^2)+(4*s15^3*s23^3)/((s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(12*s15^2*s23^3)/
((s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(12*s15*s23^3)/((s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15^3*s34^4)/(4*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(5*s15^2*s34^4)/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(4*s15^3*s34^3)/((s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(13*s15^2*s34^3)/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(10*s23^3)/(s34^2*(-s12+s34+s45))-
(10*s15^3*s23^3)/((s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(30*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(15*s23^2)/(s34*(-s12+s34+s45))+(15*s15^3*s23^2)/
((s12+s15-s34)^3*s34*(-s12+s34+s45))-
(15*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))+
(15*s15*s23^2)/(s34*(-s12-s15+s34)*(-s12+s34+s45))+
(21*s23+s34)/(4*(-s12+s34+s45))-
s23^3/((s12-s45)^2*(-s12+s34+s45))-
(6*s23^2)/((s12-s45)*(-s12+s34+s45))+(18*s15^2*s23^2)/
((s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45))-
(5*(-s15+s23)*(5*s15-5*s23+4*s45))/(s34+s45)^2+
(3*s23^2+4*s34*s45)/(8*(s12+s23-s45)^2)-
(s15*(-10*s15*s34+s15*s45+7*s34*s45))/(8*(s12+s15-s34)^2*
(s15-s23+s45))-(5*s15*s34+4*s15*s45+8*s34*s45)/
(8*(s12+s15-s34)*(s15-s23+s45))+
(s34*(s15+s45)*(-5*s15*s34+17*s15*s45+8*s34*s45))/
(8*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*(-6*s15*s34-2*s15*s45+9*s34*s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(s45*(3*s15*s34+2*s15*s45+16*s34*s45))/
(8*(s12+s15-s34)*(s15-s23+s45)^2)-
(15*s45*(s15*(s15-s23)+2*s15*s45+s45^2)^3)/
((s12+s15-s34)^3*(s34+s45)^4)-
(30*(5*s15*(s15-s23)+4*s15*s45+s45^2))/((-s12-s15+s34)*
(s34+s45))+(10*s15^3*(4*s15^2-9*s15*s23+6*s23^2+5*s15*s45-
6*s23*s45+2*s45^2))/((s12+s15-s34)^3*s34^2)+
(15*(s15*(s15-s23)+2*s15*s45+s45^2)^2*(s15*(s15-s23)+
5*s15*s45+4*s45^2))/((s12+s15-s34)^3*(s34+s45)^3)+
(5*(-s15+s23)*(3*s15^2-6*s15*s23+3*s23^2+8*s15*s45-
8*s23*s45+5*s45^2))/(s34+s45)^3-
(s45*(3*s15*s23^2+3*s15*s23*s45+2*s15*s45^2+2*s45^3))/
((s12+s15-s34)^2*(s12-s45)^2)+
(5*(25*s15*(-s15+s23)^2-52*s15*(-s15+s23)*s45+39*s15*s45^2+
9*s45^3))/((-s12-s15+s34)*(s34+s45)^2)-
(15*s15*s23^2+15*s15*s23*s45+9*s15*s45^2+13*s45^3)/
((s12+s15-s34)^2*(s12-s45))-
(5*(s15*(67*s15^2-73*s15*s23+6*s23^2)-8*s15*(-13*s15+5*s23)*
s45+76*s15*s45^2+21*s45^3))/((s12+s15-s34)^2*(s34+s45))+
(s45*(3*s15^2*s23^2+3*s15^2*s23*s45+s15*(s15+3*s23)*s45^2+
2*s15*s45^3+s45^4))/((s12+s15-s34)^3*(s12-s45)^2)+
(15*s45*(-3*s15*(-s15+s23)^3+10*s15*(-s15+s23)^2*s45-
12*s15*(-s15+s23)*s45^2+6*s15*s45^3+s45^4))/
((-s12-s15+s34)*(s34+s45)^4)+
(15*s15^2*s23^2+6*s15^2*s23*s45+3*s15*(s15+6*s23)*s45^2+
10*s15*s45^3+7*s45^4)/((s12+s15-s34)^3*(s12-s45))-
(5*(-9*s15*(-s15+s23)^3+43*s15*(-s15+s23)^2*s45-
67*s15*(-s15+s23)*s45^2+41*s15*s45^3+8*s45^4))/
((-s12-s15+s34)*(s34+s45)^3)+
(5*(3*s15^2*(13*s15^2-15*s15*s23+2*s23^2)+s15^2*(89*s15-48*s23)*
s45-18*s15*(-6*s15+s23)*s45^2+66*s15*s45^3+16*s45^4))/
((s12+s15-s34)^3*(s34+s45))+
(5*(35*s15^2*(-s15+s23)^2+3*s15*(39*s15^2-43*s15*s23+4*s23^2)*
s45+4*s15*(42*s15-17*s23)*s45^2+110*s15*s45^3+27*s45^4))/
((s12+s15-s34)^2*(s34+s45)^2)+
(15*s45*(-3*s15^2*(-s15+s23)^3+14*s15^2*(-s15+s23)^2*s45+
s15*(26*s15^2-29*s15*s23+3*s23^2)*s45^2+2*s15*(12*s15-5*s23)*
s45^3+11*s15*s45^4+2*s45^5))/((s12+s15-s34)^2*
(s34+s45)^4)-(5*(15*s15^3*(-s15+s23)^2+
3*s15^2*(23*s15^2-27*s15*s23+4*s23^2)*s45+
2*s15^2*(73*s15-42*s23)*s45^2+3*s15*(53*s15-10*s23)*s45^3+
87*s15*s45^4+19*s45^5))/((s12+s15-s34)^3*(s34+s45)^2)-
(5*(-9*s15^2*(-s15+s23)^3+62*s15^2*(-s15+s23)^2*s45+
2*s15*(76*s15^2-85*s15*s23+9*s23^2)*s45^2+
s15*(174*s15-73*s23)*s45^3+95*s15*s45^4+20*s45^5))/
((s12+s15-s34)^2*(s34+s45)^3)+
(s34*(-9*s15^2*s45+s34^2*(-17*s15+s45)+12*s15*s34*(-s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45))+
(-3*s23^3+9*s23*s34*s45+9*s34*s45*(s15-s34+s45))/
(4*(s12+s23-s45)^3)-(10*s15^2*(13*s15^2+6*s23^2+15*s15*s45+
6*s45^2-6*s23*(3*s15+2*s45)))/((s12+s15-s34)^3*s34)-
(9*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(4*(s12+s15-s34)*(s12+s23-s45)^3)+(s34-8*(2*s15+5*s45))/
(4*(s12+s15-s34))-(10*s15^2*(12*s23^2-6*s23*(3*s15+s45)+
s15*(8*s15+5*s45)))/((s12+s15-s34)^2*s34^2)+
(s34*(-18*s15*s45*(s15+s45)+s34*s45*(18*s15+s45)-
4*s34^2*(-5*s15+7*s45)))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(5*s15*(12*s23^2-6*s23*(9*s15+2*s45)+
s15*(41*s15+24*s45)))/((s12+s15-s34)^2*s34)+
(20*s15*(7*s15+6*s23)-s34^2+400*s15*s45+272*s45^2+
s34*(38*s15+32*s45))/(8*(s12+s15-s34)^2)+
(s34^2*(-9*s15*s45^2-5*s34^2*(-2*s15+s45)+
4*s34*(s15^2-s15*s45+s45^2)))/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2)-((311*s15^3)/24+9*s15^2*s23+
15*s15*(3*s15+s23)*s45+57*s15*s45^2+24*s45^3+
s34^2*(s15/2+s45)+s34*((-7*s15^2)/8+3*s15*s23+7*s15*s45+
5*s45^2))/(s12+s15-s34)^3+
(35/(8*s12^2)-(10*(3*s15^2-4*s15*s23+s23^2))/(s12^2*s34^2)-
(25*(-2*s15+s23))/(s12^2*s34)+(s23^2*(3*s15-s45))/
(s12^2*(s12+s15-s34)*(s12-s45)^2)+(3*(s15-3*s34)*s34)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))-
((s15-s34)^2*(-3*s15^2+8*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(3*(3*s15^3-10*s15^2*s34+3*s15*s34^2+4*s34^3))/
(8*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(60*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))+
(15*s15*s23*(s15+4*s23))/(s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))+((-3*s15^2)/8+8*s15*s23-5*s23^2+
(13*s15*s34)/4-2*s23*s34-(3*s34^2)/2)/(s12^2*(s12+s15-s34)*
(s12-s34-s45))+(-17*s15^3+80*s15*s23^2+11*s15^2*s34+
7*s15*s34^2-s34^3+8*s23*(5*s15^2-4*s15*s34+s34^2))/
(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(-40*s15*s23^2+(s15-s34)^2*(9*s15+2*s34)-
16*s23*(3*s15^2-3*s15*s34+s34^2)))/
(8*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(6*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(2*s15^3*s23*(4*s15+5*s23))/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s23*(23*s15+30*s23))/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12-s34-s45))-(3*s15*s23*(7*s15+10*s23))/
(s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s15*(s15-s34)^2*s34^2*(2*s15+5*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(s34^2*(3*s15^2-32*s15*s34+15*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34*(2*s15+3*s34))/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-3*s15^2-6*s15*s34+4*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(10*s15^3+3*s15^2*s34-16*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(3*(s15-s34)^2*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(s23^2*(-3*s15+s45))/(s12^2*(s12-s45)^2*
(s12-s34-s45))+(13*(s15-s34)^2*s34^2*(s15+s45)^2)/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(4*s15*(s15-s34)^2*s34*(s15+s45))/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(11*s15^2*(s15-s34)^2)/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(13*s12-9*s15+13*s34)/(24*s12^2*(s15-s23+s45))+
(s15*(-10*s15^2+9*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(27*s15^2-18*s15*s34+13*s34^2)/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s23*(6*s15+6*s23+s45))/(s12^2*(s12+s15-s34)*(s12-s45))+
(s23*(6*s15+6*s23+s45))/(s12^2*(s12-s45)*(s12-s34-s45))+
(5*(s12-3*s15)*(s15-s23)^2)/(s12^2*s34*(s34+s45)^2)+
(5*s15^4*(s15-s23)^2)/(s12^2*(s12+s15-s34)^3*s34*
(s34+s45)^2)-(20*s15^3*(s15-s23)^2)/
(s12^2*(s12+s15-s34)^2*s34*(s34+s45)^2)+
(30*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*s34*
(s34+s45)^2)+(10*(s12-3*s15)*(s15-s23)^2)/
(s12^2*s34^2*(s34+s45))+(10*s15^4*(s15-s23)^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(s34+s45))-
(40*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(s34+s45))+(60*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34^2*(s34+s45))+(5*(-s15+s23)*(3*s12+2*(-7*s15+s23)))/
(s12^2*s34*(s34+s45))-(10*s15^3*(5*s15^2-7*s15*s23+2*s23^2))/
(s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(15*s15^2*(11*s15^2-15*s15*s23+4*s23^2))/
(s12^2*(s12+s15-s34)^2*s34*(s34+s45))-
(15*s15*(13*s15^2-17*s15*s23+4*s23^2))/(s12^2*(s12+s15-s34)*
s34*(s34+s45))+(5*(2*s12-25*s15+10*s23-14*s45))/
(s12^2*(s34+s45))-(3*(s34+s45))/(8*s12^2*(s12+s23-s45))+
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^
2)-(20*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45)^2)+(30*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34*(-s12+s34+s45)^2)-(s15^2*(s23*(s15-s34)^2-
12*(s15-s34)^2*s34-8*s23^2*(-2*s15+s34)))/
(8*s12^2*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(8*s23^2*(-6*s15+s34)+s23*(18*s15^2-26*s15*s34+7*s34^2)+
s34*(69*s15^2-68*s15*s34+11*s34^2))/(8*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(s15*(s15^2*(4*s23+47*s34)+
s34*(16*s23^2+6*s23*s34+23*s34^2)-
2*s15*(24*s23^2+5*s23*s34+35*s34^2)))/
(8*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(4*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(16*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(24*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15^2*(s15-s34)^2*s34^3)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(5*s15*(3*s15-2*s34)*s34^3)/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(11*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(-48*s15^2+42*s15*s34-5*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(19*s15^2-27*s15*s34+8*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s23^2*(-3*s15+s45))/(s12^2*s34*(-s12+s34+s45)^2)-
(4*s23^2*(-3*s15+s45))/(s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(10*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))-(40*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))-(10*s15^3*s23*(s15+2*s23))/
(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(5*s15^2*s23*(5*s15+12*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(4*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(-s12+s34+s45))+
(s34^2*(7*s15^3+19*s15^2*s34-31*s15*s34^2+5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(10*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(5*s23*(3*s23+s45))/
(s12^2*s34*(-s12+s34+s45))-(20*s15*(11*s15-8*s23+2*s45))/
(s12^2*(s12+s15-s34)*s34)+(10*s15^4*(3*s15-4*s23+2*s45))/
(s12^2*(s12+s15-s34)^3*s34^2)-
(40*s15^3*(3*s15-3*s23+2*s45))/(s12^2*(s12+s15-s34)^3*s34)-
(s34*(9*s34+4*s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45))+(10*s15^2*(29*s15-26*s23+12*s45))/
(s12^2*(s12+s15-s34)^2*s34)+
((s15-s34)^2*s34*(4*s15*s34+5*s34^2+6*s15*s45-4*s34*s45))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(13*s34*(-s15+s34)*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(13*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(24*s12^2*(s15-s23+s45)^3)+
((s15-s34)*(-2*s15*s34*(s34-36*s45)+s15^2*(66*s34-19*s45)+
11*s34^2*s45))/(24*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^
2)+(2*s15*(s34-4*s45)-11*(s12+2*s34)*s45)/
(24*s12^2*(s15-s23+s45)^2)-(15*s45*(s15+s45)^2*
(s15^2-s15*s23+2*s15*s45+s45^2)^2)/(s12^2*(s12+s15-s34)^3*
(s34+s45)^4)+(15*(39*s15^2-28*s15*s23+2*s23^2+
49*s15*s45-11*s23*s45+21*s45^2))/(s12^2*(s12+s15-s34)*
(s34+s45))+(5*(24*s15^2-28*s15*s23+4*s23^2+
s12*(-5*s15+5*s23-4*s45)+43*s15*s45-17*s23*s45+
22*s45^2))/(s12^2*(s34+s45)^2)+
(15*(s15+s45)*(s15^3*(s15-s23)^2+3*s15^2*(3*s15^2-4*s15*s23+
s23^2)*s45+2*s15^2*(13*s15-9*s23)*s45^2+
2*s15*(17*s15-4*s23)*s45^3+21*s15*s45^4+5*s45^5))/
(s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(3*(8*s23+s34-33*(s15+s45)))/(s12^2*(s12+s15-s34))-
(3*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(10*s15^2*(9*s15+2*(-6*s23+s45)))/
(s12^2*(s12+s15-s34)*s34^2)-
(10*s15^3*(9*s15+4*(-3*s23+s45)))/(s12^2*(s12+s15-s34)^2*
s34^2)-(-(s15^3*s23^2)+s15^2*s23^2*s45+s45^5+
s15*s45^3*(2*s23+s45))/(s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(-11*s15+49*s23+10*(s34+s45))/
(8*s12^2*(-s12+s34+s45))-(-9*s15^2-9*s23^2+6*s15*s34+
3*s34^2+11*s34*s45+3*s23*(-3*s15+s34+s45))/
(8*s12^2*(s12+s23-s45)^2)+(s34^2*(21*s15-5*(2*s34+s45)))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(16*s23^2-s15*(13*s23+34*s34)+7*s23*(2*s34+s45)+
11*s34*(2*s34+s45))/(8*s12^2*(-s12+s34+s45)^2)+
(s34^2*(-6*s15+5*(3*s34+s45)))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(s23*s45^3+s45^4+
s15*s23^2*(-3*s15+2*s45))/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(2*(4*s15^3*s23+s15^2*s23*(3*s23-4*s45)+
4*s45^4+s15*s45^2*(7*s23+2*s45)))/(s12^2*(s12+s15-s34)^3*
(s12-s45))+(21*s34^3+3*s34^2*(-s15+s45)-
3*s15^2*(3*s15+s45)+s15*s34*(9*s15+4*s45))/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(15*s15^2*s23+s15*s23*(12*s23-7*s45)+s45^2*(7*s23+8*s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45))+
(s34^2*(4*s15-33*s45)+27*s15^2*s45-2*s15*s34*(18*s15+13*s45))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(160*s15^2-13*s15*s34-2*s34^2+347*s15*s45-24*s34*s45+
166*s45^2-s23*(42*s15+5*s34+24*s45))/
(s12^2*(s12+s15-s34)^2)+
((-s15+s34)*(30*s34^3-15*s34^2*s45-6*s15^2*(s15+s45)+
s15*s34*(12*s15+29*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(13*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-(15*s45*(-3*(s15+s45)^3-
s23^2*(3*s15+s45)+s12*(s15-s23+s45)^2+
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(s12^2*(s34+s45)^4)+
(5*(-3*s23^2*(3*s15+2*s45)-(s15+s45)^2*(9*s15+22*s45)+
s12*(3*s15^2-6*s15*s23+3*s23^2+8*s15*s45-8*s23*s45+
5*s45^2)+2*s23*(9*s15^2+23*s15*s45+10*s45^2)))/
(s12^2*(s34+s45)^3)+(s15^2*(-77*s15+18*s23)+s34^3+
s15*(-263*s15+48*s23)*s45-277*s15*s45^2-87*s45^3+
s34^2*(s15+5*s45)+2*s34*(5*s15*(s15+s23)+14*s15*s45+
12*s45^2))/(s12^2*(s12+s15-s34)^3)-
(5*(69*s15^3+s15^2*(-93*s23+201*s45)+
3*s15*(8*s23^2-48*s23*s45+73*s45^2)+
s45*(10*s23^2-47*s23*s45+81*s45^2)))/(s12^2*(s12+s15-s34)*
(s34+s45)^2)+(5*(53*s15^4-48*s15^3*(s23-3*s45)+35*s45^4+
2*s15*s45^2*(-16*s23+67*s45)+s15^2*(6*s23^2-68*s23*s45+
199*s45^2)))/(s12^2*(s12+s15-s34)^3*(s34+s45))-
(5*(137*s15^3+16*s45^2*(-s23+5*s45)+
s15^2*(-114*s23+271*s45)+s15*(12*s23^2-101*s23*s45+
243*s45^2)))/(s12^2*(s12+s15-s34)^2*(s34+s45))-
(5*(18*s15^5+31*s45^5+2*s15*s45^3*(-19*s23+69*s45)+
s15^4*(-26*s23+93*s45)+4*s15^3*(2*s23^2-21*s23*s45+
53*s45^2)+s15^2*s45*(10*s23^2-98*s23*s45+243*s45^2)))/
(s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(5*(59*s15^4+s45^3*(-19*s23+85*s45)+s15^3*(-83*s23+238*s45)+
2*s15^2*(12*s23^2-99*s23*s45+200*s45^2)+
s15*s45*(20*s23^2-145*s23*s45+302*s45^2)))/
(s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(15*s45*(s15+s45)*(4*(s15+s45)^4+2*s15*s23^2*(2*s15+s45)-
s23*(8*s15^3+18*s15^2*s45+11*s15*s45^2+s45^3)))/
(s12^2*(s12+s15-s34)^2*(s34+s45)^4)+
(15*s45*(6*(s15+s45)^4+s23^2*(6*s15^2+6*s15*s45+s45^2)-
2*s23*(6*s15^3+15*s15^2*s45+11*s15*s45^2+2*s45^3)))/
(s12^2*(-s12-s15+s34)*(s34+s45)^4)-
(5*(6*(s15+s45)^3*(3*s15+10*s45)+9*s23^2*(2*s15^2+4*s15*s45+
s45^2)-2*s23*(18*s15^3+75*s15^2*s45+79*s15*s45^2+
19*s45^3)))/(s12^2*(-s12-s15+s34)*(s34+s45)^3)-
(10*((s15+s45)^4*(6*s15+25*s45)+3*s15*s23^2*
(2*s15^2+6*s15*s45+3*s45^2)-s23*(12*s15^4+67*s15^3*s45+
107*s15^2*s45^2+58*s15*s45^3+6*s45^4)))/
(s12^2*(s12+s15-s34)^2*(s34+s45)^3)-
(3*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(4*s12^2*(s12+s23-s45)^3))*tr5,
71/18-s23/(6*s12)+(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(10*s15^2*(-2*s15+3*s23))/((s12+s15-s34)*s34^2)+
(15*s15*(3*s15-2*s23))/((s12+s15-s34)*s34)-
(5*s15^3*(-15*s15+18*s23-8*s45))/((s12+s15-s34)^3*s34)+
(30*s15*s23^3)/((s12+s15-s34)*s34^2*(s12-s34-s45))+
(19*s15*s23+3*s23^2-12*s15*s34-6*s23*s34+s34^2)/
(4*(s12+s15-s34)*(s12-s34-s45))-
(s15*(20*s15*s23+10*s23^2-21*s15*s34-11*s23*s34+11*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(7*s23^2-9*s23*(-s15+s34)+10*s34*(-s15+s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(5*s23^3)/(3*(s12-s45)^2*(s12-s34-s45))-
(5*s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*s15^2*s23^3)/((s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(5*s15*s23^3)/
((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(55*s23^2)/(4*(s12-s45)*(s12-s34-s45))+
(83*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(111*s15^2*s23^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(27*s15*s23^2)/
(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*s15^2*(s15-s34)*s34^2)/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(5*s15*s34^2)/(2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+(5*s15*s34^2*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
s23^3/(6*s12*s45^2)+(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)-
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)+
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)+
s23^3/(6*(s12-s45)*s45^2)-(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)+(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)-(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)+
s23^2/(3*s12*s45)+(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*(s15-s23)*s23^2)/(3*s12*(s12+s15-s34)^2*s45)+
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)+
(5*s23^2-6*s15*s34+3*s23*s34)/(12*(s12+s15-s34)*s45)+
(s15*(-14*s23^2-16*s23*s34+(17*s15-6*s34)*s34))/
(12*(s12+s15-s34)^2*s45)+
(s15^2*(9*s23^2+15*s23*s34+11*s34*(-s15+s34)))/
(12*(s12+s15-s34)^3*s45)-s23^3/(3*(s12-s45)^2*s45)+
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)+
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)+
(3*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*s45)-
(9*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)+
(9*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)+
(3*s45^2)/(8*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(4*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))-
(7*s45^3)/(6*(s12-s45)*(s12+s23-s45)^2)-
(23*s45^3)/(24*(s12-s45)^2*(s12+s23-s45))+
(7*s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(23*s45^3*(s15+s45))/
(8*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(7*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(23*s45^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(7*s45^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(23*s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(10*s15^3*(4*s15-6*s23+s45))/((s12+s15-s34)^2*s34^2)-
(30*s15^2*(4*s15-4*s23+s45))/((s12+s15-s34)^2*s34)-
(10*s15^4*(2*s15-3*s23+s45))/((s12+s15-s34)^3*s34^2)+
(s23*(s15-2*s23+s45))/(6*s12*(s12+s15-s34))+
(s15^2*(s15-s34)*s34)/(2*(s12+s15-s34)^2*s45*(-s23+s45))-
(s15^2*s34)/(4*(s12+s15-s34)*s45*(-s23+s45))-
(s15^2*s34*(-s15+s34)^2)/(4*(s12+s15-s34)^3*s45*(-s23+s45))+
s45/(4*(-s23+s45))-(7*s45^2)/(12*(s15-s23+s45)^2)-
(7*s34^2*(-s15+s34)*(s15+s45)^2)/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(7*s45)/(12*(s15-s23+s45))-
s45^2/(4*(-s23+s45)*(s15-s23+s45))-
(3*s34*s45^2)/(4*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))-
(3*s34^2*s45^2)/(4*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))-(s34^3*s45^2)/(4*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45))-
(15*(-s15+s23)*(s15-s23+s45)^2)/(s34+s45)^3-
(15*(-s15+s23)^3)/(2*s34*(s34+s45)^2)+(15*s15^3*(-s15+s23)^3)/
(2*(s12+s15-s34)^3*s34*(s34+s45)^2)-(45*s15^2*(-s15+s23)^3)/
(2*(s12+s15-s34)^2*s34*(s34+s45)^2)-(45*s15*(-s15+s23)^3)/
(2*s34*(-s12-s15+s34)*(s34+s45)^2)-(25*(-s15+s23))/
(2*(s34+s45))-(10*(-s15+s23)^3)/(s34^2*(s34+s45))+
(10*s15^3*(-s15+s23)^3)/((s12+s15-s34)^3*s34^2*(s34+s45))-
(30*s15^2*(-s15+s23)^3)/((s12+s15-s34)^2*s34^2*(s34+s45))-
(15*(-s15+s23)^2)/(s34*(s34+s45))+(75*s15^3*(-s15+s23)^2)/
(2*(s12+s15-s34)^3*s34*(s34+s45))-(90*s15^2*(-s15+s23)^2)/
((s12+s15-s34)^2*s34*(s34+s45))-(30*s15*(-s15+s23)^3)/
(s34^2*(-s12-s15+s34)*(s34+s45))-(135*s15*(-s15+s23)^2)/
(2*s34*(-s12-s15+s34)*(s34+s45))+(s15^2*s23^2)/
((s12+s15-s34)^2*(-s12+s34+s45)^2)+
(15*s23^3)/(2*s34*(-s12+s34+s45)^2)-(15*s15^3*s23^3)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(45*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(45*s15*s23^3)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(s15*s23*(2*s23+s34))/((s12+s15-s34)*(-s12+s34+s45)^2)+
(3*s23^2+3*s23*s34+s34^2)/(3*(-s12+s34+s45)^2)-
(43*s23^3)/(6*(s12-s45)*(-s12+s34+s45)^2)+
(43*s15^3*s23^3)/(6*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(43*s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(43*s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(24*s23-7*s34)/(12*(-s12+s34+s45))+
(10*s23^3)/(s34^2*(-s12+s34+s45))-(10*s15^3*s23^3)/
((s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(30*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(15*s23^2)/(s34*(-s12+s34+s45))+(45*s15^3*s23^2)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(30*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))+
(15*s15*s23^2)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45))-
(3*(5*s23+6*s45))/(4*(s12-s45))+
(5*(-s15+s23)*(10*s15-10*s23+7*s45))/(2*(s34+s45)^2)+
(s23+12*s45)/(24*(s12+s23-s45))+
(s45^2*(s15+s45)^2*(30*s15+31*s45))/(8*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+(463*s15+4*s23-8*s34+408*s45)/
(24*(s12+s15-s34))-(7*s45*(2*s15*s34-s15*s45+3*s34*s45))/
(12*(s12+s15-s34)*(s15-s23+s45)^2)+
(4*s15^2-4*s15*s34+2*s15*s45-9*s34*s45-7*s45^2)/
(8*(s12+s15-s34)*(s12+s23-s45))-
(3*s23^2)/(4*s12*s45-4*s45^2)+(29*(s15*s23+s15*s45+s45^2)^3)/
(18*(s12+s15-s34)^3*(s12-s45)^3)-
(15*(s15*(s15-s23)+2*s15*s45+s45^2)^3)/((s12+s15-s34)^3*
(s34+s45)^3)-(7*s15*s34+2*s15*s45-18*s34*s45+3*s45^2)/
(12*(s12+s15-s34)*(s15-s23+s45))+
(5*(61*s15*(s15-s23)+49*s15*s45+12*s45^2))/
(2*(-s12-s15+s34)*(s34+s45))-(27*s23^2+22*s45^2)/
(8*(s12-s45)^2)+(27*s15*s23+27*s15*s45+47*s45^2)/
(2*(s12+s15-s34)*(s12-s45))-
(s45^2*(57*s15^2+116*s15*s45+59*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(29*(s23^3+s45^3))/
(18*(s12-s45)^3)+(3*s15*s45^2+(25*s45^3)/8)/
((s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(5*(56*s15*(-s15+s23)^2-98*s15*(-s15+s23)*s45+64*s15*s45^2+
13*s45^3))/(2*(-s12-s15+s34)*(s34+s45)^2)+
(5*(2*s15*(67*s15^2-73*s15*s23+6*s23^2)+s15*(210*s15-83*s23)*
s45+147*s15*s45^2+38*s45^3))/(2*(s12+s15-s34)^2*
(s34+s45))+(325*s15*s23^2+325*s15*s23*s45+325*s15*s45^2+
296*s45^3)/(24*(s12+s15-s34)*(s12-s45)^2)-
(2*s15*s23*(239*s15+324*s23)+s15*(523*s15+1189*s23)*s45+
1274*s15*s45^2+884*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(29*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(6*(s12+s15-s34)*(s12-s45)^3)+
(15*(-3*s15*(-s15+s23)^3+10*s15*(-s15+s23)^2*s45-
12*s15*(-s15+s23)*s45^2+6*s15*s45^3+s45^4))/
((-s12-s15+s34)*(s34+s45)^3)-
(5*(6*s15^2*(13*s15^2-15*s15*s23+2*s23^2)-
2*s15^2*(-91*s15+51*s23)*s45+3*s15*(71*s15-13*s23)*s45^2+
123*s15*s45^3+28*s45^4))/(2*(s12+s15-s34)^3*(s34+s45))-
(5*(82*s15^2*(-s15+s23)^2+s15*(226*s15^2-253*s15*s23+27*s23^2)*
s45-4*s15*(-69*s15+29*s23)*s45^2+157*s15*s45^3+34*s45^4))/
(2*(s12+s15-s34)^2*(s34+s45)^2)-
(407*s15^2*s23^2+130*s15*s23*(5*s15+2*s23)*s45+
s15*(452*s15+701*s23)*s45^2+846*s15*s45^3+394*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)+
(4*s15^2*s23*(61*s15+162*s23)+s15^2*(307*s15+685*s23)*s45+
s15*(909*s15+908*s23)*s45^2+1030*s15*s45^3+428*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))-
(29*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(6*(s12+s15-s34)^2*(s12-s45)^3)+
(15*(-3*s15^2*(-s15+s23)^3+14*s15^2*(-s15+s23)^2*s45+
s15*(26*s15^2-29*s15*s23+3*s23^2)*s45^2+2*s15*(12*s15-5*s23)*
s45^3+11*s15*s45^4+2*s45^5))/((s12+s15-s34)^2*
(s34+s45)^3)+(15*(12*s15^3*(-s15+s23)^2+
9*s15^2*(5*s15^2-6*s15*s23+s23^2)*s45+16*s15^2*(5*s15-3*s23)*
s45^2-15*s15*(-5*s15+s23)*s45^3+36*s15*s45^4+7*s45^5))/
(2*(s12+s15-s34)^3*(s34+s45)^2)+
(163*s15^3*s23^2+65*s15^2*s23*(5*s15+4*s23)*s45+
s15^2*(193*s15+701*s23)*s45^2+2*s15*(275*s15+188*s23)*s45^3+
521*s15*s45^4+164*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)+
(s45^2+s34*(s15+s45))/(4*(s12+s15-s34)*(s23-s45))-
(7*s34*(s15+s45)*(-2*s15*s45+s34*(s15+3*s45)))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(1585*s15^2-8*s23^2+2*s34^2+2856*s15*s45+1350*s45^2+
4*s23*(9*s15+s34+s45)-4*s34*(43*s15+3*s45))/
(24*(s12+s15-s34)^2)-(3*s15*s23+7*s23^2+3*s15*(s15+s45)-
3*s34*(s15+7*s45))/(6*(s12+s23-s45)^2)+
(s45^2*(7*s34*s45*(s15+s45)+7*s45*(s15+s45)^2+
s34^2*(3*s15+7*s45)))/(6*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(15*s34*s45*(8*s15+s45)-
12*s34^2*(-5*s15+9*s45)+s45^2*(87*s15+61*s45))/
(24*(s12+s15-s34)^2*(s12+s23-s45))+
(-5*s15^2*s45+3*s34^2*(-2*s15+5*s45)+
s34*(26*s15^2+13*s15*s45-6*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45))+(s15^2*s45^2+s15*s34*s45^2+
3*s34^3*(s15+s45)+s34^2*(-3*s15^2+s45^2))/
(4*(s12+s15-s34)^3*(s23-s45))+
(s34*(-19*s15^2*(s15+s45)+s34^2*(s15+4*s45)-
3*s34*(-6*s15^2-5*s15*s45+s45^2)))/(12*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2))/(4*(s12+s15-s34)^2*(s23-s45))-
(s45*(14*s45^2*(s15+s45)+3*s34^2*(2*s15+7*s45)+
s34*(-6*s15^2-6*s15*s45+7*s45^2)))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(3*s15^3+6*s15^2*s45+3*s15*s45^2+
7*s45^3+3*s34^2*(s15+7*s45)-3*s34*(2*s15^2+11*s15*s45+
7*s45^2))/(6*(s12+s15-s34)*(s12+s23-s45)^2)+
(60*s34^3*(-s15+s45)+12*s34^2*(5*s15^2-5*s15*s45+s45^2)+
2*s45^2*(42*s15^2+80*s15*s45+35*s45^2)+
s34*s45*(24*s15^2+84*s15*s45+47*s45^2))/(24*(s12+s15-s34)^3*
(s12+s23-s45))+(3707*s15^3+s34^2*(384*s15-36*s45)+
10641*s15^2*s45+10407*s15*s45^2+3248*s45^3-
6*s34*(73*s15^2-30*s15*s45+12*s45^2)+
12*s23*(s15*(18*s15-19*s45)+s34*(-9*s15+s45)))/
(72*(s12+s15-s34)^3)+(-439/(24*s12^2)+(10*(s15^2-s23^2))/
(s12^2*s34^2)-(10*s15^5)/(s12^2*(s12+s15-s34)^3*s34^2)+
(30*s15^4)/(s12^2*(s12+s15-s34)^2*s34^2)-
(30*s15^3)/(s12^2*(s12+s15-s34)*s34^2)-(5*(4*s15+s23))/
(s12^2*s34)+(50*s15^4)/(s12^2*(s12+s15-s34)^3*s34)-
(120*s15^3)/(s12^2*(s12+s15-s34)^2*s34)+
(90*s15^2)/(s12^2*(s12+s15-s34)*s34)-(60*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))+
(30*s15*s23*(s15+2*s23))/(s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))-(150*s15^2+14*s23^2+73*s15*(s23-3*s34)-
25*s23*s34+69*s34^2)/(12*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(s15*(14*s15*s23^2+27*(s15-s34)^3+
17*s23*(3*s15^2-3*s15*s34+s34^2)))/
(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(28*s15*s23^2+(104*s15-23*s34)*(s15-s34)^2+
s23*(113*s15^2-76*s15*s34+13*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(73*s15+19*s23-65*s34-23*s45)/(12*s12^2*(s12-s34-s45))+
(5*s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(10*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(s15^3*s23*(163*s15+212*s23))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s23*(215*s15+318*s23))/(6*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(s15*s23*(26*s15+53*s23))/
(s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*s15*(s15-s34)^3*s34)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(5*(s15-s34)^2*s34*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+s34/(4*s12^2*s45)+
(s34*(-14*s15+5*s23+6*s34))/(12*s12^2*(s12+s15-s34)*s45)-
(s15*s34*(2*s23^2+8*(s15-s34)^2+7*s23*(-s15+s34)))/
(12*s12^2*(s12+s15-s34)^3*s45)+
(s34*(19*s15^2+2*s23^2+5*s23*s34+3*s34^2-
2*s15*(6*s23+11*s34)))/(12*s12^2*(s12+s15-s34)^2*s45)+
((s12+3*s34)*s45)/(4*s12^2*(s23-s45)*(-s15+s23-s45))-
(7*s45^3)/(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(7*s45^4)/(6*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^
2)-(23*s45^4)/(24*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(5*s23^2*(-3*s15+s45))/
(3*s12^2*(s12-s45)^2*(s12-s34-s45))+(7*s45^4*(s15+s45))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(23*s45^4*(s15+s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^4*(s15+s45)^2)/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(23*s45^4*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+s34/(2*s12^2*(-s23+s45))+
(3*s15*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(3*s15*s34*(-s15+s34))/(4*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(s15*s34*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))+
(7*s34*(-s15+s34)^3*(s15+s45))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(12*s15+s34-6*s45)/
(12*s12^2*(s15-s23+s45))-(3*s34^2*s45)/
(2*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))-
(s34^3*s45)/(s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))-(s34^4*s45)/(4*s12^2*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45))-(15*(s12-3*s15)*(s15-s23)^2)/
(2*s12^2*s34*(s34+s45)^2)-(15*s15^4*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)+
(30*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)-(45*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34*(s34+s45)^2)-(10*(s12-3*s15)*(s15-s23)^2)/
(s12^2*s34^2*(s34+s45))-(10*s15^4*(s15-s23)^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(s34+s45))+
(40*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(s34+s45))-(60*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34^2*(s34+s45))+(5*(s15-s23)*(3*s12-13*s15+2*s23))/
(s12^2*s34*(s34+s45))+(5*s15^3*(9*s15^2-13*s15*s23+4*s23^2))/
(s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(30*s15^2*(5*s15^2-7*s15*s23+2*s23^2))/(s12^2*(s12+s15-s34)^2*
s34*(s34+s45))+(60*s15*(3*s15^2-4*s15*s23+s23^2))/
(s12^2*(s12+s15-s34)*s34*(s34+s45))+(15*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(30*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^
2)+(45*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34*
(-s12+s34+s45)^2)+(s15^2*s23^2*(-2*s15+s34))/
(3*s12^2*(s12+s15-s34)^3*(-s12+s34+s45)^2)-
(2*s15*s23*((s15-s34)^2+s23*(-3*s15+s34)))/
(3*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(s34*(s23+s34)^2+s15^2*(6*s23+s34)-
2*s15*(3*s23^2+4*s23*s34+s34^2))/(3*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(43*s15^4*s23^2)/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(86*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(43*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)*(-s12+s34+s45)^2)+(15*s23^2*(-3*s15+s45))/
(2*s12^2*s34*(-s12+s34+s45)^2)-(43*s23^2*(-3*s15+s45))/
(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)+(10*s15^4*s23^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(40*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(-s12+s34+s45))-(5*s15^3*s23*(3*s15+4*s23))/
(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(20*s15^2*s23*(2*s15+3*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(20*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(-s12+s34+s45))+(10*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(5*s34*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*(4*s15-6*s34+3*s45))/(4*s12^2*(s12+s15-s34)*
(s23-s45))+(41*s15+29*s23-s34+11*s45)/
(24*s12^2*(s12+s23-s45))+
(5*(-5*s12+51*s15-20*s23+28*s45))/(2*s12^2*(s34+s45))+
(s23*(45*s15+126*s23+59*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45))+(s45^3*(75*s15+79*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(4369*s15-1445*s23-368*s34+2908*s45)/
(24*s12^2*(s12+s15-s34))+(7*(-s15+s34)*(s15*(s34-s45)+
2*s34*s45))/(4*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(7*(s15-s34)^2*(3*s15*s34-s15*s45+4*s34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(7*(s15*(s34-2*s45)+(s12+3*s34)*s45))/
(12*s12^2*(s15-s23+s45)^2)+(-23108*s15^2-60*s23*s34+
108*s34^2+s15*(11440*s23+3939*s34-33609*s45)+3248*s23*s45+
4335*s34*s45-10474*s45^2)/(72*s12^2*(s12+s15-s34)^2)-
(s15*s34)/(s12^2*(4*s23*s45-4*s45^2))-
(15*(s15+s45)^2*(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(29*s45^2*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(-s12+s45)^3)-(s45^3*(27*s15^2+56*s15*s45+29*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(5*(240*s15^2-174*s15*s23+13*s23^2+288*s15*s45-64*s23*s45+
114*s45^2))/(2*s12^2*(s12+s15-s34)*(s34+s45))-
(135*s15*s23+454*s23^2+523*s23*s45+481*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))-
(s34^2+s34*(11*s15-9*s45)+3*s15*(-4*s15+s45))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(5*s23*(5*s23+2*(s15+s45)))/(2*s12^2*s34*(-s12+s34+s45))-
(5*(53*s15^2+9*s23^2+s12*(-10*s15+10*s23-7*s45)+
79*s15*s45+35*s45^2-31*s23*(2*s15+s45)))/
(2*s12^2*(s34+s45)^2)+(29*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(29*(s45^3+s15*s45*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(16*s15^3+3*s15*s34*(10*s34-17*s45)-
7*s34^2*(s34-5*s45)+13*s15^2*(-3*s34+s45))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34^2*(-2*s15^2+4*s15*s34+s34*(-2*s34+s45)))/
(4*s12^2*(s12+s15-s34)^3*(s23-s45))+
(s34*(-2*s15^2+8*s15*s34+3*s34*(-2*s34+s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(2*s23^2+2*s23*(-2*s15+2*s34+s45)+s34*(-s15+2*s34+s45))/
(3*s12^2*(-s12+s34+s45)^2)-(-12*s15^4+35*s15^3*s34+
s34^3*(s34-9*s45)+9*s15*s34^2*(s34+s45)-
3*s15^2*s34*(11*s34+s45))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(26*s15^3-90*s34^3+
s15*s34*(194*s34-23*s45)-8*s34^2*s45-14*s34*s45^2+
21*s45^3+s15^2*(-130*s34+3*s45))/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(12*s15^3+s34^2*(s34-9*s45)-
s15^2*(23*s34+s45)+2*s15*s34*(5*s34+3*s45))/
(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-41*s15^2+2*s15*(91*s34-9*s45)+s34*(-153*s34+8*s45))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(499*s23*s45^2+499*s45^3+8*s23^2*(-45*s15+47*s45))/
(72*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(164*s23*s45^2*(8*s15+3*s45)+8*s15*s23^2*(-45*s15+94*s45)+
9*s45^3*(125*s15+123*s45))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(15*(-3*(s15+s45)^3-s23^2*(3*s15+s45)+
s12*(s15-s23+s45)^2+s23*(6*s15^2+10*s15*s45+3*s45^2)))/
(s12^2*(s34+s45)^3)+(15*(14*s15^5+9*s45^5+
2*s15*s45^3*(-7*s23+23*s45)+s15^4*(-20*s23+55*s45)+
2*s15^3*(3*s23^2-24*s23*s45+50*s45^2)+
s15^2*s45*(5*s23^2-44*s23*s45+95*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(5*(142*s15^3+2*s45^2*(-7*s23+32*s45)+
s15^2*(-120*s23+266*s45)+s15*(13*s23^2-99*s23*s45+
216*s45^2)))/(s12^2*(s12+s15-s34)^2*(s34+s45))+
(5*(156*s15^3-30*s15^2*(7*s23-12*s45)+
s45*(15*s23^2-64*s23*s45+102*s45^2)+
s15*(54*s23^2-250*s23*s45+324*s45^2)))/
(2*s12^2*(s12+s15-s34)*(s34+s45)^2)-
(5*(111*s15^4+49*s45^4+14*s15*s45^2*(-4*s23+15*s45)+
s15^3*(-102*s23+284*s45)+s15^2*(13*s23^2-134*s23*s45+
351*s45^2)))/(2*s12^2*(s12+s15-s34)^3*(s34+s45))-
(5*(136*s15^4+s45^3*(-21*s23+88*s45)+
s15^3*(-190*s23+424*s45)+2*s15*s45*(15*s23^2-98*s23*s45+
182*s45^2)+s15^2*(54*s23^2-341*s23*s45+576*s45^2)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^2)-
(-120*s15^3*s23^2+608*s45^5+2*s15*s45^3*(492*s23+617*s45)+
s15^2*s45*(376*s23^2+813*s23*s45+626*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(1816*s15*s23^2+3*s45^2*(655*s15+943*s45)+
2*s23*(801*s15^2+520*s15*s45+642*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))-
(978*s15^3*s23+1776*s45^4+6*s15*s45^2*(428*s23+433*s45)+
s15^2*(908*s23^2-6*s23*s45+1245*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(-3*s15^4+s15*s34^2*(3*s34-37*s45)+s15^3*(9*s34-3*s45)+
s15^2*s34*(-9*s34+26*s45)+7*s45*(2*s34^3-s34^2*s45+s45^3))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(15*(s15+s45)*(4*(s15+s45)^4+2*s15*s23^2*(2*s15+s45)-
s23*(8*s15^3+18*s15^2*s45+11*s15*s45^2+s45^3)))/
(s12^2*(s12+s15-s34)^2*(s34+s45)^3)+
(15*(6*(s15+s45)^4+s23^2*(6*s15^2+6*s15*s45+s45^2)-
2*s23*(6*s15^3+15*s15^2*s45+11*s15*s45^2+2*s45^3)))/
(s12^2*(-s12-s15+s34)*(s34+s45)^3)-
(s45*(7*s45^3*(s15+s45)+s34^3*(3*s15+7*s45)+
s34^2*(-6*s15^2-7*s15*s45+7*s45^2)+s34*(3*s15^3+7*s45^3)))/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(12077*s15^3+s15^2*(-7105*s23-3257*s34+27523*s45)+
2*s15*(60*s23*s34-108*s34^2-3248*s23*s45-3545*s34*s45+
9376*s45^2)+4*(3*s23*s34^2+9*s34^3+18*s34^2*s45-
812*s34*s45^2+939*s45^3))/(72*s12^2*(s12+s15-s34)^3)-
(60*s34^4+12*s34^3*(-15*s15+s45)+s34^2*(192*s15^2+
32*s15*s45+47*s45^2)+s34*(-84*s15^3-44*s15^2*s45+
38*s15*s45^2+70*s45^3)+3*(4*s15^4+36*s15*s45^3+31*s45^4))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(13*s15^2+10*s15*(s23-2*s34)+7*(s23^2+s34*(s34-2*s45)-
s23*(s34+s45)))/(6*s12^2*(s12+s23-s45)^2))*tr5,
-1/12+(5*s23)/(36*s12)-(11*s15*s23^2)/(18*s12*(s12+s15-s34)^2)-
(15*s15^2*(s15-2*s23))/(2*(s12+s15-s34)^2*s34)+
(s23*(79*s15+22*s23-11*s45))/(36*s12*(s12+s15-s34))-
(5*s15^3*(-3*s15+6*s23-2*s45))/(2*(s12+s15-s34)^3*s34)+
(-15*s23-(139*s45)/9)/(s12-s45)+(2*s15*(7*s23-4*s34))/
(3*(s12+s15-s34)*(s12-s34-s45))+(5*s15^3*(s23-s34))/
(2*(s12+s15-s34)^3*(s12-s34-s45))+(s15^2*(-14*s23+15*s34))/
(3*(s12+s15-s34)^2*(s12-s34-s45))-
s23^3/(3*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(7*s23^2)/((s12-s45)*(s12-s34-s45))+
(s15^2*s23^2*(29*s15+15*s23))/(6*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15*s23^2*(8*s15+15*s23))/
(3*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(5*s23^2*(-11*s15+3*s23))/(6*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(5*s15^3*s34^2)/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-(5*s15^2*s34^2)/
((s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(5*s23^3)/(36*s12*s45^2)-
(5*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)+
(5*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)-
(5*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)-
(5*s23^3)/(36*(s12-s45)*s45^2)+(5*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)-
(5*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)+
(5*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)-
(5*s23^2)/(18*s12*s45)+(s15^2*(6*s15-101*s23)*s23^2)/
(36*s12*(s12+s15-s34)^3*s45)+(s15*s23^2*(-11*s15+101*s23))/
(18*s12*(s12+s15-s34)^2*s45)+((26*s15-101*s23)*s23^2)/
(36*s12*(s12+s15-s34)*s45)+
(11*(-5*s23^2+6*s15*s34-3*s23*s34))/(72*(s12+s15-s34)*s45)-
(11*s15^2*(9*s23^2+15*s23*s34+11*s34*(-s15+s34)))/
(72*(s12+s15-s34)^3*s45)+
(11*s15*(14*s23^2+16*s23*s34+s34*(-17*s15+6*s34)))/
(72*(s12+s15-s34)^2*s45)+(4*s23^3)/(9*(s12-s45)^2*s45)-
(4*s15^3*s23^3)/(9*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(4*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(4*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)+
(25*s23^2)/(24*(s12-s45)*s45)+(s15^2*s23^2*(-37*s15+60*s23))/
(24*(s12+s15-s34)^3*(s12-s45)*s45)+
(s15*(33*s15-40*s23)*s23^2)/(8*(s12+s15-s34)^2*(s12-s45)*s45)+
(s23^2*(-29*s15+20*s23))/(8*(s12+s15-s34)*(s12-s45)*s45)+
s45/(6*s15)-(5*s34*s45)/(4*(-s15+s23)*(s12+s15-s34))-
((22*s23+21*s34)*s45)/(72*s15*(s12+s15-s34))-
(11*s34^2*s45^2)/(36*s15*(s12+s15-s34)^3)-
(5*s34^2*s45^2)/(8*s15*(-s15+s23)*(s12+s15-s34)^2)-
(5*s34^3*s45^2)/(8*s15*(-s15+s23)*(s12+s15-s34)^3)-
(529*s45^2)/(144*(s23-s45)^2)+(s15^3*s45^2)/
(6*s12*(s12+s15-s34)^3*(s23-s45))+(475*s34*s45^2)/
(24*(s12+s15-s34)*(s12+s23-s45)^2)+
(113*s45^2)/(48*(s12-s45)*(s12+s23-s45))-
(475*s45^3)/(72*(s12-s45)*(s12+s23-s45)^2)+
(475*s15^3*s45^3)/(72*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45)^2)-(805*s45^3)/(144*(s12-s45)^2*
(s12+s23-s45))+(529*s15^3*s45^3)/(144*(s12+s15-s34)^3*
(s23-s45)^2*(s12+s23-s45))+(475*s45^3*(s15+s45))/
(24*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
(805*s45^3*(s15+s45))/(48*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(475*s45^3*(s15+s45)^2)/
(24*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(805*s45^3*(s15+s45)^2)/(48*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(475*s45^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(805*s45^3*(s15+s45)^3)/(144*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(11*s15^2*s34)/(24*(s12+s15-s34)*s45*
(-s23+s45))+(11*s15^2*s34*(-s15+s34))/(12*(s12+s15-s34)^2*
s45*(-s23+s45))+(11*s15^2*s34*(-s15+s34)^2)/
(24*(s12+s15-s34)^3*s45*(-s23+s45))+
(259*s45)/(36*(-s23+s45))+(241*s15^2*s45^2)/(16*(s12+s15-s34)^2*
(s12+s23-s45)*(-s23+s45))-(463*s34*s45^2)/
(24*(s12+s15-s34)*(s15-s23+s45)^2)+
(463*s45^3)/(72*(-s23+s45)*(s15-s23+s45)^2)+
(463*s34*s45^3)/(24*(s12+s15-s34)*(-s23+s45)*
(s15-s23+s45)^2)+(463*s34^2*s45^3)/(24*(s12+s15-s34)^2*
(-s23+s45)*(s15-s23+s45)^2)+(463*s34^3*s45^3)/
(72*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45)^2)-
(5*s15^2*s34^3)/(8*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45))-s45^2/(6*s15*(s15-s23+s45))-
(s34*s45^2)/(2*s15*(s12+s15-s34)*(s15-s23+s45))-
(s34^2*s45^2)/(2*s15*(s12+s15-s34)^2*(s15-s23+s45))-
(s34^3*s45^2)/(6*s15*(s12+s15-s34)^3*(s15-s23+s45))+
(529*s45^3)/(144*(s23-s45)^2*(s15-s23+s45))+
(529*s34*s45^3)/(48*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))+(529*s34^2*s45^3)/(48*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))+(529*s34^3*s45^3)/
(144*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))-
(109*s45^2)/(8*(-s23+s45)*(s15-s23+s45))+
(s34^2*(419*s34-8*s45)*s45^2)/(48*(s12+s15-s34)^3*(-s23+s45)*
(s15-s23+s45))+(s34*(23*s34-2*s45)*s45^2)/
(6*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))+
(s15^3*(s23+s45))/(6*s12*(s12+s15-s34)^3)+
(475*s45*(s23+s45))/(72*(s12+s23-s45)^2)+
(5*s15^3*s23^3)/(s12*(s12+s15-s34)^3*(s34+s45)^2)-
(5*s15^2*s23^2*(2*s15+3*s23))/(s12*(s12+s15-s34)^2*
(s34+s45)^2)+(5*s15*s23*(s15^2+6*s15*s23+3*s23^2))/
(s12*(s12+s15-s34)*(s34+s45)^2)+(5*s15^3*s23^3)/
(2*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)-
(5*s15^2*s23^2*(2*s15+3*s23))/(2*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)+
(5*s15*s23*(s15^2+6*s15*s23+3*s23^2))/(2*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)+(5*s15^2*s23^3)/
(2*s12*(s12+s15-s34)^3*(s34+s45))+(5*s15*(s15-s23)*s23^2)/
(s12*(s12+s15-s34)^2*(s34+s45))+
(5*s23*(-3*s15^2-4*s15*s23+s23^2))/(2*s12*(s12+s15-s34)*
(s34+s45))-(5*s15^2*(-s15+s23)^3)/(2*(s12+s15-s34)^3*s34*
(s34+s45))+(5*s15*(-s15+s23)^3)/((s12+s15-s34)^2*s34*
(s34+s45))+(5*(-s15+s23)^3)/(2*s34*(-s12-s15+s34)*
(s34+s45))-(5*s15^2*s23^2)/((s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45))+(5*s15*s23*(s15+2*s23))/((s12+s15-s34)*
(s12-s34-s45)*(s34+s45))-(5*s23*(s15+s23-s45))/
((s12-s34-s45)*(s34+s45))+(5*s23*(s15-2*s23+s45))/
(2*s12*(s34+s45))+(5*s23^3)/(2*s34*(-s12+s34+s45)^2)-
(5*s15^3*s23^3)/(2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(15*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(5*s23^3)/(2*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15^3*s23^3)/(2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(15*s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(15*s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(15*s23-16*s34)/(6*(-s12+s34+s45))+
(5*s15^2*s23^2*(3*s15+s23))/(2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(5*s15*s23^2*(3*s15+s23))/
((s12+s15-s34)^2*s34*(-s12+s34+s45))-
(5*s23^2*(3*s15+s23))/(2*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(475*s45^4*(2*s15+s34+s45))/(72*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s45*(43*s34+s45))/(6*(s12+s15-s34)*
(s15-s23+s45))-(463*s34^2*s45*(s15+2*s45))/
(24*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(475*s45^3*(3*s15+3*s34+2*s45))/(72*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(11*s34*s45*(2*s23+3*s34+2*s45))/
(72*s15*(s12+s15-s34)^2)+(5*s15*(4*s15-9*s23+3*s45))/
(2*(-s12-s15+s34)*(s34+s45))-(s45^2*(889*s34+8*s45))/
(48*(s12+s15-s34)*(s23-s45)*(-s15+s23-s45))+
(-33*s23+31*s45)/(72*(s12+s23-s45))-(s45*(33*s34+151*s45))/
(24*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s45^2*(920*s15+429*s45))/(48*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+(s45^2*(694*s15+677*s45))/
(48*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s45^2*(s15+s45)^2*(920*s15+903*s45))/(48*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+(1107*s15+110*s23-114*s34+
1069*s45)/(72*(s12+s15-s34))+((-213*s23^2)/16-(131*s45^2)/18)/
(s12-s45)^2+(139*(s15*s23+s15*s45+s45^2)^3)/
(27*(s12+s15-s34)^3*(s12-s45)^3)-
(5*s23*(s15^2+4*s15*s23+s23^2-s15*s45-2*s23*s45+s45^2))/
(s12*(s34+s45)^2)-(5*s23*(s15^2+4*s15*s23+s23^2-s15*s45-
2*s23*s45+s45^2))/(2*(s12-s34-s45)*(s34+s45)^2)-
(463*s34^3*(s15^2+3*s15*s45+3*s45^2))/(72*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(351*s15*s23+351*s15*s45+290*s45^2)/
(8*(s12+s15-s34)*(s12-s45))+(-419*s15*s34+110*s34*s45+
615*s45^2)/(144*(s12+s15-s34)*(s23-s45))+
(s34*(-332*s15*s34+934*s15*s45-143*s34*s45+950*s45^2))/
(48*(s12+s15-s34)^2*(s15-s23+s45))-
(s45^2*(1727*s15^2+3420*s15*s45+1693*s45^2))/
(48*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(s34^2*(2778*s15^2-667*s15*s34+5580*s15*s45-1461*s34*s45+
2826*s45^2))/(144*(s12+s15-s34)^3*(s15-s23+s45))-
(139*(s23^3+s45^3))/(27*(s12-s45)^3)+
(5*(s15*(16*s15^2-29*s15*s23+6*s23^2)-8*s15*(-4*s15+3*s23)*
s45+24*s15*s45^2+6*s45^3))/(2*(s12+s15-s34)^2*
(s34+s45))+(6671*s15*s23^2+6671*s15*s23*s45+6671*s15*s45^2+
4208*s45^3)/(144*(s12+s15-s34)*(s12-s45)^2)-
(4*s15*s23*(2087*s15+471*s23)+s15*(11141*s15+9353*s23)*s45+
17122*s15*s45^2+5624*s45^3)/(144*(s12+s15-s34)^2*(s12-s45))+
(139*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(9*(s12+s15-s34)*(s12-s45)^3)+
(15*(s15+s45)*(s15^2*(s15^2-3*s15*s23+3*s23^2)+
(4*s15^3-6*s15^2*s23)*s45-3*s15*(-2*s15+s23)*s45^2+
4*s15*s45^3+s45^4))/(2*(s12+s15-s34)^3*(s34+s45)^2)-
(15*(2*s15^2*(s15^2-3*s15*s23+4*s23^2)+
s15*(7*s15^2-13*s15*s23+3*s23^2)*s45+s15*(9*s15-7*s23)*
s45^2+5*s15*s45^3+s45^4))/(2*(s12+s15-s34)^2*
(s34+s45)^2)-(5*(3*s15^2*(4*s15^2-7*s15*s23+2*s23^2)+
s15^2*(38*s15-33*s23)*s45+s15*(52*s15-15*s23)*s45^2+
33*s15*s45^3+8*s45^4))/(2*(s12+s15-s34)^3*(s34+s45))+
(2*s15^2*s23*(2095*s15+942*s23)+s15^2*(7047*s15+7889*s23)*s45+
s15*(17079*s15+3772*s23)*s45^2+12660*s15*s45^3+2628*s45^4)/
(144*(s12+s15-s34)^3*(s12-s45))-
(7591*s15^2*s23^2+2*s15*s23*(6671*s15+944*s23)*s45+
s15*(10198*s15+10783*s23)*s45^2+15470*s15*s45^3+5272*s45^4)/
(144*(s12+s15-s34)^2*(s12-s45)^2)-
(139*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(9*(s12+s15-s34)^2*(s12-s45)^3)+
(2837*s15^3*s23^2+s15^2*s23*(6671*s15+1888*s23)*s45+
s15^2*(4575*s15+10783*s23)*s45^2+2*s15*(5631*s15+2056*s23)*
s45^3+8799*s15*s45^4+2112*s45^5)/(144*(s12+s15-s34)^3*
(s12-s45)^2)+(5*(s15^2*s45^2-3*s34^3*(s15+s45)-
3*s15*s34*s45*(s15+s45)+3*s34^2*(s15+s45)^2))/
(8*(-s15+s23)*(s12+s15-s34)^3)-
(15*s15*(7*s23^2+(s15+s45)^2-s23*(2*s15+5*s45)))/
(2*(-s12-s15+s34)*(s34+s45)^2)-
(5*(s15*s45^2-s34*s45*(5*s15+2*s45)+s34^2*(4*s15+5*s45)))/
(8*(-s15+s23)*(s12+s15-s34)^2)+
(-3291*s15^2+44*s23^2+66*s34^2+2*s23*(-624*s15+55*s34-
66*s45)-7138*s15*s45-2984*s45^2-6*s34*(66*s15+43*s45))/
(144*(s12+s15-s34)^2)-(60*s15*s34^2+27*s34*s45^2+
s45^2*(502*s15+335*s45))/(24*(s12+s15-s34)^2*
(s12+s23-s45))+(327*s34*s45^3+s45^3*(1899*s15+952*s45)+
180*s34^2*(s15^2-s15*s45+s45^2))/(72*(s12+s15-s34)^3*
(s12+s23-s45))+(529*(s45^3+s34*(s15^2+s15*s45+s45^2)))/
(144*(s12+s15-s34)*(s23-s45)^2)+
(-3*s34^2*(338*s15+81*s45)+5*s45^2*(123*s15+89*s45)+
s34*(2824*s15^2+1876*s15*s45+3399*s45^2))/
(144*(s12+s15-s34)^2*(s23-s45))+
(529*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(144*(s12+s15-s34)^3*(s23-s45)^2)+
(529*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(144*(s12+s15-s34)^2*
(s23-s45)^2)+(2*s15*s45^2*(1392*s15+433*s45)-
s34^3*(595*s15+1389*s45)+12*s34^2*(250*s15^2+469*s15*s45+
232*s45^2)+s34*(-2405*s15^3+2784*s15*s45^2+445*s45^3))/
(144*(s12+s15-s34)^3*(s23-s45))+
(10945*s15^3-396*s15*s23^2+38307*s15^2*s45+35679*s15*s45^2+
9172*s45^3-198*s34^2*(8*s15+5*s45)-
6*s34*(-312*s15^2-729*s15*s45+2*s45^2)-
18*s23*(11*s34*(7*s15+2*s45)+4*s15*(-43*s15+6*s45)))/
(432*(s12+s15-s34)^3)+(-123/(8*s12^2)+
(5*s15^4)/(s12^2*(s12+s15-s34)^3*s34)-
(10*s15^3)/(s12^2*(s12+s15-s34)^2*s34)+
(5*s15^2)/(s12^2*(s12+s15-s34)*s34)+(15*s15*s23*(2*s15+s23))/
(2*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(s15*(59*s15^2+122*s15*s23+4*s23^2-88*s15*s34-30*s23*s34+
29*s34^2))/(6*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(102*s15^2+2*s23^2+4*s15*(37*s23-29*s34)-14*s23*s34+
29*s34^2)/(6*s12^2*(s12+s15-s34)*(s12-s34-s45))-
(s15^2*(2*s23^2+15*(s15-s34)^2-16*s23*(-2*s15+s34)))/
(6*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(4*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(2*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s23*(14*s15+41*s23))/(6*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^2*s23*(13*s15+123*s23))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*(15*s15-41*s23)*s23)/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(5*s15^2*(s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(5*s34*(6*s15^2-6*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(5*s15*s34*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-(11*s34)/(24*s12^2*s45)+
(11*(14*s15-5*s23-6*s34)*s34)/(72*s12^2*(s12+s15-s34)*s45)+
(11*s15*s34*(2*s23^2+8*(s15-s34)^2+7*s23*(-s15+s34)))/
(72*s12^2*(s12+s15-s34)^3*s45)-
(11*s34*(19*s15^2+2*s23^2+5*s23*s34+3*s34^2-
2*s15*(6*s23+11*s34)))/(72*s12^2*(s12+s15-s34)^2*s45)+
(11*s15*s34)/(24*s12^2*(s23-s45)*s45)+(11*s45)/(36*s12^2*s15)+
(5*s34*s45)/(s12^2*(-8*s15^2+8*s15*s23))+
(11*s34*s45)/(12*s12^2*s15*(s12+s15-s34))+
(11*s34^2*s45)/(12*s12^2*s15*(s12+s15-s34)^2)+
(15*s34^2*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(11*s34^3*s45)/(36*s12^2*s15*(s12+s15-s34)^3)+
(15*s34^3*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(5*s34^4*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)+
(475*(s15+s23-s34)*s45)/(72*s12^2*(s12+s23-s45)^2)-
(59*s45^3)/(6*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(475*s45^4)/(72*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(805*s45^4)/
(144*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(475*s45^4*(s15+s45))/(36*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(805*s45^4*(s15+s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(475*s45^4*(s15+s45)^2)/(72*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(805*s45^4*(s15+s45)^2)/
(144*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(11*s34)/(36*s12^2*(-s23+s45))+(11*s15*(s15-s34)^3*s34)/
(24*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))-
(11*s15*(s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(11*s15*(s15-s34)*s34)/(8*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(463*(2*s34-s45)*s45)/
(72*s12^2*(s15-s23+s45)^2)+(463*s34^2*s45^2)/
(12*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)+
(463*s34^3*s45^2)/(18*s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45)^2)+(463*s34^4*s45^2)/
(72*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
(463*(s12+3*s34)*s45^2)/(72*s12^2*(s23-s45)*(s15-s23+s45)^
2)-(5*s15*(s15-s34)^2*s34^2)/(8*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(5*s15*(s15-s34)*s34^2)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s15*s34^2)/(8*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))+(s34^2*s45)/(s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))+(2*s34^3*s45)/(3*s12^2*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(s34^4*s45)/(6*s12^2*s15*(s12+s15-s34)^3*
(s15-s23+s45))+((s12+3*s34)*s45)/(6*s12^2*s15*
(s15-s23+s45))+(s34^2*(772*s34-1227*s45)*s45)/
(72*s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45))+
(s34^3*(430*s34-409*s45)*s45)/(72*s12^2*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45))-(529*s34^2*s45^2)/
(24*s12^2*(s12+s15-s34)*(s23-s45)^2*(s15-s23+s45))-
(529*s34^3*s45^2)/(36*s12^2*(s12+s15-s34)^2*(s23-s45)^2*
(s15-s23+s45))-(529*s34^4*s45^2)/(144*s12^2*
(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))-
(529*(s12+3*s34)*s45^2)/(144*s12^2*(s23-s45)^2*
(s15-s23+s45))+(5*(-2*s34+s45))/(8*s12^2*(s15-s23))-
(15*(s15-s23+s45)^2)/(2*s12^2*(s34+s45)^2)-
(5*(s15-s23)^2)/(2*s12^2*s34*(s34+s45))+(5*s15^3*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(15*s15^2*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^2*s34*
(s34+s45))+(15*s15*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)*
s34*(s34+s45))+(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)-(10*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)+(15*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(10*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(15*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(5*s23^2*(-3*s15+s45))/(2*s12^2*s34*(-s12+s34+s45)^2)-
(5*s23^2*(-3*s15+s45))/(2*s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15*s23)/(s12^2*s34*(-s12+s34+s45))-
(5*s15^3*s23*(2*s15+s23))/(2*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))+(15*s15^2*s23*(2*s15+s23))/
(2*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(s23^2*(-3*s15+s45))/(3*s12^2*(s12-s45)^2*(-s12+s34+s45))+
(5*s34*(-3*s15+2*s34+s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(29*(-2*s15-2*s23+2*s34+s45))/
(6*s12^2*(s12-s34-s45))-(529*s34*(s15+2*s45))/
(144*s12^2*(s23-s45)^2)+(5*(4*s15-4*s23+3*s45))/
(2*s12^2*(s34+s45))+(s23*(-44*s15+26*s23+29*s45))/
(6*s12^2*(s12-s45)*(s12-s34-s45))+(-10*s34+31*s45)/
(72*s12^2*(s15-s23+s45))-(11*s15+11*s23-11*s34+137*s45)/
(24*s12^2*(s12+s23-s45))-(s34*s45*(88*s34+409*s45))/
(24*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(s45*(1036*s12+1212*s34+421*s45))/(144*s12^2*(s23-s45)*
(-s15+s23-s45))+(1873*s15-1393*s23-306*s34+428*s45)/
(48*s12^2*(s12+s15-s34))-(s34*(596*s15-147*s34+494*s45))/
(48*s12^2*(s12+s15-s34)*(s23-s45))+
(s45^3*(2418*s15+2465*s45))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+
(s34*(618*s15^2-787*s15*s34+169*s34^2+449*s15*s45-
1012*s34*s45))/(24*s12^2*(s12+s15-s34)^2*(s23-s45))+
(-31690*s15^2+384*s23*s34+2658*s34^2+
s15*(30722*s23+2895*s34-39843*s45)+9172*s23*s45+
12141*s34*s45-2240*s45^2)/(432*s12^2*(s12+s15-s34)^2)+
(475*s45^2*(-2*s15*s34+2*s34^2+s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(15*(s15+s45)*(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(139*s45^2*(s23^2+s23*s45+s45^2))/(27*s12^2*(s12+s15-s34)*
(-s12+s45)^3)-(5*(23*s15^2-28*s15*s23+5*s23^2+
37*s15*s45-16*s23*s45+17*s45^2))/(2*s12^2*(s12+s15-s34)*
(s34+s45))+(66*s15^2+948*s15*s34-654*s34^2+888*s15*s45-
430*s34*s45+445*s45^2)/(144*s12^2*(s12+s15-s34)*
(s12+s23-s45))-(s45^3*(1710*s15^2+3467*s15*s45+
1757*s45^2))/(72*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))-(-792*s15*s23+943*s23^2+3760*s23*s45+
4858*s45^2)/(108*s12^2*(s12+s15-s34)*(s12-s45))-
(4*s15^2*s23*(252*s15+943*s23)+15864*s15^2*s23*s45+
3*s15*(9007*s15+5256*s23)*s45^2+42030*s15*s45^3+14220*s45^4)/
(432*s12^2*(s12+s15-s34)^3*(s12-s45))+
(15*(2*s34^2+s15*s45-2*s34*(s15+s45)))/(8*s12^2*(-s15+s23)*
(s12+s15-s34))-(475*s45^3*(s34^2+s34*s45+
s45*(s15+s45)))/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(139*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(27*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(139*(s45^3+s15*s45*(s23+s45))^2)/(27*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)-(475*s45*(s15^2+s34*(s34-3*s45)+
s15*(-2*s34+s45)))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(529*s34*(3*s15^2+4*s15*s45+3*s45^2-
3*s34*(s15+2*s45)))/(144*s12^2*(s12+s15-s34)*
(s23-s45)^2)+(463*s34^2*(s15*(s15+s45)^2-
2*s34*(s15+s45)^2+s34^2*(s15+2*s45)))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(5*(2*s34^4+s15^3*s45+6*s15*s34^2*(s15+s45)-
2*s15^2*s34*(s15+2*s45)-2*s34^3*(3*s15+2*s45)))/
(8*s12^2*(-s15+s23)*(s12+s15-s34)^3)-
(529*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*
s45+s15^2*(-6*s34+2*s45)))/(144*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(15*(s34^2*(2*s34-3*s45)+s15^2*(2*s34-s45)+
s15*s34*(-4*s34+3*s45)))/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^2)-(10007*s23*s45^2+10007*s45^3+
16*s23^2*(27*s15+257*s45))/(432*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(537*s34^2-4*s34*(453*s15+374*s45)+
s45*(888*s15+445*s45))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s34*(-1876*s15^3+529*s34^3+
3*s15*s34*(1427*s15+898*s45)-2*s34^2*(1467*s15+1777*s45)))/
(144*s12^2*(s12+s15-s34)^3*(s23-s45))+
(16*s15*s23^2*(27*s15+514*s45)+2*s23*s45^2*(12691*s15+
3168*s45)+3*s45^3*(7847*s15+6189*s45))/
(432*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(-180*s34^3-426*s34^2*s45+201*s34*s45^2+708*s45^3-
5*s15^2*(108*s34+95*s45)+s15*(720*s34^2+901*s34*s45-
12*s45^2))/(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(529*s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(144*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)+
(463*(6*s34*(s34-s45)*s45+s15*(s34^2-4*s34*s45+s45^2)))/
(72*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(463*s34*(s15*s45*(s15+s45)+s34^2*(s15+3*s45)-
s34*(s15^2+4*s15*s45+3*s45^2)))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(15*(3*(s15+s45)^3+s23^2*(3*s15+s45)-
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(2*s12^2*(-s12-s15+s34)*
(s34+s45)^2)+(5*(34*s15^3+s45^2*(-8*s23+25*s45)+
s15^2*(-44*s23+84*s45)+2*s15*(5*s23^2-25*s23*s45+
39*s45^2)))/(2*s12^2*(s12+s15-s34)^2*(s34+s45))-
(5*(15*s15^4+11*s45^4+s15*s45^2*(-16*s23+45*s45)+
s15^3*(-20*s23+50*s45)+s15^2*(5*s23^2-34*s23*s45+
70*s45^2)))/(2*s12^2*(s12+s15-s34)^3*(s34+s45))+
(567*s34^3-s15*s45*(475*s15+12*s45)-
s34^2*(2409*s15+3107*s45)+s34*(1842*s15^2+2762*s15*s45+
445*s45^2))/(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(577*s34^3-2*s34^2*(1503*s15+1822*s45)-
4*s15*(463*s15^2+469*s15*s45+6*s45^2)+
s34*(4281*s15^2+4636*s15*s45+445*s45^2)))/
(144*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(144*s15^3*s23^2+8560*s45^5+2*s15*s45^3*(6336*s23+11047*s45)+
s15^2*s45*(4112*s23^2+15375*s23*s45+13534*s45^2))/
(432*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(-72*s15^2*s23+9*s45^2*(876*s23+3659*s45)+
s15*(7544*s23^2+30904*s23*s45+40773*s45^2))/
(432*s12^2*(s12+s15-s34)^2*(s12-s45))-
(15*(3*(s15+s45)^4+s15*s23^2*(3*s15+2*s45)-
s23*(6*s15^3+14*s15^2*s45+9*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(19585*s15^3+s15^2*(-18185*s23-6973*s34+36659*s45)+
2*s15*(12*s23*s34-1776*s34^2-9172*s23*s45-11611*s34*s45+
5894*s45^2)+4*(66*s23*s34^2+165*s34^3-30*s34^2*s45-
2293*s34*s45^2+189*s45^3))/(432*s12^2*(s12+s15-s34)^3)+
(360*s34^3*(s15-s45)-9*s45^3*(380*s15+301*s45)+
s34^2*(-720*s15^2+720*s15*s45-654*s45^2)-
4*s34*(-90*s15^3+90*s15^2*s45+385*s15*s45^2+476*s45^3))/
(144*s12^2*(s12+s15-s34)^3*(s12+s23-s45)))*tr5,
425/72-(5*s15*(s15^2-3*s15*s23+3*s23^2))/
(s34^2*(-s12-s15+s34))+(15*s15*(s15-2*s23))/
(2*s34*(-s12-s15+s34))+(s15^2*s34^2)/(2*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23-s45))+
(15*s15*s23^3)/((s12+s15-s34)*s34^2*(s12-s34-s45))+
(17*s15*s23+3*s23^2-29*s15*s34-9*s23*s34+10*s34^2)/
(8*(s12+s15-s34)*(s12-s34-s45))-
(s15*(11*s15*s23+6*s23^2-33*s15*s34-21*s23*s34+32*s34^2))/
(8*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(3*s23^2+3*s23*(s15-4*s34)+2*s34*(-6*s15+11*s34)))/
(8*(s12+s15-s34)^3*(s12-s34-s45))-
(3*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(9*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(9*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(91*s15^3*s23^2)/(8*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(11*s15*s23^2)/(8*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*s15*s34^3)/(4*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(5*s15^2*s34^3*(-s15+s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(s15^2*(11*s15-16*s34)*s34^2)/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+((21*s15-5*s34)*s34^2)/
(4*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(3*s15*s34^2*(-9*s15+7*s34))/(4*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*(4*s23^2-s23*s34+4*(s15-s34)*s34))/
(8*(s12+s15-s34)^3*s45)-
(s15*(4*s23^2-5*s23*s34+s34*(s15+s34)))/(4*(s12+s15-s34)^2*
s45)+(4*s23^2-9*s23*s34+2*s34*(-6*s15+5*s34))/
(8*(s12+s15-s34)*s45)+(s15^3*s23^2)/(2*(s12+s15-s34)^3*
(s12-s45)*s45)-(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*
s45)+(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*s45)+
(5*(s15+s23-s34)*s34)/(4*(s12+s23-s45)*s45)-
(5*s34*(-s15+s34)^2)/(4*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s34*s45)/(8*s15*(s12+s15-s34))+(s34^2*s45)/
(8*s15*(s12+s15-s34)^2)+(13*s45)/(6*s23-6*s45)+
(s34^2*s45^2)/(8*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45^2)/(8*s15*(-s15+s23)*(s12+s15-s34)^3)+
(11*s45^2)/(48*(s23-s45)^2)-(13*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+(61*s15^2*s45^2)/(16*(s12+s15-s34)^2*
(s23-s45)*(s12+s23-s45))-(439*s34^3*s45^3)/
(144*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(11*s45^3)/(6*(s12-s45)*(s12+s23-s45)^2)-
(19*s15^3*s45^3)/(12*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(19*s45^3)/(24*(s12-s45)^2*
(s12+s23-s45))-(11*s15^3*s45^3)/(48*(s12+s15-s34)^3*
(s23-s45)^2*(s12+s23-s45))+(s34*(-s15+s45))/
(4*(-s15+s23)*(s12+s15-s34))-(11*s45^3*(s15+s45))/
(2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(19*s45^3*(s15+s45))/(8*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(11*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(19*s45^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(11*s45^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(19*s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15^2*(s15-s34)*s34)/(4*(s12+s15-s34)^2*s45*(-s23+s45))-
(s15^2*s34)/(8*(s12+s15-s34)*s45*(-s23+s45))-
(s15^2*s34*(-s15+s34)^2)/(8*(s12+s15-s34)^3*s45*(-s23+s45))-
(421*s45^3)/(144*(s15-s23+s45)^3)-(421*s34*s45^2*(s15+s45))/
(48*(s12+s15-s34)*(s15-s23+s45)^3)-
(421*s34^2*s45*(s15+s45)^2)/(48*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(421*s34^3*(s15+s45)^3)/
(144*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*s34^3)/(8*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(19*s45^2)/(3*(s15-s23+s45)^2)+
(13*s45^3)/(12*(s23-s45)*(s15-s23+s45)^2)+
(13*s34*s45^3)/(4*(s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)+
(13*s34^2*s45^3)/(4*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45)^2)+(13*s34^3*s45^3)/(12*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45)^2)+(s15^2*s34^2*(-3*s15+2*s34))/
(8*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(205*s45)/(48*(s15-s23+s45))-(11*s45^3)/(48*(s23-s45)^2*
(s15-s23+s45))-(11*s34*s45^3)/(16*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))-(11*s34^2*s45^3)/
(16*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))-
(11*s34^3*s45^3)/(48*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))+(13*s45^2)/(4*(-s23+s45)*(s15-s23+s45))-
(439*s34^2*s45^2*(s15-s34+s45))/(48*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(15*s23^3)/(4*s34*(-s12+s34+s45)^2)-
(15*s15^3*s23^3)/(4*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(45*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(45*s15*s23^3)/(4*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(15*s23^3)/(4*(s12-s45)*(-s12+s34+s45)^2)+
(15*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(45*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(45*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
((9*s23)/8-s34)/(-s12+s34+s45)+
(5*s23^3)/(s34^2*(-s12+s34+s45))-(5*s15^3*s23^3)/
((s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(15*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(15*s23^2)/(2*s34*(-s12+s34+s45))+(45*s15^3*s23^2)/
(4*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(15*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))+
(15*s15*s23^2)/(4*s34*(-s12-s15+s34)*(-s12+s34+s45))-
(3*s23^3)/(4*(s12-s45)^2*(-s12+s34+s45))-
(51*s23^2)/(8*(s12-s45)*(-s12+s34+s45))+
(131*s15^2*s23^2)/(8*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45))+(5*s15*s34^3*(-2*s15+s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(5*s34^2)/(4*(s12+s23-s45)*(-s12+s34+s45))-
(s45^2*(s15+s45)^2*(5*s15+2*s45))/((s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(s45^2*(-7*s15+5*s45))/
(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s34^2*s45^2*(-43*s34+8*s45))/(16*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))+(s34*s45^2*(-17*s34+8*s45))/
(8*(s12+s15-s34)^2*(s23-s45)*(-s15+s23-s45))+
(s45^2*(61*s34+8*s45))/(16*(s12+s15-s34)*(s23-s45)*
(-s15+s23-s45))-(8*s23+30*s34+9*s45)/
(24*(s12+s23-s45))+(45*s23+46*s45)/(12*s12-12*s45)+
(s45*(-4*s15-229*s34+69*s45))/(48*(s12+s15-s34)*
(s12+s23-s45))-(s15^2*s45^2*(74*s15+73*s45))/
(16*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))-
(60*s15+6*s23+3*s34+89*s45)/(24*(s12+s15-s34))+
(15*s15*(5*s15^2-9*s15*s23+4*s23^2+6*s15*s45-4*s23*s45))/
(4*(s12+s15-s34)^2*s34)+(121*s23^2-84*s23*s45+
(-8*s15+253*s34-84*s45)*s45)/(48*(s12+s23-s45)^2)-
(439*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(144*(s12+s23-s45)^3)+(s45*(8*s15^2-261*s15*s34+692*s34^2+
16*s15*s45-944*s34*s45-4*s45^2))/(48*(s12+s15-s34)*
(s12+s23-s45)^2)-s23^2/(2*s12*s45-2*s45^2)-
(10*(s15*s23+s15*s45+s45^2)^3)/(9*(s12+s15-s34)^3*
(s12-s45)^3)-((s15*s34)/2+(5*s15*s45)/24+(361*s34*s45)/48+
s45^2)/((s12+s15-s34)*(s15-s23+s45))+
(19*(3*s23^2+2*s45^2))/(24*(s12-s45)^2)-
(35*s15*s23+35*s15*s45+2*s45^2)/(4*(s12+s15-s34)*(s12-s45))-
(15*s15^2*(3*s15^2-5*s15*s23+4*s23^2+7*s15*s45-8*s23*s45+
4*s45^2))/(4*(s12+s15-s34)^3*s34)+
(s45*(181*s15*s34+8*s15*s45+758*s34*s45+14*s45^2))/
(48*(s12+s15-s34)*(s15-s23+s45)^2)+
(s45^2*(67*s15^2+86*s15*s45+19*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(41*s15*s34+52*s34*s45+39*s45^2)/
(48*(s12+s15-s34)*(s23-s45))+
(2*s15*(41*s15-54*s23)*s23+3*s15*(39*s15-20*s23)*s45+
77*s15*s45^2-48*s45^3)/(8*(s12+s15-s34)^2*(s12-s45))+
(10*(s23^3+s45^3))/(9*(s12-s45)^3)-
(71*s15*s23^2+71*s15*s23*s45+71*s15*s45^2+46*s45^3)/
(8*(s12+s15-s34)*(s12-s45)^2)-
(10*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)+
(18*s15^2*s23*(-7*s15+18*s23)-s15^2*(233*s15+82*s23)*s45+
2*s15*(-213*s15+149*s23)*s45^2-129*s15*s45^3+64*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))+
(255*s15^2*s23^2+2*s15*s23*(215*s15+13*s23)*s45+
s15*(312*s15+319*s23)*s45^2+474*s15*s45^3+162*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)+
(10*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)-
(99*s15^3*s23^2+s15^2*s23*(217*s15+26*s23)*s45+
s15^2*(137*s15+323*s23)*s45^2+2*s15*(168*s15+53*s23)*s45^3+
261*s15*s45^4+62*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)+
(5*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
((s12+s15-s34)^3*s34^2)-
(5*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
((s12+s15-s34)^2*s34^2)-
(439*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(48*(s12+s15-s34)*(s12+s23-s45)^3)-
(141*s15^2+3*s34^2+3*s23*(-12*s15+s34)+254*s15*s45+
118*s45^2-3*s34*(24*s15+7*s45))/(24*(s12+s15-s34)^2)+
(s15*s45*(-s15+s45)+s34^2*(-s15+4*s45)+
s34*(5*s15^2-3*s15*s45-2*s45^2))/(8*(-s15+s23)*
(s12+s15-s34)^2)+(2*s34^3*s45+s15^2*(s15-s45)*s45+
3*s15*s34*(-s15^2+s45^2)-3*s34^2*(-s15^2+s15*s45+s45^2))/
(8*(-s15+s23)*(s12+s15-s34)^3)-
(11*(s45^3+s34*(s15^2+s15*s45+s45^2)))/(48*(s12+s15-s34)*
(s23-s45)^2)+(s15^2*(271*s15-54*s23)+6*s15*(113*s15-18*s23)*
s45+912*s15*s45^2+298*s45^3+9*s34^2*(13*s15+3*s45)-
9*s34*(s15*(22*s15-3*s23)+5*s15*s45+4*s45^2))/
(72*(s12+s15-s34)^3)+(-3*s34^2*(8*s15+7*s45)+
s34*(246*s15^2-415*s15*s45-306*s45^2)+
2*s45*(s15^2+12*s15*s45+11*s45^2))/(48*(s12+s15-s34)^2*
(s15-s23+s45))-(60*s34^4*(-s15+s45)+
s34^2*s45^2*(439*s15+4*s45)+4*s34*s45^3*(3*s15+22*s45)+
60*s34^3*(s15^2-s15*s45+s45^2)+4*s45^3*(3*s15^2+44*s15*s45+
22*s45^2))/(48*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34*(-435*s15^3-439*s15^2*s45+18*s15*s45^2+22*s45^3+
s34^2*(41*s15+135*s45)-6*s34*(28*s15^2+70*s15*s45+
43*s45^2)))/(48*(s12+s15-s34)^3*(s15-s23+s45))+
(s34^2*((s15+s45)^2*(429*s15+14*s45)+
2*s34*(17*s15^2+69*s15*s45+75*s45^2)))/(48*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(-6*s34^2*(22*s15+3*s45)-
s34*s45*(235*s15+123*s45)+s45*(2*s15^2+225*s15*s45+91*s45^2))/
(48*(s12+s15-s34)^2*(s12+s23-s45))+
(s34^2*(439*s15-430*s45)*s45-60*s34^3*(-s15+s45)+
4*s45^3*(63*s15+44*s45)+s34*s45*(-439*s15^2-423*s15*s45+
256*s45^2))/(48*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(3*s34^2*(-6*s15+5*s45)+s45^2*(39*s15+89*s45)+
s34*(98*s15^2+128*s15*s45+261*s45^2))/(48*(s12+s15-s34)^2*
(s23-s45))+(s34*(s45*(437*s15^2+465*s15*s45+28*s45^2)+
s34*(-129*s15^2+319*s15*s45+604*s45^2)))/(48*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-2*s15*s45^2*(111*s15+77*s45)+
s34^3*(59*s15+141*s45)-6*s34^2*(33*s15^2+64*s15*s45+
37*s45^2)+s34*(139*s15^3-222*s15*s45^2-89*s45^3))/
(48*(s12+s15-s34)^3*(s23-s45))-
(11*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(48*(s12+s15-s34)^3*(s23-s45)^2)-
(11*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(48*(s12+s15-s34)^2*
(s23-s45)^2)+(12*s34^3*(-16*s15+s45)-
6*s34^2*(-22*s15^2+22*s15*s45+3*s45^2)-
2*s45^2*(9*s15^2+72*s15*s45+29*s45^2)+
s34*(-439*s15^2*s45+91*s45^3))/(48*(s12+s15-s34)^3*
(s12+s23-s45))+(65/(24*s12^2)-(5*(s15-s23)^2)/
(s12^2*s34^2)+(15*(s15-s23))/(2*s12^2*s34)+
(23*s34)/(24*s12^2*(s23-s45))-(30*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))+
(15*s15*s23*(s15+2*s23))/(s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))+(-21*s15^2+13*s15*s23-4*s23^2+
58*s15*s34+s23*s34-28*s34^2)/(8*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(s15*(4*s15*s23^2+3*(s15-4*s34)*
(s15-s34)^2+s23*(s15^2-5*s15*s34+3*s34^2)))/
(8*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(13*s15^3+3*(s23-4*s34)*s34^2-s15^2*(5*s23+56*s34)+
s15*(8*s23^2-6*s23*s34+55*s34^2))/(8*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(3*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*
(s12-s45)^2*(s12-s34-s45))+(9*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s23*(61*s15+72*s23))/(8*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))+(3*s15^2*s23*(7*s15+9*s23))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(3*s15*s23*(23*s15+36*s23))/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*(s15-s34)^2*s34^2*(-4*s15+s34))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s15*s34^2*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(15*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*(6*s15-11*s34)*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(9*s15^2*s34-(69*s15*s34^2)/4+7*s34^3)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-24*s15^3+69*s15^2*s34-56*s15*s34^2+11*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s15+s34-s45)/(8*s12^2*(s15-s23))+s34/(8*s12^2*s45)+
(s15*(5*s15+4*s23-5*s34)*(s15-s34)*s34)/
(8*s12^2*(s12+s15-s34)^3*s45)+((23*s15+4*s23-18*s34)*s34)/
(8*s12^2*(s12+s15-s34)*s45)-
(s34*(19*s15^2+8*s15*s23-28*s15*s34-4*s23*s34+9*s34^2))/
(8*s12^2*(s12+s15-s34)^2*s45)-(5*(2*s15+s23-2*s34)*s34)/
(4*s12^2*(s12+s23-s45)*s45)+(15*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(5*s34*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)+(s34*s45)/(8*s12^2*s15^2-8*s12^2*s15*s23)+
(3*s34^2*s45)/(8*s12^2*s15*(s15-s23)*(s12+s15-s34))+
(3*s34^3*s45)/(8*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(8*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)+
(439*(s15-s34)^2*s34^2*s45^2)/(144*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+s45^3/(s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(11*s45^4)/(6*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(19*s45^4)/
(24*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(3*s23^2*(-3*s15+s45))/(4*s12^2*(s12-s45)^2*(s12-s34-s45))-
(11*s45^4*(s15+s45))/(3*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(19*s45^4*(s15+s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(11*s45^4*(s15+s45)^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(19*s45^4*(s15+s45)^2)/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(5*s15^2*(3*s15-6*s23+s45))/(s12^2*(s12+s15-s34)*s34^2)+
(5*s15^4*(s15-2*s23+s45))/(s12^2*(s12+s15-s34)^3*s34^2)+
(3*s15*(s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(3*s15*s34*(-s15+s34))/(8*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(s15*s34*(-s15+s34)^3)/
(8*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))+
(421*(s15-s34)^2*s34^2*(s15+s45)^2)/(144*s12^2*
(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^2*(s15-s34)^2*s34^2)/(8*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15-s34)*s34^2)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(8*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)-(13*s34^2*s45^2)/(2*s12^2*(s12+s15-s34)*
(s23-s45)*(s15-s23+s45)^2)-(13*s34^3*s45^2)/
(3*s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)-
(13*s34^4*s45^2)/(12*s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45)^2)-(13*(s12+3*s34)*s45^2)/
(12*s12^2*(s23-s45)*(s15-s23+s45)^2)+
(s15*s34)/(4*s12^2*(-s15+s23)*(s15-s23+s45))+
(s15*(6*s15-5*s34)*s34)/(8*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s15*(s15-s34)^2*s34*(-2*s15+s34))/
(8*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(s15*s34*(3*s15^2-5*s15*s34+2*s34^2))/(4*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(62*s12-24*s15+149*s34-27*s45)/(72*s12^2*(s15-s23+s45))+
(11*s34^2*s45^2)/(8*s12^2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))+(11*s34^3*s45^2)/(12*s12^2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))+(11*s34^4*s45^2)/
(48*s12^2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))+
(11*(s12+3*s34)*s45^2)/(48*s12^2*(s23-s45)^2*(s15-s23+s45))+
(s34^2*(80*s34-159*s45)*s45)/(24*s12^2*(s12+s15-s34)^2*
(-s23+s45)*(s15-s23+s45))+(s34^3*(44*s34-53*s45)*s45)/
(24*s12^2*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45))+
(15*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)-(15*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)+(45*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)-
(15*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(15*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(45*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(15*s23^2*(-3*s15+s45))/(4*s12^2*s34*(-s12+s34+s45)^2)-
(15*s23^2*(-3*s15+s45))/(4*s12^2*(s12-s45)*(-s12+s34+s45)^
2)+(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))-(20*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))-(5*s15^3*s23*(3*s15+4*s23))/
(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(10*s15^2*s23*(2*s15+3*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(3*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(-s12+s34+s45))+(5*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(5*s34^2*(-3*s15+3*s34+s45))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(11*s34*(s15+2*s45))/(48*s12^2*(s23-s45)^2)-
(5*s15^3*(3*s15-6*s23+2*s45))/(s12^2*(s12+s15-s34)^2*s34^2)+
(5*s15^2*(8*s15-13*s23+6*s45))/(s12^2*(s12+s15-s34)^2*s34)+
(s34*(-18*s15+23*s34+6*s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s23*(31*s15+42*s23+15*s45))/
(8*s12^2*(s12-s45)*(s12-s34-s45))-
(5*s15^3*(13*s15-24*s23+16*s45))/(4*s12^2*(s12+s15-s34)^3*
s34)+(s34*(12*s15+13*s34+38*s45))/(16*s12^2*(s12+s15-s34)*
(s23-s45))+(s34*s45*(8*s34+53*s45))/
(8*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))-
(s45*(104*s12+120*s34+65*s45))/(48*s12^2*(s23-s45)*
(-s15+s23-s45))+(-137*s15-137*s23+136*s34+82*s45)/
(48*s12^2*(s12+s23-s45))+(79*s15-44*s23+18*s34+85*s45)/
(8*s12^2*(s12+s15-s34))-(s45^3*(138*s15+91*s45))/
(24*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(421*s34*(-s15+s34)*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(421*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(144*s12^2*(s15-s23+s45)^3)+(802*s15^2+802*s23^2-
363*s23*s34-76*s34^2+s15*(802*s23-726*s34-276*s45)-
615*s23*s45+57*s34*s45)/(144*s12^2*(s12+s23-s45)^2)+
(411*s15^2+16*s34^2+6*s15*(32*s34-39*s45)+30*s34*s45-
333*s45^2)/(144*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-1981*s15^2-36*s23*s34-63*s34^2+s15*(1178*s23+441*s34-
2358*s45)+298*s23*s45+396*s34*s45-251*s45^2)/
(72*s12^2*(s12+s15-s34)^2)-(s15*s34)/
(s12^2*(8*s23*s45-8*s45^2))+(10*s45^2*(s23^2+s23*s45+s45^2))/
(9*s12^2*(s12+s15-s34)*(s12-s45)^3)+
(s45^3*(114*s15^2+181*s15*s45+67*s45^2))/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-279*s15*s23-298*s23^2+251*s23*s45+656*s45^2)/
(72*s12^2*(s12+s15-s34)*(s12-s45))-
(3*(s34^2-2*s34*s45+s15*(-s15+s45)))/(8*s12^2*(-s15+s23)*
(s12+s15-s34))+(5*s23*(5*s23+2*(s15+s45)))/
(4*s12^2*s34*(-s12+s34+s45))-(439*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)-
(10*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(9*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)-(5*s15*(25*s15+8*(-4*s23+s45)))/
(4*s12^2*(s12+s15-s34)*s34)+
(10*(s45^3+s15*s45*(s23+s45))^2)/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(3*(s15^3-s15*s34*(s34-3*s45)+
s34^2*(s34-3*s45)-s15^2*(s34+s45)))/(8*s12^2*(s15-s23)*
(s12+s15-s34)^2)+(-s15^4+s34^3*(s34-4*s45)-
2*s15*s34^2*(s34-3*s45)-4*s15^2*s34*s45+s15^3*(2*s34+s45))/
(8*s12^2*(s15-s23)*(s12+s15-s34)^3)+
(-11*s15+7*s23+4*(5*s34+s45))/(8*s12^2*(-s12+s34+s45))+
(11*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*
s45+s15^2*(-6*s34+2*s45)))/(48*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)-(11*s34*(3*s15^2+3*s45*(-2*s34+s45)+
s15*(-3*s34+4*s45)))/(48*s12^2*(s12+s15-s34)*
(s23-s45)^2)-(s34*(10*s34^2-45*s34*(s15+2*s45)+
s15*(35*s15+39*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s23-s45))+(411*s15^2+331*s34^2+342*s34*s45-333*s45^2-
6*s15*(4*s34+39*s45))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(331*s23*s45^2+331*s45^3+
2*s23^2*(81*s15+53*s45))/(72*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(s15*(-52*s34+46*s45)+
s45*(-491*s12-1276*s34+114*s45))/(144*s12^2*
(s15-s23+s45)^2)-(62*s23*s45^2*(14*s15+3*s45)+
2*s15*s23^2*(81*s15+106*s45)+3*s45^3*(255*s15+199*s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(s34*(128*s15^3-309*s15^2*s34+234*s15*s34*(s34-s45)+
s34^2*(-53*s34+322*s45)))/(48*s12^2*(s12+s15-s34)^3*
(s23-s45))+(963*s15^2*s23+6*(32*s23-65*s45)*s45^2+
s15*(596*s23^2-1358*s23*s45-1239*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(15*s34*s45*(-157*s34+54*s45)+s15^2*(-762*s34+399*s45)+
s15*(-224*s34^2+754*s34*s45-72*s45^2))/
(144*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-802*s15^3+9*s15^2*(121*s34-7*s45)+
s34*(25*s34^2+2313*s34*s45-756*s45^2)-
4*s15*(78*s34^2+298*s34*s45-69*s45^2))/
(144*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(11*s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(48*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)+
(421*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(144*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(439*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(144*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(s34*(433*s15^4+3*s34^2*(49*s34-45*s45)*s45+
s15^3*(-806*s34+454*s45)+4*s15*s34*(15*s34^2+40*s34*s45+
9*s45^2)+s15^2*(313*s34^2-761*s34*s45+21*s45^2)))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-401*s15^3+3*s15^2*(10*s34+53*s45)-
9*s34*(6*s34^2-99*s34*s45+37*s45^2)+
s15*(425*s34^2-810*s34*s45+102*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-401*s15^3-54*s34^3+69*s34^2*s45-318*s34*s45^2-72*s45^3+
3*s15^2*(43*s34+53*s45)+s15*(326*s34^2-219*s34*s45+
102*s45^2))/(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(439*s15^4-2*s15^3*(229*s34+15*s45)+
s15^2*(-542*s34^2+606*s34*s45-66*s45^2)+
6*s15*s34*(117*s34^2-231*s34*s45+34*s45^2)-
3*s34^2*(47*s34^2-358*s34*s45+111*s45^2))/
(144*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(5*s15^3*(336*s34-89*s45)+s34^2*s45*(-1373*s34+810*s45)+
s15^2*(-1388*s34^2+1921*s34*s45-42*s45^2)-
s15*s34*(292*s34^2+103*s34*s45+144*s45^2))/
(144*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*(1063*s15-782*s23)-18*s34^3+s15*(2195*s15-596*s23)*
s45+790*s15*s45^2-192*s45^3+36*s34^2*(s15+s45)-
s34*(271*s15^2-72*s15*s23+680*s15*s45+298*s45^2))/
(72*s12^2*(s12+s15-s34)^3)+(54*s15^3*s23^2+266*s45^5+
4*s15*s45^3*(93*s23+175*s45)+s15^2*s45*(106*s23^2+
537*s23*s45+434*s45^2))/(72*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(439*s15^4+540*s34^4+415*s15^3*s45-
24*s15^2*s45^2-264*s45^4+7*s34^3*(-217*s15+149*s45)+
s34^2*(1857*s15^2+445*s15*s45-492*s45^2)+
s15*s34*(-1317*s15^2-1903*s15*s45+552*s45^2))/
(144*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-549*s15^3*s23-24*s15*(16*s23-43*s45)*s45^2-6*s45^4+
s15^2*(-298*s23^2+1107*s23*s45+825*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(90*s34^5+90*s34^4*(-3*s15+s45)+132*s45^4*(s15+s45)+
s34^3*(270*s15^2+259*s15*s45+6*s45^2)+
2*s34^2*(-45*s15^3-394*s15^2*s45+3*s15*s45^2+66*s45^3)+
s34*s45*(439*s15^3-12*s15^2*s45+132*s45^3))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(439*s15^4-2*s15^3*(331*s34+15*s45)+
s15^2*(-29*s34^2+96*s34*s45-66*s45^2)+
6*s15*(48*s34^3-20*s34^2*s45+119*s34*s45^2+114*s45^3)+
3*(-12*s34^4+18*s34^3*s45-91*s34^2*s45^2+58*s34*s45^3+
96*s45^4))/(144*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(439*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(144*s12^2*(s12+s23-s45)^3))*tr5,
71/18-(s15*s23)/(s12*(s12+s15-s34))+(30*s15*(-s15+s23)^2)/
(s34^2*(-s12-s15+s34))+(60*s15*(-s15+s23))/
(s34*(-s12-s15+s34))+((5*s23)/12-2*s45)/(s12-s45)+
(30*s15^2*(-s15+s23)*(-2*s15+2*s23-s45))/((s12+s15-s34)^2*
s34^2)+(76*s15*s23+4*s23^2-70*s15*s34-9*s23*s34+19*s34^2)/
(4*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(55*s15*s23+36*s23^2-51*s15*s34-63*s23*s34+78*s34^2))/
(6*(s12+s15-s34)^3*(s12-s34-s45))-
(s15*(275*s15*s23+84*s23^2-254*s15*s34-125*s23*s34+214*s34^2))/
(12*(s12+s15-s34)^2*(s12-s34-s45))+
(11*s23^3)/(6*(s12-s45)^2*(s12-s34-s45))-
(11*s15^3*s23^3)/(6*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(11*s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(11*s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(59*s23^2)/(4*(s12-s45)*(s12-s34-s45))+
(s15^2*s23^2*(63*s15+4*s23))/(4*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15*s23^2*(67*s15+8*s23))/
(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
((-55*s15*s23^2)/4+s23^3)/((s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(5*s15^2*s34^3*(-s15+s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s34^2)/((s12+s23-s45)*(s12-s34-s45))+
(s15^2*(17*s15-31*s34)*s34^2)/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+(s15*s34^2*(-44*s15+41*s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((37*s15*s34^2)/2-5*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(s15^2*s23^3)/(s12*(s12+s15-s34)^3*s45)+
(2*s15*s23^3)/(s12*(s12+s15-s34)^2*s45)-
s23^3/(s12*(s12+s15-s34)*s45)+
(s15^2*(4*s23^2-s23*s34+4*(s15-s34)*s34))/(4*(s12+s15-s34)^3*
s45)+(s23^2-3*s15*s34-(9*s23*s34)/4+(5*s34^2)/2)/
((s12+s15-s34)*s45)-(s15*(4*s23^2-5*s23*s34+
s34*(s15+s34)))/(2*(s12+s15-s34)^2*s45)-
s23^2/((s12-s45)*s45)+(s15^2*s23^2*(s15+s23))/
((s12+s15-s34)^3*(s12-s45)*s45)-(s15*s23^2*(3*s15+2*s23))/
((s12+s15-s34)^2*(s12-s45)*s45)+(s23^2*(3*s15+s23))/
((s12+s15-s34)*(s12-s45)*s45)+(5*(s15+s23-s34)*s34)/
(2*(s12+s23-s45)*s45)-(5*s34*(-s15+s34)^2)/
(2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(5*s45^2)/(8*(s12-s45)*(s12+s23-s45))+
(s15^2*s45^2)/((s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))-
(439*s34^3*s45^3)/(72*(s12+s15-s34)^3*(s12+s23-s45)^3)+
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)-
(17*s45^3)/(24*(s12-s45)^2*(s12+s23-s45))-
(s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(17*s45^3*(s15+s45))/
(8*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(17*s45^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(17*s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15^2*(s15-s34)*s34)/(2*(s12+s15-s34)^2*s45*(-s23+s45))-
(s15^2*s34)/(4*(s12+s15-s34)*s45*(-s23+s45))-
(s15^2*s34*(-s15+s34)^2)/(4*(s12+s15-s34)^3*s45*(-s23+s45))+
s45/(4*(-s23+s45))+(s15^3*s45^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s23+s45))-
(7*s45^2)/(12*(s15-s23+s45)^2)-
(7*s34^2*(-s15+s34-s45)*(s15+s45)^2)/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(7*s45)/(12*(s15-s23+s45))-
s45^2/(4*(-s23+s45)*(s15-s23+s45))+(s45^2*(-3*s34+s45))/
(4*(s12+s15-s34)*(s23-s45)*(-s15+s23-s45))+
(s34^2*s45^2*(-s34+s45))/(4*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))-(439*s34^2*s45^2*(s15-s34+s45))/
(24*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(5*s15^4*s23^3)/(s12*(s12+s15-s34)^3*(s34+s45)^3)-
(10*s15^3*s23^2*(s15+2*s23))/(s12*(s12+s15-s34)^2*
(s34+s45)^3)+(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(s12*(s12+s15-s34)*(s34+s45)^3)+(10*s15^4*s23^3)/
((s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^3)-
(20*s15^3*s23^2*(s15+2*s23))/((s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45)^3)+(10*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
((s12+s15-s34)*(s12-s34-s45)*(s34+s45)^3)-
(15*(-s15+s23)*(s15-s23+s45)^2)/(s34+s45)^3+
(10*s15^3*s23^2)/(s12*(s12+s15-s34)^2*(s34+s45)^2)-
(10*s15^2*s23*(s15+3*s23))/(s12*(s12+s15-s34)*(s34+s45)^2)-
(15*(-s15+s23)^3)/(2*s34*(s34+s45)^2)+(15*s15^3*(-s15+s23)^3)/
(2*(s12+s15-s34)^3*s34*(s34+s45)^2)-(45*s15^2*(-s15+s23)^3)/
(2*(s12+s15-s34)^2*s34*(s34+s45)^2)-(45*s15*(-s15+s23)^3)/
(2*s34*(-s12-s15+s34)*(s34+s45)^2)+(15*s15^3*s23^3)/
(2*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)-
(5*s15^2*s23^2*(8*s15+9*s23))/(2*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)+
(5*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(2*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)-(25*(-s15+s23))/
(2*(s34+s45))+(s15^2*s23^3)/(s12*(s12+s15-s34)^3*
(s34+s45))-(2*s15*s23^2*(s15+s23))/(s12*(s12+s15-s34)^2*
(s34+s45))+(s23*(6*s15^2+4*s15*s23+s23^2))/
(s12*(s12+s15-s34)*(s34+s45))-(10*(-s15+s23)^3)/
(s34^2*(s34+s45))+(10*s15^3*(-s15+s23)^3)/
((s12+s15-s34)^3*s34^2*(s34+s45))-(30*s15^2*(-s15+s23)^3)/
((s12+s15-s34)^2*s34^2*(s34+s45))-(15*(-s15+s23)^2)/
(s34*(s34+s45))-(5*s15^2*(-s15+s23)^2*(-17*s15+2*s23))/
(2*(s12+s15-s34)^3*s34*(s34+s45))+
(10*s15*(-10*s15+s23)*(-s15+s23)^2)/((s12+s15-s34)^2*s34*
(s34+s45))-(30*s15*(-s15+s23)^3)/(s34^2*(-s12-s15+s34)*
(s34+s45))+(5*(-s15+s23)^2*(-29*s15+2*s23))/
(2*s34*(-s12-s15+s34)*(s34+s45))+
(s15^2*s23^2*(15*s15+8*s23))/(2*(s12+s15-s34)^3*(s12-s34-s45)*
(s34+s45))-(s15*s23*(5*s15^2+56*s15*s23+16*s23^2))/
(2*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45))+
(9*s15^2*s23+(67*s15*s23^2)/2+4*s23^3)/((s12+s15-s34)*
(s12-s34-s45)*(s34+s45))+(s23*(-s15-2*s23+s45))/
(s12*(s34+s45))+(5*s23^3)/(s34*(-s12+s34+s45)^2)-
(5*s15^3*s23^3)/((s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(15*s15^2*s23^3)/((s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(s34*(-s12-s15+s34)*(-s12+s34+s45)^2)+
(s15^2*(-43*s23^2+62*s23*s34-60*s34^2))/(12*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(s15*(60*s15*s23+s23^2+92*s23*s34-
29*s34^2))/(12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(29*s23^2-30*s23*s34+30*s34^2))/(12*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+
(5*(3*s23^2-5*s34^2+12*s23*(s15+s34-s45)))/
(12*(-s12+s34+s45)^2)-(35*s23^3)/(6*(s12-s45)*
(-s12+s34+s45)^2)+(35*s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(35*s15^2*s23^3)/
(2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(35*s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^3*s34^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^2*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^4*s23^3)/(2*(s12+s15-s34)^3*
(s34+s45)^2*(-s12+s34+s45)^2)+(5*s15^3*s23^2*(s15+2*s23))/
((s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(2*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)-(5*s15^3*s23^3)/
(2*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)+
(5*s15^2*s23^2*(4*s15+3*s23))/(2*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)-(15*s15*s23*(s15^2+4*s15*s23+s23^2))/
(2*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)+
(123*s23-92*s34)/(12*(-s12+s34+s45))+
(5*s15^2*s23^2*(3*s15+s23))/((s12+s15-s34)^3*s34*
(-s12+s34+s45))-(10*s15*s23^2*(3*s15+s23))/
((s12+s15-s34)^2*s34*(-s12+s34+s45))-
(5*s23^2*(3*s15+s23))/(s34*(-s12-s15+s34)*(-s12+s34+s45))+
(5*s15*s34^3*(-2*s15+s34))/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(s15^2*s45^2*(s15+2*s45))/
(2*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(s34*s45^2*(-3*s34+2*s45))/(4*(s12+s15-s34)^2*(s23-s45)*
(-s15+s23-s45))+(5*(-s15+s23)*(10*s15-10*s23+7*s45))/
(2*(s34+s45)^2)+(-15*s23-30*s34+11*s45)/
(12*(s12+s23-s45))+(3*s45^2*(s15+s45)^2*(2*s15+13*s45))/
(8*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(s23*(-14*s15-23*s23+19*s45))/((s12-s34-s45)*(s34+s45))+
(s45^2*(-4*s15+29*s45))/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(265*s15-59*s34+174*s45)/
(12*(s12+s15-s34))-(15*s15*(23*s15^2-29*s15*s23+4*s23^2+
10*s15*s45-4*s23*s45))/(2*(s12+s15-s34)^2*s34)+
(129*s23^2-2*s23*s45+(4*s15+241*s34-2*s45)*s45)/
(24*(s12+s23-s45)^2)-(439*(s23^3-3*s23*s34*s45+
3*s34*(-s15+s34-s45)*s45))/(72*(s12+s23-s45)^3)+
(-928*s15^2+21*s15*s23+178*s15*s34+4*s34^2-1866*s15*s45+
44*s34*s45-960*s45^2)/(12*(s12+s15-s34)^2)+
((-161*s23^2)/24-6*s45^2)/(s12-s45)^2+
(4*(s15*s23+s15*s45+s45^2)^3)/((s12+s15-s34)^3*(s12-s45)^3)-
(5*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/(s12*(s34+s45)^2)-
(5*s23*(6*s15^2+20*s15*s23+4*s23^2-7*s15*s45-12*s23*s45+
8*s45^2))/(2*(s12-s34-s45)*(s34+s45)^2)+
(5*(s15*(71*s15-87*s23)+57*s15*s45+12*s45^2))/
(2*(-s12-s15+s34)*(s34+s45))-
(7*s15*s34+2*s15*s45-18*s34*s45+15*s45^2)/(12*(s12+s15-s34)*
(s15-s23+s45))+(27*s15*s23+27*s15*s45+56*s45^2)/
(2*(s12+s15-s34)*(s12-s45))-
(s45^2*(7*s15^2+80*s15*s45+73*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(4*(s23^3+s45^3))/(s12-s45)^3-
(5*(2*s15*(31*s15^2-63*s15*s23+47*s23^2)+s15*(114*s15-137*s23)*
s45+74*s15*s45^2+13*s45^3))/(2*(-s12-s15+s34)*
(s34+s45)^2)+(5*(s15*(169*s15^2-212*s15*s23+24*s23^2)+
2*s15*(144*s15-71*s23)*s45+212*s15*s45^2+56*s45^3))/
(2*(s12+s15-s34)^2*(s34+s45))+
(627*s15*s23^2+627*s15*s23*s45+627*s15*s45^2+620*s45^3)/
(24*(s12+s15-s34)*(s12-s45)^2)-
(6*s15*s23*(121*s15+104*s23)+3*s15*(227*s15+551*s23)*s45+
1932*s15*s45^2+1208*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(12*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
((s12+s15-s34)*(s12-s45)^3)+
(15*(s15*(3*s15^3-10*s15^2*s23+3*s15*s23^2-6*s23^3)+
s15*(11*s15^2-22*s15*s23+17*s23^2)*s45+s15*(14*s15-17*s23)*
s45^2+7*s15*s45^3+s45^4))/((-s12-s15+s34)*(s34+s45)^3)-
(5*(2*s15^2*(47*s15^2-100*s15*s23+64*s23^2)+
s15*(287*s15^2-366*s15*s23+54*s23^2)*s45+
14*s15*(27*s15-14*s23)*s45^2+226*s15*s45^3+50*s45^4))/
(2*(s12+s15-s34)^2*(s34+s45)^2)-
(5*(s15^2*(103*s15^2-135*s15*s23+24*s23^2)-
3*s15^2*(-91*s15+60*s23)*s45+(356*s15^2-78*s15*s23)*s45^2+
226*s15*s45^3+56*s45^4))/(2*(s12+s15-s34)^3*(s34+s45))+
(8*s15^2*s23*(49*s15+78*s23)+27*s15^2*(15*s15+43*s23)*s45+
3*s15*(479*s15+348*s23)*s45^2+1616*s15*s45^3+584*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))-
(771*s15^2*s23^2+6*s15*s23*(209*s15+70*s23)*s45+
3*s15*(274*s15+445*s23)*s45^2+1630*s15*s45^3+808*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)-
(12*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
((s12+s15-s34)^2*(s12-s45)^3)+
(15*(s15^2*(3*s15^3-9*s15^2*s23+7*s15*s23^2-6*s23^3)+
2*s15^2*(8*s15^2-17*s15*s23+11*s23^2)*s45+
3*s15*(11*s15^2-14*s15*s23+2*s23^2)*s45^2+
s15*(33*s15-17*s23)*s45^3+16*s15*s45^4+3*s45^5))/
((s12+s15-s34)^2*(s34+s45)^3)+
(15*(2*s15^3*(7*s15^2-15*s15*s23+9*s23^2)+
3*s15^2*(20*s15^2-27*s15*s23+6*s23^2)*s45+
12*s15^2*(10*s15-7*s23)*s45^2-5*s15*(-25*s15+6*s23)*s45^3+
66*s15*s45^4+14*s45^5))/(2*(s12+s15-s34)^3*(s34+s45)^2)+
(305*s15^3*s23^2+3*s15^2*s23*(209*s15+140*s23)*s45+
3*s15^2*(113*s15+445*s23)*s45^2+2*s15*(505*s15+354*s23)*s45^3+
1003*s15*s45^4+332*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)-
(15*(s15^3*(s15^3-3*s15^2*s23+3*s15*s23^2-2*s23^3)+
s15^3*(7*s15^2-15*s15*s23+9*s23^2)*s45+
s15^2*(20*s15^2-27*s15*s23+6*s23^2)*s45^2+
3*s15^2*(10*s15-7*s23)*s45^3+s15*(25*s15-6*s23)*s45^4+
11*s15*s45^5+2*s45^6))/((s12+s15-s34)^3*(s34+s45)^3)+
(2*s45^2+s34*(s15+s45))/(4*(s12+s15-s34)*(s23-s45))-
(10*s15^3*(3*s15^2+3*s23^2+3*s15*s45+s45^2-
3*s23*(2*s15+s45)))/((s12+s15-s34)^3*s34^2)-
(7*s34*(s15+s45)*(-2*s45*(s15+s45)+s34*(s15+3*s45)))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(7*s45*(s45*(s15+s45)-s34*(2*s15+3*s45)))/(12*(s12+s15-s34)*
(s15-s23+s45)^2)-(439*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(24*(s12+s15-s34)*(s12+s23-s45)^3)+
(2*(s15-s45)*s45^2-s15*s34*(2*s15+s45)+s34^2*(4*s15+5*s45))/
(4*(s12+s15-s34)^2*(s23-s45))+
(5*s15^2*(45*s15^2+12*s23^2+41*s15*s45+12*s45^2-
3*s23*(21*s15+8*s45)))/(2*(s12+s15-s34)^3*s34)-
(-60*s34^2+253*s34*s45+s45*(4*s15+57*s45))/
(24*(s12+s15-s34)*(s12+s23-s45))-
(s45*(-680*s34^2+4*s15*(s15+2*s45)+s34*(237*s15+686*s45)))/
(24*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(s34^2*(s15+4*s45)+(s15+s45)^2*(-19*s15+5*s45)+
s34*(18*s15^2+9*s15*s45-12*s45^2)))/(12*(s12+s15-s34)^3*
(s15-s23+s45))+(3*s34^2*(-2*s15+5*s45)+
s34*(26*s15^2+15*s15*s45-27*s45^2)+5*s45*(-s15^2+s45^2))/
(12*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+s23^2*(-3*s15+s45)-
2*s23*(3*s15^2-2*s15*s45+s45^2)))/(s12*(s34+s45)^3)+
(10*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
((s12-s34-s45)*(s34+s45)^3)-
(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+s23^2*(-3*s15+s45)-
2*s23*(3*s15^2-2*s15*s45+s45^2)))/(2*(s34+s45)^2*
(-s12+s34+s45)^2)+(5*s23*(s23^2-4*s23*(-2*s15+s45)+
3*(s15^2-s15*s45+s45^2)))/(2*(s34+s45)*(-s12+s34+s45)^2)-
(439*s15*s34^2*s45^2+2*s34*s45^3*(-2*s15+s45)+
60*s34^4*(-s15+s45)+60*s34^3*(s15^2-s15*s45+s45^2)+
2*s45^3*(-2*s15^2+2*s15*s45+s45^2))/(24*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34^2*(439*s15-430*s45)*s45-
60*s34^3*(-s15+s45)+2*s45^3*(5*s15+2*s45)+
s34*s45*(-439*s15^2-447*s15*s45+6*s45^2))/(24*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(4736*s15^3-54*s15^2*s23+
s34^2*(618*s15-120*s45)-9*s15*(-1727*s15+32*s23)*s45+
16839*s15*s45^2+5724*s45^3-6*s34*(s15*(199*s15+60*s23)-
67*s15*s45+16*s45^2))/(72*(s12+s15-s34)^3)-
(-60*s34^3-6*s34^2*(-44*s15+7*s45)+s34*s45*(223*s15+39*s45)+
s45*(10*s15^2+15*s15*s45+63*s45^2))/(24*(s12+s15-s34)^2*
(s12+s23-s45))+(24*s34^3*(-13*s15+3*s45)+
6*s34^2*(34*s15^2-34*s15*s45+9*s45^2)+
2*s45^2*(15*s15^2+68*s15*s45+50*s45^2)+
s34*s45*(-439*s15^2+12*s15*s45+105*s45^2))/
(24*(s12+s15-s34)^3*(s12+s23-s45))+
(3*s34^3*(s15+s45)-s15*s45^2*(2*s15+3*s45)-
s34^2*(4*s15^2+3*s15*s45+2*s45^2)+
s34*(s15^3-2*s15*s45^2-2*s45^3))/(4*(s12+s15-s34)^3*
(s23-s45))+(-253/(12*s12^2)+(20*s15*(s15-s23))/
(s12^2*s34^2)+(5*(-7*s15+2*s23))/(s12^2*s34)+
(15*s15*s23*(2*s15+s23))/(s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))-(423*s15^2+242*s15*s23+16*s23^2-
667*s15*s34-41*s23*s34+228*s34^2)/(12*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s15*(-16*s15*s23^2+(s15-s34)^2*
(-81*s15+97*s34)+s23*(6*s15^2+45*s15*s34-52*s34^2)))/
(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(283*s15^3+2*s15^2*(56*s23-331*s34)+32*(s23-2*s34)*s34^2+
s15*(32*s23^2-86*s23*s34+443*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(221*s15+89*s23-199*s34-100*s45)/(12*s12^2*(s12-s34-s45))+
(11*s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(11*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(7*s15^3*s23*(17*s15+28*s23))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s23*(68*s15+147*s23))/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(s15*s23*(17*s15+98*s23))/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
(5*(s15-s34)^2*s34^2*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(s12-s34-s45))+
(5*s15*s34^2*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))-
(15*s34^2*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*(4*s15-7*s34)*(s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(9*s34*(8*s15^2-15*s15*s34+6*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(-16*s15^3+45*s15^2*s34-36*s15*s34^2+7*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
s34/(4*s12^2*s45)+(s15*(5*s15+4*s23-5*s34)*(s15-s34)*s34)/
(4*s12^2*(s12+s15-s34)^3*s45)+((23*s15+4*s23-18*s34)*s34)/
(4*s12^2*(s12+s15-s34)*s45)-
(s34*(19*s15^2+8*s15*s23-28*s15*s34-4*s23*s34+9*s34^2))/
(4*s12^2*(s12+s15-s34)^2*s45)-(5*(2*s15+s23-2*s34)*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(15*(s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(5*s34*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)+((s12+3*s34-s45)*s45)/(4*s12^2*(s23-s45)*
(-s15+s23-s45))+(439*(s15-s34)^2*s34^2*s45^2)/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)+
s45^4/(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(17*s45^4)/(24*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(11*s23^2*(-3*s15+s45))/
(6*s12^2*(s12-s45)^2*(s12-s34-s45))-(s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(17*s45^4*(s15+s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(17*s45^4*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))-(10*s15^2*(6*s15-6*s23+s45))/
(s12^2*(s12+s15-s34)*s34^2)+(20*s15^3*(3*s15-3*s23+s45))/
(s12^2*(s12+s15-s34)^2*s34^2)-(10*s15^4*(2*s15-2*s23+s45))/
(s12^2*(s12+s15-s34)^3*s34^2)+s34/(2*s12^2*(-s23+s45))+
(3*s15*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(3*s15*s34*(-s15+s34))/(4*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(s15*s34*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))-
(12*s15+s34-11*s45)/(12*s12^2*(s15-s23+s45))-
(s34^3*(s34-s45)*s45)/(4*s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45))-(3*s34*(2*s34-s45)*s45)/
(4*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(s34^2*(4*s34-3*s45)*s45)/(4*s12^2*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))-(7*(s15-s34)^2*s34*(s15+s45)*
(s15-s34+s45))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(15*(s12-3*s15)*(s15-s23)^2)/
(2*s12^2*s34*(s34+s45)^2)-(15*s15^4*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)+
(30*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)-(45*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34*(s34+s45)^2)-(10*(s12-3*s15)*(s15-s23)^2)/
(s12^2*s34^2*(s34+s45))-(10*s15^4*(s15-s23)^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(s34+s45))+
(40*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(s34+s45))-(60*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34^2*(s34+s45))+(5*(s15-s23)*(3*s12-14*s15+3*s23))/
(s12^2*s34*(s34+s45))+(25*s15^3*(2*s15^2-3*s15*s23+s23^2))/
(s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(15*s15^2*(11*s15^2-16*s15*s23+5*s23^2))/
(s12^2*(s12+s15-s34)^2*s34*(s34+s45))+
(15*s15*(13*s15^2-18*s15*s23+5*s23^2))/(s12^2*(s12+s15-s34)*
s34*(s34+s45))-(15*s15*s23*(s15+s23))/
(s12^2*(s12+s15-s34)*(s12-s34-s45)*(s34+s45))+
(5*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^
2)-(20*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45)^2)+(30*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34*(-s12+s34+s45)^2)+(s15^2*(-29*s23*(s15-s34)^2+
30*(s15-s34)^2*s34+20*s23^2*(s15+s34)))/
(12*s12^2*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(s15*(-20*s23^2*(3*s15+2*s34)+s34*(-121*s15^2+182*s15*s34-
61*s34^2)+2*s23*(61*s15^2-93*s15*s34+17*s34^2)))/
(12*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(20*s23^2*(3*s15+s34)+s23*(-192*s15^2+198*s15*s34-5*s34^2)+
s34*(217*s15^2-252*s15*s34+65*s34^2))/
(12*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(35*s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(70*s15^3*s23^2)/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(35*s15^2*s23^2)/(s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)-(5*s15^2*(s15-s34)^2*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)-(5*s34^2*(6*s15^2-6*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s23^2*(-3*s15+s45))/(s12^2*s34*(-s12+s34+s45)^2)-
(35*s23^2*(-3*s15+s45))/(6*s12^2*(s12-s45)*(-s12+s34+s45)^
2)+(10*s15*s23)/(s12^2*s34*(-s12+s34+s45))-
(5*s15^3*s23*(2*s15+s23))/(s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))+(15*s15^2*s23*(2*s15+s23))/
(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(22*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(-s12+s34+s45))+(5*s15^3*s23^2)/(s12^2*(s12+s15-s34)^3*
(s34+s45)*(-s12+s34+s45))-(5*s15^2*s23*(s15+3*s23))/
(s12^2*(s12+s15-s34)^2*(s34+s45)*(-s12+s34+s45))-
(5*s23*(2*s15+s23-s45))/(s12^2*(s34+s45)*(-s12+s34+s45))-
(5*s34^2*(-3*s15+2*s34+s45))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s34^2*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(2*s34*(-9*s15+10*s34+3*s45))/(s12^2*(s12+s23-s45)*
(s12-s34-s45))-(10*s15^2*(22*s15-13*s23+6*s45))/
(s12^2*(s12+s15-s34)^2*s34)+
(5*s15^3*(37*s15-24*s23+16*s45))/(2*s12^2*(s12+s15-s34)^3*
s34)+(-53*s15-53*s23+50*s34+18*s45)/
(8*s12^2*(s12+s23-s45))+(5*(-5*s12+61*s15-30*s23+
36*s45))/(2*s12^2*(s34+s45))+(s45^3*(27*s15+67*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(s23*(-51*s15+126*s23+85*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45))+(1617*s15-689*s23-106*s34+1340*s45)/
(8*s12^2*(s12+s15-s34))+
(7*(s15*(s34-2*s45)+(s12+3*s34-s45)*s45))/
(12*s12^2*(s15-s23+s45)^2)+(-9234*s15^2+5246*s15*s23-
32*s23*s34+58*s34^2+19*s15*(83*s34-843*s45)+1908*s23*s45+
2067*s34*s45-5868*s45^2)/(24*s12^2*(s12+s15-s34)^2)-
(s15*s34)/(s12^2*(4*s23*s45-4*s45^2))+
(4*s45^2*(s23^2+s23*s45+s45^2))/(s12^2*(s12+s15-s34)*
(-s12+s45)^3)-(15*(s15^2-s15*s23+2*s15*s45+s45^2)^2*
(s15^2+3*s15*s45+2*s45^2))/(s12^2*(s12+s15-s34)^3*
(s34+s45)^3)-(-36*s15^2+33*s15*s34+3*s34^2+12*s15*s45-
43*s34*s45+11*s45^2)/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(-477*s15^2-756*s15*s34+578*s34^2+
72*s15*s45+132*s34*s45+66*s45^2)/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45))-(s45^3*(27*s15^2+94*s15*s45+67*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(-17*s15*s23+58*s23^2+102*s23*s45+72*s45^2)/
(4*s12^2*(s12+s15-s34)*(s12-s45))-
(5*(291*s15^2-232*s15*s23+26*s23^2+382*s15*s45-108*s23*s45+
163*s45^2))/(2*s12^2*(s12+s15-s34)*(s34+s45))+
(s34*(-6*s34+5*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(s23-s45))-(439*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(36*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(4*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(5*s15*(65*s15+8*(-4*s23+s45)))/(2*s12^2*(s12+s15-s34)*s34)-
(4*(s45^3+s15*s45*(s23+s45))^2)/(s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(-20*s23^2+9*s15*(11*s23-14*s34)-
35*s23*(2*s34+s45)+65*s34*(2*s34+s45))/
(12*s12^2*(-s12+s34+s45)^2)+
(s34*(s15^3-2*s34^3-2*s15*s34*(2*s15+s45)+
s34^2*(5*s15+3*s45)))/(4*s12^2*(s12+s15-s34)^3*
(s23-s45))+(826*s15^2+826*s23^2-387*s23*s34-52*s34^2-
393*s23*s45-201*s34*s45+s15*(826*s23-774*s34+6*s45))/
(72*s12^2*(s12+s23-s45)^2)+
(s34*(-6*s34^2-2*s15*(2*s15+s45)+s34*(10*s15+7*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(5*(-59*s15^2+74*s15*s23-15*s23^2-95*s15*s45+47*s23*s45-
45*s45^2+s12*(10*s15-10*s23+7*s45)))/
(2*s12^2*(s34+s45)^2)-(353*s23*s45^2+353*s45^3+
4*s23^2*(-33*s15+59*s45))/(24*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(4*s15*s23^2*(-33*s15+118*s45)+
2*s23*s45^2*(473*s15+166*s45)+s45^3*(771*s15+781*s45))/
(24*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(439*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(7*(-s15+s34)*(s15*s45*(s15+s45)+
s34^2*(3*s15+4*s45)-s34*(3*s15^2+7*s15*s45+3*s45^2)))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(7*(3*s34^2*(s15+2*s45)+s15*s45*(3*s15+2*s45)-
s34*(3*s15^2+10*s15*s45+3*s45^2)))/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-826*s15^3+27*s15^2*(43*s34-15*s45)+
s34*(49*s34^2+2019*s34*s45-18*s45^2)-
2*s15*(192*s34^2+278*s34*s45+3*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(15*(s12*(s15-s23+s45)^2-s23^2*(3*s15+2*s45)-
(s15+s45)^2*(3*s15+4*s45)+s23*(6*s15^2+12*s15*s45+
5*s45^2)))/(s12^2*(s34+s45)^3)+
(439*s15^4+540*s34^4+451*s15^3*s45+12*s15^2*s45^2-6*s45^4+
s34^3*(-1519*s15+1031*s45)+s34^2*(1857*s15^2+505*s15*s45-
12*s45^2)-s15*s34*(1317*s15^2+1987*s15*s45+12*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-36*s15^3+s15^2*(69*s34-6*s45)+s34*(-3*s34^2+44*s34*s45-
22*s45^2)+s15*(-30*s34^2-26*s34*s45+13*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(12*s15^4+7*s15^3*(-5*s34+s45)+s15^2*(33*s34^2-5*s34*s45-
5*s45^2)-s34^2*(s34^2-15*s34*s45+11*s45^2)+
s15*s34*(-9*s34^2-14*s34*s45+13*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(5*(178*s15^3+26*s15*s23^2+374*s15^2*s45+336*s15*s45^2+
109*s45^3-2*s23*(83*s15^2+84*s15*s45+14*s45^2)))/
(s12^2*(s12+s15-s34)^2*(s34+s45))+
(-413*s15^3-9*s15^2*(19*s34+2*s45)-
18*s34*(19*s34^2+10*s34*s45+12*s45^2)+
s15*(926*s34^2+159*s34*s45+39*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(5*(174*s15^3+s15^2*(-246*s23+443*s45)+
4*s15*(18*s23^2-87*s23*s45+109*s45^2)+
s45*(30*s23^2-110*s23*s45+149*s45^2)))/
(2*s12^2*(s12+s15-s34)*(s34+s45)^2)+
(15*(16*s15^5-24*s15^4*(s23-3*s45)-28*s15*(s23-3*s45)*s45^3+
18*s45^5+2*s15^3*(4*s23^2-35*s23*s45+74*s45^2)+
s15^2*s45*(10*s23^2-76*s23*s45+157*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^2)-
(-44*s15^3*s23^2+428*s45^5+2*s15*s45^3*(332*s23+423*s45)+
s15^2*s45*(236*s23^2+593*s23*s45+418*s45^2))/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(5*(142*s15^4-18*s15^3*(8*s23-23*s45)+98*s45^4+
2*s15*s45^2*(-56*s23+191*s45)+s15^2*(26*s23^2-228*s23*s45+
575*s45^2)))/(2*s12^2*(s12+s15-s34)^3*(s34+s45))-
(238*s15^3*s23+916*s45^4+2*s15*s45^2*(584*s23+793*s45)+
s15^2*(348*s23^2+396*s23*s45+707*s45^2))/
(24*s12^2*(s12+s15-s34)^3*(s12-s45))-
(5*(154*s15^4+2*s45^3*(-21*s23+76*s45)+
s15^3*(-226*s23+542*s45)+2*s15*s45*(30*s23^2-169*s23*s45+
287*s45^2)+s15^2*(72*s23^2-489*s23*s45+822*s45^2)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(306*s15^2*s23+s45^2*(584*s23+1549*s45)+
s15*(696*s23^2+1008*s23*s45+1139*s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s12-s45))+
(90*s34^5+90*s34^4*(-3*s15+s45)+3*s45^4*(s15+s45)+
s15*s34^3*(270*s15+259*s45)-s34^2*(90*s15^3+788*s15^2*s45+
6*s15*s45^2-3*s45^3)+s34*s45*(439*s15^3+6*s15^2*s45+
3*s45^3))/(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(15*(3*(s15+s45)^3*(2*s15+3*s45)+s23^2*(6*s15^2+9*s15*s45+
2*s45^2)-s23*(12*s15^3+36*s15^2*s45+32*s15*s45^2+
7*s45^3)))/(s12^2*(-s12-s15+s34)*(s34+s45)^3)+
(5019*s15^3+s15^2*(-3179*s23-1439*s34+13677*s45)+
2*s15*(-70*s34^2+4*s23*(8*s34-477*s45)-1827*s34*s45+
5588*s45^2)+4*(10*s34^3+8*s34^2*s45-477*s34*s45^2+
694*s45^3))/(24*s12^2*(s12+s15-s34)^3)+
(15*((s15+s45)^4*(4*s15+7*s45)+s15*s23^2*(4*s15^2+9*s15*s45+
4*s45^2)-s23*(8*s15^4+32*s15^3*s45+43*s15^2*s45^2+
21*s15*s45^3+2*s45^4)))/(s12^2*(s12+s15-s34)^2*
(s34+s45)^3)+(439*s15^4+s15^3*(-446*s34+42*s45)-
s15^2*(641*s34^2+168*s34*s45+30*s45^2)+
18*s15*(48*s34^3+16*s34^2*s45+12*s34*s45^2-9*s45^3)-
3*(72*s34^4+54*s34^3*s45+105*s34^2*s45^2+100*s34*s45^3+
117*s45^4))/(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(439*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(72*s12^2*(s12+s23-s45)^3))*tr5,
31/12-s23/(6*s15)-(11*s15*s23^2)/(18*s12*(s12+s15-s34)^2)+
(5*s15^2*(2*s15-3*s23))/((s12+s15-s34)^2*s34)+
(s23*(-s15+s23))/(12*(-s15+s34)^2)-
(s15*s23^2)/(12*(s12+s15-s34)*(-s15+s34)^2)+
(s15*s23^2)/(3*(s12+s15-s34)^2*(-s15+s34))-
(5*(s15+s34))/(2*(s23+s34))+(-s15+s23)/(-6*s15+6*s34)+
(s23*(-119*s15+22*s23-11*s45))/(36*s12*(s12+s15-s34))+
(57*s34-8*s45)/(18*s12-18*s34)+(29*s23-6*s45)/(36*s12)+
(s23*(-s15+4*s23-5*s45))/(12*(-s15+s34)*(-s12-s15+s34))+
(5*s15^2*s34^3)/(8*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23-s45))+(5*s23)/(s12-s34-s45)+
(s15^2*(16*s23^2-15*s23*s34+15*s34^2))/(6*(s12+s15-s34)^3*
(s12-s34-s45))+(15*s23^2+s34^2-6*s23*(5*s15+2*s34))/
(6*(s12+s15-s34)*(s12-s34-s45))-(8*s15^2*s23^3)/
(3*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(16*s15*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(8*s23^3)/(3*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(17*s23^3)/(36*s12*s45^2)-(17*s15^3*s23^3)/
(36*s12*(s12+s15-s34)^3*s45^2)+(17*s15^2*s23^3)/
(12*s12*(s12+s15-s34)^2*s45^2)-(17*s15*s23^3)/
(12*s12*(s12+s15-s34)*s45^2)-(17*s23^3)/(36*(s12-s45)*s45^2)+
(17*s15^3*s23^3)/(36*(s12+s15-s34)^3*(s12-s45)*s45^2)-
(17*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)+
(17*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)-
(10*s23^2)/(9*s12*s45)+(79*s15^2*s23^3)/(36*s12*(s12+s15-s34)^3*
s45)-(s15*s23^2*(20*s15+79*s23))/(18*s12*(s12+s15-s34)^2*
s45)+(s23^2*(80*s15+79*s23))/(36*s12*(s12+s15-s34)*s45)+
(-55*s23^2-33*s23*s34+6*(11*s15-2*s34)*s34)/
(72*(s12+s15-s34)*s45)+(s15^2*(-135*s23^2-201*s23*s34-
133*s34*(-s15+s34)))/(72*(s12+s15-s34)^3*s45)+
(s15*(190*s23^2+176*s23*s34+s34*(-187*s15+54*s34)))/
(72*(s12+s15-s34)^2*s45)+(17*s23^3)/(18*(s12-s45)^2*s45)-
(17*s15^3*s23^3)/(18*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(17*s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(17*s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)-
(s15^2*s23^2*(45*s15+64*s23))/(24*(s12+s15-s34)^3*(s12-s45)*
s45)+(s15*s23^2*(135*s15+128*s23))/(24*(s12+s15-s34)^2*
(s12-s45)*s45)-(s23^2*(135*s15+64*s23))/(24*(s12+s15-s34)*
(s12-s45)*s45)+(11*s15^2*(s15-s34)*s34)/(12*(s12+s15-s34)^2*
(s23-s45)*s45)-(11*s15^2*s34)/(24*(s12+s15-s34)*(s23-s45)*
s45)-(11*s15^2*s34*(-s15+s34)^2)/(24*(s12+s15-s34)^3*
(s23-s45)*s45)-(5*s34*s45)/(4*(-s15+s23)*(s12+s15-s34))+
(5*s34^2*s45)/(2*s15*(s12+s15-s34)*(s23+s34))-
(s34*(37*s23+18*s34-11*s45)*s45)/(36*(s12-s34)*
(s12+s15-s34)^2)+(s34*(8*s23+15*s34-7*s45)*s45)/
(36*(s12-s34)^2*(s12+s15-s34))+(17*s45)/(18*(s12-s45))+
(11*s45)/(24*(s23-s45))-(11*s34*s45)/(8*(s12+s15-s34)*
(s12+s23-s45))+(5*s34^2*(s34-s45)*s45)/
(2*s15*(s12+s15-s34)^2*(s23+s34))-(2*s34^2*s45^2)/
(3*s15*(s12+s15-s34)^3)-(13*s34^2*s45^2)/
(36*(s12-s34)*(s12+s15-s34)^3)-(5*s34^2*s45^2)/
(8*s15*(-s15+s23)*(s12+s15-s34)^2)-
(s34^2*s45^2)/(36*(s12-s34)^2*(s12+s15-s34)^2)-
(s34^2*s45^2)/(9*(s12-s34)^3*(s12+s15-s34))-
(5*s34^3*s45^2)/(8*s15*(-s15+s23)*(s12+s15-s34)^3)-
(5*s34^3*s45^2)/(2*s15*(s12+s15-s34)^3*(s23+s34))+
(17*s45^2)/(18*(s12-s45)^2)-(11*s34*s45^2)/(8*s15*(s12+s15-s34)*
(s23-s45))-(11*s34^2*s45^2)/(8*s15*(s12+s15-s34)^2*
(s23-s45))-(11*s34^3*s45^2)/(24*s15*(s12+s15-s34)^3*
(s23-s45))+(11*s45^2)/(24*(s12-s45)*(s12+s23-s45))-
(11*s15^3*s45^2)/(24*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))-(11*s45^2*(s15+s45))/(8*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+(11*s45^2*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(11*s45^2*(s15+s45)^3)/(24*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))-(5*s15^3*(2*s15-3*s23+s45))/
((s12+s15-s34)^3*s34)-(37*s34*s45)/(24*(s12+s15-s34)*
(s15-s23+s45))-(11*s45^2)/(24*s15*(s15-s23+s45))-
(11*s34*s45^2)/(8*s15*(s12+s15-s34)*(s15-s23+s45))-
(11*s34^2*s45^2)/(8*s15*(s12+s15-s34)^2*(s15-s23+s45))-
(11*s34^3*s45^2)/(24*s15*(s12+s15-s34)^3*(s15-s23+s45))-
(11*(s23+s45))/(24*(s12+s23-s45))+(s34*s45*(-s34+s45))/
(9*(s12-s34)^3)-(5*s15^3*s23^3)/(s12*(s12+s15-s34)^3*
(s34+s45)^2)+(5*s15^2*s23^2*(2*s15+3*s23))/
(s12*(s12+s15-s34)^2*(s34+s45)^2)-
(5*s15*s23*(s15^2+6*s15*s23+3*s23^2))/(s12*(s12+s15-s34)*
(s34+s45)^2)-(5*s15^3*s23^3)/(2*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45)^2)+(5*s15^2*s23^2*(2*s15+3*s23))/
(2*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^2)-
(5*s15*s23*(s15^2+6*s15*s23+3*s23^2))/(2*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)-(5*s15^2*s23^3)/
(2*s12*(s12+s15-s34)^3*(s34+s45))+(5*s15*s23^2*(-s15+s23))/
(s12*(s12+s15-s34)^2*(s34+s45))-
(5*s23*(-3*s15^2-4*s15*s23+s23^2))/(2*s12*(s12+s15-s34)*
(s34+s45))+(5*s15^2*(-s15+s23)^3)/((s12+s15-s34)^3*s34*
(s34+s45))-(10*s15*(-s15+s23)^3)/((s12+s15-s34)^2*s34*
(s34+s45))-(5*(-s15+s23)^3)/(s34*(-s12-s15+s34)*
(s34+s45))-(5*s15^2*s23^3)/(2*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45))+(5*s15*s23^2*(2*s15+s23))/
((s12+s15-s34)^2*(s12-s34-s45)*(s34+s45))-
(5*s23*(3*s15^2+8*s15*s23+s23^2))/(2*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))+(5*s23*(3*s15+4*s23-3*s45))/
(2*(s12-s34-s45)*(s34+s45))-(5*s23*(s15-2*s23+s45))/
(2*s12*(s34+s45))-(5*s15^2*s23^3)/((s12+s15-s34)^3*s34*
(-s12+s34+s45))+(10*s15*s23^3)/((s12+s15-s34)^2*s34*
(-s12+s34+s45))+(5*s23^3)/(s34*(-s12-s15+s34)*
(-s12+s34+s45))+(5*s15^2*s34^3)/(2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-(5*s15*s34^3)/
(2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(s15*(31*s23^2-13*s23*s34+15*s34^2))/(6*(s12+s15-s34)^2*
(-s12+s34+s45))-(8*s34^2)/(3*s45*(-s12+s34+s45))-
(11*s45^3*(2*s15+s34+s45))/(24*(s12+s15-s34)^3*
(s12+s23-s45))-(5*s15*(3*s15-7*s23+2*s45))/
((-s12-s15+s34)*(s34+s45))+(11*s45^2*(3*s15+3*s34+2*s45))/
(24*(s12+s15-s34)^2*(s12+s23-s45))-
(s34*s45*(16*s23+79*s34+16*s45))/(24*s15*(s12+s15-s34)^2)-
(s34^3*(41*s15+37*s45))/(24*(s12+s15-s34)^3*(s15-s23+s45))-
(s34^2*(41*s15+74*s45))/(24*(s12+s15-s34)^2*(s15-s23+s45))-
(11*s45^2)/(24*s15*s23-24*s15*s45)-
(5*s34^2)/(2*s12*s45-2*s34*s45)+
(5*(3*s15^2+2*s15*s34+2*s15*s45-s34*s45))/
(2*(s12+s15-s34)*(s23+s34))+(15*s23^2)/(8*s12*s45-8*s45^2)+
(5*s23*(s15^2+4*s15*s23+s23^2-s15*s45-2*s23*s45+s45^2))/
(s12*(s34+s45)^2)+(5*s23*(s15^2+4*s15*s23+s23^2-s15*s45-
2*s23*s45+s45^2))/(2*(s12-s34-s45)*(s34+s45)^2)+
(3*s34^2-5*s34*s45+s45^2)/(9*(s12-s34)^2)-
(135*s15*s23+135*s15*s45+166*s45^2)/(24*(s12+s15-s34)*
(s12-s45))-(17*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(6*(s12+s15-s34)*(s12-s45)^2)-
(5*(s15*(23*s15^2-42*s15*s23+9*s23^2)+s15*(41*s15-31*s23)*s45+
29*s15*s45^2+7*s45^3))/(2*(s12+s15-s34)^2*(s34+s45))+
(2*s15*s23*(135*s15+113*s23)+s15*(202*s15+429*s23)*s45+
466*s15*s45^2+264*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(17*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*
s45^2+2*s15*s45^3+s45^4))/(6*(s12+s15-s34)^2*
(s12-s45)^2)-(17*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^3*(s12-s45)^2)-
(15*(s15+s45)*(s15^2*(s15^2-3*s15*s23+3*s23^2)+
(4*s15^3-6*s15^2*s23)*s45-3*s15*(-2*s15+s23)*s45^2+
4*s15*s45^3+s45^4))/(2*(s12+s15-s34)^3*(s34+s45)^2)+
(15*(2*s15^2*(s15^2-3*s15*s23+4*s23^2)+
s15*(7*s15^2-13*s15*s23+3*s23^2)*s45+s15*(9*s15-7*s23)*
s45^2+5*s15*s45^3+s45^4))/(2*(s12+s15-s34)^2*
(s34+s45)^2)+(5*(s15^2*(17*s15^2-30*s15*s23+9*s23^2)-
6*s15^2*(-8*s15+7*s23)*s45+2*s15*(31*s15-9*s23)*s45^2+
38*s15*s45^3+9*s45^4))/(2*(s12+s15-s34)^3*(s34+s45))-
(3*s15^2*s23*(135*s15+226*s23)+s15^2*(269*s15+1287*s23)*s45+
18*s15*(50*s15+49*s23)*s45^2+993*s15*s45^3+362*s45^4)/
(72*(s12+s15-s34)^3*(s12-s45))-(11*(s45^2+s34*(s15+s45)))/
(24*(s12+s15-s34)*(s23-s45))+
(5*(3*s34^2*s45^2+s34^3*(-s15+s45)-3*s15*s34*s45*(s15+s45)+
s15^2*(s15+s45)^2))/(2*(s12+s15-s34)^3*(s23+s34))+
(5*(s15^2*s45^2-3*s34^3*(s15+s45)-3*s15*s34*s45*(s15+s45)+
3*s34^2*(s15+s45)^2))/(8*(-s15+s23)*(s12+s15-s34)^3)-
(79*s34*s45+4*s23*(s34+4*s45))/(24*s15*(s12+s15-s34))-
(3*(-6*s34+s45)^2+4*s23*(9*s34+4*s45))/(36*(s12-s34)*
(s12+s15-s34))+(15*s15*(7*s23^2+(s15+s45)^2-
s23*(2*s15+5*s45)))/(2*(-s12-s15+s34)*(s34+s45)^2)-
(5*(s15*s45^2-s34*s45*(5*s15+2*s45)+s34^2*(4*s15+5*s45)))/
(8*(-s15+s23)*(s12+s15-s34)^2)+
(470*s23-3*(491*s15+50*s34+107*s45))/(72*(s12+s15-s34))-
(11*(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2)))/(24*(s12+s15-s34)^3*(s23-s45))-
(5*(s34^2*s45+s34*(s15^2-4*s15*s45-2*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2)))/(2*(s12+s15-s34)^2*
(s23+s34))-(11*(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2)))/(24*(s12+s15-s34)^2*(s23-s45))+
(70*s23^2+283*s23*s34-6*s23*(420*s15+19*s45)+
3*(1140*s15^2-446*s15*s34+15*s34^2+1369*s15*s45-387*s34*s45+
376*s45^2))/(72*(s12+s15-s34)^2)+
(-66*s15*s23^2+144*s15*s23*(11*s15+7*s45)-
3*s23*s34*(281*s15+22*s45)-3*s34^2*(108*s15+251*s45)+
s34*(1236*s15^2+2001*s15*s45+358*s45^2)-
3*(836*s15^3+1968*s15^2*s45+1575*s15*s45^2+458*s45^3))/
(72*(s12+s15-s34)^3)+(311/(24*s12^2)+
s23/(12*s12*(s15-s34)^2)+(-2*s12+3*s23)/
(12*s12^2*(s15-s34))-(5*s15^4)/(s12^2*(s12+s15-s34)^3*s34)+
(10*s15^3)/(s12^2*(s12+s15-s34)^2*s34)-
(5*s15^2)/(s12^2*(s12+s15-s34)*s34)+
(-1620*s15+605*s23+715*s34-696*s45)/
(24*s12^2*(s12+s15-s34))+(11*s34)/(12*s12^2*(s23-s45))-
(11*(s15+s23-s34))/(24*s12^2*(s12+s23-s45))-
(15*s15*s23^2)/(s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(5*s34^2*(-3*s15+2*s34))/(2*s12^2*(s12+s15-s34)*(s23+s34)*
(s12-s34-s45))+(-78*s15*s23+28*s23^2+57*s15*s34+
62*s23*s34-56*s34^2)/(6*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s15*(-16*s23*(s15-s34)^2+
15*(s15-s34)^2*s34+s23^2*(28*s15+s34)))/
(6*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(-(s23^2*(56*s15+s34))-2*s34*(22*s15^2-29*s15*s34+7*s34^2)+
s23*(63*s15^2-94*s15*s34+16*s34^2))/
(6*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(8*s23^2)/(3*s12^2*(s12-s45)*(s12-s34-s45))+
(8*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(8*s15^2*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))+(8*s15*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(5*(s12-3*s15+s34-s45))/(2*s12^2*(s23+s34))-
(11*s34)/(24*s12^2*s45)+(11*(14*s15-5*s23-6*s34)*s34)/
(72*s12^2*(s12+s15-s34)*s45)+(13*s34^3)/(6*s12^2*(s12-s34)*
(s12+s15-s34)*s45)+(s15*s34*(34*s23^2+100*(s15-s34)^2+
101*s23*(-s15+s34)))/(72*s12^2*(s12+s15-s34)^3*s45)-
(s34*(221*s15^2+34*s23^2+55*s23*s34+21*s34^2-
2*s15*(78*s23+121*s34)))/(72*s12^2*(s12+s15-s34)^2*s45)+
(11*s15*s34)/(24*s12^2*(s23-s45)*s45)+(11*s15*(s15-s34)^2*s34)/
(8*s12^2*(s12+s15-s34)^2*(s23-s45)*s45)+
(11*s15*s34*(-s15+s34))/(8*s12^2*(s12+s15-s34)*(s23-s45)*
s45)+(11*s15*s34*(-s15+s34)^3)/(24*s12^2*(s12+s15-s34)^3*
(s23-s45)*s45)+(5*s34*s45)/(s12^2*(-8*s15^2+8*s15*s23))+
(15*s34^2*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(2*s34^3*s45)/(3*s12^2*s15*(s12+s15-s34)^3)+
(13*s34^3*s45)/(36*s12^2*(s12-s34)*(s12+s15-s34)^3)+
(15*s34^3*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45)/(36*s12^2*(s12-s34)^2*(s12+s15-s34)^2)+
(s34^3*s45)/(9*s12^2*(s12-s34)^3*(s12+s15-s34))+
(5*s34^4*s45)/(8*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)+
(5*s34*s45)/(2*s12^2*s15*(s23+s34))+(15*s34^2*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34))+
(15*s34^3*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(11*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(s23-s45))+
(11*s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^2*(s23-s45))+
(11*s34^4*s45)/(24*s12^2*s15*(s12+s15-s34)^3*(s23-s45))+
(11*(s12+3*s34)*s45)/(24*s12^2*s15*(s23-s45))+
(11*s45^3)/(24*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(11*s45^3*(s15+s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(11*s45^3*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))-(5*s15*(s15-s34)^2*s34^2)/
(8*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(5*s15*(s15-s34)*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45))-(5*s15*s34^2)/(8*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45))+(26*s34-11*s45)/
(24*s12^2*(s15-s23+s45))+(11*s34^2*s45)/
(4*s12^2*s15*(s12+s15-s34)*(s15-s23+s45))+
(11*s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^2*(s15-s23+s45))+
(11*s34^4*s45)/(24*s12^2*s15*(s12+s15-s34)^3*(s15-s23+s45))+
(11*(s12+3*s34)*s45)/(24*s12^2*s15*(s15-s23+s45))+
(s34*(-3*s34+s45))/(3*s12^2*(s12-s34)*(s12+s15-s34))+
(5*(-2*s34+s45))/(8*s12^2*(s15-s23))+(s34^2*(-s34+s45))/
(3*s12^2*(s12-s34)^2*(s12+s15-s34))+(15*(s15-s23+s45)^2)/
(2*s12^2*(s34+s45)^2)+(5*(s15-s23)^2)/
(s12^2*s34*(s34+s45))-(5*s15^3*(s15-s23)^2)/
(s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(15*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45))-(15*s15*(s15-s23)^2)/(s12^2*(s12+s15-s34)*s34*
(s34+s45))-(5*s23^2)/(s12^2*s34*(-s12+s34+s45))+
(5*s15^3*s23^2)/(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(15*s15^2*s23^2)/(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45))-
(5*s34^2)/(2*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*s15*(s15-s34)^2*s34^2)/(2*s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45))+(-31*s23+28*s34)/
(6*s12^2*(-s12+s34+s45))-
(5*s34^2*(3*s15^2-4*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+(7*s34^3)/
(3*s12^2*(s12+s15-s34)*s45*(-s12+s34+s45))+
(s34^2*(8*s23+2*s34+s45))/(12*s12^2*(s12-s34)*
(s12+s15-s34)^2)-(5*(3*s15-3*s23+2*s45))/
(s12^2*(s34+s45))-(11*s34*(4*s15-6*s34+3*s45))/
(24*s12^2*(s12+s15-s34)*(s23-s45))+(s34*(s34+4*s45))/
(2*s12^2*s15*(s12+s15-s34))+(s12+2*s34+4*s45)/
(6*s12^2*s15)+((s15-3*s34)*s34*(13*s15-13*s34+11*s45))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^2*(s34+12*s45))/(6*s12^2*s15*(s12+s15-s34)^2)+
(-52*s15*s34+78*s34^2+11*s15*s45-66*s34*s45)/
(24*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s34^2*(26*s15^2-52*s15*s34+26*s34^2+11*s15*s45-22*s34*s45))/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(11*s34*(2*s15^2-8*s15*s34+6*s34^2-3*s34*s45))/
(24*s12^2*(s12+s15-s34)^2*(s23-s45))-
(11*s45*(-2*s15*s34+2*s34^2+s45^2))/(24*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(15*(s15+s45)*(s15^2-s15*s23+2*s15*s45+
s45^2)^2)/(2*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(17*s45*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(98*s23^2+79*s23*s45+79*s45^2)/
(24*s12^2*(s12+s15-s34)*(s12-s45))+
(15*(2*s34^2+s15*s45-2*s34*(s15+s45)))/(8*s12^2*(-s15+s23)*
(s12+s15-s34))+(11*s45^2*(s34^2+s34*s45+s45*(s15+s45)))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(5*(32*s15^2+6*s23^2+46*s15*s45+20*s45^2-
19*s23*(2*s15+s45)))/(2*s12^2*(s12+s15-s34)*(s34+s45))-
(17*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(11*s34^2*(2*s15^2+2*s34^2-s34*(4*s15+s45)))/
(24*s12^2*(s12+s15-s34)^3*(s23-s45))+
(17*s45*(s45^2+s15*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(11*(s15^2+s34*(s34-3*s45)+
s15*(-2*s34+s45)))/(24*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(15*(2*s15^2-2*s34*s45+
s15*(-2*s34+s45)))/(2*s12^2*(s12+s15-s34)*(s23+s34))+
(5*(2*s34^4+s15^3*s45+6*s15*s34^2*(s15+s45)-
2*s15^2*s34*(s15+2*s45)-2*s34^3*(3*s15+2*s45)))/
(8*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(15*(s34^2*(2*s34-3*s45)+s15^2*(2*s34-s45)+
s15*s34*(-4*s34+3*s45)))/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^2)+(5*(s15^4-4*s15^2*s34*s45+
s15^3*(-2*s34+s45)+2*s15*s34^2*(s34+3*s45)-
s34^3*(s34+4*s45)))/(2*s12^2*(s12+s15-s34)^3*(s23+s34))-
(5*(4*s15^3-9*s15*s34*s45+s15^2*(-6*s34+3*s45)+
s34^2*(2*s34+9*s45)))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34))+(8628*s15^2+496*s23*s34+1823*s34^2-
1374*s23*s45-1947*s34*s45+3183*s45^2+
s15*(-5622*s23-5423*s34+9810*s45))/(72*s12^2*
(s12+s15-s34)^2)+(15*(3*(s15+s45)^3+s23^2*(3*s15+s45)-
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(2*s12^2*(-s12-s15+s34)*
(s34+s45)^2)+(5*(10*s15^4+6*s45^4+s15*s45^2*
(-9*s23+25*s45)+s15^3*(-13*s23+30*s45)+
s15^2*(3*s23^2-20*s23*s45+40*s45^2)))/
(s12^2*(s12+s15-s34)^3*(s34+s45))-
(5*(46*s15^3+s45^2*(-9*s23+28*s45)+s15^2*(-58*s23+102*s45)+
s15*(12*s23^2-59*s23*s45+90*s45^2)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45))+
(430*s45^4+2*s15*s45^2*(362*s23+367*s45)+
s15^2*(294*s23^2+373*s23*s45+304*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))-
(s45^2*(362*s23+667*s45)+s15*(588*s23^2+610*s23*s45+
541*s45^2))/(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-4668*s15^3+s15^2*(3789*s23+3554*s34-9022*s45)-
4*s15*(179*s23*s34+433*s34^2-687*s23*s45-919*s34*s45+
1499*s45^2)+2*(22*s23*s34^2+253*s34^3-190*s34^2*s45+
687*s34*s45^2-629*s45^3))/(72*s12^2*(s12+s15-s34)^3)+
(15*(3*(s15+s45)^4+s15*s23^2*(3*s15+2*s45)-
s23*(6*s15^3+14*s15^2*s45+9*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^2))*tr5,
673/108-(5*s23)/(36*s12)+(5*s15*s23^2)/
(18*s12*(s12+s15-s34)^2)+(5*s15*(s15-2*s23))/
(2*(s12+s15-s34)*s34)+(5*s15*(s15^2-3*s15*s23+3*s23^2))/
(3*s34^2*(-s12-s15+s34))+(5*s34*(s15+s34))/(6*(s23+s34)^2)+
s34/(24*(-s15+s23+s34))-(5*(s15+3*s34))/(12*(s23+s34))-
(s23*(s15+10*s23-5*s45))/(36*s12*(s12+s15-s34))+
(s15^2*s34^2)/(6*(-s15+s23)*(s12+s15-s34)^2*(-s15+s23-s45))-
(5*s15*s23^3)/((s12+s15-s34)*s34^2*(s12-s34-s45))-
(s15*(107*s15*s23+60*s23^2+70*s15*s34-131*s23*s34+151*s34^2))/
(72*(s12+s15-s34)^2*(s12-s34-s45))+
(4*s23^2+s23*(28*s15-6*s34)+5*s34*(3*s15+2*s34))/
(24*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(48*s23^2+s23*(38*s15-117*s34)+30*s34*(s15+4*s34)))/
(72*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^2*s23^2*(-3*s15+s23))/(6*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15*s23^2*(-3*s15+s23))/
(3*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s23^2*(-3*s15+s23))/(6*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(5*s15^2*(s15-s34)*s34^3)/
(12*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(5*s15*s34^3)/(12*(s12+s15-s34)*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s15*s34^3*(-2*s15+s34))/
(12*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))-
(5*s34^2*(3*s15+s34))/(12*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(5*s34^2*(6*s15^2+s15*s34-s34^2))/
(12*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(5*(-3*s15^3*s34^2+2*s15*s34^4))/(12*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-(5*s23^3)/(36*s12*s45^2)+
(5*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)-
(5*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)+
(5*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)+
(5*s23^3)/(36*(s12-s45)*s45^2)-(5*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(5*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(5*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)+
(5*s23^2)/(18*s12*s45)-(s15^2*s23^3)/(36*s12*(s12+s15-s34)^3*
s45)+(s15*s23^2*(5*s15+s23))/(18*s12*(s12+s15-s34)^2*s45)-
(s23^2*(20*s15+s23))/(36*s12*(s12+s15-s34)*s45)+
(s15*(-46*s23^2-110*s23*s34+(91*s15-24*s34)*s34))/
(72*(s12+s15-s34)^2*s45)+(13*s23^2+42*s23*s34+
6*(s15-5*s34)*s34)/(72*(s12+s15-s34)*s45)+
(s15^2*(33*s23^2+78*s23*s34+67*s34*(-s15+s34)))/
(72*(s12+s15-s34)^3*s45)-(5*s23^3)/(18*(s12-s45)^2*s45)+
(5*s15^3*s23^3)/(18*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(5*s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(5*s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)-
(11*s23^2)/(24*(s12-s45)*s45)+(s15^2*s23^2*(11*s15+4*s23))/
(24*(s12+s15-s34)^3*(s12-s45)*s45)-
(s15*s23^2*(33*s15+8*s23))/(24*(s12+s15-s34)^2*(s12-s45)*s45)+
(s23^2*(33*s15+4*s23))/(24*(s12+s15-s34)*(s12-s45)*s45)+
(s15^2*s34)/(6*(s12+s15-s34)*(s23-s45)*s45)+
(s15^2*s34*(-s15+s34))/(3*(s12+s15-s34)^2*(s23-s45)*s45)+
(s15^2*s34*(-s15+s34)^2)/(6*(s12+s15-s34)^3*(s23-s45)*s45)-
(5*(s15+s23-s34)*s34)/(12*(s12+s23-s45)*s45)+
(5*s34*(-s15+s34)^2)/(12*(s12+s15-s34)*(s12+s23-s45)*s45)+
((8*s23-3*s34)*s45)/(72*s15*(s12+s15-s34))-
(5*s34^3*s45)/(6*s15*(s12+s15-s34)*(s23+s34)^2)+
(5*s34^2*s45)/(4*s15*(s12+s15-s34)*(s23+s34))-
(5*s34^3*s45)/(12*s15^2*(s12+s15-s34)*(s23+s34))-
(17*s34^2*s45)/(24*s15*(s12+s15-s34)*(-s15+s23+s34))+
(5*s34^3*s45)/(12*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(5*s34^2*(4*s34-3*s45)*s45)/(12*s15*(s12+s15-s34)^2*
(s23+s34))-s45/(6*(s23-s45))+(5*s34^3*(s34-s45)*s45)/
(12*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34^2*s45^2)/(9*s15*(s12+s15-s34)^3)+
(s34^2*s45^2)/(12*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45^2)/(12*s15*(-s15+s23)*(s12+s15-s34)^3)+
(5*s34^4*s45^2)/(6*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(5*s34^3*s45^2)/(3*s15*(s12+s15-s34)^3*(s23+s34))+
(5*s34^4*s45^2)/(12*s15^2*(s12+s15-s34)^3*(s23+s34))+
(s15^3*s45^2)/(24*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))-(s15^2*s45^2)/(24*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))+(37*s34^3*s45^2)/
(24*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(5*s34^4*s45^2)/(12*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(5*s45^2)/(18*(s12-s45)^2)-s45^2/(24*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^2)/(6*(s12+s15-s34)^2*(s23-s45)*
(s12+s23-s45))+(439*s34^3*s45^3)/(432*(s12+s15-s34)^3*
(s12+s23-s45)^3)-s45^3/(6*(s12-s45)*(s12+s23-s45)^2)+
(s15^3*s45^3)/(24*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45)^2)+(s45^3*(s15+s45))/(2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s45^2*(5*s15+s45))/(8*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+(s45^2*(s15+s45)^2*(13*s15+s45))/
(24*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(421*s45^3)/(432*(s15-s23+s45)^3)-(421*s34*s45^2*(s15+s45))/
(144*(s12+s15-s34)*(s15-s23+s45)^3)-
(421*s34^2*s45*(s15+s45)^2)/(144*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(421*s34^3*(s15+s45)^3)/
(432*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*s34^3)/(24*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(19*s45^2)/(9*(s15-s23+s45)^2)+
(s15^2*s34^2*(-2*s15+s34))/(24*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(205*s45)/(144*(s15-s23+s45))+
s45^2/(6*s15*(s15-s23+s45))+(5*s34^3*s45*(-s34+s45))/
(6*s15*(s12+s15-s34)^2*(s23+s34)^2)+(5*s34^3*s45*(-s34+s45))/
(12*s15^2*(s12+s15-s34)^2*(s23+s34))+
(9*s34^2*s45*(-s34+s45))/(8*s15*(s12+s15-s34)^2*
(-s15+s23+s34))+(439*s34^2*s45^2*(s15-s34+s45))/
(144*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(5*s15^4*s23^3)/(6*s12*(s12+s15-s34)^3*(s34+s45)^3)-
(5*s15^3*s23^2*(s15+2*s23))/(3*s12*(s12+s15-s34)^2*
(s34+s45)^3)+(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(6*s12*(s12+s15-s34)*(s34+s45)^3)+(5*s15^4*s23^3)/
(3*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^3)-
(10*s15^3*s23^2*(s15+2*s23))/(3*(s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45)^3)+(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(3*(s12+s15-s34)*(s12-s34-s45)*(s34+s45)^3)+
(5*s15^3*s23^2)/(3*s12*(s12+s15-s34)^2*(s34+s45)^2)-
(5*s15^2*s23*(s15+3*s23))/(3*s12*(s12+s15-s34)*(s34+s45)^2)+
(5*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s34-s45)*
(s34+s45)^2)-(5*s15^2*s23^2*(8*s15+9*s23))/
(12*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^2)+
(5*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(12*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)+(s15^2*s23^3)/
(6*s12*(s12+s15-s34)^3*(s34+s45))-(s15*s23^2*(s15+s23))/
(3*s12*(s12+s15-s34)^2*(s34+s45))+
(s23*(6*s15^2+4*s15*s23+s23^2))/(6*s12*(s12+s15-s34)*
(s34+s45))-(5*s15^2*(-s15+s23)^3)/(6*(s12+s15-s34)^3*s34*
(s34+s45))+(5*s15*(-s15+s23)^3)/(3*(s12+s15-s34)^2*s34*
(s34+s45))+(5*(-s15+s23)^3)/(6*s34*(-s12-s15+s34)*
(s34+s45))-(s23*(s15+2*s23-s45))/(6*s12*(s34+s45))+
(s15^2*s23^2*(15*s15+8*s23))/(12*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45))-
(s15*s23*(5*s15^2+56*s15*s23+16*s23^2))/(12*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))+
(s23*(18*s15^2+67*s15*s23+8*s23^2))/(12*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))-(s23*(14*s15+23*s23-19*s45))/
(6*(s12-s34-s45)*(s34+s45))-
(5*s23^3)/(12*s34*(-s12+s34+s45)^2)+(5*s15^3*s23^3)/
(12*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(5*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(5*s15*s23^3)/(4*(s12+s15-s34)*s34*(-s12+s34+s45)^2)-
(5*s15^2*s34^4)/(12*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+(5*s15*s34^4)/(12*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(-67*s23^2+62*s23*s34-60*s34^2))/(72*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15*(-60*s15*s23+47*s23^2-68*s23*s34+
29*s34^2))/(72*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(29*s23^2-30*s23*s34+30*s34^2))/(72*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(-3*s23^2-11*s34^2+
4*s23*(5*s15+3*s34-5*s45))/(24*(-s12+s34+s45)^2)+
s23^3/(6*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s23^3)/(6*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15*s34^3)/(12*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15*s34^3*(-2*s15+s34))/
(12*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s34^3*(-s15+s34))/(12*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^4*s23^3)/(12*(s12+s15-s34)^3*
(s34+s45)^2*(-s12+s34+s45)^2)+(5*s15^3*s23^2*(s15+2*s23))/
(6*(s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(12*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)-(5*s15^3*s23^3)/
(12*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)+
(5*s15^2*s23^2*(4*s15+3*s23))/(12*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)-(5*s15*s23*(s15^2+4*s15*s23+s23^2))/
(4*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)+
(25*s23-7*s34)/(24*(-s12+s34+s45))-
(5*s23^3)/(3*s34^2*(-s12+s34+s45))+(5*s15^3*s23^3)/
(3*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(5*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(5*s23^2)/(2*s34*(-s12+s34+s45))+(5*s15^2*s23^2*(-3*s15+2*s23))/
(12*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(5*s15*s23^3)/(3*(s12+s15-s34)^2*s34*(-s12+s34+s45))-
(5*s23^2*(9*s15+2*s23))/(12*s34*(-s12-s15+s34)*
(-s12+s34+s45))-(5*s15^2*s34^4)/(6*(s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45))+(5*s15*s34^4)/
(6*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(5*s15*s34^3*(2*s15+s34))/(6*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45))-(5*s34^3*(4*s15+s34))/(12*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+(s34^2*s45^2*(4*s34+s45))/
(24*s15*(s12+s15-s34)^3*(s23-s45))+(s34^2*s45^2*(4*s34+s45))/
(24*s15*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*s45^2*(6*s34+s45))/(12*s15*(s12+s15-s34)^2*(s23-s45))+
(s34*s45^2*(6*s34+s45))/(12*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(s45^2*(12*s34+s45))/(24*s15*(s12+s15-s34)*
(s23-s45))+(s45^2*(12*s34+s45))/(24*s15*(s12+s15-s34)*
(s15-s23+s45))+(s15^2*s45^2*(7*s15+4*s45))/
(24*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(5*s15*(5*s15-13*s23+4*s45))/(6*(-s12-s15+s34)*(s34+s45))-
(3*s23+5*s45)/(18*(s12-s45))+(s34*s45*(8*s23-3*s34+8*s45))/
(72*s15*(s12+s15-s34)^2)+(6*s15+25*s23+66*s34+32*s45)/
(144*(s12+s23-s45))+(55*s15-16*s23-282*s34+50*s45)/
(144*(s12+s15-s34))+s45^2/(6*s15*s23-6*s15*s45)-
(s34*(s15-2*s45)+s15*s45)/(12*(-s15+s23)*(s12+s15-s34))-
(5*s15*(7*s15^2-13*s15*s23+4*s23^2+6*s15*s45-4*s23*s45))/
(4*(s12+s15-s34)^2*s34)+
(5*s34*(3*s15^2+2*s15*s34+2*s15*s45-s34*s45))/
(6*(-s12-s15+s34)*(s23+s34)^2)+
(439*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(432*(s12+s23-s45)^3)+(s34*(s15+s45)*(-129*s15*s34+
409*s15*s45+236*s34*s45-28*s45^2))/(144*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s15^2-6*s15*s34+33*s34^2-7*s15*s45+
149*s34*s45-3*s45^2)/(72*(s12+s15-s34)*(s12+s23-s45))-
(s45^2*(9*s15^2+10*s15*s45+s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-
(5*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/(6*s12*(s34+s45)^2)-
(5*s23*(6*s15^2+20*s15*s23+4*s23^2-7*s15*s45-12*s23*s45+
8*s45^2))/(12*(s12-s34-s45)*(s34+s45)^2)-
(5*s15*(6*s15^2-14*s15*s23+38*s23^2+16*s15*s45-39*s23*s45+
10*s45^2))/(12*(-s12-s15+s34)*(s34+s45)^2)+
(45*s15*s23+45*s15*s45+34*s45^2)/(24*(s12+s15-s34)*
(s12-s45))+(5*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(6*(s12+s15-s34)*(s12-s45)^2)+
(5*(s15*(35*s15^2-66*s15*s23+12*s23^2)+s15*(78*s15-59*s23)*
s45+65*s15*s45^2+18*s45^3))/(12*(s12+s15-s34)^2*
(s34+s45))-(2*s15*s23*(39*s15+5*s23)+5*s15*(14*s15+15*s23)*
s45+106*s15*s45^2+44*s45^3)/(24*(s12+s15-s34)^2*
(s12-s45))-(5*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+
s15*(s15+2*s23)*s45^2+2*s15*s45^3+s45^4))/
(6*(s12+s15-s34)^2*(s12-s45)^2)+
(5*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^3*(s12-s45)^2)-
(5*(2*s15^2*(6*s15^2-18*s15*s23+23*s23^2)+
s15*(61*s15^2-113*s15*s23+27*s23^2)*s45+
2*s15*(51*s15-40*s23)*s45^2+69*s15*s45^3+16*s45^4))/
(12*(s12+s15-s34)^2*(s34+s45)^2)-
(5*(s15^2*(25*s15^2-45*s15*s23+12*s23^2)+13*s15^2*(7*s15-6*s23)*
s45+13*s15*(11*s15-3*s23)*s45^2+103*s15*s45^3+28*s45^4))/
(12*(s12+s15-s34)^3*(s34+s45))+
(3*s15^2*s23*(37*s15+10*s23)+5*s15^2*(19*s15+45*s23)*s45+
18*s15*(12*s15+5*s23)*s45^2+171*s15*s45^3+50*s45^4)/
(72*(s12+s15-s34)^3*(s12-s45))+
(5*(-(s15^2*s23^2*(2*s15+3*s23))+2*s15^2*(s15^2-3*s15*s23+
4*s23^2)*s45+s15*(7*s15^2-13*s15*s23+3*s23^2)*s45^2+
s15*(9*s15-7*s23)*s45^3+5*s15*s45^4+s45^5))/
(2*(s12+s15-s34)^2*(s34+s45)^3)+
(5*(2*s15^3*(s15^2-3*s15*s23+3*s23^2)+
3*s15^2*(5*s15^2-9*s15*s23+3*s23^2)*s45+
4*s15^2*(10*s15-9*s23)*s45^2+5*s15*(10*s15-3*s23)*s45^3+
30*s15*s45^4+7*s45^5))/(4*(s12+s15-s34)^3*(s34+s45)^2)-
(5*(-(s15^3*s23^3)+s15^3*(s15^2-3*s15*s23+3*s23^2)*s45+
s15^2*(5*s15^2-9*s15*s23+3*s23^2)*s45^2+s15^2*(10*s15-9*s23)*
s45^3+s15*(10*s15-3*s23)*s45^4+5*s15*s45^5+s45^6))/
(2*(s12+s15-s34)^3*(s34+s45)^3)+(3*s45^2+4*s34*(s15+s45))/
(24*(s12+s15-s34)*(s23-s45))-
(5*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
(3*(s12+s15-s34)^3*s34^2)-
(5*s34*(3*s34^2*s45^2+s34^3*(-s15+s45)-3*s15*s34*s45*
(s15+s45)+s15^2*(s15+s45)^2))/(6*(s12+s15-s34)^3*
(s23+s34)^2)+(5*s15^2*(6*s23^2+2*s15*(s15+s45)-
3*s23*(2*s15+s45)))/(3*(s12+s15-s34)^2*s34^2)-
(5*(10*s15*s34+2*s34^2+s15*(3*s15+2*s45)))/
(12*(-s12-s15+s34)*(s23+s34))+
(439*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(144*(s12+s15-s34)*(s12+s23-s45)^3)+
(-s34^2+2*s15*s45+s34*(s15+5*s45))/(24*(s12+s15-s34)*
(-s15+s23+s34))-(12*s15^2+139*s23^2-12*s34^2+28*s15*s45+
199*s34*s45+10*s45^2+2*s23*(6*s15+6*s34+5*s45))/
(144*(s12+s23-s45)^2)+(5*s15^2*(15*s15^2+12*s23^2+
25*s15*s45+12*s45^2-3*s23*(9*s15+8*s45)))/
(12*(s12+s15-s34)^3*s34)+(-284*s15^2-4*s23^2+231*s15*s34-
45*s34^2-551*s15*s45+47*s34*s45-310*s45^2+
s23*(78*s15-7*s34+22*s45))/(72*(s12+s15-s34)^2)+
(s45*(s34^3-s15^2*(s15+2*s45)+s15*s34*(3*s15+14*s45)-
s34^2*(3*s15+25*s45)))/(12*(s12+s15-s34)^3*
(-s15+s23+s34))+(-6*s45*(-2*s15+s45)+
s34*(24*s15+125*s45))/(144*(s12+s15-s34)*(-s15+s23-s45))+
(s45*(-2*s45*(3*s15+7*s45)+s34*(181*s15+574*s45)))/
(144*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*(-397*s15^3-345*s15^2*s45+54*s15*s45^2+2*s45^3+
s34^2*(22*s15+46*s45)+s34*(66*s15^2+6*s15*s45-42*s45^2)))/
(144*(s12+s15-s34)^3*(s15-s23+s45))+
(4*s15*s45*(s15+s45)+3*s34^2*(s15+3*s45)+
s34*(s15^2-13*s15*s45-5*s45^2))/(24*(-s15+s23)*
(s12+s15-s34)^2)+(12*s34^3*(-5*s15+3*s45)-
6*s45^3*(9*s15+8*s45)+s34^2*s45*(-439*s15+376*s45)+
s34*s45*(463*s15^2+495*s15*s45-4*s45^2))/(144*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(5*(s34^4-4*s34^3*(-s15+s45)-
6*s34^2*s45*(-s15+s45)-s15^2*(s15+s45)^2+
4*s15*s34*(-s15^2+s45^2)))/(12*(s12+s15-s34)^3*(s23+s34))+
(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+s23^2*(-3*s15+s45)-
2*s23*(3*s15^2-2*s15*s45+s45^2)))/(6*s12*(s34+s45)^3)+
(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+s23^2*(-3*s15+s45)-
2*s23*(3*s15^2-2*s15*s45+s45^2)))/(3*(s12-s34-s45)*
(s34+s45)^3)-(5*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(12*(s34+s45)^2*(-s12+s34+s45)^2)+
(5*s23*(s23^2-4*s23*(-2*s15+s45)+3*(s15^2-s15*s45+s45^2)))/
(12*(s34+s45)*(-s12+s34+s45)^2)-
(5*(-(s34^2*(-2*s15+s45))+s34*(11*s15^2-3*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2)))/(12*(s12+s15-s34)^2*
(s23+s34))+(5*s34*(s34^2*s45+s34*(s15^2-4*s15*s45-
2*s45^2)+s15*(3*s15^2+4*s15*s45+s45^2)))/
(6*(s12+s15-s34)^2*(s23+s34)^2)+
(5*s15*(-3*s23^3+s45*(s15+s45)^2+s23^2*(-6*s15+7*s45)-
s23*(s15^2+2*s15*s45+5*s45^2)))/(2*(-s12-s15+s34)*
(s34+s45)^3)+(60*s34^4*(-s15+s45)+6*s34*s45^3*
(3*s15+4*s45)+s34^2*s45^2*(451*s15+34*s45)+
6*s45^3*(3*s15^2+8*s15*s45+4*s45^2)+
12*s34^3*(5*s15^2-5*s15*s45+6*s45^2))/(144*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(9*s15*s34*s45*(s15+s45)-
s15^2*s45*(2*s15+5*s45)+s34^3*(3*s15+5*s45)-
s34^2*(3*s15^2+12*s15*s45+7*s45^2))/(24*(-s15+s23)*
(s12+s15-s34)^3)+(s45^2*(3*s15+2*s45)+
4*s34^2*(4*s15+5*s45)+s34*(-3*s15^2+s15*s45+10*s45^2))/
(24*(s12+s15-s34)^2*(s23-s45))+
(132*s34^3+12*s34^2*(8*s15+11*s45)+
s34*(12*s15^2+139*s15*s45-102*s45^2)-
2*s45*(-11*s15^2+39*s15*s45+11*s45^2))/(144*(s12+s15-s34)^2*
(s12+s23-s45))+(60*s34^4+12*s34^3*(5*s15+4*s45)+
s34*s45*(463*s15^2+90*s15*s45-4*s45^2)+
6*s45^2*(6*s15^2+11*s15*s45+s45^2)-
6*s34^2*(30*s15^2-36*s15*s45+13*s45^2))/(144*(s12+s15-s34)^3*
(s12+s23-s45))+(-2*s34^3+5*s15*s45^2+
4*s34^2*(s15+6*s45)-s34*(2*s15^2+7*s15*s45+23*s45^2))/
(24*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^2*((s15+s45)^2*(-415*s15+14*s45)+
s34*(46*s15^2+74*s15*s45+34*s45^2)))/(144*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(-18*s34^2*(-s15+7*s45)-
2*s45*(6*s15^2+12*s15*s45+s45^2)+
s34*(-210*s15^2+235*s15*s45+36*s45^2))/(144*(s12+s15-s34)^2*
(-s15+s23-s45))+(12*s15^3+12*s34^3+40*s15^2*s45+
44*s15*s45^2+34*s45^3-2*s34^2*(6*s15+337*s45)+
s34*(-12*s15^2+147*s15*s45+608*s45^2))/(144*(s12+s15-s34)*
(s12+s23-s45)^2)+(12*s34^3*(s15+s45)+
s15*s45^2*(7*s15+3*s45)+s34^2*(-11*s15^2+3*s15*s45+7*s45^2)+
s34*(-s15^3+7*s15*s45^2+2*s45^3))/(24*(s12+s15-s34)^3*
(s23-s45))+(1123*s15^3+72*s15*s23^2+2658*s15^2*s45+
3117*s15*s45^2+1260*s45^3+3*s34^2*(281*s15+s45)-
3*s34*(185*s15^2+11*s15*s45+6*s45^2)+
3*s23*(4*s15*(-18*s15+s45)+s34*(-3*s15+26*s45)))/
(216*(s12+s15-s34)^3)+(-235/(144*s12^2)+
(5*(s15-s23)^2)/(3*s12^2*s34^2)+(5*(-s15+s23))/(2*s12^2*s34)+
(s15^4-2*s15*s34^2*(5*s34-8*s45)+2*s15^2*s34*(6*s34-7*s45)+
3*s34^3*(s34-3*s45)-6*s15^3*(s34-s45))/(24*s12^2*(s15-s23)*
(s12+s15-s34)^3)-s34/(3*s12^2*(s23-s45))+
(5*s34*(-s15+s34)^3)/(12*s12^2*(s12+s15-s34)*
(-s15+s23+s34)^2*(s12+s23-s45))-(5*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*(s12+s23-s45))-
(5*s34*(-s15+s34)^3)/(12*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*(s12+s23-s45))+(10*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))-
(15*s15*s23^2)/(2*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(5*(3*s15-2*s34)*s34^3)/(6*s12^2*(s12+s15-s34)*(s23+s34)^2*
(s12-s34-s45))+(5*s34^2*(-9*s15+5*s34))/
(12*s12^2*(s12+s15-s34)*(s23+s34)*(s12-s34-s45))+
(-24*s15^2+268*s15*s34-165*s34^2+12*s23*(-7*s15+s34))/
(72*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(6*s15^3+3*(8*s23-21*s34)*s34^2+2*s15*s34*(6*s23+145*s34)-
s15^2*(102*s23+233*s34))/(72*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(s15*((s15-s34)^2*(-9*s15+88*s34)+
12*s23*(8*s15^2-2*s15*s34-3*s34^2)))/
(72*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(9*s15+13*s23-28*s34-13*s45)/(24*s12^2*(s12-s34-s45))+
(s15^3*s23*(2*s15+s23))/(6*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15^2*s23*(7*s15+3*s23))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s23*(3*s15+s23))/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(5*s15*(s15-s34)^3*s34^2)/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(5*(s15-s34)^2*s34^2*(-4*s15+s34))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(5*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(5*(s15-s34)^2*s34*(-2*s15^2+s34^2))/(12*s12^2*
(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(5*s34*(12*s15^2-12*s15*s34+s34^2))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(5*s34*(4*s15^3-6*s15^2*s34+s15*s34^2+s34^3))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s34*(s12-3*s15+s34-s45))/(6*s12^2*(s23+s34)^2)+
s34/(6*s12^2*s45)+(5*s34*(-s15+s34)^3)/
(12*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*s45)-
(5*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
s45)-(5*s34*(-s15+s34)^3)/(12*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34)*s45)+(s34*(-139*s15+13*s23+84*s34))/
(72*s12^2*(s12+s15-s34)*s45)-
(s15*s34*(10*s23^2+55*(s15-s34)^2+23*s23*(-s15+s34)))/
(72*s12^2*(s12+s15-s34)^3*s45)+
(s34*(152*s15^2+10*s23^2+13*s23*s34+42*s34^2-
2*s15*(18*s23+97*s34)))/(72*s12^2*(s12+s15-s34)^2*s45)+
(s15*(s15-s34)^3*s34)/(6*s12^2*(s12+s15-s34)^3*(s23-s45)*
s45)-(s15*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)^2*
(s23-s45)*s45)+(s15*(s15-s34)*s34)/(2*s12^2*(s12+s15-s34)*
(s23-s45)*s45)+(5*(2*s15+s23-2*s34)*s34)/
(12*s12^2*(s12+s23-s45)*s45)-(5*s34*(-s15+s34)^3)/
(12*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)+
(5*(s15-s34)^2*s34)/(4*s12^2*(-s15+s23+s34)*(s12+s23-s45)*
s45)-s45/(9*s12^2*s15)+(s34*s45)/(12*s12^2*s15*(s15-s23))-
(s34*s45)/(3*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(3*s12^2*s15*(s12+s15-s34)^2)+
(s34^2*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(s34^3*s45)/(9*s12^2*s15*(s12+s15-s34)^3)+
(s34^3*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(12*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)-
(5*s34^2*s45)/(6*s12^2*s15*(s23+s34)^2)-(5*s34^3*s45)/
(2*s12^2*s15*(s12+s15-s34)*(s23+s34)^2)-
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)-
(5*s34^5*s45)/(6*s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(5*s34*s45)/(6*s12^2*s15*(s23+s34))-(5*s34^2*s45)/
(12*s12^2*s15^2*(s23+s34))+(15*s34^2*s45)/
(4*s12^2*s15*(s12+s15-s34)*(s23+s34))+
(5*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(5*s34^3*s45)/(4*s12^2*s15^2*(s12+s15-s34)*(s23+s34))+
(25*s34^4*s45)/(12*s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(5*s34^4*s45)/(4*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))-
(5*s34^5*s45)/(12*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
(s15*s45)/(24*s12^2*(-s15+s23)*(-s15+s23+s34))+
(s15^4*s45)/(24*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(-s15+s23+s34))-(s15^3*s45)/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(-s15+s23+s34))+
(s15^2*s45)/(8*s12^2*(-s15+s23)*(s12+s15-s34)*
(-s15+s23+s34))-(17*s34*s45)/(24*s12^2*s15*
(-s15+s23+s34))+(5*s34^2*s45)/(12*s12^2*s15^2*
(-s15+s23+s34))-(27*s34^2*s45)/(8*s12^2*s15*(s12+s15-s34)*
(-s15+s23+s34))-(37*s34^3*s45)/(8*s12^2*s15*
(s12+s15-s34)^2*(-s15+s23+s34))+(5*s34^3*s45)/
(4*s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))-
(47*s34^4*s45)/(24*s12^2*s15*(s12+s15-s34)^3*
(-s15+s23+s34))+(5*s34^4*s45)/(4*s12^2*s15^2*
(s12+s15-s34)^2*(-s15+s23+s34))+(5*s34^5*s45)/
(12*s12^2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(439*(s15-s34)^2*s34^2*s45^2)/(432*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(5*s45^3)/(24*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-s45^4/(6*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(s23*(-4*s15+s45))/
(6*s12^2*(s12-s45)*(s12-s34-s45))+(s45^4*(s15+s45))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45)^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(5*s15^2*(3*s15-6*s23+s45))/
(3*s12^2*(s12+s15-s34)*s34^2)-(5*s15^4*(s15-2*s23+s45))/
(3*s12^2*(s12+s15-s34)^3*s34^2)+
(421*(s15-s34)^2*s34^2*(s15+s45)^2)/(432*s12^2*
(s12+s15-s34)^3*(s15-s23+s45)^3)+
(s15^2*(s15-s34)^2*s34^2)/(24*s12^2*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*(s15-s34)*s34^2)/(12*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*s34^2)/(24*s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-
(s15*s34)/(12*s12^2*(s15-s23)*(s15-s23+s45))+
(s15^2*(s15-s34)^2*s34)/(24*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(5*s15-4*s34)*s34)/
(24*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34*(2*s15^2-3*s15*s34+s34^2))/(12*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(5*s45*(s15-s23+s45)^2)/(2*s12^2*(s34+s45)^3)-
(5*(s15-s23)^2)/(6*s12^2*s34*(s34+s45))+(5*s15^3*(s15-s23)^2)/
(6*s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(5*s15^2*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^2*s34*
(s34+s45))+(5*s15*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)*s34*
(s34+s45))-(5*s15*s23*(s15+s23))/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))-(5*s15^4*s23^2)/
(12*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(5*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^
2)-(5*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*s34*
(-s12+s34+s45)^2)+(5*s34^3)/(12*s12^2*(s23+s34)*
(-s12+s34+s45)^2)-(5*s15*(s15-s34)^2*s34^3)/
(12*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)-
(5*(3*s15-2*s34)*s34^3)/(12*s12^2*(s12+s15-s34)*(s23+s34)*
(-s12+s34+s45)^2)+(5*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(-29*s23*(s15-s34)^2+30*(s15-s34)^2*s34+
12*s23^2*(3*s15+s34)))/(72*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15*(-12*s23^2*(9*s15+2*s34)+
s34*(-121*s15^2+182*s15*s34-61*s34^2)+
2*s23*(69*s15^2-109*s15*s34+25*s34^2)))/
(72*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(12*s23^2*(9*s15+s34)+s23*(-240*s15^2+262*s15*s34-21*s34^2)+
s34*(209*s15^2-236*s15*s34+57*s34^2))/
(72*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(2*s15^3*s23^2)/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*s23^2)/(s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)-(5*(s15-s34)^2*s34^2*(-4*s15+s34))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(5*s15*s34^2*(-s15+s34)^3)/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s34^2*(2*s15^2-3*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)-(5*s23^2*(-3*s15+s45))/
(12*s12^2*s34*(-s12+s34+s45)^2)+(s23^2*(-3*s15+s45))/
(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))+(20*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))+(5*s15^3*s23*(s15+3*s23))/
(6*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(5*s15^2*s23*(2*s15+9*s23))/(6*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(5*s34^3)/(6*s12^2*(s23+s34)^2*
(-s12+s34+s45))-(5*s15*(s15-s34)^2*s34^3)/
(6*s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))-
(5*s34^2)/(4*s12^2*(s23+s34)*(-s12+s34+s45))+
(5*(s15-s34)^2*s34^2*(3*s15+s34))/(12*s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-
(5*s34^2*(9*s15^2-10*s15*s34+s34^2))/(12*s12^2*
(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(5*s34^3*(3*s15^2-4*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))-(5*s23^2*(-3*s15+s45))/
(3*s12^2*s34^2*(-s12+s34+s45))+(5*s15^3*s23^2)/
(6*s12^2*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45))-
(5*s15^2*s23*(s15+3*s23))/(6*s12^2*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45))-(5*s23*(2*s15+s23-s45))/
(6*s12^2*(s34+s45)*(-s12+s34+s45))-
(5*(-s12+3*s15+s34+s45))/(12*s12^2*(s23+s34))-
(5*s34^2*(-3*s15+3*s34+s45))/(12*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s34^2*(-3*s15+3*s34+s45))/
(12*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))-
(s34^3*s45*(4*s34+s45))/(24*s12^2*s15*(s12+s15-s34)^3*
(s23-s45))-(s34^3*s45*(4*s34+s45))/(24*s12^2*s15*
(s12+s15-s34)^3*(s15-s23+s45))-(s34*s45*(8*s34+s45))/
(8*s12^2*s15*(s12+s15-s34)*(s23-s45))-
(s34*s45*(8*s34+s45))/(8*s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))-(s45*(4*s12+12*s34+s45))/
(24*s12^2*s15*(s23-s45))-(s45*(4*s12+12*s34+s45))/
(24*s12^2*s15*(s15-s23+s45))+(5*s15^3*(3*s15-6*s23+2*s45))/
(3*s12^2*(s12+s15-s34)^2*s34^2)-
(5*s23*(-2*s15+5*s23+2*s45))/(12*s12^2*s34*(-s12+s34+s45))-
(5*s34*(-6*s15+5*s34+2*s45))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s45^3*(7*s15+3*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(s15-3*s34+3*s45)/(24*s12^2*(-s15+s23))-
(s34^2*s45*(16*s34+3*s45))/(24*s12^2*s15*(s12+s15-s34)^2*
(s23-s45))-(s34^2*s45*(16*s34+3*s45))/(24*s12^2*s15*
(s12+s15-s34)^2*(s15-s23+s45))+
(5*(5*s15-5*s23+4*s45))/(6*s12^2*(s34+s45))+
(s12+6*s45)/(24*s12^2*(-s15+s23+s34))-
(5*s15^2*(10*s15-13*s23+6*s45))/(3*s12^2*(s12+s15-s34)^2*
s34)+(s34*(15*s15-24*s34+10*s45))/(24*s12^2*(s12+s15-s34)*
(s23-s45))+(5*s15^3*(17*s15-24*s23+16*s45))/
(12*s12^2*(s12+s15-s34)^3*s34)+(182*s15+164*s23-127*s34+
17*s45)/(144*s12^2*(s12+s23-s45))+(62*s12+29*s34+48*s45)/
(216*s12^2*(s15-s23+s45))+(146*s15-103*s23-31*s34+
168*s45)/(24*s12^2*(s12+s15-s34))-
(s15^2-2*s15*s34+s34^2+5*s15*s45-23*s34*s45)/
(8*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(s15^2-4*s15*s34+3*s34^2+4*s15*s45-5*s34*s45)/
(8*s12^2*(s15-s23)*(s12+s15-s34))+
(421*s34*(-s15+s34)*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(216*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(421*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(432*s12^2*(s15-s23+s45)^3)+(-928*s15^2-856*s23^2+
381*s23*s34+94*s34^2+s15*(-892*s23+834*s34-78*s45)+
387*s23*s45+369*s34*s45)/(432*s12^2*(s12+s23-s45)^2)+
(-918*s15^2-23*s34^2+s15*(690*s23+293*s34-2364*s45)-
28*s23*(s34-15*s45)+333*s34*s45-1245*s45^2)/
(72*s12^2*(s12+s15-s34)^2)-(s15*s34)/
(s12^2*(6*s23*s45-6*s45^2))-(5*s45*(s15+s45)*
(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^3)-
(s45^3*(9*s15^2+10*s15*s45+s45^2))/(24*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-(5*s45*(s23^2+s23*s45+s45^2))/
(18*s12^2*(s12+s15-s34)*(s12-s45)^2)-
(5*(3*s15^2-6*s15*s23+3*s23^2+8*s15*s45-8*s23*s45+5*s45^2))/
(6*s12^2*(s34+s45)^2)+((s15-s34)^2*s34*(-412*s15^2+
60*s15*s34-391*s15*s45+51*s34*s45+21*s45^2))/
(216*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(243*s15^2+72*s15*s34-74*s34^2-234*s15*s45+624*s34*s45+
30*s45^2)/(432*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(5*(51*s15^2-58*s15*s23+13*s23^2+94*s15*s45-44*s23*s45+
49*s45^2))/(12*s12^2*(s12+s15-s34)*(s34+s45))+
(5*(2*s15^3*(s15-s23)^2+s15^2*(17*s15^2-22*s15*s23+5*s23^2)*
s45+16*s15^2*(3*s15-2*s23)*s45^2+2*s15*(31*s15-7*s23)*
s45^3+38*s15*s45^4+9*s45^5))/(4*s12^2*(s12+s15-s34)^3*
(s34+s45)^2)+(439*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(216*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(5*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(5*s15*(29*s15+8*(-4*s23+s45)))/(12*s12^2*(s12+s15-s34)*
s34)-(5*s45*(s45^2+s15*(s23+s45))^2)/
(18*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(5*s34*(2*s15^2-2*s34*s45+s15*(-2*s34+s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34)^2)+
(-36*s23^2+s15*(131*s23-118*s34)-51*s23*(2*s34+s45)+
57*s34*(2*s34+s45))/(72*s12^2*(-s12+s34+s45)^2)+
(s34*(-3*s15^2+4*s34*(-3*s34+s45)+s15*(15*s34+s45)))/
(12*s12^2*(s12+s15-s34)^2*(s23-s45))+
(5*s34*(s34^4-2*s34^3*(s15-2*s45)-6*s15*s34^2*s45-
s15^3*(s15+s45)+2*s15^2*s34*(s15+2*s45)))/
(6*s12^2*(s12+s15-s34)^3*(s23+s34)^2)-
(s34*(s15^3+8*s34^3-2*s15*s34*(-3*s15+s45)-
s34^2*(15*s15+2*s45)))/(24*s12^2*(s12+s15-s34)^3*
(s23-s45))+(5*(2*s15^2+s15*s45-s34*(2*s34+3*s45)))/
(4*s12^2*(s12+s15-s34)*(s23+s34))-
(5*(3*s34^4+2*s15*s34^2*(3*s15-5*s45)+5*s15^2*s34*s45-
s15^3*(s15+s45)+2*s34^3*(-4*s15+5*s45)))/
(12*s12^2*(s12+s15-s34)^3*(s23+s34))+
(-3*s34^3+7*s34^2*(s15+s45)+s15^2*(s15+5*s45)-
s15*s34*(5*s15+9*s45))/(8*s12^2*(-s15+s23)*(s12+s15-s34)^
2)+(5*s34*(4*s15^3-9*s15*s34*s45+s15^2*(-6*s34+3*s45)+
s34^2*(2*s34+9*s45)))/(6*s12^2*(s12+s15-s34)^2*
(s23+s34)^2)-(5*(4*s15^3+3*s15^2*s45-
12*s15*s34*(s34+s45)+2*s34^2*(4*s34+9*s45)))/
(12*s12^2*(s12+s15-s34)^2*(s23+s34))+
(-5*s34^3+15*s34^2*(s15+10*s45)+s15^2*(5*s15+12*s45)-
3*s15*s34*(5*s15+28*s45))/(24*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(-564*s15^2+155*s34^2+516*s34*s45+
30*s45^2-6*s15*(107*s34+39*s45))/(432*s12^2*(s12+s15-s34)*
(s12+s23-s45))-(2*s34^4+s15^3*(2*s15+3*s45)-
8*s15^2*s34*(s15+4*s45)+6*s15*s34^2*(2*s15+13*s45)-
s34^3*(8*s15+87*s45))/(24*s12^2*(s12+s15-s34)^3*
(-s15+s23+s34))+(s45*(-491*s12-880*s34+42*s45)+
s15*(-52*s34+88*s45))/(432*s12^2*(s15-s23+s45)^2)+
((-s15+s34)*(s34^2*(188*s15-185*s45)+s15*(403*s15-42*s45)*
s45-6*s34*(266*s15^2+263*s15*s45-21*s45^2)))/
(432*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-45*s15^2*(16*s34-7*s45)+3*s34*s45*(-389*s34+42*s45)+
4*s15*(4*s34^2+43*s34*s45-21*s45^2))/(432*s12^2*
(s12+s15-s34)*(s15-s23+s45)^2)+
(421*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(432*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(439*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(432*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(5*s45*(3*(s15+s45)^3+s23^2*(3*s15+s45)-
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(2*s12^2*(-s12-s15+s34)*
(s34+s45)^3)+(473*s15^3-45*s34^3+327*s34^2*s45+
66*s34*s45^2+45*s45^3+6*s15^2*(10*s34+21*s45)-
s15*(488*s34^2+480*s34*s45+3*s45^2))/(216*s12^2*
(s12+s15-s34)^2*(s12+s23-s45))+
(-99*s34^3+2*s34^2*(67*s15+186*s45)+
s15*(-305*s15^2+126*s15*s45-3*s45^2)+
6*s34*(45*s15^2-59*s15*s45+5*s45^2))/(216*s12^2*
(s12+s15-s34)^2*(s15-s23+s45))+
(16*s15*s23-5*(2*s23^2+5*s23*s45+5*s45^2))/
(24*s12^2*(s12+s15-s34)*(s12-s45))+
(367*s15^4-2*s15^3*(397*s34+57*s45)+
s15^2*(421*s34^2+372*s34*s45-6*s45^2)+
6*s15*s34*(12*s34^2-79*s34*s45-s45^2)+
6*s34^2*(-11*s34^2+48*s34*s45+5*s45^2))/
(432*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(5*(3*s23^2*(6*s15+5*s45)+(s15+s45)^2*(18*s15+47*s45)-
2*s23*(18*s15^2+49*s15*s45+23*s45^2)))/
(12*s12^2*(-s12-s15+s34)*(s34+s45)^2)+
(964*s15^3+s15^2*(-1359*s34+615*s45)+
s34*(29*s34^2-1797*s34*s45-90*s45^2)+
s15*(366*s34^2+52*s34*s45+78*s45^2))/(432*s12^2*
(s12+s15-s34)*(s12+s23-s45)^2)-
(-24*s15^3*s23+70*s45^4+2*s15*s45^2*(50*s23+79*s45)+
s15^2*(30*s23^2+127*s23*s45+88*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(5*(36*s15^3+s45^2*(-14*s23+45*s45)+s15^2*(-46*s23+108*s45)+
s15*(13*s23^2-69*s23*s45+120*s45^2)))/
(6*s12^2*(s12+s15-s34)^2*(s34+s45))+
(-475*s15^4-504*s34^4+s34^3*(1447*s15-1007*s45)-
523*s15^3*s45-48*s15^2*s45^2+72*s45^4+
s15*s34*(1389*s15^2+2299*s15*s45+156*s45^2)-
s34^2*(1857*s15^2+769*s15*s45+162*s45^2))/
(432*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-60*s15^2*s23+5*s45^2*(10*s23+29*s45)+
s15*(60*s23^2+202*s23*s45+163*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))-
(5*(31*s15^4+49*s45^4+4*s15*s45^2*(-14*s23+43*s45)+
s15^3*(-42*s23+130*s45)+s15^2*(13*s23^2-94*s23*s45+
224*s45^2)))/(12*s12^2*(s12+s15-s34)^3*(s34+s45))+
(546*s15^3-14*s23*s34^2+4*s34^3+14*s34^2*s45-420*s34*s45^2+
790*s45^3+s15^2*(-381*s23-260*s34+2228*s45)+
2*s15*(5*s34^2+4*s23*(s34-105*s45)-311*s34*s45+1276*s45^2))/
(72*s12^2*(s12+s15-s34)^3)+
(5*s45*(3*(s15+s45)^4+s15*s23^2*(3*s15+2*s45)-
s23*(6*s15^3+14*s15^2*s45+9*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^3)-
(5*(6*s15*s23^2*(3*s15+5*s45)+2*(s15+s45)^3*(9*s15+32*s45)-
s23*(36*s15^3+148*s15^2*s45+142*s15*s45^2+21*s45^3)))/
(12*s12^2*(s12+s15-s34)^2*(s34+s45)^2)-
(90*s34^5+36*s45^4*(s15+s45)+54*s34^4*(-5*s15+2*s45)+
s34^3*(270*s15^2+241*s15*s45+51*s45^2)-
s34^2*(90*s15^3+806*s15^2*s45+75*s15*s45^2-36*s45^3)+
s34*s45*(457*s15^3+24*s15^2*s45+36*s45^3))/
(216*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-475*s15^4+2*s15^3*(259*s34-57*s45)+
s15^2*(245*s34^2+516*s34*s45-6*s45^2)-
6*s15*(24*s34^3+106*s34^2*s45+25*s34*s45^2+27*s45^3)-
6*(24*s34^4-39*s34^3*s45-2*s34^2*s45^2+3*s34*s45^3+
3*s45^4))/(432*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(439*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(432*s12^2*(s12+s23-s45)^3))*tr5}


projectionMatrix["uubggg","pmppm","Nf0"]=
{{1,1,-3/88,27/88,3/44,15/22,-3/44,1/22,3/22,1/22,0,0,0,0,
0,0,0,0,-1/11,-3/16,0,-3/22,3/8,-3/22,-347/1056,41/176,
-3/8,-19/88,41/176,21/88,-3/44,9/22,9/44,-9/44,-3/44,3/44,
1/88,-1/11,0,31/176,5/44,-3/44,2,6/11,-21/44,7/88,13/88,
-97/88,17/8,-1/11,-7/8,-7/88,-3/11,0,-2/11,1/22,-9/22,-21/44,
3/2,-12/11,65/88,-9/22,-9/44,3/2,-12/11,9/22,3/44,15/22,
-9/44,-9/11,7/88,9/44,-51/88,0,0,6/11,-6/11,-5/44,-1/22,
-1/11,2/33,0,1/11,-1/11,1/66,0,-7/132,-1/11,1/22,1/22,0,
-7/66,-7/44,-25/44,7/44,7/132,23/528,5/528,23/1056,-161/528,
-305/2112,-113/264,5/528,11/32,17/264,-125/176,-13/88,-145/704,
131/528,641/1408,-7/4,53/528,39/176,179/176,493/1056,-65/528,
-23/176,-1/11,81/176,2/11,-97/176,31/528,-71/1056,-207/176,
-949/704,-37/176,133/352,1541/1056,67/528,-1/12,-5/44,-1/48,
73/528,21/11,-5/22,-19/44,119/176,25/16,-829/528,-83/528,13/44,
-17/176,65/88,63/88,-101/176,-35/88,61/264,-35/264,-41/176,
47/176,-403/176,-281/176,123/88,-113/176,-3/16,93/176,13/48,
1/33,-31/88,19/88,25/44,-1/2,-5/22,-37/88,15/88,19/88,-63/176,
-13/176,13/66,-117/176,-19/44,-31/88,-157/88,115/88,-19/16,
21/88,25/44,-37/88,75/44,-5/22,-39/44,7/8,157/176,-89/88,
19/44,-185/88,89/88,17/16,-17/88,7/88,-7/44,-1/88,21/88,81/88,
185/176,-1/11,21/88,1/176,-23/88,-21/11,3/8,19/44,-19/44,
-29/44,29/44,7/44,157/88,-29/44,213/88,-7/44,-229/88,35/44,
-19/11,7/44,5/11,19/44,-25/44,-4/11,4/11,-5/22,131/88,-67/44,
197/88,19/44,-161/88,41/44,-19/11,7/44,167/88,-21/44,131/88,
5/88,145/88,-17/11,17/44,-17/44,-23/44,7/88,-5/88,-35/88,
-7/11,17/22,-7/88,-39/22,1/22,-2/11,-25/176,79/88,-211/176,
-39/176,1/24,7/66,47/132,-17/132,-13/132,-1/12,13/132,-7/220,
1/15,-7/220,-4/165,7/330,-7/1320,0,0,0,0,0,-91/88,0,-2,
1817/31680,-1/2,193/4224,-1009/1056,833/704,-137/1056,-569/2112,
-27/22,89/176,45/44,-95/88,-463/352,4/11,337/264,-185/528,
-25/44,129/88,-135/176,203/176,-27/88,-179/88,39/44,-21/88,
49/44,-61/44,161/88,-23/44,-11/8,25/22,-31/22,201/88,-169/88,
5/11,-5/11,151/176,-73/88,5/66,0,0,0,0,28/11,1385/22,-23/22,
0,-191/528,-601/1056,1349/352,67081/1056,0,689/528,221/132,0,
-4249/66,22461/176,-163/132,0,0,1535/528,-989/528,-215/528,
-323/48,0,-93/176,2045/528,1/2,0,0,0,-3/2,0,0,35423/3168,0,
0,-22629/352,11/4,2759/44,7433/132,-1349/1584,5/4,22093/1056,
-557/264,-751/528,293/264,-293/264,293/132,-1,293/132,0,
-15221/1584,0,889/1056,0,0,0,0,-1355/792,0,-3005/288,
-3125/1056,0,-4951/3168,0,-34379/1056,2069/528,-2069/528,
-2069/264,-2069/264,15/8,-55/12,127/48,16195/528,4325/288,0,0,
5,-16867/264,37079/528,13323/176,-17647/1584,-185/132,-2086/33,
-33817/3168,0,3241/3168},{0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-2,-56,-1,0,-1/2,5/4,-17/12,
-685/12,0,-19/6,0,0,169/3,-673/6,0,0,0,-11/6,11/6,-1/6,
17/6,0,1/6,-23/6,2,0,0,-2,1,0,0,-347/36,0,0,691/12,0,
-169/3,-52,5/9,1/2,-697/36,10/3,11/6,-10/3,10/3,-20/3,-2,
-20/3,0,145/18,0,-3/4,0,0,0,0,7/9,0,55/12,23/12,0,29/36,
0,325/12,-23/6,23/6,23/3,23/3,-55/6,55/6,-17/6,-27,-55/12,0,
0,0,56,-347/6,-103/2,179/18,2,58,355/36,0,-7/4},
{0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-12,0,0,-1/2,1/4,-3/4,-49/4,0,-1,0,0,12,-47/2,0,0,0,
-1/2,1/2,1/2,3/2,0,-1/2,-1/2,0,0,0,0,0,0,0,-9/4,0,0,
47/4,0,-12,-10,1/3,0,-47/12,3/2,1/2,-2,2,-4,0,-4,0,11/6,
0,-1/4,0,0,0,0,1/3,0,55/12,1/4,0,1/12,0,23/4,-1/2,-1/2,
-1,1,0,0,-1/2,-6,-55/12,0,0,0,12,-25/2,-27/2,13/6,0,12,
9/4,0,-7/12},{0,0,0,0,0,0,0,0,0,0,0,0,1,-1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,52,1,0,-1/2,-1/4,19/12,647/12,0,10/3,0,
0,-161/3,641/6,0,0,0,13/6,-13/6,-13/6,-13/6,0,7/6,19/6,-1,
0,0,0,-2,0,0,319/36,0,0,-653/12,0,161/3,50,-10/9,0,
653/36,-11/3,-13/6,11/3,-11/3,19/3,2,22/3,0,-143/18,0,1/4,
0,0,0,0,-8/9,0,55/12,-13/12,0,-1/36,0,-299/12,13/6,-13/6,
-13/3,-13/3,-55/6,-55/6,13/6,26,-55/12,0,0,55/3,-52,325/6,
111/2,-169/18,0,-52,-341/36,0,19/12},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,-1,-24,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1,0,0,0,3/4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1/2,0,0,0,0,0,
3/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-3,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,6,3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,61/240,3,1/8,-7/4,15/8,-3/4,3/16,-21,9/4,3/2,
-3/2,-45/8,3/4,19/4,-21/16,-3/2,3,-3/2,3,-3,-6,9/2,3/2,3,
-3,9,-3,-9,3,-3,3,-6,3,-3,3/2,-9/2,1/2,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,2/15,-1/20,0,0,0,3/10,0,0,-1/5,-1/5,0,
-1/10,-9/10,4/5,2/5,-2/5,-1/5,1/5,0,-4/15,0,0,0,-1/5,4/15,
2,-9/5,0,0,0,0,0,0,0,-4/5,1/5,0,0,-4/5,-11/5,1,-4/5,0,
-4/5,-7/5,3/5,-4/5,6/5,-1/5,1/5,-2/5,-1/5,0,1/5,0,1/5,1/5,
8/5,-8/5,-1/30,-2/15,-4/15,0,0,4/15,-4/15,0,0,0,-2/15,
2/15,2/15,0,4/15,2/5,2/5,-2/5,-2/15,7/60,-1/15,7/60,-1/15,
9/40,-1/3,-13/30,-2/15,2/15,-17/20,1/5,-3/5,4/15,7/30,-11/5,
-1/10,1/10,3/10,-7/15,1/6,2/5,-4/5,3/2,-1/10,-3/5,-1/30,
-1/20,-1/10,-13/20,-4/5,3/5,11/10,-1/30,7/30,1/2,-3/10,-1/6,
9/5,-3/5,7/5,9/10,-3/5,1/10,-1/15,-1/5,1/5,3/5,1/5,-1/5,
1/2,13/30,-3/20,-1/10,-1/4,-11/5,-3/5,-4/5,-9/10,3/10,7/10,
19/15,0,-2/5,1/5,9/5,-8/5,-7/10,-2/5,3/5,1/5,-4/5,-1/10,
8/15,-1,-6/5,-2/5,-11/5,3/5,-1/5,3/5,7/5,-4/5,11/5,-1,2/5,
1/5,1/5,-6/5,1,-7/5,6/5,11/10,-2/5,-2/5,2/5,0,3/5,2/5,
11/10,-1/5,1/5,0,-4/5,-8/5,1,3/5,-7/5,1/5,3/5,-2/5,12/5,
9/5,1,-6/5,-9/5,1/5,-11/5,-4/5,6/5,3/5,-9/5,1/5,3/5,-6/5,
8/5,-3/5,1,2/5,-1/5,1/5,-9/5,-4/5,6/5,-7/5,8/5,3/5,9/5,
-7/5,1,-1,-6/5,-2/5,-1/5,-6/5,-2/5,4/5,-1/5,-24/5,0,0,1/5,
-3/5,-4/5,-1/5,2/15,1/10,2/5,-4/15,2/15,-4/15,4/15,2/25,
16/75,-4/75,-14/75,-4/75,1/75,0,0,0,0,0,-14/5,0,0,
181/1800,13/5,1/80,-31/20,81/40,-53/60,-5/48,1/5,19/30,12/5,
-12/5,-43/20,7/10,11/6,-49/60,-4/5,13/5,-7/5,19/10,-4/5,-3,
6/5,-3/5,8/5,-12/5,13/5,-7/5,-7/5,8/5,-12/5,19/5,-13/5,7/5,
-7/5,17/10,-1,7/30,0,0,0,0,0,-464/15,-14/5,0,28/5,-14/5,
19/45,-1417/45,0,-284/45,0,0,1384/45,-604/9,0,0,0,-58/45,
58/45,58/45,-242/45,0,-184/45,-58/45,106/15,0,0,0,106/15,0,
0,-506/135,0,0,1567/45,0,-1588/45,-196/5,25/27,53/15,
-1636/135,50/9,121/45,-50/9,50/9,-100/9,-212/15,-100/9,0,
638/135,0,2/3,0,0,0,0,121/135,0,-154/3,29/45,0,-88/135,0,
667/45,-58/45,58/45,116/45,116/45,77/3,77/3,-58/45,-232/15,
154/3,0,0,-154/3,464/15,-290/9,-298/5,754/135,0,464/15,
155/27,0,-31/15},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,1/6,-1/2,0,23/72,1/12,0,0,1/12,0,0,0,0,0,0,0,
-1/6,0,0,-1/12,-1/6,0,0,0,0,-1/6,-1/6,7/6,-19/6,1/3,-1/6,
1/6,0,0,2/3,-2/3,0,0,0,0,-11/6,0,0,0,0,0,0,0,0,0,
-1/6,0,1/2,0,0,0,0,0,0,0,-2/9,0,0,0,-2/9,0,1/9,0,0,
0,0,2/9,1/3,1/3,-1/3,-1/9,-1/18,1/36,1/72,-1/36,7/72,17/18,
1/36,-5/24,-1/36,17/12,1/6,1/48,-17/36,-17/32,-1/3,1/36,
-1/12,1/12,-19/72,-1/36,5/12,1/3,3/4,-1/6,-5/12,-1/36,-1/72,
-1/4,-5/48,-5/12,5/24,25/72,-1/36,1/18,1/6,-1/36,-7/36,-9/2,
1/3,1/3,-17/12,-17/12,41/18,5/36,-1/3,-1/12,-5/6,-1/2,5/12,
1/3,1/9,5/18,-1/12,-1/6,61/12,17/12,-15/8,-1/12,1/4,-5/12,
-13/18,-1/9,1/6,-1/6,2/3,-2/3,-1/6,1/6,1/2,-1/6,-1/4,1/12,
-2/9,5/4,1/3,1/6,19/6,-7/6,17/12,-1/2,-1/3,1/6,-3,1/3,3/2,
1/6,-1/12,-1/6,1/6,-1/6,1/6,5/12,-1/6,-1/6,1/3,1/6,-1/2,
-5/2,-23/12,1/3,-1/2,-1/12,-1/6,4,-1/2,-1/3,-2/3,2/3,-2/3,
-1/3,-19/6,2/3,-7/2,1/3,25/6,1/3,-2/3,-1/3,-2/3,-1/3,-2/3,
1/3,-1/3,-2/3,-17/6,4/3,-17/6,-1/3,17/6,1/3,-2/3,-1/3,-29/6,
0,-17/6,1/6,-19/6,8/3,1/3,-1/3,-1/3,-1/6,-1/6,-1/6,1/3,
-1/3,1/6,2,-2/3,8/3,1/12,-5/3,1/12,5/12,1/18,-1/18,-5/9,
-1/9,1/9,-1/9,-1/9,1/15,-2/45,1/15,-2/45,-2/45,1/90,0,0,0,
0,0,7/6,0,0,133/2160,1/3,113/288,-35/72,19/48,-7/72,-5/72,
2,-3/2,1,-2/3,8/3,1/6,-77/36,5/9,-1/6,1/2,-1/4,-23/12,1/2,
23/6,-3/2,1/2,2/3,-2/3,-17/6,2/3,13/6,1/3,-1/3,-7/2,25/6,
1/3,-1/3,5/12,5/3,1/18,0,0,0,0,0,-98/3,0,0,-19/36,19/72,
-133/72,-745/24,0,-19/36,-17/9,0,98/3,-2333/36,7/9,0,0,
-19/12,5/12,19/12,95/36,0,-19/36,-5/12,0,0,0,0,0,0,0,
-137/24,0,0,2333/72,0,-277/9,-263/9,19/108,0,-2333/216,19/18,
17/36,-19/18,19/18,-19/9,0,-19/9,0,571/108,0,-19/72,0,0,0,
0,19/54,0,1045/216,5/24,0,125/216,0,1081/72,-5/12,5/12,5/6,
5/6,0,0,-5/12,-535/36,-1045/216,0,0,0,535/18,-395/12,
-1135/36,605/108,-1/9,292/9,127/24,0,-91/216},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-23/2,0,0,-1/2,1/4,-1/3,-125/12,0,-1/12,-1,0,32/3,
-131/6,-1/2,0,0,1/3,2/3,-1/3,2/3,0,1/3,-2/3,0,0,0,0,0,
0,0,-79/36,0,0,131/12,0,-32/3,-10,1/36,0,-131/36,1/6,1/6,
-1/6,1/6,-1/3,0,-1/3,0,67/36,0,-1/4,0,0,0,0,1/18,0,
55/12,1/3,0,5/18,0,77/12,-2/3,2/3,4/3,4/3,0,0,-2/3,-23/4,
-55/12,0,0,0,23/2,-38/3,-10,77/36,0,23/2,25/18,0,-1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-36,-1,0,1/2,-1/4,-9/4,-149/4,0,-3/2,0,0,37,-145/2,0,
0,0,-3/2,3/2,3/2,5/2,0,-3/2,-3/2,0,0,0,2,1,0,0,-25/4,
0,0,147/4,0,-37,-32,1/3,-1/2,-145/12,2,3/2,-2,2,-4,-2,
-4,0,11/2,0,-1/4,0,0,0,0,2/3,0,-55/12,3/4,0,1/12,0,
69/4,-3/2,3/2,3,3,55/6,55/6,-3/2,-18,55/12,0,0,-55/3,36,
-75/2,-69/2,13/2,0,36,83/12,0,-11/12},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1,55/2,0,0,0,0,1/2,59/2,0,3/2,0,0,-59/2,59,-1/2,0,0,
1,-1,-2,-1,0,2,1,0,0,0,0,0,0,0,59/12,0,0,-59/2,0,
59/2,29,-1/2,0,59/6,-3,-3/2,3,-3,6,0,6,0,-53/12,0,0,0,
0,0,0,-5/6,0,0,1/2,0,1/3,0,-55/4,-1,1,2,2,-55/6,0,
-1/2,59/4,0,0,0,55/6,-57/2,31,38,-19/4,2,-49/2,-59/12,0,
5/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,-12,0,0,1/2,-1/4,-3/4,-49/4,0,0,0,0,12,-47/2,
0,0,0,-1/2,1/2,1/2,3/2,0,-1/2,-1/2,-1,0,0,0,0,0,0,
-9/4,0,0,47/4,0,-12,-10,1/3,-1,-47/12,0,1/2,0,0,0,2,0,
0,11/6,0,1/4,0,0,0,0,1/3,0,55/12,1/4,0,1/12,0,23/4,
-1/2,1/2,1,1,0,0,-1/2,-6,-55/12,0,0,0,12,-25/2,-19/2,
13/6,0,12,9/4,0,-1/12},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,-53/2,0,0,-1/2,1/4,-7/4,-107/4,
0,-1/2,0,0,53/2,-105/2,-1/2,0,0,-3/2,3/2,3/2,5/2,0,-1/2,
-3/2,0,0,0,0,0,0,0,-14/3,0,0,105/4,0,-55/2,-24,1/6,0,
-35/4,1,1,-1,1,-2,0,-2,0,47/12,0,-1/4,0,0,0,0,1/3,0,
55/12,3/4,0,5/12,0,25/2,-3/2,3/2,3,3,0,0,-3/2,-53/4,
-55/12,0,0,0,53/2,-55/2,-43/2,59/12,0,53/2,5,0,-7/12},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-10,0,0,0,0,0,-9,0,0,-2,0,10,-22,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,-2,0,0,10,0,-10,-12,0,0,-11/3,
0,0,0,0,0,0,0,0,5/3,0,0,0,0,0,0,0,0,0,0,0,1/3,0,
6,0,0,0,0,0,0,0,-5,0,0,0,0,10,-12,-12,5/3,0,10,1,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,24,0,0,1,-1/2,2,49/2,0,1/2,0,0,-24,47,0,0,0,
1,-1,-1,-3,0,0,1,0,0,0,0,0,0,0,9/2,0,0,-47/2,0,24,
18,-1/6,0,47/6,-1,-1/2,1,-1,2,0,2,0,-11/3,0,1/2,0,0,0,
0,-1/3,0,-55/6,-1/2,0,-1/2,0,-23/2,1,-1,-2,-2,0,0,1,12,
55/6,0,0,0,-24,25,21,-13/3,0,-24,-29/6,0,1/2},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,-19,-1,0,0,0,0,-20,0,-1,0,0,20,-40,0,0,0,-1,1,
1,0,0,-1,-1,0,0,0,0,0,0,0,-19/6,0,0,41/2,0,-20,-20,
1/3,0,-7,3/2,1,-2,2,-4,0,-4,0,17/6,0,1/2,0,0,0,0,1/3,
0,0,-1/2,0,0,0,9,0,0,0,0,0,0,0,-19/2,0,0,0,0,19,
-20,-21,19/6,0,19,10/3,0,-1/3},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,-72,0,0,-3,3/2,-9/2,
-147/2,0,-3,0,0,72,-141,0,0,0,-3,3,3,9,0,-3,-3,0,0,
0,0,0,0,0,-27/2,0,0,141/2,0,-72,-60,1,0,-47/2,6,3,-6,
6,-12,0,-12,0,11,0,-3/2,0,0,0,0,1,0,55/2,3/2,0,1/2,0,
69/2,-3,3,6,6,0,0,-3,-36,-55/2,0,0,0,72,-75,-69,13,0,
72,27/2,0,-5/2},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,-2,20,0,0,0,0,0,20,0,1,0,0,-20,40,0,
0,0,0,0,-2,0,0,2,0,0,0,0,0,0,0,0,10/3,0,0,-20,0,
20,20,-1/3,0,20/3,-2,-1,2,-2,4,0,4,0,-10/3,0,0,0,0,0,
0,-1/3,0,0,0,0,1/3,0,-8,0,0,0,0,0,0,0,9,0,0,0,0,
-18,18,18,-10/3,0,-20,-11/3,0,2/3},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,0,
0,0,-2,0,1,-2,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1/6,0,0,1,0,-1,-2,0,0,-1/3,0,0,0,0,0,0,0,0,-1/6,0,
0,0,0,0,0,0,0,0,0,0,1/3,0,3/2,0,0,0,0,0,0,0,-1/2,
0,0,0,0,1,-2,0,-1/6,0,-1,-1/2,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
2,0,0,0,0,0,0,0,0,0,-1,-2,0,0,-2,0,0,2,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-1,0,0,2,-1,0,0,0,0,0,0,0,0,0,-1/6,-1/2,
-1/6,-1,0,1,-1,2,2,2,0,0,0,1/2,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,0,0,
1/3},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,-1,-1,0,0,-1,0,0,1,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-1/2,0,0,0,0,0,0,-1/6,0,0,0,0,0,0,0,0,0,1/2,0,1/6,
0,-1,-1,1,2,2,0,0,-1,1/2,0,0,0,0,-1,3,5,1/6,1,2,
1/2,0,-1/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1/6,0,0,0,0,0,0,-1/6,0,0,-1/2,0,0,0,0,1,-1,-2,-2,
0,0,1/2,0,0,0,0,0,0,0,-2,-1/6,-1,-2,0,0,1/6},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,0,0,0,0,0,0,0,0,
0,1,0,0,0,2,0,0,-2,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,-2,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,
0,0,-2,0,0,2,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,
-1,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,-1,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,-1,-1,0,0,-2,0,0,2,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-1,0,
0,-1,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,-1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,-2,0,0,0,0,
0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,-1/2,0,0,0,1,1,
-1,-2,-2,0,0,1/2,-1,0,0,0,0,1,-2,-7,1/6,-1,-2,-1/3,0,
1/6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
-1,0,0,0,-1,0,0,1,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1,0,0,0,0,0,1,0,0,0,0,0,0,-2,0,0,0,0,0,
0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0}}

ampFunctions["uubggg","pmppm","Nf0"]={f11[s23]*f11[s34]^2,
f11[s34]^2*f11[s45],f11[s15]^2*f21[s12,s34],f11[s12]^2*f21[s34,s15],
f11[s12]*f11[s23]*f21[s34,s15],f11[s15]*f33[s15,s12,s34],
f11[s23]*f33[s34,s45,s12],f45[s15,s12,s34],f46[s12,s34,s15],
f46[s34,s15,s23],f11[s12]*f11[s15]^2,f11[s15]*f21[s12,s34],
f11[s23]*f21[s34,s15],f11[s45]*f21[s34,s15],Pi^2*Log[2]^2,Log[2]^4,
PolyLog[4,1/2],f11[s15]*Zeta[3],Pi^2*f11[s12]*f11[s15],
f11[s12]^2*f11[s15]^2,f11[s23]*Zeta[3],Pi^2*f11[s12]*f11[s23],
f11[s12]^2*f11[s15]*f11[s23],f11[s12]*f11[s15]^2*f11[s23],
f11[s15]*f11[s23]^3,f11[s12]^2*f11[s15]*f11[s34],
f11[s12]*f11[s23]*f11[s34]^2,f11[s23]*f11[s34]^3,
f11[s12]*f11[s15]^2*f11[s45],f11[s23]*f11[s34]^2*f11[s45],
f11[s15]*f11[s34]*f11[s45]^2,f11[s12]*f11[s23]*f21[s12,s34],
f11[s15]*f11[s23]*f21[s12,s34],f11[s23]*f11[s34]*f21[s12,s34],
f11[s15]*f11[s45]*f21[s12,s34],f11[s23]*f11[s45]*f21[s12,s34],
f21[s12,s34]^2,Pi^2*f21[s15,s23],f11[s12]*f21[s15,s23],
f11[s15]^2*f21[s15,s23],f11[s23]^2*f21[s15,s23],
f11[s12]*f11[s34]*f21[s15,s23],f11[s45]*f21[s15,s23],
f11[s15]*f11[s45]*f21[s15,s23],f11[s23]*f11[s45]*f21[s15,s23],
f11[s34]*f11[s45]*f21[s15,s23],f21[s15,s23]^2,
f11[s15]*f11[s45]*f21[s23,s45],f11[s23]*f11[s45]*f21[s23,s45],
f21[s23,s45]^2,f11[s12]*f11[s34]*f21[s34,s15],
f11[s23]*f11[s45]*f21[s34,s15],f21[s15,s23]*f21[s34,s15],
f21[s34,s15]^2,f11[s15]*f11[s23]*f21[s45,s12],
f21[s23,s45]*f21[s45,s12],f11[s23]*f31[s12,s34],
f11[s45]*f31[s15,s23],f11[s15]*f31[s34,s15],f11[s23]*f31[s34,s15],
f11[s23]*f31[s45,s12],f11[s23]*f32[s12,s34],f11[s45]*f32[s15,s23],
f11[s15]*f32[s34,s15],f11[s23]*f32[s34,s15],f11[s15]*f32[s45,s12],
f11[s34]*f33[s12,s23,s45],f11[s12]*f33[s15,s12,s34],
f11[s23]*f33[s15,s12,s34],f11[s34]*f33[s15,s12,s34],
f11[s45]*f33[s15,s12,s34],f11[s34]*f33[s45,s15,s23],
f11[s45]*f33[s45,s15,s23],f11[s15]*f34[s12,s23,s34,s45,s15],
f11[s23]*f34[s12,s23,s34,s45,s15],f41[s15,s23],f42[s15,s23],
f44[s15,s12,s34],f45[s34,s45,s12],f45[s45,s15,s23],
f46[s23,s45,s12],f47[s12,s34,s45],f47[s23,s45,s15],
f48[s15,s23,s34],f48[s45,s12,s23],f49[s12,s34,s45],
f411[s12,s23,s34,s45,s15],f411[s15,s12,s23,s34,s45],
f411[s34,s45,s15,s12,s23],f411[s45,s15,s12,s23,s34],
f11[s15]^2*f11[s45],finPentaBubInit,bc50e4p4,bc60e4p4,
divPentaBubInit,finBoxTriInit,Pi^2*f11[s12]^2,f11[s12]^3*f11[s15],
Pi^2*f11[s15]^2,f11[s12]*f11[s15]^3,f11[s15]^4,f11[s12]^3*f11[s23],
Pi^2*f11[s15]*f11[s23],f11[s15]^3*f11[s23],Pi^2*f11[s23]^2,
f11[s12]^2*f11[s23]^2,f11[s12]*f11[s15]*f11[s23]^2,
f11[s15]^2*f11[s23]^2,f11[s12]*f11[s23]^3,f11[s23]^4,
f11[s34]*Zeta[3],Pi^2*f11[s12]*f11[s34],Pi^2*f11[s15]*f11[s34],
f11[s12]*f11[s15]^2*f11[s34],f11[s15]^3*f11[s34],
Pi^2*f11[s23]*f11[s34],f11[s12]^2*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s23]*f11[s34],f11[s15]^2*f11[s23]*f11[s34],
f11[s12]*f11[s23]^2*f11[s34],f11[s15]*f11[s23]^2*f11[s34],
f11[s23]^3*f11[s34],Pi^2*f11[s34]^2,f11[s12]*f11[s15]*f11[s34]^2,
f11[s15]^2*f11[s34]^2,f11[s15]*f11[s23]*f11[s34]^2,
f11[s23]^2*f11[s34]^2,f11[s15]*f11[s34]^3,Pi^2*f11[s12]*f11[s45],
Pi^2*f11[s15]*f11[s45],f11[s12]^2*f11[s15]*f11[s45],
f11[s15]^3*f11[s45],Pi^2*f11[s23]*f11[s45],f11[s12]^2*f11[s23]*
f11[s45],f11[s12]*f11[s15]*f11[s23]*f11[s45],
f11[s15]^2*f11[s23]*f11[s45],f11[s12]*f11[s23]^2*f11[s45],
f11[s15]*f11[s23]^2*f11[s45],f11[s23]^3*f11[s45],
Pi^2*f11[s34]*f11[s45],f11[s12]*f11[s15]*f11[s34]*f11[s45],
f11[s15]^2*f11[s34]*f11[s45],f11[s12]*f11[s23]*f11[s34]*f11[s45],
f11[s15]*f11[s23]*f11[s34]*f11[s45],f11[s23]^2*f11[s34]*f11[s45],
f11[s15]*f11[s34]^2*f11[s45],f11[s34]^3*f11[s45],Pi^2*f11[s45]^2,
f11[s12]*f11[s15]*f11[s45]^2,f11[s15]^2*f11[s45]^2,
f11[s12]*f11[s23]*f11[s45]^2,f11[s15]*f11[s23]*f11[s45]^2,
f11[s23]^2*f11[s45]^2,f11[s12]*f11[s34]*f11[s45]^2,
f11[s23]*f11[s34]*f11[s45]^2,f11[s15]*f11[s45]^3,f11[s23]*f11[s45]^3,
f11[s34]*f11[s45]^3,f11[s12]*f11[s15]*f21[s12,s34],
f11[s15]*f11[s34]*f21[s12,s34],f11[s12]*f11[s45]*f21[s12,s34],
f11[s34]*f11[s45]*f21[s12,s34],f11[s45]^2*f21[s12,s34],
f11[s15]*f11[s23]*f21[s15,s23],f11[s15]*f11[s34]*f21[s15,s23],
f11[s23]*f11[s34]*f21[s15,s23],f11[s34]^2*f21[s15,s23],
f11[s45]^2*f21[s15,s23],Pi^2*f21[s23,s45],f11[s12]^2*f21[s23,s45],
f11[s12]*f11[s15]*f21[s23,s45],f11[s15]^2*f21[s23,s45],
f11[s12]*f11[s23]*f21[s23,s45],f11[s15]*f11[s23]*f21[s23,s45],
f11[s23]^2*f21[s23,s45],f11[s12]*f11[s34]*f21[s23,s45],
f11[s15]*f11[s34]*f21[s23,s45],f11[s23]*f11[s34]*f21[s23,s45],
f11[s12]*f11[s45]*f21[s23,s45],f11[s34]*f11[s45]*f21[s23,s45],
f11[s45]^2*f21[s23,s45],f11[s12]*f11[s15]*f21[s34,s15],
f11[s15]^2*f21[s34,s15],f11[s15]*f11[s23]*f21[s34,s15],
f11[s23]^2*f21[s34,s15],f11[s15]*f11[s34]*f21[s34,s15],
f11[s23]*f11[s34]*f21[s34,s15],f11[s34]^2*f21[s34,s15],
f11[s12]*f11[s45]*f21[s34,s15],f11[s15]*f11[s45]*f21[s34,s15],
f11[s34]*f11[s45]*f21[s34,s15],Pi^2*f21[s45,s12],
f11[s12]*f11[s15]*f21[s45,s12],f11[s12]*f11[s23]*f21[s45,s12],
f11[s23]^2*f21[s45,s12],f11[s15]*f11[s34]*f21[s45,s12],
f11[s23]*f11[s34]*f21[s45,s12],f11[s34]^2*f21[s45,s12],
f11[s15]*f11[s45]*f21[s45,s12],f11[s23]*f11[s45]*f21[s45,s12],
f11[s34]*f11[s45]*f21[s45,s12],f11[s15]*f31[s12,s34],
f11[s45]*f31[s12,s34],f11[s15]*f31[s15,s23],f11[s23]*f31[s15,s23],
f11[s34]*f31[s15,s23],f11[s12]*f31[s23,s45],f11[s15]*f31[s23,s45],
f11[s23]*f31[s23,s45],f11[s34]*f31[s23,s45],f11[s45]*f31[s23,s45],
f11[s12]*f31[s34,s15],f11[s34]*f31[s34,s15],f11[s45]*f31[s34,s15],
f11[s15]*f31[s45,s12],f11[s15]*f32[s12,s34],f11[s45]*f32[s12,s34],
f11[s15]*f32[s15,s23],f11[s23]*f32[s15,s23],f11[s34]*f32[s15,s23],
f11[s12]*f32[s23,s45],f11[s15]*f32[s23,s45],f11[s23]*f32[s23,s45],
f11[s34]*f32[s23,s45],f11[s45]*f32[s23,s45],f11[s12]*f32[s34,s15],
f11[s34]*f32[s34,s15],f11[s45]*f32[s34,s15],f11[s23]*f32[s45,s12],
f11[s34]*f32[s45,s12],f11[s12]*f33[s12,s23,s45],
f11[s15]*f33[s12,s23,s45],f11[s23]*f33[s12,s23,s45],
f11[s45]*f33[s12,s23,s45],f11[s15]*f33[s23,s34,s15],
f11[s23]*f33[s23,s34,s15],f11[s34]*f33[s23,s34,s15],
f11[s45]*f33[s23,s34,s15],f11[s15]*f33[s34,s45,s12],
f11[s45]*f33[s34,s45,s12],f11[s15]*f33[s45,s15,s23],
f11[s23]*f33[s45,s15,s23],f11[s45]*f34[s12,s23,s34,s45,s15],
f41[s23,s45],f41[s45,s12],f42[s45,s12],f43[s15,s23],
f43[s23,s45],f43[s34,s15],f44[s12,s23,s45],f44[s23,s34,s15],
f44[s45,s15,s23],f45[s12,s23,s45],f45[s23,s34,s15],
f46[s15,s23,s45],f46[s45,s12,s34],f47[s45,s12,s23],
f410[s12,s23,s34,s45,s15],f410[s15,s12,s23,s34,s45],
f410[s23,s34,s45,s15,s12],f410[s34,s45,s15,s12,s23],
f410[s45,s15,s12,s23,s34],f412[s12,s23,s34,s45,s15],
f11[s12]*f11[s15]*f11[s34],f11[s34]*f21[s15,s23],
f11[s12]*f21[s23,s45],f11[s12]*f11[s23]^2,f11[s15]*f21[s23,s45],
f11[s34]*f21[s23,s45],f33[s15,s12,s34],f34[s12,s23,s34,s45,
s15],Pi^4,f11[s12]*Zeta[3],f11[s12]^4,f11[s12]^3*f11[s34],
f11[s12]^2*f11[s34]^2,f11[s12]*f11[s34]^3,f11[s34]^4,
f11[s45]*Zeta[3],f11[s12]^3*f11[s45],f11[s12]^2*f11[s34]*f11[s45],
f11[s12]*f11[s34]^2*f11[s45],f11[s12]^2*f11[s45]^2,
f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,f11[s45]^4,
f11[s12]^2*f21[s12,s34],f11[s12]*f11[s34]*f21[s12,s34],
f11[s34]^2*f21[s12,s34],f11[s12]^2*f21[s45,s12],
f11[s12]*f11[s34]*f21[s45,s12],f11[s12]*f11[s45]*f21[s45,s12],
f11[s45]^2*f21[s45,s12],f21[s45,s12]^2,f11[s12]*f31[s12,s34],
f11[s34]*f31[s12,s34],f11[s12]*f31[s45,s12],f11[s34]*f31[s45,s12],
f11[s45]*f31[s45,s12],f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],
f11[s12]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],f43[s12,s34],
f43[s45,s12],f44[s34,s45,s12],Pi^2*f11[s15],f11[s12]^2*f11[s15],
f11[s12]^2*f11[s23],f21[s34,s15],f11[s15]*f21[s45,s12],
f11[s23]*f21[s45,s12],f33[s45,s15,s23],f11[s15]^2,
f11[s15]*f11[s23]*f11[s34],f11[s23]^2*f11[s34],f11[s15]*f11[s45]^2,
f11[s23]*f11[s45]^2,f11[s23]*f21[s15,s23],f11[s15]^2*f11[s34],
f11[s12]*f11[s23]*f11[s45],f21[s15,s23],f11[s23]*f21[s23,s45],
f32[s23,s45],f33[s12,s23,s45],f11[s15],f11[s12]*f11[s15],
f11[s12]*f11[s15]*f11[s23],f11[s12]*f11[s23]*f11[s34],
f11[s12]*f11[s15]*f11[s45],f11[s15]*f11[s23]*f11[s45],
f11[s12]*f11[s34]*f11[s45],f11[s15]*f11[s34]*f11[s45],
f11[s23]*f11[s34]*f11[s45],f11[s15]*f21[s15,s23],f21[s23,s45],
f11[s34]*f21[s45,s12],f31[s15,s23],f33[s23,s34,s15],1,f11[s23],
Pi^2*f11[s23],f11[s23]^2,f11[s34]^2,f11[s23]^2*f11[s45],
f21[s12,s34],f11[s45]*f21[s23,s45],f31[s23,s45],f11[s15]^3,
f11[s15]^2*f11[s23],f11[s23]^3,f11[s15]*f11[s34]^2,
f11[s34]*f11[s45]^2,f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],
f31[s34,s15],f32[s15,s23],f32[s34,s15],f11[s12],Pi^2*f11[s12],
f11[s12]*f11[s23],f11[s15]*f11[s23]^2,f11[s15]*f11[s34],
f11[s15]*f11[s45],f11[s23]*f11[s45],f33[s34,s45,s12],Pi^2*f11[s34],
f11[s12]*f11[s34],f11[s23]*f11[s34],f11[s12]*f11[s34]^2,f11[s45],
Pi^2*f11[s45],f11[s45]^2,f11[s12]*f11[s45]^2,f11[s12]*f21[s12,s34],
f11[s34]*f21[s12,s34],f31[s12,s34],f32[s12,s34],f11[s12]^2,
f11[s15]*f11[s23],f11[s12]^2*f11[s34],f11[s12]^2*f11[s45],
f11[s34]*f11[s45],f21[s45,s12],f11[s34],f11[s12]*f11[s45],
f11[s45]*f21[s45,s12],f32[s45,s12],Zeta[3],f11[s12]^3,
f11[s12]*f21[s45,s12],f31[s45,s12],f11[s45]^3,Pi^2,f11[s34]^3}


==> anc/TwoLoopRemainders/uubggg_pmppm_Nf1.txt <==
rationalBasis["uubggg","pmppm","Nf1"]=
{-1/2,(-671*(-s15+s23)^3)/(720*s34^3)-(61*(-s15+s23)^2)/
(60*s34^2)-(61*(-s15+s23))/(240*s34)-
(671*s15*(-s15+s23)^2*(-s15+s23-s45))/
(240*s34^3*(-s12-s15+s34))-(1159*s15*(-s15+s23)*
(-s15+s23-s45))/(240*s34^2*(-s12-s15+s34))+
(671*s15^3*(-s15+s23-s45)^3)/(720*(s12+s15-s34)^3*s34^3)+
(61*(s15+s45))/(240*(s12+s15-s34))-
(1159*s15*(-s15+s23-s45)*(s15+s45))/(240*(s12+s15-s34)^2*
s34)-(61*(s15+s45)^2)/(60*(s12+s15-s34)^2)+
(671*s15*(-s15+s23-s45)*(s15+s45)^2)/(240*(s12+s15-s34)^3*
s34)+(671*(s15+s45)^3)/(720*(s12+s15-s34)^3)+
(183*s15*(s15-s23+s45))/(80*s34*(-s12-s15+s34))-
(671*s15^2*(-s15+s23)*(s15-s23+s45)^2)/(240*(s12+s15-s34)^2*
s34^3)+(671*s15^2*(s15+s45)*(s15-s23+s45)^2)/
(240*(s12+s15-s34)^3*s34^2)-
(61*s15*(26*s15*(s15+s45)^2+s23^2*(26*s15+11*s45)-
s23*(52*s15^2+63*s15*s45+11*s45^2)))/(240*(s12+s15-s34)^2*
s34^2)+(-61/(240*s12^2)-(61*(141*s15^2-114*s15*(s23-s45)+
11*(s23-s45)^2))/(720*s12^2*(s12+s15-s34)*s34)-
(61*(-14*s15+4*s23+s34-8*s45))/(240*s12^2*(s12+s15-s34))-
(61*(s12-9*s15+4*s23-4*s45))/(240*s12^2*s34)-
(671*s15^4*(s15-s23+s45)^2)/(720*s12^2*(s12+s15-s34)^3*
s34^3)+(671*s15^3*(2*s15^2-4*s15*s23+2*s23^2+3*s15*s45-
3*s23*s45+s45^2))/(360*s12^2*(s12+s15-s34)^2*s34^3)+
(671*s15^3*(s23^2-3*s23*(s15+s45)+2*(s15+s45)^2))/
(360*s12^2*(s12+s15-s34)^3*s34^2)-
(671*s15^2*(s23^2-6*s23*(s15+s45)+6*(s15+s45)^2))/
(720*s12^2*(s12+s15-s34)^3*s34)-
(671*s15^2*(6*s15^2+6*s23^2-6*s23*s45+s45^2+
6*s15*(-2*s23+s45)))/(720*s12^2*(s12+s15-s34)*s34^3)+
(61*(-57*s15^2+12*s12*(s15-s23)+34*s15*(2*s23-s45)+
11*s23*(-s23+s45)))/(720*s12^2*s34^2)+
(671*(s15-s23)*(s12*(-s15+s23)+s15*(3*s15-3*s23+2*s45)))/
(720*s12^2*s34^3)+(61*(s23*(34*s15+11*s45)-
2*(s15+s45)*(40*s15-6*s34+11*s45)))/
(720*s12^2*(s12+s15-s34)^2)+
(61*s15*(84*s15^2-39*s15*(3*s23-2*s45)+
11*(3*s23^2-4*s23*s45+s45^2)))/(360*s12^2*(s12+s15-s34)*
s34^2)+(61*s15*(84*s15^2-39*s15*(2*s23-3*s45)+
11*(s23^2-4*s23*s45+3*s45^2)))/(360*s12^2*(s12+s15-s34)^2*
s34)-(61*s15^2*(144*s15^2-210*s15*(s23-s45)+
11*(6*s23^2-13*s23*s45+6*s45^2)))/(720*s12^2*
(s12+s15-s34)^2*s34^2)-(671*(s15+s45)*(s34*(s15+s45)+
2*s15*(s23-2*(s15+s45))))/(720*s12^2*(s12+s15-s34)^3))*
tr5,1/2+(s15+s45)/(2*(s12+s15-s34))-
(s15+s45)^2/(2*(s12+s15-s34)^2)+(s15+s45)^3/
(3*(s12+s15-s34)^3)-(s23+s45)/(2*s12-2*s45)-
(s23^2+s45^2)/(2*(s12-s45)^2)+(3*(s15*s23+s15*s45+s45^2))/
(2*(s12+s15-s34)*(s12-s45))-
(2*(s15+s45)*(s15*s23+s15*s45+s45^2))/((s12+s15-s34)^2*
(s12-s45))+((s15+s45)^2*(s15*s23+s15*s45+s45^2))/
((s12+s15-s34)^3*(s12-s45))+
((s15+s45)*(s15*s23+s15*s45+s45^2)^2)/((s12+s15-s34)^3*
(s12-s45)^2)+(s15*s23+s15*s45+s45^2)^3/
(3*(s12+s15-s34)^3*(s12-s45)^3)-(s23^3+s45^3)/
(3*(s12-s45)^3)+(2*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
((s12+s15-s34)*(s12-s45)^2)+
(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4)/
((s12+s15-s34)*(s12-s45)^3)-
(5*s15^2*s23^2+2*s15*s23*(4*s15+s23)*s45+s15*(5*s15+8*s23)*
s45^2+10*s15*s45^3+5*s45^4)/(2*(s12+s15-s34)^2*
(s12-s45)^2)-(s15^2*s23^3+2*s15^2*s23^2*s45+
s15*s23*(2*s15+s23)*s45^2+s15*(s15+2*s23)*s45^3+2*s15*s45^4+
s45^5)/((s12+s15-s34)^2*(s12-s45)^3)+
(-1/(2*s12^2)-(-2*s15+s23+s34+s45)/
(2*s12^2*(s12+s15-s34))+(s45^2*(s23^2+s23*s45+s45^2))/
(3*s12^2*(s12+s15-s34)*(-s12+s45)^3)+
((2*s23+7*s45)*(2*s15*s23+3*s15*s45+3*s45^2))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45))-
(s45*(4*s23^2+7*s23*s45+7*s45^2))/(6*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(2*s23^2+8*s23*s45+11*s45^2)/
(6*s12^2*(s12+s15-s34)*(s12-s45))+
(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(s45^3+s15*s45*(s23+s45))^2/(3*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+((s15+s45)*(s15^2-s15*(2*s23+s34+2*s45)-
s45*(s34+3*s45)))/(3*s12^2*(s12+s15-s34)^3)+
(s45*(8*s15*s23^2+15*s45^2*(s15+s45)+s23*s45*(19*s15+6*s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(s23*(7*s15+2*s45)+(s15+s45)*(-5*s15+3*s34+8*s45))/
(6*s12^2*(s12+s15-s34)^2)-
(2*s45*(2*s45^4+s15*s45^2*(3*s23+4*s45)+
s15^2*(s23^2+3*s23*s45+2*s45^2)))/(3*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)-(6*s45^4+6*s15*s45^2*(s23+2*s45)+
s15^2*(s23^2+6*s23*s45+6*s45^2))/(3*s12^2*(s12+s15-s34)^3*
(s12-s45)))*tr5,1/2+s15^3/(2*(s12+s15-s34)^3)-
s15^2/(2*(s12+s15-s34)^2)+s15/(2*(s12+s15-s34))-
s45^3/(2*(s15-s23+s45)^3)-(3*s34*s45^2*(s15+s45))/
(2*(s12+s15-s34)*(s15-s23+s45)^3)-
(3*s34^2*s45*(s15+s45)^2)/(2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(s34^3*(s15+s45)^3)/(2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+s45^2/(s15-s23+s45)^2+
(3*s15*s34^2*(s15+s45)^2)/(2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15*s34*(2*s15-s45))/
(2*(s12+s15-s34)^2*(s15-s23+s45))-s45/(s15-s23+s45)-
(3*s15^2*s34*(s15+s45))/(2*(s12+s15-s34)^3*(s15-s23+s45))-
(s34*(s15+2*s45))/(2*(s12+s15-s34)*(s15-s23+s45))+
(s34*s45*(s15+4*s45))/(2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*(s15+s45)*(-(s15*s34)+3*s15*s45+2*s34*s45))/
(2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(((s15-s34)^2*s34^2*(s15+s45)^2)/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-((s12+2*s34)*s45)/
(2*s12^2*(s15-s23+s45)^2)-(s15*(s15-s34)^2*s34*(s15+s45))/
(s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15^2*(-s15+s34))/
(s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s12-s15+s34)/(2*s12^2*(s15-s23+s45))+
(s15^2-s15*s34+s34^2/2)/(s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(2*s12^2*(s15-s23+s45)^3)-
((-s15+s34)*(-(s15^2*s45)+s34^2*s45+4*s15*s34*(s15+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-3*s34^2*s45+s15^2*(-2*s34+s45))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,-1/4-s15^3/(4*(s12+s15-s34)^3)+
s45^3/(4*(s15-s23+s45)^3)+(3*s34*s45^2*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^3)+
(3*s34^2*s45*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(s34^3*(s15+s45)^3)/(4*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(3*s45^2)/(4*(s15-s23+s45)^2)-
(3*s34*(s15+s34)*s45*(s15+s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(3*s15*s34^2*(s15+s45)^2)/
(4*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*s45)/(4*(s15-s23+s45))+(3*s15*s34*s45)/(4*(s12+s15-s34)^2*
(s15-s23+s45))+(3*s34*s45)/(4*(s12+s15-s34)*
(s15-s23+s45))+(3*s15^2*s34*(s15+s45))/
(4*(s12+s15-s34)^3*(s15-s23+s45))-(3*s34*s45*(s15+2*s45))/
(4*(s12+s15-s34)*(s15-s23+s45)^2)+
(-((s15-s34)^2*s34^2*(s15+s45)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15*(s15-s34)^2*s34*(s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-s34^2/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s12+s34)/(4*s12^2*(s15-s23+s45))+
(s15^3-s15*s34^2)/(4*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
((s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(2*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34*(s15*(s34-2*s45)+3*s34*s45))/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(4*s12^2*(s15-s23+s45)^3)+
(s15*(s34-s45)+2*(s12+2*s34)*s45)/
(4*s12^2*(s15-s23+s45)^2)+
((-s15+s34)*(-(s15^2*s45)+3*s15*s34*(s15+s45)+
s34^2*(s15+2*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(4*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,1/72+s15^3/(12*(s12+s15-s34)^3)-
(s34*s45)/(24*(s12+s23-s45)^2)+(s15^2*s34*s45)/
(24*(s12+s15-s34)^3*(s12+s23-s45))+
(s15*s34*s45)/(24*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*s45)/(24*(s12+s15-s34)*(s12+s23-s45))+
(s15*s34^2*s45^2)/(24*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^3*s45^3)/(72*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(5*s45^3)/(72*(s15-s23+s45)^3)-(5*s34*s45^2*(s15+s45))/
(24*(s12+s15-s34)*(s15-s23+s45)^3)-
(5*s34^2*s45*(s15+s45)^2)/(24*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(5*s34^3*(s15+s45)^3)/
(72*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(5*s45^2)/(24*(s15-s23+s45)^2)+
(5*s34*(s15+s34)*s45*(s15+s45))/(24*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(5*s15*s34^2*(s15+s45)^2)/
(24*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(5*s45)/(24*(s15-s23+s45))-(5*s15*s34*s45)/
(24*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s34*s45)/(24*(s12+s15-s34)*(s15-s23+s45))-
(5*s15^2*s34*(s15+s45))/(24*(s12+s15-s34)^3*(s15-s23+s45))+
(s34^2*s45^2*(s15-s34+s45))/(24*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(5*s34*s45*(s15+2*s45))/
(24*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*s45*(s15-2*s34+2*s45))/(24*(s12+s15-s34)*
(s12+s23-s45)^2)+(s23^3-3*s23*s34*s45+
3*s34*(-s15+s34-s45)*s45)/(72*(s12+s23-s45)^3)+
(s34*s45*(s34*(-s15+s45)+s15*(s15+s45)))/(24*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(24*(s12+s15-s34)*(s12+s23-s45)^3)+
(-(s15^2+s15*s23+s23^2-s34^2)/(72*s12^2*(s12+s23-s45)^2)-
(s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))-s34^2/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(s15^3-s15*s34^2)/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s15*(s15-s34)^2*s34*s45)/(36*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)-((s15-s34)^2*s34^2*s45^2)/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(5*(s15-s34)^2*s34^2*(s15+s45)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(5*s15*(s15-s34)^2*s34*(s15+s45))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(5*s15^2*(s15-s34)^2)/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(5*s34^2)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(5*(s12+s34))/(72*s12^2*(s15-s23+s45))-
(5*(s15^3-s15*s34^2))/(72*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(5*s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(5*s34*(s15*(s34-2*s45)+3*s34*s45))/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(5*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(72*s12^2*(s15-s23+s45)^3)-
(5*(s15*(s34-s45)+2*(s12+2*s34)*s45))/
(72*s12^2*(s15-s23+s45)^2)+(s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
((-s15+s34)*(s15^3+s15*s34*(s34-3*s45)-2*s34^2*s45+
s15^2*(-2*s34+s45)))/(72*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s15^3+2*s34^3+4*s15*s34*s45-
3*s34^2*(s15+2*s45))/(72*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)-(5*(-s15+s34)*(-(s15^2*s45)+
3*s15*s34*(s15+s45)+s34^2*(s15+2*s45)))/
(72*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(5*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45)))/(72*s12^2*(s12+s23-s45)^3))*tr5,
1/2-(5*s15)/(4*(s12+s15-s34))-(2*s15*s34*(s15+s34))/
(s23+s34)^3-(s15+s34)/(s23+s34)+(s15*(11*s15+3*s34))/
(4*(s12+s15-s34)^2)+(3*s15*(-2*s15^2+s34^2))/
(4*(s12+s15-s34)^3)+(s15^2+4*s15*s34+s34^2)/(s23+s34)^2+
(3*s15*(s23-s34))/(4*(s12+s15-s34)*(s12-s34-s45))+
(s15*(4*(s15-2*s34)*s34+3*s23*(-s15+s34)))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(s23*(s15-3*s34)+s34*(-s15+9*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*s34^3*(-3*s15+4*s34))/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))-(s15^2*s34^3*(s15+6*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))-
(3*s15*s34^2)/(4*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2*s34^2*(s15+5*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*s45)/(4*(s12+s23-s45)^2)-(s34*s45)/(2*(s12+s15-s34)*
(s12+s23-s45))+(s34*(-s15+4*s34-s45)*s45)/
(4*(s12+s15-s34)*(s12+s23-s45)^2)+(s23*(-s23+s34))/
(4*(-s12+s34+s45)^2)+(s15^3*s34^4)/((s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45)^2)-(s15^2*s34^4)/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45)^2)-
(7*s15^3*s34^3)/(2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+(11*s15^2*s34^3)/(2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+(2*s15*s34^3)/
((-s12-s15+s34)*(s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(-3*s23^2+7*s23*s34-9*s34^2))/(4*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15*(3*s23^2-5*s23*s34+4*s34^2))/
(4*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(s23^2-3*s23*s34+5*s34^2))/(4*(s12+s15-s34)^3*
(-s12+s34+s45)^2)-(s15^3*s34^4)/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s34^4)/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(7*s15^3*s34^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)-(11*s15^2*s34^3)/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+s23/(4*(-s12+s34+s45))+
(2*s15^3*s34^4)/((s12+s15-s34)^3*(s23+s34)^3*
(-s12+s34+s45))-(2*s15^2*s34^4)/((s12+s15-s34)^2*
(s23+s34)^3*(-s12+s34+s45))+(2*s15*s34^3*(2*s15+s34))/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))-
(6*s15*s34^3)/((s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(3*s15*s34^2)/(2*(-s12-s15+s34)*(s23+s34)*(-s12+s34+s45))-
(s15^2*s34^3*(4*s15+3*s34))/((s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+(3*s15^2*s34^2*(s15+5*s34))/
(2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(3*s15*s34^3)/((s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45))-(9*s15^2+13*s15*s34+2*s15*s45+2*s34*s45)/
(2*(-s12-s15+s34)*(s23+s34))+
(s34^2*(-4*s15*s34+5*s34*s45-2*s45^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^3*(-s15^2+s15*s45-s45^2+
2*s34*(-2*s15+s45)))/(4*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^2*(s34*(-8*s15+s45)+3*s15*(-s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45))-
(s34*(s15*s45+3*s34*(-s15+s45)))/(4*(s12+s15-s34)^2*
(s12+s23-s45))-((-s15+s34)*(s15*s34*(11*s15-4*s45)-
s34^2*(-8*s15+s45)+5*s15^2*(s15+s45)))/(2*(s12+s15-s34)^3*
(s23+s34))-(2*s34*(s15*s34*(2*s15-s45)+s34^2*s45+
s15^2*(3*s15+2*s45)))/((-s12-s15+s34)*(s23+s34)^3)+
(2*s34^2*(2*s15+s45)+s15^2*(3*s15+2*s45)+
s15*s34*(13*s15+2*s45))/((-s12-s15+s34)*(s23+s34)^2)+
(3*s34^2*(-s15+s45)+s15*s34*(-17*s15+4*s45)-
s15^2*(12*s15+7*s45))/(2*(s12+s15-s34)^2*(s23+s34))+
((-s15+s34)*(-(s34^3*(-2*s15+s45))+s15^2*(s15+s45)^2+
2*s15*s34*(3*s15^2+2*s15*s45-s45^2)+
s34^2*(6*s15^2-5*s15*s45+s45^2)))/((s12+s15-s34)^3*
(s23+s34)^2)-(2*s34*(-s15+s34)*(s15^2*(s15+s45)^2+
s15*s34*(s15^2-s15*s45-2*s45^2)+s34^2*(s15^2-s15*s45+
s45^2)))/((s12+s15-s34)^3*(s23+s34)^3)+
(-3*s34^3*s45+2*s15*s34*(7*s15^2+2*s15*s45-s45^2)+
s34^2*(3*s15^2-5*s15*s45+s45^2)+s15^2*(3*s15^2+4*s15*s45+
s45^2))/((s12+s15-s34)^2*(s23+s34)^2)+
(2*s34*(s34^3*s45-s34^2*s45*(s15+s45)-
s15^2*(3*s15^2+4*s15*s45+s45^2)+s15*s34*(-s15^2+4*s15*s45+
2*s45^2)))/((s12+s15-s34)^2*(s23+s34)^3)+
(-1/(4*s12^2)-(3*s15)/(2*s12^2*(s23+s34))+
((s15-s34)^3*(3*s15+s34))/(2*s12^2*(s12+s15-s34)^3*
(s23+s34))-(3*(s15-s34)^2*(3*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34))+
(3*(3*s15^2-2*s15*s34-s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34))+(3*s34^2)/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45))+((s15-s34)^2*s34*(2*s15+s34))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(3*(-(s15^2*s34)+s34^3))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(s15*(s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(2*s15*s34^3*(-3*s15+2*s34))/(s12^2*(s12+s15-s34)*(s23+s34)^3*
(s12-s34-s45))-(s34*(3*s15^2+12*s15*s34-7*s34^2))/
(2*s12^2*(s12+s15-s34)*(s23+s34)*(s12-s34-s45))+
(-3*s15^2+8*s15*s34-3*s34^2)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s34^2*(9*s15^2-2*s15*s34-2*s34^2))/
(s12^2*(s12+s15-s34)*(s23+s34)^2*(s12-s34-s45))+
(s15^3-7*s15^2*s34+7*s15*s34^2-s34^3)/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34^2*(s15+4*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(3*s15^2-14*s15*s34+6*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(s15^3+10*s15^2*s34-13*s15*s34^2+2*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*(s15-s34)^2*s34*(s15+3*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*(3*s15^2+12*s15*s34-7*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(5*s15^3+9*s15^2*s34-17*s15*s34^2+3*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
((s15-s34)^2*s34^2*(s15+2*s34-s45))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34*s45)/(4*s12^2*(s12+s23-s45)^2)-
(s15^2*(s23-3*s34)*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)-(s15*s34^3)/(s12^2*(s23+s34)^2*
(-s12+s34+s45)^2)+(s15^2*(s15-s34)^2*s34^3)/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45)^2)+
(s15*(3*s15-2*s34)*s34^3)/(s12^2*(s12+s15-s34)*(s23+s34)^2*
(-s12+s34+s45)^2)-(5*s15^2*(s15-s34)^2*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(-4*s15*s23+11*s15*s34+2*s23*s34-5*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45)^2)+
(s15*s34^2*(17*s15^2-24*s15*s34+7*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)-
((21*s15^2*s34^2)/2-9*s15*s34^3+s34^4)/(s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+(2*s15*(3*s23-7*s34)*s34+
s34^2*(-s23+2*s34)+s15^2*(-6*s23+15*s34))/
(4*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(s15^2*(s15-s34)^2*s34^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*s34^3*(-3*s15+2*s34))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s15*s34^2*(-17*s15^2+24*s15*s34-7*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(21*s15^2-18*s15*s34+2*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(2*s15*s34^3)/(s12^2*(s23+s34)^3*(-s12+s34+s45))+
(2*s15^2*(s15-s34)^2*s34^3)/(s12^2*(s12+s15-s34)^3*
(s23+s34)^3*(-s12+s34+s45))+(s34^2*(3*s15+s34))/
(s12^2*(s23+s34)^2*(-s12+s34+s45))-
(s15*(s15-s34)^2*s34^2*(3*s15+2*s34))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45))+
(s15*(s15-s34)^2*s34*(s15+3*s34))/(s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-
(2*s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^3*(-s12+s34+s45))+
(s34^2*(9*s15^3-7*s15^2*s34-3*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))-
(s34*(5*s15^3+9*s15^2*s34-17*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))-
(-2*s15+s23+s34+s45)/(4*s12^2*(s12-s34-s45))-
(s34*(3*s34+s45))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s34*(3*s34+s45))/(2*s12^2*(s23+s34)*(-s12+s34+s45))-
(s34^2*(-9*s15+4*s34+2*s45))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(s34^2*(-9*s15+4*s34+2*s45))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(-3*s15+6*s34+2*s45))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+((s15-s34)*s34*(6*s34^2+s15*s45-
3*s34*s45))/(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(2*(s15-s34)^2*s34*(4*s15^2+2*s15*s34+3*s15*s45-3*s34*s45))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^3)+
(6*(s15-s34)*s34*(2*s15^2+s15*s45-s34*s45))/
(s12^2*(s12+s15-s34)*(s23+s34)^3)+
(2*s34*(s15*(s12-3*s15-s45)+s34*(s15+s45)))/
(s12^2*(s23+s34)^3)+(s34*(-6*s34^2-2*s15*s45+
3*s34*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(2*(s15-s34)^3*s34*(s15^2-s34*s45+
s15*(s34+s45)))/(s12^2*(s12+s15-s34)^3*(s23+s34)^3)+
(s15*(3*s23-7*s34)-(s23-2*s34)*(2*s34+s45))/
(4*s12^2*(-s12+s34+s45)^2)+
((-s15+s34)^3*(s15^2+s34*(s34-s45)+s15*(4*s34+s45)))/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2)-
(3*(s15-s34)*(2*s15^2-s34*s45+s15*(4*s34+s45)))/
(s12^2*(s12+s15-s34)*(s23+s34)^2)+
(3*s15^2-s12*(s15+s34)-s34*(s34+s45)+s15*(4*s34+s45))/
(s12^2*(s23+s34)^2)+((s15-s34)^2*(4*s15^2+
s34*(2*s34-3*s45)+3*s15*(4*s34+s45)))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2))*tr5,
4/3+(11*s15*(s15^2-3*s15*s23+3*s23^2))/
(s34^2*(-s12-s15+s34))-(12*s15*(s15-2*s23))/
(s34*(-s12-s15+s34))-(15*s15^2*s23^2)/(4*(s12+s15-s34)^3*
(s12-s34-s45))-(3*s15*s23)/(4*(s12+s15-s34)*
(s12-s34-s45))-(33*s15*s23^3)/((s12+s15-s34)*s34^2*
(s12-s34-s45))+(5*s15*s23*(-s15+3*s23+s34))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(5*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(15*s15*s23^3)/(4*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(51*s15^3*s23^2)/
(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(21*s15^2*s23^2)/((s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(15*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(3*(s23+s45))/(2*(s12-s45))-(5*s15^2*s23^2)/
(2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(11*s23^3)/(2*s34*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(33*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(33*s15*s23^3)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(5*s23*(2*s23+s34))/(4*(-s12+s34+s45)^2)+
(5*s15*s23*(4*s23+s34))/(4*(s12+s15-s34)*(-s12+s34+s45)^2)+
(17*s23^3)/(4*(s12-s45)*(-s12+s34+s45)^2)-
(17*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(51*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(51*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(2*s23)/(-s12+s34+s45)-(11*s23^3)/(s34^2*(-s12+s34+s45))+
(11*s15^3*s23^3)/((s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(33*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(12*s23^2)/(s34*(-s12+s34+s45))-(33*s15^3*s23^2)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(21*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))-
(15*s15*s23^2)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(5*s23^3)/(4*(s12-s45)^2*(-s12+s34+s45))+
(15*s15^2*s23^3)/(4*(s12+s15-s34)^2*(s12-s45)^2*
(-s12+s34+s45))+(9*s23^2)/(2*(s12-s45)*(-s12+s34+s45))-
(7*s15+3*s45)/(2*(s12+s15-s34))+
(s15*(-79*s15^2+147*s15*s23-66*s23^2-90*s15*s45+66*s23*s45))/
(2*(s12+s15-s34)^2*s34)+(3*(s23^2+s45^2))/(2*(s12-s45)^2)-
(s15*s23+s15*s45+s45^2)^3/((s12+s15-s34)^3*(s12-s45)^3)-
(9*(s15*s23+s15*s45+2*s45^2))/(2*(s12+s15-s34)*(s12-s45))+
(74*s15^2-45*s15*s23-3*s15*s34+108*s15*s45-8*s34*s45+
24*s45^2)/(4*(s12+s15-s34)^2)+(s23^3+s45^3)/(s12-s45)^3+
(6*s15*s23^2+6*s15*s23*s45+6*s15*s45^2+(29*s45^3)/4)/
((-s12-s15+s34)*(s12-s45)^2)+
(6*s15*s23*(4*s15+11*s23)+3*s15*(8*s15+25*s23)*s45+
81*s15*s45^2+74*s45^3)/(4*(s12+s15-s34)^2*(s12-s45))-
(3*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
((s12+s15-s34)*(s12-s45)^3)+
(30*s15^2*s23^2+3*s15*s23*(16*s15+9*s23)*s45+
3*s15*(10*s15+21*s23)*s45^2+70*s15*s45^3+40*s45^4)/
(4*(s12+s15-s34)^2*(s12-s45)^2)-
(6*s15^2*s23*(2*s15+11*s23)+6*s15^2*(2*s15+9*s23)*s45+
3*s15*(17*s15+31*s23)*s45^2+83*s15*s45^3+44*s45^4)/
(4*(s12+s15-s34)^3*(s12-s45))+
(3*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
((s12+s15-s34)^2*(s12-s45)^3)-
(12*s15^3*s23^2+3*s15^2*s23*(8*s15+9*s23)*s45+
3*s15^2*(4*s15+21*s23)*s45^2+s15*(41*s15+39*s23)*s45^3+
46*s15*s45^4+17*s45^5)/(4*(s12+s15-s34)^3*(s12-s45)^2)-
(11*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
((s12+s15-s34)^3*s34^2)+
(11*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
((s12+s15-s34)^2*s34^2)+
(11*s15^2*(5*s15^2+6*s23^2+11*s15*s45+6*s45^2-
3*s23*(3*s15+4*s45)))/(2*(s12+s15-s34)^3*s34)+
(2*s15^2*(-41*s15+18*s23)+6*s15*(-35*s15+11*s23)*s45-
159*s15*s45^2-31*s45^3+5*s34^2*(s15+s45)+
s34*(s15*(7*s15+15*s23)+29*s15*s45+22*s45^2))/
(4*(s12+s15-s34)^3)+(7/(2*s12^2)+(11*(s15-s23)^2)/
(s12^2*s34^2)+(12*(-s15+s23))/(s12^2*s34)+
(s15^2*(-89*s15+143*s23-66*s45))/(s12^2*(s12+s15-s34)^2*
s34)+(17*(-8*s15+4*s23+s34-2*s45))/
(4*s12^2*(s12+s15-s34))+(s23*(4*s15+11*s23-s34))/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(66*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))-
(6*s15*s23*(5*s15+11*s23))/(s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))-(s23*(49*s15^2+44*s15*s23-32*s15*s34+
5*s34^2))/(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*s23*(15*s15^2+11*s15*s23-15*s15*s34+5*s34^2))/
(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(15*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s23*(17*s15+22*s23))/(2*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s23*(53*s15+66*s23))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23*(19*s15+22*s23))/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(5*s23^2*(-3*s15+s45))/
(4*s12^2*(s12-s45)^2*(s12-s34-s45))-
(11*s15^2*(3*s15-6*s23+s45))/(s12^2*(s12+s15-s34)*s34^2)-
(11*s15^4*(s15-2*s23+s45))/(s12^2*(s12+s15-s34)^3*s34^2)-
(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)+(22*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)-(33*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)-
(5*s15^2*s23^2*(-2*s15+s34))/(4*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(5*s15*s23*((s15-s34)^2+
2*s23*(-3*s15+s34)))/(4*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(5*s23*(3*s15^2+s34*(s23+s34)-
2*s15*(3*s23+2*s34)))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(17*s15^4*s23^2)/
(4*s12^2*(s12+s15-s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(17*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(51*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(-s12+s34+s45)^2)-(11*s23^2*(-3*s15+s45))/
(2*s12^2*s34*(-s12+s34+s45)^2)+(17*s23^2*(-3*s15+s45))/
(4*s12^2*(s12-s45)*(-s12+s34+s45)^2)-
(3*s23)/(2*s12^2*(-s12+s34+s45))-(11*s15^4*s23^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(44*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(-s12+s34+s45))+(11*s15^3*s23*(s15+2*s23))/
(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(2*s15^2*s23*(16*s15+33*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(s23*(42*s15+27*s23-4*s45))/
(4*s12^2*(s12-s45)*(-s12+s34+s45))-(11*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))-
(5*s23*(-2*s15+2*s23+2*s34+s45))/(4*s12^2*(-s12+s34+s45)^
2)+(11*s15^3*(3*s15-6*s23+2*s45))/(s12^2*(s12+s15-s34)^2*
s34^2)-(s23*(18*s15+33*s23+2*s45))/(2*s12^2*s34*
(-s12+s34+s45))+(11*s15^3*(7*s15-12*s23+8*s45))/
(2*s12^2*(s12+s15-s34)^3*s34)+
(s45^2*(s23^2+s23*s45+s45^2))/(s12^2*(s12+s15-s34)*
(s12-s45)^3)+(42*s15*s23+31*s23^2+12*s23*s45+22*s45^2)/
(4*s12^2*(s12+s15-s34)*(s12-s45))+
(s15^2*s23*(34*s15+31*s23)-10*s15^2*s23*s45+
8*s15*(3*s15+11*s23)*s45^2+68*s15*s45^3+61*s45^4)/
(4*s12^2*(s12+s15-s34)^3*(s12-s45))-
(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(s15*(125*s15+44*(-4*s23+s45)))/(2*s12^2*(s12+s15-s34)*s34)+
(s45^3+s15*s45*(s23+s45))^2/(s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(14*s23*s45^2+14*s45^3+
s23^2*(-15*s15+13*s45))/(4*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(s15*s23^2*(15*s15-26*s45)-
5*s45^3*(6*s15+7*s45)-s23*s45^2*(38*s15+17*s45))/
(4*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(314*s15^2+s23*(22*s34-31*s45)+s15*(-262*s23-84*s34+
242*s45)-2*(s34^2+34*s34*s45+6*s45^2))/
(4*s12^2*(s12+s15-s34)^2)+(-5*s15^3*s23^2+21*s45^5+
s15*s45^3*(34*s23+37*s45)+s15^2*s45*(13*s23^2+24*s23*s45+
16*s45^2))/(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(31*s15*s23^2+7*s45^2*(3*s15+5*s45)+
s23*(36*s15^2+s15*s45+22*s45^2))/(2*s12^2*(s12+s15-s34)^2*
(s12-s45))+(2*s15^2*(-96*s15+97*s23)-5*s34^3+
62*s15*(-4*s15+s23)*s45+8*s15*s45^2+44*s45^3-
2*s34^2*(s15+11*s45)+s34*(89*s15^2-44*s15*s23+150*s15*s45+
31*s45^2))/(4*s12^2*(s12+s15-s34)^3))*tr5,
2/3+s23^2/(s12-s45)^2+s23/(s12-s45)+
s23/(2*(s12+s23-s45))-s23/(2*(s12-s34-s45))+
(3*s15*(s23-s34))/(2*(s12+s15-s34)*(s12-s34-s45))+
(s15*(4*(s15-2*s34)*s34+3*s23*(-s15+s34)))/
(2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(s23*(s15-3*s34)+s34*(-s15+9*s34)))/
(2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15*(3*s15-4*s34)*s34^3)/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))-(2*s15*s34^3)/((s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15^2*s34^3*(s15+6*s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(6*s15*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-(3*s15^2*s34^2*(s15+5*s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(3*s45^2)/((s12-s45)*(s12+s23-s45))+
(s34^3*s45^3)/(3*(s12+s15-s34)^3*(s12+s23-s45)^3)-
s45^3/((s12-s45)*(s12+s23-s45)^2)+
s45^3/((s12-s45)^2*(s12+s23-s45))+(3*s45^3*(s15+s45))/
((s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(3*s45^3*(s15+s45))/((s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(3*s45^3*(s15+s45)^2)/((s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(3*s45^3*(s15+s45)^2)/
((s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(3*s45^2*(-s15+s45)*(s15+s45)^2)/((s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(s45^3*(s15+s45)^3)/((s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(s45^3*(s15+s45)^3)/
((s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
(3*s15*(s23+s45))/((s12+s15-s34)*(s12-s45))+
(s34^2*s45^2*(s15-s34+s45))/((s12+s15-s34)^2*
(s12+s23-s45)^3)+(s23*(-s23+s34))/(2*(-s12+s34+s45)^2)+
(s15^2*(-3*s23^2+7*s23*s34-9*s34^2))/(2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15*(3*s23^2-5*s23*s34+4*s34^2))/
(2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(s23^2-3*s23*s34+5*s34^2))/(2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15^3*s34^4)/((s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s34^4)/((s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(7*s15^3*s34^3)/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+(11*s15^2*s34^3)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(2*s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(3*s15*(s34+2*s45))/
(2*(s12+s15-s34)^2)-(3*s45^2*(s15+3*s45))/
((s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(s45*(s34+6*s45))/(2*(s12+s15-s34)*(s12+s23-s45))+
(-s23^2+s34*s45)/(2*(s12+s23-s45)^2)+
(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45)/
(3*(s12+s23-s45)^3)-(3*s15*(s23^2+s23*s45+s45^2))/
((s12+s15-s34)*(s12-s45)^2)+
(3*s45^2*(-s15^2+2*s15*s45+3*s45^2))/((s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-
(s15*(s15^2*s23+3*s15*s23*s45+6*s15*s45^2+6*s45^3))/
((s12+s15-s34)^3*(s12-s45))-
(s15*(s15^2*s23^2+3*s15^2*s23*s45+3*s15*(s15+s23)*s45^2+
6*s15*s45^3+3*s45^4))/((s12+s15-s34)^3*(s12-s45)^2)+
(s45*(-4*s34^2+2*s45^2+s34*(-s15+s45)))/(2*(s12+s15-s34)*
(s12+s23-s45)^2)+(3*s15*(s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(2*s15+s45)))/((s12+s15-s34)^2*(s12-s45)^2)+
(3*s15*(s23*(s15+s45)+s45*(s15+3*s45)))/((s12+s15-s34)^2*
(s12-s45))+(s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/((s12+s15-s34)*(s12+s23-s45)^3)+
(10*s45^3+3*s34^2*(-s15+s45)+s34*s45*(-s15+6*s45))/
(2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(9*s34^2+2*(s15^2-9*s45^2)))/(6*(s12+s15-s34)^3)+
(s34^3*(4*s15-5*s45)-4*s45^3*(s15+s45)-
s34^2*s45*(2*s15+s45)+2*s34*s45*(s15^2+s15*s45-s45^2))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34^3*(-8*s15+s45)+3*s15*s34^2*(-s15+s45)+
2*s45^2*(3*s15^2+s15*s45-2*s45^2)+
2*s34*s45*(s15^2+3*s15*s45-s45^2))/(2*(s12+s15-s34)^3*
(s12+s23-s45))+(-2*s34^4*(-2*s15+s45)+
2*s34^2*s45^2*(s15+s45)+2*s34*s45^3*(s15+s45)+
2*s45^3*(s15+s45)^2+s34^3*(s15^2-s15*s45+s45^2))/
(2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
((s15*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(-3*s15^2+8*s15*s34-3*s34^2)/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15^3-7*s15^2*s34+7*s15*s34^2-s34^3)/
(2*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2*s34^2*(s15+4*s34))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))+
((-3*s15^2*s34^2)/2+7*s15*s34^3-3*s34^4)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34*(s15+3*s34))/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(3*s15^2+12*s15*s34-7*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(5*s15^3+9*s15^2*s34-17*s15*s34^2+3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s15+s23-s34/2-s45/2)/(s12^2*(s12+s23-s45))-
((s15-s34)^2*s34^2*s45^2)/(3*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(3*s45^3)/(s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-s45^4/(s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+s45^4/(s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(2*s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(2*s45^4*(s15+s45))/(s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(4*s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(s45^4*(s15+s45)^2)/(s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s45^4*(s15+s45)^2)/
(s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s45^2*(s23+s45))/(s12^2*(s12+s15-s34)*(s12-s45)^2)-
(s15^2*(s23-3*s34)*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15*(-s15+s34)*(-4*s15*s23+
11*s15*s34+2*s23*s34-5*s34^2))/(2*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(2*s15*(3*s23-7*s34)*s34+
s34^2*(-s23+2*s34)+s15^2*(-6*s23+15*s34))/
(2*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)-
(s15*s34^3)/(s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)^2*s34^3)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*(3*s15-2*s34)*s34^3)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*(s15-s34)^2*s34^2)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(-21*s15^2+18*s15*s34-2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(17*s15^2-24*s15*s34+7*s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(s15^3+10*s15^2*s34-13*s15*s34^2+2*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(-2*s15+s23+s34+s45)/
(s12^2*(s12+s15-s34))-(-2*s15+s23+s34+s45)/
(2*s12^2*(s12-s34-s45))+(s34*(3*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(-3*s15+6*s34+2*s45))/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(s45*(2*s23+3*s45))/
(s12^2*(s12+s15-s34)*(s12-s45))-(s45^3*(3*s15+7*s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(s45^2*(2*s15*s23+3*s15*s45+s45^2))/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(s45*(4*s15*s23+7*s15*s45+3*s45^2))/
(s12^2*(s12+s15-s34)^2*(s12-s45))+
(2*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(3*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(5*s15^2+5*s15*s23+5*s23^2+s34^2-
6*s34*(s15+s45)-3*s23*(s34+s45))/
(6*s12^2*(s12+s23-s45)^2)+(s34^2*(9*s15-2*(2*s34+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(3*s23-7*s34)-(s23-2*s34)*(2*s34+s45))/
(2*s12^2*(-s12+s34+s45)^2)-(s15^4-9*s34^4+
s15^2*s34*(3*s34-7*s45)+2*s34^3*s45+3*s34^2*s45^2-3*s45^4+
s15^3*(-3*s34+s45)+4*s15*s34^2*(2*s34+s45))/
(3*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s15*s45^2*(2*s45^2+s15*(s23+2*s45)))/(s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(2*s15*s45*(3*s45^2+s15*(s23+2*s45)))/
(s12^2*(s12+s15-s34)^3*(s12-s45))+
(s15^2-s15*(2*s23+s34+s45)-s45*(s34+2*s45))/
(s12^2*(s12+s15-s34)^2)+(s15*(s15*s23+2*s45*(s34+2*s45)))/
(s12^2*(s12+s15-s34)^3)+(5*s15^3+19*s34^3+
s15^2*(-9*s34+3*s45)-2*s15*s34*(3*s34+5*s45))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-s15^2+s15*s34-(s34*(11*s34+6*s45))/6)/
(s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-2*s15^4-2*s15^3*s34-3*s34^4+6*s34^2*s45^2+12*s34*s45^3+
18*s45^4-12*s15*s34*s45*(s34+s45)+s15^2*s34*(7*s34+12*s45))/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2))/(3*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(5*s15^3+3*s15^2*s34+
s15*s34*(s34-6*s45)-3*(3*s34^3+2*s34^2*s45+2*s34*s45^2+
6*s45^3))/(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(6*s34^5+2*s34^3*(s15-3*s45)*s45-6*s45^4*(s15+s45)-
3*s34^4*(3*s15+s45)+s34^2*(3*s15^3+5*s15^2*s45+
6*s15*s45^2-6*s45^3)-2*s34*(2*s15^3*s45+3*s45^4))/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45)))/(3*s12^2*(s12+s23-s45)^3))*tr5,
5/6+(3*s15*s34)/(4*(s12+s15-s34)^2)+(-2*s15^3+9*s15*s34^2)/
(12*(s12+s15-s34)^3)-s23/(4*(s12-s34-s45))+
(3*s15*(s23-s34))/(4*(s12+s15-s34)*(s12-s34-s45))+
(s15*(4*(s15-2*s34)*s34+3*s23*(-s15+s34)))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(s23*(s15-3*s34)+s34*(-s15+9*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(s15*(3*s15-4*s34)*s34^3)/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))-(s15*s34^3)/((s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15^2*s34^3*(s15+6*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*s34^2)/(4*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*s15*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-(3*s15^2*s34^2*(s15+5*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(s34*s45)/(4*(s12+s23-s45)^2)+(s34*s45)/(2*(s12+s15-s34)*
(s12+s23-s45))+s45^3/(6*(s15-s23+s45)^3)+
(s34*s45^2*(s15+s45))/(2*(s12+s15-s34)*(s15-s23+s45)^3)+
(s34^2*s45*(s15+s45)^2)/(2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s15-s23+s45)^3)-
s45^2/(4*(s15-s23+s45)^2)-(s34*s45^2)/(2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s15*s34^2*(s15+s45)^2)/
(2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(s15^2*s34)/(2*(s12+s15-s34)^2*(s15-s23+s45))+
s45/(4*(s15-s23+s45))+(s15^2*s34*(s15+s45))/
(2*(s12+s15-s34)^3*(s15-s23+s45))+(s34*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+
(s34*s45*(s15-4*s34+s45))/(4*(s12+s15-s34)*
(s12+s23-s45)^2)+(s23*(-s23+s34))/(4*(-s12+s34+s45)^2)+
(s15^2*(-3*s23^2+7*s23*s34-9*s34^2))/(4*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15*(3*s23^2-5*s23*s34+4*s34^2))/
(4*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(s23^2-3*s23*s34+5*s34^2))/(4*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15^3*s34^4)/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(s15^2*s34^4)/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(7*s15^3*s34^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+(11*s15^2*s34^3)/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s34*(s15+s45)*(s34*(s15-s45)-
2*s15*s45))/(4*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34^3*(s15^2+4*s15*s34-s15*s45-2*s34*s45+s45^2))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34^2*(4*s15*s34-5*s34*s45+2*s45^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^2*(s34*(-8*s15+s45)+
3*s15*(-s15+s45)))/(4*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*(s15*s45+3*s34*(-s15+s45)))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(-1/(4*s12^2)-(3*s34^2)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45))-
((s15-s34)^2*s34*(2*s15+s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(3*s34*(s15^2-s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(-3*s15^2+8*s15*s34-3*s34^2)/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15^3-7*s15^2*s34+7*s15*s34^2-s34^3)/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(s15-s34)^2*s34^2*(s15+4*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))-
(s34^2*(3*s15^2-14*s15*s34+6*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34*(s15+3*s34))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(3*s15^2+12*s15*s34-7*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(5*s15^3+9*s15^2*s34-17*s15*s34^2+3*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^2*s34^2*(s15+2*s34-s45))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34*s45)/(4*s12^2*(s12+s23-s45)^2)-
((s15-s34)^2*s34^2*(s15+s45)^2)/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15*(s15-s34)^2*s34*(s15+s45))/
(3*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-2*s12+3*s15-2*s34)/(12*s12^2*(s15-s23+s45))-
(s15^2*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(5*s15^2-6*s15*s34+s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(3*s15^2-3*s15*s34+s34^2)/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*(s23-3*s34)*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(s15*(-s15+s34)*(-4*s15*s23+11*s15*s34+2*s23*s34-5*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(2*s15*(3*s23-7*s34)*s34+s34^2*(-s23+2*s34)+
s15^2*(-6*s23+15*s34))/(4*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(s15^2*(s15-s34)^2*s34^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(s15*(3*s15-2*s34)*s34^3)/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(-s12+s34+s45)^
2)-(s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)-(5*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(-21*s15^2+18*s15*s34-2*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(17*s15^2-24*s15*s34+7*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(s15^3+10*s15^2*s34-13*s15*s34^2+2*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(-2*s15+s23+s34+s45)/
(4*s12^2*(s12-s34-s45))+(s34*(3*s34+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(-3*s15+6*s34+2*s45))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(s34*(-s15+s34)*(6*s34^2+s15*s45-
3*s34*s45))/(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
((s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(3*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(6*s12^2*(s15-s23+s45)^3)+(s15^2*(6*s34-3*s45)-
2*s15*s34*(s34-2*s45)+3*s34^2*s45)/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(s34*(6*s34^2+2*s15*s45-
3*s34*(s15+s45)))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+((-s15+s34)*(-2*s15^2*s45+
s34^2*(-s15+s45)+9*s15*s34*(s15+s45)))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
((s12+2*s34)*s45+s15*(-s34+s45))/(12*s12^2*(s15-s23+s45)^
2)+(s34^2*(9*s15-2*(2*s34+s45)))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*(3*s23-7*s34)-
(s23-2*s34)*(2*s34+s45))/(4*s12^2*(-s12+s34+s45)^2)-
(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2))/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3))*tr5,-5/12+s23/(4*s12-4*s34-4*s45)+
(3*s15*(-s23+s34))/(4*(s12+s15-s34)*(s12-s34-s45))+
(s15*(3*s15*s23-4*s15*s34-3*s23*s34+8*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*((s15-9*s34)*s34+s23*(-s15+3*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*s34^3*(-3*s15+4*s34))/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))-(s15^2*s34^3*(s15+6*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))-
(3*s15*s34^2)/(4*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(3*s15*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+(3*s15^2*s34^2*(s15+5*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
s45/(4*(s12+s15-s34))-(3*s34*s45)/(8*(s12+s23-s45)^2)-
(3*s45^2)/(2*(s12-s45)*(s12+s23-s45))+
(s34^3*s45^3)/(24*(s12+s15-s34)^3*(s12+s23-s45)^3)+
s45^3/(2*(s12-s45)*(s12+s23-s45)^2)-
s45^3/(2*(s12-s45)^2*(s12+s23-s45))-(3*s45^3*(s15+s45))/
(2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
(3*s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(3*s45^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)-(3*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(3*s45^2*(-s15+s45)*(s15+s45)^2)/(2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))-(s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(s15+s45)^3)/
(2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(-s23+s45)/(4*(s12-s45))+(s34^2*s45^2*(s15-s34+s45))/
(8*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s23*(s23-s34))/(4*(-s12+s34+s45)^2)+
(s15*(-3*s23^2+5*s23*s34-4*s34^2))/(4*(s12+s15-s34)*
(-s12+s34+s45)^2)-(s15^3*(s23^2-3*s23*s34+5*s34^2))/
(4*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(s15^2*(3*s23^2-7*s23*s34+9*s34^2))/(4*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(s15^3*s34^4)/(2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15^2*s34^4)/(2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(7*s15^3*s34^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)-(11*s15^2*s34^3)/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(3*s45^2*(s15+3*s45))/
(2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s45*(5*s34+12*s45))/(8*(s12+s15-s34)*(s12+s23-s45))+
(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45)/
(24*(s12+s23-s45)^3)+(s45*(3*s15*s34+2*s34^2+4*s34*s45-
4*s45^2))/(8*(s12+s15-s34)*(s12+s23-s45)^2)+
(3*s45^2*(s15^2-2*s15*s45-3*s45^2))/(2*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(3*(s15*s23+s15*s45-s45^2))/
(4*(s12+s15-s34)*(s12-s45))+(-s23^2+s45^2)/
(4*(s12-s45)^2)+(-3*s15*s34-4*s15*s45+s45^2)/
(4*(s12+s15-s34)^2)-(s15*s23+s15*s45+s45^2)^3/
(6*(s12+s15-s34)^3*(s12-s45)^3)+
(s15*s23^2+s15*s23*s45+s15*s45^2-2*s45^3)/
(2*(s12+s15-s34)*(s12-s45)^2)-
(s15^2*s23+s15*(s15+s23)*s45+5*s15*s45^2-2*s45^3)/
(2*(s12+s15-s34)^2*(s12-s45))+(s23^3+s45^3)/
(6*(s12-s45)^3)-(s45*(s15^2*(s15-s23)+s15*(-3*s15+s23)*s45-
3*s15*s45^2+s45^3))/(2*(s12+s15-s34)^3*(s12-s45))-
(3*(s15^3+6*s15*s34^2)+12*s15^2*s45-24*s15*s45^2+4*s45^3)/
(24*(s12+s15-s34)^3)-(s45*(s15^2*s23*(-s15+s23)+
s15^2*(-2*s15+s23)*s45+s15*(-3*s15+2*s23)*s45^2+s45^4))/
(2*(s12+s15-s34)^3*(s12-s45)^2)-
(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4)/
(2*(s12+s15-s34)*(s12-s45)^3)+
(-(s15^2*s23^2)+2*s15*s23*(-2*s15+s23)*s45+s15*(-7*s15+2*s23)*
s45^2-2*s15*s45^3+5*s45^4)/(4*(s12+s15-s34)^2*
(s12-s45)^2)+(s15^2*s23^3+2*s15^2*s23^2*s45+
s15*s23*(2*s15+s23)*s45^2+s15*(s15+2*s23)*s45^3+2*s15*s45^4+
s45^5)/(2*(s12+s15-s34)^2*(s12-s45)^3)+
(3*s34*(s15-4*s45)*s45-20*s45^3-6*s34^2*(-s15+s45))/
(8*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(8*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34^2*(s15-4*s45)*s45^2+4*s34^4*(-2*s15+s45)-
4*s34*s45^3*(s15+s45)-4*s45^3*(s15+s45)^2-
2*s34^3*(s15^2-s15*s45+s45^2))/(8*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(6*s15*s34^2*(s15-s45)-
2*s34^3*(-8*s15+s45)+4*s45^2*(-3*s15^2-s15*s45+2*s45^2)+
s34*s45*(s15^2-12*s15*s45+4*s45^2))/(8*(s12+s15-s34)^3*
(s12+s23-s45))+(8*s45^3*(s15+s45)+
2*s34^3*(-4*s15+5*s45)+s34^2*s45*(-s15+5*s45)+
s34*s45*(s15^2+s15*s45+4*s45^2))/(8*(s12+s15-s34)^2*
(s12+s23-s45)^2)+
(-(s15^2+s15*s23+s23^2-s34*(s34-6*s45))/
(24*s12^2*(s12+s23-s45)^2)-(s15*(s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(3*s15^2-8*s15*s34+3*s34^2)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(-s15^3+7*s15^2*s34-7*s15*s34^2+s34^3)/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(s15*(s15-s34)^2*s34^2*(s15+4*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(3*s15^2-14*s15*s34+6*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(s15^3+10*s15^2*s34-13*s15*s34^2+2*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*(s15-s34)^2*s34*(s15+3*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*(3*s15^2+12*s15*s34-7*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(5*s15^3+9*s15^2*s34-17*s15*s34^2+3*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
((s15-s34)^2*s34^2*s45^2)/(24*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(3*s45^3)/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+s45^4/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-s45^4/(2*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^4*(s15+s45))/(s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(2*s45^4*(s15+s45))/
(s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(s45^4*(s15+s45)^2)/(2*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(s45^4*(s15+s45)^2)/
(2*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15^2*(s23-3*s34)*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15*(-s15+s34)*(4*s15*s23-11*s15*s34-
2*s23*s34+5*s34^2))/(4*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(3*s15^2*(2*s23-5*s34)+
(s23-2*s34)*s34^2+2*s15*s34*(-3*s23+7*s34))/
(4*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(s15^2*(s15-s34)^2*s34^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*s34^3*(-3*s15+2*s34))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s15*s34^2*(-17*s15^2+24*s15*s34-7*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(21*s15^2-18*s15*s34+2*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(-2*s15+s23+s34+s45)/(4*s12^2*(s12+s15-s34))+
(-2*s15+s23+s34+s45)/(s12^2*(4*s12-4*s34-4*s45))-
(s34*(3*s34+s45))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(-9*s15+4*s34+2*s45))/(4*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s34^2*(-3*s15+6*s34+2*s45))/
(4*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(s45^3*(3*s15+7*s45))/(2*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(s34*(17*s34+12*s45))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(2*s23^2-4*s23*s45-7*s45^2)/(12*s12^2*(s12+s15-s34)*
(s12-s45))+(s45^2*(s23^2+s23*s45+s45^2))/
(6*s12^2*(s12+s15-s34)*(s12-s45)^3)+
(s45*(4*s23^2+s23*s45+s45^2))/(12*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(s45*(8*s15*s23^2+7*s15*s23*s45-3*s15*s45^2+
6*s23*s45^2+9*s45^3))/(12*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)+(s45^3+s15*s45*(s23+s45))^2/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(s15*(-3*s23+7*s34)+(s23-2*s34)*(2*s34+s45))/
(4*s12^2*(-s12+s34+s45)^2)+
(-s15^3+s15*(2*s23-4*s34-7*s45)*s45+
s15^2*(-s23+s34+s45)+s45^2*(s34+3*s45))/
(6*s12^2*(s12+s15-s34)^3)+(s23*(5*s15-2*s45)+
(s15+s45)*(-s15+3*s34+4*s45))/(12*s12^2*(s12+s15-s34)^
2)+(s15^3-2*s34^2*(17*s34+6*s45)+
s15*s34*(15*s34+16*s45))/(24*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(6*s15*(s23-s45)*s45^2+6*s45^4+
s15^2*(s23^2-6*s45^2))/(6*s12^2*(s12+s15-s34)^3*
(s12-s45))+(4*s45^5+2*s15*s45^3*(3*s23+s45)+
s15^2*s45*(2*s23^2+3*s23*s45-2*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(s15^3+18*s34^3-s34^2*(s15-12*s45)+36*s45^3+
6*s34*(-3*s15^2+2*s15*s45+2*s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2))/(24*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)+(-3*s45^2*(2*s23+s45)+
s15*(-4*s23^2+4*s23*s45+21*s45^2))/(12*s12^2*
(s12+s15-s34)^2*(s12-s45))+(-s15^4+s15^3*(3*s34-s45)+
s15*s34^2*(37*s34-s45)-s15^2*s34*(3*s34+2*s45)+
4*(-9*s34^4+s34^3*s45+3*s34^2*s45^2-3*s45^4))/
(24*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-6*s34^5+6*s45^4*(s15+s45)+3*s34^4*(3*s15+s45)+
s34^3*s45*(-7*s15+6*s45)+s34^2*(-3*s15^3+5*s15^2*s45-
6*s15*s45^2+6*s45^3)+s34*(-(s15^3*s45)+6*s45^4))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s15^4-14*s15^3*s34-24*s15*s34*s45*(s34+s45)+
s15^2*s34*(19*s34+24*s45)+6*(-s34^4+2*s34^2*s45^2+
4*s34*s45^3+6*s45^4))/(24*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s23^3-s23^2*(-s15+s34+s45)+
s23*(s15^2+s34^2-2*s34*(s15+s45))+(s15-s34)*
(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45)))/
(24*s12^2*(s12+s23-s45)^3))*tr5,(2*(-s15+s34))/(s23+s34)-
(2*(-s15^2+s34^2))/(s23+s34)^2+(s15^2*(s23-3*s34)*(-s15+s34))/
(2*(s12+s15-s34)^3*(s12-s34-s45))+
((s23-2*s34)*(-s15+s34))/(2*(s12+s15-s34)*(s12-s34-s45))+
(s34^2*(-s15+s34))/((s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(s15*s34^2*(s15^2+3*s15*s34-4*s34^2))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(s15^2-3*s15*s34+2*s34^2))/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(-s15+s34)*(2*s34-s45))/(2*(s12+s15-s34)^2*
(s12+s23-s45))-(s34^2*(-s15+s34)*(s15+2*s34-s45))/
(2*(s12+s15-s34)^3*(s12+s23-s45))-((s23-3*s34)*s45)/
(6*s15*(s12+s15-s34))+(2*s34^3*s45)/(s15*(s12+s15-s34)*
(s23+s34)^2)+(3*s34^2*s45)/(s15*(-s12-s15+s34)*(s23+s34))-
(s34^3*s45)/(s15^2*(-s12-s15+s34)*(s23+s34))-
(s34*s45)/(2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34^2*s45)/(2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(s34^3*s45)/(s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(2*s34^3*(s34-s45)*s45)/(s15*(s12+s15-s34)^2*(s23+s34)^2)+
(s34^3*(s34-s45)*s45)/(s15^2*(s12+s15-s34)^2*(s23+s34))+
(5*s34^2*(s34-s45)*s45)/(2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-((-s15+4*s34)*(s34-s45)*s45)/
(2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34*(-s23+3*s34-s45)*s45)/(6*s15*(s12+s15-s34)^2)-
(s34^2*s45^2)/(6*s15*(s12+s15-s34)^3)-(2*s34^4*s45^2)/
(s15*(s12+s15-s34)^3*(s23+s34)^2)+(4*s34^3*s45^2)/
(s15*(s12+s15-s34)^3*(s23+s34))-(s34^4*s45^2)/
(s15^2*(s12+s15-s34)^3*(s23+s34))-(7*s34^3*s45^2)/
(2*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(s34^4*s45^2)/(s15^2*(s12+s15-s34)^3*(-s15+s23+s34))+
((s15^2-5*s15*s34+9*s34^2)*s45^2)/(2*(s12+s15-s34)^3*
(-s15+s23+s34))+((s15-s34)*s45^2)/(3*(s12+s15-s34)*
(s15-s23+s45)^2)-(2*s34*(-s15+s34)*s45*(s15+s45))/
(3*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s34^2*(-s15+s34)*(s15+s45)^2)/(3*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s15*(-s15+s34)*(3*s34-s45))/
(6*(s12+s15-s34)^2*(s15-s23+s45))+((-s15+s34)*s45)/
(6*(s12+s15-s34)*(s15-s23+s45))-
(s34*(5*s15^2-6*s15*s34+s34^2)*(s15+s45))/(6*(s12+s15-s34)^3*
(s15-s23+s45))+(s34^3*s45*(-s34+s45))/
(s15^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s15*(s15-s34)*s34^3)/((s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-s15+s34))/
((s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)*s34^3)/((s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*s34^3*(-s15+s34))/
((s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(2*s23-5*s34)*(-s15+s34))/(2*(s12+s15-s34)^2*
(-s12+s34+s45))+(2*s15*(s15-s34)*s34^3)/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(2*s15^2*s34^3*(-s15+s34))/((s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+(s34^2*(-3*s15^2+2*s15*s34+s34^2))/
((s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))-
(s15*s34^2*(-3*s15^2+s15*s34+2*s34^2))/((s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+(-8*s15-3*s23+11*s34+2*s45)/
(6*(s12+s15-s34))+(s34^2*s45*(-4*s34+3*s45))/
(s15*(s12+s15-s34)^2*(s23+s34))+
(17*s15^2+3*s23^2-22*s15*s34+5*s34^2+
s23*(3*s15-3*s34-4*s45)-7*s15*s45+4*s34*s45+s45^2)/
(6*(s12+s15-s34)^2)-(-2*s34^2+s34*(-6*s15+s45)+
s15*(8*s15+s45))/((-s12-s15+s34)*(s23+s34))+
(4*s34^2*(-s15+s45)+2*s15^2*(3*s15+2*s45)-
2*s15*s34*(s15+3*s45))/((-s12-s15+s34)*(s23+s34)^2)+
(s34^2*(2*s15+s45)+s34*(8*s15^2+6*s15*s45-3*s45^2)+
s15*(-10*s15^2-4*s15*s45+s45^2))/((s12+s15-s34)^2*
(s23+s34))+(-3*s15*s23^2+2*s23*(s15-s34)*s45+
s34^2*(-8*s15+5*s45)-s15*(9*s15^2-5*s15*s45+s45^2)+
s34*(17*s15^2-10*s15*s45+2*s45^2))/(6*(s12+s15-s34)^3)-
(-s34^4+s34^3*(-2*s15+3*s45)+s15*s34*(4*s15^2+9*s15*s45-
4*s45^2)+s15^2*(-4*s15^2-3*s15*s45+s45^2)+
3*s34^2*(s15^2-3*s15*s45+2*s45^2))/((s12+s15-s34)^3*
(s23+s34))-(2*(2*s34^3*s45+s34^2*(s15^2-5*s15*s45-
3*s45^2)-s15^2*(3*s15^2+4*s15*s45+s45^2)+
s15*s34*(2*s15^2+8*s15*s45+3*s45^2)))/((s12+s15-s34)^2*
(s23+s34)^2)-(2*(s34^4*(s15-s45)+s15^3*(s15+s45)^2+
3*s15*s34^2*s45*(s15+2*s45)-s34^3*(s15^2-s15*s45+4*s45^2)-
s15^2*s34*(s15^2+5*s15*s45+4*s45^2)))/((s12+s15-s34)^3*
(s23+s34)^2)+(-1/(2*s12^2)+(-s15+s34)/
(s12^2*(2*s12-2*s34-2*s45))+((s15-s34)^3*s34)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
((s15-s34)^2*s34)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
((s15-s34)*s34)/(2*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(3*s15+s23-3*s34-s45)/(2*s12^2*(s12+s15-s34))+
(s15*(s15-s34)^3)/(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
((s15-s34)^2*(-3*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))-(3*s34*(2*s15^2-3*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)*(s23+s34)*(s12-s34-s45))+
((3*s15^2)/2-(5*s15*s34)/2+s34^2)/(s12^2*(s12+s15-s34)*
(s12-s34-s45))+(2*s34^2*(3*s15^2-5*s15*s34+2*s34^2))/
(s12^2*(s12+s15-s34)*(s23+s34)^2*(s12-s34-s45))+
(3*s15*(s15-s34)*s34)/(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(s34*(-s15+s34))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))-(3*(s15-s34)^2*s34*(s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^3*s34*(s15+2*s34))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+s45/(6*s12^2*s15)+
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))+
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)+
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)+
(2*s34^2*s45)/(s12^2*s15*(s23+s34)^2)+(6*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)+
(6*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(2*s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(2*s34*s45)/(s12^2*s15*(s23+s34))+(s34^2*s45)/
(s12^2*s15^2*(s23+s34))-(9*s34^2*s45)/(s12^2*s15*
(s12+s15-s34)*(s23+s34))-(12*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(3*s34^3*s45)/(s12^2*s15^2*(s12+s15-s34)*(s23+s34))-
(5*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(3*s34^4*s45)/(s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(s34^5*s45)/(s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
s45/(2*s12^2*(-s15+s23+s34))+(3*(s15-4*s34)*s45)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34*s45)/(2*s12^2*s15*(-s15+s23+s34))-
(s34^2*s45)/(s12^2*s15^2*(-s15+s23+s34))+
(15*s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(21*s34^3*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
(3*s34^3*s45)/(s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(9*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(3*s34^4*s45)/(s12^2*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^5*s45)/(s12^2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(3*(s15^2-5*s15*s34+9*s34^2)*s45)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+((s15^3-6*s15^2*s34+14*s15*s34^2-
16*s34^3)*s45)/(2*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))+
((-s15+s34)*s45)/(3*s12^2*(s15-s23+s45)^2)+
(s34*(-s15+s34)^3*(s15+s45))/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(-s15+s34)/(6*s12^2*(s15-s23+s45))+
((-3*s15+s34)*(-s15+s34)^3)/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+((s15-s34)^2*(-7*s15+3*s34))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(5*s15^2-8*s15*s34+3*s34^2)/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45))+((s15-s34)*s34^2)/(s12^2*(s23+s34)*
(-s12+s34+s45)^2)-((s15-s34)^2*s34^2*(-3*s15+s34))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(s15*s34^2*(-s15+s34)^3)/(s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)-(s34^2*(3*s15^2-5*s15*s34+2*s34^2))/
(s12^2*(s12+s15-s34)*(s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15-s34)^3*s34^2)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+
((s15-s34)^2*s34^2*(-3*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+(s34^2*(-s15+s34))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(3*s15^2-5*s15*s34+2*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+(2*(s15-s34)*s34^2)/
(s12^2*(s23+s34)^2*(-s12+s34+s45))-
(2*(s15-s34)^2*s34^2*(-3*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))+(2*s15*s34^2*(-s15+s34)^3)/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))-
(6*s15*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45))+(2*s34*(-s15+s34))/(s12^2*(s23+s34)*
(-s12+s34+s45))-(s34*(-s15+s34)^3*(2*s15+s34))/
(s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(-2*s15+2*s34+s45)/(s12^2*(s23+s34))+
((-s15+s34)*(s15*(s34-2*s45)+3*s34*s45))/
(3*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
((s15-s34)^2*(2*s15*s34-s15*s45+3*s34*s45))/
(3*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(2*(s34^2+s12*(-s15+s34)-2*s34*(2*s15+s45)+
s15*(3*s15+s45)))/(s12^2*(s23+s34)^2)-
(6*(2*s15^3+s15*s34*(2*s34-3*s45)+3*s34^2*s45+
s15^2*(-4*s34+s45)))/(s12^2*(s12+s15-s34)*(s23+s34)^2)+
(3*s15^3+s15^2*(3*s23-9*s34-s45)-3*s34^2*(-s23+s34+s45)+
3*s15*s34*(-2*s23+3*s34+s45))/(6*s12^2*(s12+s15-s34)^3)+
(-3*s15^2+s34*(2*s23-3*s34-2*s45)+s15*(-2*s23+6*s34+s45))/
(2*s12^2*(s12+s15-s34)^2)+(-6*s15^3+3*s15^2*(6*s34+s45)-
6*s15*s34*(3*s34+2*s45)+6*s34^2*(s34+3*s45))/
(s12^2*(s12+s15-s34)^2*(s23+s34))+
(6*s15^2-3*s15*(4*s34+s45)+3*s34*(2*s34+3*s45))/
(s12^2*(s12+s15-s34)*(s23+s34))-
(2*(s34^5+2*s15*s34^3*(s15-5*s45)+s15^4*(s15+s45)+
s34^4*(-3*s15+5*s45)+2*s15^2*s34^2*(s15+5*s45)-
s15^3*s34*(3*s15+5*s45)))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2)+(2*s15^4-s15^3*(8*s34+s45)+
2*s34^3*(s34+5*s45)-2*s15*s34^2*(4*s34+5*s45)+
s15^2*s34*(12*s34+5*s45))/(s12^2*(s12+s15-s34)^3*
(s23+s34))+(8*s15^4+12*s15^2*s34*(s34-2*s45)+
s15^3*(-20*s34+6*s45)-4*s34^3*(s34+6*s45)+
4*s15*s34^2*(s34+9*s45))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2))*tr5,-1/9-(11*s15*(s15^2-3*s15*s23+3*s23^2))/
(3*s34^2*(-s12-s15+s34))+(4*s15*(s15-2*s23))/
(s34*(-s12-s15+s34))-s23/(12*(s12+s23-s45))+
(s15^3*s23^3)/(18*(s12+s15-s34)^3*(s12-s34-s45)^3)+
(s15*s23*(s23+s34)^2)/(6*(s12+s15-s34)*(s12-s34-s45)^3)-
(s23+s34)^3/(18*(s12-s34-s45)^3)+
(s15*s23)/(2*(s12+s15-s34)*(s12-s34-s45))+
(11*s15*s23^3)/((s12+s15-s34)*s34^2*(s12-s34-s45))-
(s15*s23*(-s15+15*s23+s34))/(12*(s12+s15-s34)^2*
(s12-s34-s45))+(s15*s23*(s15*(2*s15+15*s23)-4*s15*s34+
2*s34^2))/(12*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^3*s23^3)/(12*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(5*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(17*s15^3*s23^2)/(4*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+s45^2/(4*(s12-s45)*(s12+s23-s45))-
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(12*(s12-s45)^2*(s12+s23-s45))+(s45^3*(s15+s45))/
(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(s45^2*(-s15+s45)*(s15+s45)^2)/(4*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(s45^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15^2*s23^2*(s23+s34))/(6*(s12+s15-s34)^2*
(-s12+s34+s45)^3)+(s15^2*s23^2*(s15-s34))/
(6*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(11*s23^3)/(6*s34*(-s12+s34+s45)^2)-(11*s15^3*s23^3)/
(6*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(11*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(11*s15*s23^3)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(s15*s23*(16*s23+s34))/(12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(9*s23^2+3*s23*s34-s34^2)/(12*(-s12+s34+s45)^2)+
(s15*s23*(2*s34*(-s15+s34)+s23*(5*s15+2*s34)))/
(12*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(17*s23^3)/(12*(s12-s45)*(-s12+s34+s45)^2)+
(17*s15^3*s23^3)/(12*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(17*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(17*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(11*s23^3)/(3*s34^2*(-s12+s34+s45))-(11*s15^3*s23^3)/
(3*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(11*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(4*s23^2)/(s34*(-s12+s34+s45))+(11*s15^3*s23^2)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(7*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))+
(5*s15*s23^2)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(9*s23+s34)/(12*(-s12+s34+s45))-
(5*s23^3)/(12*(s12-s45)^2*(-s12+s34+s45))-
(3*s23^2)/(2*(s12-s45)*(-s12+s34+s45))+
(7*s15^2*s23^2)/((s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45))-
(s45^2*(s15+3*s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(s45*(s34+3*s45))/(12*(s12+s15-s34)*
(s12+s23-s45))-(4*s23+5*s45)/(12*(s12-s45))+
(12*s15-s34+5*s45)/(12*(s12+s15-s34))+
(s23^2-s34*s45)/(12*(s12+s23-s45)^2)+
(s45^2*(3*s15^2+3*s15*s34+s15*s45-s34*s45-2*s45^2))/
(12*(s12+s15-s34)^3*(s12+s23-s45))+
(5*(s15*s23+s15*s45+s45^2)^3)/(18*(s12+s15-s34)^3*
(s12-s45)^3)+(s45^2*(-s15^2+2*s15*s45+3*s45^2))/
(4*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(4*s23^2+5*s45^2)/(12*(s12-s45)^2)+
(4*s15*s23+4*s15*s45+11*s45^2)/(4*(s12+s15-s34)*(s12-s45))-
(5*(s23^3+s45^3))/(18*(s12-s45)^3)+
(17*s15*s23^2+17*s15*s23*s45+17*s15*s45^2+25*s45^3)/
(12*(s12+s15-s34)*(s12-s45)^2)-
(s15*s23*(17*s15+66*s23)+17*s15*(s15+4*s23)*s45+64*s15*s45^2+
70*s45^3)/(12*(s12+s15-s34)^2*(s12-s45))+
(5*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(6*(s12+s15-s34)*(s12-s45)^3)-
(22*s15^2*s23^2+s15*s23*(34*s15+25*s23)*s45+
s15*(19*s15+52*s23)*s45^2+54*s15*s45^3+35*s45^4)/
(12*(s12+s15-s34)^2*(s12-s45)^2)+
(3*s15^2*s23*(3*s15+22*s23)+s15^2*(10*s15+47*s23)*s45+
13*s15*(3*s15+7*s23)*s45^2+71*s15*s45^3+42*s45^4)/
(12*(s12+s15-s34)^3*(s12-s45))-
(5*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(6*(s12+s15-s34)^2*(s12-s45)^3)+
(9*s15^3*s23^2+s15^2*s23*(17*s15+25*s23)*s45+
s15^2*(7*s15+52*s23)*s45^2+s15*(29*s15+35*s23)*s45^3+
37*s15*s45^4+15*s45^5)/(12*(s12+s15-s34)^3*(s12-s45)^2)+
(s45*(-s34^2+s45^2+s34*(s15+s45)))/(12*(s12+s15-s34)*
(s12+s23-s45)^2)-(s45^2*(s34^2+s34*s45+2*s45*(s15+s45)))/
(12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(11*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
(3*(s12+s15-s34)^3*s34^2)+
(s45^3*(s34^2+s34*(s15+s45)+(s15+s45)^2))/
(12*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(11*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
(3*(s12+s15-s34)^2*s34^2)+(5*s45^3+s34*s45*(s15+3*s45))/
(12*(s12+s15-s34)^2*(s12+s23-s45))-
(11*s15^2*(5*s15^2+6*s23^2+11*s15*s45+6*s45^2-
3*s23*(3*s15+4*s45)))/(6*(s12+s15-s34)^3*s34)-
(9*s15*(8*s15-5*s23)+s34^2+103*s15*s45+23*s45^2-
s34*(5*s15+8*s45))/(12*(s12+s15-s34)^2)+
(s15*(66*s23^2-3*s23*(49*s15+22*s45)+s15*(79*s15+90*s45)))/
(6*(s12+s15-s34)^2*s34)+(6*s15^2*(41*s15-18*s23)-2*s34^3+
6*s15*(104*s15-33*s23)*s45+462*s15*s45^2+91*s45^3-
3*s34^2*(3*s15+5*s45)-3*s34*(3*s15*(3*s15+5*s23)+29*s15*s45+
22*s45^2))/(36*(s12+s15-s34)^3)+
(-s12^(-2)-(11*(s15-s23)^2)/(3*s12^2*s34^2)+
(4*(s15-s23))/(s12^2*s34)-(s15^2*s23^2*(s15-s34)^2)/
(18*s12^2*(s12+s15-s34)^3*(s12-s34-s45)^3)+
(s15*s23*(s15-s34)*(-(s34*(s23+s34))+s15*(2*s23+s34)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s34-s45)^3)-
(s34^2*(s23+s34)^2-2*s15*s34*(3*s23^2+4*s23*s34+s34^2)+
s15^2*(6*s23^2+6*s23*s34+s34^2))/(18*s12^2*(s12+s15-s34)*
(s12-s34-s45)^3)-(22*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34^2*(s12-s34-s45))+(2*s15*s23*(5*s15+11*s23))/
(s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(-66*s23^2-11*(s15-s34)^2+6*s23*(-4*s15+s34))/
(36*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(132*s15*s23^2+7*(s15-s34)^3+3*s23*(49*s15^2-32*s15*s34+
5*s34^2))/(36*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(s15^4+s15^3*(45*s23-4*s34)+s15*(15*s23-4*s34)*s34^2+
s34^4+s15^2*(33*s23^2-45*s23*s34+6*s34^2))/
(18*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(5*s15^4*s23^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(s15^3*s23*(17*s15+22*s23))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s23*(53*s15+66*s23))/(6*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(s15*s23*(19*s15+22*s23))/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s23*(42*s15+27*s23-4*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45))+s45^3/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-s45^4/(12*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+s45^4/(12*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(5*s23^2*(-3*s15+s45))/
(12*s12^2*(s12-s45)^2*(s12-s34-s45))+(s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(s45^4*(s15+s45))/
(3*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(s45^4*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(11*s15^2*(3*s15-6*s23+s45))/(3*s12^2*(s12+s15-s34)*s34^2)+
(11*s15^4*(s15-2*s23+s45))/(3*s12^2*(s12+s15-s34)^3*s34^2)-
((s15-s34)^2*(s15-s34+s45))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(11*s15^4*s23^2)/
(6*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(22*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45)^2)+(11*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34*(-s12+s34+s45)^2)+
(s15*s23*(-4*s15^3-6*s15^2*(5*s23-2*s34)+3*s15*(5*s23-4*s34)*
s34+4*s34^3))/(36*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)-(s23*(s15-s34)^2*s34+
15*s15*s23^2*(-3*s15+s34)+s34*(-s15+s34)^3)/
(18*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(-7*(s15-s34)^2*s34+15*s23^2*(-6*s15+s34)+
8*s23*(3*s15^2-4*s15*s34+s34^2))/(36*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)-(17*s15^4*s23^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(17*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(17*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(-s12+s34+s45)^2)+(11*s23^2*(-3*s15+s45))/
(6*s12^2*s34*(-s12+s34+s45)^2)-(17*s23^2*(-3*s15+s45))/
(12*s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))-(44*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))-(11*s15^3*s23*(s15+2*s23))/
(3*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(2*s15^2*s23*(16*s15+33*s23))/(3*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(5*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(-s12+s34+s45))+(11*s23^2*(-3*s15+s45))/
(3*s12^2*s34^2*(-s12+s34+s45))+(-2*s15-2*s23+s34+s45)/
(12*s12^2*(s12+s23-s45))-(-2*s15+7*s23+4*s34+s45)/
(12*s12^2*(s12-s34-s45))-(11*s15^3*(3*s15-6*s23+2*s45))/
(3*s12^2*(s12+s15-s34)^2*s34^2)+
(s23*(18*s15+33*s23+2*s45))/(6*s12^2*s34*(-s12+s34+s45))-
(s45^3*(3*s15+7*s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(11*s15^3*(7*s15-12*s23+8*s45))/
(6*s12^2*(s12+s15-s34)^3*s34)+(44*s15-22*s23-5*s34+
12*s45)/(4*s12^2*(s12+s15-s34))+
(s15^2*(89*s15-143*s23+66*s45))/(3*s12^2*(s12+s15-s34)^2*
s34)+(5*s45^2*(s23^2+s23*s45+s45^2))/
(18*s12^2*(s12+s15-s34)*(-s12+s45)^3)+
(-934*s15^2-66*s23*s34+6*s34^2+s15*(773*s23+246*s34-
732*s45)+91*s23*s45+198*s34*s45+22*s45^2)/
(36*s12^2*(s12+s15-s34)^2)-(126*s15*s23+91*s23^2+
22*s23*s45+46*s45^2)/(36*s12^2*(s12+s15-s34)*(s12-s45))+
(-(s34^2*s45^2)+s45^4)/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s45^2*(s34+s45)*(-(s15*s34)+s34^2+
s45*(s15+s45)))/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(2*s15^2-s34*(2*s15+s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(5*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(s15*(125*s15+44*(-4*s23+s45)))/(6*s12^2*(s12+s15-s34)*s34)-
(5*(s45^3+s15*s45*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(s23^2+(s15-s34)^2-s23*(-s15+s34+s45))/
(12*s12^2*(s12+s23-s45)^2)+
((s23+s34)*(-(s15*(3*s23+s34))+(s23+s34)*(2*s34+s45)))/
(18*s12^2*(-s12+s34+s45)^3)+
(28*s23^2+s34*(5*s15-10*s34-3*s45)+
2*s23*(-10*s15+9*s34+6*s45))/(36*s12^2*(-s12+s34+s45)^2)-
(32*s23*s45^2+32*s45^3+5*s23^2*(-9*s15+7*s45))/
(36*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(5*s15*s23^2*(-9*s15+14*s45)+3*s45^3*(22*s15+29*s45)+
s23*s45^2*(89*s15+45*s45))/(36*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(574*s15^3+15*s34^3+66*s34^2*s45-
91*s34*s45^2-126*s45^3+s15^2*(-575*s23-265*s34+746*s45)+
2*s15*(66*s23*s34+3*s34^2-91*s23*s45-220*s34*s45-s45^2))/
(36*s12^2*(s12+s15-s34)^3)-(s15^3-2*s15^2*s34+
s15*s34*(s34+s45)+s45*(s34^2+s34*s45+3*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s45*(2*s15^2*s34-2*s15*s34*(s34+s45)+
s45*(s34^2+2*s34*s45+3*s45^2)))/(12*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))-(-15*s15^3*s23^2+55*s45^5+
s15*s45^3*(90*s23+89*s45)+s15^2*s45*(35*s23^2+57*s23*s45+
34*s45^2))/(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(108*s15^2*s23+9*s45^2*(7*s23+10*s45)+
s15*(91*s23^2-13*s23*s45+42*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45))-
(102*s15^3*s23+171*s45^4+18*s15*s45^2*(14*s23+9*s45)+
s15^2*(91*s23^2-48*s23*s45+48*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)))*tr5,
-41/36+(s15-s34)/(s23+s34)+(-s15^2+s34^2)/(s23+s34)^2+
(11*s15+3*s23-11*s34-2*s45)/(12*(s12+s15-s34))+
(3*s15^2*s34^2)/(8*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))-(s15^3*s34^3)/(8*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))-
(s15^2*(s23-3*s34)*(-s15+s34))/(4*(s12+s15-s34)^3*
(s12-s34-s45))+(s15*(2*s23-5*s34)*(-s15+s34))/
(4*(s12+s15-s34)^2*(s12-s34-s45))-
((s23-2*s34)*(-s15+s34))/(4*(s12+s15-s34)*(s12-s34-s45))+
((s15-s34)*s34^2)/(2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(s34^2*(s15^2-3*s15*s34+2*s34^2))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(-s15^2-3*s15*s34+4*s34^2))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-s15+s34)*(2*s34-s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^2*(-s15+s34)*(s15+2*s34-s45))/
(4*(s12+s15-s34)^3*(s12+s23-s45))+((s23-3*s34)*s45)/
(12*s15*(s12+s15-s34))+(s15*s34*s45)/(4*(-s15+s23)^2*
(s12+s15-s34))-(s34^3*s45)/(s15*(s12+s15-s34)*
(s23+s34)^2)-(3*s34^2*s45)/(2*s15*(-s12-s15+s34)*
(s23+s34))+(s34^3*s45)/(2*s15^2*(-s12-s15+s34)*(s23+s34))+
(s34*s45)/(4*(s12+s15-s34)*(-s15+s23+s34))-
(3*s34^2*s45)/(4*s15*(s12+s15-s34)*(-s15+s23+s34))+
(s34^3*s45)/(2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(s34^2*(4*s34-3*s45)*s45)/(2*s15*(s12+s15-s34)^2*(s23+s34))+
(s34^3*(s34-s45)*s45)/(2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+((-s15+4*s34)*(s34-s45)*s45)/
(4*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34^2*s45^2)/(12*s15*(s12+s15-s34)^3)+
(s34^4*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34)^2)-
(2*s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))+
(s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(s23+s34))+
(7*s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
((s15^2-5*s15*s34+9*s34^2)*s45^2)/(4*(s12+s15-s34)^3*
(-s15+s23+s34))-(s15^3*s34^3)/(4*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)-
s45^2/(4*(s15-s23+s45)^2)+(3*s15^2*s34^2*(-2*s15+s34))/
(8*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(5*s45)/(8*(s15-s23+s45))+(s34*s45*(s23-3*s34+s45))/
(12*s15*(s12+s15-s34)^2)+(s34^3*s45*(-s34+s45))/
(s15*(s12+s15-s34)^2*(s23+s34)^2)+(s34^3*s45*(-s34+s45))/
(2*s15^2*(s12+s15-s34)^2*(s23+s34))+(5*s34^2*s45*(-s34+s45))/
(4*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
(s15^2*s34^3*(-s15+s34))/(2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+(s15*s34^3*(-s15+s34))/
(2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15-s34)*s34^3)/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15^2*s34^3*(-s15+s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15^2*s34^3*(-s15+s34))/((s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+(s15*s34^3*(-s15+s34))/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))-
(s34^2*(-3*s15^2+2*s15*s34+s34^2))/(2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+
(s15*s34^2*(-3*s15^2+s15*s34+2*s34^2))/(2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+(5*s15*s34-2*s15*s45+4*s34*s45)/
(8*(-s15+s23)*(s12+s15-s34))-
(s34*(s15+s45)*(9*s15*s34+4*s15*s45+5*s34*s45))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s45*(9*s15*s34+2*s15*s45+7*s34*s45))/(12*(s12+s15-s34)*
(s15-s23+s45)^2)+(9*s15*s34+2*s15*s45+25*s34*s45)/
(24*(s12+s15-s34)*(s15-s23+s45))+
(s15*s34*(8*s15-s45)-2*s15^2*s45+3*s34^2*s45)/
(8*(-s15+s23)*(s12+s15-s34)^2)+
(s34*(10*s15^2*(s15+s45)+6*s15*s34*(4*s15+s45)-
s34^2*(7*s15+s45)))/(24*(s12+s15-s34)^3*(s15-s23+s45))+
(-2*s34^2+s34*(-6*s15+s45)+s15*(8*s15+s45))/
(2*(-s12-s15+s34)*(s23+s34))+
(-2*s34^2*(-s15+s45)-s15^2*(3*s15+2*s45)+s15*s34*(s15+3*s45))/
((-s12-s15+s34)*(s23+s34)^2)-
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(8*(-s15+s23)*(s12+s15-s34)^3)+
(-31*s15^2-6*s23^2+44*s15*s34-10*s34^2+14*s15*s45-8*s34*s45-
2*s45^2+s23*(-6*s15+6*s34+8*s45))/(24*(s12+s15-s34)^2)+
(2*s15^2*s45+4*s15*s34*(3*s15+4*s45)+s34^2*(6*s15+9*s45))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
((-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(8*(-s15+s23)^2*
(s12+s15-s34)^3)+(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(8*(-s15+s23)^2*
(s12+s15-s34)^2)-(s34^2*(2*s15*(s15+s45)^2+
s34*(7*s15^2+5*s15*s45+s45^2)))/(12*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(6*s15*s23^2+4*s23*(-s15+s34)*s45-
2*s34^2*(-8*s15+5*s45)+s34*(-34*s15^2+20*s15*s45-4*s45^2)+
s15*(9*s15^2-10*s15*s45+2*s45^2))/(24*(s12+s15-s34)^3)+
(-(s34^2*(2*s15+s45))+s15*(10*s15^2+4*s15*s45-s45^2)+
s34*(-8*s15^2-6*s15*s45+3*s45^2))/(2*(s12+s15-s34)^2*
(s23+s34))+(2*s34^3*s45+s34^2*(s15^2-5*s15*s45-3*s45^2)-
s15^2*(3*s15^2+4*s15*s45+s45^2)+s15*s34*(2*s15^2+8*s15*s45+
3*s45^2))/((s12+s15-s34)^2*(s23+s34)^2)-
(s34^4+s34^3*(2*s15-3*s45)+s15^2*(4*s15^2+3*s15*s45-s45^2)-
3*s34^2*(s15^2-3*s15*s45+2*s45^2)+
s15*s34*(-4*s15^2-9*s15*s45+4*s45^2))/(2*(s12+s15-s34)^3*
(s23+s34))-(s34^4*(-s15+s45)-s15^3*(s15+s45)^2-
3*s15*s34^2*s45*(s15+2*s45)+s34^3*(s15^2-s15*s45+4*s45^2)+
s15^2*s34*(s15^2+5*s15*s45+4*s45^2))/((s12+s15-s34)^3*
(s23+s34)^2)+(1/(4*s12^2)+(3*s15*(s15-s34)^2)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^2)+(3*(s15-s34)*s34)/
(4*s12^2*(-s15+s23)*(s12+s15-s34))+
((-3*s15+s34)*(-s15+s34)^3)/(8*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(3*s12-3*s15+5*s34)/
(8*s12^2*(s15-s23))+((s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34*(-s15+s34))/(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s34*(-s15+s34)^3)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s15-s34)/(4*s12^2*(s12-s34-s45))-
((s15-s34)^2*(-3*s15+s34))/(4*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(s15*(-s15+s34)^3)/
(4*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(-3*s15^2+5*s15*s34-2*s34^2)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s34^2*(-3*s15^2+5*s15*s34-2*s34^2))/
(s12^2*(s12+s15-s34)*(s23+s34)^2*(s12-s34-s45))+
(3*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))+((s15-s34)*s34)/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15*s34*(-s15+s34))/(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*(s15-s34)^2*s34*(s15+s34))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*(-s15+s34)^3*(s15+2*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+(s15-s34-s45/2)/
(s12^2*(s23+s34))-s45/(12*s12^2*s15)-
(s34*s45)/(4*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)^2)-
(s34^3*s45)/(12*s12^2*s15*(s12+s15-s34)^3)-
(s34^2*s45)/(s12^2*s15*(s23+s34)^2)-(3*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)-
(3*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)-
(s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(s34*s45)/(s12^2*s15*(s23+s34))-(s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))+(9*s34^2*s45)/(2*s12^2*s15*
(s12+s15-s34)*(s23+s34))+(6*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(3*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(s23+s34))+
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(3*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))-
(s34^5*s45)/(2*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))+
s45/(4*s12^2*(-s15+s23+s34))-(3*(s15-4*s34)*s45)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
(3*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))+
(s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))-
(15*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(21*s34^3*s45)/(4*s12^2*s15*(s12+s15-s34)^2*(-s15+s23+s34))+
(3*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))-
(9*s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(3*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(s34^5*s45)/(2*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))+
(3*(s15^2-5*s15*s34+9*s34^2)*s45)/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))-((s15^3-6*s15^2*s34+14*s15*s34^2-
16*s34^3)*s45)/(4*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(s15^2*(s15-s34)^2*s34^2)/(4*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15-s34)*s34^2)/
(2*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(4*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+(-9*s12+5*s15-17*s34)/
(24*s12^2*(s15-s23+s45))-(s15^2*(s15-s34)^2*s34^2)/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15-s34)*s34^2)/(4*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15^2*s34^2)/(8*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))-
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(4*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))-(s15*s34*(-2*s15+s34))/
(4*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45))+
(-7*s15^2+22*s15*s34-24*s34^2)/(24*s12^2*(s12+s15-s34)*
(s15-s23+s45))+((s15-s34)^2*(-6*s15^2-4*s15*s34+s34^2))/
(24*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(s15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(4*s15^3-2*s15^2*s34+s15*s34^2-3*s34^3)/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*(s15-s34)^3*s34^2)/(2*s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+((s15-s34)^2*s34^2*(-3*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(-s15+s34))/(2*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(3*s15^2-5*s15*s34+2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+((s15-s34)*s34^2)/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
((s15-s34)^2*s34^2*(-3*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(-3*s15^2+5*s15*s34-2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+
((s15-s34)^2*s34^2*(-3*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))+(s34^2*(-s15+s34))/
(s12^2*(s23+s34)^2*(-s12+s34+s45))-
(s15*s34^2*(-s15+s34)^3)/(s12^2*(s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+((s15-s34)*s34)/(s12^2*(s23+s34)*
(-s12+s34+s45))+(3*s15*(s15-s34)^2*s34)/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(s34*(-s15+s34)^3*(2*s15+s34))/(2*s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+(-3*s15-s23+3*s34+s45)/
(4*s12^2*(s12+s15-s34))+((s15-s34)^3*(2*s15*s34-s15*s45+
s34*s45))/(8*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(3*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(3*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34))+
(6*s15*s34+3*s12*s45-s15*s45+7*s34*s45)/
(12*s12^2*(s15-s23+s45)^2)+(s15*s45-s34*(2*s15+s45))/
(8*s12^2*(s15-s23)^2)+(s12*(s15-s34)-s34^2+
2*s34*(2*s15+s45)-s15*(3*s15+s45))/(s12^2*(s23+s34)^2)+
((s15-s34)^2*s34*(2*s15*(s15+s45)+s34*(4*s15+s45)))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(3*(2*s15^3+s15*s34*(2*s34-3*s45)+3*s34^2*s45+
s15^2*(-4*s34+s45)))/(s12^2*(s12+s15-s34)*(s23+s34)^2)+
((s15-s34)*(-3*s34^2*s45+s15^2*(s34+s45)-
s15*s34*(7*s34+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-3*s15^3+3*s34^2*(-s23+s34+s45)-
3*s15*s34*(-2*s23+3*s34+s45)+s15^2*(-3*s23+9*s34+s45))/
(12*s12^2*(s12+s15-s34)^3)-
(-12*s34^2*s45+8*s15*s34*(-2*s34+s45)+s15^2*(10*s34+s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s15^2+s15*(2*s23-6*s34-s45)+s34*(-2*s23+3*s34+2*s45))/
(4*s12^2*(s12+s15-s34)^2)+(6*s15^3-3*s15^2*(6*s34+s45)+
6*s15*s34*(3*s34+2*s45)-6*s34^2*(s34+3*s45))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34))-
(3*(2*s15^2-s15*(4*s34+s45)+s34*(2*s34+3*s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34))+
(-2*s15^4+s15^3*(8*s34+s45)-2*s34^3*(s34+5*s45)+
2*s15*s34^2*(4*s34+5*s45)-s15^2*s34*(12*s34+5*s45))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34))+
(-4*s15^4+s15^3*(10*s34-3*s45)-6*s15^2*s34*(s34-2*s45)+
2*s34^3*(s34+6*s45)-2*s15*s34^2*(s34+9*s45))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2)+
(s15^5+s15^3*s34*(2*s34-5*s45)+s15^4*(-3*s34+s45)+
2*s15^2*s34^2*(s34+5*s45)+s34^4*(s34+5*s45)-
s15*s34^3*(3*s34+10*s45))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2))*tr5,5/9+(3*s15*(-s23+s34))/
(2*(s12+s15-s34)^2)+s23/(2*s12-2*s45)+
(3*s15*s23+s23^2-7*s15*s34-2*s23*s34+2*s34^2)/
(2*(s12+s15-s34)*(s12-s34-s45))-
(s15*(3*s15*s23+2*s23^2-8*s15*s34-5*s23*s34+7*s34^2))/
(2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(s23^2+s23*(s15-3*s34)+s34*(-3*s15+5*s34)))/
(2*(s12+s15-s34)^3*(s12-s34-s45))-
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15^2*s34^3*(-s15+s34))/((s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-s34^2/((s12+s23-s45)*(s12-s34-s45))+
(s15^2*(5*s15-7*s34)*s34^2)/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+((9*s15-2*s34)*s34^2)/(2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+(3*s15*s34^2*(-4*s15+3*s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(s15*(2*s23^2+s15*s34-2*s23*s34))/(2*(s12+s15-s34)^2*s45)+
(s15^2*(s23^2+(s15-s34)*s34))/(2*(s12+s15-s34)^3*s45)+
(s23^2/2-s23*s34+s34*(-s15+s34))/((s12+s15-s34)*s45)+
(s15^3*s23^2)/(2*(s12+s15-s34)^3*(s12-s45)*s45)-
(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*s45)+
(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*s45)+
((s15+s23-s34)*s34)/((s12+s23-s45)*s45)-
(s34*(-s15+s34)^2)/((s12+s15-s34)*(s12+s23-s45)*s45)+
s45/(2*s23-2*s45)-s45^2/(2*(s12-s45)*(s12+s23-s45))-
(37*s34^3*s45^3)/(18*(s12+s15-s34)^3*(s12+s23-s45)^3)+
s45^3/(2*(s12-s45)*(s12+s23-s45)^2)+
(3*s45^3)/(2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(3*s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(3*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^2*(-2*s15+s45)*(s15+s45)^2)/(2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))-(s45^3*(s15+s45)^3)/(2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(s15^2*s45^2)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(-s23+s45))-
(14*s45^3)/(9*(s15-s23+s45)^3)-(14*s34*s45^2*(s15+s45))/
(3*(s12+s15-s34)*(s15-s23+s45)^3)-
(14*s34^2*s45*(s15+s45)^2)/(3*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(14*s34^3*(s15+s45)^3)/
(9*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(19*s45^2)/(6*(s15-s23+s45)^2)+
(s34^2*(s15+s45)^2*(15*s15+s45))/(3*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(13*s45)/(6*(s15-s23+s45))+
s45^2/(2*(-s23+s45)*(s15-s23+s45))+
(s34*s45^2)/((s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(s34^2*s45^2)/(2*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))-
(37*s34^2*s45^2*(s15-s34+s45))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(s23-2*s34)/(2*(-s12+s34+s45))+
(s15*s34^3*(-2*s15+s34))/((s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(2*s23+3*s34+s45)/(3*(s12+s23-s45))+
(s45*(-s15-16*s34+3*s45))/(6*(s12+s15-s34)*(s12+s23-s45))-
(37*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(18*(s12+s23-s45)^3)-s23^2/(2*s12*s45-2*s45^2)-
(s45*(s15^2+12*s15*s34-50*s34^2+2*s15*s45+47*s34*s45+
4*s45^2))/(6*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15*(2*s15^2*s23+3*s15*s23*s45+3*s15*s45^2+3*s45^3))/
(2*(s12+s15-s34)^3*(s12-s45))-(3*(-(s15^2*s45^2)+s45^4))/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(3*s15*(s15*s23+s34^2+s45^2+s34*(-s15+s45)))/
(2*(s12+s15-s34)^3)-(3*s15*(s45^2+s23*(s15+s45)))/
(2*(s12+s15-s34)^2*(s12-s45))-(s45^2+s34*(s15+s45))/
(2*(s12+s15-s34)*(s23-s45))-
(s34*(s15+s45)*(33*s15^2+4*s15*s45-s45^2+3*s34*(s15+s45)))/
(6*(s12+s15-s34)^3*(s15-s23+s45))+
(13*s23^2+s23*s45+s45*(s15+13*s34+s45))/
(6*(s12+s23-s45)^2)-(37*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(6*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(s15+s45)*(4*s45*(8*s15+s45)+s34*(-9*s15+19*s45)))/
(6*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s45*(s15+3*s45)+s34*(3*s15+19*s45))/(6*(s12+s15-s34)*
(s15-s23+s45))+(s45*(s45*(s15+s45)+s34*(5*s15+19*s45)))/
(3*(s12+s15-s34)*(s15-s23+s45)^2)+
(-(s15^2*s45)+s45^3-3*s34^2*(s15+2*s45)+
s34*(21*s15^2-13*s15*s45-6*s45^2))/(6*(s12+s15-s34)^2*
(s15-s23+s45))-(s15*s45^2+s34^2*(s15+2*s45)+
s34*(-s15^2+s45^2))/(2*(s12+s15-s34)^2*(s23-s45))+
(s34^2*(37*s15-28*s45)*s45-6*s34^3*(-s15+s45)+
6*s45^3*(s15+s45)+s34*s45*(-37*s15^2-39*s15*s45+s45^2))/
(6*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(6*s34^4*(-s15+s45)+3*s34*s45^3*(s15+s45)+
3*s45^3*(s15+s45)^2+s34^2*s45^2*(37*s15+4*s45)+
6*s34^3*(s15^2-s15*s45+s45^2))/(6*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(3*s34^3*(-7*s15+s45)-
15*s15*s34^2*(-s15+s45)+3*s45^2*(-2*s15^2-s15*s45+s45^2)+
s34*s45*(-37*s15^2-9*s15*s45+4*s45^2))/(6*(s12+s15-s34)^3*
(s12+s23-s45))-(15*s15*s34^2+s34*s45*(13*s15+6*s45)+
s45*(s15^2-6*s15*s45+5*s45^2))/(6*(s12+s15-s34)^2*
(s12+s23-s45))+(2/(3*s12^2)+s34/(s12^2*(2*s23-2*s45))+
(3*s15+s23-5*s34-s45)/(s12^2*(2*s12-2*s34-2*s45))-
(s15*(s15+s23-3*s34)*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(-6*s15^2-3*s15*(s23-5*s34)+
(2*s23-7*s34)*s34)/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))+((s15-s34)*(4*s15^2+3*s15*s23-
11*s15*s34-s23*s34+3*s34^2))/(2*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+((s15-s34)^2*(4*s15-s34)*s34^2)/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*s34^2*(-s15+s34)^3)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(s12-s34-s45))-
(3*s34^2*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(s15*(3*s15-5*s34)*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(18*s15^2-33*s15*s34+13*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(-12*s15^3+33*s15^2*s34-26*s15*s34^2+5*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((5*s15+s23-4*s34)*s34)/(2*s12^2*(s12+s15-s34)*s45)+
(s15*(s15-s34)*(s15+s23-s34)*s34)/(2*s12^2*(s12+s15-s34)^3*
s45)+((2*s15+s23-2*s34)*s34*(-2*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*s45)+(3*(s15-s34)^2*s34)/
(s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s34*(-s15+s34)^3)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)+(s34*(-2*s15-s23+2*s34))/(s12^2*(s12+s23-s45)*s45)-
(s23*s45)/(2*s12^2*(s12+s15-s34)*(s12-s45))+
(37*(s15-s34)^2*s34^2*s45^2)/(18*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+s45^4/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(s45^3*(-s15+s45))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(s45^4*(s15+s45))/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(s45^4*(s15+s45)^2)/
(2*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(14*(s15-s34)^2*s34^2*(s15+s45)^2)/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(10*s12-12*s15+19*s34-6*s45)/
(18*s12^2*(s15-s23+s45))+(3*s34^2*s45)/
(2*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(s34^3*s45)/(2*s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))-((s12+2*s34)*s45)/(2*s12^2*(-s23+s45)*
(s15-s23+s45))-(s34*(s15-s34+s45))/
(s12^2*(s12+s15-s34)*(s23-s45))+(-3*s15-s23+2*s34+s45)/
(2*s12^2*(s12+s15-s34))+(s34^2*(-3*s15+3*s34+s45))/
(s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(-17*s15-17*s23+16*s34+s45)/(6*s12^2*(s12+s23-s45))+
(s34*(-9*s15+11*s34+3*s45))/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(28*s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(9*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(14*s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(9*s12^2*(s15-s23+s45)^3)+
(51*s15^2-33*s15*s34+28*s34^2+9*s15*s45-21*s34*s45-3*s45^2)/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(51*s15^2+21*s15*s34-17*s34^2+9*s15*s45-12*s34*s45-3*s45^2)/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s45^3*(s15^2-s45^2))/(2*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(3*s15^2+s34^2+
s15*(2*s23-5*s34-2*s45)+s34*s45+s45^2)/
(2*s12^2*(s12+s15-s34)^2)-((s15-s34)^2*s34*
(31*s15^2+34*s15*s45+3*s45^2))/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(37*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
((s15-s34)^2*(37*s15^2+6*s15*s45-3*s45^2+9*s34*(s15+s45)))/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*(s15^2+s34^2-s34*(2*s15+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s23-s45))-
(s15*s45*(2*s45^2+s15*(s23+s45)))/(2*s12^2*(s12+s15-s34)^3*
(s12-s45))+(s45*(s45^2+s15*(2*s23+s45)))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45))-
(s15*(s34+5*s45)+s45*(29*s12+58*s34+6*s45))/
(18*s12^2*(s15-s23+s45)^2)+(76*s15^2+76*s23^2+
2*s34*(s34-18*s45)+s15*(76*s23-78*s34+6*s45)-
3*s23*(13*s34+12*s45))/(18*s12^2*(s12+s23-s45)^2)-
(s15^2*(60*s34-39*s45)+3*s34*s45*(29*s34+6*s45)+
2*s15*(s34^2+10*s34*s45-6*s45^2))/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(14*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s15*(s15^2+s15*(s23-3*s34-s45)+2*(s34^2+s34*s45+s45^2)))/
(2*s12^2*(s12+s15-s34)^3)+
(37*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-((-s15+s34)*(-2*s15*s45*(17*s15+3*s45)+
s34^2*(s15+29*s45)+3*s34*(41*s15^2+47*s15*s45+6*s45^2)))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-76*s15^3+s15^2*(69*s34-9*s45)+3*s34*(3*s34^2+s34*s45-
2*s45^2)+s15*(-2*s34^2-3*s34*s45+6*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-76*s15^3+3*s15^2*(5*s34-3*s45)-3*s34*(9*s34^2+2*s34*s45+
5*s45^2)+s15*(88*s34^2+24*s34*s45+6*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(19*s34^3+12*s34^2*(-5*s15+11*s45)-
2*s15*(38*s15^2+24*s15*s45+3*s45^2)+
s34*(117*s15^2+8*s15*s45+9*s45^2))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(37*s15^4+54*s34^4+40*s15^3*s45+
3*s15^2*s45^2-9*s45^4+s34^3*(-145*s15+77*s45)-
s15*s34*(111*s15^2+187*s15*s45+12*s45^2)+
s34^2*(165*s15^2+70*s15*s45+18*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(18*s34^5+18*s34^4*(-3*s15+s45)+9*s45^4*(s15+s45)+
2*s34^3*(27*s15^2+19*s15*s45+6*s45^2)-
s34^2*(18*s15^3+130*s15^2*s45+15*s15*s45^2-9*s45^3)+
s34*s45*(74*s15^3+3*s15^2*s45+9*s45^3))/
(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(37*s15^4+s15^3*(-47*s34+6*s45)-s15^2*(26*s34^2+21*s34*s45+
3*s45^2)+3*s15*(15*s34^3+5*s34^2*s45+8*s34*s45^2+
3*s45^3)-3*(3*s34^4+4*s34^2*s45^2+3*s34*s45^3+3*s45^4))/
(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(37*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(18*s12^2*(s12+s23-s45)^3))*tr5,
23/9+(2*(s15+s34)^2)/(s23+s34)^2-(4*(s15+s34))/(s23+s34)-
(2*s15^2*s34^2)/((-s15+s23)*(s12+s15-s34)^2*(-s15+s23-s45))+
(s15^3*s34^3)/(3*(-s15+s23)^2*(s12+s15-s34)^3*
(-s15+s23-s45))-(s15*(-2*s15*s23+2*s23^2+5*s15*s34-
5*s23*s34+7*s34^2))/(2*(s12+s15-s34)^2*(s12-s34-s45))+
(s23^2+2*s34*(s15+s34)-s23*(s15+2*s34))/
(2*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(s23^2-s23*(s15+3*s34)+s34*(3*s15+5*s34)))/
(2*(s12+s15-s34)^3*(s12-s34-s45))-(s34^2*(s15+s34))/
((s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(s15^2-3*s15*s34-2*s34^2))/(2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(s15^2+7*s15*s34+4*s34^2))/(2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(s34*s45)/(2*s15*(s12+s15-s34))-(2*s15*s34*s45)/
(3*(-s15+s23)^2*(s12+s15-s34))-
(s34^2*s45)/(2*s15*(s12+s15-s34)^2)-(2*s34^3*s45)/
(s15*(s12+s15-s34)*(s23+s34)^2)-(3*s34^2*s45)/
(s15*(-s12-s15+s34)*(s23+s34))+
(s34^3*s45)/(s15^2*(-s12-s15+s34)*(s23+s34))+
(s34*s45)/(2*(s12+s15-s34)*(-s15+s23+s34))-
(3*s34^2*s45)/(2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(s34^3*s45)/(s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(s34^2*(4*s34-3*s45)*s45)/(s15*(s12+s15-s34)^2*(s23+s34))-
(s34*s45)/(2*(s12+s15-s34)*(s12+s23-s45))+
(s34^3*(s34-s45)*s45)/(s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+((-s15+4*s34)*(s34-s45)*s45)/
(2*(s12+s15-s34)^2*(-s15+s23+s34))+
(2*s34^4*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34)^2)-
(4*s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))+
(s34^4*s45^2)/(s15^2*(s12+s15-s34)^3*(s23+s34))+
(7*s34^3*s45^2)/(2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(s34^4*s45^2)/(s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
((s15^2-5*s15*s34+9*s34^2)*s45^2)/(2*(s12+s15-s34)^3*
(-s15+s23+s34))+(14*s45^3)/(9*(s15-s23+s45)^3)+
(14*s34*s45^2*(s15+s45))/(3*(s12+s15-s34)*(s15-s23+s45)^3)+
(14*s34^2*s45*(s15+s45)^2)/(3*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(14*s34^3*(s15+s45)^3)/
(9*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(2*s15^3*s34^3)/(3*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(19*s45^2)/(6*(s15-s23+s45)^2)-
(s15^2*s34^2*(-2*s15+s34))/((s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(13*s45)/(6*(s15-s23+s45))+
(2*s34^3*s45*(-s34+s45))/(s15*(s12+s15-s34)^2*(s23+s34)^2)+
(s34^3*s45*(-s34+s45))/(s15^2*(s12+s15-s34)^2*(s23+s34))+
(5*s34^2*s45*(-s34+s45))/(2*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-(s15^2*s34^3*(s15+s34))/
((s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(s15*s34^3*(s15+s34))/((s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)+(s15^2*s34^3*(s15+s34))/
((s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*s34^3*(s15+s34))/((s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(2*s15^2*s34^3*(s15+s34))/
((s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
(2*s15*s34^3*(s15+s34))/((s12+s15-s34)^2*(s23+s34)^2*
(-s12+s34+s45))-(s34^2*(3*s15^2+6*s15*s34+s34^2))/
((s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(s15*s34^2*(3*s15^2+7*s15*s34+2*s34^2))/((s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-(17*s15-2*s23+4*s34+s45)/
(2*(s12+s15-s34))+(s34*(5*s15+11*s45))/
(6*(s12+s15-s34)*(s15-s23+s45))-(s34*s45*(3*s15+17*s45))/
(3*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34*(s15+s45)*(17*s15*s34-28*s15*s45-11*s34*s45))/
(6*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15*(-14*s15*s34+6*s34^2+5*s15*s45-5*s34*s45))/
(3*(-s15+s23)*(s12+s15-s34)^2)+
(s34*(2*s15*s34+2*s34^2-4*s34*s45+s45^2))/(2*(s12+s15-s34)^2*
(s12+s23-s45))+(s34^2*(s15^2+5*s15*s34+2*s34^2-s15*s45-
3*s34*s45+s45^2))/(2*(s12+s15-s34)^3*(s12+s23-s45))+
(s34*(2*s15*(-11*s15+6*s34)+9*s15*s45+3*s45^2))/
(6*(s12+s15-s34)^2*(s15-s23+s45))-
(s15*s45+s34*(-4*s15+s45))/(3*(-s15+s23)*(s12+s15-s34))+
(s15^2*(-109*s15+27*s23-27*s45)-27*s15*s34*(s23-2*s45)-
27*s34^2*(-2*s15+s45))/(18*(s12+s15-s34)^3)+
(-2*s34^2+s23*(-5*s15+s34)-3*s34*(-2*s15+s45)+
4*s15*(6*s15+s45))/(2*(s12+s15-s34)^2)+
(2*s15*(2*s34^2+s34*(5*s15+s45)+s15*(3*s15+2*s45)))/
((-s12-s15+s34)*(s23+s34)^2)+
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(3*(-s15+s23)*(s12+s15-s34)^3)-
(2*s34^2+s34*(14*s15+s45)+s15*(14*s15+5*s45))/
((-s12-s15+s34)*(s23+s34))+
(s34*(28*s15^2*(s15+s45)+2*s34^2*(3*s15+s45)+
3*s34*(-7*s15^2-2*s15*s45+s45^2)))/(6*(s12+s15-s34)^3*
(s15-s23+s45))+(2*s34^2*(-7*s15*(s15+s45)^2+
s34*(3*s15^2+3*s15*s45+s45^2)))/(3*(s12+s15-s34)^3*
(s15-s23+s45)^2)+((s15-s34)*(s15^2*s45^2-
s15*s34*s45*(3*s15+2*s45)+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(3*(-s15+s23)^2*(s12+s15-s34)^3)-
(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(3*(-s15+s23)^2*
(s12+s15-s34)^2)-(2*(-3*s15^2*s34^2*s45+s34^4*(-s15+s45)+
s15^3*(s15+s45)^2+s15^2*s34*(s15^2-s15*s45-2*s45^2)+
s34^3*(-s15^2+s15*s45+2*s45^2)))/((s12+s15-s34)^3*
(s23+s34)^2)+(s34^2*(-2*s15+3*s45)-
s15*(16*s15^2+12*s15*s45+s45^2)+s34*(-14*s15^2+6*s15*s45+
3*s45^2))/((s12+s15-s34)^2*(s23+s34))-
(s34^4+s34^3*(6*s15-5*s45)+3*s34^2*(s15^2+s15*s45-2*s45^2)-
s15^2*(6*s15^2+7*s15*s45+s45^2)+s15*s34*(-4*s15^2+9*s15*s45+
4*s45^2))/((s12+s15-s34)^3*(s23+s34))+
(2*(s34^2*(s15^2-3*s15*s45-s45^2)+s15^2*(3*s15^2+4*s15*s45+
s45^2)+s34*(4*s15^3-s15*s45^2)))/((s12+s15-s34)^2*
(s23+s34)^2)+(s12^(-2)+(3*(s15-s34)^2)/
(s12^2*(s12+s15-s34)^2)+(s15-s34/3)/(s12^2*(-s15+s23))+
((s15-s34)^2*(-3*s15+s34))/(s12^2*(s15-s23)*
(s12+s15-s34)^2)+(3*(-s15+s34))/(s12^2*(s12+s15-s34))+
(-s15+s34)^3/(s12^2*(s12+s15-s34)^3)+
((-3*s15+s34)*(-s15+s34)^3)/(3*s12^2*(s15-s23)*
(s12+s15-s34)^3)+(3*s15^2-4*s15*s34+s34^2)/
(s12^2*(s15-s23)*(s12+s15-s34))+(-s15+s23-3*s34)/
(s12^2*(2*s12-2*s34-2*s45))+
(s15*(s15-s34)^2*(s15-s23+3*s34))/(2*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+((3*s15-2*s34)*(s15-s23+3*s34))/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(2*s34^2*(3*s15^2+s15*s34-2*s34^2))/(s12^2*(s12+s15-s34)*
(s23+s34)^2*(s12-s34-s45))-
((s15-s23+3*s34)*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s34*(-6*s15^2-9*s15*s34+7*s34^2))/(s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))-(s34*(s15+3*s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*(3*s15^2+9*s15*s34-4*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^2*s34*(s15^2+5*s15*s34+2*s34^2))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*(-3*s15^3-9*s15^2*s34+11*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^2*s34*(s15+3*s34-s45))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(s34*(s15+3*s34-s45))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s34*(-s15+s34)*(s15+3*s34-s45))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(2*s34^2*s45)/(s12^2*s15*(s23+s34)^2)-
(6*s34^3*s45)/(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)-
(6*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)-
(2*s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(2*s34*s45)/(s12^2*s15*(s23+s34))-(s34^2*s45)/
(s12^2*s15^2*(s23+s34))+(9*s34^2*s45)/(s12^2*s15*
(s12+s15-s34)*(s23+s34))+(12*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(3*s34^3*s45)/(s12^2*s15^2*(s12+s15-s34)*(s23+s34))+
(5*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(3*s34^4*s45)/(s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))-
(s34^5*s45)/(s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))+
s45/(2*s12^2*(-s15+s23+s34))-(3*(s15-4*s34)*s45)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))-
(3*s34*s45)/(2*s12^2*s15*(-s15+s23+s34))+
(s34^2*s45)/(s12^2*s15^2*(-s15+s23+s34))-
(15*s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(21*s34^3*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(-s15+s23+s34))+
(3*s34^3*s45)/(s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))-
(9*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(3*s34^4*s45)/(s12^2*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))+
(s34^5*s45)/(s12^2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(3*(s15^2-5*s15*s34+9*s34^2)*s45)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))-((s15^3-6*s15^2*s34+14*s15*s34^2-
16*s34^3)*s45)/(2*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(-2*s12+8*s15+s45)/(s12^2*(s23+s34))-
(14*(s15-s34)^2*s34^2*(s15+s45)^2)/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(2*s15^2*(s15-s34)^2*s34^2)/
(3*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(4*s15^2*(s15-s34)*s34^2)/(3*s12^2*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(2*s15^2*s34^2)/(3*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+(-10*s12+9*s15-16*s34)/
(18*s12^2*(s15-s23+s45))+(s15*s34)/(s12^2*(s15-s23)*
(s15-s23+s45))+(s15^2*(s15-s34)^2*s34^2)/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))-
(2*s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))+(s15^2*s34^2)/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(2*s15*(s15-s34)^2*s34*(-2*s15+s34))/(3*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(2*s15*s34*(-5*s15+4*s34))/(3*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))+(s15*s34*(11*s15^2-18*s15*s34+7*s34^2))/
(3*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^2*(s15+s34))/(s12^2*(s23+s34)*(-s12+s34+s45)^2)-
(s15*(s15-s34)^2*s34^2*(s15+s34))/(s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(-3*s15^2-s15*s34+2*s34^2))/(s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)-
(s34^2*(s15+s34))/(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(s15-s34)^2*s34^2*(s15+s34))/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(3*s15^2+s15*s34-2*s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(-3*s15^3+s15^2*s34+3*s15*s34^2-s34^3))/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(2*s34^2*(s15+s34))/(s12^2*(s23+s34)^2*(-s12+s34+s45))-
(2*s15*(s15-s34)^2*s34^2*(s15+s34))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45))-(2*s34*(s15+2*s34))/
(s12^2*(s23+s34)*(-s12+s34+s45))+
((s15-s34)^2*s34*(2*s15^2+5*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))-
(2*s34*(3*s15^3+3*s15^2*s34-7*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(2*s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(2*s15*s34-s15*s45+s34*s45)/(3*s12^2*(s15-s23)^2)+
((s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/(s12^2*(s15-s23)^2*
(s12+s15-s34)^2)+((-s15+s34)*(2*s15*s34-s15*s45+
s34*s45))/(s12^2*(s15-s23)^2*(s12+s15-s34))+
((-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)^3)+
(28*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(14*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(9*s12^2*(s15-s23+s45)^3)-
((s15-s34)^2*(28*s15^2-15*s15*s34+6*s34^2+9*s34*s45))/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(36*s15^2+28*s34^2+9*s34*(-5*s15+s45))/
(18*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(2*(s15-s34)^2*s34*(-14*s15*(s15+s45)+3*s34*(2*s15+s45)))/
(9*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(2*(-2*s15*s34+s34^2+s12*(s15+s34)-s15*(3*s15+s45)))/
(s12^2*(s23+s34)^2)+((s15-s34)*(55*s15^2-35*s15*s34+
18*s34*(s34+s45)))/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(6*(-2*s15^3-s15^2*s45+s34^2*s45+
s15*s34*(2*s34+s45)))/(s12^2*(s12+s15-s34)*(s23+s34)^2)+
((29*s12+46*s34)*s45-s15*(11*s34+s45))/
(18*s12^2*(s15-s23+s45)^2)-
(2*(-s34^5+s34^4*(s15-3*s45)+2*s15^2*s34^2*(-s15+s45)+
s15^4*(s15+s45)+2*s15*s34^3*(s15+s45)-
s15^3*s34*(s15+3*s45)))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2)+(2*(4*s15^4+2*s15*s34^3-6*s15^2*s34*
(s34+s45)+s15^3*(-2*s34+3*s45)+2*s34^3*(s34+3*s45)))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2)+
(3*(6*s15^2+s15*(-4*s34+s45)-s34*(2*s34+3*s45)))/
(s12^2*(s12+s15-s34)*(s23+s34))+
(4*s15^4-5*s15^2*s34*s45+s15^3*(-8*s34+s45)-
2*s34^3*(2*s34+5*s45)+2*s15*s34^2*(4*s34+5*s45))/
(s12^2*(s12+s15-s34)^3*(s23+s34))-
((-s15+s34)*(28*s15^2*s45-123*s15*s34*(s15+s45)+
s34^2*(59*s15+7*s45)))/(18*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-14*s15^3+3*s15^2*(6*s34-s45)+
6*s15*s34*(s34+2*s45)-2*s34^2*(5*s34+9*s45))/
(s12^2*(s12+s15-s34)^2*(s23+s34))+
(-27*s15^2*s45+2*s15*s34*(39*s15+10*s45)+
s34^2*(-46*s15+51*s45))/(18*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)-(14*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45)^3))*tr5,
10/9-s23/(6*s12)+(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(15*s15+4*s23-4*s34-8*s45)/(24*(s12+s15-s34))+
s23/(24*(s12+s23-s45))-s23/(2*(s12-s34-s45))+
(4*s15*s23+s23^2-2*s15*s34-s23*s34)/(2*(s12+s15-s34)*
(s12-s34-s45))-(s15*(2*s23^2+s23*(5*s15-3*s34)+
2*s34*(-2*s15+s34)))/(2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(s23^2-2*s23*(-s15+s34)+2*s34*(-s15+s34)))/
(2*(s12+s15-s34)^3*(s12-s34-s45))+
s23^2/(2*(s12-s45)*(s12-s34-s45))-(s15^3*s23^2)/
(2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s15^2*(s15-s34)*s34^2)/((s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(s15*s34^2)/((s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(s15*s34^2*(-2*s15+s34))/
((s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
s23^3/(6*s12*s45^2)+(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)-
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)+
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)+
s23^3/(6*(s12-s45)*s45^2)-(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)+(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)-(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)+
s23^2/(3*s12*s45)+(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*(s15-s23)*s23^2)/(3*s12*(s12+s15-s34)^2*s45)+
s23^2/(6*(s12+s15-s34)*s45)+(s23^2*(-4*s15+s23))/
(6*s12*(s12+s15-s34)*s45)+(s15*(-4*s23^2+s15*s34-2*s23*s34))/
(6*(s12+s15-s34)^2*s45)+
(s15^2*(3*s23^2+3*s23*s34+s34*(-s15+s34)))/
(6*(s12+s15-s34)^3*s45)-s23^3/(3*(s12-s45)^2*s45)+
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)+
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)+
(s15^3*s23^2)/(2*(s12+s15-s34)^3*(s12-s45)*s45)-
(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*s45)+
(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*s45)-
(s15*s34*s45)/(3*(-s15+s23)^2*(s12+s15-s34))-
s45^2/(8*(s12-s45)*(s12+s23-s45))+
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(24*(s12-s45)^2*(s12+s23-s45))+
(5*s45^3)/(8*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-(s45^3*(s15+s45))/(8*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^3*(s15+s45)^2)/(8*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s23*(s15-2*s23+s45))/(6*s12*(s12+s15-s34))+
(s15^3*s34^3)/(3*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*s34^2)/((-s15+s23)*
(s12+s15-s34)^2*(s15-s23+s45))-
(s15^3*s34^3)/(6*(-s15+s23)^2*(s12+s15-s34)^3*
(s15-s23+s45))-(s15^2*s34^2*(-2*s15+s34))/
(2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(s34-s45))/(6*(s12+s15-s34)*(s15-s23+s45))+
(s15*s45*(s34+s45))/(3*(s12+s15-s34)*(s15-s23+s45)^2)+
(2*s15*s34*(s15+s45)*(s34+s45))/(3*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s45*(7*s34+s45))/(8*(s12+s15-s34)*
(s12+s23-s45))+(s45^2*(s15+s45)^2*(-2*s15+3*s45))/
(8*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(7*s23+4*s45)/(12*s12-12*s45)+
(s15*(3*s34^2+s34*(s15-s45)-s15*s45))/(6*(s12+s15-s34)^2*
(s15-s23+s45))+(s15*(-14*s15*s34+6*s34^2+5*s15*s45-
5*s34*s45))/(6*(-s15+s23)*(s12+s15-s34)^2)+
(s23^2-3*s34*s45)/(12*(s12+s23-s45)^2)-
s23^2/(2*s12*s45-2*s45^2)+(2*(s15*s23+s15*s45+s45^2))/
((s12+s15-s34)*(s12-s45))+(7*(s15*s23+s15*s45+s45^2)^3)/
(18*(s12+s15-s34)^3*(s12-s45)^3)-
(s45^2*(-3*s15^2+4*s15*s45+7*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(13*s23^2+22*s45^2)/
(24*(s12-s45)^2)-(7*(s23^3+s45^3))/(18*(s12-s45)^3)+
(77*s15*s23^2+77*s15*s23*s45+77*s15*s45^2+80*s45^3)/
(24*(s12+s15-s34)*(s12-s45)^2)-
(2*s15*s23*(61*s15+6*s23)+s15*(95*s15+161*s23)*s45+
238*s15*s45^2+104*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(7*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(6*(s12+s15-s34)*(s12-s45)^3)+
(12*s15^2*s23*(5*s15+s23)+s15^2*(39*s15+161*s23)*s45+
s15*(165*s15+64*s23)*s45^2+174*s15*s45^3+48*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))-
(115*s15^2*s23^2+2*s15*s23*(77*s15+26*s23)*s45+
s15*(88*s15+157*s23)*s45^2+182*s15*s45^3+94*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)-
(7*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(6*(s12+s15-s34)^2*(s12-s45)^3)+
(51*s15^3*s23^2+s15^2*s23*(77*s15+52*s23)*s45+
s15^2*(33*s15+157*s23)*s45^2+2*s15*(51*s15+40*s23)*s45^3+
105*s15*s45^4+36*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)-
(s15*s45+s34*(-4*s15+s45))/(6*(-s15+s23)*(s12+s15-s34))+
(s15*s34*(-6*s15*s34+2*s34^2-5*s15*(s15+s45)))/
(6*(s12+s15-s34)^3*(s15-s23+s45))-
(s45*(3*s34^2+s45^2-3*s34*(s15+s45)))/(12*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(3*s34^2+s34*s45+
2*s45*(s15+s45)))/(12*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s45^3*(s34^2+s34*(s15+s45)+(s15+s45)^2))/
(12*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s15*s34^2*((s15+s45)^2+s34*(2*s15+s45)))/(3*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(63*s15^2-8*s23^2-68*s15*s34+4*s34^2+
56*s15*s45+8*s34*s45+34*s45^2+4*s23*(18*s15+s34+s45))/
(24*(s12+s15-s34)^2)+((3*s15-13*s45)*s45^2-
3*s34*s45*(2*s15+s45)+12*s34^2*(-2*s15+3*s45))/
(24*(s12+s15-s34)^2*(s12+s23-s45))+
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(6*(-s15+s23)*(s12+s15-s34)^3)+
((s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(6*(-s15+s23)^2*
(s12+s15-s34)^3)-(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(6*(-s15+s23)^2*
(s12+s15-s34)^2)+(24*s34^3*(-s15+s45)+
s34*s45^2*(-6*s15+11*s45)+12*s34^2*(2*s15^2-2*s15*s45+
s45^2)+2*s45^2*(-3*s15^2+2*s15*s45+5*s45^2))/
(24*(s12+s15-s34)^3*(s12+s23-s45))+
(91*s15^3+117*s15^2*s45+279*s15*s45^2+64*s45^3-
12*s34^2*(-13*s15+s45)+12*s34*(-13*s15^2+14*s15*s45+s45^2)+
12*s23*(s34*(-3*s15+s45)+2*s15*(9*s15+s45)))/
(72*(s12+s15-s34)^3)+(1/(24*s12^2)+(-3*s15+s34)/
(6*s12^2*(s15-s23))+((s15-s34)^2*(-3*s15+s34))/
(2*s12^2*(s15-s23)*(s12+s15-s34)^2)+
((-3*s15+s34)*(-s15+s34)^3)/(6*s12^2*(s15-s23)*
(s12+s15-s34)^3)+(3*s15^2-4*s15*s34+s34^2)/
(2*s12^2*(s15-s23)*(s12+s15-s34))+
(6*s15+3*s23-6*s34-2*s45)/(s12^2*(2*s12-2*s34-2*s45))+
(3*(-4*s15^2-3*s15*(s23-2*s34)+(s23-2*s34)*s34))/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(-2*(s15-s34)^2*(-4*s15+s34)+s23*(-3*s15+s34)^2)/
(2*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(2*s15*(-s15+s34)^3-s15*s23*(3*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^4*s23)/(2*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(2*s15^3*s23)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))+(3*s15^2*s23)/
(s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s15*(s15-s34)^3*s34)/(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+((s15-s34)^2*s34*(-4*s15+s34))/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+((-s15+s23)*s34)/
(6*s12^2*(s12+s15-s34)*s45)+((-2*s15+s23)*s34*
(-s15+s23+s34))/(6*s12^2*(s12+s15-s34)^2*s45)-
(s15*s34*(-s15+s23+s34)^2)/(6*s12^2*(s12+s15-s34)^3*s45)+
s45^4/(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
s45^4/(24*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(s23*(-3*s15+s45))/(2*s12^2*(s12-s45)*(s12-s34-s45))-
(s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(s45^4*(s15+s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(s45^4*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(s45^4*(s15+s45)^2)/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15^2*(s15-s34)^2*s34^2)/(3*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(2*s15^2*(s15-s34)*s34^2)/
(3*s12^2*(-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(3*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45)^2)-s15/(6*s12^2*(s15-s23+s45))+
(s15^2*(s15-s34)^2)/(2*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(5*s15-2*s34))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(s15^2*(s15-s34)^2*s34^2)/(6*s12^2*(s15-s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))-(s15^2*(s15-s34)*s34^2)/
(3*s12^2*(s15-s23)^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^2*s34^2)/(6*s12^2*(s15-s23)^2*(s12+s15-s34)*
(s15-s23+s45))+(s15*(s15-s34)^2*s34*(-2*s15+s34))/
(3*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(-5*s15+4*s34))/(3*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s15*(7*s15^2-8*s15*s34+s34^2))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s15*s34*(11*s15^2-18*s15*s34+7*s34^2))/(6*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))-(s15*(s34+s45))/
(3*s12^2*(s15-s23+s45)^2)-(s15*(s15-s34)^2*s34*
(s15+s34+s45))/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s15+s23+s34+s45)/
(24*s12^2*(s12+s23-s45))+(s34*(-3*s15+3*s34+s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s45^3*(-3*s15+4*s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(-49*s15-37*s23+50*s34+26*s45)/
(24*s12^2*(s12+s15-s34))+(2*s15*s34-s15*s45+s34*s45)/
(6*s12^2*(s15-s23)^2)+((s15-s34)^2*(2*s15*s34-s15*s45+
s34*s45))/(2*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
((-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/(2*s12^2*(s15-s23)^2*
(s12+s15-s34))+((-s15+s34)^3*(2*s15*s34-s15*s45+
s34*s45))/(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3)+
(7*s45^2*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(-s12+s45)^3)-(s45^3*(-3*s15^2+s15*s45+4*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(-54*s15*s23+32*s23^2+107*s23*s45+68*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))-
(s45*(80*s23^2+119*s23*s45+119*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12-s45)^2)-
(4*s15^2*s23*(-9*s15+16*s23)+318*s15^2*s23*s45+
3*s15*(77*s15+96*s23)*s45^2+558*s15*s45^3+252*s45^4)/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(s45^2*(s34+s45)*(-(s15*s34)+s34^2+s45*(s15+s45)))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(7*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(s45*(2*s15^2*s34+2*s34^3+s45^3-s34^2*(4*s15+s45)))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(7*(s45^3+s15*s45*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+((-s15+s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45)))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(s15*(s15-s34)*(s15*(s34-s45)+
3*s34*(s34+s45)))/(3*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2+s23^2+s34^2-2*s34*(s15+s45)-
s23*(-s15+s34+s45))/(12*s12^2*(s12+s23-s45)^2)+
(s15*(-3*s34*(s34+s45)+s15*(s34+2*s45)))/
(3*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15^2+74*s15*s34-5*s34*(15*s34+2*s45))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(122*s15^2+84*s34^2-69*s15*s45+214*s45^2+
4*s23*(59*s15+6*s34+16*s45)+3*s34*(-87*s15+37*s45))/
(72*s12^2*(s12+s15-s34)^2)+
(s45*(160*s15*s23^2+4*s23*s45*(83*s15+27*s45)+
3*s45^2*(83*s15+85*s45)))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(s15^3+34*s15^2*s34-
s15*s34*(71*s34+13*s45)+s34*(36*s34^2+11*s34*s45+5*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s45*(136*s45^4+2*s15*s45^2*(108*s23+133*s45)+
s15^2*(80*s23^2+213*s23*s45+130*s45^2)))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(-108*s15^2*s23+9*s45^2*(16*s23+53*s45)+
s15*(128*s23^2+532*s23*s45+429*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(-24*s34^4+6*s15*s45^3-9*s45^4-12*s34^3*(-6*s15+s45)+
s34^2*(-72*s15^2+28*s15*s45-11*s45^2)+
2*s34*(12*s15^3-8*s15^2*s45+8*s15*s45^2-5*s45^3))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(-53*s15^3+s15^2*(-125*s23+173*s34+53*s45)+
4*(3*s23*s34^2+3*s34^3-3*s34^2*s45-16*s34*s45^2-36*s45^3)-
2*s15*(66*s34^2+85*s34*s45+142*s45^2+8*s23*(3*s34+8*s45)))/
(72*s12^2*(s12+s15-s34)^3))*tr5,
59/36+(11*s15*s23^2)/(18*s12*(s12+s15-s34)^2)+
(s23*(-s15+s23))/(12*(-s15+s34)^2)-
(s15*s23^2)/(12*(s12+s15-s34)*(-s15+s34)^2)+
(s15*s23^2)/(3*(s12+s15-s34)^2*(-s15+s34))+
(-s15+s23)/(-6*s15+6*s34)-(s23*(7*s15+22*s23-11*s45))/
(36*s12*(s12+s15-s34))+(7*s23-6*s45)/(36*s12)+
(s23*(-s15+4*s23-5*s45))/(12*(-s15+s34)*(-s12-s15+s34))-
(5*s23^3)/(36*s12*s45^2)+(5*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*
s45^2)-(5*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)+
(5*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)+
(5*s23^3)/(36*(s12-s45)*s45^2)-(5*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(5*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(5*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)+
s23^2/(9*s12*s45)+(11*s15^2*s23^3)/(36*s12*(s12+s15-s34)^3*s45)+
(s15*(2*s15-11*s23)*s23^2)/(18*s12*(s12+s15-s34)^2*s45)+
(s23^2*(-8*s15+11*s23))/(36*s12*(s12+s15-s34)*s45)+
(25*s23^2-6*s15*s34+3*s23*s34)/(72*(s12+s15-s34)*s45)-
(s15*(12*s15^2-36*s15*s23+94*s23^2-37*s15*s34+56*s23*s34+
6*s34^2))/(72*(s12+s15-s34)^2*s45)+
(s15^2*(12*s15^2-36*s15*s23+69*s23^2-43*s15*s34+75*s23*s34+
31*s34^2))/(72*(s12+s15-s34)^3*s45)-
(5*s23^3)/(18*(s12-s45)^2*s45)+(5*s15^3*s23^3)/
(18*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(5*s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(5*s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)-
(11*s23^2)/(24*(s12-s45)*s45)+(11*s15^3*s23^2)/
(24*(s12+s15-s34)^3*(s12-s45)*s45)-(11*s15^2*s23^2)/
(8*(s12+s15-s34)^2*(s12-s45)*s45)+(11*s15*s23^2)/
(8*(s12+s15-s34)*(s12-s45)*s45)-(25*s15*s34*s45)/
(18*(-s15+s23)^2*(s12+s15-s34))+((22*s23+3*s34)*s45)/
(72*s15*(s12+s15-s34))-(5*s45)/(18*(s12-s45))+
(s34*s45)/(8*(s12+s15-s34)*(s12+s23-s45))+
(11*s34^2*s45^2)/(36*s15*(s12+s15-s34)^3)+
(s34^2*s45^2)/(24*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45^2)/(24*s15*(-s15+s23)*(s12+s15-s34)^3)-
(5*s45^2)/(18*(s12-s45)^2)-s45^2/(24*(s12-s45)*
(s12+s23-s45))+(s15^3*s45^2)/(24*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45))+(s45^2*(s15+s45))/
(8*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(s45^2*(s15+s45)^2)/(8*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(s45^2*(s15+s45)^3)/(24*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+(s15^2*(s15-s34)*s34)/
(12*(s12+s15-s34)^2*s45*(-s23+s45))-
(s15^2*s34)/(24*(s12+s15-s34)*s45*(-s23+s45))-
(s15^2*s34*(-s15+s34)^2)/(24*(s12+s15-s34)^3*s45*(-s23+s45))+
s45/(24*(-s23+s45))+(17*s15^3*s34^3)/(9*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(17*s45^2)/(9*(s15-s23+s45)^2)+(17*s34*s45*(s15+s45))/
(3*(s12+s15-s34)*(s15-s23+s45)^2)+(17*s34^2*(s15+s45)^2)/
(3*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(61*s15^2*s34^2)/(12*(-s15+s23)*(s12+s15-s34)^2*
(s15-s23+s45))-(25*s15^3*s34^3)/(36*(-s15+s23)^2*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*s34^2*(-136*s15+87*s34))/(24*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(101*s45)/(36*(s15-s23+s45))-
s45^2/(24*(-s23+s45)*(s15-s23+s45))-
(s34*s45^2)/(8*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))-
(s34^2*s45^2)/(8*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))-
(s34^3*s45^2)/(24*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45))+
(s23+s45)/(24*(s12+s23-s45))+(s45^3*(2*s15+s34+s45))/
(24*(s12+s15-s34)^3*(s12+s23-s45))-
(s45^2*(3*s15+3*s34+2*s45))/(24*(s12+s15-s34)^2*
(s12+s23-s45))+(-37*s15-38*s23+6*s34+21*s45)/
(72*(s12+s15-s34))+(s34*s45*(22*s23+3*s34+22*s45))/
(72*s15*(s12+s15-s34)^2)+(26*s15*s34-4*s15*s45-103*s34*s45)/
(24*(s12+s15-s34)*(s15-s23+s45))+
(19*s15*s34+14*s15*s45-61*s34*s45)/(36*(-s15+s23)*
(s12+s15-s34))+(17*s34^3*(3*s15^2+3*s15*s45+s45^2))/
(9*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(11*s15*s23+11*s15*s45+10*s45^2)/(8*(s12+s15-s34)*
(s12-s45))+(5*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(6*(s12+s15-s34)*(s12-s45)^2)-
(2*s15*s23*(33*s15+5*s23)+s15*(46*s15+63*s23)*s45+
86*s15*s45^2+40*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))-
(5*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*
s45^2+2*s15*s45^3+s45^4))/(6*(s12+s15-s34)^2*
(s12-s45)^2)+(5*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^3*(s12-s45)^2)+
(3*s15^2*s23*(33*s15+10*s23)+s15^2*(59*s15+189*s23)*s45+
6*s15*(28*s15+15*s23)*s45^2+159*s15*s45^3+50*s45^4)/
(72*(s12+s15-s34)^3*(s12-s45))+(s45^2+s34*(s15+s45))/
(24*(s12+s15-s34)*(s23-s45))-
(s34*(140*s15*(s15+s45)+s34*(-115*s15+4*s45)))/
(24*(s12+s15-s34)^2*(s15-s23+s45))+
(-242*s15^2-22*s23^2+66*s15*s34-3*s34^2-165*s15*s45+
63*s34*s45-72*s45^2+s23*(120*s15-25*s34+66*s45))/
(72*(s12+s15-s34)^2)+(s34^2*(-408*s15*(2*s15+s45)+
s34*(267*s15+95*s45)))/(72*(s12+s15-s34)^3*
(s15-s23+s45))+(s15^2*s45^2+s15*s34*s45^2+
3*s34^3*(s15+s45)+s34^2*(-3*s15^2+s45^2))/
(24*(s12+s15-s34)^3*(s23-s45))+
(25*(s15-s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(36*(-s15+s23)^2*
(s12+s15-s34)^3)-
(25*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(36*(-s15+s23)^2*
(s12+s15-s34)^2)+(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2))/(24*(s12+s15-s34)^2*(s23-s45))+
(-(s15^2*s45*(236*s15+3*s45))+s34^3*(267*s15+95*s45)+
9*s15*s34*(62*s15^2+63*s15*s45+s45^2)-
3*s34^2*(275*s15^2+142*s15*s45+3*s45^2))/
(72*(-s15+s23)*(s12+s15-s34)^3)+
(s34^2*(336*s15-27*s45)+s15*s45*(208*s15+3*s45)-
s34*(724*s15^2+181*s15*s45+6*s45^2))/(72*(-s15+s23)*
(s12+s15-s34)^2)+(66*s15*s23^2-36*s15*s23*(2*s15+s45)+
3*s23*s34*(47*s15+22*s45)+s34^2*(84*s15+75*s45)-
s34*(120*s15^2+111*s15*s45+34*s45^2)+
3*(86*s15^3+48*s15^2*s45+37*s15*s45^2+10*s45^3))/
(72*(s12+s15-s34)^3)+(-5/(24*s12^2)+
s23/(12*s12*(s15-s34)^2)+(-2*s12+3*s23)/
(12*s12^2*(s15-s34))+(s15+s23-s34)/
(24*s12^2*(s12+s23-s45))+s34/(24*s12^2*s45)+
(12*s15^2-24*s15*s23+12*s23^2-34*s15*s34+25*s23*s34+
6*s34^2)/(72*s12^2*(s12+s15-s34)*s45)+
(s15*(2*s23^2*(6*s15-11*s34)+4*(3*s15-7*s34)*(s15-s34)^2+
s23*(-24*s15^2+71*s15*s34-47*s34^2)))/
(72*s12^2*(s12+s15-s34)^3*s45)+
(-24*s15^3+s15^2*(48*s23+83*s34)+s34*(22*s23^2+25*s23*s34+
3*s34^2)-2*s15*(12*s23^2+48*s23*s34+31*s34^2))/
(72*s12^2*(s12+s15-s34)^2*s45)-(11*s45)/(36*s12^2*s15)+
(s34*s45)/(24*s12^2*s15*(s15-s23))-(11*s34*s45)/
(12*s12^2*s15*(s12+s15-s34))-(11*s34^2*s45)/
(12*s12^2*s15*(s12+s15-s34)^2)+(s34^2*s45)/
(8*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(11*s34^3*s45)/(36*s12^2*s15*(s12+s15-s34)^3)+
(s34^3*s45)/(8*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(24*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)+
((s12+3*s34)*s45)/(24*s12^2*(s23-s45)*(-s15+s23-s45))-
s45^3/(24*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s45^3*(s15+s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(s45^3*(s15+s45)^2)/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
s34/(12*s12^2*(-s23+s45))+(s15*s34)/(24*s12^2*s45*(-s23+s45))+
(s15*(s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(s15*s34*(-s15+s34))/(8*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(s15*s34*(-s15+s34)^3)/
(24*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))+
(17*s15^2*(s15-s34)^2*s34^2)/(9*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)+
(34*s15^2*(s15-s34)*s34^2)/(9*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(s15-s23+s45)^2)+(17*s15^2*s34^2)/
(9*s12^2*(s15-s23)*(s12+s15-s34)*(s15-s23+s45)^2)-
(17*(s15-s34)^2*s34^2*(2*s15+s45))/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(2*s15*s34)/(s12^2*(s15-s23)*
(s15-s23+s45))+(25*s15^2*(s15-s34)^2*s34^2)/
(36*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))-
(25*s15^2*(s15-s34)*s34^2)/(18*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))+(25*s15^2*s34^2)/
(36*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*(s15-s34)^2*s34*(-272*s15+175*s34))/(72*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(-560*s15+463*s34))/(72*s12^2*(s15-s23)*
(s12+s15-s34)*(s15-s23+s45))+
(s15*s34*(344*s15^2-591*s15*s34+247*s34^2))/(36*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s34^2*s45)/(4*s12^2*(s12+s15-s34)*(-s23+s45)*
(s15-s23+s45))+(s34^3*s45)/(6*s12^2*(s12+s15-s34)^2*
(-s23+s45)*(s15-s23+s45))+(s34^4*s45)/
(24*s12^2*(s12+s15-s34)^3*(-s23+s45)*(s15-s23+s45))+
(s34*(4*s15-6*s34+3*s45))/(24*s12^2*(s12+s15-s34)*
(s23-s45))+(66*s12+82*s15+40*s34+3*s45)/
(72*s12^2*(s15-s23+s45))+(78*s12+30*s15+64*s34+3*s45)/
(72*s12^2*(-s15+s23))+(36*s15-47*s23-25*s34+22*s45)/
(24*s12^2*(s12+s15-s34))+(25*(2*s15*s34-s15*s45+s34*s45))/
(36*s12^2*(s15-s23)^2)+(25*(s15-s34)^2*(2*s15*s34-s15*s45+
s34*s45))/(12*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(25*(-s15+s34)*(2*s15*s34-s15*s45+s34*s45))/
(12*s12^2*(s15-s23)^2*(s12+s15-s34))+
(25*(-s15+s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(36*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(17*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(9*s12^2*(s15-s23+s45)^2)+(-230*s15^2+488*s15*s34-
78*s34^2-3*s15*s45+18*s34*s45)/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s45*(-2*s15*s34+2*s34^2+s45^2))/
(24*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(5*s45*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(10*s23^2+21*s23*s45+21*s45^2)/
(24*s12^2*(s12+s15-s34)*(s12-s45))-
(s45^2*(s34^2+s34*s45+s45*(s15+s45)))/
(24*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(5*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(-156*s15^2+233*s15*s34-124*s23*s34-113*s34^2-66*s15*s45+
165*s34*s45+63*s45^2+30*s23*(7*s15+s45))/
(72*s12^2*(s12+s15-s34)^2)+
(s34*(272*s15^3-92*s34^3+6*s34^2*(76*s15+s45)-
3*s15*s34*(212*s15+s45)))/(72*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(5*s45*(s45^2+s15*(s23+s45))^2)/
(18*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(34*(s15-s34)*s34*(s15^2-2*s34*s45+s15*(-3*s34+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45))/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s34^2*(-2*s15^2+4*s15*s34+s34*(-2*s34+s45)))/
(24*s12^2*(s12+s15-s34)^3*(s23-s45))+
(s34*(-2*s15^2+8*s15*s34+3*s34*(-2*s34+s45)))/
(24*s12^2*(s12+s15-s34)^2*(s23-s45))-
(17*(s15^2*s45+6*s34^2*(s15+s45)-2*s15*s34*(2*s15+3*s45)))/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(-14*s34^2-3*s15*(36*s15+s45)+2*s34*(61*s15+3*s45))/
(24*s12^2*(-s15+s23)*(s12+s15-s34))+
(160*s15^3-66*s34^3+s15*s34*(292*s34-9*s45)+9*s34^2*s45+
s15^2*(-386*s34+3*s45))/(24*s12^2*(-s15+s23)*
(s12+s15-s34)^2)+(-92*s34^4-3*s15^3*(62*s15+s45)+
6*s34^3*(77*s15+2*s45)-6*s15*s34^2*(139*s15+3*s45)+
2*s15^2*s34*(325*s15+6*s45))/(72*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(74*s15^3-105*s34^3-
s15*s34*(433*s15+3*s45)+s34^2*(464*s15+9*s45))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(60*s15*s23^2+2*s23*s45*(83*s15+25*s45)+
s45^2*(139*s15+133*s45))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45))-(70*s45^4+2*s15*s45^2*(50*s23+73*s45)+
s15^2*(30*s23^2+103*s23*s45+76*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))-
(-60*s15^3+44*s23*s34^2+50*s34^3+s15^2*(87*s23+134*s34-
22*s45)-56*s34^2*s45+30*s34*s45^2+50*s45^3+
s15*(-68*s23*s34-124*s34^2+60*s23*s45+112*s34*s45+
76*s45^2))/(72*s12^2*(s12+s15-s34)^3))*tr5,
-11/6+(5*s15*s23)/(8*s12*(s12+s15-s34))+
(11*s15^2*(-2*s15+3*s23))/(2*(s12+s15-s34)*s34^2)+
(3*s15*(15*s15-11*s23))/(2*(s12+s15-s34)*s34)+
(3*s15^2*(-37*s15+33*s23-11*s45))/(2*(s12+s15-s34)^2*s34)-
(5*s15^2*s23^3)/(8*s12*(s12+s15-s34)^3*(s12-s45))+
(5*s15*s23^3)/(4*s12*(s12+s15-s34)^2*(s12-s45))-
(5*s23^3)/(8*s12*(s12+s15-s34)*(s12-s45))+
(33*s15*s23^3)/(2*(s12+s15-s34)*s34^2*(s12-s34-s45))+
(-21*s15*s23+2*s23^2+15*s15*s34-2*s23*s34-11*s34^2)/
(8*(s12+s15-s34)*(s12-s34-s45))+
(s15*(107*s15*s23+33*s23^2-20*s15*s34-17*s23*s34+34*s34^2))/
(24*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(-39*s23^2+6*(s15-4*s34)*s34+s23*(-26*s15+30*s34)))/
(24*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^2*s23^2*(-3*s15+s23))/(8*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15*s23^2*(-3*s15+s23))/
(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(5*s23^2*(-3*s15+s23))/(8*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+s34^2/(2*(s12+s23-s45)*(s12-s34-s45))-
(3*s15*s34^3)/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(-3*s15+2*s34))/
(4*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34^2*(s15+4*s34))/(4*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(s15*s34^2*(s15+2*s34-s45))/
(4*(s12+s15-s34)^3*(s12+s23-s45))-
(s23*s45)/(12*s15*(s12+s15-s34))-(s34^2*s45^2)/
(12*s15*(s12+s15-s34)^3)-(5*s45^2)/(8*(s12+s15-s34)*
(s12-s45))+(11*s15^3*(4*s15-6*s23+s45))/
(2*(s12+s15-s34)^2*s34^2)-(11*s15^4*(2*s15-3*s23+s45))/
(2*(s12+s15-s34)^3*s34^2)+(33*s15^3*(2*s15-2*s23+s45))/
(2*(s12+s15-s34)^3*s34)-s45^2/(6*(s15-s23+s45)^2)+
(s15*s34^2*(s15+s45)^2)/(6*(s12+s15-s34)^3*(s15-s23+s45)^2)+
s45/(6*(s15-s23+s45))-(5*s15^2*s34*(s15+s45))/
(12*(s12+s15-s34)^3*(s15-s23+s45))-(s34*s45*(s23+s45))/
(12*s15*(s12+s15-s34)^2)+(s34*(-2*s34+s45))/
(4*(s12+s15-s34)*(s12+s23-s45))-(11*s15^4*s23^3)/
(4*s12*(s12+s15-s34)^3*(s34+s45)^3)+
(11*s15^3*s23^2*(s15+2*s23))/(2*s12*(s12+s15-s34)^2*
(s34+s45)^3)-(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(4*s12*(s12+s15-s34)*(s34+s45)^3)-(11*s15^4*s23^3)/
(2*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^3)+
(11*s15^3*s23^2*(s15+2*s23))/((s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45)^3)-(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(2*(s12+s15-s34)*(s12-s34-s45)*(s34+s45)^3)-
(33*(-s15+s23)*(s15-s23+s45)^2)/(4*(s34+s45)^3)-
(11*s15^3*s23^2)/(2*s12*(s12+s15-s34)^2*(s34+s45)^2)+
(11*s15^2*s23*(s15+3*s23))/(2*s12*(s12+s15-s34)*(s34+s45)^2)-
(33*(-s15+s23)^3)/(8*s34*(s34+s45)^2)+(33*s15^3*(-s15+s23)^3)/
(8*(s12+s15-s34)^3*s34*(s34+s45)^2)-(99*s15^2*(-s15+s23)^3)/
(8*(s12+s15-s34)^2*s34*(s34+s45)^2)-(99*s15*(-s15+s23)^3)/
(8*s34*(-s12-s15+s34)*(s34+s45)^2)-(33*s15^3*s23^3)/
(8*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)+
(11*s15^2*s23^2*(8*s15+9*s23))/(8*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)-
(11*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(8*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)-(37*(-s15+s23))/
(8*(s34+s45))-(5*s15^2*s23^3)/(8*s12*(s12+s15-s34)^3*
(s34+s45))+(5*s15*s23^2*(s15+s23))/(4*s12*(s12+s15-s34)^2*
(s34+s45))-(s23*(27*s15^2+20*s15*s23+5*s23^2))/
(8*s12*(s12+s15-s34)*(s34+s45))-(11*(-s15+s23)^3)/
(2*s34^2*(s34+s45))+(11*s15^3*(-s15+s23)^3)/
(2*(s12+s15-s34)^3*s34^2*(s34+s45))-(33*s15^2*(-s15+s23)^3)/
(2*(s12+s15-s34)^2*s34^2*(s34+s45))-(6*(-s15+s23)^2)/
(s34*(s34+s45))+(11*s15^2*(-s15+s23)^2*(13*s15+2*s23))/
(8*(s12+s15-s34)^3*s34*(s34+s45))-
(s15*(-s15+s23)^2*(167*s15+22*s23))/(4*(s12+s15-s34)^2*s34*
(s34+s45))-(33*s15*(-s15+s23)^3)/(2*s34^2*(-s12-s15+s34)*
(s34+s45))-((-s15+s23)^2*(239*s15+22*s23))/
(8*s34*(-s12-s15+s34)*(s34+s45))+(5*s23*(s15+2*s23-s45))/
(8*s12*(s34+s45))-(s15^2*s23^2*(33*s15+17*s23))/
(8*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45))+
(s15*s23*(11*s15^2+104*s15*s23+34*s23^2))/(8*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))-
(s23*(21*s15^2+109*s15*s23+17*s23^2))/(8*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))+(s23*(43*s15+82*s23-65*s45))/
(8*(s12-s34-s45)*(s34+s45))+(11*s23^3)/
(8*s34*(-s12+s34+s45)^2)-(11*s15^3*s23^3)/
(8*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(33*s15^2*s23^3)/(8*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(33*s15*s23^3)/(8*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)+
(s15*(33*s15*s23+5*s23^2+22*s23*s34-7*s34^2))/
(12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(-7*s23^2+6*s23*s34-6*s34^2))/(12*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15^2*(4*s23^2-5*s23*s34+6*s34^2))/
(6*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(-4*s23^2+13*s34^2-2*s23*(6*s34+11*(s15-s45)))/
(8*(-s12+s34+s45)^2)-(5*s23^3)/(8*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s23^3)/(8*(s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(15*s15^2*s23^3)/
(8*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(15*s15*s23^3)/(8*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15^2*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^4*s23^3)/(8*(s12+s15-s34)^3*
(s34+s45)^2*(-s12+s34+s45)^2)-(11*s15^3*s23^2*(s15+2*s23))/
(4*(s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(8*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(8*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)-
(11*s15^2*s23^2*(4*s15+3*s23))/(8*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)+(33*s15*s23*(s15^2+4*s15*s23+s23^2))/
(8*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)+
(11*s23^3)/(2*s34^2*(-s12+s34+s45))-(11*s15^3*s23^3)/
(2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(33*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(6*s23^2)/(s34*(-s12+s34+s45))-(11*s15^2*s23^2*(-3*s15+2*s23))/
(8*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(s15*s23^2*(-9*s15+22*s23))/(4*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(s23^2*(63*s15+22*s23))/
(8*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(-8*s23+s34)/(4*(-s12+s34+s45))+
(11*(-s15+s23)*(10*s15-10*s23+7*s45))/(8*(s34+s45)^2)+
(63*s15+6*s23+14*s34+109*s45)/(24*(s12+s15-s34))+
(s15*(7*s15*s34-s15*s45+3*s34*s45))/(12*(s12+s15-s34)^2*
(s15-s23+s45))-(5*s15*s45*(3*s15*s23+s15*s45+s45^2))/
(8*(s12+s15-s34)^3*(s12-s45))+
(5*s45*(3*s15*s23+2*s15*s45+s45^2))/(8*(s12+s15-s34)^2*
(s12-s45))+(11*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/
(4*s12*(s34+s45)^2)+(11*s23*(6*s15^2+20*s15*s23+4*s23^2-
7*s15*s45-12*s23*s45+8*s45^2))/(8*(s12-s34-s45)*
(s34+s45)^2)+(s15*(489*s15-349*s23)+397*s15*s45+114*s45^2)/
(8*(-s12-s15+s34)*(s34+s45))-
(258*s15^2+117*s15*s23-6*s23^2+43*s15*s34-2*s34^2+
545*s15*s45+8*s23*s45+46*s34*s45+247*s45^2)/
(24*(s12+s15-s34)^2)-
(11*(2*s15*(25*s15^2-49*s15*s23+9*s23^2)+s15*(82*s15-59*s23)*
s45+54*s15*s45^2+13*s45^3))/(8*(-s12-s15+s34)*
(s34+s45)^2)-(11*s15*(s15^2*(53*s15-45*s23)+
s15*(91*s15-24*s23)*s45+70*s15*s45^2+20*s45^3))/
(8*(s12+s15-s34)^3*(s34+s45))+
(s15^2*(1035*s15-844*s23)-6*s15*(-233*s15+44*s23)*s45+
884*s15*s45^2+220*s45^3)/(8*(s12+s15-s34)^2*(s34+s45))-
(33*s15*(s15+s45)*(s15^2*(s15^2-3*s15*s23+3*s23^2)+
(4*s15^3-6*s15^2*s23)*s45-3*s15*(-2*s15+s23)*s45^2+
4*s15*s45^3+s45^4))/(4*(s12+s15-s34)^3*(s34+s45)^3)+
(33*(s15^2*(3*s15^2-8*s15*s23+15*s23^2)+
3*s15*(3*s15^2-6*s15*s23+s23^2)*s45+s15*(10*s15-7*s23)*
s45^2+5*s15*s45^3+s45^4))/(4*(-s12-s15+s34)*
(s34+s45)^3)+(33*s15*(2*s15^2*(5*s15^2-9*s15*s23+3*s23^2)+
3*s15^2*(10*s15-9*s23)*s45+4*s15*(10*s15-3*s23)*s45^2+
25*s15*s45^3+6*s45^4))/(8*(s12+s15-s34)^3*(s34+s45)^2)-
(11*(2*s15^2*(35*s15^2-64*s15*s23+18*s23^2)-
5*s15^2*(-33*s15+28*s23)*s45-6*s15*(-29*s15+6*s23)*s45^2+
88*s15*s45^3+18*s45^4))/(8*(s12+s15-s34)^2*(s34+s45)^2)+
(33*(s15^3*(3*s15^2-9*s15*s23+11*s23^2)+
2*s15^2*(6*s15^2-11*s15*s23+3*s23^2)*s45+
s15^2*(19*s15-16*s23)*s45^2-3*s15*(-5*s15+s23)*s45^3+
6*s15*s45^4+s45^5))/(4*(s12+s15-s34)^2*(s34+s45)^3)+
(-(s15*s45)+2*s34*(-s15+s45))/(12*(s12+s15-s34)*
(s15-s23+s45))+(s45*(s15*s45-2*s34*(s15+s45)))/
(6*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34*(s15+s45)*(-2*s15*s45+s34*(s15+s45)))/
(6*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*(-2*s34^2-s15*s45+s34*(s15+s45)))/(4*(s12+s15-s34)^2*
(s12+s23-s45))-(11*s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3+s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(4*s12*(s34+s45)^3)-(11*s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3+s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(2*(s12-s34-s45)*(s34+s45)^3)+
(11*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(8*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s23*(s23^2-4*s23*(-2*s15+s45)+3*(s15^2-s15*s45+s45^2)))/
(8*(s34+s45)*(-s12+s34+s45)^2)+
(-6*s15*s23^2+7*s34^2*(-s15+s45)+s23*(126*s15^2+27*s15*s34+
4*s15*s45-4*s34*s45)+s34*(55*s15^2+37*s15*s45+4*s45^2)+
s15*(183*s15^2+436*s15*s45+247*s45^2))/(24*(s12+s15-s34)^3)+
(-19/(8*s12^2)+(11*(s15^2-s23^2))/(2*s12^2*s34^2)-
(11*s15^5)/(2*s12^2*(s12+s15-s34)^3*s34^2)+
(33*s15^4)/(2*s12^2*(s12+s15-s34)^2*s34^2)-
(33*s15^3)/(2*s12^2*(s12+s15-s34)*s34^2)-
(22*s15+s23)/(2*s12^2*s34)+(22*s15^4)/(s12^2*(s12+s15-s34)^3*
s34)-(55*s15^3)/(s12^2*(s12+s15-s34)^2*s34)+
(44*s15^2)/(s12^2*(s12+s15-s34)*s34)+(s15*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
((3*s15-2*s34)*s34)/(4*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s34*(3*s15^2-4*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-(33*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34^2*(s12-s34-s45))+(9*s15*s23*(3*s15+11*s23))/
(4*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(2*s15^2-2*s15*s23-(19*s15*s34)/6+(3*s23*s34)/4+s34^2)/
(s12^2*(s12+s15-s34)*(s12-s34-s45))+
(-36*s15^3-9*s23*s34^2+6*s34^3-8*s15*s34*(9*s23+7*s34)+
s15^2*(195*s23+86*s34))/(24*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(s15*(2*(3*s15-4*s34)*(s15-s34)^2+
3*s23*(-19*s15^2+9*s15*s34+4*s34^2)))/
(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^3*s23*(2*s15+s23))/(8*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15^2*s23*(7*s15+3*s23))/
(8*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(15*s15*s23*(3*s15+s23))/(8*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15*(s15-s34)^2*s34*(s15+2*s34))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(3*(-2*s15^2*s34+s34^3))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(2*s15^3-3*s15*s34^2+s34^3))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+s45/(12*s12^2*s15)+
(s34*s45)/(4*s12^2*s15*(s12+s15-s34))+
(s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)^2)+
(s34^3*s45)/(12*s12^2*s15*(s12+s15-s34)^3)+
(5*s23*(-4*s15+s45))/(8*s12^2*(s12+s15-s34)*(s12-s45))-
(s15*(s15-s34)^2*s34*(s15+s45))/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-s15/(4*s12^2*(s15-s23+s45))+
(s15^2*(s15-s34)^2)/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(3*s15-2*s34))/
(4*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*(3*s15^2-4*s15*s34+s34^2))/(4*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(33*(s12-3*s15)*(s15-s23)^2)/
(8*s12^2*s34*(s34+s45)^2)-(33*s15^4*(s15-s23)^2)/
(8*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)+
(33*s15^3*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)-(99*s15^2*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)*s34*(s34+s45)^2)-
(11*(s12-3*s15)*(s15-s23)^2)/(2*s12^2*s34^2*(s34+s45))-
(11*s15^4*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^3*s34^2*
(s34+s45))+(22*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(s34+s45))-(33*s15^2*(s15-s23)^2)/
(s12^2*(s12+s15-s34)*s34^2*(s34+s45))+
((s15-s23)*(24*s12-114*s15+11*s23))/(4*s12^2*s34*(s34+s45))+
(11*s15^3*(8*s15^2-11*s15*s23+3*s23^2))/
(4*s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(9*s15^2*(32*s15^2-43*s15*s23+11*s23^2))/
(4*s12^2*(s12+s15-s34)^2*s34*(s34+s45))+
(3*s15*(112*s15^2-145*s15*s23+33*s23^2))/
(4*s12^2*(s12+s15-s34)*s34*(s34+s45))+
(33*s15*s23*(s15+s23))/(4*s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s34+s45))+(11*s15^4*s23^2)/(8*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)-(11*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(33*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^
2)+(s15^2*(14*s23*(s15-s34)^2-12*(s15-s34)^2*s34-
3*s23^2*(12*s15+5*s34)))/(24*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(5*s15^2*(30*s23-19*s34)-
2*s15*(54*s23^2+86*s23*s34-61*s34^2)+
3*s34*(-5*s23^2+s23*s34-13*s34^2))/(24*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(s15*(s15^2*(-78*s23+46*s34)+
4*s15*(27*s23^2+32*s23*s34-17*s34^2)+
s34*(30*s23^2-17*s23*s34+22*s34^2)))/
(24*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(8*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(15*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*(s15-s34)^2*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(6*s15^2-6*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*s34^2*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+(11*s23^2*(-3*s15+s45))/
(8*s12^2*s34*(-s12+s34+s45)^2)-(5*s23^2*(-3*s15+s45))/
(8*s12^2*(s12-s45)*(-s12+s34+s45)^2)+(11*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(22*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(-s12+s34+s45))-(11*s15^3*s23*(s15+3*s23))/
(4*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(s15^2*s23*(31*s15+99*s23))/(4*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(5*s23*(-4*s15+s45))/(8*s12^2*(s12-s45)*
(-s12+s34+s45))+(11*s23^2*(-3*s15+s45))/
(2*s12^2*s34^2*(-s12+s34+s45))-(11*s15^3*s23^2)/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45))+
(11*s15^2*s23*(s15+3*s23))/(4*s12^2*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45))+(11*s23*(2*s15+s23-s45))/
(4*s12^2*(s34+s45)*(-s12+s34+s45))+
(s34*(-3*s15+2*s34+s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(-3*s15+2*s34+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s23*(14*s15+55*s23+4*s45))/(8*s12^2*s34*(-s12+s34+s45))+
(-8*s15+s23-3*s34+4*s45)/(s12^2*(8*s12-8*s34-8*s45))+
(-37*s12+397*s15-110*s23+202*s45)/(8*s12^2*(s34+s45))+
(418*s15-81*s23-12*s34+283*s45)/(8*s12^2*(s12+s15-s34))+
(s15*s34*(2*s34-7*s45)-3*s15^2*(s34-s45)+3*s34^2*s45)/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(s15*(s34-2*s45)+(s12+2*s34)*s45)/
(6*s12^2*(s15-s23+s45)^2)+
(-1953*s15^2+4*s15*(310*s23-511*s45)+(220*s23-697*s45)*s45)/
(8*s12^2*(s12+s15-s34)*(s34+s45))+
(-740*s15^2+4*s23*s34+8*s34^2+s15*(245*s23+64*s34-
916*s45)+79*s34*s45-225*s45^2)/(8*s12^2*(s12+s15-s34)^
2)-(33*s15*(s15+s45)*(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(5*s15*(-2*s15^2*s23+2*s15*s23*s45+s45^3))/
(8*s12^2*(s12+s15-s34)^3*(s12-s45))-
(5*(-5*s15^2*s23+3*s15*s23*s45+s45^3))/
(8*s12^2*(s12+s15-s34)^2*(s12-s45))+
((-s15+s34)*(s15*s34*(s34-4*s45)+s34^2*s45+
s15^2*(-3*s34+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(36*s23^2+s15*(-86*s23+61*s34)+
36*s23*(2*s34+s45)-39*s34*(2*s34+s45))/
(24*s12^2*(-s12+s34+s45)^2)+
(11*(-47*s15^2+50*s15*s23-3*s23^2-63*s15*s45+15*s23*s45-
25*s45^2+s12*(10*s15-10*s23+7*s45)))/
(8*s12^2*(s34+s45)^2)-(11*s15*(80*s15^3+38*s45^3+
s15*s45*(-40*s23+127*s45)+s15^2*(-60*s23+154*s45)))/
(8*s12^2*(s12+s15-s34)^3*(s34+s45))+
(1139*s15^3+209*s45^3+3*s15*s45*(-110*s23+349*s45)+
s15^2*(-805*s23+1711*s45))/(4*s12^2*(s12+s15-s34)^2*
(s34+s45))+(1146*s15^3-3*s34^2*(-2*s23+3*s34+2*s45)+
s15^2*(-492*s23-156*s34+1897*s45)-
3*s15*(4*s23*s34+8*s34^2+81*s34*s45-225*s45^2))/
(24*s12^2*(s12+s15-s34)^3)-
(33*(-3*s15*s23^2+s12*(s15-s23+s45)^2-(s15+s45)^2*
(3*s15+2*s45)+s23*(6*s15^2+8*s15*s45+s45^2)))/
(4*s12^2*(s34+s45)^3)+(33*(4*s15^5+s45^5+
s15*s45^3*(-3*s23+8*s45)+s15^4*(-8*s23+17*s45)+
4*s15^3*(s23^2-5*s23*s45+7*s45^2)+s15^2*s45*
(3*s23^2-15*s23*s45+22*s45^2)))/(4*s12^2*(s12+s15-s34)^2*
(s34+s45)^3)+(33*s15*(12*s15^4+8*s45^4+
3*s15*s45^2*(-4*s23+11*s45)+s15^3*(-16*s23+38*s45)+
s15^2*(4*s23^2-26*s23*s45+52*s45^2)))/
(8*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(11*(138*s15^3+s45^2*(-18*s23+55*s45)+
s15^2*(-174*s23+277*s45)+4*s15*(9*s23^2-38*s23*s45+
53*s45^2)))/(8*s12^2*(s12+s15-s34)*(s34+s45)^2)-
(11*(118*s15^4+24*s45^4+2*s15*s45^2*(-27*s23+77*s45)+
s15^3*(-154*s23+306*s45)+s15^2*(36*s23^2-193*s23*s45+
330*s45^2)))/(8*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(33*(3*s15*s23^2*(2*s15+s45)+3*(s15+s45)^3*(2*s15+s45)-
s23*(12*s15^3+24*s15^2*s45+12*s15*s45^2+s45^3)))/
(4*s12^2*(-s12-s15+s34)*(s34+s45)^3))*tr5,
4181/648+(397*s23)/(108*s12)-(397*s15*s23^2)/
(54*s12*(s12+s15-s34)^2)-(s15-2*s23)/(12*s34)-
s23^2/(12*s15*s34)-s23/(12*(-s15+s34))-
s23^2/(12*(s12+s15-s34)*(-s15+s34))+
s23^2/(-12*s15^2+12*s15*s34)+
(1085*s23+3*(-534*s15+98*s34-473*s45))/(108*(s12+s15-s34))+
(s23*(-100*s15+794*s23-397*s45))/(108*s12*(s12+s15-s34))+
(11*s15^2*s23^3)/(4*(s12+s15-s34)^3*s34*(s12-s45))-
(11*s15*s23^3)/(2*(s12+s15-s34)^2*s34*(s12-s45))+
(11*s23^3)/(4*(s12+s15-s34)*s34*(s12-s45))+
(397*s23^3)/(108*s12*s45^2)-(397*s15^3*s23^3)/
(108*s12*(s12+s15-s34)^3*s45^2)+(397*s15^2*s23^3)/
(36*s12*(s12+s15-s34)^2*s45^2)-(397*s15*s23^3)/
(36*s12*(s12+s15-s34)*s45^2)-(397*s23^3)/
(108*(s12-s45)*s45^2)+(397*s15^3*s23^3)/(108*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(397*s15^2*s23^3)/(36*(s12+s15-s34)^2*
(s12-s45)*s45^2)+(397*s15*s23^3)/(36*(s12+s15-s34)*
(s12-s45)*s45^2)-(397*s23^2)/(54*s12*s45)-
(25*s15^2*s23^3)/(27*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-397*s15+100*s23))/(54*s12*(s12+s15-s34)^2*s45)+
((397*s15-25*s23)*s23^2)/(27*s12*(s12+s15-s34)*s45)+
(-508*s23^2+222*s15*s34-111*s23*s34)/(108*(s12+s15-s34)*s45)+
(s15^2*(-651*s23^2-762*s23*s34-365*s34*(-s15+s34)))/
(54*(s12+s15-s34)^3*s45)+
(s15*(905*s23^2+619*s23*s34+s34*(-476*s15+111*s34)))/
(54*(s12+s15-s34)^2*s45)+(397*s23^3)/(54*(s12-s45)^2*s45)-
(397*s15^3*s23^3)/(54*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(397*s15^2*s23^3)/(18*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(397*s15*s23^3)/(18*(s12+s15-s34)*(s12-s45)^2*s45)+
(217*s23^2)/(18*(s12-s45)*s45)-(s15^2*s23^2*(434*s15+99*s23))/
(36*(s12+s15-s34)^3*(s12-s45)*s45)+
(s15*s23^2*(217*s15+33*s23))/(6*(s12+s15-s34)^2*(s12-s45)*
s45)-(s23^2*(434*s15+33*s23))/(12*(s12+s15-s34)*(s12-s45)*
s45)-(37*s34*s45)/(18*(-s15+s23)*(s12+s15-s34))-
((397*s23+111*s34)*s45)/(108*s15*(s12+s15-s34))-
((16*s23+33*s34-13*s45)*s45)/(36*(s12-s34)*(s12+s15-s34))+
(397*s45)/(54*(s12-s45))+(37*s45)/(36*(s23-s45))-
(37*s34*s45)/(12*(s12+s15-s34)*(s12+s23-s45))+
(2*(s34-s45)*s45)/(9*(s12-s34)^2)-
(s34*s45^2)/(36*(s12-s34)*(s12+s15-s34)^2)+
(2*s34*s45^2)/(9*(s12-s34)^2*(s12+s15-s34))-
(397*s34^2*s45^2)/(108*s15*(s12+s15-s34)^3)-
(37*s34^2*s45^2)/(36*s15*(-s15+s23)*(s12+s15-s34)^2)-
(37*s34^3*s45^2)/(36*s15*(-s15+s23)*(s12+s15-s34)^3)-
s45^2/(9*s12*s34-9*s34^2)+(397*s45^2)/(54*(s12-s45)^2)+
(37*s45^2)/(36*(s12-s45)*(s12+s23-s45))-
(37*s45^2*(s15+s45))/(12*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(37*s45^2*(s15+s45)^2)/(12*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(37*s45^2*(s15+s45)^3)/
(36*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(11*s15^3*(2*s15-3*s23+s45))/(4*(s12+s15-s34)^3*s34)+
(37*s15^2*s34)/(36*(s12+s15-s34)*s45*(-s23+s45))+
(37*s15^2*s34*(-s15+s34))/(18*(s12+s15-s34)^2*s45*(-s23+s45))+
(37*s15^2*s34*(-s15+s34)^2)/(36*(s12+s15-s34)^3*s45*
(-s23+s45))+(37*s15^3*s45^2)/(36*(s12+s15-s34)^3*
(s12+s23-s45)*(-s23+s45))-(37*s15^2*s34^3)/
(36*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(37*s34*s45)/(12*(s12+s15-s34)*(s15-s23+s45))-
(37*s34^3*(s15+s45))/(12*(s12+s15-s34)^3*(s15-s23+s45))+
(37*s45^2)/(36*(-s23+s45)*(s15-s23+s45))+
(37*s34*s45^2)/(12*(s12+s15-s34)*(-s23+s45)*(s15-s23+s45))+
(37*s34^2*s45^2)/(12*(s12+s15-s34)^2*(-s23+s45)*
(s15-s23+s45))+(37*s34^3*s45^2)/(36*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45))-(37*(s23+s45))/
(36*(s12+s23-s45))+((-2*s34)/3+s45)/(s12-s34)-
(11*s15^2*s23^3)/(4*s12*(s12+s15-s34)^3*(s34+s45))+
(11*s15*s23^2*(s15+s23))/(2*s12*(s12+s15-s34)^2*(s34+s45))-
(11*s23*(s15^2+4*s15*s23+s23^2))/(4*s12*(s12+s15-s34)*
(s34+s45))+(11*s15^2*(-s15+s23)^3)/(4*(s12+s15-s34)^3*s34*
(s34+s45))-(11*s15*(-s15+s23)^3)/(2*(s12+s15-s34)^2*s34*
(s34+s45))-(11*(-s15+s23)^3)/(4*s34*(-s12-s15+s34)*
(s34+s45))+(11*s23*(s15+2*s23-s45))/(4*s12*(s34+s45))-
(11*s15*(2*s15-5*s23+s45))/(4*(-s12-s15+s34)*(s34+s45))-
(37*s45^3*(2*s15+s34+s45))/(36*(s12+s15-s34)^3*
(s12+s23-s45))-(37*s34^2*(s15+2*s45))/(12*(s12+s15-s34)^2*
(s15-s23+s45))+(37*s45^2*(3*s15+3*s34+2*s45))/
(36*(s12+s15-s34)^2*(s12+s23-s45))-
(s34*s45*(397*s23+111*s34+397*s45))/(108*s15*(s12+s15-s34)^2)+
(s15*(199*s15^2-299*s15*s23+s23^2+2*s15*s45-2*s23*s45+s45^2))/
(36*(s12+s15-s34)^2*s34)+(s15^2-2*s15*s23+s23^2+
3*s15*s45-3*s23*s45+2*s45^2)/(18*(s12+s15-s34)*s34)-
(217*s15*s23+217*s15*s45+215*s45^2)/(6*(s12+s15-s34)*
(s12-s45))-(397*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(18*(s12+s15-s34)*(s12-s45)^2)-
(11*(s15*(7*s15^2-13*s15*s23+3*s23^2)+s15*(9*s15-7*s23)*s45+
5*s15*s45^2+s45^3))/(4*(s12+s15-s34)^2*(s34+s45))+
(s15*s23*(1302*s15+347*s23)+5*s15*(181*s15+279*s23)*s45+
1798*s15*s45^2+893*s45^3)/(18*(s12+s15-s34)^2*(s12-s45))+
(397*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+
s15*(s15+2*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^2*(s12-s45)^2)-
(397*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(54*(s12+s15-s34)^3*(s12-s45)^2)+
(11*(s15^2*(5*s15^2-9*s15*s23+3*s23^2)+s15^2*(10*s15-9*s23)*
s45+s15*(10*s15-3*s23)*s45^2+5*s15*s45^3+s45^4))/
(4*(s12+s15-s34)^3*(s34+s45))-
(3*s15^2*s23*(651*s15+347*s23)+s15^2*(1159*s15+4185*s23)*s45+
3*s15*(1153*s15+744*s23)*s45^2+3441*s15*s45^3+1141*s45^4)/
(54*(s12+s15-s34)^3*(s12-s45))-(37*(s45^2+s34*(s15+s45)))/
(36*(s12+s15-s34)*(s23-s45))+
(37*(s15^2*s45^2-3*s34^3*(s15+s45)-3*s15*s34*s45*(s15+s45)+
3*s34^2*(s15+s45)^2))/(36*(-s15+s23)*(s12+s15-s34)^3)-
(37*(s15*s45^2-s34*s45*(5*s15+2*s45)+s34^2*(4*s15+5*s45)))/
(36*(-s15+s23)*(s12+s15-s34)^2)-
(37*(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2)))/(36*(s12+s15-s34)^3*(s23-s45))-
(37*(s15*s45^2+s34^2*(4*s15+5*s45)+s34*(-s15^2+2*s45^2)))/
(36*(s12+s15-s34)^2*(s23-s45))+
(397*s23^2+508*s23*s34-3*s23*(469*s15+395*s45)+
3*(1138*s15^2-692*s15*s34+37*s34^2+2239*s15*s45-506*s34*s45+
990*s45^2))/(108*(s12+s15-s34)^2)-
(1191*s15*s23^2+3*s23*s34*(905*s15+397*s45)+
3*s34^2*(619*s15+508*s45)-s34*(1857*s15^2+1524*s15*s45+
397*s45^2)+3*(669*s15^3+2007*s15^2*s45+1896*s15*s45^2+
595*s45^3))/(108*(s12+s15-s34)^3)+
(89/(6*s12^2)-s23/(12*s12*s15*s34)-(11*s15^4)/
(4*s12^2*(s12+s15-s34)^3*s34)-
s23/(12*s12*s15^2-12*s12*s15*s34)+
(-1835*s15+1030*s23+1028*s34-707*s45)/
(36*s12^2*(s12+s15-s34))+(s34*(6*s34-5*s45))/
(9*s12^2*(s12-s34)*(s12+s15-s34))+
(3*s12-2*s15+2*s23-3*s45)/(36*s12^2*s34)-
(s15*(98*s15+s23-2*s45))/(36*s12^2*(s12+s15-s34)*s34)-
(11*s15^3*s23^2)/(4*s12^2*(s12+s15-s34)^3*s34*(s12-s45))+
(33*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)^2*s34*(s12-s45))-
(33*s15*s23^2)/(4*s12^2*(s12+s15-s34)*s34*(s12-s45))+
(37*s34)/(18*s12^2*(s23-s45))-(37*(s15+s23-s34))/
(36*s12^2*(s12+s23-s45))-(37*s34)/(36*s12^2*s45)+
((841*s15-508*s23-222*s34)*s34)/(108*s12^2*(s12+s15-s34)*
s45)-(s34*(1349*s15^2-1413*s15*s23+397*s23^2-1460*s15*s34+
508*s23*s34+111*s34^2))/(108*s12^2*(s12+s15-s34)^2*s45)+
(s15*s34*(397*s23^2+619*(s15-s34)^2+905*s23*(-s15+s34)))/
(108*s12^2*(s12+s15-s34)^3*s45)+(37*s15*s34)/
(36*s12^2*(s23-s45)*s45)+(397*s45)/(108*s12^2*s15)+
(37*s34*s45)/(36*s12^2*s15*(-s15+s23))+(397*s34*s45)/
(36*s12^2*s15*(s12+s15-s34))+(397*s34^2*s45)/
(36*s12^2*s15*(s12+s15-s34)^2)+(s34^2*s45)/
(36*s12^2*(s12-s34)*(s12+s15-s34)^2)+
(37*s34^2*s45)/(12*s12^2*s15*(-s15+s23)*(s12+s15-s34))-
(2*s34^2*s45)/(9*s12^2*(s12-s34)^2*(s12+s15-s34))+
(397*s34^3*s45)/(108*s12^2*s15*(s12+s15-s34)^3)+
(37*s34^3*s45)/(12*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)+
(37*s34^4*s45)/(36*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)-
(37*(s12+3*s34)*s45)/(36*s12^2*(s23-s45)*(-s15+s23-s45))+
(37*s45^3)/(36*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(37*s45^3*(s15+s45))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(37*s45^3*(s15+s45)^2)/(36*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(37*s15*(s15-s34)^3*s34)/
(36*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))-
(37*s15*(s15-s34)^2*s34)/(12*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(37*s15*(s15-s34)*s34)/
(12*s12^2*(s12+s15-s34)*s45*(-s23+s45))-
(37*s15*(s15-s34)^2*s34^2)/(36*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+(37*s15*(s15-s34)*s34^2)/
(18*s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(37*s15*s34^2)/(36*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45))+(37*(2*s34-s45))/
(36*s12^2*(s15-s23+s45))+(37*s34^2*s45)/
(6*s12^2*(s12+s15-s34)*(s23-s45)*(s15-s23+s45))+
(37*s34^3*s45)/(9*s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))+(37*s34^4*s45)/(36*s12^2*(s12+s15-s34)^3*
(s23-s45)*(s15-s23+s45))+(s15^2*(199*s15-s23+s45))/
(36*s12^2*(s12+s15-s34)^2*s34)+(37*(-2*s34+s45))/
(36*s12^2*(s15-s23))+(37*(s15-3*s34)*s34*(s15-s34+s45))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(11*(s15-s23)^2)/(4*s12^2*s34*(s34+s45))-
(11*s15^3*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)^3*s34*
(s34+s45))+(33*s15^2*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)^2*s34*(s34+s45))-
(33*s15*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)*s34*(s34+s45))-
(11*(2*s15-2*s23+s45))/(4*s12^2*(s34+s45))-
(37*s34*(4*s15-6*s34+3*s45))/(36*s12^2*(s12+s15-s34)*
(s23-s45))+(11*s23^2)/(s12^2*(4*s12*s34-4*s34*s45))+
(37*s34*(2*s15^2-8*s15*s34+6*s34^2-3*s34*s45))/
(36*s12^2*(s12+s15-s34)^2*(s23-s45))-
(37*s45*(-2*s15*s34+2*s34^2+s45^2))/(36*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(397*s45*(s23^2+s23*s45+s45^2))/
(54*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(11*(9*s15^2-10*s15*s23+s23^2+9*s15*s45-3*s23*s45+3*s45^2))/
(4*s12^2*(s12+s15-s34)*(s34+s45))+
(496*s23^2+831*s23*s45+831*s45^2)/(36*s12^2*(s12+s15-s34)*
(s12-s45))+(37*(2*s34^2+s15*s45-2*s34*(s15+s45)))/
(12*s12^2*(-s15+s23)*(s12+s15-s34))+
(37*s45^2*(s34^2+s34*s45+s45*(s15+s45)))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(37*s34^2*(2*s34^2+s15*(2*s15+s45)-2*s34*(2*s15+s45)))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(397*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(54*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(37*s34^2*(2*s15^2+2*s34^2-s34*(4*s15+s45)))/
(36*s12^2*(s12+s15-s34)^3*(s23-s45))+
(397*s45*(s45^2+s15*(s23+s45))^2)/(54*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(37*(6*s34*(s34-s45)+s15*(-4*s34+s45)))/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(37*(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45)))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(37*(2*s34^4+s15^3*s45+6*s15*s34^2*(s15+s45)-
2*s15^2*s34*(s15+2*s45)-2*s34^3*(3*s15+2*s45)))/
(36*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(37*(s34^2*(2*s34-3*s45)+s15^2*(2*s34-s45)+
s15*s34*(-4*s34+3*s45)))/(12*s12^2*(-s15+s23)*
(s12+s15-s34)^2)+(6903*s15^2-5951*s15*s34+1585*s23*s34+
2537*s34^2+4746*s15*s45-4269*s34*s45-1602*s45^2-
21*s23*(322*s15+85*s45))/(108*s12^2*(s12+s15-s34)^2)+
(11*(5*s15^4+s45^4+s15*s45^2*(-2*s23+5*s45)+
s15^3*(-6*s23+10*s45)+s15^2*(s23^2-6*s23*s45+10*s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s34+s45))+
(-2898*s15^3+794*s23*s34^2+1016*s34^3+
s15^2*(3681*s23+3023*s34-3367*s45)-794*s34^2*s45+
1785*s34*s45^2+1985*s45^3+s15*(-794*s23*s34-2032*s34^2+
3570*s23*s45+4189*s34*s45+1516*s45^2))/
(108*s12^2*(s12+s15-s34)^3)+
(3076*s45^4+s15*s45^2*(4564*s23+6077*s45)+
s15^2*(1488*s23^2+4081*s23*s45+3001*s45^2))/
(108*s12^2*(s12+s15-s34)^3*(s12-s45))-
(s45^2*(2282*s23+5569*s45)+s15*(2976*s23^2+6574*s23*s45+
5494*s45^2))/(108*s12^2*(s12+s15-s34)^2*(s12-s45))-
(11*(2*s15*s23^2-s23*(14*s15^2+9*s15*s45+s45^2)+
3*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)))*tr5,
17/36-(17*s23)/(36*s12)+(11*s15*s23^2)/
(18*s12*(s12+s15-s34)^2)-(s15+s34)/(s23+s34)-
(s15^2*s34^3)/((s12+s15-s34)^3*(s23+s34)*(s12+s23-s45))+
(s15*s34^3)/((s12+s15-s34)^2*(s23+s34)*(s12+s23-s45))+
(61*s15^2*s34^2)/(12*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))-(25*s15^3*s34^3)/(36*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))-(17*s23^3)/(36*s12*s45^2)+
(17*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)-
(17*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)+
(17*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)+
(17*s23^3)/(36*(s12-s45)*s45^2)-(17*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(17*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(17*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)+
(17*s23^2)/(18*s12*s45)+(s15^2*s23^2*(6*s15+11*s23))/
(36*s12*(s12+s15-s34)^3*s45)+(11*s15*(s15-s23)*s23^2)/
(18*s12*(s12+s15-s34)^2*s45)+(s23^2*(-62*s15+11*s23))/
(36*s12*(s12+s15-s34)*s45)-(5*(7*s23^2+6*s15*s34-3*s23*s34))/
(72*(s12+s15-s34)*s45)+(s15*(12*s15^2-36*s15*s23+26*s23^2+
25*s15*s34+40*s23*s34-30*s34^2))/(72*(s12+s15-s34)^2*s45)+
(s15^2*(-12*s15^2+36*s15*s23+9*s23^2+17*s15*s34-33*s23*s34-
5*s34^2))/(72*(s12+s15-s34)^3*s45)-
(17*s23^3)/(18*(s12-s45)^2*s45)+(17*s15^3*s23^3)/
(18*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(17*s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(17*s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)-
(11*s23^2)/(24*(s12-s45)*s45)+(11*s15^3*s23^2)/
(24*(s12+s15-s34)^3*(s12-s45)*s45)-(11*s15^2*s23^2)/
(8*(s12+s15-s34)^2*(s12-s45)*s45)+(11*s15*s23^2)/
(8*(s12+s15-s34)*(s12-s45)*s45)+(5*s15^2*s34)/
(24*(s12+s15-s34)*(s23-s45)*s45)+(5*s15^2*s34*(-s15+s34))/
(12*(s12+s15-s34)^2*(s23-s45)*s45)+
(5*s15^2*s34*(-s15+s34)^2)/(24*(s12+s15-s34)^3*(s23-s45)*s45)+
s45/(6*s15)+((22*s23-45*s34)*s45)/(72*s15*(s12+s15-s34))+
(25*s15*s34*s45)/(18*(-s15+s23)^2*(s12+s15-s34))+
(s34^2*s45)/(s15*(s12+s15-s34)*(s23+s34))-
(17*s45)/(18*(s12-s45))-(155*s45)/(72*(s23-s45))+
((4*s15+117*s34-38*s45)*s45)/(24*(s12+s15-s34)*
(s12+s23-s45))+(s34^2*(s34-s45)*s45)/(s15*(s12+s15-s34)^2*
(s23+s34))+(11*s34^2*s45^2)/(36*s15*(s12+s15-s34)^3)+
(s34^2*s45^2)/(24*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^3*s45^2)/(24*s15*(-s15+s23)*(s12+s15-s34)^3)-
(s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))-
(17*s45^2)/(18*(s12-s45)^2)-(37*s45^2)/(36*(s23-s45)^2)+
(s15^3*s45^2)/(6*s12*(s12+s15-s34)^3*(s12+s23-s45))+
(23*s45^2)/(24*(s12-s45)*(s12+s23-s45))-
(21*s15^2*s45^2)/(4*(s12+s15-s34)^2*(s23-s45)*
(s12+s23-s45))+(37*s45^3)/(36*s15*(s23-s45)^2)+
(37*s34*s45^3)/(12*s15*(s12+s15-s34)*(s23-s45)^2)+
(37*s34^2*s45^3)/(12*s15*(s12+s15-s34)^2*(s23-s45)^2)+
(37*s34^3*s45^3)/(36*s15*(s12+s15-s34)^3*(s23-s45)^2)-
(31*s45^3)/(36*s15^2*(s23-s45))-(31*s34*s45^3)/
(12*s15^2*(s12+s15-s34)*(s23-s45))-(31*s34^2*s45^3)/
(12*s15^2*(s12+s15-s34)^2*(s23-s45))-
(31*s34^3*s45^3)/(36*s15^2*(s12+s15-s34)^3*(s23-s45))-
(37*(s15^2+s15*s34+s34^2)*s45^3)/(18*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(37*s15^3*s45^3)/(18*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45)^2)+(37*s15^3*s45^3)/
(36*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))-
(23*s45^2*(s15+s45))/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(23*s45^2*(s15+s45)^2)/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))-(23*s45^2*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(11*s23*(s15-2*s23+s45))/(36*s12*(s12+s15-s34))-
(17*s15^3*s34^3)/(9*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(17*s45^2)/(9*(s15-s23+s45)^2)-
(17*s45^3)/(9*s15*(s15-s23+s45)^2)-(17*s34*s45^3)/
(3*s15*(s12+s15-s34)*(s15-s23+s45)^2)-
(17*s34^2*s45^3)/(3*s15*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(17*s34^3*s45^3)/(9*s15*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(17*s15^2*s34^2*(-8*s15+5*s34))/(24*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(101*s45)/(36*(s15-s23+s45))+
(31*s45^2)/(8*s15*(s15-s23+s45))-
(31*s45^3)/(36*s15^2*(s15-s23+s45))-(31*s34*s45^3)/
(12*s15^2*(s12+s15-s34)*(s15-s23+s45))-
(31*s34^2*s45^3)/(12*s15^2*(s12+s15-s34)^2*(s15-s23+s45))-
(31*s34^3*s45^3)/(36*s15^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^3*(s23+s45))/(6*s12*(s12+s15-s34)^3)-
(17*s34*s45*(s15+2*s45))/(3*(s12+s15-s34)*(s15-s23+s45)^2)+
(s34^2*s45^2*(-61*s34+4*s45))/(24*s15*(s12+s15-s34)^3*
(s15-s23+s45))+(s34^2*s45^2*(-57*s34+4*s45))/
(24*s15*(s12+s15-s34)^3*(s23-s45))+(s45^2*(125*s34+4*s45))/
(24*s15*(s12+s15-s34)*(s15-s23+s45))+
(s45^2*(137*s34+4*s45))/(24*s15*(s12+s15-s34)*(s23-s45))+
(s34*s45^2*(-29*s34+8*s45))/(24*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(s34*s45^2*(-17*s34+8*s45))/
(24*s15*(s12+s15-s34)^2*(s23-s45))-(79*s23+17*s45)/
(72*(s12+s23-s45))+(s34*s45*(22*s23-57*s34+22*s45))/
(72*s15*(s12+s15-s34)^2)+(s15^2*s45^2*(51*s15+26*s45))/
(8*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(-279*s15+70*s23-30*s34+45*s45)/(72*(s12+s15-s34))+
(97*s45^2)/(24*s15*s23-24*s15*s45)+
(3*s15^2+2*s15*s34+2*s15*s45-s34*s45)/((s12+s15-s34)*
(s23+s34))-(37*s45^2*(-3*s34^2+s15*s45+2*s34*s45))/
(18*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(-19*s15*s34-14*s15*s45+67*s34*s45)/(36*(-s15+s23)*
(s12+s15-s34))-(34*s34^3*(2*s15^2+3*s15*s45+2*s45^2))/
(9*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(17*s34^2*(s15^2+3*s15*s45+3*s45^2))/(3*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(11*s15*s23+11*s15*s45+34*s45^2)/
(8*(s12+s15-s34)*(s12-s45))+
(s45*(444*s15*s34+69*s15*s45+21*s34*s45+52*s45^2))/
(72*(s12+s15-s34)^2*(s12+s23-s45))+
(-55*s15*s34+19*s34*s45+81*s45^2)/(72*(s12+s15-s34)*
(s23-s45))+(s34*(140*s15^2-149*s15*s34+288*s15*s45+
6*s34*s45+156*s45^2))/(24*(s12+s15-s34)^2*(s15-s23+s45))+
(-2*s15*s23*(33*s15+17*s23)+s15*(2*s15-135*s23)*s45-
134*s15*s45^2-136*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(17*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(6*(s12+s15-s34)*(s12-s45)^2)-
(17*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*
s45^2+2*s15*s45^3+s45^4))/(6*(s12+s15-s34)^2*
(s12-s45)^2)+(17*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^3*(s12-s45)^2)+
(3*s15^2*s23*(33*s15+34*s23)+s15^2*(-37*s15+405*s23)*s45+
6*s15*(16*s15+51*s23)*s45^2+303*s15*s45^3+170*s45^4)/
(72*(s12+s15-s34)^3*(s12-s45))-
(s34^3*(s15-s45)-3*s34^2*s45^2+3*s15*s34*s45*(s15+s45)-
s15^2*(s15+s45)^2)/((s12+s15-s34)^3*(s23+s34))+
(37*(s23^2+s23*s45+s45*(-3*s34+s45)))/(18*(s12+s23-s45)^2)-
(37*s45*(3*s34^2+s45^2-3*s34*(s15+2*s45)))/
(18*(s12+s15-s34)*(s12+s23-s45)^2)+
(s34*(26*s15-161*s45)-4*s45*(s15+2*s45))/(24*(s12+s15-s34)*
(-s15+s23-s45))+(s15*s45*(-208*s15+3*s45)+
s34^2*(-312*s15+57*s45)+s34*(724*s15^2+151*s15*s45-6*s45^2))/
(72*(-s15+s23)*(s12+s15-s34)^2)+
(s15^2*(236*s15-3*s45)*s45-s34^3*(249*s15+77*s45)+
s34^2*(807*s15^2+390*s15*s45-9*s45^2)+
9*s15*s34*(-62*s15^2-61*s15*s45+s45^2))/(72*(-s15+s23)*
(s12+s15-s34)^3)+(37*(s45^3+s34*(s15^2+s15*s45+s45^2)))/
(36*(s12+s15-s34)*(s23-s45)^2)+
(25*(-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(36*(-s15+s23)^2*
(s12+s15-s34)^3)+
(25*(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2)))/(36*(-s15+s23)^2*
(s12+s15-s34)^2)+(-(s34^2*s45)-
s15*(3*s15^2+4*s15*s45+s45^2)+s34*(-s15^2+4*s15*s45+
2*s45^2))/((s12+s15-s34)^2*(s23+s34))-
(s34^2*(s34*(311*s15+263*s45)-12*(103*s15^2+105*s15*s45+
37*s45^2)))/(72*(s12+s15-s34)^3*(s15-s23+s45))+
(-22*s23^2+s23*(-96*s15+35*s34+66*s45)-
3*(-206*s15^2+18*s15*s34+5*s34^2-41*s15*s45+31*s34*s45+
64*s45^2))/(72*(s12+s15-s34)^2)-
(72*s34^2*s45^2+72*s34^3*(-s15+s45)+
s34*s45^2*(516*s15+155*s45)+s45^2*(516*s15^2+298*s15*s45+
69*s45^2))/(72*(s12+s15-s34)^3*(s12+s23-s45))+
(s34^2*(-72*s15+33*s45)+s45^2*(81*s15+86*s45)+
s34*(413*s15^2+284*s15*s45+540*s45^2))/(72*(s12+s15-s34)^2*
(s23-s45))+(37*(s15^2*s45^3+s34^2*(-2*s15+s45)*
(s15+s45)^2+s34^3*(s15^2+3*s15*s45+3*s45^2)+
s15*s34*(s15^3+s45^3)))/(36*(s12+s15-s34)^3*(s23-s45)^2)+
(37*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(36*(s12+s15-s34)^2*
(s23-s45)^2)+(66*s15*s23^2-15*s34^2*(4*s15+7*s45)+
s23*(84*s15^2-39*s15*s34+36*s15*s45+66*s34*s45)+
s34*(132*s15^2+177*s15*s45-10*s45^2)+
3*(-110*s15^3-44*s15^2*s45+29*s15*s45^2+34*s45^3))/
(72*(s12+s15-s34)^3)+(-(s34^3*(17*s15+141*s45))+
s15*s45^2*(459*s15+160*s45)+s34^2*(375*s15^2+852*s15*s45+
459*s45^2)+s34*(-358*s15^3+459*s15*s45^2+86*s45^3))/
(72*(s12+s15-s34)^3*(s23-s45))+
(115/(72*s12^2)+(78*s12+30*s15+76*s34-3*s45)/
(72*s12^2*(s15-s23))-(17*s34)/(36*s12^2*(s23-s45))+
s34^2/(s12^2*(s23+s34)*(s12+s23-s45))-
(s15*(s15-s34)^2*s34^2)/(s12^2*(s12+s15-s34)^3*(s23+s34)*
(s12+s23-s45))+(s34^2*(-3*s15+2*s34))/
(s12^2*(s12+s15-s34)*(s23+s34)*(s12+s23-s45))+
(s34^2*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)*(s12+s23-s45))+(s12-3*s15+s34-s45)/
(s12^2*(s23+s34))+(5*s34)/(24*s12^2*s45)-
(12*s15^2-24*s15*s23+12*s23^2+10*s15*s34+35*s23*s34-
30*s34^2)/(72*s12^2*(s12+s15-s34)*s45)+
(s15*(4*(s15-s34)^2*(-3*s15+5*s34)-2*s23^2*(6*s15+11*s34)+
s23*(24*s15^2-37*s15*s34+13*s34^2)))/
(72*s12^2*(s12+s15-s34)^3*s45)+
(24*s15^3-s15^2*(48*s23+49*s34)+2*s15*(12*s23^2+36*s23*s34+
5*s34^2)+s34*(22*s23^2-35*s23*s34+15*s34^2))/
(72*s12^2*(s12+s15-s34)^2*s45)-(5*s15*s34)/
(24*s12^2*(s23-s45)*s45)+(5*s15*(s15-s34)^3*s34)/
(24*s12^2*(s12+s15-s34)^3*(s23-s45)*s45)-
(5*s15*(s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)^2*(s23-s45)*
s45)+(5*s15*(s15-s34)*s34)/(8*s12^2*(s12+s15-s34)*
(s23-s45)*s45)-(11*s45)/(36*s12^2*s15)+
(s34*s45)/(24*s12^2*s15*(s15-s23))-(11*s34*s45)/
(12*s12^2*s15*(s12+s15-s34))-(11*s34^2*s45)/
(12*s12^2*s15*(s12+s15-s34)^2)+(s34^2*s45)/
(8*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(11*s34^3*s45)/(36*s12^2*s15*(s12+s15-s34)^3)+
(s34^3*s45)/(8*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(24*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)+
(s34*s45)/(s12^2*s15*(s23+s34))+(3*s34^2*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34))+
(3*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(s34^4*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(s34^3*(109*s34-136*s45)*s45)/(72*s12^2*s15*(s12+s15-s34)^3*
(s23-s45))+(s34^2*(43*s34-102*s45)*s45)/
(18*s12^2*s15*(s12+s15-s34)^2*(s23-s45))-
(37*s34^2*s45^2)/(6*s12^2*s15*(s12+s15-s34)*(s23-s45)^2)-
(37*s34^3*s45^2)/(9*s12^2*s15*(s12+s15-s34)^2*(s23-s45)^2)-
(37*s34^4*s45^2)/(36*s12^2*s15*(s12+s15-s34)^3*(s23-s45)^2)-
(37*(s12+3*s34)*s45^2)/(36*s12^2*s15*(s23-s45)^2)+
(31*s34^2*s45^2)/(6*s12^2*s15^2*(s12+s15-s34)*(s23-s45))+
(31*s34^3*s45^2)/(9*s12^2*s15^2*(s12+s15-s34)^2*(s23-s45))+
(31*s34^4*s45^2)/(36*s12^2*s15^2*(s12+s15-s34)^3*(s23-s45))+
(31*(s12+3*s34)*s45^2)/(36*s12^2*s15^2*(s23-s45))+
(37*s34^2*(-s15+s34)*s45^2)/(18*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(23*s45^3)/(24*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-(23*s45^3*(s15+s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(23*s45^3*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(17*s15^2*(s15-s34)^2*s34^2)/
(9*s12^2*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(34*s15^2*(s15-s34)*s34^2)/(9*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(17*s15^2*s34^2)/(9*s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+(34*s34^2*s45^2)/
(3*s12^2*s15*(s12+s15-s34)*(s15-s23+s45)^2)+
(68*s34^3*s45^2)/(9*s12^2*s15*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(17*s34^4*s45^2)/(9*s12^2*s15*
(s12+s15-s34)^3*(s15-s23+s45)^2)+(17*(s12+3*s34)*s45^2)/
(9*s12^2*s15*(s15-s23+s45)^2)-(2*s15*s34)/
(s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(272*s15-169*s34)*(s15-s34)^2*s34)/(72*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*(560*s15-457*s34)*s34)/(72*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(25*s15^2*(s15-s34)^2*s34^2)/
(36*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(25*s15^2*(s15-s34)*s34^2)/(18*s12^2*(s15-s23)^2*
(s12+s15-s34)^2*(s15-s23+s45))-(25*s15^2*s34^2)/
(36*s12^2*(s15-s23)^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34*(344*s15^2-585*s15*s34+241*s34^2))/(36*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s34^3*(121*s34-136*s45)*s45)/(72*s12^2*s15*(s12+s15-s34)^3*
(s15-s23+s45))+(s34^2*(55*s34-102*s45)*s45)/
(18*s12^2*s15*(s12+s15-s34)^2*(s15-s23+s45))+
(31*s34^2*s45^2)/(6*s12^2*s15^2*(s12+s15-s34)*
(s15-s23+s45))+(31*s34^3*s45^2)/(9*s12^2*s15^2*
(s12+s15-s34)^2*(s15-s23+s45))+(31*s34^4*s45^2)/
(36*s12^2*s15^2*(s12+s15-s34)^3*(s15-s23+s45))+
(31*(s12+3*s34)*s45^2)/(36*s12^2*s15^2*(s15-s23+s45))-
(37*s34*(s15+2*s45))/(36*s12^2*(s23-s45)^2)+
(-48*s15-33*s23+47*s34+22*s45)/(24*s12^2*(s12+s15-s34))-
(s34*s45*(11*s34+68*s45))/(12*s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))-(s34*s45*(23*s34+68*s45))/
(12*s12^2*s15*(s12+s15-s34)*(s23-s45))-
(s34*(72*s15+12*s34+73*s45))/(24*s12^2*(s12+s15-s34)*
(s23-s45))-(s45*(143*s12+165*s34+74*s45))/
(72*s12^2*s15*(s15-s23+s45))-
(s45*(155*s12+201*s34+74*s45))/(72*s12^2*s15*(s23-s45))-
(227*s15+227*s23-79*s34+86*s45)/(72*s12^2*(s12+s23-s45))+
(s34*(178*s15^2-188*s15*s34+10*s34^2+140*s15*s45-
301*s34*s45))/(24*s12^2*(s12+s15-s34)^2*(s23-s45))+
(25*(s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(36*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(25*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(12*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(25*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(12*s12^2*(s15-s23)^2*(s12+s15-s34))-
(17*s45*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(34*s23^2+45*s23*s45+45*s45^2)/
(24*s12^2*(s12+s15-s34)*(s12-s45))+
(230*s15^2-716*s15*s34+72*s34^2+177*s15*s45-286*s34*s45+
86*s45^2)/(72*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(227*s15^2-158*s15*s34+3*s34^2+177*s15*s45-31*s34*s45+
86*s45^2)/(72*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(168*s15^2-76*s23*s34+175*s34^2+s15*(210*s23-319*s34-
66*s45)+102*s23*s45+165*s34*s45+135*s45^2)/
(72*s12^2*(s12+s15-s34)^2)-(6*s34*(s15+s45)-
3*s15*(2*s15+s45))/(s12^2*(s12+s15-s34)*(s23+s34))+
(25*(s15*s45-s34*(2*s15+s45)))/(36*s12^2*(s15-s23)^2)+
(17*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(17*s45*(s45^2+s15*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(37*(s15^2+s23^2-s23*s34+s34*(s34-3*s45)+
s15*(s23-2*s34+s45)))/(18*s12^2*(s12+s23-s45)^2)+
(66*s12+82*s15+17*(4*s34+s45))/(72*s12^2*(-s15+s23-s45))+
(37*s34*(3*s15^2+4*s15*s45+3*s45^2-3*s34*(s15+2*s45)))/
(36*s12^2*(s12+s15-s34)*(s23-s45)^2)-
(37*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*
s45+s15^2*(-6*s34+2*s45)))/(36*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)-(37*s34*s45*(2*s34^2+2*s15*(s15+s45)-
s34*(4*s15+3*s45)))/(18*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(108*s15^2+2*s34*(s34+3*s45)-
s15*(110*s34+3*s45))/(24*s12^2*(-s15+s23)*(s12+s15-s34))+
(-186*s15^4-6*s15^2*s34*(133*s34+2*s45)-
4*s34^3*(20*s34+3*s45)+6*s15*s34^2*(71*s34+3*s45)+
s15^3*(638*s34+3*s45))/(72*s12^2*(s15-s23)*(s12+s15-s34)^
3)+(s15^4-4*s15^2*s34*s45+s15^3*(-2*s34+s45)+
2*s15*s34^2*(s34+3*s45)-s34^3*(s34+4*s45))/
(s12^2*(s12+s15-s34)^3*(s23+s34))+
(17*(s12*s45-s45*(s15+s45)+s34*(2*s15+5*s45)))/
(9*s12^2*(s15-s23+s45)^2)-(4*s15^3-9*s15*s34*s45+
s15^2*(-6*s34+3*s45)+s34^2*(2*s34+9*s45))/
(s12^2*(s12+s15-s34)^2*(s23+s34))+
(160*s15^3-9*s34^2*(6*s34+s45)-s15^2*(374*s34+3*s45)+
s15*s34*(268*s34+9*s45))/(24*s12^2*(s15-s23)*
(s12+s15-s34)^2)+(204*s15*s23^2+2*s23*s45*
(203*s15+85*s45)+s45^2*(235*s15+373*s45))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(s34*(-284*s15^3+32*s34^3+60*s15*s34*(10*s15+7*s45)-
s34^2*(348*s15+529*s45)))/(72*s12^2*(s12+s15-s34)^3*
(s23-s45))+(17*s34^2*(3*s34^2*(s15+s45)+
s15*(3*s15^2+3*s15*s45+s45^2)-2*s34*(3*s15^2+3*s15*s45+
s45^2)))/(9*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(37*s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(36*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)+
(17*(s15*s45*(s15+s45)+s34^2*(7*s15+12*s45)-
2*s34*(2*s15^2+5*s15*s45+3*s45^2)))/(9*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(34*s34*(s15*(s15+s45)^2+
s34^2*(4*s15+5*s45)-s34*(5*s15^2+7*s15*s45+3*s45^2)))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(37*(s34^3-s15*(s15+s45)^2-3*s34^2*(s15+2*s45)+
s34*(3*s15^2+8*s15*s45+3*s45^2)))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(-148*s15^3+144*s34^3+
8*s15^2*(37*s34-20*s45)+58*s34^2*s45+172*s34*s45^2-
69*s45^3-2*s15*(146*s34^2-235*s34*s45+6*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(141*s34^3-5*s34^2*(154*s15+95*s45)-
2*s15*(37*s15^2+40*s15*s45+3*s45^2)+
s34*(703*s15^2+445*s15*s45+86*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(142*s34^3-2*s34^2*(420*s15+269*s45)-
4*s15*(139*s15^2+74*s15*s45+3*s45^2)+
s34*(1254*s15^2+713*s15*s45+86*s45^2)))/
(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(238*s45^4+2*s15*s45^2*(170*s23+169*s45)+
s15^2*(102*s23^2+271*s23*s45+100*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(72*s34^4+72*s34^3*(-2*s15+s45)+69*s45^3*(s15+s45)+
s34*s45*(-296*s15^2-12*s15*s45+69*s45^2)+
s34^2*(72*s15^2+224*s15*s45+155*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(-60*s15^3+s15^2*(-111*s23+166*s34+22*s45)+
4*s15*(5*s23*s34-44*s34^2-51*s23*s45-16*s34*s45-25*s45^2)-
2*(22*s23*s34^2-35*s34^3-16*s34^2*s45+51*s34*s45^2+
85*s45^3))/(72*s12^2*(s12+s15-s34)^3))*tr5,
-s23/(6*s12)+(s15*s23^2)/(3*s12*(s12+s15-s34)^2)-
(7*s15*s23+s23^2-9*s15*s34-2*s23*s34+2*s34^2)/
(2*(s12+s15-s34)*(s12-s34-s45))+
(s15*(8*s15*s23+2*s23^2-12*s15*s34-5*s23*s34+7*s34^2))/
(2*(s12+s15-s34)^2*(s12-s34-s45))-
(s15^2*(s23^2-3*s23*(-s15+s34)+5*s34*(-s15+s34)))/
(2*(s12+s15-s34)^3*(s12-s34-s45))-
s23^2/(2*(s12-s45)*(s12-s34-s45))+(s15^3*s23^2)/
(2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))-
(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s15^2*(s15-s34)*s34^3)/((s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*s34^3)/((s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15*s34^3*(-2*s15+s34))/
((s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))+
s34^2/((s12+s23-s45)*(s12-s34-s45))+
(s15*(16*s15-9*s34)*s34^2)/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(7*s15^2*s34^2*(-s15+s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
((-11*s15*s34^2)/2+s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+((17*s23)/24+s34-s45/6)/(s12+s23-s45)-
s23^3/(6*s12*s45^2)+(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)-
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)+
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)+
s23^3/(6*(s12-s45)*s45^2)-(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)+(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)-(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)+
s23^2/(3*s12*s45)+(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*(s15-s23)*s23^2)/(3*s12*(s12+s15-s34)^2*s45)+
(s23^2*(-4*s15+s23))/(6*s12*(s12+s15-s34)*s45)+
(s15^2*s34*(-4*s15+3*s23+4*s34))/(6*(s12+s15-s34)^3*s45)+
(s15*(s23^2+2*s15*s34-4*s23*s34))/(3*(s12+s15-s34)^2*s45)+
(-s23^2/3+s23*s34+(s15-s34)*s34)/((s12+s15-s34)*s45)-
s23^3/(3*(s12-s45)^2*s45)+(s15^3*s23^3)/(3*(s12+s15-s34)^3*
(s12-s45)^2*s45)-(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*
s45)+(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)+
(s34*(-s15+s34)^2)/((s12+s15-s34)*(s12+s23-s45)*s45)+
(s34*(-s15-s23+s34))/((s12+s23-s45)*s45)+
(s23*s45)/(6*s15*(s12+s15-s34))+(s15*s34*s45)/
(3*(-s15+s23)^2*(s12+s15-s34))+(s34^2*s45^2)/
(6*s15*(s12+s15-s34)^3)-(9*s45^2)/(8*(s12-s45)*
(s12+s23-s45))+(37*s34^3*s45^3)/(18*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(5*s45^3)/(12*(s12-s45)*
(s12+s23-s45)^2)-(11*s45^3)/(24*(s12-s45)^2*
(s12+s23-s45))+(5*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(11*s45^3*(s15+s45))/
(8*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(5*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(11*s45^3*(s15+s45)^2)/
(8*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(5*s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(11*s45^3*(s15+s45)^3)/
(24*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(3*s45^2*(s15+s45)^2*(2*s15+s45))/(8*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+(s23*(s15-2*s23+s45))/
(6*s12*(s12+s15-s34))-(s15^3*s34^3)/(3*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45)^2)-
(s15^2*s34^2)/((-s15+s23)*(s12+s15-s34)^2*(s15-s23+s45))+
(s15^3*s34^3)/(6*(-s15+s23)^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15^2*s34^2*(-2*s15+s34))/
(2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*s45*(s23+s45))/(6*s15*(s12+s15-s34)^2)+
(37*s34^2*s45^2*(s15-s34+s45))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(s45*(s15+s45)*(s34+s45))/
(3*(s12+s15-s34)*(s15-s23+s45)^2)-
(2*s34*(s15+s45)^2*(s34+s45))/(3*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(-s23+s34)/(-s12+s34+s45)+
(3*s45^2*(8*s15+7*s45))/(8*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(s23+16*s45)/(12*s12-12*s45)-
(13*s15+8*s23+28*s45)/(24*(s12+s15-s34))+
(s45*(4*s15+85*s34+39*s45))/(24*(s12+s15-s34)*
(s12+s23-s45))+(s15*(14*s15*s34-6*s34^2-5*s15*s45+
5*s34*s45))/(6*(-s15+s23)*(s12+s15-s34)^2)+
(37*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(18*(s12+s23-s45)^3)-(29*(s15*s23+s15*s45+s45^2)^3)/
(18*(s12+s15-s34)^3*(s12-s45)^3)-
(2*s15*s23+2*s15*s45+5*s45^2)/((s12+s15-s34)*(s12-s45))-
(3*s45^2*(7*s15^2+12*s15*s45+5*s45^2))/(8*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+
(s45*(2*s15^2+27*s15*s34-103*s34^2+4*s15*s45+97*s34*s45+
7*s45^2))/(12*(s12+s15-s34)*(s12+s23-s45)^2)+
(47*s23^2+50*s45^2)/(24*(s12-s45)^2)+(29*(s23^3+s45^3))/
(18*(s12-s45)^3)+(2*s15*(65*s15-6*s23)*s23+
s15*(85*s15+199*s23)*s45+302*s15*s45^2+184*s45^3)/
(24*(s12+s15-s34)^2*(s12-s45))-
(175*s15*s23^2+175*s15*s23*s45+175*s15*s45^2+208*s45^3)/
(24*(s12+s15-s34)*(s12-s45)^2)-
(29*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(6*(s12+s15-s34)*(s12-s45)^3)-
(-12*s15^2*s23*(-7*s15+s23)+s15^2*(69*s15+199*s23)*s45+
s15*(267*s15+80*s23)*s45^2+294*s15*s45^3+96*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))+
(209*s15^2*s23^2+2*s15*s23*(175*s15+46*s23)*s45+
s15*(200*s15+383*s23)*s45^2+466*s15*s45^3+266*s45^4)/
(24*(s12+s15-s34)^2*(s12-s45)^2)+
(29*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(6*(s12+s15-s34)^2*(s12-s45)^3)-
(81*s15^3*s23^2+s15^2*s23*(175*s15+92*s23)*s45+
s15^2*(75*s15+383*s23)*s45^2+2*s15*(129*s15+104*s23)*s45^3+
291*s15*s45^4+108*s45^5)/(24*(s12+s15-s34)^3*(s12-s45)^2)+
(s15*s45+s34*(-4*s15+s45))/(6*(-s15+s23)*(s12+s15-s34))-
(25*s23^2+2*s23*s45+29*s34*s45+2*s45*(s15+s45))/
(12*(s12+s23-s45)^2)-(s34*((-5*s15+s45)*(s15+s45)^2-
6*s15*s34*(2*s15+s45)+s34^2*(3*s15+s45)))/
(6*(s12+s15-s34)^3*(s15-s23+s45))+
(s34*(-s15+s45)+s45*(s15+3*s45))/(6*(s12+s15-s34)*
(s15-s23+s45))+(37*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(6*(s12+s15-s34)*(s12+s23-s45)^3)-
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(6*(-s15+s23)*(s12+s15-s34)^3)+
(84*s15*s34^2+s34*(58*s15-15*s45)*s45+
s45*(4*s15^2-45*s15*s45-29*s45^2))/(24*(s12+s15-s34)^2*
(s12+s23-s45))+(12*s34^3*(-s15+s45)-10*s45^3*(s15+s45)+
s34^2*s45*(-74*s15+59*s45)+s34*s45*(74*s15^2+78*s15*s45-
s45^2))/(12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(12*s34^4*(-s15+s45)+5*s34*s45^3*(s15+s45)+
5*s45^3*(s15+s45)^2+s34^2*s45^2*(74*s15+7*s45)+
12*s34^3*(s15^2-s15*s45+s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45)^2)-
(s34^2*((s15+s45)^3+s34*(3*s15^2+3*s15*s45+s45^2)))/
(3*(s12+s15-s34)^3*(s15-s23+s45)^2)+
((-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(6*(-s15+s23)^2*
(s12+s15-s34)^3)+(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(6*(-s15+s23)^2*
(s12+s15-s34)^2)+(-12*s34^3*(-7*s15+s45)+
s34*s45*(148*s15^2+30*s15*s45-17*s45^2)-
2*s45^2*(-9*s15^2-8*s15*s45+s45^2)-
12*s34^2*(7*s15^2-7*s15*s45+2*s45^2))/(24*(s12+s15-s34)^3*
(s12+s23-s45))+(-6*s15*s34^2+s15^2*s45-s45^3+
s34*(-s15^2+2*s15*s45+3*s45^2))/(6*(s12+s15-s34)^2*
(s15-s23+s45))+(23*s15^3+36*s15*s23^2-159*s15^2*s45-
357*s15*s45^2-80*s45^3+36*s34^2*(-2*s15+s45)-
12*s34*(-15*s15^2+21*s15*s45+s45^2)+
36*s23*(-6*s15^2+s34*(2*s15+s45)))/(72*(s12+s15-s34)^3)+
(s15^2-4*s23^2-4*s15*s45+34*s45^2+12*s34*(-6*s15+s45)-
4*s23*(s34-3*(7*s15+s45)))/(24*(s12+s15-s34)^2)+
(-1/(8*s12^2)+(-3*s15+s34)/(s12^2*(-6*s15+6*s23))+
((s15-s34)^2*(-3*s15+s34))/(2*s12^2*(-s15+s23)*
(s12+s15-s34)^2)+((-3*s15+s34)*(-s15+s34)^3)/
(6*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(3*s15^2-4*s15*s34+s34^2)/(2*s12^2*(-s15+s23)*
(s12+s15-s34))+(67*s15+67*s23-65*s34-17*s45)/
(24*s12^2*(s12+s23-s45))+(3*(s15-s34)^2*(-4*s15+s34)-
s23*(-3*s15+s34)^2)/(2*s12^2*(s12+s15-s34)^2*
(s12-s34-s45))+(3*(6*s15^2+3*s15*(s23-3*s34)+
s34*(-s23+3*s34)))/(2*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s15*(3*(s15-s34)^3+
s23*(3*s15^2-3*s15*s34+s34^2)))/(2*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))-(s15^4*s23)/(2*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))+(2*s15^3*s23)/
(s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(3*s15^2*s23)/(s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15*(s15-s34)^3*s34^2)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
((s15-s34)^2*s34^2*(-4*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(s12-s34-s45))+
(3*s34^2*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))-
(5*(s15-s34)^2*s34*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+(5*s15*s34*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(15*s34*(2*s15^2-3*s15*s34+s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s15*(s23^2+s23*(s15-s34)+4*(s15-s34)^2)*s34)/
(6*s12^2*(s12+s15-s34)^3*s45)-((8*s15+s23-6*s34)*s34)/
(3*s12^2*(s12+s15-s34)*s45)+
(s34*(14*s15^2+3*s15*s23+s23^2-20*s15*s34-2*s23*s34+
6*s34^2))/(6*s12^2*(s12+s15-s34)^2*s45)+
((2*s15+s23-2*s34)*s34)/(s12^2*(s12+s23-s45)*s45)+
((s15-s34)^3*s34)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)-(3*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)-s45/(6*s12^2*s15)-
(s34*s45)/(2*s12^2*s15*(s12+s15-s34))-
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^2)-
(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)-
(37*(s15-s34)^2*s34^2*s45^2)/(18*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(2*s45^3)/(s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))-(5*s45^4)/
(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)-
(11*s45^4)/(24*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(s23*(-3*s15+s45))/(2*s12^2*(s12-s45)*
(s12-s34-s45))+(5*s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(11*s45^4*(s15+s45))/(12*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(5*s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(11*s45^4*(s15+s45)^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15^2*(s15-s34)^2*s34^2)/
(3*s12^2*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(2*s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*s34^2)/(3*s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)+
(s15*s34)/(2*s12^2*(-s15+s23)*(s15-s23+s45))+
(s15*(5*s15-4*s34)*s34)/(3*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*(s15-s34)^2*s34^2)/
(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15^2*s34^2)/(6*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))-
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(3*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
(s15*s34*(11*s15^2-18*s15*s34+7*s34^2))/(6*s12^2*(-s15+s23)*
(s12+s15-s34)^2*(s15-s23+s45))+(s15+s34-s45)/
(6*s12^2*(s15-s23+s45))+((s15+s45)*(s34+s45))/
(3*s12^2*(s15-s23+s45)^2)-(5*s34*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s34^2*(-3*s15+3*s34+s45))/(s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(3*(-3*s15-s23+3*s34+s45))/
(2*s12^2*(s12-s34-s45))+(83*s15+47*s23-58*s34+2*s45)/
(24*s12^2*(s12+s15-s34))+(s45^3*(39*s15+34*s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
((s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(6*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
((s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(2*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
((s15-s34)*(2*s15*s34-s15*s45+s34*s45))/(2*s12^2*(s15-s23)^2*
(s12+s15-s34))+((s15-s34)*(7*s15^2+8*s15*s34-3*s34^2+
3*s15*s45+s34*s45-2*s45^2))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(29*s45^2*(s23^2+s23*s45+s45^2))/
(18*s12^2*(s12+s15-s34)*(s12-s45)^3)-
(5*s45^3*(3*s15^2+5*s15*s45+2*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-201*s15^2-294*s15*s34+203*s34^2+126*s34*s45+12*s45^2)/
(72*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(-54*s15*s23+40*s23^2+199*s23*s45+184*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))+
(s45*(208*s23^2+349*s23*s45+349*s45^2))/
(72*s12^2*(s12+s15-s34)*(s12-s45)^2)-
(238*s15^2+48*s23*s34+132*s34^2+s15*(340*s23-459*s34-
75*s45)+80*s23*s45+105*s34*s45+398*s45^2)/
(72*s12^2*(s12+s15-s34)^2)-
(s45*(416*s15*s23^2+964*s15*s23*s45+723*s15*s45^2+
324*s23*s45^2+789*s45^3))/(72*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(37*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(-5*s15^2+3*s34^2+s45^2-2*s34*(2*s15+s45))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s15*s45-s34*(2*s15+s45))/(6*s12^2*(s15-s23)^2)+
((s15-s34)^2*s34*((s15+s45)^2+s34*(2*s15+s45)))/
(3*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(29*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(18*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)+(29*(s45^3+s15*s45*(s23+s45))^2)/
(18*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
((s15-s34)^2*(-3*s15^2+s34^2+s45^2-2*s15*(2*s34+s45)))/
(6*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(149*s15^2+149*s23^2-75*s23*s34+s34^2-69*s23*s45-
66*s34*s45+s15*(149*s23-150*s34+12*s45))/
(36*s12^2*(s12+s23-s45)^2)+(3*s34*s45*(s34+s45)-
s15^2*(s34+2*s45)+2*s15*(2*s34^2+s34*s45-s45^2))/
(3*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
((-s15+s34)*(-(s15*s45*(s15+s45))+s34^2*(5*s15+3*s45)+
s34*(s15^2+4*s15*s45+3*s45^2)))/(3*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(37*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(149*s15^3+90*s34^3+105*s34^2*s45+87*s34*s45^2+72*s45^3+
6*s15^2*(14*s34+3*s45)-s15*(323*s34^2+135*s34*s45+
12*s45^2))/(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(149*s15^3+s15^2*(-225*s34+93*s45)+s15*(111*s34^2+2*s34*s45+
12*s45^2)-s34*(35*s34^2+279*s34*s45+18*s45^2))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(74*s15^4+108*s34^4+80*s15^3*s45+6*s15^2*s45^2-15*s45^4+
10*s34^3*(-29*s15+16*s45)-2*s15*s34*(111*s15^2+184*s15*s45+
12*s45^2)+s34^2*(330*s15^2+128*s15*s45+33*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(160*s15*s23^2+15*s45^2*(53*s15+69*s45)+
4*s23*(-27*s15^2+245*s15*s45+72*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(440*s45^5+2*s15*s45^3*(324*s23+407*s45)+
s15^2*s45*(208*s23^2+615*s23*s45+374*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(-36*s15^3*s23+612*s45^4+18*s15*s45^2*(32*s23+65*s45)+
s15^2*(80*s23^2+582*s23*s45+489*s45^2))/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))-
(36*s34^5+36*s34^4*(-3*s15+s45)+15*s45^4*(s15+s45)+
s34^3*(108*s15^2+76*s15*s45+21*s45^2)-
s34^2*(36*s15^3+260*s15^2*s45+27*s15*s45^2-15*s45^3)+
s34*s45*(148*s15^3+6*s15^2*s45+15*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-148*s15^4+36*s34^4+4*s15^3*(29*s34-6*s45)+72*s34^3*s45+
51*s34^2*s45^2+6*s34*s45^3-27*s45^4+
4*s15^2*(62*s34^2+36*s34*s45+3*s45^2)-
6*s15*(42*s34^3+32*s34^2*s45+20*s34*s45^2+15*s45^3))/
(72*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(55*s15^3+s15^2*(199*s23-223*s34-7*s45)+
2*s15*(12*s23*s34+96*s34^2+80*s23*s45+113*s34*s45+
254*s45^2)+8*(-3*s23*s34^2-3*s34^3+3*s34^2*s45+
10*s34*s45^2+36*s45^3))/(72*s12^2*(s12+s15-s34)^3)+
(37*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(18*s12^2*(s12+s23-s45)^3))*tr5,
-5/3-(s15+s34)^2/(s23+s34)^2+(2*(s15+s34))/(s23+s34)+
(5*s15^2*s34^2)/(8*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))-(s15^3*s34^3)/(24*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))+
(s15*(-2*s15*s23+2*s23^2+5*s15*s34-5*s23*s34+7*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))-
(s23^2+2*s34*(s15+s34)-s23*(s15+2*s34))/
(4*(s12+s15-s34)*(s12-s34-s45))-
(s15^2*(s23^2-s23*(s15+3*s34)+s34*(3*s15+5*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+(s34^2*(s15+s34))/
(2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(-s15^2+3*s15*s34+2*s34^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))-
(s15*s34^2*(s15^2+7*s15*s34+4*s34^2))/(4*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*s45)/(4*s15*(s12+s15-s34))+(s15*s34*s45)/
(12*(-s15+s23)^2*(s12+s15-s34))+
(s34^2*s45)/(4*s15*(s12+s15-s34)^2)+
(s34^3*s45)/(s15*(s12+s15-s34)*(s23+s34)^2)+
(3*s34^2*s45)/(2*s15*(-s12-s15+s34)*(s23+s34))-
(s34^3*s45)/(2*s15^2*(-s12-s15+s34)*(s23+s34))-
(s34*s45)/(4*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34^2*s45)/(4*s15*(s12+s15-s34)*(-s15+s23+s34))-
(s34^3*s45)/(2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
s45/(2*s23-2*s45)+(s34^3*(s34-s45)*s45)/(s15*(s12+s15-s34)^2*
(s23+s34)^2)+(s34^3*(s34-s45)*s45)/(2*s15^2*(s12+s15-s34)^2*
(s23+s34))+(5*s34^2*(s34-s45)*s45)/(4*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-((-s15+4*s34)*(s34-s45)*s45)/
(4*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^4*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34)^2)+
(2*s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))-
(s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(s23+s34))-
(7*s34^3*s45^2)/(4*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(s34^4*s45^2)/(2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))+
((s15^2-5*s15*s34+9*s34^2)*s45^2)/(4*(s12+s15-s34)^3*
(-s15+s23+s34))+s45^2/(8*(s23-s45)^2)-
(9*s34*s45^2)/(8*s15*(s12+s15-s34)*(s23-s45))+
(3*s34^3*s45^2)/(8*s15*(s12+s15-s34)^3*(s23-s45))+
(3*s15^2*s45^2)/(8*(s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))-
s45^3/(8*s15*(s23-s45)^2)-(3*s34*s45^3)/(8*s15*(s12+s15-s34)*
(s23-s45)^2)-(3*s34^2*s45^3)/(8*s15*(s12+s15-s34)^2*
(s23-s45)^2)-(s34^3*s45^3)/(8*s15*(s12+s15-s34)^3*
(s23-s45)^2)+s45^3/(8*s15^2*(s23-s45))+
(3*s34*s45^3)/(8*s15^2*(s12+s15-s34)*(s23-s45))+
(3*s34^2*s45^3)/(8*s15^2*(s12+s15-s34)^2*(s23-s45))+
(s34^3*s45^3)/(8*s15^2*(s12+s15-s34)^3*(s23-s45))+
((s15^2+s15*s34+s34^2)*s45^3)/(4*(s12+s15-s34)^3*
(s12+s23-s45)^2)-(s15^3*s45^3)/(4*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45)^2)-(s15^3*s45^3)/
(8*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))-
(3*s15^2*s45^2*(2*s15+s45))/(8*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))-(7*s45^3)/(9*(s15-s23+s45)^3)-
(7*s34*s45^2*(s15+s45))/(3*(s12+s15-s34)*(s15-s23+s45)^3)-
(7*s34^2*s45*(s15+s45)^2)/(3*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(7*s34^3*(s15+s45)^3)/
(9*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(s15^3*s34^3)/(12*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(11*s45^2)/(6*(s15-s23+s45)^2)+
s45^3/(4*s15*(s15-s23+s45)^2)+(3*s34*s45^3)/
(4*s15*(s12+s15-s34)*(s15-s23+s45)^2)+
(3*s34^2*s45^3)/(4*s15*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34^3*s45^3)/(4*s15*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*s34^2*(-2*s15+s34))/(8*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(41*s45)/(24*(s15-s23+s45))-
(3*s45^2)/(4*s15*(s15-s23+s45))-(9*s34*s45^2)/
(8*s15*(s12+s15-s34)*(s15-s23+s45))+
(3*s34^3*s45^2)/(8*s15*(s12+s15-s34)^3*(s15-s23+s45))+
s45^3/(8*s15^2*(s15-s23+s45))+(3*s34*s45^3)/
(8*s15^2*(s12+s15-s34)*(s15-s23+s45))+
(3*s34^2*s45^3)/(8*s15^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s34^3*s45^3)/(8*s15^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s34^3*s45*(-s34+s45))/(2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(s15^2*s34^3*(s15+s34))/
(2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)-
(s15*s34^3*(s15+s34))/(2*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^3*(s15+s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^3*(s15+s34))/(2*(s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15^2*s34^3*(s15+s34))/
((s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))-
(s15*s34^3*(s15+s34))/((s12+s15-s34)^2*(s23+s34)^2*
(-s12+s34+s45))+(s34^2*(3*s15^2+6*s15*s34+s34^2))/
(2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))-
(s15*s34^2*(3*s15^2+7*s15*s34+2*s34^2))/(2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))-(s23+2*s45)/
(8*(s12+s23-s45))+(31*s15-4*s23+8*s34+2*s45)/
(8*(s12+s15-s34))+(s45*(-7*s34+3*s45))/
(8*(s12+s15-s34)*(s12+s23-s45))+(s34^2*s45*(-4*s34+3*s45))/
(2*s15*(s12+s15-s34)^2*(s23+s34))+(s34*s45*(15*s15+52*s45))/
(12*(s12+s15-s34)*(s15-s23+s45)^2)-(s34*(19*s15+67*s45))/
(24*(s12+s15-s34)*(s15-s23+s45))-
(3*s45^2)/(4*s15*s23-4*s15*s45)+(-31*s15*s34+10*s15*s45-
8*s34*s45)/(24*(-s15+s23)*(s12+s15-s34))+
(7*s15^2+7*s15*s34+s34^2+(5*s15*s45)/2+(s34*s45)/2)/
((-s12-s15+s34)*(s23+s34))+
(s45^2*(-3*s34^2+s15*s45+2*s34*s45))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s34*(-13*s15^2+12*s15*s34+27*s15*s45+
9*s34*s45+12*s45^2))/(12*(s12+s15-s34)^2*(s15-s23+s45))-
(s23^2+s23*s45+s45*(-3*s34+s45))/(4*(s12+s23-s45)^2)+
(s45*(3*s34^2+s45^2-3*s34*(s15+2*s45)))/(4*(s12+s15-s34)*
(s12+s23-s45)^2)-(3*s45^2+s34*(s15+2*s45))/
(8*(s12+s15-s34)*(s23-s45))-
(s15*(2*s34^2+s34*(5*s15+s45)+s15*(3*s15+2*s45)))/
((-s12-s15+s34)*(s23+s34)^2)+
(s34^2*(14*s15*(s15+s45)^2+s34*s45*(3*s15+4*s45)))/
(6*(s12+s15-s34)^3*(s15-s23+s45)^2)-
((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(24*(-s15+s23)*(s12+s15-s34)^3)+
(-4*s34^3+s34*s45*(-6*s15+s45)+s45^2*(3*s15+s45)+
s34^2*(-4*s15+8*s45))/(8*(s12+s15-s34)^2*(s12+s23-s45))+
(4*s34^2-2*s23*(-5*s15+s34)+6*s34*(-2*s15+s45)-
s15*(51*s15+8*s45))/(8*(s12+s15-s34)^2)+
(-14*s15^2*s45-3*s34^2*(8*s15+3*s45)+s15*s34*(32*s15+23*s45))/
(24*(-s15+s23)*(s12+s15-s34)^2)+
(54*s15*s34*(s23-2*s45)+54*s34^2*(-2*s15+s45)+
s15^2*(245*s15-54*s23+54*s45))/(72*(s12+s15-s34)^3)+
(-4*s34^4+2*s15*s45^2*(3*s15+s45)+s34*s45^2*(6*s15+s45)+
2*s34^3*(-5*s15+3*s45)-2*s34^2*(s15^2-s15*s45+s45^2))/
(8*(s12+s15-s34)^3*(s12+s23-s45))-
(s45^3+s34*(s15^2+s15*s45+s45^2))/(8*(s12+s15-s34)*
(s23-s45)^2)+((-s15+s34)*(s15^2*s45^2-
s15*s34*s45*(3*s15+2*s45)+s34^2*(3*s15^2+3*s15*s45+s45^2)))/
(24*(-s15+s23)^2*(s12+s15-s34)^3)+
(s15*s34*(-4*s15^2+s45^2)+s34^2*(-s15^2+3*s15*s45+s45^2)-
s15^2*(3*s15^2+4*s15*s45+s45^2))/((s12+s15-s34)^2*
(s23+s34)^2)+(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(24*(-s15+s23)^2*
(s12+s15-s34)^2)+(s34^2*(2*s15-3*s45)+
s34*(14*s15^2-6*s15*s45-3*s45^2)+
s15*(16*s15^2+12*s15*s45+s45^2))/(2*(s12+s15-s34)^2*
(s23+s34))-(s34^4*(s15-s45)+3*s15^2*s34^2*s45-
s15^3*(s15+s45)^2+s34^3*(s15^2-s15*s45-2*s45^2)+
s15^2*s34*(-s15^2+s15*s45+2*s45^2))/((s12+s15-s34)^3*
(s23+s34)^2)+(s34*(4*s34^2*s45-28*s15^2*(s15+s45)-
3*s34*(2*s15^2+7*s15*s45+4*s45^2)))/(12*(s12+s15-s34)^3*
(s15-s23+s45))-(-s34^4+s34^3*(-6*s15+5*s45)+
s15*s34*(4*s15^2-9*s15*s45-4*s45^2)+
s15^2*(6*s15^2+7*s15*s45+s45^2)+s34^2*(-3*s15^2-3*s15*s45+
6*s45^2))/(2*(s12+s15-s34)^3*(s23+s34))-
(3*s34^2*s45+s45^2*(3*s15+s45)+s34*(4*s15^2+4*s15*s45+
9*s45^2))/(8*(s12+s15-s34)^2*(s23-s45))+
(s34*(28*s15*s45*(s15+s45)+s34*(-8*s15^2+21*s15*s45+38*s45^2)))/
(12*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3))/
(8*(s12+s15-s34)^3*(s23-s45)^2)-
(6*s34^2*(s15+s45)^2+2*s15*s45^2*(3*s15+s45)-
s34^3*(s15+3*s45)+s34*(-5*s15^3+6*s15*s45^2+s45^3))/
(8*(s12+s15-s34)^3*(s23-s45))-
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(8*(s12+s15-s34)^2*
(s23-s45)^2)+(-3/(8*s12^2)+(s15-s34)^3/
(2*s12^2*(s12+s15-s34)^3)-(3*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^2)+((3*s15-2*s34)*(s15-s34)^2)/
(4*s12^2*(s15-s23)*(s12+s15-s34)^2)+(3*(s15-s34))/
(2*s12^2*(s12+s15-s34))+((-3*s15+s34)*(-s15+s34)^3)/
(24*s12^2*(-s15+s23)*(s12+s15-s34)^3)+
(9*s12-21*s15+19*s34)/(24*s12^2*(-s15+s23))+
(6*s15^2-11*s15*s34+5*s34^2)/(4*s12^2*(-s15+s23)*
(s12+s15-s34))+s34/(s12^2*(4*s23-4*s45))+
(3*s34^2)/(8*s12^2*(s12+s15-s34)*(s23-s45))-
(s34*(-4*s15^3+9*s15^2*s34+s34^2*(s34-8*s45)-
6*s15*s34*(s34-s45)))/(8*s12^2*(s12+s15-s34)^3*
(s23-s45))+(s15-s23+3*s34)/(4*s12^2*(s12-s34-s45))-
(s15*(s15-s34)^2*(s15-s23+3*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+((-3*s15+2*s34)*(s15-s23+3*s34))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s34*(6*s15^2+9*s15*s34-7*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(s12-s34-s45))-
(s34^2*(3*s15^2+s15*s34-2*s34^2))/(s12^2*(s12+s15-s34)*
(s23+s34)^2*(s12-s34-s45))+
((s15-s23+3*s34)*(3*s15^2-4*s15*s34+s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s34*(s15+3*s34))/(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s34*(3*s15^2+9*s15*s34-4*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
((s15-s34)^2*s34*(s15^2+5*s15*s34+2*s34^2))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(s34*(-3*s15^3-9*s15^2*s34+11*s15*s34^2+s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s34^2*s45)/(s12^2*s15*(s23+s34)^2)+(3*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)+
(3*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(s34*s45)/(s12^2*s15*(s23+s34))+(s34^2*s45)/
(2*s12^2*s15^2*(s23+s34))-(9*s34^2*s45)/(2*s12^2*s15*
(s12+s15-s34)*(s23+s34))-(6*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(3*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(s23+s34))-
(5*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(3*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(s34^5*s45)/(2*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
s45/(4*s12^2*(-s15+s23+s34))+(3*(s15-4*s34)*s45)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34*s45)/(4*s12^2*s15*(-s15+s23+s34))-
(s34^2*s45)/(2*s12^2*s15^2*(-s15+s23+s34))+
(15*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(21*s34^3*s45)/(4*s12^2*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
(3*s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(9*s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(3*s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))-(s34^5*s45)/(2*s12^2*s15^2*
(s12+s15-s34)^3*(-s15+s23+s34))-
(3*(s15^2-5*s15*s34+9*s34^2)*s45)/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+((s15^3-6*s15^2*s34+14*s15*s34^2-
16*s34^3)*s45)/(4*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(3*s34^2*s45^2)/(4*s12^2*s15*(s12+s15-s34)*(s23-s45)^2)+
(s34^3*s45^2)/(2*s12^2*s15*(s12+s15-s34)^2*(s23-s45)^2)+
(s34^4*s45^2)/(8*s12^2*s15*(s12+s15-s34)^3*(s23-s45)^2)+
((s12+3*s34)*s45^2)/(8*s12^2*s15*(s23-s45)^2)-
(3*s34^2*s45^2)/(4*s12^2*s15^2*(s12+s15-s34)*(s23-s45))-
(s34^3*s45^2)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23-s45))-
(s34^4*s45^2)/(8*s12^2*s15^2*(s12+s15-s34)^3*(s23-s45))-
((s12+3*s34)*s45^2)/(8*s12^2*s15^2*(s23-s45))+
((s15-s34)*s34^2*s45^2)/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(-2*s12+8*s15+s45)/
(2*s12^2*(s23+s34))+(s34^2*(s34-3*s45)*s45)/
(4*s12^2*s15*(s12+s15-s34)^2*(-s23+s45))+
(7*(s15-s34)^2*s34^2*(s15+s45)^2)/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15^2*(s15-s34)^2*s34^2)/
(12*s12^2*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s15^2*(s15-s34)*s34^2)/(6*s12^2*(s15-s23)*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*s34^2)/(12*s12^2*(-s15+s23)*
(s12+s15-s34)*(s15-s23+s45)^2)-(3*s34^2*s45^2)/
(2*s12^2*s15*(s12+s15-s34)*(s15-s23+s45)^2)-
(s34^3*s45^2)/(s12^2*s15*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s34^4*s45^2)/(4*s12^2*s15*(s12+s15-s34)^3*(s15-s23+s45)^2)-
((s12+3*s34)*s45^2)/(4*s12^2*s15*(s15-s23+s45)^2)-
(s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(14*s15-13*s34)*s34)/(12*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*(s15-s34)^2*s34^2)/
(24*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15-s34)*s34^2)/(12*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15^2*s34^2)/(24*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))-
(s15*(s15-s34)^2*s34*(-2*s15+s34))/(12*s12^2*(s15-s23)*
(s12+s15-s34)^3*(s15-s23+s45))-
(s15*s34*(5*s15^2-9*s15*s34+4*s34^2))/(6*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(47*s12-27*s15+95*s34-18*s45)/(72*s12^2*(s15-s23+s45))-
(s34^2*(s34-3*s45)*s45)/(4*s12^2*s15*(s12+s15-s34)^2*
(s15-s23+s45))-(3*s34^2*s45^2)/(4*s12^2*s15^2*
(s12+s15-s34)*(s15-s23+s45))-(s34^3*s45^2)/
(2*s12^2*s15^2*(s12+s15-s34)^2*(s15-s23+s45))-
(s34^4*s45^2)/(8*s12^2*s15^2*(s12+s15-s34)^3*(s15-s23+s45))-
((s12+3*s34)*s45^2)/(8*s12^2*s15^2*(s15-s23+s45))+
(s34^3*s45*(-s34+s45))/(4*s12^2*s15*(s12+s15-s34)^3*
(s23-s45))+(s34^3*s45*(-s34+s45))/(4*s12^2*s15*
(s12+s15-s34)^3*(s15-s23+s45))+(3*s34*s45*(s34+s45))/
(4*s12^2*s15*(s12+s15-s34)*(s23-s45))+
(3*s34*s45*(s34+s45))/(4*s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))-(s34^2*(s15+s34))/(2*s12^2*(s23+s34)*
(-s12+s34+s45)^2)+(s15*(s15-s34)^2*s34^2*(s15+s34))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(3*s15^2+s15*s34-2*s34^2))/(2*s12^2*(s12+s15-s34)*
(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(-3*s15^3+s15^2*s34+3*s15*s34^2-s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45)^2)+
(s34^2*(s15+s34))/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^
2)-(s15*(s15-s34)^2*s34^2*(s15+s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(-3*s15^2-s15*s34+2*s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(3*s15^3-s15^2*s34-3*s15*s34^2+s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)-(s34^2*(s15+s34))/(s12^2*(s23+s34)^2*
(-s12+s34+s45))+(s15*(s15-s34)^2*s34^2*(s15+s34))/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
(s34*(s15+2*s34))/(s12^2*(s23+s34)*(-s12+s34+s45))-
((s15-s34)^2*s34*(2*s15^2+5*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(s34^2*(-3*s15^3+s15^2*s34+3*s15*s34^2-s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))+
(s34*(3*s15^3+3*s15^2*s34-7*s15*s34^2+s34^3))/
(s12^2*(s12+s15-s34)^2*(s23+s34)*(-s12+s34+s45))+
(s15+s23+s34+s45)/(8*s12^2*(s12+s23-s45))+
(s45*(4*s12+6*s34+s45))/(8*s12^2*s15*(s23-s45))+
(s45*(4*s12+6*s34+s45))/(8*s12^2*s15*(s15-s23+s45))+
(s34*(s15+2*s45))/(8*s12^2*(s23-s45)^2)+
((s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(24*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
((s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(8*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
((s15-s34)*(2*s15*s34-s15*s45+s34*s45))/(8*s12^2*(s15-s23)^2*
(s12+s15-s34))+(14*s34*(-s15+s34)*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(9*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(7*s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(9*s12^2*(s15-s23+s45)^3)-
(s15^2+4*s15*s34+3*s34^2+2*s34*s45+s45^2)/
(8*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15*s45-s34*(2*s15+s45))/(24*s12^2*(s15-s23)^2)+
(3*(s15*s34*s45-s15^2*(2*s15+s45)+s34^2*(2*s15+s45)))/
(s12^2*(-s12-s15+s34)*(s23+s34)^2)+
(-2*s15*s34+s34^2+s12*(s15+s34)-s15*(3*s15+s45))/
(s12^2*(s23+s34)^2)+(-6*s34^3+s15^2*(s15+s45)-
s34*s45*(4*s15+s45)+s34^2*(5*s15+s45))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(s15^2+s23^2-s23*s34+s34*(s34-3*s45)+
s15*(s23-2*s34+s45))/(4*s12^2*(s12+s23-s45)^2)+
(3*s34*(-(s15*(s15+s45))+s34*(s15+2*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s23-s45))+
(s34*(3*s15^3+s15*s34*(3*s34-8*s45)+3*s34*(2*s34-s45)*s45+
s15^2*(-6*s34+2*s45)))/(8*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(s34*s45*(2*s34^2+2*s15*(s15+s45)-
s34*(4*s15+3*s45)))/(4*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(-4*s15^4-2*s15*s34^3+
s15^3*(2*s34-3*s45)+6*s15^2*s34*(s34+s45)-
2*s34^3*(s34+3*s45))/(s12^2*(s12+s15-s34)^2*(s23+s34)^2)-
(3*(6*s15^2+s15*(-4*s34+s45)-s34*(2*s34+3*s45)))/
(2*s12^2*(s12+s15-s34)*(s23+s34))+
(s15^5+s15^4*(-s34+s45)+2*s15^2*s34^2*(s34+s45)+
s15*s34^3*(s34+2*s45)-s34^4*(s34+3*s45)-
s15^3*s34*(2*s34+3*s45))/(s12^2*(s12+s15-s34)^3*
(s23+s34)^2)-(s34*(3*s15^2+3*s45*(-2*s34+s45)+
s15*(-3*s34+4*s45)))/(8*s12^2*(s12+s15-s34)*(s23-s45)^2)-
(4*s15^4-5*s15^2*s34*s45+s15^3*(-8*s34+s45)-
2*s34^3*(2*s34+5*s45)+2*s15*s34^2*(4*s34+5*s45))/
(2*s12^2*(s12+s15-s34)^3*(s23+s34))+
(14*s15^3+3*s15^2*(-6*s34+s45)-6*s15*s34*(s34+2*s45)+
2*s34^2*(5*s34+9*s45))/(2*s12^2*(s12+s15-s34)^2*
(s23+s34))+(-38*s12*s45+s45*(10*s15+9*s45)-
7*s34*(s15+13*s45))/(36*s12^2*(s15-s23+s45)^2)+
(-46*s15^3+s15*s34*(10*s34-63*s45)+9*s15^2*(2*s34+s45)+
9*s34*(2*s34^2+7*s34*s45-s45^2))/(36*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(137*s34^2-18*s34*(6*s15+s45)-
9*(-7*s15^2+s45^2))/(72*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(s34*(-s15^4+s34^3*(s15+2*s45)+
s15^2*s34*(3*s15+2*s45)-s34^2*(3*s15^2+4*s15*s45+s45^2)))/
(8*s12^2*(s12+s15-s34)^3*(s23-s45)^2)-
(s34*(6*s34^3+2*s15^2*(s15-3*s45)-2*s34^2*(5*s15+s45)+
s34*(2*s15^2+8*s15*s45+s45^2)))/(8*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(7*(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2)))/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)-
(s34^3-s15*(s15+s45)^2-3*s34^2*(s15+2*s45)+
s34*(3*s15^2+8*s15*s45+3*s45^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)-(s34*(56*s15^3*(s15+s45)+
3*s34^3*(s15+5*s45)+2*s34^2*(25*s15^2+13*s15*s45-
9*s45^2)+s15*s34*(-109*s15^2-97*s15*s45+9*s45^2)))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(56*s15^4-6*s34^4+18*s34^3*(3*s15+5*s45)+
2*s15^2*s34*(-35*s15+27*s45)-s34^2*(34*s15^2+126*s15*s45+
9*s45^2))/(72*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(-23*s15^2*s34*(4*s34-5*s45)+7*s15^3*(15*s34-4*s45)+
s34^2*s45*(-83*s34+54*s45)-s15*s34*(13*s34^2+4*s34*s45+
18*s45^2))/(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-9*s15*s45*(-2*s15+s45)-s34^2*(17*s15+159*s45)+
s34*(-42*s15^2+70*s15*s45+54*s45^2))/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45)^2))*tr5,
-107/36+s23/(6*s12)-(s15*s23^2)/(3*s12*(s12+s15-s34)^2)-
(2*s34*(s15+s34))/(s23+s34)^2+(s15+3*s34)/(s23+s34)+
(19*s15-4*s23+12*s34)/(6*(s12+s15-s34))-
(s34*(s15-2*s45))/(4*(-s15+s23)*(s12+s15-s34))+
(5*s15^2*s34^2)/(4*(-s15+s23)*(s12+s15-s34)^2*
(-s15+s23-s45))-(s15^3*s34^3)/(4*(-s15+s23)^2*
(s12+s15-s34)^3*(-s15+s23-s45))+(s23*(-s15+2*s23-s45))/
(6*s12*(s12+s15-s34))+(-s23^2/2+s23*s34-s34^2)/
((s12+s15-s34)*(s12-s34-s45))-
(s15^2*(s23^2-3*s23*s34+5*s34^2))/(2*(s12+s15-s34)^3*
(s12-s34-s45))+(s15*(2*s23^2-5*s23*s34+7*s34^2))/
(2*(s12+s15-s34)^2*(s12-s34-s45))+
s34^3/((s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))-
(s15*s34^3*(s15+4*s34))/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(-(s15*s34^3)/2+s34^4)/
((s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(s34^3*(s15+2*s34-s45))/(2*(s12+s15-s34)^3*(s12+s23-s45))+
s23^3/(6*s12*s45^2)-(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)-
s23^3/(6*(s12-s45)*s45^2)+(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)-
s23^2/(3*s12*s45)-(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-s15+s23))/(3*s12*(s12+s15-s34)^2*s45)-
s23^2/(6*(s12+s15-s34)*s45)-(s23^2*(-4*s15+s23))/
(6*s12*(s12+s15-s34)*s45)+(s15*(4*s23^2-s15*s34+2*s23*s34))/
(6*(s12+s15-s34)^2*s45)+
(s15^2*(-3*s23^2-3*s23*s34+(s15-s34)*s34))/
(6*(s12+s15-s34)^3*s45)+s23^3/(3*(s12-s45)^2*s45)-
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)-
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)-
(s15^3*s23^2)/(2*(s12+s15-s34)^3*(s12-s45)*s45)+
(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*s45)-
(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*s45)-
((s23-3*s34)*s45)/(6*s15*(s12+s15-s34))+
(s15*s34*s45)/(2*(-s15+s23)^2*(s12+s15-s34))+
(2*s34^3*s45)/(s15*(s12+s15-s34)*(s23+s34)^2)-
(3*s34^2*s45)/(s15*(s12+s15-s34)*(s23+s34))+
(s34^3*s45)/(s15^2*(s12+s15-s34)*(s23+s34))-
(s34*s45)/(2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34^2*s45)/(2*s15*(s12+s15-s34)*(-s15+s23+s34))-
(s34^3*s45)/(s15^2*(s12+s15-s34)*(-s15+s23+s34))+
s45/(3*s12-3*s45)+(2*s34^3*(s34-s45)*s45)/
(s15*(s12+s15-s34)^2*(s23+s34)^2)+(s34^3*(s34-s45)*s45)/
(s15^2*(s12+s15-s34)^2*(s23+s34))+(5*s34^2*(s34-s45)*s45)/
(2*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
((-s15+4*s34)*(s34-s45)*s45)/(2*(s12+s15-s34)^2*
(-s15+s23+s34))+(s34*(-s23+3*s34-s45)*s45)/
(6*s15*(s12+s15-s34)^2)-(s34^2*s45^2)/
(6*s15*(s12+s15-s34)^3)-(2*s34^4*s45^2)/(s15*(s12+s15-s34)^3*
(s23+s34)^2)+(4*s34^3*s45^2)/(s15*(s12+s15-s34)^3*
(s23+s34))-(s34^4*s45^2)/(s15^2*(s12+s15-s34)^3*
(s23+s34))-(7*s34^3*s45^2)/(2*s15*(s12+s15-s34)^3*
(-s15+s23+s34))+(s34^4*s45^2)/(s15^2*(s12+s15-s34)^3*
(-s15+s23+s34))+((s15^2-5*s15*s34+9*s34^2)*s45^2)/
(2*(s12+s15-s34)^3*(-s15+s23+s34))+s45^2/(3*(s12-s45)^2)-
(s15^3*s34^3)/(2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)-s45^2/(6*(s15-s23+s45)^2)-
(5*s34*s45*(s15+s45))/(6*(s12+s15-s34)*(s15-s23+s45)^2)-
(7*s34^2*(s15+s45)^2)/(6*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(3*s15^2*s34^2*(-2*s15+s34))/(4*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(5*s45)/(12*(s15-s23+s45))+
(s34^2*(-2*s34+s45))/(2*(s12+s15-s34)^2*(s12+s23-s45))+
(s34^3*s45*(-s34+s45))/(s15^2*(s12+s15-s34)^2*
(-s15+s23+s34))+(s15^2*s34^4)/((s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)-(s15*s34^4)/((s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45)^2)-(s15^2*s34^4)/((s12+s15-s34)^3*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^4)/((s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(2*s15^2*s34^4)/((s12+s15-s34)^3*
(s23+s34)^2*(-s12+s34+s45))-(2*s15*s34^4)/
((s12+s15-s34)^2*(s23+s34)^2*(-s12+s34+s45))-
(2*s15*s34^3*(2*s15+s34))/((s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45))+(s34^3*(4*s15+s34))/((s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+(s34^2*s45*(-4*s34+3*s45))/
(s15*(s12+s15-s34)^2*(s23+s34))+(s34*(s15+11*s45))/
(12*(s12+s15-s34)*(s15-s23+s45))+
(2*s34*(3*s15^2+2*s15*s34+2*s15*s45-s34*s45))/
((s12+s15-s34)*(s23+s34)^2)+s23^2/(2*s12*s45-2*s45^2)-
(3*(s15*s23+s15*s45+s45^2))/(2*(s12+s15-s34)*(s12-s45))-
(s34^3*(3*s15^2+3*s15*s45+s45^2))/(2*(s12+s15-s34)^3*
(s15-s23+s45)^2)-(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3)/
((s12+s15-s34)*(s12-s45)^2)+
(s15*s23*(6*s15+s23)+2*s15*(2*s15+3*s23)*s45+8*s15*s45^2+
4*s45^3)/(2*(s12+s15-s34)^2*(s12-s45))+
(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*s45^2+
2*s15*s45^3+s45^4)/((s12+s15-s34)^2*(s12-s45)^2)-
((s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+s15*(s15+3*s23)*
s45^2+2*s15*s45^3+s45^4))/(3*(s12+s15-s34)^3*
(s12-s45)^2)-(3*s15^2*s23*(3*s15+s23)+s15^2*(5*s15+18*s23)*
s45+3*s15*(5*s15+3*s23)*s45^2+15*s15*s45^3+5*s45^4)/
(6*(s12+s15-s34)^3*(s12-s45))+
(s34*(3*s34*(-4*s15+s45)+10*s15*(s15+s45)))/
(12*(s12+s15-s34)^2*(s15-s23+s45))+
(2*s34*(3*s34^2*s45^2+s34^3*(-s15+s45)-3*s15*s34*s45*
(s15+s45)+s15^2*(s15+s45)^2))/((s12+s15-s34)^3*
(s23+s34)^2)-(s34^2*(-6*s15*(2*s15+s45)+s34*(3*s15+s45)))/
(4*(s12+s15-s34)^3*(s15-s23+s45))+
(-4*s15^2*s45+s34^2*(-4*s15+s45)+3*s15*s34*(4*s15+s45))/
(4*(-s15+s23)*(s12+s15-s34)^2)+
(10*s15*s34+2*s34^2+s15*(3*s15+2*s45))/((-s12-s15+s34)*
(s23+s34))-((-s15+s34)*(4*s15^2*s45+s34^2*(3*s15+s45)-
s15*s34*(9*s15+5*s45)))/(4*(-s15+s23)*(s12+s15-s34)^3)+
((-s15+s34)*(s15^2*s45^2-s15*s34*s45*(3*s15+2*s45)+
s34^2*(3*s15^2+3*s15*s45+s45^2)))/(4*(-s15+s23)^2*
(s12+s15-s34)^3)+(-(s34^2*(-2*s15+s45))+
s34*(11*s15^2-3*s45^2)+s15*(3*s15^2+4*s15*s45+s45^2))/
((s12+s15-s34)^2*(s23+s34))-
(2*s34*(s34^2*s45+s34*(s15^2-4*s15*s45-2*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2)))/((s12+s15-s34)^2*
(s23+s34)^2)+(s15^2*s45^2-s15*s34*s45*(5*s15+2*s45)+
s34^2*(4*s15^2+5*s15*s45+s45^2))/(4*(-s15+s23)^2*
(s12+s15-s34)^2)-(-s34^4+4*s34^3*(-s15+s45)+
6*s34^2*s45*(-s15+s45)+s15^2*(s15+s45)^2+
s34*(4*s15^3-4*s15*s45^2))/((s12+s15-s34)^3*(s23+s34))+
((-35*s15^2)/12+s23^2/6+s34^2+s45^2+s34*(-4*s15+s45)-
(s23*(2*s34+3*(-4*s15+s45)))/6)/(s12+s15-s34)^2+
(9*s15^3-6*s15*s23^2-18*s15*s45^2-6*s45^3+
6*s34^2*(-7*s15+2*s45)+2*s34*(12*s15^2-15*s15*s45+s45^2)-
6*s23*(3*s15^2+s34*(-s15+s45)))/(12*(s12+s15-s34)^3)+
(-1/(2*s12^2)+(3*s15*(s15-s34))/(2*s12^2*(-s15+s23)*
(s12+s15-s34))+((s15-s34)^2*(-4*s15+s34))/
(2*s12^2*(-s15+s23)*(s12+s15-s34)^2)+
((-3*s15+s34)*(-s15+s34)^3)/(4*s12^2*(-s15+s23)*
(s12+s15-s34)^3)+(s12+s15+s34)/(4*s12^2*(s15-s23))-
((s15-s34)^2*s34^2)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+((s15-s34)*s34^2)/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45))-s34^2/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(s15*(s23-3*s34)*(s15-s34)^2)/
(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
((9*s15-5*s34)*s34^2)/(s12^2*(s12+s15-s34)*(s23+s34)*
(s12-s34-s45))-((s23-3*s34)*(-3*s15+2*s34))/
(2*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(2*s34^3*(-3*s15+2*s34))/(s12^2*(s12+s15-s34)*(s23+s34)^2*
(s12-s34-s45))-(3*s15*s34^2)/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
((s15-s34)^2*s34^2*(s15+2*s34))/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+(3*s34^2*(s15^2-s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(2*s34*(s12-3*s15+s34-s45))/(s12^2*(s23+s34)^2)+
((s15-s23)*s34)/(6*s12^2*(s12+s15-s34)*s45)-
((-2*s15+s23)*s34*(-s15+s23+s34))/(6*s12^2*(s12+s15-s34)^2*
s45)+(s15*s34*(-s15+s23+s34)^2)/(6*s12^2*(s12+s15-s34)^3*
s45)+s45/(6*s12^2*s15)+(s34*s45)/(2*s12^2*s15*
(s12+s15-s34))+(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)^
2)+(s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)+
(2*s34^2*s45)/(s12^2*s15*(s23+s34)^2)+(6*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)+
(6*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(2*s34^5*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(2*s34*s45)/(s12^2*s15*(s23+s34))+(s34^2*s45)/
(s12^2*s15^2*(s23+s34))-(9*s34^2*s45)/(s12^2*s15*
(s12+s15-s34)*(s23+s34))-(12*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(3*s34^3*s45)/(s12^2*s15^2*(s12+s15-s34)*(s23+s34))-
(5*s34^4*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(3*s34^4*s45)/(s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(s34^5*s45)/(s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
s45/(2*s12^2*(-s15+s23+s34))+(3*(s15-4*s34)*s45)/
(2*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34*s45)/(2*s12^2*s15*(-s15+s23+s34))-
(s34^2*s45)/(s12^2*s15^2*(-s15+s23+s34))+
(15*s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(21*s34^3*s45)/(2*s12^2*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
(3*s34^3*s45)/(s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(9*s34^4*s45)/(2*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(3*s34^4*s45)/(s12^2*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^5*s45)/(s12^2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
(3*(s15^2-5*s15*s34+9*s34^2)*s45)/(2*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+((s15^3-6*s15^2*s34+14*s15*s34^2-
16*s34^3)*s45)/(2*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(s15^2*(s15-s34)^2*s34^2)/(2*s12^2*(-s15+s23)*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(s15-s34)*s34^2)/
(s12^2*(s15-s23)*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s15^2*s34^2)/(2*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45)^2)+((s15-s34)^2*s34^2*(2*s15+s45))/
(2*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-3*s12+s15-3*s34)/(12*s12^2*(s15-s23+s45))+
(s15*(s15-10*s34))/(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(s15*s34)/(2*s12^2*(s15-s23)*(s15-s23+s45))+
(s15*(4*s15-3*s34)*s34)/(2*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s15-s23)^2*(s12+s15-s34)^3*(s15-s23+s45))+
(s15^2*(s15-s34)*s34^2)/(2*s12^2*(s15-s23)^2*(s12+s15-s34)^2*
(s15-s23+s45))-(s15^2*s34^2)/(4*s12^2*(s15-s23)^2*
(s12+s15-s34)*(s15-s23+s45))+
((s15-s34)^2*s34*(-4*s15+s34))/(4*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(s15*(s15-s34)^2*s34*(-2*s15+s34))/
(2*s12^2*(s15-s23)*(s12+s15-s34)^3*(s15-s23+s45))-
(s15*s34*(5*s15^2-8*s15*s34+3*s34^2))/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))-
(s15^3-14*s15^2*s34+16*s15*s34^2-3*s34^3)/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
s34^3/(s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15-s34)^2*s34^3)/(s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+((3*s15-2*s34)*s34^3)/
(s12^2*(s12+s15-s34)*(s23+s34)*(-s12+s34+s45)^2)-
(s34^3*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+s34^3/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15*(s15-s34)^2*s34^3)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^3*(-3*s15+2*s34))/(s12^2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s34^3*(3*s15^2-4*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s23-3*s34)/(2*s12^2*(-s12+s34+s45))-
(2*s34^3)/(s12^2*(s23+s34)^2*(-s12+s34+s45))+
(2*s15*(s15-s34)^2*s34^3)/(s12^2*(s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))+(3*s34^2)/(s12^2*(s23+s34)*
(-s12+s34+s45))-((s15-s34)^2*s34^2*(3*s15+s34))/
(s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(s34^2*(9*s15^2-10*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))+
((s23-3*s34)*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(-s12+s34+s45))-
(2*s34^3*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))-
s34^2/(2*s12^2*(s12+s23-s45)*(-s12+s34+s45))+
(-s12+3*s15+s34+s45)/(s12^2*(s23+s34))-
(-3*s15-2*s23+4*s34+s45)/(2*s12^2*(s12+s15-s34))+
((s15-s34)^3*(2*s15*s34-s15*s45+s34*s45))/
(4*s12^2*(s15-s23)^2*(s12+s15-s34)^3)-
(3*(s15-s34)^2*(2*s15*s34-s15*s45+s34*s45))/
(4*s12^2*(s15-s23)^2*(s12+s15-s34)^2)+
(3*(s15-s34)*(2*s15*s34-s15*s45+s34*s45))/
(4*s12^2*(s15-s23)^2*(s12+s15-s34))+
(4*s15*s34+s12*s45-s15*s45+5*s34*s45)/
(6*s12^2*(s15-s23+s45)^2)+(-6*s15^2+6*s34^2-3*s15*s45+
9*s34*s45)/(s12^2*(s12+s15-s34)*(s23+s34))+
(s45*(s23^2+s23*s45+s45^2))/(3*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(s23^2+2*s23*s45+2*s45^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45))+
(6*s34*(2*s34*(s15+s45)-s15*(2*s15+s45)))/
(s12^2*(-s12-s15+s34)*(s23+s34)^2)+
(s15*s45-s34*(2*s15+s45))/(4*s12^2*(s15-s23)^2)-
(s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(9*s15^2-25*s15*s34-4*s23*s34+13*s34^2-3*s15*s45+
9*s34*s45+6*s45^2+3*s23*(4*s15+s45))/
(6*s12^2*(s12+s15-s34)^2)+(s45*(s45^2+s15*(s23+s45))^2)/
(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(2*s15*s34*(7*s34-5*s45)+12*s34^2*s45+s15^2*(-8*s34+s45))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(2*s34*(s15^4-4*s15^2*s34*s45+s15^3*(-2*s34+s45)+
2*s15*s34^2*(s34+3*s45)-s34^3*(s34+4*s45)))/
(s12^2*(s12+s15-s34)^3*(s23+s34)^2)-
(-3*s34^4+2*s34^3*(4*s15-5*s45)-5*s15^2*s34*s45+
s15^3*(s15+s45)+2*s15*s34^2*(-3*s15+5*s45))/
(s12^2*(s12+s15-s34)^3*(s23+s34))+
(s34*(-s15+s34)*(-2*s15*(s15+s45)+s34*(8*s15+5*s45)))/
(3*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(6*s15*s23^2+13*s45^2*(s15+s45)+s23*s45*(16*s15+5*s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45))-
(2*s34*(4*s15^3-9*s15*s34*s45+s15^2*(-6*s34+3*s45)+
s34^2*(2*s34+9*s45)))/(s12^2*(s12+s15-s34)^2*
(s23+s34)^2)+(4*s15^3+3*s15^2*s45-12*s15*s34*(s34+s45)+
2*s34^2*(4*s34+9*s45))/(s12^2*(s12+s15-s34)^2*(s23+s34))+
(7*s45^4+2*s15*s45^2*(5*s23+7*s45)+
s15^2*(3*s23^2+10*s23*s45+7*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45))+
(3*s15^3-4*s34^3-s15^2*s45+7*s15*s45^2+5*s45^3-
2*s34^2*(-7*s15+s45)+s34*(-13*s15^2+7*s15*s45+3*s45^2)+
2*s23*(-(s15*s34)+s34^2+3*s15*(s15+s45)))/
(6*s12^2*(s12+s15-s34)^3))*tr5,
-19/9+(11*s15*(s15^2-3*s15*s23+3*s23^2))/
(2*s34^2*(-s12-s15+s34))-(6*s15*(s15-2*s23))/
(s34*(-s12-s15+s34))-(33*s15*s23^3)/(2*(s12+s15-s34)*s34^2*
(s12-s34-s45))+(-11*s15*s23-2*s23^2+14*s15*s34+
4*s23*s34-4*s34^2)/(8*(s12+s15-s34)*(s12-s34-s45))+
(s15*(3*s15*s23+2*s23^2-8*s15*s34-5*s23*s34+7*s34^2))/
(4*(s12+s15-s34)^2*(s12-s34-s45))-
(s15^2*(s23^2+s23*(s15-3*s34)+s34*(-3*s15+5*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(3*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(9*s15*s23^3)/(4*(s12+s15-s34)*(s12-s45)^2*
(s12-s34-s45))-(99*s15^3*s23^2)/(8*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))+(20*s15^2*s23^2)/
((s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(23*s15*s23^2)/(8*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s15^2*(s15-s34)*s34^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15*s34^3*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*(4*s15-3*s34)*s34^2)/(4*(s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(-9*s15+2*s34))/
(4*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34^2*(-5*s15+7*s34))/(4*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(s15*(2*s23^2+s15*s34-2*s23*s34))/
(4*(s12+s15-s34)^2*s45)-(s15^2*(s23^2+(s15-s34)*s34))/
(4*(s12+s15-s34)^3*s45)+(-s23^2+2*s23*s34+2*(s15-s34)*s34)/
(4*(s12+s15-s34)*s45)-(s15^3*s23^2)/(4*(s12+s15-s34)^3*
(s12-s45)*s45)+(3*s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*
s45)-(3*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)+
(s34*(-s15+s34)^2)/(2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s34*(-s15-s23+s34))/(2*(s12+s23-s45)*s45)+
((s15+16*s34-9*s45)*s45)/(12*(s12+s15-s34)*(s12+s23-s45))-
s45^2/(6*(s23-s45)^2)+s45^2/(2*(s12-s45)*(s12+s23-s45))+
((2*s15-3*s45)*s45^2)/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(s15^2*s45^2)/(2*(s12+s15-s34)^2*(s23-s45)*
(s12+s23-s45))+(s34^3*s45^2)/(2*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))+(37*s34^3*s45^3)/(36*(s12+s15-s34)^3*
(s12+s23-s45)^3)-(7*s45^3)/(12*(s12-s45)*
(s12+s23-s45)^2)+(s15^3*s45^3)/(3*(s12+s15-s34)^3*
(s23-s45)*(s12+s23-s45)^2)-
s45^3/(6*(s12-s45)^2*(s12+s23-s45))+
(s15^3*s45^3)/(6*(s12+s15-s34)^3*(s23-s45)^2*(s12+s23-s45))-
(5*s15*s45^2*(s15+s45))/(2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(7*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(s15+s45))/
(2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(7*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(s45^3*(s15+s45)^2)/(2*(s12+s15-s34)^2*
(s12-s45)^2*(s12+s23-s45))+(7*s45^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(s45^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s15^2*s45^2*(2*s15+s45))/
(2*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(s45^2*(s15+s45)^2*(6*s15+s45))/(4*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(2*s45)/(3*(-s23+s45))+
(7*s45^3)/(9*(s15-s23+s45)^3)+(7*s34*s45^2*(s15+s45))/
(3*(s12+s15-s34)*(s15-s23+s45)^3)+
(7*s34^2*s45*(s15+s45)^2)/(3*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(7*s34^3*(s15+s45)^3)/
(9*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(19*s45^2)/(12*(s15-s23+s45)^2)-(s34*s45^3)/
((s12+s15-s34)*(s23-s45)*(s15-s23+s45)^2)-
(s34^2*s45^3)/((s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)-
(s34^3*s45^3)/(3*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
s45^3/(3*(-s23+s45)*(s15-s23+s45)^2)+
(13*s45)/(12*(s15-s23+s45))+s45^3/(6*(s23-s45)^2*
(s15-s23+s45))+(s34*s45^3)/(2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))+(s34^2*s45^3)/(2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))+(s34^3*s45^3)/
(6*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))-
s45^2/((-s23+s45)*(s15-s23+s45))+(3*s34*s45^2)/
(2*(-s12-s15+s34)*(-s23+s45)*(s15-s23+s45))+
(37*s34^2*s45^2*(s15-s34+s45))/(12*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(33*s23^3)/(8*s34*(-s12+s34+s45)^2)+
(33*s15^3*s23^3)/(8*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(99*s15^2*s23^3)/(8*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(99*s15*s23^3)/(8*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)+
(33*s23^3)/(8*(s12-s45)*(-s12+s34+s45)^2)-
(33*s15^3*s23^3)/(8*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(99*s15^2*s23^3)/(8*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(99*s15*s23^3)/
(8*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(11*s23^3)/(2*s34^2*(-s12+s34+s45))+(11*s15^3*s23^3)/
(2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(33*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(6*s23^2)/(s34*(-s12+s34+s45))-(99*s15^3*s23^2)/
(8*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(75*s15^2*s23^2)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(3*s15*s23^2)/(8*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(-7*s23+4*s34)/(8*(-s12+s34+s45))+
(3*s23^3)/(4*(s12-s45)^2*(-s12+s34+s45))+
(9*s15^2*s23^3)/(4*(s12+s15-s34)^2*(s12-s45)^2*
(-s12+s34+s45))+(19*s23^2)/(4*(s12-s45)*(-s12+s34+s45))-
s34^2/(2*(s12+s23-s45)*(-s12+s34+s45))+
(4*s23+6*s34+3*s45)/(12*(s12+s23-s45))-
(23*s23+21*s45)/(12*(s12-s45))+(25*s15+42*s45)/
(24*(s12+s15-s34))-(3*s15*(49*s15^2-87*s15*s23+44*s23^2+
60*s15*s45-44*s23*s45))/(8*(s12+s15-s34)^2*s34)+
(37*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(36*(s12+s23-s45)^3)+s23^2/(4*s12*s45-4*s45^2)+
(11*(s15*s23+s15*s45+s45^2)^3)/(9*(s12+s15-s34)^3*
(s12-s45)^3)+(23*s15*s23+23*s15*s45+2*s45^2)/
(4*(s12+s15-s34)*(s12-s45))+
(33*s15^2*(3*s15^2-5*s15*s23+4*s23^2+7*s15*s45-8*s23*s45+
4*s45^2))/(8*(s12+s15-s34)^3*s34)+
(s45*(s15^2+12*s15*s34-50*s34^2+2*s15*s45+59*s34*s45+
4*s45^2))/(12*(s12+s15-s34)*(s12+s23-s45)^2)-
(23*s23^2+21*s45^2)/(12*(s12-s45)^2)+
(122*s15^2-42*s15*s23-33*s15*s34+192*s15*s45-15*s34*s45+
72*s45^2)/(24*(s12+s15-s34)^2)-(11*(s23^3+s45^3))/
(9*(s12-s45)^3)+(92*s15*s23^2+92*s15*s23*s45+92*s15*s45^2+
77*s45^3)/(12*(s12+s15-s34)*(s12-s45)^2)+
(s15*s23*(-184*s15+351*s23)+4*s15*(-55*s15+29*s23)*s45-
194*s15*s45^2+95*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(s15^2*(92*s15-351*s23)*s23+62*s15^2*(2*s15+s23)*s45+
s15*(252*s15-317*s23)*s45^2+63*s15*s45^3-65*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))+
(11*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)-
(115*s15^2*s23^2+s15*s23*(186*s15+17*s23)*s45+
s15*(121*s15+153*s23)*s45^2+212*s15*s45^3+91*s45^4)/
(12*(s12+s15-s34)^2*(s12-s45)^2)-
(11*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)+
(46*s15^3*s23^2+s15^2*s23*(94*s15+17*s23)*s45+
5*s15^2*(10*s15+31*s23)*s45^2+s15*(135*s15+61*s23)*s45^3+
120*s15*s45^4+35*s45^5)/(12*(s12+s15-s34)^3*(s12-s45)^2)-
(11*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
(2*(s12+s15-s34)^3*s34^2)+
(11*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
(2*(s12+s15-s34)^2*s34^2)+(3*s45^2+s34*(s15+2*s45))/
(6*(s12+s15-s34)*(s23-s45))+
(s34*(33*s15^3+37*s15^2*s45+3*s15*s45^2-s45^3+
15*s34*(s15+s45)^2-2*s34^2*(s15+3*s45)))/
(12*(s12+s15-s34)^3*(s15-s23+s45))+
(37*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(12*(s12+s15-s34)*(s12+s23-s45)^3)+
(-13*s23^2+3*s23*s45+s45*(-s15-13*s34+3*s45))/
(12*(s12+s23-s45)^2)-
(s45*(s45*(s15+s45)+5*s34*(s15+5*s45)))/(6*(s12+s15-s34)*
(s15-s23+s45)^2)+(s45*(s15+3*s45)+s34*(3*s15+25*s45))/
(12*(s12+s15-s34)*(s15-s23+s45))+
(6*s34^3*(-s15+s45)-2*s45^3*(9*s15+7*s45)+
s34^2*s45*(-37*s15+28*s45)+s34*s45*(37*s15^2+39*s15*s45-
13*s45^2))/(12*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s45^3+s34*(s15^2+s15*s45+s45^2))/(6*(s12+s15-s34)*
(s23-s45)^2)+(-3*s34^3*(-7*s15+s45)+
15*s15*s34^2*(-s15+s45)+s34*s45*(37*s15^2+9*s15*s45-
4*s45^2)+s45^2*(6*s15^2+15*s15*s45+s45^2))/
(12*(s12+s15-s34)^3*(s12+s23-s45))+
(15*s15*s34^2+s34*s45*(13*s15+6*s45)+
s45*(s15^2-18*s15*s45+2*s45^2))/(12*(s12+s15-s34)^2*
(s12+s23-s45))-(s34^2*((s15+s45)^2*(15*s15+s45)+
2*s34*(s15^2+3*s15*s45+3*s45^2)))/(6*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s15^2*(-416*s15+81*s23)-54*s15*s34^2+
3*s15*(-371*s15+45*s23)*s45-1104*s15*s45^2-317*s45^3+
9*s34*(11*s15^2+4*s15*s45+5*s45^2))/(72*(s12+s15-s34)^3)+
(6*s34^4*(-s15+s45)+s34^2*s45^2*(37*s15+4*s45)+
s34*s45^3*(3*s15+7*s45)+6*s34^3*(s15^2-s15*s45+s45^2)+
s45^3*(3*s15^2+14*s15*s45+7*s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(3*s34^2*s45+s45^2*(3*s15+s45)+
s34*(4*s15^2+4*s15*s45+9*s45^2))/(6*(s12+s15-s34)^2*
(s23-s45))+(s15^2*s45+6*s34^2*s45-s45^3+
s34*(-21*s15^2+25*s15*s45+18*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45))-(s34*(4*s45*(8*s15^2+9*s15*s45+s45^2)+
s34*(-9*s15^2+22*s15*s45+43*s45^2)))/(12*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15^2*s45^3+s34^2*(-2*s15+s45)*
(s15+s45)^2+s34^3*(s15^2+3*s15*s45+3*s45^2)+
s15*s34*(s15^3+s45^3))/(6*(s12+s15-s34)^3*(s23-s45)^2)+
(6*s34^2*(s15+s45)^2+2*s15*s45^2*(3*s15+s45)-
s34^3*(s15+3*s45)+s34*(-5*s15^3+6*s15*s45^2+s45^3))/
(6*(s12+s15-s34)^3*(s23-s45))+
(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3))/(6*(s12+s15-s34)^2*
(s23-s45)^2)+(-11/(8*s12^2)+(11*(s15-s23)^2)/
(2*s12^2*s34^2)+(6*(-s15+s23))/(s12^2*s34)-
s34^2/(2*s12^2*(s12+s15-s34)*(s23-s45))+
(s34*(-4*s15^3+9*s15^2*s34+s34^2*(s34-8*s45)-
6*s15*s34*(s34-s45)))/(6*s12^2*(s12+s15-s34)^3*
(s23-s45))+(s15*(5*s15*s23^2+2*s23*(s15-s34)^2+
2*(s15-3*s34)*(s15-s34)^2))/(8*s12^2*(s12+s15-s34)^3*
(s12-s34-s45))+(33*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
s34^2*(s12-s34-s45))-(3*s15*s23*(31*s15+44*s23))/
(4*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(12*s15^2+5*s23^2+s23*s34+14*s34^2-2*s15*(7*s23+15*s34))/
(8*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(-8*s15^3-2*(s23-3*s34)*s34^2+s15^2*(4*s23+30*s34)+
s15*(-10*s23^2+3*s23*s34-28*s34^2))/
(8*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(3*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(3*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(9*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(3*s15^3*s23*(11*s15+13*s23))/(4*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s23*(199*s15+234*s23))/
(8*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23*(67*s15+78*s23))/(8*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15*(s15-s34)^3*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+((s15-s34)^2*s34^2*(-4*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(3*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*(s15-s34)^2*s34*(-3*s15+5*s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(18*s15^2-33*s15*s34+13*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(12*s15^3-33*s15^2*s34+26*s15*s34^2-5*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
((5*s15+s23-4*s34)*s34)/(4*s12^2*(s12+s15-s34)*s45)-
((2*s15+s23-2*s34)*s34*(-2*s15+s34))/
(4*s12^2*(s12+s15-s34)^2*s45)+(s15*(s15+s23-s34)*s34*
(-s15+s34))/(4*s12^2*(s12+s15-s34)^3*s45)+
((2*s15+s23-2*s34)*s34)/(2*s12^2*(s12+s23-s45)*s45)+
((s15-s34)^3*s34)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)-(3*(s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)-(37*(s15-s34)^2*s34^2*s45^2)/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)-
s45^3/(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(7*s45^4)/(12*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-s45^4/(6*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(3*s23^2*(-3*s15+s45))/
(4*s12^2*(s12-s45)^2*(s12-s34-s45))+(7*s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^4*(s15+s45))/(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(7*s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45)^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(s23*(-68*s15-45*s23+s45))/
(8*s12^2*(s12-s45)*(s12-s34-s45))-
(11*s15^2*(3*s15-6*s23+s45))/(2*s12^2*(s12+s15-s34)*s34^2)-
(11*s15^4*(s15-2*s23+s45))/(2*s12^2*(s12+s15-s34)^3*s34^2)+
s34/(3*s12^2*(-s23+s45))-(7*(s15-s34)^2*s34^2*(s15+s45)^2)/
(9*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^3)+
(2*s34^2*s45^2)/(s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)+(4*s34^3*s45^2)/(3*s12^2*(s12+s15-s34)^2*
(s23-s45)*(s15-s23+s45)^2)+(s34^4*s45^2)/
(3*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45)^2)+
((s12+3*s34)*s45^2)/(3*s12^2*(s23-s45)*(s15-s23+s45)^2)+
(s34^2*(s34-3*s45)*s45)/(3*s12^2*(s12+s15-s34)^2*(s23-s45)*
(s15-s23+s45))+(s34^3*(s34-s45)*s45)/
(3*s12^2*(s12+s15-s34)^3*(s23-s45)*(s15-s23+s45))-
(s34^2*s45^2)/(s12^2*(s12+s15-s34)*(s23-s45)^2*
(s15-s23+s45))-(2*s34^3*s45^2)/(3*s12^2*(s12+s15-s34)^2*
(s23-s45)^2*(s15-s23+s45))-(s34^4*s45^2)/
(6*s12^2*(s12+s15-s34)^3*(s23-s45)^2*(s15-s23+s45))-
((s12+3*s34)*s45^2)/(6*s12^2*(s23-s45)^2*(s15-s23+s45))-
(s34*s45*(s34+s45))/(s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))-(33*s15^4*s23^2)/(8*s12^2*(s12+s15-s34)^3*
s34*(-s12+s34+s45)^2)+(33*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(99*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^
2)+(33*s15^4*s23^2)/(8*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(33*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(99*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)-(33*s23^2*(-3*s15+s45))/
(8*s12^2*s34*(-s12+s34+s45)^2)+(33*s23^2*(-3*s15+s45))/
(8*s12^2*(s12-s45)*(-s12+s34+s45)^2)-(11*s15^4*s23^2)/
(2*s12^2*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(22*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(-s12+s34+s45))+(11*s15^3*s23*(3*s15+4*s23))/
(4*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(s15^2*s23*(97*s15+132*s23))/(4*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))-(11*s23^2*(-3*s15+s45))/
(2*s12^2*s34^2*(-s12+s34+s45))-(s34^2*(-3*s15+3*s34+s45))/
(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(-3*s15+4*s23+5*s34+s45)/(s12^2*(4*s12-4*s34-4*s45))+
(s45*(4*s12+6*s34+s45))/(6*s12^2*(s23-s45)*
(-s15+s23-s45))-(s34*(s15+2*s45))/(6*s12^2*(s23-s45)^2)+
(11*s15^3*(3*s15-6*s23+2*s45))/(2*s12^2*(s12+s15-s34)^2*
s34^2)-(s34*(-9*s15+11*s34+3*s45))/(4*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s45^3*(9*s15+4*s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(s23*(58*s15+55*s23+4*s45))/(8*s12^2*s34*(-s12+s34+s45))+
(-10*s12+12*s15-22*s34+9*s45)/(36*s12^2*(s15-s23+s45))+
(11*s15^3*(13*s15-24*s23+16*s45))/(8*s12^2*(s12+s15-s34)^3*
s34)-(s15^2*(167*s15-286*s23+132*s45))/
(4*s12^2*(s12+s15-s34)^2*s34)-(223*s15-104*s23+22*s34+
175*s45)/(24*s12^2*(s12+s15-s34))+
(14*(s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(9*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(7*s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(9*s12^2*(s15-s23+s45)^3)+(s15^2*(60*s34-39*s45)+
14*s15*s34*(s34-2*s45)+3*s34*(53*s34-18*s45)*s45)/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)+
(612*s15*s23+317*s23^2-355*s23*s45-484*s45^2)/
(72*s12^2*(s12+s15-s34)*(s12-s45))-
(5*s45^3*(3*s15^2+4*s15*s45+s45^2))/(12*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))+
(11*s45^2*(s23^2+s23*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s12+s45)^3)+(-51*s15^2+15*s15*s34-28*s34^2+9*s34*s45+
9*s45^2)/(36*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-51*s15^2-21*s15*s34+17*s34^2+15*s34*s45+9*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15^2*s23*(594*s15+317*s23)-1128*s15^2*s23*s45+
6*s15*(-99*s15+65*s23)*s45^2-876*s15*s45^3-15*s45^4)/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(37*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(18*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(11*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(s15*(239*s15+88*(-4*s23+s45)))/(8*s12^2*(s12+s15-s34)*s34)-
(11*(s45^3+s15*s45*(s23+s45))^2)/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(17*s15+17*s23-4*(4*s34+s45))/
(12*s12^2*(s12+s23-s45))+(s34*(3*s15^2+4*s15*s45+3*s45^2-
3*s34*(s15+2*s45)))/(6*s12^2*(s12+s15-s34)*(s23-s45)^2)+
(s34*(s15*(s15+s45)-s34*(s15+2*s45)))/
(s12^2*(s12+s15-s34)^2*(s23-s45))+
((29*s12+82*s34-6*s45)*s45+s15*(s34+5*s45))/
(36*s12^2*(s15-s23+s45)^2)+(-76*s15^2-76*s23^2+
39*s23*s34-2*s34^2+48*s23*s45+24*s34*s45+
s15*(-76*s23+78*s34+6*s45))/(36*s12^2*(s12+s23-s45)^2)+
(s34*(-3*s15^3+s15^2*(6*s34-2*s45)+3*s34*s45*(-2*s34+s45)+
s15*s34*(-3*s34+8*s45)))/(6*s12^2*(s12+s15-s34)^2*
(s23-s45)^2)+(2051*s15^2+27*s34^2+
s23*(-1222*s15+45*s34-317*s45)+2316*s15*s45+355*s45^2-
6*s34*(61*s15+52*s45))/(72*s12^2*(s12+s15-s34)^2)-
(157*s23*s45^2+157*s45^3+s23^2*(81*s15+61*s45))/
(36*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(7*s23*s45^2*(61*s15+15*s45)+3*s45^3*(115*s15+102*s45)+
s15*s23^2*(81*s15+122*s45))/(36*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(76*s15^3-3*s15^2*(8*s34+s45)+
9*s34*s45*(-9*s34+2*s45)+s15*(-52*s34^2+72*s34*s45-
6*s45^2))/(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-37*s15^4-54*s34^4+s15^3*(111*s34-40*s45)-77*s34^3*s45+
6*s34^2*s45^2+21*s45^4+s15*s34*(145*s34^2-70*s34*s45-
12*s45^2)+s15^2*(-165*s34^2+187*s34*s45-3*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(s34*(s15^4-s34^3*(s15+2*s45)-s15^2*s34*(3*s15+2*s45)+
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(6*s12^2*(s12+s15-s34)^3*
(s23-s45)^2)-(7*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(9*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)-(37*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
(s34*(-56*s15^2*s34*(s15+s45)+6*s34^3*(s15+2*s45)+
s34^2*(19*s15^2+10*s15*s45-9*s45^2)+
s15^2*(31*s15^2+34*s15*s45+3*s45^2)))/
(18*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(s34^2*(101*s34-54*s45)*s45+s15*s34^2*(25*s34+16*s45)+
s15^3*(-123*s34+34*s45)+s15^2*(98*s34^2-151*s34*s45+
6*s45^2))/(36*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(6*s34^4-3*s34^3*(15*s15+19*s45)+s15*s34*(41*s15^2-
21*s15*s45-6*s45^2)+s15^2*(-37*s15^2-6*s15*s45+3*s45^2)+
s34^2*(35*s15^2+72*s15*s45+9*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(76*s15^3-9*s15^2*(13*s34-4*s45)+2*s15*(30*s34^2+8*s34*s45-
3*s45^2)+s34*(-19*s34^2-144*s34*s45+27*s45^2))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)-
(27*s15^3*s23^2+149*s45^5+s15*s45^3*(210*s23+337*s45)+
s15^2*s45*(61*s23^2+270*s23*s45+188*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(-1289*s15^3+s15^2*(910*s23+407*s34-2275*s45)+
s15*(-90*s23*s34-9*s34^2+634*s23*s45+826*s34*s45-
695*s45^2)+s45*(-45*s34^2+317*s34*s45+195*s45^2))/
(72*s12^2*(s12+s15-s34)^3)+(-1197*s15^2*s23+
3*s45^2*(-65*s23+158*s45)+s15*(-634*s23^2+1483*s23*s45+
990*s45^2))/(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(76*s15^3-3*s15^2*(5*s34+s45)-2*s15*(44*s34^2+6*s34*s45+
3*s45^2)+3*(9*s34^3+2*s34^2*s45+8*s34*s45^2+3*s45^3))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(-37*s15^4+9*s34^4+s15^3*(47*s34-6*s45)+12*s34^2*s45^2-
3*s34*s45^3-9*s45^4+s15^2*(26*s34^2+21*s34*s45+3*s45^2)-
3*s15*(15*s34^3+5*s34^2*s45+16*s34*s45^2+15*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(18*s34^5+18*s34^4*(-3*s15+s45)+21*s45^4*(s15+s45)+
2*s34^3*(27*s15^2+19*s15*s45+6*s45^2)-
s34^2*(18*s15^3+130*s15^2*s45+15*s15*s45^2-21*s45^3)+
s34*s45*(74*s15^3+3*s15^2*s45+21*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(37*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(36*s12^2*(s12+s23-s45)^3))*tr5,
5/6+(11*s15*(4*s15^2-9*s15*s23+6*s23^2))/
(s34^2*(-s12-s15+s34))+(3*s15*(-23*s15+27*s23))/
(s34*(-s12-s15+s34))-(33*s15*s23^3)/((s12+s15-s34)*s34^2*
(s12-s34-s45))+(3*s15*(-2*s23+s34))/(4*(s12+s15-s34)*
(s12-s34-s45))+(s15*(-2*s15*s23+15*s23^2-4*s15*s34+
2*s23*s34+8*s34^2))/(4*(s12+s15-s34)^2*(s12-s34-s45))-
(s15^2*(15*s23^2+s23*(s15-3*s34)+s34*(-s15+9*s34)))/
(4*(s12+s15-s34)^3*(s12-s34-s45))+
(5*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(15*s15*s23^3)/(4*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(51*s15^3*s23^2)/
(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(21*s15^2*s23^2)/((s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(15*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*s34^3*(-3*s15+4*s34))/(4*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))-(s15^2*s34^3*(s15+6*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))-
(3*s15*s34^2)/(4*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2*s34^2*(s15+5*s34))/
(4*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*s45)/(4*(s12+s23-s45)^2)-(s34*s45)/(2*(s12+s15-s34)*
(s12+s23-s45))+(s34*(-s15+4*s34-s45)*s45)/
(4*(s12+s15-s34)*(s12+s23-s45)^2)-
(9*s45^2)/(2*(s12+s15-s34)*(s12-s45))-
(5*s45^3)/(4*(s12+s15-s34)*(s12-s45)^2)+
s45^3/(6*(s15-s23+s45)^3)+(s34*s45^2*(s15+s45))/
(2*(s12+s15-s34)*(s15-s23+s45)^3)+(s34^2*s45*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s15-s23+s45)^3)+
(s34^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*(s15-s23+s45)^3)-
s45^2/(4*(s15-s23+s45)^2)-(s34*s45^2)/(2*(s12+s15-s34)*
(s15-s23+s45)^2)-(s15*s34^2*(s15+s45)^2)/
(2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(s15^2*s34)/(2*(s12+s15-s34)^2*(s15-s23+s45))+
s45/(4*(s15-s23+s45))+(s15^2*s34*(s15+s45))/
(2*(s12+s15-s34)^3*(s15-s23+s45))+(s34*(s15+s45))/
(4*(s12+s15-s34)*(s15-s23+s45))+
(33*(-s15+s23)*s45*(s15-s23+s45)^2)/(2*(s34+s45)^4)-
(11*(-s15+s23)^3)/(2*s34*(s34+s45)^2)+(11*s15^3*(-s15+s23)^3)/
(2*(s12+s15-s34)^3*s34*(s34+s45)^2)-(33*s15^2*(-s15+s23)^3)/
(2*(s12+s15-s34)^2*s34*(s34+s45)^2)-(33*s15*(-s15+s23)^3)/
(2*s34*(-s12-s15+s34)*(s34+s45)^2)-(13*(-s15+s23))/
(2*(s34+s45))-(11*(-s15+s23)^3)/(s34^2*(s34+s45))+
(11*s15^3*(-s15+s23)^3)/((s12+s15-s34)^3*s34^2*(s34+s45))-
(33*s15^2*(-s15+s23)^3)/((s12+s15-s34)^2*s34^2*(s34+s45))-
(12*(-s15+s23)^2)/(s34*(s34+s45))+(99*s15^3*(-s15+s23)^2)/
(2*(s12+s15-s34)^3*s34*(s34+s45))-(111*s15^2*(-s15+s23)^2)/
((s12+s15-s34)^2*s34*(s34+s45))-(33*s15*(-s15+s23)^3)/
(s34^2*(-s12-s15+s34)*(s34+s45))-(147*s15*(-s15+s23)^2)/
(2*s34*(-s12-s15+s34)*(s34+s45))-
(11*s23^3)/(2*s34*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(33*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(33*s15*s23^3)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(3*s23*(3*s23+2*s34))/(4*(-s12+s34+s45)^2)+
(s15*(17*s23^2+10*s23*s34-4*s34^2))/(4*(s12+s15-s34)*
(-s12+s34+s45)^2)-(s15^3*(s23^2-3*s23*s34+5*s34^2))/
(4*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(s15^2*(-7*s23^2-7*s23*s34+9*s34^2))/(4*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(17*s23^3)/(4*(s12-s45)*
(-s12+s34+s45)^2)-(17*s15^3*s23^3)/(4*(s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)+(51*s15^2*s23^3)/
(4*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(51*s15*s23^3)/(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s34^4)/(2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(s15^2*s34^4)/(2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(7*s15^3*s34^3)/(4*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^2*s34^3)/(4*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(9*s23)/(4*(-s12+s34+s45))-
(11*s23^3)/(s34^2*(-s12+s34+s45))+(11*s15^3*s23^3)/
((s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(33*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(12*s23^2)/(s34*(-s12+s34+s45))-(33*s15^3*s23^2)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(21*s15^2*s23^2)/((s12+s15-s34)^2*s34*(-s12+s34+s45))-
(15*s15*s23^2)/(2*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(5*s23^3)/(4*(s12-s45)^2*(-s12+s34+s45))+
(15*s15^2*s23^3)/(4*(s12+s15-s34)^2*(s12-s45)^2*
(-s12+s34+s45))+(9*s23^2)/(2*(s12-s45)*(-s12+s34+s45))+
(3*s15*s34^3)/((s12+s15-s34)^2*(s12+s23-s45)*
(-s12+s34+s45))+(8*s15+13*s45)/(2*(s12+s15-s34))+
((-s15+s23)*(46*s15-46*s23+35*s45))/(2*(s34+s45)^2)+
(s34*(s15+s45)*(s34*(s15-s45)-2*s15*s45))/(4*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(s15*(-212*s15^2+279*s15*s23-66*s23^2-
123*s15*s45+66*s23*s45))/((s12+s15-s34)^2*s34)+
(s34^2*(-4*s15*s34+5*s34*s45-2*s45^2))/(4*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(33*s45*(s15*(s15-s23)+2*s15*s45+s45^2)^
3)/(2*(s12+s15-s34)^3*(s34+s45)^4)-
(11*s15^3*(4*s15^2-9*s15*s23+6*s23^2+5*s15*s45-6*s23*s45+
2*s45^2))/((s12+s15-s34)^3*s34^2)-
(33*(s15*(s15-s23)+2*s15*s45+s45^2)^2*(s15*(s15-s23)+
5*s15*s45+4*s45^2))/(2*(s12+s15-s34)^3*(s34+s45)^3)-
(11*(-s15+s23)*(3*s15^2-6*s15*s23+3*s23^2+8*s15*s45-
8*s23*s45+5*s45^2))/(2*(s34+s45)^3)+
(3*(89*s15*(s15-s23)+67*s15*s45+16*s45^2))/
(2*(-s12-s15+s34)*(s34+s45))-
(70*s15^2+45*s15*s23+6*s15*s34+184*s15*s45+8*s34*s45+
122*s45^2)/(4*(s12+s15-s34)^2)+
(5*s45*(3*s15*s23^2+3*s15*s23*s45+2*s15*s45^2+2*s45^3))/
(4*(s12+s15-s34)^2*(s12-s45)^2)+
(66*s15*s23^2+51*s15*s23*s45+33*s15*s45^2+50*s45^3)/
(4*(s12+s15-s34)^2*(s12-s45))-
(257*s15*(-s15+s23)^2-527*s15*(-s15+s23)*s45+393*s15*s45^2+
90*s45^3)/(2*(-s12-s15+s34)*(s34+s45)^2)+
(s15*(683*s15^2-749*s15*s23+66*s23^2)+4*s15*(259*s15-101*s23)*
s45+746*s15*s45^2+204*s45^3)/(2*(s12+s15-s34)^2*
(s34+s45))-(5*s45*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(4*(s12+s15-s34)^3*(s12-s45)^2)-
(33*s45*(-3*s15*(-s15+s23)^3+10*s15*(-s15+s23)^2*s45-
12*s15*(-s15+s23)*s45^2+6*s15*s45^3+s45^4))/
(2*(-s12-s15+s34)*(s34+s45)^4)+
(11*(-9*s15*(-s15+s23)^3+43*s15*(-s15+s23)^2*s45-
67*s15*(-s15+s23)*s45^2+41*s15*s45^3+8*s45^4))/
(2*(-s12-s15+s34)*(s34+s45)^3)-
(11*(3*s15^2*(13*s15^2-15*s15*s23+2*s23^2)+
s15^2*(89*s15-48*s23)*s45-18*s15*(-6*s15+s23)*s45^2+
66*s15*s45^3+16*s45^4))/(2*(s12+s15-s34)^3*(s34+s45))-
(66*s15^2*s23^2+30*s15^2*s23*s45+3*s15*(5*s15+27*s23)*s45^2+
47*s15*s45^3+32*s45^4)/(4*(s12+s15-s34)^3*(s12-s45))-
(376*s15^2*(-s15+s23)^2+3*s15*(417*s15^2-461*s15*s23+44*s23^2)*
s45+2*s15*(897*s15-365*s23)*s45^2+1174*s15*s45^3+288*s45^4)/
(2*(s12+s15-s34)^2*(s34+s45)^2)-
(33*s45*(-3*s15^2*(-s15+s23)^3+14*s15^2*(-s15+s23)^2*s45+
s15*(26*s15^2-29*s15*s23+3*s23^2)*s45^2+2*s15*(12*s15-5*s23)*
s45^3+11*s15*s45^4+2*s45^5))/(2*(s12+s15-s34)^2*
(s34+s45)^4)+(11*(15*s15^3*(-s15+s23)^2+
3*s15^2*(23*s15^2-27*s15*s23+4*s23^2)*s45+
2*s15^2*(73*s15-42*s23)*s45^2+3*s15*(53*s15-10*s23)*s45^3+
87*s15*s45^4+19*s45^5))/(2*(s12+s15-s34)^3*(s34+s45)^2)+
(11*(-9*s15^2*(-s15+s23)^3+62*s15^2*(-s15+s23)^2*s45+
2*s15*(76*s15^2-85*s15*s23+9*s23^2)*s45^2+
s15*(174*s15-73*s23)*s45^3+95*s15*s45^4+20*s45^5))/
(2*(s12+s15-s34)^2*(s34+s45)^3)+
(s34^3*(-s15^2+s15*s45-s45^2+2*s34*(-2*s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(s34^2*(s34*(-8*s15+s45)+3*s15*(-s15+s45)))/
(4*(s12+s15-s34)^3*(s12+s23-s45))-
(s34*(s15*s45+3*s34*(-s15+s45)))/(4*(s12+s15-s34)^2*
(s12+s23-s45))+(11*s15^2*(13*s15^2+6*s23^2+15*s15*s45+
6*s45^2-6*s23*(3*s15+2*s45)))/((s12+s15-s34)^3*s34)+
(11*s15^2*(12*s23^2-6*s23*(3*s15+s45)+s15*(8*s15+5*s45)))/
((s12+s15-s34)^2*s34^2)+(4*s15^2*(40*s15+27*s23)+
198*s15*(3*s15+s23)*s45+747*s15*s45^2+315*s45^3+
3*s34^2*(2*s15+5*s45)+3*s34*(s15*(7*s15+15*s23)+29*s15*s45+
22*s45^2))/(12*(s12+s15-s34)^3)+
(-17/(4*s12^2)+(11*(3*s15^2-4*s15*s23+s23^2))/(s12^2*s34^2)+
(23*(-2*s15+s23))/(s12^2*s34)+(s23*(42*s15+27*s23-4*s45))/
(4*s12^2*(s12+s15-s34)*(s12-s45))+
(3*s34^2)/(4*s12^2*(s12+s15-s34)*(s12+s23-s45))+
((s15-s34)^2*s34*(2*s15+s34))/(4*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(3*(-(s15^2*s34)+s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(66*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))-
(6*s15*s23*(5*s15+11*s23))/(s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))+(3*s15^2+22*s23^2+8*s15*(s23-s34)-
2*s23*s34+3*s34^2)/(4*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(-s15^3+7*s15^2*(-7*s23+s34)+
s34^2*(-5*s23+s34)+s15*(-44*s23^2+32*s23*s34-7*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(11*s15*s23^2-(s15-s34)^2*s34+5*s23*(3*s15^2-3*s15*s34+
s34^2)))/(2*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(5*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(15*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s23*(17*s15+22*s23))/(2*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s23*(53*s15+66*s23))/
(2*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23*(19*s15+22*s23))/(2*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15*(s15-s34)^2*s34^2*(s15+4*s34))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))+(s34^2*(3*s15^2-14*s15*s34+6*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(s15^3+10*s15^2*s34-13*s15*s34^2+2*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*(s15-s34)^2*s34*(s15+3*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s34*(3*s15^2+12*s15*s34-7*s34^2))/(4*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(5*s15^3+9*s15^2*s34-17*s15*s34^2+3*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
((s15-s34)^2*s34^2*(s15+2*s34-s45))/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s34*s45)/(4*s12^2*(s12+s23-s45)^2)+(5*s23^2*(-3*s15+s45))/
(4*s12^2*(s12+s15-s34)*(s12-s45)^2)-(5*s23^2*(-3*s15+s45))/
(4*s12^2*(s12-s45)^2*(s12-s34-s45))-
((s15-s34)^2*s34^2*(s15+s45)^2)/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)+(s15*(s15-s34)^2*s34*(s15+s45))/
(3*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(-2*s12+3*s15-2*s34)/(12*s12^2*(s15-s23+s45))-
(s15^2*(s15-s34)^2)/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(5*s15^2-6*s15*s34+s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s15-s23+s45))-
(3*s15^2-3*s15*s34+s34^2)/(6*s12^2*(s12+s15-s34)*
(s15-s23+s45))-(11*(s12-3*s15)*(s15-s23)^2)/
(2*s12^2*s34*(s34+s45)^2)-(11*s15^4*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)+
(22*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)-(33*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34*(s34+s45)^2)-(11*(s12-3*s15)*(s15-s23)^2)/
(s12^2*s34^2*(s34+s45))-(11*s15^4*(s15-s23)^2)/
(s12^2*(s12+s15-s34)^3*s34^2*(s34+s45))+
(44*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(s34+s45))-(66*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34^2*(s34+s45))+((s15-s23)*(12*s12-68*s15+11*s23))/
(s12^2*s34*(s34+s45))+(11*s15^3*(5*s15^2-7*s15*s23+2*s23^2))/
(s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(3*s15^2*(59*s15^2-81*s15*s23+22*s23^2))/
(s12^2*(s12+s15-s34)^2*s34*(s34+s45))+
(3*s15*(67*s15^2-89*s15*s23+22*s23^2))/(s12^2*(s12+s15-s34)*
s34*(s34+s45))-(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*
s34*(-s12+s34+s45)^2)+(22*s15^3*s23^2)/
(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(33*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15^2*(s23*(s15-s34)^2-3*(s15-s34)^2*s34-
5*s23^2*(-2*s15+s34)))/(4*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)-(3*s15^2*(3*s23+5*s34)+
s34*(5*s23^2+4*s23*s34+2*s34^2)-2*s15*(15*s23^2+7*s23*s34+
7*s34^2))/(4*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15*(s15^2*(s23+11*s34)+s34*(10*s23^2+3*s23*s34+5*s34^2)-
2*s15*(15*s23^2+2*s23*s34+8*s34^2)))/
(4*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(17*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(17*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(51*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15*s34^3)/(2*s12^2*(s12+s23-s45)^2*(-s12+s34+s45)^2)-
(s15^2*(s15-s34)^2*s34^3)/(2*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*s34^3*(-3*s15+2*s34))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(-s12+s34+s45)^2)+
(s15*s34^3*(3*s15^2-4*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(-s12+s34+s45)^2)+(5*s15^2*(s15-s34)^2*s34^2)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s15*s34^2*(-17*s15^2+24*s15*s34-7*s34^2))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(21*s15^2-18*s15*s34+2*s34^2))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s23^2*(-3*s15+s45))/(2*s12^2*s34*(-s12+s34+s45)^2)+
(17*s23^2*(-3*s15+s45))/(4*s12^2*(s12-s45)*(-s12+s34+s45)^
2)-(11*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))+(44*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))+(11*s15^3*s23*(s15+2*s23))/
(s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(2*s15^2*s23*(16*s15+33*s23))/(s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(s23*(42*s15+27*s23-4*s45))/
(4*s12^2*(s12-s45)*(-s12+s34+s45))-(11*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(-2*s15+7*s23+s34+s45)/
(s12^2*(4*s12-4*s34-4*s45))-(s34*(3*s34+s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(11*s15^4*(3*s15-4*s23+2*s45))/(s12^2*(s12+s15-s34)^3*
s34^2)+(44*s15^3*(3*s15-3*s23+2*s45))/
(s12^2*(s12+s15-s34)^3*s34)-(s23*(18*s15+33*s23+2*s45))/
(2*s12^2*s34*(-s12+s34+s45))+(s34^2*(-9*s15+4*s34+2*s45))/
(4*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(-3*s15+6*s34+2*s45))/(4*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))-(2*s15^2*(155*s15-143*s23+66*s45))/
(s12^2*(s12+s15-s34)^2*s34)+
(3*(116*s15-26*s23-5*s34+112*s45))/
(4*s12^2*(s12+s15-s34))+(-13*s12+221*s15-92*s23+118*s45)/
(2*s12^2*(s34+s45))+((s15-s34)*s34*(6*s34^2+s15*s45-
3*s34*s45))/(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
((s15-s34)*s34*(s15+s45)*(s15*(s34-s45)+2*s34*s45))/
(3*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^3)-
(s45*(2*s15*s34+s12*s45-s15*s45+3*s34*s45))/
(6*s12^2*(s15-s23+s45)^3)+(s15^2*(6*s34-3*s45)-
2*s15*s34*(s34-2*s45)+3*s34^2*s45)/(12*s12^2*(s12+s15-s34)*
(s15-s23+s45)^2)+(-644*s15^2+22*s23*s34-2*s34^2+
2*s15*(78*s23+31*s34-686*s45)+105*s23*s45+78*s34*s45-
668*s45^2)/(4*s12^2*(s12+s15-s34)^2)+
(33*s45*(s15+s45)^2*(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^4)-
(3*(192*s15^2-142*s15*s23+11*s23^2+238*s15*s45-56*s23*s45+
102*s45^2))/(s12^2*(s12+s15-s34)*(s34+s45))-
(33*(s15+s45)*(s15^3*(s15-s23)^2+3*s15^2*(3*s15^2-4*s15*s23+
s23^2)*s45+2*s15^2*(13*s15-9*s23)*s45^2+
2*s15*(17*s15-4*s23)*s45^3+21*s15*s45^4+5*s45^5))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(s34*(-6*s34^2-2*s15*s45+3*s34*(s15+s45)))/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
((-s15+s34)*(-2*s15^2*s45+s34^2*(-s15+s45)+
9*s15*s34*(s15+s45)))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(11*s15^2*(9*s15+2*(-6*s23+s45)))/
(s12^2*(s12+s15-s34)*s34^2)+
(4*s15*(56*s15+11*(-4*s23+s45)))/(s12^2*(s12+s15-s34)*s34)+
(11*s15^3*(9*s15+4*(-3*s23+s45)))/(s12^2*(s12+s15-s34)^2*
s34^2)+(5*(-(s15^3*s23^2)+s15^2*s23^2*s45+s45^5+
s15*s45^3*(2*s23+s45)))/(4*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+((s12+2*s34)*s45+s15*(-s34+s45))/
(12*s12^2*(s15-s23+s45)^2)-
(5*(s23*s45^3+s45^4+s15*s23^2*(-3*s15+2*s45)))/
(4*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(34*s15^3*s23+s15^2*s23*(27*s23-34*s45)+37*s45^4+
4*s15*s45^2*(16*s23+5*s45))/(4*s12^2*(s12+s15-s34)^3*
(s12-s45))+(-36*s15^2*s23-2*s45^2*(8*s23+7*s45)+
s15*s23*(-27*s23+19*s45))/(2*s12^2*(s12+s15-s34)^2*
(s12-s45))+(-246*s15^2+290*s15*s23-44*s23^2-437*s15*s45+
178*s23*s45-224*s45^2+s12*(46*s15-46*s23+35*s45))/
(2*s12^2*(s34+s45)^2)+(340*s15^3-5*s34^3-22*s34^2*s45-
105*s34*s45^2+384*s45^3+s15^2*(-78*s23-47*s34+1156*s45)-
2*s15*(22*s23*s34+s34^2+105*s23*s45+61*s34*s45-610*s45^2))/
(4*s12^2*(s12+s15-s34)^3)-(6*s15*s34*(s34-s45)*s45+
6*s34^2*s45^2+s15^2*(s34^2-4*s34*s45+s45^2))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45)^3)+
(33*s45*(-3*(s15+s45)^3-s23^2*(3*s15+s45)+
s12*(s15-s23+s45)^2+s23*(6*s15^2+10*s15*s45+3*s45^2)))/
(2*s12^2*(s34+s45)^4)+(11*(s23^2*(9*s15+6*s45)+
(s15+s45)^2*(9*s15+22*s45)-s12*(3*s15^2-6*s15*s23+
3*s23^2+8*s15*s45-8*s23*s45+5*s45^2)-
2*s23*(9*s15^2+23*s15*s45+10*s45^2)))/
(2*s12^2*(s34+s45)^3)-(11*(53*s15^4-48*s15^3*(s23-3*s45)+
35*s45^4+2*s15*s45^2*(-16*s23+67*s45)+
s15^2*(6*s23^2-68*s23*s45+199*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45))+
(11*(18*s15^5+31*s45^5+2*s15*s45^3*(-19*s23+69*s45)+
s15^4*(-26*s23+93*s45)+4*s15^3*(2*s23^2-21*s23*s45+
53*s45^2)+s15^2*s45*(10*s23^2-98*s23*s45+243*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(366*s15^3+s15^2*(-498*s23+1065*s45)+
6*s15*(22*s23^2-129*s23*s45+194*s45^2)+
s45*(55*s23^2-254*s23*s45+432*s45^2))/(s12^2*(s12+s15-s34)*
(s34+s45)^2)+(722*s15^3-88*s23*s45^2+422*s45^3+
s15^2*(-609*s23+1423*s45)+2*s15*(33*s23^2-271*s23*s45+
639*s45^2))/(s12^2*(s12+s15-s34)^2*(s34+s45))-
(33*s45*(s15+s45)*(4*(s15+s45)^4+2*s15*s23^2*(2*s15+s45)-
s23*(8*s15^3+18*s15^2*s45+11*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^4)-
(33*s45*(6*(s15+s45)^4+s23^2*(6*s15^2+6*s15*s45+s45^2)-
2*s23*(6*s15^3+15*s15^2*s45+11*s15*s45^2+2*s45^3)))/
(2*s12^2*(-s12-s15+s34)*(s34+s45)^4)+
(11*(6*(s15+s45)^3*(3*s15+10*s45)+9*s23^2*(2*s15^2+
4*s15*s45+s45^2)-2*s23*(18*s15^3+75*s15^2*s45+
79*s15*s45^2+19*s45^3)))/(2*s12^2*(-s12-s15+s34)*
(s34+s45)^3)+(11*((s15+s45)^4*(6*s15+25*s45)+
3*s15*s23^2*(2*s15^2+6*s15*s45+3*s45^2)-
s23*(12*s15^4+67*s15^3*s45+107*s15^2*s45^2+58*s15*s45^3+
6*s45^4)))/(s12^2*(s12+s15-s34)^2*(s34+s45)^3)+
(-44*s15*s23^2*(6*s15+5*s45)+s23*(904*s15^3+2160*s15^2*s45+
1586*s15*s45^2+209*s45^3)-2*(320*s15^4+1291*s15^3*s45+
2173*s15^2*s45^2+1643*s15*s45^3+463*s45^4))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(7*s15*(s23+s34)-2*(5*s23^2+2*s23*(2*s34+s45)+
s34*(2*s34+s45)))/(4*s12^2*(-s12+s34+s45)^2))*tr5,
-1/6-(17*s23)/(36*s12)-s23/(6*s15)+(17*s15*s23^2)/
(18*s12*(s12+s15-s34)^2)-(11*s15^4)/(4*(s12+s15-s34)^3*
s34)+(11*s15^3)/(4*(s12+s15-s34)^2*s34)-
(s15*(13*s23^2+s23*(10*s15-4*s34)+6*s34*(-2*s15+s34)))/
(6*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(7*s23^2-6*s23*(-s15+s34)+6*s34*(-s15+s34)))/
(6*(s12+s15-s34)^3*(s12-s34-s45))+
(12*s23^2+2*s34*(-7*s15+s34)-s23*(25*s15+27*s34))/
(12*(s12+s15-s34)*(s12-s34-s45))-
s23^3/(3*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*(s12-s34-s45))-
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*(s12-s34-s45))+
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(6*s23^2)/((s12-s45)*(s12-s34-s45))+
(s15^2*(85*s15-2*s23)*s23^2)/(12*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(s15*s23^2*(-49*s15+2*s23))/
(6*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(s23^2*(59*s15+2*s23))/(12*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*(s15-s34)*s34^2)/
((s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2)/((s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34^2*(-2*s15+s34))/((s12+s15-s34)^2*(s12+s23-s45)*
(s12-s34-s45))+((49*s34)/12-(8*s45)/9)/(s12-s34)-
(17*s23^3)/(36*s12*s45^2)+(17*s15^3*s23^3)/
(36*s12*(s12+s15-s34)^3*s45^2)-(17*s15^2*s23^3)/
(12*s12*(s12+s15-s34)^2*s45^2)+(17*s15*s23^3)/
(12*s12*(s12+s15-s34)*s45^2)+(17*s23^3)/(36*(s12-s45)*s45^2)-
(17*s15^3*s23^3)/(36*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(17*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(17*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)+
(17*s23^2)/(18*s12*s45)+(17*s15^2*s23^3)/(36*s12*(s12+s15-s34)^3*
s45)+(17*s15*(s15-s23)*s23^2)/(18*s12*(s12+s15-s34)^2*s45)+
(17*s23^2*(-4*s15+s23))/(36*s12*(s12+s15-s34)*s45)+
(s15*(-122*s23^2-106*s23*s34+(53*s15-6*s34)*s34))/
(36*(s12+s15-s34)^2*s45)+(53*s23^2-6*s34^2)/
(36*(s12+s15-s34)*s45)+
(s15^2*(69*s23^2+105*s23*s34+47*s34*(-s15+s34)))/
(36*(s12+s15-s34)^3*s45)-(7*s23^3)/(9*(s12-s45)^2*s45)+
(7*s15^3*s23^3)/(9*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(7*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(7*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)-
(29*s23^2)/(12*(s12-s45)*s45)+(s15^2*(23*s15-2*s23)*s23^2)/
(12*(s12+s15-s34)^3*(s12-s45)*s45)+
(s15*s23^2*(-75*s15+4*s23))/(12*(s12+s15-s34)^2*(s12-s45)*
s45)+((81*s15-2*s23)*s23^2)/(12*(s12+s15-s34)*(s12-s45)*
s45)-(s34*s45)/(3*(-s15+s23)*(s12+s15-s34))-
(s34^2*s45)/(3*s15*(s12+s15-s34)^2)-
(s34*(53*s23+30*s34-19*s45)*s45)/(36*(s12-s34)*
(s12+s15-s34)^2)+(s34*(16*s23+33*s34-17*s45)*s45)/
(36*(s12-s34)^2*(s12+s15-s34))-(17*s34^2*s45^2)/
(36*(s12-s34)*(s12+s15-s34)^3)-(s34^2*s45^2)/
(6*s15*(-s15+s23)*(s12+s15-s34)^2)+
(s34^2*s45^2)/(36*(s12-s34)^2*(s12+s15-s34)^2)-
(2*s34^2*s45^2)/(9*(s12-s34)^3*(s12+s15-s34))-
(s34^3*s45^2)/(6*s15*(-s15+s23)*(s12+s15-s34)^3)-
(19*s45^2)/(12*(s12-s45)*(s12+s23-s45))-
(37*s45^3)/(18*(s12-s45)*(s12+s23-s45)^2)-
(79*s45^3)/(36*(s12-s45)^2*(s12+s23-s45))+
(37*s45^3*(s15+s45))/(6*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(79*s45^3*(s15+s45))/(12*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(37*s45^3*(s15+s45)^2)/
(6*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(79*s45^3*(s15+s45)^2)/(12*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(37*s45^3*(s15+s45)^3)/(18*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(79*s45^3*(s15+s45)^3)/
(36*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(17*s23*(s15-2*s23+s45))/(36*s12*(s12+s15-s34))-
(s15^2*s34^3)/(6*(-s15+s23)*(s12+s15-s34)^3*(s15-s23+s45))+
(2*s34*s45*(-s34+s45))/(9*(s12-s34)^3)+(11*s15^2*(-s15+s23)^3)/
(4*(s12+s15-s34)^3*s34*(s34+s45))-(11*s15*(-s15+s23)^3)/
(2*(s12+s15-s34)^2*s34*(s34+s45))-(11*(-s15+s23)^3)/
(4*s34*(-s12-s15+s34)*(s34+s45))-(11*s15^2*s23^3)/
(4*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45))+
(11*s15*s23^2*(s15+s23))/(2*(s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45))-(11*s23*(s15^2+4*s15*s23+s23^2))/
(4*(s12+s15-s34)*(s12-s34-s45)*(s34+s45))+
(11*s23*(s15+2*s23-s45))/(4*(s12-s34-s45)*(s34+s45))-
(11*s15*(2*s15-5*s23+s45))/(4*(-s12-s15+s34)*(s34+s45))-
(s45*(s34+s45))/(6*(s12+s15-s34)*(s15-s23+s45))-
(s34*(s15+s45)*(s34+s45))/(3*(s12+s15-s34)^2*
(s15-s23+s45))+(11*s23^3)/(4*s34*(-s12+s34+s45)^2)-
(11*s15^3*s23^3)/(4*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(33*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(33*s15*s23^3)/(4*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(11*s23^3)/(4*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(33*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(33*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s23^2*(-3*s15+s23))/(4*(s12+s15-s34)^3*s34*
(-s12+s34+s45))+(11*s15*s23^2*(-3*s15+s23))/
(2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(11*s23^2*(-3*s15+s23))/(4*s34*(-s12-s15+s34)*
(-s12+s34+s45))-(33*s23+35*s34)/(12*(-s12+s34+s45))-
(35*s34^2)/(12*s45*(-s12+s34+s45))-(s34*(s23+2*s45))/
(6*s15*(s12+s15-s34))+(47*s23+6*s45)/(36*(s12+s23-s45))+
(s45*(-2*s15-51*s34+17*s45))/(12*(s12+s15-s34)*
(s12+s23-s45))+(s45^2*(s15+s45)^2*(86*s15+105*s45))/
(12*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(s45^2*(124*s15+143*s45))/(12*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(305*s23+323*s45)/(36*(s12-s45))+
(316*s15-46*s23-246*s34+355*s45)/(36*(s12+s15-s34))-
(11*s34^2)/(4*s12*s45-4*s34*s45)-(37*(s23^2-3*s34*s45))/
(18*(s12+s23-s45)^2)+(325*(s15*s23+s15*s45+s45^2)^3)/
(54*(s12+s15-s34)^3*(s12-s45)^3)+
(2*(3*s34^2-5*s34*s45+s45^2))/(9*(s12-s34)^2)-
(54*s23*s34+135*s34^2+14*s23*s45-78*s34*s45+9*s45^2)/
(36*(s12-s34)*(s12+s15-s34))+
(241*s15*s23+241*s15*s45+207*s45^2)/(6*(s12+s15-s34)*
(s12-s45))-(s45^2*(191*s15^2+420*s15*s45+229*s45^2))/
(12*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(404*s23^2+353*s45^2)/(36*(s12-s45)^2)-(325*(s23^3+s45^3))/
(54*(s12-s45)^3)-(11*(s15*(7*s15^2-13*s15*s23+3*s23^2)+
s15*(9*s15-7*s23)*s45+5*s15*s45^2+s45^3))/
(4*(s12+s15-s34)^2*(s34+s45))+
(1621*s15*s23^2+1621*s15*s23*s45+1621*s15*s45^2+1372*s45^3)/
(36*(s12+s15-s34)*(s12-s45)^2)-
(4*s15*s23*(562*s15+69*s23)+s15*(2407*s15+2317*s23)*s45+
4142*s15*s45^2+1693*s45^3)/(36*(s12+s15-s34)^2*(s12-s45))+
(325*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(18*(s12+s15-s34)*(s12-s45)^3)+
(11*(s15^2*(5*s15^2-9*s15*s23+3*s23^2)+s15^2*(10*s15-9*s23)*
s45+s15*(10*s15-3*s23)*s45^2+5*s15*s45^3+s45^4))/
(4*(s12+s15-s34)^3*(s34+s45))+
(3*s15^2*s23*(369*s15+92*s23)+s15^2*(1284*s15+1915*s23)*s45+
2*s15*(1692*s15+487*s23)*s45^2+2874*s15*s45^3+774*s45^4)/
(36*(s12+s15-s34)^3*(s12-s45))-
(2030*s15^2*s23^2+2*s15*s23*(1621*s15+349*s23)*s45+
s15*(2183*s15+2969*s23)*s45^2+3868*s15*s45^3+1685*s45^4)/
(36*(s12+s15-s34)^2*(s12-s45)^2)-
(325*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(18*(s12+s15-s34)^2*(s12-s45)^3)+
(813*s15^3*s23^2+s15^2*s23*(1621*s15+698*s23)*s45+
s15^2*(915*s15+2969*s23)*s45^2+4*s15*(624*s15+337*s23)*s45^3+
2247*s15*s45^4+666*s45^5)/(36*(s12+s15-s34)^3*(s12-s45)^2)+
(37*s45*(3*s34^2+s45^2-3*s34*(s15+s45)))/(18*(s12+s15-s34)*
(s12+s23-s45)^2)-(37*s45^2*(3*s34^2+s34*s45+
2*s45*(s15+s45)))/(18*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(37*s45^3*(s34^2+s34*(s15+s45)+(s15+s45)^2))/
(18*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(s15^2*s45^2-3*s34^3*(s15+s45)-3*s15*s34*s45*(s15+s45)+
3*s34^2*(s15+s45)^2)/(6*(-s15+s23)*(s12+s15-s34)^3)-
(s34^2*((s15+s45)^2+s34*(2*s15+s45)))/(6*(s12+s15-s34)^3*
(s15-s23+s45))-(s15*s45^2-s34*s45*(5*s15+2*s45)+
s34^2*(4*s15+5*s45))/(6*(-s15+s23)*(s12+s15-s34)^2)+
(-10*s15^2+13*s23^2+12*s34^2-665*s15*s45-466*s45^2+
s23*(-969*s15+19*s34+15*s45)-3*s34*(59*s15+67*s45))/
(36*(s12+s15-s34)^2)-
(36*s15*s34^2+3*s34*s45*(74*s15+23*s45)+
s45^2*(315*s15+293*s45))/(36*(s12+s15-s34)^2*
(s12+s23-s45))+(36*s34^3*(-s15+s45)+
s34*s45^2*(258*s15+157*s45)+36*s34^2*(s15^2-s15*s45+
2*s45^2)+2*s45^2*(129*s15^2+247*s15*s45+118*s45^2))/
(36*(s12+s15-s34)^3*(s12+s23-s45))+
(-367*s15^3+153*s15*s23^2+1032*s15^2*s45+2121*s15*s45^2+
677*s45^3+9*s34^2*(43*s15+9*s45)+
3*s34*(189*s15^2+573*s15*s45+157*s45^2)+
9*s23*(s34*(22*s15+17*s45)+6*s15*(43*s15+29*s45)))/
(108*(s12+s15-s34)^3)+
(-79/(9*s12^2)+s34^2/(2*s12^2*s15*(s12+s15-s34))+
s34^3/(6*s12^2*s15*(s12+s15-s34)^2)+(s12+2*s34)/
(6*s12^2*s15)+(121*s15+121*s23-47*s34-41*s45)/
(36*s12^2*(s12+s23-s45))+(-99*s15^2-308*s15*s23+58*s23^2+
193*s15*s34+104*s23*s34-125*s34^2)/(12*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s15*(6*(-s15+s34)^3+
s23^2*(29*s15+s34)-7*s23*(3*s15^2-3*s15*s34+s34^2)))/
(6*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(2*(23*s15-5*s34)*(s15-s34)^2-2*s23^2*(58*s15+s34)+
s23*(217*s15^2-146*s15*s34+14*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(65*s15+133*s23-127*s34-43*s45)/(12*s12^2*(s12-s34-s45))-
(s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(4*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(2*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s23*(13*s15+14*s23))/(3*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))+(s15^2*s23*(113*s15+168*s23))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(s15*s23*(9*s15+56*s23))/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15*(s15-s34)^3*s34)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
((s15-s34)^2*s34*(-4*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(s34^2*(10*s23+4*s34-s45))/(12*s12^2*(s12-s34)*
(s12+s15-s34)^2)+(53*(-s15+s23)*s34)/
(36*s12^2*(s12+s15-s34)*s45)+(29*s34^3)/(12*s12^2*(s12-s34)*
(s12+s15-s34)*s45)+(s34*(100*s15^2-111*s15*s23+11*s23^2-
106*s15*s34+53*s23*s34+6*s34^2))/(36*s12^2*(s12+s15-s34)^2*
s45)-(s15*s34*(11*s23^2+47*(s15-s34)^2+
58*s23*(-s15+s34)))/(36*s12^2*(s12+s15-s34)^3*s45)+
(s34*s45)/(s12^2*(-6*s15^2+6*s15*s23))+
(s34^2*s45)/(2*s12^2*s15*(-s15+s23)*(s12+s15-s34))+
(17*s34^3*s45)/(36*s12^2*(s12-s34)*(s12+s15-s34)^3)+
(s34^3*s45)/(2*s12^2*s15*(-s15+s23)*(s12+s15-s34)^2)-
(s34^3*s45)/(36*s12^2*(s12-s34)^2*(s12+s15-s34)^2)+
(2*s34^3*s45)/(9*s12^2*(s12-s34)^3*(s12+s15-s34))+
(s34^4*s45)/(6*s12^2*s15*(-s15+s23)*(s12+s15-s34)^3)-
(35*s45^3)/(6*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(37*s45^4)/(18*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(79*s45^4)/
(36*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(s23^2*(-3*s15+s45))/(3*s12^2*(s12-s45)^2*(s12-s34-s45))+
(37*s45^4*(s15+s45))/(9*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(79*s45^4*(s15+s45))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(37*s45^4*(s15+s45)^2)/(18*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(79*s45^4*(s15+s45)^2)/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
(s15*(s15-s34)^2*s34^2)/(6*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))+(s15*(s15-s34)*s34^2)/(3*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s15*s34^2)/(6*s12^2*(-s15+s23)*(s12+s15-s34)*
(s15-s23+s45))+(2*s34*(-3*s34+s45))/(3*s12^2*(s12-s34)*
(s12+s15-s34))+(-2*s34+s45)/(6*s12^2*(s15-s23))+
(2*s34^2*(-s34+s45))/(3*s12^2*(s12-s34)^2*(s12+s15-s34))+
(11*(s15-s23)^2)/(4*s12^2*s34*(s34+s45))-
(11*s15^3*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)^3*s34*
(s34+s45))+(33*s15^2*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)^2*s34*(s34+s45))-
(33*s15*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)*s34*(s34+s45))-
(11*(2*s15-2*s23+s45))/(4*s12^2*(s34+s45))+
(s34+s45)/(6*s12^2*(s15-s23+s45))+(11*s15^4*s23^2)/
(4*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(11*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^
2)+(33*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*s34*
(-s12+s34+s45)^2)-(11*s15^4*s23^2)/
(4*s12^2*(s12+s15-s34)^3*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45)^2)-(33*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(-s12+s34+s45)^2)+(11*s23^2*(-3*s15+s45))/
(4*s12^2*s34*(-s12+s34+s45)^2)-(11*s23^2*(-3*s15+s45))/
(4*s12^2*(s12-s45)*(-s12+s34+s45)^2)-(11*s23*(-s15+s23))/
(2*s12^2*s34*(-s12+s34+s45))+(11*s15^3*s23*(-2*s15+s23))/
(4*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(33*s15^2*s23*(-2*s15+s23))/(4*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))-(33*s15*s23*(-2*s15+s23))/
(4*s12^2*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(31*s34^3)/(12*s12^2*(s12+s15-s34)*s45*(-s12+s34+s45))+
((s15-s34)^2*s34*(s15+s34+s45))/(6*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(s34*(-3*s15+3*s34+s45))/
(s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s23*(-34*s15+23*s23+43*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45))+(s45^3*(138*s15+151*s45))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(188*s15+263*s23-55*s34+449*s45)/(36*s12^2*(s12+s15-s34))-
(121*s15^2-202*s15*s34+81*s34^2+12*s15*s45+8*s34*s45)/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(325*s45^2*(s23^2+s23*s45+s45^2))/(54*s12^2*(s12+s15-s34)*
(-s12+s45)^3)+(11*(9*s15^2-10*s15*s23+s23^2+9*s15*s45-
3*s23*s45+3*s45^2))/(4*s12^2*(s12+s15-s34)*(s34+s45))-
(s45^3*(171*s15^2+368*s15*s45+197*s45^2))/
(18*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))-
(-306*s15*s23+974*s23^2+3839*s23*s45+4367*s45^2)/
(108*s12^2*(s12+s15-s34)*(s12-s45))+
(2*s34^2+s15*s45-2*s34*(s15+s45))/(2*s12^2*(-s15+s23)*
(s12+s15-s34))-(37*s45^2*(s34+s45)*(-(s15*s34)+s34^2+
s45*(s15+s45)))/(18*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(325*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(54*s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(37*s45*(2*s15^2*s34+2*s34^3+s45^3-s34^2*(4*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(325*(s45^3+s15*s45*(s23+s45))^2)/(54*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(37*(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45)))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)-((s15-s34)*(s15*(s34-s45)+
3*s34*(s34+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-(37*(s15^2+s23^2+s34^2-
2*s34*(s15+s45)-s23*(-s15+s34+s45)))/
(18*s12^2*(s12+s23-s45)^2)+(2*s34^4+s15^3*s45+
6*s15*s34^2*(s15+s45)-2*s15^2*s34*(s15+2*s45)-
2*s34^3*(3*s15+2*s45))/(6*s12^2*(-s15+s23)*(s12+s15-s34)^
3)+(3*s34*(s34+s45)-s15*(s34+2*s45))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(37*s15^3-54*s34^3+s15*s34*(145*s34-52*s45)-43*s34^2*s45-
13*s34*s45^2+105*s45^3+s15^2*(-128*s34+3*s45))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(s15*s34*(4*s34-3*s45)+s15^2*(-2*s34+s45)+
s34^2*(-2*s34+3*s45))/(2*s12^2*(s15-s23)*(s12+s15-s34)^2)-
(649*s23*s45^2+649*s45^3+s23^2*(27*s15+337*s45))/
(27*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(4*s15*s23^2*(27*s15+674*s45)+6*s45^3*(959*s15+874*s45)+
s23*s45^2*(6901*s15+1998*s45))/(108*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(2647*s15^2+498*s23*s34+735*s34^2+
677*s23*s45+870*s34*s45+4730*s45^2+
s15*(-32*s23-2133*s34+4641*s45))/(108*s12^2*
(s12+s15-s34)^2)+(11*(5*s15^4+s45^4+
s15*s45^2*(-2*s23+5*s45)+s15^3*(-6*s23+10*s45)+
s15^2*(s23^2-6*s23*s45+10*s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s34+s45))-
(234*s15^3*s23+2160*s45^4+27*s15*s45^2*(86*s23+187*s45)+
s15^2*(487*s23^2+2208*s23*s45+2904*s45^2))/
(54*s12^2*(s12+s15-s34)^3*(s12-s45))-
(36*s15^3*s23^2+2648*s45^5+2*s15*s45^3*(1998*s23+2903*s45)+
s15^2*s45*(1348*s23^2+4305*s23*s45+3158*s45^2))/
(108*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(1663*s15^3+102*s23*s34^2+48*s34^3+420*s34^2*s45+
677*s34*s45^2+2619*s45^3+s15^2*(-821*s23-1453*s34+
4109*s45)+s15*(942*s23*s34+930*s34^2+1354*s23*s45+
502*s34*s45+6103*s45^2))/(108*s12^2*(s12+s15-s34)^3)+
(549*s15^2*s23+9*s45^2*(258*s23+973*s45)+
s15*(1948*s23^2+8255*s23*s45+9633*s45^2))/
(108*s12^2*(s12+s15-s34)^2*(s12-s45))-
(11*(2*s15*s23^2-s23*(14*s15^2+9*s15*s45+s45^2)+
3*(4*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45))-
(36*s34^4+36*s34^3*(-3*s15+2*s45)+9*s45^3*(38*s15+35*s45)+
s34^2*(108*s15^2+40*s15*s45+157*s45^2)+
2*s34*(-18*s15^3-56*s15^2*s45+53*s15*s45^2+118*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)))*tr5,
-10/9+s23/(6*s12)-(s15*s23^2)/(3*s12*(s12+s15-s34)^2)+
(11*s15^2*(2*s15-3*s23))/((s12+s15-s34)*s34^2)+
(3*s15*(-15*s15+11*s23))/((s12+s15-s34)*s34)+
s23/(12*(s12+s23-s45))+(s23*(-s15+2*s23-s45))/
(6*s12*(s12+s15-s34))-(33*s15*s23^3)/((s12+s15-s34)*s34^2*
(s12-s34-s45))+(-7*s15*s23-2*s23^2+4*s15*s34+2*s23*s34)/
(4*(s12+s15-s34)*(s12-s34-s45))+
(s15*(4*s23^2-s23*(-3*s15+s34)+2*s34*(-2*s15+s34)))/
(2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15^2*(-3*s23^2+2*(s15-s34)*s34+2*s23*(-s15+s34)))/
(2*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s23^3)/(3*(s12-s45)^2*(s12-s34-s45))+
(5*s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))-(5*s15^2*s23^3)/((s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))+(5*s15*s23^3)/
((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(10*s23^2)/((s12-s45)*(s12-s34-s45))-(93*s15^3*s23^2)/
(4*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(73*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*
(s12-s34-s45))-(13*s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15*s34^2)/((s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))-(s15*s34^2*(-2*s15+s34))/
((s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s34^2*(-s15+s34))/((s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+s23^3/(6*s12*s45^2)-
(s15^3*s23^3)/(6*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(2*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(2*s12*(s12+s15-s34)*s45^2)-
s23^3/(6*(s12-s45)*s45^2)+(s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(2*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*s45^2)-
s23^2/(3*s12*s45)-(s15^2*s23^3)/(6*s12*(s12+s15-s34)^3*s45)+
(s15*s23^2*(-s15+s23))/(3*s12*(s12+s15-s34)^2*s45)-
s23^2/(6*(s12+s15-s34)*s45)-(s23^2*(-4*s15+s23))/
(6*s12*(s12+s15-s34)*s45)+(s15*(4*s23^2-s15*s34+2*s23*s34))/
(6*(s12+s15-s34)^2*s45)+
(s15^2*(-3*s23^2-3*s23*s34+(s15-s34)*s34))/
(6*(s12+s15-s34)^3*s45)+s23^3/(3*(s12-s45)^2*s45)-
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*s45)-
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*s45)-
(s15^3*s23^2)/(2*(s12+s15-s34)^3*(s12-s45)*s45)+
(3*s15^2*s23^2)/(2*(s12+s15-s34)^2*(s12-s45)*s45)-
(3*s15*s23^2)/(2*(s12+s15-s34)*(s12-s45)*s45)-
s45^2/(4*(s12-s45)*(s12+s23-s45))+
s45^3/(6*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(12*(s12-s45)^2*(s12+s23-s45))-
s45^3/(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)-(s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))+(s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(s45^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(s45^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
(11*s15^3*(4*s15-6*s23+s45))/((s12+s15-s34)^2*s34^2)+
(11*s15^4*(2*s15-3*s23+s45))/((s12+s15-s34)^3*s34^2)+
s45^2/(3*(s15-s23+s45)^2)+(s34^2*(-s15+s34)*(s15+s45)^2)/
(3*(s12+s15-s34)^3*(s15-s23+s45)^2)-
s45/(3*(s15-s23+s45))+(s34*(5*s15^2-6*s15*s34+s34^2)*
(s15+s45))/(6*(s12+s15-s34)^3*(s15-s23+s45))+
(33*(-s15+s23)*(s15-s23+s45)^2)/(2*(s34+s45)^3)+
(33*(-s15+s23)^3)/(4*s34*(s34+s45)^2)-(33*s15^3*(-s15+s23)^3)/
(4*(s12+s15-s34)^3*s34*(s34+s45)^2)+(99*s15^2*(-s15+s23)^3)/
(4*(s12+s15-s34)^2*s34*(s34+s45)^2)+(99*s15*(-s15+s23)^3)/
(4*s34*(-s12-s15+s34)*(s34+s45)^2)+(37*(-s15+s23))/
(4*(s34+s45))+(11*(-s15+s23)^3)/(s34^2*(s34+s45))-
(11*s15^3*(-s15+s23)^3)/((s12+s15-s34)^3*s34^2*(s34+s45))+
(33*s15^2*(-s15+s23)^3)/((s12+s15-s34)^2*s34^2*(s34+s45))+
(12*(-s15+s23)^2)/(s34*(s34+s45))-(165*s15^3*(-s15+s23)^2)/
(4*(s12+s15-s34)^3*s34*(s34+s45))+(189*s15^2*(-s15+s23)^2)/
(2*(s12+s15-s34)^2*s34*(s34+s45))+(33*s15*(-s15+s23)^3)/
(s34^2*(-s12-s15+s34)*(s34+s45))+(261*s15*(-s15+s23)^2)/
(4*s34*(-s12-s15+s34)*(s34+s45))+(s45*(s34+s45))/
(4*(s12+s15-s34)*(s12+s23-s45))-
(s15^2*s23^2)/((s12+s15-s34)^2*(-s12+s34+s45)^2)-
(33*s23^3)/(4*s34*(-s12+s34+s45)^2)+(33*s15^3*s23^3)/
(4*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(99*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(99*s15*s23^3)/(4*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15*s23*(2*s23+s34))/((s12+s15-s34)*(-s12+s34+s45)^2)-
(3*s23^2+3*s23*s34+s34^2)/(3*(-s12+s34+s45)^2)+
(95*s23^3)/(12*(s12-s45)*(-s12+s34+s45)^2)-
(95*s15^3*s23^3)/(12*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(95*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(95*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(11*s23^3)/(s34^2*(-s12+s34+s45))+(11*s15^3*s23^3)/
((s12+s15-s34)^3*s34^2*(-s12+s34+s45))-
(33*s15^2*s23^3)/((s12+s15-s34)^2*s34^2*(-s12+s34+s45))-
(12*s23^2)/(s34*(-s12+s34+s45))-(99*s15^3*s23^2)/
(4*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(75*s15^2*s23^2)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(3*s15*s23^2)/(4*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(-15*s23+4*s34)/(12*(-s12+s34+s45))-
(s45^2*(s15+s45)^2*(2*s15+3*s45))/(4*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-
(11*(-s15+s23)*(10*s15-10*s23+7*s45))/(4*(s34+s45)^2)-
(11*s15^3*(15*s15-18*s23+8*s45))/(2*(s12+s15-s34)^3*s34)+
(3*s15^2*(85*s15-88*s23+22*s45))/(2*(s12+s15-s34)^2*s34)+
(23*s23+29*s45)/(12*s12-12*s45)-(77*s15+s23+s34+70*s45)/
(6*(s12+s15-s34))+(s15*(-7*s15*s34+3*s34^2+s15*s45-
5*s34*s45))/(6*(s12+s15-s34)^2*(s15-s23+s45))+
(s23^2-3*s34*s45)/(6*(s12+s23-s45)^2)+
(2*s15*s34+s15*s45-3*s34*s45)/(6*(s12+s15-s34)*
(s15-s23+s45))+(s45*(2*s15*s34-s15*s45+3*s34*s45))/
(3*(s12+s15-s34)*(s15-s23+s45)^2)+
(581*s15*(-s15+s23)-467*s15*s45-114*s45^2)/
(4*(-s12-s15+s34)*(s34+s45))+s23^2/(2*s12*s45-2*s45^2)-
(31*(s15*s23+s15*s45+s45^2)^3)/(18*(s12+s15-s34)^3*
(s12-s45)^3)+(33*(s15*(s15-s23)+2*s15*s45+s45^2)^3)/
(2*(s12+s15-s34)^3*(s34+s45)^3)+
(s45^2*(3*s15^2+8*s15*s45+5*s45^2))/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(32*s23^2+35*s45^2)/
(12*(s12-s45)^2)-(35*s15*s23+35*s15*s45+73*s45^2)/
(4*(s12+s15-s34)*(s12-s45))+
(-2*s15*(701*s15^2-767*s15*s23+66*s23^2)+
s15*(-2202*s15+877*s23)*s45-1545*s15*s45^2-400*s45^3)/
(4*(s12+s15-s34)^2*(s34+s45))+(31*(s23^3+s45^3))/
(18*(s12-s45)^3)+(11*(56*s15*(-s15+s23)^2-
98*s15*(-s15+s23)*s45+64*s15*s45^2+13*s45^3))/
(4*(-s12-s15+s34)*(s34+s45)^2)-
(139*s15*s23^2+139*s15*s23*s45+139*s15*s45^2+156*s45^3)/
(12*(s12+s15-s34)*(s12-s45)^2)+
(s15*s23*(166*s15+351*s23)+s15*(157*s15+469*s23)*s45+
494*s15*s45^2+417*s45^3)/(12*(s12+s15-s34)^2*(s12-s45))-
(31*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(6*(s12+s15-s34)*(s12-s45)^3)-
(33*(-3*s15*(-s15+s23)^3+10*s15*(-s15+s23)^2*s45-
12*s15*(-s15+s23)*s45^2+6*s15*s45^3+s45^4))/
(2*(-s12-s15+s34)*(s34+s45)^3)+
(11*(6*s15^2*(13*s15^2-15*s15*s23+2*s23^2)-
2*s15^2*(-91*s15+51*s23)*s45+3*s15*(71*s15-13*s23)*s45^2+
123*s15*s45^3+28*s45^4))/(4*(s12+s15-s34)^3*(s34+s45))+
(11*(82*s15^2*(-s15+s23)^2+s15*(226*s15^2-253*s15*s23+27*s23^2)*
s45-4*s15*(-69*s15+29*s23)*s45^2+157*s15*s45^3+34*s45^4))/
(4*(s12+s15-s34)^2*(s34+s45)^2)+
(182*s15^2*s23^2+2*s15*s23*(139*s15+67*s23)*s45+
s15*(173*s15+335*s23)*s45^2+380*s15*s45^3+207*s45^4)/
(12*(s12+s15-s34)^2*(s12-s45)^2)-
(3*s15^2*s23*(28*s15+117*s23)+s15^2*(81*s15+301*s23)*s45+
s15*(309*s15+485*s23)*s45^2+455*s15*s45^3+227*s45^4)/
(12*(s12+s15-s34)^3*(s12-s45))+
(31*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(6*(s12+s15-s34)^2*(s12-s45)^3)-
(33*(-3*s15^2*(-s15+s23)^3+14*s15^2*(-s15+s23)^2*s45+
s15*(26*s15^2-29*s15*s23+3*s23^2)*s45^2+2*s15*(12*s15-5*s23)*
s45^3+11*s15*s45^4+2*s45^5))/(2*(s12+s15-s34)^2*
(s34+s45)^3)-(33*(12*s15^3*(-s15+s23)^2+
9*s15^2*(5*s15^2-6*s15*s23+s23^2)*s45+16*s15^2*(5*s15-3*s23)*
s45^2-15*s15*(-5*s15+s23)*s45^3+36*s15*s45^4+7*s45^5))/
(4*(s12+s15-s34)^3*(s34+s45)^2)-
(75*s15^3*s23^2+s15^2*s23*(139*s15+134*s23)*s45+
s15^2*(69*s15+335*s23)*s45^2+28*s15*(8*s15+7*s23)*s45^3+
241*s15*s45^4+86*s45^5)/(12*(s12+s15-s34)^3*(s12-s45)^2)-
(s45*(3*s34^2+s45^2-3*s34*(s15+s45)))/(6*(s12+s15-s34)*
(s12+s23-s45)^2)+(s45^2*(3*s34^2+s34*s45+
2*s45*(s15+s45)))/(6*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(s45^3*(s34^2+s34*(s15+s45)+(s15+s45)^2))/
(6*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(688*s15^2-4*s23^2-35*s15*s34-2*s34^2+1312*s15*s45-
9*s34*s45+629*s45^2+2*s23*(-6*s15+s34+s45))/
(12*(s12+s15-s34)^2)+(s34*(s15+s45)*(-2*s15*s45+
s34*(s15+3*s45)))/(3*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(-3*s34*s45*(-4*s15+s45)-6*s34^2*(-2*s15+3*s45)+
s45^2*(3*s15+5*s45))/(12*(s12+s15-s34)^2*(s12+s23-s45))-
(12*s34^3*(-s15+s45)+s34*s45^2*(6*s15+7*s45)+
6*s34^2*(2*s15^2-2*s15*s45+s45^2)+
2*s45^2*(3*s15^2+7*s15*s45+4*s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45))-(1898*s15^3+3*s15*s23*(9*s15-47*s45)+
s34^2*(66*s15-18*s45)+5589*s15^2*s45+5526*s15*s45^2+
1772*s45^3+6*s23*s34*(-9*s15+s45)-
3*s34*(31*s15^2-6*s15*s45+15*s45^2))/(36*(s12+s15-s34)^3)+
(37/(3*s12^2)+(11*(-s15^2+s23^2))/(s12^2*s34^2)+
(11*s15^5)/(s12^2*(s12+s15-s34)^3*s34^2)-
(33*s15^4)/(s12^2*(s12+s15-s34)^2*s34^2)+
(33*s15^3)/(s12^2*(s12+s15-s34)*s34^2)+(22*s15+s23)/
(s12^2*s34)-(55*s15^4)/(s12^2*(s12+s15-s34)^3*s34)+
(132*s15^3)/(s12^2*(s12+s15-s34)^2*s34)-
(99*s15^2)/(s12^2*(s12+s15-s34)*s34)+
(-333*s15+111*s23+23*s34-234*s45)/(2*s12^2*(s12+s15-s34))+
(66*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))-
(3*s15*s23*(31*s15+44*s23))/(2*s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))+(60*s15^2+34*s15*s23+17*s23^2-
84*s15*s34-13*s23*s34+24*s34^2)/(12*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s15*(17*s15*s23^2+12*(s15-s34)^3+
14*s23*(3*s15^2-3*s15*s34+s34^2)))/
(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(-34*s15*s23^2+4*(s15-s34)^2*(-11*s15+2*s34)-
5*s23*(16*s15^2-11*s15*s34+2*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s34-s45))-
(7*s15+s23-5*s34-2*s45)/(3*s12^2*(s12-s34-s45))-
(5*s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(20*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(10*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(23*s15^3*s23*(4*s15+5*s23))/(6*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s23*(547*s15+690*s23))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s23*(179*s15+230*s23))/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+((s15-s34)^2*(4*s15-s34)*s34)/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s15*s34*(-s15+s34)^3)/(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))-(3*s34*(2*s15^2-3*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))+
((s15-s23)*s34)/(6*s12^2*(s12+s15-s34)*s45)-
((-2*s15+s23)*s34*(-s15+s23+s34))/(6*s12^2*(s12+s15-s34)^2*
s45)+(s15*s34*(-s15+s23+s34)^2)/(6*s12^2*(s12+s15-s34)^3*
s45)+s45^4/(6*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+s45^4/(12*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(s45^4*(s15+s45))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(s45^4*(s15+s45)^2)/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(s45^4*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+((s15-s34)^3*s34*(s15+s45))/
(3*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(-3*s15+s34)/(6*s12^2*(s15-s23+s45))-
((s15-s34)^2*(-3*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))-((-3*s15+s34)*(-s15+s34)^3)/
(6*s12^2*(s12+s15-s34)^3*(s15-s23+s45))-
(3*s15^2-4*s15*s34+s34^2)/(2*s12^2*(s12+s15-s34)*
(s15-s23+s45))+(33*(s12-3*s15)*(s15-s23)^2)/
(4*s12^2*s34*(s34+s45)^2)+(33*s15^4*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)-
(33*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)+(99*s15^2*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)*s34*(s34+s45)^2)+
(11*(s12-3*s15)*(s15-s23)^2)/(s12^2*s34^2*(s34+s45))+
(11*s15^4*(s15-s23)^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(s34+s45))-(44*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(s34+s45))+(66*s15^2*(s15-s23)^2)/
(s12^2*(s12+s15-s34)*s34^2*(s34+s45))+
((-s15+s23)*(24*s12-125*s15+22*s23))/(2*s12^2*s34*
(s34+s45))-(11*s15^3*(9*s15^2-13*s15*s23+4*s23^2))/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(3*s15^2*(107*s15^2-151*s15*s23+44*s23^2))/
(2*s12^2*(s12+s15-s34)^2*s34*(s34+s45))-
(3*s15*(123*s15^2-167*s15*s23+44*s23^2))/
(2*s12^2*(s12+s15-s34)*s34*(s34+s45))+
(37*s12-489*s15+202*s23-272*s45)/(4*s12^2*(s34+s45))-
(33*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)+(33*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)-(99*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)-
(s15^2*s23^2*(-2*s15+s34))/(3*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(2*s15*s23*((s15-s34)^2+
s23*(-3*s15+s34)))/(3*s12^2*(s12+s15-s34)^2*
(-s12+s34+s45)^2)-(s34*(s23+s34)^2+s15^2*(6*s23+s34)-
2*s15*(3*s23^2+4*s23*s34+s34^2))/(3*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(95*s15^4*s23^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(-s12+s34+s45)^2)-
(95*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*(s12-s45)*
(-s12+s34+s45)^2)+(95*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*
(s12-s45)*(-s12+s34+s45)^2)-(33*s23^2*(-3*s15+s45))/
(4*s12^2*s34*(-s12+s34+s45)^2)+(95*s23^2*(-3*s15+s45))/
(12*s12^2*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^4*s23^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))+(44*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))+(11*s15^3*s23*(3*s15+4*s23))/
(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))-
(s15^2*s23*(97*s15+132*s23))/(2*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))-(11*s23^2*(-3*s15+s45))/
(s12^2*s34^2*(-s12+s34+s45))+(5*s23^2*(-3*s15+s45))/
(3*s12^2*(s12-s45)^2*(-s12+s34+s45))-(s15+s23+s34+s45)/
(12*s12^2*(s12+s23-s45))+(s34*(-3*s15+3*s34+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45))-
(s23*(58*s15+55*s23+4*s45))/(4*s12^2*s34*(-s12+s34+s45))-
(s45^3*(3*s15+5*s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+((s15-s34)*(s15*(s34-s45)+2*s34*s45))/
(s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((s15-s34)^2*(3*s15*s34-s15*s45+4*s34*s45))/
(3*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(s15*(s34-2*s45)+(s12+3*s34)*s45)/
(3*s12^2*(s15-s23+s45)^2)+(33*(s15+s45)^2*
(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(2*s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(31*s45^2*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^3)+(s45^3*(3*s15^2+8*s15*s45+5*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(522*s15*s23+485*s23^2+305*s23*s45+359*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12-s45))+
(2478*s15^2-1842*s15*s23+143*s23^2+3006*s15*s45-686*s23*s45+
1200*s45^2)/(4*s12^2*(s12+s15-s34)*(s34+s45))+
(s45^2*(s34+s45)*(-(s15*s34)+s34^2+s45*(s15+s45)))/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(11*(53*s15^2+9*s23^2+s12*(-10*s15+10*s23-7*s45)+
79*s15*s45+35*s45^2-31*s23*(2*s15+s45)))/
(4*s12^2*(s34+s45)^2)-(31*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(s45*(2*s15^2*s34+2*s34^3+s45^3-s34^2*(4*s15+s45)))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(31*(s45^3+s15*s45*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(s23*(174*s15+5*(27*s23+s45)))/
(12*s12^2*(s12-s45)*(-s12+s34+s45))+
((-s15+s34)*(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45)))/
(6*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(s15^2+s23^2+s34^2-2*s34*(s15+s45)-s23*(-s15+s34+s45))/
(6*s12^2*(s12+s23-s45)^2)-(2*s23^2-s15*(4*s23+s34)+
2*s23*(2*s34+s45)+s34*(2*s34+s45))/
(3*s12^2*(-s12+s34+s45)^2)+(s15^2-34*s15*s34+
s34*(33*s34+8*s45))/(12*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(58*s23*s45^2+58*s45^3+
s23^2*(-45*s15+49*s45))/(9*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(6*s45^3*(83*s15+92*s45)+
4*s15*s23^2*(-45*s15+98*s45)+s23*s45^2*(631*s15+258*s45))/
(36*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(11834*s15^2+39*s23*s34-27*s34^2-1772*s23*s45-1998*s34*s45+
5869*s45^2+s15*(-5851*s23-1908*s34+17694*s45))/
(36*s12^2*(s12+s15-s34)^2)+(-6596*s15^3-6*s23*s34^2-
18*s34^3+s15^2*(3853*s23+1799*s34-15184*s45)-45*s34^2*s45+
1772*s34*s45^2-2091*s45^3+s15*(-78*s23*s34+63*s34^2+
3544*s23*s45+3778*s34*s45-10517*s45^2))/
(36*s12^2*(s12+s15-s34)^3)+
(33*(-3*(s15+s45)^3-s23^2*(3*s15+s45)+
s12*(s15-s23+s45)^2+s23*(6*s15^2+10*s15*s45+3*s45^2)))/
(2*s12^2*(s34+s45)^3)-(s15^3-20*s15^2*s34+
s15*s34*(37*s34+5*s45)-s34*(18*s34^2+7*s34*s45+4*s45^2))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(-60*s15^3*s23^2+320*s45^5+2*s15*s45^3*(258*s23+293*s45)+
7*s15^2*s45*(28*s23^2+57*s23*s45+38*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(1526*s15^3+143*s15*s23^2+2872*s15^2*s45+2340*s15*s45^2+
695*s45^3-2*s23*(651*s15^2+540*s15*s45+77*s45^2))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45))-
(33*(14*s15^5+9*s45^5+2*s15*s45^3*(-7*s23+23*s45)+
s15^4*(-20*s23+55*s45)+2*s15^3*(3*s23^2-24*s23*s45+
50*s45^2)+s15^2*s45*(5*s23^2-44*s23*s45+95*s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(11*(111*s15^4+49*s45^4+14*s15*s45^2*(-4*s23+15*s45)+
s15^3*(-102*s23+284*s45)+s15^2*(13*s23^2-134*s23*s45+
351*s45^2)))/(4*s12^2*(s12+s15-s34)^3*(s34+s45))+
(552*s15^3*s23+939*s45^4+6*s15*s45^2*(227*s23+187*s45)+
s15^2*(485*s23^2-114*s23*s45+435*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45))+
(11*(136*s15^4+s45^3*(-21*s23+88*s45)+
s15^3*(-190*s23+424*s45)+2*s15*s45*(15*s23^2-98*s23*s45+
182*s45^2)+s15^2*(54*s23^2-341*s23*s45+576*s45^2)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)^2)-
(1089*s15^2*s23+3*s45^2*(227*s23+406*s45)+
s15*(970*s23^2+191*s23*s45+750*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12-s45))-
(33*(s15+s45)*(4*(s15+s45)^4+2*s15*s23^2*(2*s15+s45)-
s23*(8*s15^3+18*s15^2*s45+11*s15*s45^2+s45^3)))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)^3)-
(33*(6*(s15+s45)^4+s23^2*(6*s15^2+6*s15*s45+s45^2)-
2*s23*(6*s15^3+15*s15^2*s45+11*s15*s45^2+2*s45^3)))/
(2*s12^2*(-s12-s15+s34)*(s34+s45)^3)+
(12*s34^4+6*s34^3*(-6*s15+s45)+3*s45^3*(2*s15+3*s45)+
s34^2*(36*s15^2-8*s15*s45+7*s45^2)+
2*s34*(-6*s15^3+s15^2*s45-s15*s45^2+4*s45^3))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))+
(11*(3*s23^2*(18*s15+5*s45)-2*s23*(105*s15^2+125*s15*s45+
32*s45^2)+6*(26*s15^3+60*s15^2*s45+54*s15*s45^2+
17*s45^3)))/(4*s12^2*(-s12-s15+s34)*(s34+s45)^2))*tr5,
5/9-(5*s15*s23)/(8*s12*(s12+s15-s34))+(33*s15*(-s15+s23)^2)/
(2*s34^2*(-s12-s15+s34))+(57*s15*(-s15+s23))/
(2*s34*(-s12-s15+s34))+(33*s15^2*(-s15+s23)*
(-2*s15+2*s23-s45))/(2*(s12+s15-s34)^2*s34^2)+
(s15^2*(56*s15*s23+75*s23^2-48*s15*s34-60*s23*s34+66*s34^2))/
(24*(s12+s15-s34)^3*(s12-s34-s45))-
(s15*(161*s15*s23+81*s23^2-116*s15*s34-41*s23*s34+88*s34^2))/
(24*(s12+s15-s34)^2*(s12-s34-s45))+
(2*s23^2-4*s23*(-9*s15+s34)+s34*(-37*s15+15*s34))/
(8*(s12+s15-s34)*(s12-s34-s45))+
(11*s23^3)/(12*(s12-s45)^2*(s12-s34-s45))-
(11*s15^3*s23^3)/(12*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(11*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(11*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(21*s23^2)/(4*(s12-s45)*(s12-s34-s45))+
(s15^2*s23^2*(72*s15+5*s23))/(8*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))-(s15*s23^2*(51*s15+5*s23))/
(4*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s23^2*(-12*s15+5*s23))/(8*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15*s34^3)/(2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15^2*s34^3*(-s15+s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))-
s34^2/((s12+s23-s45)*(s12-s34-s45))+
(s15^2*(8*s15-13*s34)*s34^2)/(4*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))-(s34^2*(-4*s15+s34))/((s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+(s15*s34^2*(-20*s15+17*s34))/
(4*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(5*s15^2*s23^3)/(8*s12*(s12+s15-s34)^3*s45)+
(5*s15*s23^3)/(4*s12*(s12+s15-s34)^2*s45)-
(5*s23^3)/(8*s12*(s12+s15-s34)*s45)-
(s15*(2*s23^2+s15*s34-2*s23*s34))/(4*(s12+s15-s34)^2*s45)+
(s15^2*(s23^2+(s15-s34)*s34))/(4*(s12+s15-s34)^3*s45)+
(s23^2-2*s23*s34+2*s34*(-s15+s34))/(4*(s12+s15-s34)*s45)+
(s15^2*s23^2*(2*s15+5*s23))/(8*(s12+s15-s34)^3*(s12-s45)*s45)-
(s15*s23^2*(3*s15+5*s23))/(4*(s12+s15-s34)^2*(s12-s45)*s45)+
(s23^2*(6*s15+5*s23))/(8*(s12+s15-s34)*(s12-s45)*s45)+
((s15+s23-s34)*s34)/(2*(s12+s23-s45)*s45)-
(s34*(-s15+s34)^2)/(2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(3*s45^2)/(4*(s12-s45)*(s12+s23-s45))-
(37*s34^3*s45^3)/(36*(s12+s15-s34)^3*(s12+s23-s45)^3)+
(5*s45^3)/(12*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^3)/(12*(s12-s45)^2*(s12+s23-s45))-
(5*s45^2*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(5*s45^3*(s15+s45))/(4*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(7*s45^3*(s15+s45))/
(4*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(11*s45^2*(s15+s45)^2)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(5*s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)+(7*s45^3*(s15+s45)^2)/
(4*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(s45^2*(s15+s45)^3)/((s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))-(5*s45^3*(s15+s45)^3)/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)-(7*s45^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))-
s45^2/(6*(s15-s23+s45)^2)-(s34^2*(-s15+s34-s45)*
(s15+s45)^2)/(6*(s12+s15-s34)^3*(s15-s23+s45)^2)+
s45/(6*(s15-s23+s45))+(-3*s23-6*s34+s45)/
(12*(s12+s23-s45))-(37*s34^2*s45^2*(s15-s34+s45))/
(12*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(11*s15^4*s23^3)/(4*s12*(s12+s15-s34)^3*(s34+s45)^3)-
(11*s15^3*s23^2*(s15+2*s23))/(2*s12*(s12+s15-s34)^2*
(s34+s45)^3)+(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(4*s12*(s12+s15-s34)*(s34+s45)^3)+(11*s15^4*s23^3)/
(2*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^3)-
(11*s15^3*s23^2*(s15+2*s23))/((s12+s15-s34)^2*(s12-s34-s45)*
(s34+s45)^3)+(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/
(2*(s12+s15-s34)*(s12-s34-s45)*(s34+s45)^3)-
(33*(-s15+s23)*(s15-s23+s45)^2)/(4*(s34+s45)^3)+
(11*s15^3*s23^2)/(2*s12*(s12+s15-s34)^2*(s34+s45)^2)-
(11*s15^2*s23*(s15+3*s23))/(2*s12*(s12+s15-s34)*(s34+s45)^2)-
(33*(-s15+s23)^3)/(8*s34*(s34+s45)^2)+(33*s15^3*(-s15+s23)^3)/
(8*(s12+s15-s34)^3*s34*(s34+s45)^2)-(99*s15^2*(-s15+s23)^3)/
(8*(s12+s15-s34)^2*s34*(s34+s45)^2)-(99*s15*(-s15+s23)^3)/
(8*s34*(-s12-s15+s34)*(s34+s45)^2)+(33*s15^3*s23^3)/
(8*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)-
(11*s15^2*s23^2*(8*s15+9*s23))/(8*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)+
(11*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(8*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)-(37*(-s15+s23))/
(8*(s34+s45))+(5*s15^2*s23^3)/(8*s12*(s12+s15-s34)^3*
(s34+s45))-(5*s15*s23^2*(s15+s23))/(4*s12*(s12+s15-s34)^2*
(s34+s45))+(s23*(27*s15^2+20*s15*s23+5*s23^2))/
(8*s12*(s12+s15-s34)*(s34+s45))-(11*(-s15+s23)^3)/
(2*s34^2*(s34+s45))+(11*s15^3*(-s15+s23)^3)/
(2*(s12+s15-s34)^3*s34^2*(s34+s45))-(33*s15^2*(-s15+s23)^3)/
(2*(s12+s15-s34)^2*s34^2*(s34+s45))-(6*(-s15+s23)^2)/
(s34*(s34+s45))-(11*s15^2*(-s15+s23)^2*(-17*s15+2*s23))/
(8*(s12+s15-s34)^3*s34*(s34+s45))+
(s15*(-s15+s23)^2*(-211*s15+22*s23))/(4*(s12+s15-s34)^2*s34*
(s34+s45))-(33*s15*(-s15+s23)^3)/(2*s34^2*(-s12-s15+s34)*
(s34+s45))+((-s15+s23)^2*(-283*s15+22*s23))/
(8*s34*(-s12-s15+s34)*(s34+s45))-(5*s23*(s15+2*s23-s45))/
(8*s12*(s34+s45))+(s15^2*s23^2*(33*s15+17*s23))/
(8*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45))-
(s15*s23*(11*s15^2+104*s15*s23+34*s23^2))/(8*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))+
(s23*(21*s15^2+109*s15*s23+17*s23^2))/(8*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))-(s23*(43*s15+82*s23-65*s45))/
(8*(s12-s34-s45)*(s34+s45))+(11*s23^3)/
(4*s34*(-s12+s34+s45)^2)-(11*s15^3*s23^3)/
(4*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(33*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(33*s15*s23^3)/(4*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)-
(s15*(33*s15*s23+29*s23^2+34*s23*s34-7*s34^2))/
(12*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^2*(2*s23^2+5*s23*s34-6*s34^2))/(6*(s12+s15-s34)^2*
(-s12+s34+s45)^2)+(s15^3*(7*s23^2-6*s23*s34+6*s34^2))/
(12*(s12+s15-s34)^3*(-s12+s34+s45)^2)+
(36*s23^2+60*s23*s34-31*s34^2+66*s23*(s15-s45))/
(24*(-s12+s34+s45)^2)-(19*s23^3)/(6*(s12-s45)*
(-s12+s34+s45)^2)+(19*s15^3*s23^3)/(6*(s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(19*s15^2*s23^3)/
(2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(19*s15*s23^3)/(2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(s15^3*s34^3)/(2*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15^2*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*s34^3)/(2*(s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*s15^4*s23^3)/(8*(s12+s15-s34)^3*
(s34+s45)^2*(-s12+s34+s45)^2)+(11*s15^3*s23^2*(s15+2*s23))/
(4*(s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(8*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)-(11*s15^3*s23^3)/
(8*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)+
(11*s15^2*s23^2*(4*s15+3*s23))/(8*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)-(33*s15*s23*(s15^2+4*s15*s23+s23^2))/
(8*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)+
(69*s23-26*s34)/(24*(-s12+s34+s45))+
(11*s15^2*s23^2*(3*s15+s23))/(4*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(11*s15*s23^2*(3*s15+s23))/
(2*(s12+s15-s34)^2*s34*(-s12+s34+s45))-
(11*s23^2*(3*s15+s23))/(4*s34*(-s12-s15+s34)*
(-s12+s34+s45))+(s15*s34^3*(-2*s15+s34))/
(2*(s12+s15-s34)^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(11*(-s15+s23)*(10*s15-10*s23+7*s45))/(8*(s34+s45)^2)+
(31*s23+21*s45)/(12*s12-12*s45)+(118*s15-8*s34+69*s45)/
(24*(s12+s15-s34))-(3*s15*(241*s15^2-307*s15*s23+44*s23^2+
104*s15*s45-44*s23*s45))/(8*(s12+s15-s34)^2*s34)-
(37*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(36*(s12+s23-s45)^3)+(-820*s15^2+75*s15*s23+100*s15*s34+
4*s34^2-1605*s15*s45+47*s34*s45-831*s45^2)/
(24*(s12+s15-s34)^2)-s23^2/(4*s12*s45-4*s45^2)-
(s34*(s15+s45)*(5*s15^2-6*s15*s34+s34^2+4*s15*s45-s45^2))/
(12*(s12+s15-s34)^3*(s15-s23+s45))+
(5*(s15*s23+s15*s45+s45^2)^3)/(9*(s12+s15-s34)^3*
(s12-s45)^3)-(11*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/
(4*s12*(s34+s45)^2)-(s45*(s15^2+6*s15*s34-44*s34^2+
2*s15*s45+41*s34*s45+6*s45^2))/(12*(s12+s15-s34)*
(s12+s23-s45)^2)-(11*s23*(6*s15^2+20*s15*s23+4*s23^2-
7*s15*s45-12*s23*s45+8*s45^2))/(8*(s12-s34-s45)*
(s34+s45)^2)-(2*s23^2+9*s45^2)/(12*(s12-s45)^2)+
(-22*s15*s23-22*s15*s45+41*s45^2)/(8*(s12+s15-s34)*
(s12-s45))+(s15*(673*s15-813*s23)+537*s15*s45+114*s45^2)/
(8*(-s12-s15+s34)*(s34+s45))-(5*(s23^3+s45^3))/
(9*(s12-s45)^3)-(11*(2*s15*(31*s15^2-63*s15*s23+47*s23^2)+
s15*(114*s15-137*s23)*s45+74*s15*s45^2+13*s45^3))/
(8*(-s12-s15+s34)*(s34+s45)^2)+
(17*s15*s23^2+17*s15*s23*s45+17*s15*s45^2+49*s45^3)/
(12*(s12+s15-s34)*(s12-s45)^2)-
(s15*s23*(16*s15+339*s23)+s15*(-38*s15+427*s23)*s45+
272*s15*s45^2+362*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(s15*(1769*s15^2-2224*s15*s23+264*s23^2)+
2*s15*(1503*s15-745*s23)*s45+2206*s15*s45^2+580*s45^3)/
(8*(s12+s15-s34)^2*(s34+s45))+
(5*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)+
(33*(s15*(3*s15^3-10*s15^2*s23+3*s15*s23^2-6*s23^3)+
s15*(11*s15^2-22*s15*s23+17*s23^2)*s45+s15*(14*s15-17*s23)*
s45^2+7*s15*s45^3+s45^4))/(4*(-s12-s15+s34)*
(s34+s45)^3)-(11*(2*s15^2*(47*s15^2-100*s15*s23+64*s23^2)+
s15*(287*s15^2-366*s15*s23+54*s23^2)*s45+
14*s15*(27*s15-14*s23)*s45^2+226*s15*s45^3+50*s45^4))/
(8*(s12+s15-s34)^2*(s34+s45)^2)-
(11*(s15^2*(103*s15^2-135*s15*s23+24*s23^2)-
3*s15^2*(-91*s15+60*s23)*s45+(356*s15^2-78*s15*s23)*s45^2+
226*s15*s45^3+56*s45^4))/(8*(s12+s15-s34)^3*(s34+s45))-
(28*s15^2*s23^2+s15*s23*(36*s15+53*s23)*s45+
s15*(7*s15+90*s23)*s45^2+78*s15*s45^3+71*s45^4)/
(12*(s12+s15-s34)^2*(s12-s45)^2)+
(s15^2*s23*(20*s15+339*s23)+s15^2*(-14*s15+269*s23)*s45+
s15*(117*s15+445*s23)*s45^2+328*s15*s45^3+197*s45^4)/
(24*(s12+s15-s34)^3*(s12-s45))-
(5*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(3*(s12+s15-s34)^2*(s12-s45)^3)+
(33*(s15^2*(3*s15^3-9*s15^2*s23+7*s15*s23^2-6*s23^3)+
2*s15^2*(8*s15^2-17*s15*s23+11*s23^2)*s45+
3*s15*(11*s15^2-14*s15*s23+2*s23^2)*s45^2+
s15*(33*s15-17*s23)*s45^3+16*s15*s45^4+3*s45^5))/
(4*(s12+s15-s34)^2*(s34+s45)^3)+
(33*(2*s15^3*(7*s15^2-15*s15*s23+9*s23^2)+
3*s15^2*(20*s15^2-27*s15*s23+6*s23^2)*s45+
12*s15^2*(10*s15-7*s23)*s45^2-5*s15*(-25*s15+6*s23)*s45^3+
66*s15*s45^4+14*s45^5))/(8*(s12+s15-s34)^3*(s34+s45)^2)+
(13*s15^3*s23^2+s15^2*s23*(19*s15+53*s23)*s45+
s15^2*(-s15+92*s23)*s45^2+s15*(29*s15+73*s23)*s45^3+
61*s15*s45^4+31*s45^5)/(12*(s12+s15-s34)^3*(s12-s45)^2)-
(33*(s15^3*(s15^3-3*s15^2*s23+3*s15*s23^2-2*s23^3)+
s15^3*(7*s15^2-15*s15*s23+9*s23^2)*s45+
s15^2*(20*s15^2-27*s15*s23+6*s23^2)*s45^2+
3*s15^2*(10*s15-7*s23)*s45^3+s15*(25*s15-6*s23)*s45^4+
11*s15*s45^5+2*s45^6))/(4*(s12+s15-s34)^3*(s34+s45)^3)-
(11*s15^3*(3*s15^2+3*s23^2+3*s15*s45+s45^2-
3*s23*(2*s15+s45)))/(2*(s12+s15-s34)^3*s34^2)+
(15*s23^2+s23*s45+s45*(s15+7*s34+s45))/
(12*(s12+s23-s45)^2)+(s34*(s15+s45)*(2*s45*(s15+s45)-
s34*(s15+3*s45)))/(6*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*(-2*s15+3*s45)-s45*(s15+3*s45))/(12*(s12+s15-s34)*
(s15-s23+s45))+(s45*(s45*(s15+s45)-s34*(2*s15+3*s45)))/
(6*(s12+s15-s34)*(s15-s23+s45)^2)-
(37*s34*s45*(s34^2+(s15+s45)^2-s34*(2*s15+3*s45)))/
(12*(s12+s15-s34)*(s12+s23-s45)^3)+
(11*s15^2*(45*s15^2+12*s23^2+41*s15*s45+12*s45^2-
3*s23*(21*s15+8*s45)))/(8*(s12+s15-s34)^3*s34)-
(-6*s34^2+13*s34*s45+s45*(s15+12*s45))/(12*(s12+s15-s34)*
(s12+s23-s45))+(-3*s15*s34^2-s15^2*s45+s45^3+
s34*(7*s15^2+6*s15*s45-3*s45^2))/(12*(s12+s15-s34)^2*
(s15-s23+s45))+(11*s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3+s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(4*s12*(s34+s45)^3)+(11*s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3+s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(2*(s12-s34-s45)*(s34+s45)^3)-
(11*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(8*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s23*(s23^2-4*s23*(-2*s15+s45)+3*(s15^2-s15*s45+s45^2)))/
(8*(s34+s45)*(-s12+s34+s45)^2)-
(6*s34^4*(-s15+s45)+5*s34*s45^3*(s15+s45)+
5*s45^3*(s15+s45)^2+s34^2*s45^2*(37*s15+6*s45)+
6*s34^3*(s15^2-s15*s45+s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34^2*(37*s15-22*s45)*s45-
6*s34^3*(-s15+s45)+10*s45^3*(s15+s45)+
s34*s45*(-37*s15^2-39*s15*s45+3*s45^2))/(12*(s12+s15-s34)^2*
(s12+s23-s45)^2)+(s34^3*(-33*s15+9*s45)+
s34*s45*(-37*s15^2-15*s15*s45+3*s45^2)+
3*s34^2*(8*s15^2-8*s15*s45+3*s45^2)-
s45^2*(12*s15^2+17*s15*s45+5*s45^2))/(12*(s12+s15-s34)^3*
(s12+s23-s45))+(6*s34^3+6*s34^2*(-5*s15+s45)+
s34*s45*(-7*s15+6*s45)+s45*(-s15^2+21*s15*s45+15*s45^2))/
(12*(s12+s15-s34)^2*(s12+s23-s45))+
(s15^2*(2459*s15-189*s23)+s34^2*(111*s15-69*s45)+
3*s15*(2611*s15-57*s23)*s45+8517*s15*s45^2+3019*s45^3-
3*s34*(s15*(106*s15+69*s23)-19*s15*s45+19*s45^2))/
(72*(s12+s15-s34)^3)+(-14/(3*s12^2)+(11*s15*(s15-s23))/
(s12^2*s34^2)+(-17*s15+(11*s23)/2)/(s12^2*s34)+
(33*s15*s23*(2*s15+s23))/(4*s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))-(204*s15^2+80*s15*s23+19*s23^2-
298*s15*s34-23*s23*s34+90*s34^2)/(24*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(s15*(-19*s15*s23^2+2*(s15-s34)^2*
(-21*s15+23*s34)+s23*(30*s15^2+30*s15*s34-52*s34^2)))/
(24*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(148*s15^3+(29*s23-28*s34)*s34^2-s15^2*(5*s23+332*s34)+
s15*(38*s23^2-53*s23*s34+212*s34^2))/
(24*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(98*s15+35*s23-49*s34-34*s45)/(24*s12^2*(s12-s34-s45))+
(11*s15^4*s23^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(11*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))-(s15^3*s23*(140*s15+211*s23))/
(24*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))+
(s15^2*s23*(392*s15+633*s23))/(24*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(s15*s23*(112*s15+211*s23))/
(8*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
((s15-s34)^2*s34^2*(-4*s15+s34))/(2*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(s12-s34-s45))+(s15*s34^2*(-s15+s34)^3)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(3*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*(2*s15-3*s34)*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(-8*s15^3+21*s15^2*s34-16*s15*s34^2+3*s34^3))/
(4*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(9*s15^2*s34-(63*s15*s34^2)/4+6*s34^3)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+((5*s15+s23-4*s34)*s34)/
(4*s12^2*(s12+s15-s34)*s45)+(s15*(s15-s34)*(s15+s23-s34)*
s34)/(4*s12^2*(s12+s15-s34)^3*s45)+
((2*s15+s23-2*s34)*s34*(-2*s15+s34))/
(4*s12^2*(s12+s15-s34)^2*s45)-((2*s15+s23-2*s34)*s34)/
(2*s12^2*(s12+s23-s45)*s45)+(3*(s15-s34)^2*s34)/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s34*(-s15+s34)^3)/(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)+(37*(s15-s34)^2*s34^2*s45^2)/(36*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+(7*s45^3)/(4*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45))+(5*s45^4)/
(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^4)/(12*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))+(11*s23^2*(-3*s15+s45))/
(12*s12^2*(s12-s45)^2*(s12-s34-s45))-(5*s45^4*(s15+s45))/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(7*s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(5*s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^4*(s15+s45)^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))-(11*s15^2*(6*s15-6*s23+s45))/
(2*s12^2*(s12+s15-s34)*s34^2)+(11*s15^3*(3*s15-3*s23+s45))/
(s12^2*(s12+s15-s34)^2*s34^2)-(11*s15^4*(2*s15-2*s23+s45))/
(2*s12^2*(s12+s15-s34)^3*s34^2)-
((s15-s34)^2*s34*(s15+s45)*(s15-s34+s45))/
(6*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)-
(33*(s12-3*s15)*(s15-s23)^2)/(8*s12^2*s34*(s34+s45)^2)-
(33*s15^4*(s15-s23)^2)/(8*s12^2*(s12+s15-s34)^3*s34*
(s34+s45)^2)+(33*s15^3*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^2*s34*(s34+s45)^2)-
(99*s15^2*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)*s34*
(s34+s45)^2)-(11*(s12-3*s15)*(s15-s23)^2)/
(2*s12^2*s34^2*(s34+s45))-(11*s15^4*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^3*s34^2*(s34+s45))+
(22*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34^2*
(s34+s45))-(33*s15^2*(s15-s23)^2)/(s12^2*(s12+s15-s34)*
s34^2*(s34+s45))+((s15-s23)*(24*s12-136*s15+33*s23))/
(4*s12^2*s34*(s34+s45))+(55*s15^3*(2*s15^2-3*s15*s23+s23^2))/
(4*s12^2*(s12+s15-s34)^3*s34*(s34+s45))-
(3*s15^2*(118*s15^2-173*s15*s23+55*s23^2))/
(4*s12^2*(s12+s15-s34)^2*s34*(s34+s45))+
(3*s15*(134*s15^2-189*s15*s23+55*s23^2))/
(4*s12^2*(s12+s15-s34)*s34*(s34+s45))-
(33*s15*s23*(s15+s23))/(4*s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s34+s45))+(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)-(11*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)+(33*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15^2*(-14*s23*(s15-s34)^2+12*(s15-s34)^2*s34+
s23^2*(20*s15+23*s34)))/(24*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15^2*(-102*s23+103*s34)+
6*s15*(10*s23^2+18*s23*s34-23*s34^2)+
s34*(23*s23^2+13*s23*s34+47*s34^2))/(24*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(s15*(s15^2*(62*s23-46*s34)+
s34*(-46*s23^2+s23*s34-22*s34^2)+
s15*(-60*s23^2-96*s23*s34+68*s34^2)))/
(24*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(19*s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(38*s15^3*s23^2)/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(19*s15^2*s23^2)/(s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)-(s15^2*(s15-s34)^2*s34^2)/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)-(s34^2*(6*s15^2-6*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^2*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+(11*s23^2*(-3*s15+s45))/
(4*s12^2*s34*(-s12+s34+s45)^2)-(19*s23^2*(-3*s15+s45))/
(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(11*s15*s23)/(2*s12^2*s34*(-s12+s34+s45))-
(11*s15^3*s23*(2*s15+s23))/(4*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))+(33*s15^2*s23*(2*s15+s23))/
(4*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(11*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(-s12+s34+s45))+(11*s15^3*s23^2)/(4*s12^2*(s12+s15-s34)^3*
(s34+s45)*(-s12+s34+s45))-(11*s15^2*s23*(s15+3*s23))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)*(-s12+s34+s45))-
(11*s23*(2*s15+s23-s45))/(4*s12^2*(s34+s45)*
(-s12+s34+s45))+(-3*s15+s34+s45)/
(12*s12^2*(s15-s23+s45))-(s34^2*(-3*s15+2*s34+s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(-3*s15+3*s34+s45))/(2*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(-6*s15-6*s23+5*s34+s45)/
(4*s12^2*(s12+s23-s45))+(s34*(-18*s15+19*s34+6*s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(11*s15^3*(37*s15-24*s23+16*s45))/(8*s12^2*(s12+s15-s34)^3*
s34)-(s45^3*(21*s15+20*s45))/(6*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(s23*(84*s15+135*s23+28*s45))/
(24*s12^2*(s12-s45)*(s12-s34-s45))-
(s15^2*(475*s15-286*s23+132*s45))/(4*s12^2*(s12+s15-s34)^2*
s34)+(-37*s12+581*s15-294*s23+342*s45)/
(8*s12^2*(s34+s45))+(731*s15-291*s23-30*s34+644*s45)/
(8*s12^2*(s12+s15-s34))+(s15*(s34-2*s45)+
(s12+3*s34-s45)*s45)/(6*s12^2*(s15-s23+s45)^2)+
(-14125*s15^2-57*s23*s34+51*s34^2+s15*(7517*s23+2280*s34-
25272*s45)+3019*s23*s45+2619*s34*s45-10202*s45^2)/
(72*s12^2*(s12+s15-s34)^2)+(-3003*s15^2-286*s23^2+
4*s15*(611*s23-992*s45)+1152*s23*s45-1703*s45^2)/
(8*s12^2*(s12+s15-s34)*(s34+s45))-
(252*s15*s23+445*s23^2+166*s23*s45-104*s45^2)/
(72*s12^2*(s12+s15-s34)*(s12-s45))+
(54*s15^2+108*s15*s34-98*s34^2-42*s34*s45-3*s45^2)/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45))+
((s15-s34)^2*(3*s15^2-4*s15*s34+s34^2+2*s15*s45-s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(5*s45^2*(s23^2+s23*s45+s45^2))/(9*s12^2*(s12+s15-s34)*
(-s12+s45)^3)-(33*(s15^2-s15*s23+2*s15*s45+s45^2)^2*
(s15^2+3*s15*s45+2*s45^2))/(4*s12^2*(s12+s15-s34)^3*
(s34+s45)^3)+(s45^3*(21*s15^2+40*s15*s45+19*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(756*s15^2*s23+890*s15*s23^2-80*s15*s23*s45+72*s15*s45^2+
591*s23*s45^2+849*s45^3)/(72*s12^2*(s12+s15-s34)^2*
(s12-s45))-(5*s15^2*s23*(84*s15+89*s23)-246*s15^2*s23*s45+
6*s15*(6*s15+197*s23)*s45^2+645*s15*s45^3+777*s45^4)/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))+
(9*s15^2+3*s34^2-s45^2+2*s34*(-6*s15+s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))-
(37*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(18*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)+(5*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^3)+
(s15*(679*s15+88*(-4*s23+s45)))/(8*s12^2*(s12+s15-s34)*s34)-
(5*(s45^3+s15*s45*(s23+s45))^2)/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+((-s15+s34)*(9*s15^2+3*s34^2+s34*s45-
2*s45^2+3*s15*(-4*s34+s45)))/(12*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(-20*s23^2+s15*(54*s23-69*s34)-
20*s23*(2*s34+s45)+47*s34*(2*s34+s45))/
(24*s12^2*(-s12+s34+s45)^2)+
(11*(-59*s15^2+74*s15*s23-15*s23^2-95*s15*s45+47*s23*s45-
45*s45^2+s12*(10*s15-10*s23+7*s45)))/
(8*s12^2*(s34+s45)^2)+(82*s15^2+82*s23^2+
8*s34*(s34-6*s45)+s15*(82*s23-90*s34+6*s45)-
3*s23*(15*s34+14*s45))/(36*s12^2*(s12+s23-s45)^2)+
(3*s45^3*(28*s15+53*s45)+s23*s45^2*(145*s15+93*s45)+
s15*s23^2*(-99*s15+146*s45))/(36*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(37*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)+
((-s15+s34)*(s15*s45*(s15+s45)+s34^2*(3*s15+4*s45)-
s34*(3*s15^2+7*s15*s45+3*s45^2)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(3*s34^2*(s15+2*s45)+
s15*s45*(3*s15+2*s45)-s34*(3*s15^2+10*s15*s45+3*s45^2))/
(6*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(33*(s12*(s15-s23+s45)^2-s23^2*(3*s15+2*s45)-
(s15+s45)^2*(3*s15+4*s45)+s23*(6*s15^2+12*s15*s45+
5*s45^2)))/(4*s12^2*(s34+s45)^3)+
(-82*s15^3+27*s15^2*(5*s34-2*s45)+s15*(-78*s34^2+44*s34*s45-
6*s45^2)+s34*(25*s34^2+102*s34*s45+9*s45^2))/
(36*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(37*s15^4+54*s34^4+40*s15^3*s45+3*s15^2*s45^2-15*s45^4+
5*s34^3*(-29*s15+13*s45)-s15*s34*(111*s15^2+199*s15*s45+
12*s45^2)+s34^2*(165*s15^2+94*s15*s45+24*s45^2))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(-33*s15^3*s23^2+113*s45^5+s15*s45^3*(186*s23+151*s45)+
s15^2*s45*(73*s23^2+99*s23*s45+38*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(99*s15*s23^2-s45*(73*s23^2+46*s23*s45+46*s45^2))/
(36*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(11*(174*s15^3+s15^2*(-246*s23+443*s45)+
4*s15*(18*s23^2-87*s23*s45+109*s45^2)+
s45*(30*s23^2-110*s23*s45+149*s45^2)))/
(8*s12^2*(s12+s15-s34)*(s34+s45)^2)+
(33*(16*s15^5-24*s15^4*(s23-3*s45)-28*s15*(s23-3*s45)*s45^3+
18*s45^5+2*s15^3*(4*s23^2-35*s23*s45+74*s45^2)+
s15^2*s45*(10*s23^2-76*s23*s45+157*s45^2)))/
(8*s12^2*(s12+s15-s34)^3*(s34+s45)^2)-
(11*(142*s15^4-18*s15^3*(8*s23-23*s45)+98*s45^4+
2*s15*s45^2*(-56*s23+191*s45)+s15^2*(26*s23^2-228*s23*s45+
575*s45^2)))/(8*s12^2*(s12+s15-s34)^3*(s34+s45))-
(11*(154*s15^4+2*s45^3*(-21*s23+76*s45)+
s15^3*(-226*s23+542*s45)+2*s15*s45*(30*s23^2-169*s23*s45+
287*s45^2)+s15^2*(72*s23^2-489*s23*s45+822*s45^2)))/
(8*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(1913*s15^3+s45^2*(-308*s23+1181*s45)+
s15^2*(-1799*s23+4033*s45)+s15*(286*s23^2-1830*s23*s45+
3633*s45^2))/(4*s12^2*(s12+s15-s34)^2*(s34+s45))+
(8131*s15^3+69*s34^3+57*s34^2*s45-3019*s34*s45^2+4953*s45^3+
s15^2*(-4898*s23-2329*s34+22712*s45)+
s15*(114*s23*s34-129*s34^2-6038*s23*s45-5543*s34*s45+
19426*s45^2))/(72*s12^2*(s12+s15-s34)^3)+
(33*(3*(s15+s45)^3*(2*s15+3*s45)+s23^2*(6*s15^2+9*s15*s45+
2*s45^2)-s23*(12*s15^3+36*s15^2*s45+32*s15*s45^2+
7*s45^3)))/(4*s12^2*(-s12-s15+s34)*(s34+s45)^3)-
(82*s15^3+9*s15^2*(6*s34+s45)-2*s15*(113*s34^2+51*s34*s45+
3*s45^2)+9*(10*s34^3+8*s34^2*s45+6*s34*s45^2+7*s45^3))/
(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(18*s34^5+18*s34^4*(-3*s15+s45)+15*s45^4*(s15+s45)+
2*s34^3*(27*s15^2+19*s15*s45+9*s45^2)-
s34^2*(18*s15^3+130*s15^2*s45+21*s15*s45^2-15*s45^3)+
s34*s45*(74*s15^3+3*s15^2*s45+15*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(37*s15^4+s15^3*(-20*s34+6*s45)-s15^2*(98*s34^2+60*s34*s45+
3*s45^2)+9*s15*(12*s34^3+9*s34^2*s45+6*s34*s45^2+
7*s45^3)-3*(9*s34^4+9*s34^3*s45+3*s34^2*s45^2-
5*s34*s45^3-12*s45^4))/(36*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))+(33*((s15+s45)^4*(4*s15+7*s45)+
s15*s23^2*(4*s15^2+9*s15*s45+4*s45^2)-
s23*(8*s15^4+32*s15^3*s45+43*s15^2*s45^2+21*s15*s45^3+
2*s45^4)))/(4*s12^2*(s12+s15-s34)^2*(s34+s45)^3)-
(37*(s23^3-s23^2*(-s15+s34+s45)+s23*(s15^2+s34^2-
2*s34*(s15+s45))+(s15-s34)*(s15^2+s34*(s34-5*s45)+
s15*(-2*s34+s45))))/(36*s12^2*(s12+s23-s45)^3))*tr5,
143/54-(7*s23)/(36*s12)+(13*s15*s23^2)/
(18*s12*(s12+s15-s34)^2)+(33*s15^2*(s15-2*s23))/
(4*(s12+s15-s34)^2*s34)-(s23*(86*s15+26*s23-13*s45))/
(36*s12*(s12+s15-s34))+(s15^2*(5*s23-6*s34))/
(3*(s12+s15-s34)^2*(s12-s34-s45))+(s15^3*(-s23+s34))/
((s12+s15-s34)^3*(s12-s34-s45))+(-41*s15*s23+14*s15*s34)/
(12*(s12+s15-s34)*(s12-s34-s45))+
s23^3/(3*(s12-s45)^2*(s12-s34-s45))-
(s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)^2*(s12-s34-s45))+
(s15^2*s23^3)/((s12+s15-s34)^2*(s12-s45)^2*(s12-s34-s45))-
(s15*s23^3)/((s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(6*s23^2)/((s12-s45)*(s12-s34-s45))-
(s15^2*s23^2*(85*s15+33*s23))/(12*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(s15*s23^2*(49*s15+33*s23))/
(6*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
((59*s15-33*s23)*s23^2)/(12*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15^3*s34^2)/((s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+(2*s15^2*s34^2)/
((s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
(s15*s34^2)/((s12+s15-s34)*(s12+s23-s45)*(s12-s34-s45))-
(7*s23^3)/(36*s12*s45^2)+(7*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*
s45^2)-(7*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)+
(7*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)+
(7*s23^3)/(36*(s12-s45)*s45^2)-(7*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(7*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(7*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)+
(7*s23^2)/(18*s12*s45)+(s15^2*s23^2*(-3*s15+56*s23))/
(18*s12*(s12+s15-s34)^3*s45)+(s15*(13*s15-112*s23)*s23^2)/
(18*s12*(s12+s15-s34)^2*s45)+(s23^2*(-17*s15+56*s23))/
(18*s12*(s12+s15-s34)*s45)+(16*s23^2-6*s15*s34+3*s23*s34)/
(36*(s12+s15-s34)*s45)+
(s15*(-29*s23^2-19*s23*s34+(14*s15-3*s34)*s34))/
(18*(s12+s15-s34)^2*s45)+
(s15^2*(21*s23^2+24*s23*s34+11*s34*(-s15+s34)))/
(18*(s12+s15-s34)^3*s45)-(5*s23^3)/(9*(s12-s45)^2*s45)+
(5*s15^3*s23^3)/(9*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(5*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(5*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)+
(s15^2*(16*s15-33*s23)*s23^2)/(12*(s12+s15-s34)^3*(s12-s45)*
s45)+(s15*s23^2*(-7*s15+11*s23))/(2*(s12+s15-s34)^2*
(s12-s45)*s45)+(3*s15*s23^2-(11*s23^3)/4)/
((s12+s15-s34)*(s12-s45)*s45)-s45/(6*s15)+
((13*s23-3*s34)*s45)/(36*s15*(s12+s15-s34))+
(s34*s45)/(2*(-s15+s23)*(s12+s15-s34))+
(67*s45)/(36*(s23-s45))+(13*s34^2*s45^2)/
(36*s15*(s12+s15-s34)^3)+(s34^2*s45^2)/(4*s15*(-s15+s23)*
(s12+s15-s34)^2)+(s34^3*s45^2)/(4*s15*(-s15+s23)*
(s12+s15-s34)^3)+(37*s45^2)/(36*(s23-s45)^2)-
(37*s34*s45^2)/(6*(s12+s15-s34)*(s12+s23-s45)^2)+
s45^2/(3*(s12-s45)*(s12+s23-s45))+(21*s15^2*s45^2)/
(4*(s12+s15-s34)^2*(s23-s45)*(s12+s23-s45))+
(37*s45^3)/(18*(s12-s45)*(s12+s23-s45)^2)+
(79*s45^3)/(36*(s12-s45)^2*(s12+s23-s45))-
(37*s15^3*s45^3)/(36*(s12+s15-s34)^3*(s23-s45)^2*
(s12+s23-s45))-(37*s45^3*(s15+s45))/(6*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)-(79*s45^3*(s15+s45))/
(12*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))+
(37*s45^3*(s15+s45)^2)/(6*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(79*s45^3*(s15+s45)^2)/
(12*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))-
(37*s45^3*(s15+s45)^3)/(18*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)-(79*s45^3*(s15+s45)^3)/
(36*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s15^2*(s15-s34)*s34)/(6*(s12+s15-s34)^2*s45*(-s23+s45))-
(s15^2*s34)/(12*(s12+s15-s34)*s45*(-s23+s45))-
(s15^2*s34*(-s15+s34)^2)/(12*(s12+s15-s34)^3*s45*(-s23+s45))+
(s15^3*s45^2)/(6*s12*(s12+s15-s34)^3*(-s23+s45))+
(37*s15^3*s45^3)/(18*(s12+s15-s34)^3*(s12+s23-s45)^2*
(-s23+s45))+(17*s34*s45^2)/(3*(s12+s15-s34)*
(s15-s23+s45)^2)+(17*s45^3)/(9*(s23-s45)*
(s15-s23+s45)^2)+(17*s34*s45^3)/(3*(s12+s15-s34)*
(s23-s45)*(s15-s23+s45)^2)+(17*s34^2*s45^3)/
(3*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)+
(17*s34^3*s45^3)/(9*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45)^2)+(s15^2*s34^3)/(4*(-s15+s23)*
(s12+s15-s34)^3*(s15-s23+s45))+
s45^2/(6*s15*(s15-s23+s45))+(s34*s45^2)/(2*s15*(s12+s15-s34)*
(s15-s23+s45))+(s34^2*s45^2)/(2*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(s34^3*s45^2)/(6*s15*(s12+s15-s34)^3*
(s15-s23+s45))-(37*s45^3)/(36*(s23-s45)^2*
(s15-s23+s45))-(37*s34*s45^3)/(12*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))-(37*s34^2*s45^3)/
(12*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))-
(37*s34^3*s45^3)/(36*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))+(15*s45^2)/(4*(-s23+s45)*(s15-s23+s45))-
(s15^3*(s23+s45))/(6*s12*(s12+s15-s34)^3)-
(37*s45*(s23+s45))/(18*(s12+s23-s45)^2)+
(s34^2*s45^2*(-16*s34+s45))/(6*(s12+s15-s34)^3*(s23-s45)*
(-s15+s23-s45))-(11*s15^3*s23^3)/(2*s12*(s12+s15-s34)^3*
(s34+s45)^2)+(11*s15^2*s23^2*(2*s15+3*s23))/
(2*s12*(s12+s15-s34)^2*(s34+s45)^2)-
(11*s15*s23*(s15^2+6*s15*s23+3*s23^2))/(2*s12*(s12+s15-s34)*
(s34+s45)^2)-(11*s15^3*s23^3)/(4*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45)^2)+(11*s15^2*s23^2*(2*s15+3*s23))/
(4*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^2)-
(11*s15*s23*(s15^2+6*s15*s23+3*s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)-(11*s15^2*s23^3)/
(4*s12*(s12+s15-s34)^3*(s34+s45))+(11*s15*s23^2*(-s15+s23))/
(2*s12*(s12+s15-s34)^2*(s34+s45))-
(11*s23*(-3*s15^2-4*s15*s23+s23^2))/(4*s12*(s12+s15-s34)*
(s34+s45))+(11*s15^2*(-s15+s23)^3)/(4*(s12+s15-s34)^3*s34*
(s34+s45))-(11*s15*(-s15+s23)^3)/(2*(s12+s15-s34)^2*s34*
(s34+s45))-(11*(-s15+s23)^3)/(4*s34*(-s12-s15+s34)*
(s34+s45))+(11*s15^2*s23^2)/(2*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))-(11*s15*s23*(s15+2*s23))/
(2*(s12+s15-s34)*(s12-s34-s45)*(s34+s45))+
(11*s23*(s15+s23-s45))/(2*(s12-s34-s45)*(s34+s45))-
(11*s23*(s15-2*s23+s45))/(4*s12*(s34+s45))-
(11*s23^3)/(4*s34*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(4*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(33*s15^2*s23^3)/(4*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(33*s15*s23^3)/(4*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(11*s23^3)/(4*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^3*s23^3)/(4*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(33*s15^2*s23^3)/(4*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(33*s15*s23^3)/
(4*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s23^2*(3*s15+s23))/(4*(s12+s15-s34)^3*s34*
(-s12+s34+s45))+(11*s15*s23^2*(3*s15+s23))/
(2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(11*s23^2*(3*s15+s23))/(4*s34*(-s12-s15+s34)*
(-s12+s34+s45))+(-33*s23+35*s34)/(12*(-s12+s34+s45))-
(37*s45^4*(2*s15+s34+s45))/(18*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s45^2*(29*s34+s45))/
(6*(s12+s15-s34)*(s23-s45)*(-s15+s23-s45))+
(17*s34^2*s45*(s15+2*s45))/(3*(s12+s15-s34)^2*
(s15-s23+s45)^2)-(11*s15^3*(3*s15-6*s23+2*s45))/
(4*(s12+s15-s34)^3*s34)+(s45*(3*s34+2*s45))/
(12*(s12+s15-s34)*(s12+s23-s45))+
(37*s45^3*(3*s15+3*s34+2*s45))/(18*(s12+s15-s34)^2*
(s12+s23-s45)^2)-(s45*(17*s34+2*s45))/(12*(s12+s15-s34)*
(s15-s23+s45))-(11*s15*(4*s15-9*s23+3*s45))/
(4*(-s12-s15+s34)*(s34+s45))+(s34*s45^2*(-19*s34+4*s45))/
(12*(s12+s15-s34)^2*(s23-s45)*(-s15+s23-s45))+
(3*s23+13*s45)/(36*(s12+s23-s45))+
(s34*s45*(13*s23+3*s34+13*s45))/(36*s15*(s12+s15-s34)^2)-
(s15^2*s45^2*(71*s15+39*s45))/(12*(s12+s15-s34)^3*(s23-s45)*
(s12+s23-s45))+(5*(61*s23+55*s45))/(36*(s12-s45))-
(s45^2*(s15+s45)^2*(71*s15+90*s45))/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-(s45^2*(79*s15+98*s45))/
(12*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(362*s15+32*s23-93*s34+265*s45)/(36*(s12+s15-s34))+
(s34*(29*s15*s34-70*s15*s45+23*s34*s45-74*s45^2))/
(12*(s12+s15-s34)^2*(s15-s23+s45))-
(5*s23^2)/(6*s12*s45-6*s45^2)-(325*(s15*s23+s15*s45+s45^2)^3)/
(54*(s12+s15-s34)^3*(s12-s45)^3)+
(11*s23*(s15^2+4*s15*s23+s23^2-s15*s45-2*s23*s45+s45^2))/
(2*s12*(s34+s45)^2)+(11*s23*(s15^2+4*s15*s23+s23^2-s15*s45-
2*s23*s45+s45^2))/(4*(s12-s34-s45)*(s34+s45)^2)+
(17*s34^3*(s15^2+3*s15*s45+3*s45^2))/(9*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s45^2*(73*s15^2+165*s15*s45+92*s45^2))/
(6*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))+
(404*s23^2+305*s45^2)/(36*(s12-s45)^2)-
(365*s15*s23+365*s15*s45+377*s45^2)/(12*(s12+s15-s34)*
(s12-s45))+(325*(s23^3+s45^3))/(54*(s12-s45)^3)-
(11*(s15*(16*s15^2-29*s15*s23+6*s23^2)-8*s15*(-4*s15+3*s23)*
s45+24*s15*s45^2+6*s45^3))/(4*(s12+s15-s34)^2*
(s34+s45))-(1477*s15*s23^2+1477*s15*s23*s45+1477*s15*s45^2+
1228*s45^3)/(36*(s12+s15-s34)*(s12-s45)^2)+
(s15*s23*(1546*s15+519*s23)+s15*(1849*s15+2065*s23)*s45+
3506*s15*s45^2+1615*s45^3)/(36*(s12+s15-s34)^2*(s12-s45))-
(325*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(18*(s12+s15-s34)*(s12-s45)^3)-
(33*(s15+s45)*(s15^2*(s15^2-3*s15*s23+3*s23^2)+
(4*s15^3-6*s15^2*s23)*s45-3*s15*(-2*s15+s23)*s45^2+
4*s15*s45^3+s45^4))/(4*(s12+s15-s34)^3*(s34+s45)^2)+
(33*(2*s15^2*(s15^2-3*s15*s23+4*s23^2)+
s15*(7*s15^2-13*s15*s23+3*s23^2)*s45+s15*(9*s15-7*s23)*
s45^2+5*s15*s45^3+s45^4))/(4*(s12+s15-s34)^2*
(s34+s45)^2)+(11*(3*s15^2*(4*s15^2-7*s15*s23+2*s23^2)+
s15^2*(38*s15-33*s23)*s45+s15*(52*s15-15*s23)*s45^2+
33*s15*s45^3+8*s45^4))/(4*(s12+s15-s34)^3*(s34+s45))-
(3*s15^2*s23*(252*s15+173*s23)+s15^2*(1029*s15+1663*s23)*s45+
s15*(2859*s15+1073*s23)*s45^2+2589*s15*s45^3+759*s45^4)/
(36*(s12+s15-s34)^3*(s12-s45))+
(1742*s15^2*s23^2+2*s15*s23*(1477*s15+277*s23)*s45+
s15*(2039*s15+2681*s23)*s45^2+3580*s15*s45^3+1541*s45^4)/
(36*(s12+s15-s34)^2*(s12-s45)^2)+
(325*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(18*(s12+s15-s34)^2*(s12-s45)^3)-
(669*s15^3*s23^2+s15^2*s23*(1477*s15+554*s23)*s45+
s15^2*(867*s15+2681*s23)*s45^2+28*s15*(84*s15+43*s23)*s45^3+
2103*s15*s45^4+618*s45^5)/(36*(s12+s15-s34)^3*(s12-s45)^2)+
(-(s15^2*s45^2)+3*s34^3*(s15+s45)+3*s15*s34*s45*(s15+s45)-
3*s34^2*(s15+s45)^2)/(4*(-s15+s23)*(s12+s15-s34)^3)+
(-30*s45^2+s34*(38*s15+s45))/(36*(s12+s15-s34)*(s23-s45))+
(33*s15*(7*s23^2+(s15+s45)^2-s23*(2*s15+5*s45)))/
(4*(-s12-s15+s34)*(s34+s45)^2)+
(s15*s45^2-s34*s45*(5*s15+2*s45)+s34^2*(4*s15+5*s45))/
(4*(-s15+s23)*(s12+s15-s34)^2)+
(758*s15^2-13*s23^2+51*s15*s34-3*s34^2+1715*s15*s45+
30*s34*s45+835*s45^2+s23*(129*s15-16*s34+39*s45))/
(36*(s12+s15-s34)^2)+(12*s15*s34^2+9*s34*s45^2+
s45^2*(83*s15+82*s45))/(12*(s12+s15-s34)^2*(s12+s23-s45))-
(69*s34*s45^3+s45^3*(324*s15+191*s45)+
36*s34^2*(s15^2-s15*s45+s45^2))/(36*(s12+s15-s34)^3*
(s12+s23-s45))-(37*(s45^3+s34*(s15^2+s15*s45+s45^2)))/
(36*(s12+s15-s34)*(s23-s45)^2)+
(s34^2*(s34*(29*s15+60*s45)-3*(34*s15^2+69*s15*s45+36*s45^2)))/
(18*(s12+s15-s34)^3*(s15-s23+s45))-
(-6*s34^2*(13*s15+6*s45)+s45^2*(30*s15+43*s45)+
s34*(217*s15^2+142*s15*s45+249*s45^2))/(36*(s12+s15-s34)^2*
(s23-s45))+(2*s34^3*(20*s15+51*s45)-
s15*s45^2*(219*s15+80*s45)-3*s34^2*(73*s15^2+142*s15*s45+
73*s45^2)+s34*(179*s15^3-219*s15*s45^2-43*s45^3))/
(36*(s12+s15-s34)^3*(s23-s45))-
(37*(s15^2*s45^3+s34^2*(-2*s15+s45)*(s15+s45)^2+
s34^3*(s15^2+3*s15*s45+3*s45^2)+s15*s34*(s15^3+s45^3)))/
(36*(s12+s15-s34)^3*(s23-s45)^2)-
(37*(s15*s45^3+s34^2*(2*s15^2+4*s15*s45+5*s45^2)+
s34*(-2*s15^3-s15^2*s45+2*s45^3)))/(36*(s12+s15-s34)^2*
(s23-s45)^2)-(2333*s15^3-117*s15*s23^2+7935*s15^2*s45+
8196*s15*s45^2+2558*s45^3-9*s34^2*(19*s15+16*s45)+
3*s34*(81*s15^2+168*s15*s45+s45^2)-
9*s23*(4*s15*(-8*s15+3*s45)+s34*(29*s15+13*s45)))/
(108*(s12+s15-s34)^3)+(181/(18*s12^2)-
(11*s15^4)/(2*s12^2*(s12+s15-s34)^3*s34)+
(11*s15^3)/(s12^2*(s12+s15-s34)^2*s34)-
(11*s15^2)/(2*s12^2*(s12+s15-s34)*s34)+
(-1324*s15+971*s23+158*s34-577*s45)/
(36*s12^2*(s12+s15-s34))-(33*s15*s23*(2*s15+s23))/
(4*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))-
(s15*(23*s15^2+71*s15*s23+4*s23^2-34*s15*s34-12*s23*s34+
11*s34^2))/(6*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(99*s15^2+200*s15*s23+4*s23^2-130*s15*s34-10*s23*s34+
43*s34^2)/(12*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(s15^2*(2*s23^2+6*(s15-s34)^2-7*s23*(-2*s15+s34)))/
(6*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(2*s15^2*s23^2)/(s12^2*(s12+s15-s34)*
(s12-s45)^2*(s12-s34-s45))+(13*s15^3*s23*(4*s15+7*s23))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))-
(s15^2*s23*(113*s15+273*s23))/(12*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))+(s15*s23*(9*s15+91*s23))/
(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))-
(s15^2*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(6*s15^2-6*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(2*s15*s34*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)*(s12-s34-s45))+s34/(12*s12^2*s45)+
(s34*(-25*s15+16*s23+6*s34))/(36*s12^2*(s12+s15-s34)*s45)+
(s34*(41*s15^2-45*s15*s23+13*s23^2-44*s15*s34+16*s23*s34+
3*s34^2))/(36*s12^2*(s12+s15-s34)^2*s45)-
(s15*s34*(13*s23^2+19*(s15-s34)^2+29*s23*(-s15+s34)))/
(36*s12^2*(s12+s15-s34)^3*s45)-(13*s45)/(36*s12^2*s15)+
(s34*s45)/(4*s12^2*s15^2-4*s12^2*s15*s23)-
(13*s34*s45)/(12*s12^2*s15*(s12+s15-s34))-
(13*s34^2*s45)/(12*s12^2*s15*(s12+s15-s34)^2)+
(3*s34^2*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(13*s34^3*s45)/(36*s12^2*s15*(s12+s15-s34)^3)+
(3*s34^3*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^4*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)-
(37*(s15+s23-s34)*s45)/(18*s12^2*(s12+s23-s45)^2)+
(55*s45^3)/(12*s12^2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(37*s45^4)/(18*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(79*s45^4)/
(36*s12^2*(s12+s15-s34)*(s12-s45)^2*(s12+s23-s45))-
(37*s45^4*(s15+s45))/(9*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)-(79*s45^4*(s15+s45))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2*(s12+s23-s45))+
(37*s45^4*(s15+s45)^2)/(18*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45)^2)+(79*s45^4*(s15+s45)^2)/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
s34/(9*s12^2*(-s23+s45))+(s15*s34)/(12*s12^2*s45*(-s23+s45))+
(s15*(s15-s34)^2*s34)/(4*s12^2*(s12+s15-s34)^2*s45*
(-s23+s45))+(s15*s34*(-s15+s34))/(4*s12^2*(s12+s15-s34)*
s45*(-s23+s45))+(s15*s34*(-s15+s34)^3)/
(12*s12^2*(s12+s15-s34)^3*s45*(-s23+s45))-
(34*s34^2*s45^2)/(3*s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45)^2)-(68*s34^3*s45^2)/
(9*s12^2*(s12+s15-s34)^2*(s23-s45)*(s15-s23+s45)^2)-
(17*s34^4*s45^2)/(9*s12^2*(s12+s15-s34)^3*(s23-s45)*
(s15-s23+s45)^2)-(17*(s12+3*s34)*s45^2)/
(9*s12^2*(s23-s45)*(s15-s23+s45)^2)+
(s15*(s15-s34)^2*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(s15*(s15-s34)*s34^2)/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s15*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s34^2*s45)/(s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))-(2*s34^3*s45)/(3*s12^2*s15*(s12+s15-s34)^2*
(s15-s23+s45))-(s34^4*s45)/(6*s12^2*s15*(s12+s15-s34)^3*
(s15-s23+s45))-((s12+3*s34)*s45)/(6*s12^2*s15*
(s15-s23+s45))+(37*s34^2*s45^2)/(6*s12^2*(s12+s15-s34)*
(s23-s45)^2*(s15-s23+s45))+(37*s34^3*s45^2)/
(9*s12^2*(s12+s15-s34)^2*(s23-s45)^2*(s15-s23+s45))+
(37*s34^4*s45^2)/(36*s12^2*(s12+s15-s34)^3*(s23-s45)^2*
(s15-s23+s45))+(37*(s12+3*s34)*s45^2)/
(36*s12^2*(s23-s45)^2*(s15-s23+s45))+
(s34^3*(65*s34-68*s45)*s45)/(36*s12^2*(s12+s15-s34)^3*
(-s23+s45)*(s15-s23+s45))+(s34^2*(32*s34-51*s45)*s45)/
(9*s12^2*(s12+s15-s34)^2*(-s23+s45)*(s15-s23+s45))+
(-2*s34+s45)/(4*s12^2*(-s15+s23))+(17*s45*(-2*s34+s45))/
(9*s12^2*(s15-s23+s45)^2)+(33*(s15-s23+s45)^2)/
(4*s12^2*(s34+s45)^2)+(11*(s15-s23)^2)/
(4*s12^2*s34*(s34+s45))-(11*s15^3*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(33*s15^2*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)^2*s34*
(s34+s45))-(33*s15*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)*
s34*(s34+s45))-(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*
s34*(-s12+s34+s45)^2)+(11*s15^3*s23^2)/
(s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)-
(33*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^
2)+(11*s15^4*s23^2)/(4*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(11*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)+(33*s15^2*s23^2)/
(2*s12^2*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)-
(11*s23^2*(-3*s15+s45))/(4*s12^2*s34*(-s12+s34+s45)^2)+
(11*s23^2*(-3*s15+s45))/(4*s12^2*(s12-s45)*(-s12+s34+s45)^
2)-(11*s15*s23)/(2*s12^2*s34*(-s12+s34+s45))+
(11*s15^3*s23*(2*s15+s23))/(4*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(33*s15^2*s23*(2*s15+s23))/
(4*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45))+
(4*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(-s12+s34+s45))-(s23^2*(-3*s15+s45))/(3*s12^2*(s12-s45)^2*
(-s12+s34+s45))+(s34*(-3*s15+2*s34+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45))+
(37*s34*(s15+2*s45))/(36*s12^2*(s23-s45)^2)-
(11*(4*s15-4*s23+3*s45))/(4*s12^2*(s34+s45))+
(-10*s34+13*s45)/(36*s12^2*(s15-s23+s45))+
(s15+s23-s34+28*s45)/(12*s12^2*(s12+s23-s45))+
(s34*s45*(s34+34*s45))/(6*s12^2*(s12+s15-s34)*(s23-s45)*
(s15-s23+s45))-(s45*(67*s12+69*s34+37*s45))/
(36*s12^2*(s23-s45)*(-s15+s23-s45))-
(s23*(-34*s15+58*s23+43*s45))/(12*s12^2*(s12-s45)*
(s12-s34-s45))+(s34*(50*s15-15*s34+47*s45))/
(12*s12^2*(s12+s15-s34)*(s23-s45))-
(s45^3*(231*s15+257*s45))/(18*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(s34*(96*s15^2-122*s15*s34+26*s34^2+
70*s15*s45-161*s34*s45))/(12*s12^2*(s12+s15-s34)^2*
(s23-s45))-(37*s45^2*(-2*s15*s34+2*s34^2+s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(33*(s15+s45)*(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(325*s45^2*(s23^2+s23*s45+s45^2))/(54*s12^2*(s12+s15-s34)*
(s12-s45)^3)+(11*(23*s15^2-28*s15*s23+5*s23^2+
37*s15*s45-16*s23*s45+17*s45^2))/(4*s12^2*(s12+s15-s34)*
(s34+s45))-(3*s15^2+102*s15*s34-69*s34^2+87*s15*s45-
55*s34*s45+43*s45^2)/(36*s12^2*(s12+s15-s34)*
(s12+s23-s45))+(s45^3*(297*s15^2+646*s15*s45+349*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(-306*s15*s23+1073*s23^2+3272*s23*s45+3800*s45^2)/
(108*s12^2*(s12+s15-s34)*(s12-s45))+
(s15^2*s23*(468*s15+1073*s23)+3561*s15^2*s23*s45+
6*s15*(839*s15+759*s23)*s45^2+9135*s15*s45^3+4131*s45^4)/
(108*s12^2*(s12+s15-s34)^3*(s12-s45))+
(-6*s34^2-3*s15*s45+6*s34*(s15+s45))/(4*s12^2*(-s15+s23)*
(s12+s15-s34))+(37*s45^3*(s34^2+s34*s45+s45*(s15+s45)))/
(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)-
(325*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(54*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)+(325*(s45^3+s15*s45*(s23+s45))^2)/
(54*s12^2*(s12+s15-s34)^3*(s12-s45)^3)+
(37*s45*(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45)))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(-65*s15+43*(-2*s23+2*s34+s45))/(12*s12^2*(s12-s34-s45))-
(17*s34^2*(s15*(s15+s45)^2-2*s34*(s15+s45)^2+
s34^2*(s15+2*s45)))/(9*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(37*s34*(3*s15^3+s15*s34*(3*s34-8*s45)+
3*s34*(2*s34-s45)*s45+s15^2*(-6*s34+2*s45)))/
(36*s12^2*(s12+s15-s34)^2*(s23-s45)^2)+
(-6*s34^3+3*s15*s34*(4*s34-3*s45)+9*s34^2*s45+
s15^2*(-6*s34+3*s45))/(4*s12^2*(-s15+s23)*(s12+s15-s34)^
2)+(-2*s34^4-s15^3*s45-6*s15*s34^2*(s15+s45)+
2*s15^2*s34*(s15+2*s45)+s34^3*(6*s15+4*s45))/
(4*s12^2*(-s15+s23)*(s12+s15-s34)^3)-
(37*s34*(3*s15^2+3*s45*(-2*s34+s45)+s15*(-3*s34+4*s45)))/
(36*s12^2*(s12+s15-s34)*(s23-s45)^2)-
(69*s34^2+s45*(87*s15+43*s45)-4*s34*(39*s15+47*s45))/
(36*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(s34*(142*s15^3-37*s34^3-3*s15*s34*(107*s15+70*s45)+
s34^2*(216*s15+275*s45)))/(36*s12^2*(s12+s15-s34)^3*
(s23-s45))+(613*s23*s45^2+613*s45^3+
s23^2*(27*s15+301*s45))/(27*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(4*s15*s23^2*(27*s15+602*s45)+
6*s45^3*(911*s15+826*s45)+s23*s45^2*(6469*s15+1854*s45))/
(108*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(-4898*s15^3-78*s23*s34^2-96*s34^3+s15^2*(4480*s23+1895*s34-
10651*s45)+42*s34^2*s45+2558*s34*s45^2-99*s45^3+
s15*(6*s23*s34+426*s34^2+5116*s23*s45+5299*s34*s45-
5066*s45^2))/(108*s12^2*(s12+s15-s34)^3)+
(8162*s15^2+s15*(-7393*s23-1512*s34+11181*s45)-
2*(60*s23*s34+165*s34^2+1279*s23*s45+1398*s34*s45-
740*s45^2))/(108*s12^2*(s12+s15-s34)^2)+
(36*s34^3+78*s34^2*s45-60*s34*s45^2-165*s45^3+
2*s15^2*(54*s34+37*s45)-2*s15*(72*s34^2+76*s34*s45-
3*s45^2))/(36*s12^2*(s12+s15-s34)^2*(s12+s23-s45))+
(37*s34*(-s15^4+s34^3*(s15+2*s45)+s15^2*s34*(3*s15+2*s45)-
s34^2*(3*s15^2+4*s15*s45+s45^2)))/(36*s12^2*
(s12+s15-s34)^3*(s23-s45)^2)-
(17*(6*s34*(s34-s45)*s45+s15*(s34^2-4*s34*s45+s45^2)))/
(9*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(34*s34*(s15*s45*(s15+s45)+s34^2*(s15+3*s45)-
s34*(s15^2+4*s15*s45+3*s45^2)))/(9*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^2)+(33*(3*(s15+s45)^3+s23^2*(3*s15+s45)-
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(4*s12^2*(-s12-s15+s34)*
(s34+s45)^2)-(11*(34*s15^3+s45^2*(-8*s23+25*s45)+
s15^2*(-44*s23+84*s45)+2*s15*(5*s23^2-25*s23*s45+
39*s45^2)))/(4*s12^2*(s12+s15-s34)^2*(s34+s45))+
(-54*s34^3+s15*s45*(37*s15+3*s45)+65*s34^2*(3*s15+4*s45)-
s34*(141*s15^2+221*s15*s45+43*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*(-49*s34^3+s34^2*(234*s15+284*s45)+
2*s15*(68*s15^2+71*s15*s45+3*s45^2)-
s34*(321*s15^2+355*s15*s45+43*s45^2)))/
(36*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(11*(15*s15^4+11*s45^4+s15*s45^2*(-16*s23+45*s45)+
s15^3*(-20*s23+50*s45)+s15^2*(5*s23^2-34*s23*s45+
70*s45^2)))/(4*s12^2*(s12+s15-s34)^3*(s34+s45))+
(36*s15^3*s23^2+2504*s45^5+2*s15*s45^3*(1854*s23+2759*s45)+
s15^2*s45*(1204*s23^2+4017*s23*s45+3014*s45^2))/
(108*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(549*s15^2*s23+9*s45^2*(253*s23+889*s45)+
s15*(2146*s23^2+6833*s23*s45+8292*s45^2))/
(108*s12^2*(s12+s15-s34)^2*(s12-s45))+
(33*(3*(s15+s45)^4+s15*s23^2*(3*s15+2*s45)-
s23*(6*s15^3+14*s15^2*s45+9*s15*s45^2+s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(36*s34^3*(-s15+s45)+27*s45^3*(11*s15+10*s45)+
s34^2*(72*s15^2-72*s15*s45+69*s45^2)+
s34*(-36*s15^3+36*s15^2*s45+112*s15*s45^2+191*s45^3))/
(36*s12^2*(s12+s15-s34)^3*(s12+s23-s45)))*tr5,
-10/9+(5*s15*s23)/(4*s12*(s12+s15-s34))-
(33*s15*(-s15+s23)^2)/(s34^2*(-s12-s15+s34))+
(57*s15*(s15-s23))/(s34*(-s12-s15+s34))+
(-178*s15+8*s34-135*s45)/(12*(s12+s15-s34))-
(33*s15^2*(-s15+s23)*(-2*s15+2*s23-s45))/((s12+s15-s34)^2*
s34^2)-(s15^2*(56*s15*s23+75*s23^2-48*s15*s34-60*s23*s34+
66*s34^2))/(12*(s12+s15-s34)^3*(s12-s34-s45))+
(s15*(161*s15*s23+81*s23^2-116*s15*s34-41*s23*s34+88*s34^2))/
(12*(s12+s15-s34)^2*(s12-s34-s45))+
(-2*s23^2+(37*s15-15*s34)*s34+4*s23*(-9*s15+s34))/
(4*(s12+s15-s34)*(s12-s34-s45))-
(11*s23^3)/(6*(s12-s45)^2*(s12-s34-s45))+
(11*s15^3*s23^3)/(6*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))-(11*s15^2*s23^3)/(2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))+(11*s15*s23^3)/
(2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))-
(21*s23^2)/(2*(s12-s45)*(s12-s34-s45))-
(s15^2*s23^2*(72*s15+5*s23))/(4*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(s15*s23^2*(51*s15+5*s23))/
(2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(3*s15*s23^2-(5*s23^3)/4)/((s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15^2*(s15-s34)*s34^3)/
((s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))+
(s15*s34^3*(-2*s15+s34))/((s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(2*s34^2)/((s12+s23-s45)*
(s12-s34-s45))+(s15*(20*s15-17*s34)*s34^2)/
(2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(2*s34^2*(-4*s15+s34))/((s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*s34^2*(-8*s15+13*s34))/
(2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))+
(s23+s34-s45/6)/(s12+s23-s45)+(5*s15^2*s23^3)/
(4*s12*(s12+s15-s34)^3*s45)-(5*s15*s23^3)/
(2*s12*(s12+s15-s34)^2*s45)+(5*s23^3)/(4*s12*(s12+s15-s34)*
s45)+(s15*(2*s23^2+s15*s34-2*s23*s34))/(2*(s12+s15-s34)^2*
s45)-(s15^2*(s23^2+(s15-s34)*s34))/(2*(s12+s15-s34)^3*
s45)+(-s23^2/2+s23*s34+(s15-s34)*s34)/
((s12+s15-s34)*s45)-(s15^2*s23^2*(2*s15+5*s23))/
(4*(s12+s15-s34)^3*(s12-s45)*s45)+(s15*s23^2*(3*s15+5*s23))/
(2*(s12+s15-s34)^2*(s12-s45)*s45)-(s23^2*(6*s15+5*s23))/
(4*(s12+s15-s34)*(s12-s45)*s45)+(s34*(-s15+s34)^2)/
((s12+s15-s34)*(s12+s23-s45)*s45)+(s34*(-s15-s23+s34))/
((s12+s23-s45)*s45)-s45^2/((s12-s45)*(s12+s23-s45))+
(37*s34^3*s45^3)/(18*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(5*s45^3)/(6*(s12-s45)*(s12+s23-s45)^2)-
(2*s45^3)/(3*(s12-s45)^2*(s12+s23-s45))+
(5*s45^3*(s15+s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(2*s45^3*(s15+s45))/((s12+s15-s34)*
(s12-s45)^2*(s12+s23-s45))-(5*s45^3*(s15+s45)^2)/
(2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)-
(2*s45^3*(s15+s45)^2)/((s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))+(5*s45^3*(s15+s45)^3)/(6*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45)^2)+(2*s45^3*(s15+s45)^3)/
(3*(s12+s15-s34)^3*(s12-s45)^2*(s12+s23-s45))+
(s45^2*(s15+s45)^2*(4*s15+s45))/(2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+s45^2/(3*(s15-s23+s45)^2)+
(s34^2*(-s15+s34-s45)*(s15+s45)^2)/(3*(s12+s15-s34)^3*
(s15-s23+s45)^2)-s45/(3*(s15-s23+s45))+
(37*s34^2*s45^2*(s15-s34+s45))/(6*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(11*s15^4*s23^3)/(2*s12*(s12+s15-s34)^3*
(s34+s45)^3)+(11*s15^3*s23^2*(s15+2*s23))/
(s12*(s12+s15-s34)^2*(s34+s45)^3)-
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(2*s12*(s12+s15-s34)*
(s34+s45)^3)-(11*s15^4*s23^3)/((s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45)^3)+(22*s15^3*s23^2*(s15+2*s23))/
((s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^3)-
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/((s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^3)+
(33*(-s15+s23)*(s15-s23+s45)^2)/(2*(s34+s45)^3)-
(11*s15^3*s23^2)/(s12*(s12+s15-s34)^2*(s34+s45)^2)+
(11*s15^2*s23*(s15+3*s23))/(s12*(s12+s15-s34)*(s34+s45)^2)+
(33*(-s15+s23)^3)/(4*s34*(s34+s45)^2)-(33*s15^3*(-s15+s23)^3)/
(4*(s12+s15-s34)^3*s34*(s34+s45)^2)+(99*s15^2*(-s15+s23)^3)/
(4*(s12+s15-s34)^2*s34*(s34+s45)^2)+(99*s15*(-s15+s23)^3)/
(4*s34*(-s12-s15+s34)*(s34+s45)^2)-(33*s15^3*s23^3)/
(4*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)+
(11*s15^2*s23^2*(8*s15+9*s23))/(4*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)-
(11*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)+(37*(-s15+s23))/
(4*(s34+s45))-(5*s15^2*s23^3)/(4*s12*(s12+s15-s34)^3*
(s34+s45))+(5*s15*s23^2*(s15+s23))/(2*s12*(s12+s15-s34)^2*
(s34+s45))-(s23*(27*s15^2+20*s15*s23+5*s23^2))/
(4*s12*(s12+s15-s34)*(s34+s45))+(11*(-s15+s23)^3)/
(s34^2*(s34+s45))-(11*s15^3*(-s15+s23)^3)/
((s12+s15-s34)^3*s34^2*(s34+s45))+(33*s15^2*(-s15+s23)^3)/
((s12+s15-s34)^2*s34^2*(s34+s45))+(12*(-s15+s23)^2)/
(s34*(s34+s45))+(11*s15^2*(-s15+s23)^2*(-17*s15+2*s23))/
(4*(s12+s15-s34)^3*s34*(s34+s45))-
(s15*(-s15+s23)^2*(-211*s15+22*s23))/(2*(s12+s15-s34)^2*s34*
(s34+s45))+(33*s15*(-s15+s23)^3)/(s34^2*(-s12-s15+s34)*
(s34+s45))-((-s15+s23)^2*(-283*s15+22*s23))/
(4*s34*(-s12-s15+s34)*(s34+s45))+(5*s23*(s15+2*s23-s45))/
(4*s12*(s34+s45))-(s15^2*s23^2*(33*s15+17*s23))/
(4*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45))+
(s15*s23*(11*s15^2+104*s15*s23+34*s23^2))/(4*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))-
(s23*(21*s15^2+109*s15*s23+17*s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))+(s23*(43*s15+82*s23-65*s45))/
(4*(s12-s34-s45)*(s34+s45))-(11*s23^3)/
(2*s34*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(2*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)-
(33*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(33*s15*s23^3)/(2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15*(33*s15*s23+29*s23^2+34*s23*s34-7*s34^2))/
(6*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(-7*s23^2+6*s23*s34-6*s34^2))/(6*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15^2*(-2*s23^2-5*s23*s34+6*s34^2))/
(3*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(19*s23^3)/(3*(s12-s45)*(-s12+s34+s45)^2)-
(19*s15^3*s23^3)/(3*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(19*s15^2*s23^3)/((s12+s15-s34)^2*
(s12-s45)*(-s12+s34+s45)^2)-(19*s15*s23^3)/
((s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15^3*s34^3)/((s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(2*s15^2*s34^3)/((s12+s15-s34)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*s34^3)/((s12+s15-s34)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^4*s23^3)/(4*(s12+s15-s34)^3*
(s34+s45)^2*(-s12+s34+s45)^2)-(11*s15^3*s23^2*(s15+2*s23))/
(2*(s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(4*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(4*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)-
(11*s15^2*s23^2*(4*s15+3*s23))/(4*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)+(33*s15*s23*(s15^2+4*s15*s23+s23^2))/
(4*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)-
(11*s15^2*s23^2*(3*s15+s23))/(2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))+(11*s15*s23^2*(3*s15+s23))/
((s12+s15-s34)^2*s34*(-s12+s34+s45))+
(11*s23^2*(3*s15+s23))/(2*s34*(-s12-s15+s34)*
(-s12+s34+s45))+(-69*s23+26*s34)/(12*(-s12+s34+s45))+
(s45^2*(8*s15+5*s45))/(2*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))+(s23+6*s45)/(3*s12-3*s45)-
(11*(-s15+s23)*(10*s15-10*s23+7*s45))/(4*(s34+s45)^2)+
(3*s15*(241*s15^2-307*s15*s23+44*s23^2+104*s15*s45-44*s23*s45))/
(4*(s12+s15-s34)^2*s34)+
(37*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(18*(s12+s23-s45)^3)+s23^2/(2*s12*s45-2*s45^2)+
(s34*(s15+s45)*(5*s15^2-6*s15*s34+s34^2+4*s15*s45-s45^2))/
(6*(s12+s15-s34)^3*(s15-s23+s45))-
(4*(s15*s23+s15*s45+s45^2)^3)/((s12+s15-s34)^3*(s12-s45)^3)+
(11*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/(2*s12*(s34+s45)^2)-
(s45^2*(5*s15^2+7*s15*s45+2*s45^2))/((s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+
(s45*(s15^2+6*s15*s34-44*s34^2+2*s15*s45+41*s34*s45+6*s45^2))/
(6*(s12+s15-s34)*(s12+s23-s45)^2)+
(11*s23*(6*s15^2+20*s15*s23+4*s23^2-7*s15*s45-12*s23*s45+
8*s45^2))/(4*(s12-s34-s45)*(s34+s45)^2)+
(2*(8*s23^2+9*s45^2))/(3*(s12-s45)^2)-
(10*s15*s23+10*s15*s45+(99*s45^2)/4)/((s12+s15-s34)*
(s12-s45))+(s15*(673*s15-813*s23)+537*s15*s45+114*s45^2)/
(4*(s12+s15-s34)*(s34+s45))+
(880*s15^2-75*s15*s23-100*s15*s34-4*s34^2+1725*s15*s45-
47*s34*s45+885*s45^2)/(12*(s12+s15-s34)^2)+
(s15*(-1769*s15^2+2224*s15*s23-264*s23^2)+
2*s15*(-1503*s15+745*s23)*s45-2206*s15*s45^2-580*s45^3)/
(4*(s12+s15-s34)^2*(s34+s45))+(4*(s23^3+s45^3))/
(s12-s45)^3+(11*(2*s15*(31*s15^2-63*s15*s23+47*s23^2)+
s15*(114*s15-137*s23)*s45+74*s15*s45^2+13*s45^3))/
(4*(-s12-s15+s34)*(s34+s45)^2)-
(22*s15*s23^2+22*s15*s23*s45+22*s15*s45^2+(155*s45^3)/6)/
((s12+s15-s34)*(s12-s45)^2)+(3*s15*s23*(84*s15+113*s23)+
3*s15*(68*s15+219*s23)*s45+744*s15*s45^2+574*s45^3)/
(12*(s12+s15-s34)^2*(s12-s45))-
(12*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
((s12+s15-s34)*(s12-s45)^3)-
(33*(s15*(3*s15^3-10*s15^2*s23+3*s15*s23^2-6*s23^3)+
s15*(11*s15^2-22*s15*s23+17*s23^2)*s45+s15*(14*s15-17*s23)*
s45^2+7*s15*s45^3+s45^4))/(2*(-s12-s15+s34)*
(s34+s45)^3)+(11*(2*s15^2*(47*s15^2-100*s15*s23+64*s23^2)+
s15*(287*s15^2-366*s15*s23+54*s23^2)*s45+
14*s15*(27*s15-14*s23)*s45^2+226*s15*s45^3+50*s45^4))/
(4*(s12+s15-s34)^2*(s34+s45)^2)+
(11*(s15^2*(103*s15^2-135*s15*s23+24*s23^2)-
3*s15^2*(-91*s15+60*s23)*s45+(356*s15^2-78*s15*s23)*s45^2+
226*s15*s45^3+56*s45^4))/(4*(s12+s15-s34)^3*(s34+s45))+
(168*s15^2*s23^2+3*s15*s23*(88*s15+35*s23)*s45+
3*s15*(52*s15+103*s23)*s45^2+358*s15*s45^3+202*s45^4)/
(6*(s12+s15-s34)^2*(s12-s45)^2)-
(s15^2*s23*(136*s15+339*s23)+9*s15^2*(12*s15+55*s23)*s45+
3*s15*(161*s15+183*s23)*s45^2+676*s15*s45^3+301*s45^4)/
(12*(s12+s15-s34)^3*(s12-s45))+
(12*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
((s12+s15-s34)^2*(s12-s45)^3)-
(33*(s15^2*(3*s15^3-9*s15^2*s23+7*s15*s23^2-6*s23^3)+
2*s15^2*(8*s15^2-17*s15*s23+11*s23^2)*s45+
3*s15*(11*s15^2-14*s15*s23+2*s23^2)*s45^2+
s15*(33*s15-17*s23)*s45^3+16*s15*s45^4+3*s45^5))/
(2*(s12+s15-s34)^2*(s34+s45)^3)-
(33*(2*s15^3*(7*s15^2-15*s15*s23+9*s23^2)+
3*s15^2*(20*s15^2-27*s15*s23+6*s23^2)*s45+
12*s15^2*(10*s15-7*s23)*s45^2-5*s15*(-25*s15+6*s23)*s45^3+
66*s15*s45^4+14*s45^5))/(4*(s12+s15-s34)^3*(s34+s45)^2)-
(68*s15^3*s23^2+3*s15^2*s23*(44*s15+35*s23)*s45+
3*s15^2*(20*s15+103*s23)*s45^2+s15*(203*s15+177*s23)*s45^3+
226*s15*s45^4+83*s45^5)/(6*(s12+s15-s34)^3*(s12-s45)^2)+
(33*(s15^3*(s15^3-3*s15^2*s23+3*s15*s23^2-2*s23^3)+
s15^3*(7*s15^2-15*s15*s23+9*s23^2)*s45+
s15^2*(20*s15^2-27*s15*s23+6*s23^2)*s45^2+
3*s15^2*(10*s15-7*s23)*s45^3+s15*(25*s15-6*s23)*s45^4+
11*s15*s45^5+2*s45^6))/(2*(s12+s15-s34)^3*(s34+s45)^3)+
(-36*s23^2-60*s23*s34+31*s34^2+66*s23*(-s15+s45))/
(12*(-s12+s34+s45)^2)+(11*s15^3*(3*s15^2+3*s23^2+3*s15*s45+
s45^2-3*s23*(2*s15+s45)))/((s12+s15-s34)^3*s34^2)-
(15*s23^2+s23*s45+s45*(s15+7*s34+s45))/
(6*(s12+s23-s45)^2)+(s34*(s15+s45)*(-2*s45*(s15+s45)+
s34*(s15+3*s45)))/(3*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34*(2*s15-3*s45)+s45*(s15+3*s45))/(6*(s12+s15-s34)*
(s15-s23+s45))+(37*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(6*(s12+s15-s34)*(s12+s23-s45)^3)+
(s45*(-(s45*(s15+s45))+s34*(2*s15+3*s45)))/
(3*(s12+s15-s34)*(s15-s23+s45)^2)-
(11*s15^2*(45*s15^2+12*s23^2+41*s15*s45+12*s45^2-
3*s23*(21*s15+8*s45)))/(4*(s12+s15-s34)^3*s34)+
(-6*s34^2+16*s34*s45+s45*(s15+9*s45))/(6*(s12+s15-s34)*
(s12+s23-s45))+(-6*s34^3+s34*(7*s15-3*s45)*s45-
6*s34^2*(-5*s15+s45)+s45*(s15^2-18*s15*s45-6*s45^2))/
(6*(s12+s15-s34)^2*(s12+s23-s45))+
(6*s34^3*(-s15+s45)-10*s45^3*(s15+s45)+
s34^2*s45*(-37*s15+22*s45)+s34*s45*(37*s15^2+39*s15*s45-
3*s45^2))/(6*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(11*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(2*s12*(s34+s45)^3)-(11*s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3+s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
((s12-s34-s45)*(s34+s45)^3)+
(11*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(4*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s23*(s23^2-4*s23*(-2*s15+s45)+3*(s15^2-s15*s45+s45^2)))/
(4*(s34+s45)*(-s12+s34+s45)^2)+
(6*s34^4*(-s15+s45)+5*s34*s45^3*(s15+s45)+
5*s45^3*(s15+s45)^2+s34^2*s45^2*(37*s15+6*s45)+
6*s34^3*(s15^2-s15*s45+s45^2))/(6*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(s34^3*(33*s15-9*s45)+
s34*s45*(37*s15^2+15*s15*s45-6*s45^2)+
s45^2*(12*s15^2+11*s15*s45-s45^2)-
3*s34^2*(8*s15^2-8*s15*s45+3*s45^2))/(6*(s12+s15-s34)^3*
(s12+s23-s45))+(3*s15*s34^2+s15^2*s45-s45^3+
s34*(-7*s15^2-6*s15*s45+3*s45^2))/(6*(s12+s15-s34)^2*
(s15-s23+s45))+(s15^2*(-2581*s15+189*s23)+
9*s15*(-911*s15+19*s23)*s45-8883*s15*s45^2-3123*s45^3+
3*s34^2*(-37*s15+23*s45)+3*s34*(s15*(106*s15+69*s23)-
19*s15*s45+19*s45^2))/(36*(s12+s15-s34)^3)+
(43/(3*s12^2)+(22*s15*(-s15+s23))/(s12^2*s34^2)+
(34*s15-11*s23)/(s12^2*s34)+(-773*s15+311*s23+52*s34-
622*s45)/(4*s12^2*(s12+s15-s34))-(33*s15*s23*(2*s15+s23))/
(2*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
(204*s15^2+80*s15*s23+19*s23^2-298*s15*s34-23*s23*s34+
90*s34^2)/(12*s12^2*(s12+s15-s34)*(s12-s34-s45))+
(-148*s15^3+s34^2*(-29*s23+28*s34)+s15^2*(5*s23+332*s34)+
s15*(-38*s23^2+53*s23*s34-212*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*(19*s15*s23^2+2*(21*s15-23*s34)*(s15-s34)^2+
s23*(-30*s15^2-30*s15*s34+52*s34^2)))/
(12*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(11*s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12-s34-s45))+(22*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
(s12-s45)^2*(s12-s34-s45))-(11*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*(s12-s45)^2*(s12-s34-s45))+
(s15^3*s23*(140*s15+211*s23))/(12*s12^2*(s12+s15-s34)^3*
(s12-s45)*(s12-s34-s45))-(s15^2*s23*(392*s15+633*s23))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(s15*s23*(112*s15+211*s23))/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))+(s15*(s15-s34)^3*s34^2)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
((s15-s34)^2*s34^2*(-4*s15+s34))/(s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^2*(s12-s34-s45))+
(3*s34^2*(2*s15^2-3*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+
(3*s15*(s15-s34)^2*s34*(-2*s15+3*s34))/
(2*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(s12-s34-s45))-
(3*s34*(12*s15^2-21*s15*s34+8*s34^2))/(2*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))+
(3*s34*(8*s15^3-21*s15^2*s34+16*s15*s34^2-3*s34^3))/
(2*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))-
((5*s15+s23-4*s34)*s34)/(2*s12^2*(s12+s15-s34)*s45)-
((2*s15+s23-2*s34)*s34*(-2*s15+s34))/
(2*s12^2*(s12+s15-s34)^2*s45)+(s15*(s15+s23-s34)*s34*
(-s15+s34))/(2*s12^2*(s12+s15-s34)^3*s45)+
((2*s15+s23-2*s34)*s34)/(s12^2*(s12+s23-s45)*s45)+
((s15-s34)^3*s34)/(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*
s45)-(3*(s15-s34)^2*s34)/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*s45)-(37*(s15-s34)^2*s34^2*s45^2)/
(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^3)-
(5*s45^3)/(2*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(5*s45^4)/(6*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45)^
2)-(2*s45^4)/(3*s12^2*(s12+s15-s34)*(s12-s45)^2*
(s12+s23-s45))-(11*s23^2*(-3*s15+s45))/
(6*s12^2*(s12-s45)^2*(s12-s34-s45))+(5*s45^4*(s15+s45))/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45)^2)+
(4*s45^4*(s15+s45))/(3*s12^2*(s12+s15-s34)^2*(s12-s45)^2*
(s12+s23-s45))-(5*s45^4*(s15+s45)^2)/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)-
(2*s45^4*(s15+s45)^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)^2*
(s12+s23-s45))+(11*s15^2*(6*s15-6*s23+s45))/
(s12^2*(s12+s15-s34)*s34^2)-(22*s15^3*(3*s15-3*s23+s45))/
(s12^2*(s12+s15-s34)^2*s34^2)+(11*s15^4*(2*s15-2*s23+s45))/
(s12^2*(s12+s15-s34)^3*s34^2)+((s15-s34)^2*s34*(s15+s45)*
(s15-s34+s45))/(3*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(33*(s12-3*s15)*(s15-s23)^2)/
(4*s12^2*s34*(s34+s45)^2)+(33*s15^4*(s15-s23)^2)/
(4*s12^2*(s12+s15-s34)^3*s34*(s34+s45)^2)-
(33*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*s34*
(s34+s45)^2)+(99*s15^2*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)*s34*(s34+s45)^2)+
(11*(s12-3*s15)*(s15-s23)^2)/(s12^2*s34^2*(s34+s45))+
(11*s15^4*(s15-s23)^2)/(s12^2*(s12+s15-s34)^3*s34^2*
(s34+s45))-(44*s15^3*(s15-s23)^2)/(s12^2*(s12+s15-s34)^2*
s34^2*(s34+s45))+(66*s15^2*(s15-s23)^2)/
(s12^2*(s12+s15-s34)*s34^2*(s34+s45))+
((-s15+s23)*(24*s12-136*s15+33*s23))/(2*s12^2*s34*
(s34+s45))-(55*s15^3*(2*s15^2-3*s15*s23+s23^2))/
(2*s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(3*s15^2*(118*s15^2-173*s15*s23+55*s23^2))/
(2*s12^2*(s12+s15-s34)^2*s34*(s34+s45))-
(3*s15*(134*s15^2-189*s15*s23+55*s23^2))/
(2*s12^2*(s12+s15-s34)*s34*(s34+s45))+
(37*s12-581*s15+294*s23-342*s45)/(4*s12^2*(s34+s45))+
(33*s15*s23*(s15+s23))/(2*s12^2*(s12+s15-s34)*(s12-s34-s45)*
(s34+s45))-(11*s15^4*s23^2)/(2*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)+(22*s15^3*s23^2)/(s12^2*(s12+s15-s34)^2*
s34*(-s12+s34+s45)^2)-(33*s15^2*s23^2)/
(s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^2)+
(s15^2*(14*s23*(s15-s34)^2-12*(s15-s34)^2*s34-
s23^2*(20*s15+23*s34)))/(12*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15*(s15^2*(-62*s23+46*s34)+
s15*(60*s23^2+96*s23*s34-68*s34^2)+
s34*(46*s23^2-s23*s34+22*s34^2)))/(12*s12^2*
(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(s15^2*(102*s23-103*s34)-6*s15*(10*s23^2+18*s23*s34-
23*s34^2)-s34*(23*s23^2+13*s23*s34+47*s34^2))/
(12*s12^2*(s12+s15-s34)*(-s12+s34+s45)^2)+
(19*s15^4*s23^2)/(3*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)-(76*s15^3*s23^2)/
(3*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(38*s15^2*s23^2)/(s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15^2*(s15-s34)^2*s34^2)/
(s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(6*s15^2-6*s15*s34+s34^2))/(s12^2*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(2*s15*s34^2*(2*s15^2-3*s15*s34+s34^2))/
(s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s23^2*(-3*s15+s45))/(2*s12^2*s34*(-s12+s34+s45)^2)+
(19*s23^2*(-3*s15+s45))/(3*s12^2*(s12-s45)*(-s12+s34+s45)^
2)-(11*s15*s23)/(s12^2*s34*(-s12+s34+s45))+
(11*s15^3*s23*(2*s15+s23))/(2*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(33*s15^2*s23*(2*s15+s23))/
(2*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45))-
(11*s15^3*s23^2)/(2*s12^2*(s12+s15-s34)^3*(s34+s45)*
(-s12+s34+s45))+(11*s15^2*s23*(s15+3*s23))/
(2*s12^2*(s12+s15-s34)^2*(s34+s45)*(-s12+s34+s45))+
(11*s23*(2*s15+s23-s45))/(2*s12^2*(s34+s45)*
(-s12+s34+s45))-(-3*s15+s34+s45)/
(6*s12^2*(s15-s23+s45))+(s34^2*(-3*s15+2*s34+s45))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s34^2*(-3*s15+3*s34+s45))/(s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(s34*(-18*s15+19*s34+6*s45))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45))+
(s45^3*(15*s15+11*s45))/(3*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(11*s15^3*(37*s15-24*s23+16*s45))/
(4*s12^2*(s12+s15-s34)^3*s34)+(-98*s15-35*s23+49*s34+
34*s45)/(12*s12^2*(s12-s34-s45))+
(s15^2*(475*s15-286*s23+132*s45))/(2*s12^2*(s12+s15-s34)^2*
s34)+(7*s15*s23+(45*s23^2)/4+(7*s23*s45)/3)/
(s12^2*(s12-s45)*(-s12+s34+s45))-
(s15*(s34-2*s45)+(s12+3*s34-s45)*s45)/
(3*s12^2*(s15-s23+s45)^2)-
((s15-s34)^2*(3*s15^2-4*s15*s34+s34^2+2*s15*s45-s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s15-s23+s45))+
(4*s45^2*(s23^2+s23*s45+s45^2))/(s12^2*(s12+s15-s34)*
(s12-s45)^3)+(-9*s15^2+12*s15*s34-3*s34^2-2*s34*s45+
s45^2)/(6*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(33*(s15^2-s15*s23+2*s15*s45+s45^2)^2*(s15^2+3*s15*s45+
2*s45^2))/(2*s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(-63*s15^2-90*s15*s34+89*s34^2+42*s34*s45+3*s45^2)/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s45^3*(15*s15^2+22*s15*s45+7*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(11*(59*s15^2-74*s15*s23+15*s23^2+s12*(-10*s15+10*s23-
7*s45)+95*s15*s45-47*s23*s45+45*s45^2))/
(4*s12^2*(s34+s45)^2)+(28*s15*s23+61*s23^2+70*s23*s45+
62*s45^2)/(4*s12^2*(s12+s15-s34)*(s12-s45))+
(3003*s15^2-2444*s15*s23+286*s23^2+3968*s15*s45-
1152*s23*s45+1703*s45^2)/(4*s12^2*(s12+s15-s34)*
(s34+s45))+(37*s34*(-s15+s34)*s45*(s34^2+s15*(s15+s45)-
2*s34*(s15+s45)))/(9*s12^2*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(4*s45^2*(2*s15*s23^2+
2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(s15*(679*s15+88*(-4*s23+s45)))/(4*s12^2*(s12+s15-s34)*s34)+
(4*(s45^3+s15*s45*(s23+s45))^2)/(s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+((s15-s34)*(9*s15^2+3*s34^2+s34*s45-
2*s45^2+3*s15*(-4*s34+s45)))/(6*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(20*s23^2+s15*(-54*s23+69*s34)+
20*s23*(2*s34+s45)-47*s34*(2*s34+s45))/
(12*s12^2*(-s12+s34+s45)^2)+(7*s15+7*s23-2*(3*s34+s45))/
(2*s12^2*(s12+s23-s45))+(-82*s15^2-82*s23^2-
8*s34*(s34-6*s45)+s15*(-82*s23+90*s34-6*s45)+
s23*(45*s34+42*s45))/(18*s12^2*(s12+s23-s45)^2)+
(80*s23*s45^2+80*s45^3+s23^2*(-33*s15+59*s45))/
(6*s12^2*(s12+s15-s34)*(s12-s45)^2)-
(s23*s45^2*(220*s15+83*s45)+s15*s23^2*(-33*s15+118*s45)+
s45^3*(168*s15+187*s45))/(6*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)+(4809*s15^2+19*s23*s34-17*s34^2-
1041*s23*s45-933*s34*s45+3246*s45^2+
s15*(-2641*s23-820*s34+8364*s45))/(12*s12^2*
(s12+s15-s34)^2)+(-2751*s15^3-23*s34^3+
s15^2*(1708*s23+817*s34-7530*s45)-19*s34^2*s45+
1041*s34*s45^2-1547*s45^3+s15*(-38*s23*s34+43*s34^2+
2082*s23*s45+1929*s34*s45-6278*s45^2))/
(12*s12^2*(s12+s15-s34)^3)+(3*s15^2*(s34-s45)+
3*s34*s45*(-2*s34+s45)+s15*(-3*s34^2+10*s34*s45-2*s45^2))/
(3*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
(37*(s34^4+s15^2*(s15+s45)^2-4*s34^3*(s15+2*s45)+
6*s34^2*(s15^2+3*s15*s45+s45^2)-2*s15*s34*
(2*s15^2+6*s15*s45+3*s45^2)))/(18*s12^2*(s12+s15-s34)*
(s12+s23-s45)^3)-((-s15+s34)*(s15*s45*(s15+s45)+
s34^2*(3*s15+4*s45)-s34*(3*s15^2+7*s15*s45+3*s45^2)))/
(3*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(37*s15^4+54*s34^4+65*s34^3*s45+24*s34^2*s45^2-15*s45^4+
s15^3*(-111*s34+40*s45)+s15*s34*(-145*s34^2+94*s34*s45-
12*s45^2)+s15^2*(165*s34^2-199*s34*s45+3*s45^2))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(33*(s12*(s15-s23+s45)^2-s23^2*(3*s15+2*s45)-
(s15+s45)^2*(3*s15+4*s45)+s23*(6*s15^2+12*s15*s45+
5*s45^2)))/(2*s12^2*(s34+s45)^3)+
(82*s15^3-27*s15^2*(5*s34-2*s45)+s15*(78*s34^2-44*s34*s45+
6*s45^2)-s34*(25*s34^2+102*s34*s45+9*s45^2))/
(18*s12^2*(s12+s15-s34)*(s12+s23-s45)^2)+
(11*(174*s15^3+443*s15^2*s45+436*s15*s45^2+149*s45^3+
6*s23^2*(12*s15+5*s45)-2*s23*(123*s15^2+174*s15*s45+
55*s45^2)))/(4*s12^2*(-s12-s15+s34)*(s34+s45)^2)+
(-11*s15^3*s23^2+107*s45^5+s15*s45^3*(166*s23+195*s45)+
s15^2*s45*(59*s23^2+140*s23*s45+88*s45^2))/
(6*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(33*(16*s15^5-24*s15^4*(s23-3*s45)-28*s15*(s23-3*s45)*s45^3+
18*s45^5+2*s15^3*(4*s23^2-35*s23*s45+74*s45^2)+
s15^2*s45*(10*s23^2-76*s23*s45+157*s45^2)))/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)^2)+
(140*s15^3*s23+467*s45^4+s15*s45^2*(602*s23+667*s45)+
s15^2*(183*s23^2+138*s23*s45+250*s45^2))/
(12*s12^2*(s12+s15-s34)^3*(s12-s45))-
(252*s15^2*s23+s45^2*(301*s23+671*s45)+
s15*(366*s23^2+348*s23*s45+436*s45^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45))+
(11*(142*s15^4-18*s15^3*(8*s23-23*s45)+98*s45^4+
2*s15*s45^2*(-56*s23+191*s45)+s15^2*(26*s23^2-228*s23*s45+
575*s45^2)))/(4*s12^2*(s12+s15-s34)^3*(s34+s45))+
(11*(154*s15^4+2*s45^3*(-21*s23+76*s45)+
s15^3*(-226*s23+542*s45)+2*s15*s45*(30*s23^2-169*s23*s45+
287*s45^2)+s15^2*(72*s23^2-489*s23*s45+822*s45^2)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)^2)-
(1913*s15^3+s45^2*(-308*s23+1181*s45)+
s15^2*(-1799*s23+4033*s45)+s15*(286*s23^2-1830*s23*s45+
3633*s45^2))/(2*s12^2*(s12+s15-s34)^2*(s34+s45))+
(82*s15^3+9*s15^2*(6*s34+s45)-2*s15*(113*s34^2+51*s34*s45+
3*s45^2)+9*(10*s34^3+8*s34^2*s45+6*s34*s45^2+5*s45^3))/
(18*s12^2*(s12+s15-s34)^2*(s12+s23-s45))-
(33*(3*(s15+s45)^3*(2*s15+3*s45)+s23^2*(6*s15^2+9*s15*s45+
2*s45^2)-s23*(12*s15^3+36*s15^2*s45+32*s15*s45^2+
7*s45^3)))/(2*s12^2*(-s12-s15+s34)*(s34+s45)^3)-
(18*s34^5+18*s34^4*(-3*s15+s45)+15*s45^4*(s15+s45)+
2*s34^3*(27*s15^2+19*s15*s45+9*s45^2)-
s34^2*(18*s15^3+130*s15^2*s45+21*s15*s45^2-15*s45^3)+
s34*s45*(74*s15^3+3*s15^2*s45+15*s45^3))/
(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(-37*s15^4+s15^3*(20*s34-6*s45)+s15^2*(98*s34^2+60*s34*s45+
3*s45^2)-9*s15*(12*s34^3+9*s34^2*s45+6*s34*s45^2+
5*s45^3)+3*(9*s34^4+9*s34^3*s45+6*s34^2*s45^2+s34*s45^3-
3*s45^4))/(18*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(33*((s15+s45)^4*(4*s15+7*s45)+s15*s23^2*(4*s15^2+9*s15*s45+
4*s45^2)-s23*(8*s15^4+32*s15^3*s45+43*s15^2*s45^2+
21*s15*s45^3+2*s45^4)))/(2*s12^2*(s12+s15-s34)^2*
(s34+s45)^3)+(37*(s23^3-s23^2*(-s15+s34+s45)+
s23*(s15^2+s34^2-2*s34*(s15+s45))+(s15-s34)*
(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45))))/
(18*s12^2*(s12+s23-s45)^3))*tr5,40/27+s23/(6*s15)+
(13*s15*s23^2)/(18*s12*(s12+s15-s34)^2)+
(11*s15^2*(-2*s15+3*s23))/(2*(s12+s15-s34)^2*s34)+
((s15-s23)*s23)/(12*(-s15+s34)^2)+
(s15*s23^2)/(12*(s12+s15-s34)*(-s15+s34)^2)+
(s15-s23)/(6*(-s15+s34))-(s15*s23^2)/(3*(s12+s15-s34)^2*
(-s15+s34))+(s15+s34)/(s23+s34)-
(s15^2*s34^3)/(4*(-s15+s23)*(s12+s15-s34)^3*(-s15+s23-s45))-
(11*s23)/(2*(s12-s34-s45))+(66*s15*s23-12*s23^2+27*s23*s34-
2*s34^2)/(12*(s12+s15-s34)*(s12-s34-s45))-
(s15^2*(7*s23^2-6*s23*s34+6*s34^2))/(6*(s12+s15-s34)^3*
(s12-s34-s45))+(s15*(13*s23^2-4*s23*s34+6*s34^2))/
(6*(s12+s15-s34)^2*(s12-s34-s45))+(35*s15^2*s23^3)/
(12*(s12+s15-s34)^3*(s12-s45)*(s12-s34-s45))-
(35*s15*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))+
(35*s23^3)/(12*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
((-49*s34)/12+(8*s45)/9)/(s12-s34)-(19*s23^3)/(36*s12*s45^2)+
(19*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)-
(19*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)+
(19*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)+
(19*s23^3)/(36*(s12-s45)*s45^2)-(19*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(19*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(19*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)+
(11*s23^2)/(9*s12*s45)-(43*s15^2*s23^3)/(18*s12*(s12+s15-s34)^3*
s45)+(s15*s23^2*(11*s15+43*s23))/(9*s12*(s12+s15-s34)^2*
s45)-(s23^2*(44*s15+43*s23))/(18*s12*(s12+s15-s34)*s45)+
(s15*(-38*s23^2+14*s15*s34-19*s23*s34))/(18*(s12+s15-s34)^2*
s45)+(16*s23^2+3*s23*s34+6*s34*(-s15+s34))/
(36*(s12+s15-s34)*s45)+
(s15^2*(30*s23^2+33*s23*s34+14*s34*(-s15+s34)))/
(18*(s12+s15-s34)^3*s45)-(19*s23^3)/(18*(s12-s45)^2*s45)+
(19*s15^3*s23^3)/(18*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(19*s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(19*s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)+
(5*s15^2*s23^2*(4*s15+7*s23))/(12*(s12+s15-s34)^3*(s12-s45)*
s45)-(5*s15*s23^2*(6*s15+7*s23))/(6*(s12+s15-s34)^2*
(s12-s45)*s45)+(5*s23^2*(12*s15+7*s23))/(12*(s12+s15-s34)*
(s12-s45)*s45)+(s15^2*s34)/(12*(s12+s15-s34)*(s23-s45)*
s45)+(s15^2*s34*(-s15+s34))/(6*(s12+s15-s34)^2*(s23-s45)*
s45)+(s15^2*s34*(-s15+s34)^2)/(12*(s12+s15-s34)^3*(s23-s45)*
s45)+(s34*s45)/(2*(-s15+s23)*(s12+s15-s34))-
(s34^2*s45)/(s15*(s12+s15-s34)*(s23+s34))+
(s34*(53*s23+30*s34-19*s45)*s45)/(36*(s12-s34)*
(s12+s15-s34)^2)-(s34*(16*s23+33*s34-17*s45)*s45)/
(36*(s12-s34)^2*(s12+s15-s34))-(19*s45)/(18*(s12-s45))-
s45/(12*(s23-s45))+(s34*s45)/(4*(s12+s15-s34)*
(s12+s23-s45))+(2*s34*(s34-s45)*s45)/(9*(s12-s34)^3)+
(5*s34^2*s45^2)/(6*s15*(s12+s15-s34)^3)+
(17*s34^2*s45^2)/(36*(s12-s34)*(s12+s15-s34)^3)+
(s34^2*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^2)-
(s34^2*s45^2)/(36*(s12-s34)^2*(s12+s15-s34)^2)+
(2*s34^2*s45^2)/(9*(s12-s34)^3*(s12+s15-s34))+
(s34^3*s45^2)/(4*s15*(-s15+s23)*(s12+s15-s34)^3)+
(s34^3*s45^2)/(s15*(s12+s15-s34)^3*(s23+s34))-
(19*s45^2)/(18*(s12-s45)^2)+(s34*s45^2)/(4*s15*(s12+s15-s34)*
(s23-s45))+(s34^2*s45^2)/(4*s15*(s12+s15-s34)^2*
(s23-s45))+(s34^3*s45^2)/(12*s15*(s12+s15-s34)^3*
(s23-s45))-s45^2/(12*(s12-s45)*(s12+s23-s45))+
(s15^3*s45^2)/(12*(s12+s15-s34)^3*(s23-s45)*(s12+s23-s45))+
(s45^2*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45))-(s45^2*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45))+(s45^2*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(11*s15^3*(2*s15-3*s23+s45))/(2*(s12+s15-s34)^3*s34)+
(13*s23*(10*s15-2*s23+s45))/(36*s12*(s12+s15-s34))+
(5*s34*s45)/(12*(s12+s15-s34)*(s15-s23+s45))+
s45^2/(12*s15*(s15-s23+s45))+(s34*s45^2)/(4*s15*(s12+s15-s34)*
(s15-s23+s45))+(s34^2*s45^2)/(4*s15*(s12+s15-s34)^2*
(s15-s23+s45))+(s34^3*s45^2)/(12*s15*(s12+s15-s34)^3*
(s15-s23+s45))+(s23+s45)/(12*(s12+s23-s45))+
(s34^2*s45*(-s34+s45))/(s15*(s12+s15-s34)^2*(s23+s34))+
(11*s15^3*s23^3)/(2*s12*(s12+s15-s34)^3*(s34+s45)^2)-
(11*s15^2*s23^2*(2*s15+3*s23))/(2*s12*(s12+s15-s34)^2*
(s34+s45)^2)+(11*s15*s23*(s15^2+6*s15*s23+3*s23^2))/
(2*s12*(s12+s15-s34)*(s34+s45)^2)+(11*s15^3*s23^3)/
(4*(s12+s15-s34)^3*(s12-s34-s45)*(s34+s45)^2)-
(11*s15^2*s23^2*(2*s15+3*s23))/(4*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45)^2)+
(11*s15*s23*(s15^2+6*s15*s23+3*s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)+(11*s15^2*s23^3)/
(4*s12*(s12+s15-s34)^3*(s34+s45))+(11*s15*(s15-s23)*s23^2)/
(2*s12*(s12+s15-s34)^2*(s34+s45))+
(11*s23*(-3*s15^2-4*s15*s23+s23^2))/(4*s12*(s12+s15-s34)*
(s34+s45))-(11*s15^2*(-s15+s23)^3)/(2*(s12+s15-s34)^3*s34*
(s34+s45))+(11*s15*(-s15+s23)^3)/((s12+s15-s34)^2*s34*
(s34+s45))+(11*(-s15+s23)^3)/(2*s34*(-s12-s15+s34)*
(s34+s45))+(11*s15^2*s23^3)/(4*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45))-(11*s15*s23^2*(2*s15+s23))/
(2*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45))+
(11*s23*(3*s15^2+8*s15*s23+s23^2))/(4*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))-(11*s23*(3*s15+4*s23-3*s45))/
(4*(s12-s34-s45)*(s34+s45))+(11*s23*(s15-2*s23+s45))/
(4*s12*(s34+s45))+(11*s15^2*s23^3)/(2*(s12+s15-s34)^3*s34*
(-s12+s34+s45))-(11*s15*s23^3)/((s12+s15-s34)^2*s34*
(-s12+s34+s45))-(11*s23^3)/(2*s34*(-s12-s15+s34)*
(-s12+s34+s45))-(s15^2*s34^3)/((s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45))+(s15*s34^3)/((s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45))+(35*s34^2)/(12*s45*(-s12+s34+s45))+
(s45^3*(2*s15+s34+s45))/(12*(s12+s15-s34)^3*
(s12+s23-s45))+(11*s15*(3*s15-7*s23+2*s45))/
(2*(-s12-s15+s34)*(s34+s45))-(s45^2*(3*s15+3*s34+2*s45))/
(12*(s12+s15-s34)^2*(s12+s23-s45))+(s34^3*(7*s15+5*s45))/
(12*(s12+s15-s34)^3*(s15-s23+s45))+
(s23*(s15-4*s23+5*s45))/(12*(-s15+s34)*(-s12-s15+s34))+
(-31*s23+6*s45)/(36*s12)+(s34^2*(7*s15+10*s45))/
(12*(s12+s15-s34)^2*(s15-s23+s45))+
(s34*s45*(10*s23+17*s34+10*s45))/(12*s15*(s12+s15-s34)^2)+
(444*s15-98*s23+135*s34+87*s45)/(36*(s12+s15-s34))+
s45^2/(12*s15*s23-12*s15*s45)+(11*s34^2)/(4*s12*s45-4*s34*s45)-
(5*s23^2)/(3*s12*s45-3*s45^2)-
(11*s23*(s15^2+4*s15*s23+s23^2-s15*s45-2*s23*s45+s45^2))/
(2*s12*(s34+s45)^2)-(11*s23*(s15^2+4*s15*s23+s23^2-s15*s45-
2*s23*s45+s45^2))/(4*(s12-s34-s45)*(s34+s45)^2)-
(2*(3*s34^2-5*s34*s45+s45^2))/(9*(s12-s34)^2)+
(5*s15*s23+5*s15*s45+(23*s45^2)/3)/((s12+s15-s34)*
(s12-s45))+(54*s23*s34+135*s34^2+14*s23*s45-78*s34*s45+
9*s45^2)/(36*(s12-s34)*(s12+s15-s34))+
(19*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(6*(s12+s15-s34)*(s12-s45)^2)+
(11*(s15*(23*s15^2-42*s15*s23+9*s23^2)+s15*(41*s15-31*s23)*
s45+29*s15*s45^2+7*s45^3))/(4*(s12+s15-s34)^2*
(s34+s45))-(2*s15*s23*(30*s15+31*s23)+s15*(41*s15+111*s23)*
s45+114*s15*s45^2+73*s45^3)/(6*(s12+s15-s34)^2*
(s12-s45))-(19*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+
s15*(s15+2*s23)*s45^2+2*s15*s45^3+s45^4))/
(6*(s12+s15-s34)^2*(s12-s45)^2)+
(19*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^3*(s12-s45)^2)+
(33*(s15+s45)*(s15^2*(s15^2-3*s15*s23+3*s23^2)+
(4*s15^3-6*s15^2*s23)*s45-3*s15*(-2*s15+s23)*s45^2+
4*s15*s45^3+s45^4))/(4*(s12+s15-s34)^3*(s34+s45)^2)-
(33*(2*s15^2*(s15^2-3*s15*s23+4*s23^2)+
s15*(7*s15^2-13*s15*s23+3*s23^2)*s45+s15*(9*s15-7*s23)*
s45^2+5*s15*s45^3+s45^4))/(4*(s12+s15-s34)^2*
(s34+s45)^2)-(11*(s15^2*(17*s15^2-30*s15*s23+9*s23^2)-
6*s15^2*(-8*s15+7*s23)*s45+2*s15*(31*s15-9*s23)*s45^2+
38*s15*s45^3+9*s45^4))/(4*(s12+s15-s34)^3*(s34+s45))+
(6*s15^2*s23*(15*s15+31*s23)+s15^2*(52*s15+333*s23)*s45+
3*s15*(68*s15+81*s23)*s45^2+252*s15*s45^3+100*s45^4)/
(18*(s12+s15-s34)^3*(s12-s45))+(s45^2+s34*(s15+s45))/
(12*(s12+s15-s34)*(s23-s45))-
(3*s34^2*s45^2+s34^3*(-s15+s45)-3*s15*s34*s45*(s15+s45)+
s15^2*(s15+s45)^2)/((s12+s15-s34)^3*(s23+s34))+
(-(s15^2*s45^2)+3*s34^3*(s15+s45)+3*s15*s34*s45*(s15+s45)-
3*s34^2*(s15+s45)^2)/(4*(-s15+s23)*(s12+s15-s34)^3)+
(s34*(-2*s15+s45)-s15*(3*s15+2*s45))/((s12+s15-s34)*
(s23+s34))-(33*s15*(7*s23^2+(s15+s45)^2-
s23*(2*s15+5*s45)))/(4*(-s12-s15+s34)*(s34+s45)^2)+
(s15*s45^2-s34*s45*(5*s15+2*s45)+s34^2*(4*s15+5*s45))/
(4*(-s15+s23)*(s12+s15-s34)^2)+
(17*s34*s45+2*s23*(s34+5*s45))/(12*s15*(s12+s15-s34))+
(s15^2*s45^2+s15*s34*s45^2+3*s34^3*(s15+s45)+
s34^2*(-3*s15^2+s45^2))/(12*(s12+s15-s34)^3*(s23-s45))+
(s34^2*s45+s34*(s15^2-4*s15*s45-2*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2))/((s12+s15-s34)^2*
(s23+s34))+(s15*s45^2+s34^2*(4*s15+5*s45)+
s34*(-s15^2+2*s45^2))/(12*(s12+s15-s34)^2*(s23-s45))+
(-43*s23^2+s23*(1053*s15-88*s34+75*s45)-
3*(462*s15^2-145*s15*s34+5*s34^2+638*s15*s45-142*s34*s45+
209*s45^2))/(36*(s12+s15-s34)^2)+
(39*s15*s23^2+3*s34^2*(29*s15+60*s45)-
s34*(399*s15^2+678*s15*s45+199*s45^2)+
9*(129*s15^3+330*s15^2*s45+284*s15*s45^2+84*s45^3)+
3*s23*(s34*(77*s15+13*s45)-6*s15*(38*s15+31*s45)))/
(36*(s12+s15-s34)^3)+(-28/(3*s12^2)-
s23/(12*s12*(s15-s34)^2)+(2*s12-3*s23)/(12*s12^2*(s15-s34))+
(11*s15^4)/(2*s12^2*(s12+s15-s34)^3*s34)-
(11*s15^3)/(s12^2*(s12+s15-s34)^2*s34)+
(11*s15^2)/(2*s12^2*(s12+s15-s34)*s34)-
s34/(6*s12^2*(s23-s45))+(s15+s23-s34)/
(12*s12^2*(s12+s23-s45))+(33*s15*s23^2)/
(2*s12^2*(s12+s15-s34)*s34*(s12-s34-s45))+
((3*s15-2*s34)*s34^2)/(s12^2*(s12+s15-s34)*(s23+s34)*
(s12-s34-s45))+(-62*s23^2+9*s15*(12*s23-7*s34)-
94*s23*s34+82*s34^2)/(12*s12^2*(s12+s15-s34)*
(s12-s34-s45))-(s15*(-7*s23*(s15-s34)^2+
6*(s15-s34)^2*s34+s23^2*(31*s15+s34)))/
(6*s12^2*(s12+s15-s34)^3*(s12-s34-s45))+
(s15^2*(-75*s23+34*s34)+2*s15*(62*s23^2+61*s23*s34-
22*s34^2)+2*s34*(s23^2-7*s23*s34+5*s34^2))/
(12*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(35*s23^2)/(12*s12^2*(s12-s45)*(s12-s34-s45))-
(35*s15^3*s23^2)/(12*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(35*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)^2*
(s12-s45)*(s12-s34-s45))-(35*s15*s23^2)/
(4*s12^2*(s12+s15-s34)*(s12-s45)*(s12-s34-s45))+
(2*s34^2*(s34-s45))/(3*s12^2*(s12-s34)^2*(s12+s15-s34))+
(2*s34*(3*s34-s45))/(3*s12^2*(s12-s34)*(s12+s15-s34))+
s34/(12*s12^2*s45)-(29*s34^3)/(12*s12^2*(s12-s34)*
(s12+s15-s34)*s45)+(s34*(-25*s15+16*s23+6*s34))/
(36*s12^2*(s12+s15-s34)*s45)+
(s34*(47*s15^2-57*s15*s23+19*s23^2-44*s15*s34+16*s23*s34-
3*s34^2))/(36*s12^2*(s12+s15-s34)^2*s45)-
(s15*s34*(19*s23^2+25*(s15-s34)^2+41*s23*(-s15+s34)))/
(36*s12^2*(s12+s15-s34)^3*s45)-(s15*s34)/(12*s12^2*(s23-s45)*
s45)+(s15*(s15-s34)^3*s34)/(12*s12^2*(s12+s15-s34)^3*
(s23-s45)*s45)-(s15*(s15-s34)^2*s34)/
(4*s12^2*(s12+s15-s34)^2*(s23-s45)*s45)+
(s15*(s15-s34)*s34)/(4*s12^2*(s12+s15-s34)*(s23-s45)*s45)+
(s34*s45)/(4*s12^2*s15^2-4*s12^2*s15*s23)+
(3*s34^2*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34))-
(5*s34^3*s45)/(6*s12^2*s15*(s12+s15-s34)^3)-
(17*s34^3*s45)/(36*s12^2*(s12-s34)*(s12+s15-s34)^3)+
(3*s34^3*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^2)+
(s34^3*s45)/(36*s12^2*(s12-s34)^2*(s12+s15-s34)^2)-
(2*s34^3*s45)/(9*s12^2*(s12-s34)^3*(s12+s15-s34))+
(s34^4*s45)/(4*s12^2*s15*(s15-s23)*(s12+s15-s34)^3)-
(s34*s45)/(s12^2*s15*(s23+s34))-(3*s34^2*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34))-
(3*s34^3*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34))-
(s34^4*s45)/(s12^2*s15*(s12+s15-s34)^3*(s23+s34))-
(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)*(s23-s45))-
(s34^3*s45)/(3*s12^2*s15*(s12+s15-s34)^2*(s23-s45))-
(s34^4*s45)/(12*s12^2*s15*(s12+s15-s34)^3*(s23-s45))-
((s12+3*s34)*s45)/(12*s12^2*s15*(s23-s45))-
s45^3/(12*s12^2*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))+
(s45^3*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))-(s45^3*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45))+
(s15*(s15-s34)^2*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)^3*
(s15-s23+s45))-(s15*(s15-s34)*s34^2)/(2*s12^2*(s15-s23)*
(s12+s15-s34)^2*(s15-s23+s45))+
(s15*s34^2)/(4*s12^2*(s15-s23)*(s12+s15-s34)*
(s15-s23+s45))-(s34^2*s45)/(2*s12^2*s15*(s12+s15-s34)*
(s15-s23+s45))-(s34^3*s45)/(3*s12^2*s15*(s12+s15-s34)^2*
(s15-s23+s45))-(s34^4*s45)/(12*s12^2*s15*(s12+s15-s34)^3*
(s15-s23+s45))-((s12+3*s34)*s45)/(12*s12^2*s15*
(s15-s23+s45))+(-4*s34+s45)/(12*s12^2*(s15-s23+s45))+
(s34^2*(-10*s23-4*s34+s45))/(12*s12^2*(s12-s34)*
(s12+s15-s34)^2)+(-2*s34+s45)/(4*s12^2*(-s15+s23))-
((s15-3*s34)*s34*(2*s15-2*s34+s45))/
(6*s12^2*(s12+s15-s34)^2*(s15-s23+s45))+
(-s12+3*s15-s34+s45)/(s12^2*(s23+s34))-
(33*(s15-s23+s45)^2)/(4*s12^2*(s34+s45)^2)-
(11*(s15-s23)^2)/(2*s12^2*s34*(s34+s45))+
(11*s15^3*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)^3*s34*
(s34+s45))-(33*s15^2*(s15-s23)^2)/
(2*s12^2*(s12+s15-s34)^2*s34*(s34+s45))+
(33*s15*(s15-s23)^2)/(2*s12^2*(s12+s15-s34)*s34*(s34+s45))+
(47*s23-41*s34)/(12*s12^2*(-s12+s34+s45))+
(11*s23^2)/(2*s12^2*s34*(-s12+s34+s45))-(11*s15^3*s23^2)/
(2*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(33*s15^2*s23^2)/(2*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+s34^2/(s12^2*(s23+s34)*
(-s12+s34+s45))-(s15*(s15-s34)^2*s34^2)/
(s12^2*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(s34^2*(3*s15^2-4*s15*s34+s34^2))/(s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))-(31*s34^3)/
(12*s12^2*(s12+s15-s34)*s45*(-s12+s34+s45))+
(11*(3*s15-3*s23+2*s45))/(2*s12^2*(s34+s45))+
(s34*(4*s15-6*s34+3*s45))/(12*s12^2*(s12+s15-s34)*
(s23-s45))-(s34*(s34+5*s45))/(2*s12^2*s15*
(s12+s15-s34))-(s12+2*s34+5*s45)/(6*s12^2*s15)-
(s34^2*(s34+15*s45))/(6*s12^2*s15*(s12+s15-s34)^2)+
(735*s15-331*s23-237*s34+385*s45)/(12*s12^2*
(s12+s15-s34))+(-4284*s15^2-286*s23*s34-566*s34^2+
s15*(3075*s23+2108*s34-5403*s45)+756*s23*s45+1077*s34*s45-
1764*s45^2)/(36*s12^2*(s12+s15-s34)^2)+
(s45*(-2*s15*s34+2*s34^2+s45^2))/(12*s12^2*(s12+s15-s34)^2*
(s12+s23-s45))+(33*(s15+s45)*(s15^2-s15*s23+2*s15*s45+
s45^2)^2)/(4*s12^2*(s12+s15-s34)^3*(s34+s45)^2)-
(19*s45*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(18*s23^2+13*s23*s45+13*s45^2)/
(4*s12^2*(s12+s15-s34)*(s12-s45))-
(11*(32*s15^2-38*s15*s23+6*s23^2+46*s15*s45-19*s23*s45+
20*s45^2))/(4*s12^2*(s12+s15-s34)*(s34+s45))+
(-6*s34^2-3*s15*s45+6*s34*(s15+s45))/(4*s12^2*(-s15+s23)*
(s12+s15-s34))-(s45^2*(s34^2+s34*s45+s45*(s15+s45)))/
(12*s12^2*(s12+s15-s34)^3*(s12+s23-s45))-
(-6*s34*(s15+s45)+3*s15*(2*s15+s45))/(s12^2*(s12+s15-s34)*
(s23+s34))+(19*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(18*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(s34^2*(4*s34^2+s15*(4*s15+s45)-
2*s34*(4*s15+s45)))/(12*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))-(19*s45*(s45^2+s15*(s23+s45))^2)/
(18*s12^2*(s12+s15-s34)^3*(s12-s45)^2)-
(s15^2+s34*(s34-3*s45)+s15*(-2*s34+s45))/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s34^2*(-2*s15^2+4*s15*s34+s34*(-2*s34+s45)))/
(12*s12^2*(s12+s15-s34)^3*(s23-s45))+
(s34*(-2*s15^2+8*s15*s34+3*s34*(-2*s34+s45)))/
(12*s12^2*(s12+s15-s34)^2*(s23-s45))+
(s15*(8*s34-s45)+6*s34*(-2*s34+s45))/
(12*s12^2*(s12+s15-s34)*(s15-s23+s45))+
(-6*s34^3+3*s15*s34*(4*s34-3*s45)+9*s34^2*s45+
s15^2*(-6*s34+3*s45))/(4*s12^2*(-s15+s23)*(s12+s15-s34)^
2)+(-2*s34^4-s15^3*s45-6*s15*s34^2*(s15+s45)+
2*s15^2*s34*(s15+2*s45)+s34^3*(6*s15+4*s45))/
(4*s12^2*(-s15+s23)*(s12+s15-s34)^3)-
(s15^4-4*s15^2*s34*s45+s15^3*(-2*s34+s45)+
2*s15*s34^2*(s34+3*s45)-s34^3*(s34+4*s45))/
(s12^2*(s12+s15-s34)^3*(s23+s34))+
(4*s15^3-9*s15*s34*s45+s15^2*(-6*s34+3*s45)+
s34^2*(2*s34+9*s45))/(s12^2*(s12+s15-s34)^2*(s23+s34))-
(33*(3*(s15+s45)^3+s23^2*(3*s15+s45)-
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(4*s12^2*(-s12-s15+s34)*
(s34+s45)^2)-(11*(10*s15^4+6*s45^4+s15*s45^2*
(-9*s23+25*s45)+s15^3*(-13*s23+30*s45)+
s15^2*(3*s23^2-20*s23*s45+40*s45^2)))/
(2*s12^2*(s12+s15-s34)^3*(s34+s45))+
(11*(46*s15^3+s45^2*(-9*s23+28*s45)+s15^2*(-58*s23+102*s45)+
s15*(12*s23^2-59*s23*s45+90*s45^2)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45))-
(238*s45^4+s15*s45^2*(400*s23+377*s45)+
s15^2*(162*s23^2+193*s23*s45+139*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45))+
(5*s45^2*(40*s23+71*s45)+s15*(324*s23^2+310*s23*s45+
256*s45^2))/(36*s12^2*(s12+s15-s34)^2*(s12-s45))+
(2412*s15^3-26*s23*s34^2-122*s34^3+212*s34^2*s45-
756*s34*s45^2+691*s45^3+s15^2*(-2073*s23-1517*s34+
4963*s45)+2*s15*(199*s23*s34+257*s34^2-756*s23*s45-
998*s34*s45+1663*s45^2))/(36*s12^2*(s12+s15-s34)^3)-
(33*(3*(s15+s45)^4+s15*s23^2*(3*s15+2*s45)-
s23*(6*s15^3+14*s15^2*s45+9*s15*s45^2+s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)^2))*tr5,
-311/216+(5*s23)/(36*s12)-(5*s15*s23^2)/
(18*s12*(s12+s15-s34)^2)+(2*s15*(-s15+2*s23))/
((s12+s15-s34)*s34)-(11*s15*(s15^2-3*s15*s23+3*s23^2))/
(6*s34^2*(-s12-s15+s34))-(s34*(s15+s34))/(3*(s23+s34)^2)+
(s15+3*s34)/(6*(s23+s34))+(-16*s15+s23+21*s34-11*s45)/
(36*(s12+s15-s34))+(5*s23*(s15+4*s23-2*s45))/
(72*s12*(s12+s15-s34))+(11*s15*s23^3)/(2*(s12+s15-s34)*s34^2*
(s12-s34-s45))+(7*s23+s34)/(12*(s12-s34-s45))+
(s15*(89*s15*s23+57*s23^2+28*s15*s34-53*s23*s34+58*s34^2))/
(72*(s12+s15-s34)^2*(s12-s34-s45))+
(-2*s23^2+(s15-11*s34)*s34+s23*(-15*s15+2*s34))/
(24*(s12+s15-s34)*(s12-s34-s45))-
(s15^2*(51*s23^2+s23*(20*s15-54*s34)+12*s34*(s15+4*s34)))/
(72*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^2*s23^2*(-3*s15+s23))/(24*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15*s23^2*(-3*s15+s23))/
(12*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(5*s23^2*(-3*s15+s23))/(24*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-(s15*s34^3)/(6*(s12+s15-s34)*
(s12+s23-s45)^2*(s12-s34-s45))+(s15^2*s34^3*(-s15+s34))/
(6*(s12+s15-s34)^3*(s12+s23-s45)^2*(s12-s34-s45))+
(s34^2*(3*s15+s34))/(6*(s12+s15-s34)*(s12+s23-s45)*
(s12-s34-s45))+(s34^2*(-6*s15^2-s15*s34+s34^2))/
(6*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(3*s15^3*s34^2-2*s15*s34^4)/(6*(s12+s15-s34)^3*(s12+s23-s45)*
(s12-s34-s45))+(5*s23^3)/(36*s12*s45^2)-
(5*s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)+
(5*s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)-
(5*s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)-
(5*s23^3)/(36*(s12-s45)*s45^2)+(5*s15^3*s23^3)/
(36*(s12+s15-s34)^3*(s12-s45)*s45^2)-
(5*s15^2*s23^3)/(12*(s12+s15-s34)^2*(s12-s45)*s45^2)+
(5*s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*s45^2)-
(5*s23^2)/(18*s12*s45)+(5*s15^2*s23^3)/(72*s12*(s12+s15-s34)^3*
s45)-(5*s15*s23^2*(2*s15+s23))/(36*s12*(s12+s15-s34)^2*s45)+
(5*s23^2*(8*s15+s23))/(72*s12*(s12+s15-s34)*s45)+
(s15*(7*s23^2-4*s15*s34+8*s23*s34))/(18*(s12+s15-s34)^2*s45)-
(s23^2+3*s23*s34+3*(s15-s34)*s34)/(18*(s12+s15-s34)*s45)+
(s15^2*(-12*s23^2-15*s23*s34+8*(s15-s34)*s34))/
(36*(s12+s15-s34)^3*s45)+(5*s23^3)/(18*(s12-s45)^2*s45)-
(5*s15^3*s23^3)/(18*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(5*s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(5*s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)-
(s15^2*s23^2*(8*s15+5*s23))/(24*(s12+s15-s34)^3*(s12-s45)*
s45)+(s15*s23^2*(12*s15+5*s23))/(12*(s12+s15-s34)^2*
(s12-s45)*s45)-(s23^2*(24*s15+5*s23))/(24*(s12+s15-s34)*
(s12-s45)*s45)+((s15+s23-s34)*s34)/(6*(s12+s23-s45)*
s45)-(s34*(-s15+s34)^2)/(6*(s12+s15-s34)*(s12+s23-s45)*
s45)+(s34^3*s45)/(3*s15*(s12+s15-s34)*(s23+s34)^2)-
(s34^2*s45)/(2*s15*(s12+s15-s34)*(s23+s34))+
(s34^3*s45)/(6*s15^2*(s12+s15-s34)*(s23+s34))-
(s34*s45)/(12*(s12+s15-s34)*(-s15+s23+s34))+
(s34^2*s45)/(4*s15*(s12+s15-s34)*(-s15+s23+s34))-
(s34^3*s45)/(6*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(s34*(-4*s23+3*s34-4*s45)*s45)/(36*s15*(s12+s15-s34)^2)+
(s34^3*(s34-s45)*s45)/(3*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(s34^3*(s34-s45)*s45)/(6*s15^2*(s12+s15-s34)^2*(s23+s34))+
(5*s34^2*(s34-s45)*s45)/(12*s15*(s12+s15-s34)^2*
(-s15+s23+s34))-((-s15+4*s34)*(s34-s45)*s45)/
(12*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^2*s45^2)/(9*s15*(s12+s15-s34)^3)-
(s34^4*s45^2)/(3*s15*(s12+s15-s34)^3*(s23+s34)^2)+
(2*s34^3*s45^2)/(3*s15*(s12+s15-s34)^3*(s23+s34))-
(s34^4*s45^2)/(6*s15^2*(s12+s15-s34)^3*(s23+s34))-
(7*s34^3*s45^2)/(12*s15*(s12+s15-s34)^3*(-s15+s23+s34))+
(s34^4*s45^2)/(6*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))+
((s15^2-5*s15*s34+9*s34^2)*s45^2)/(12*(s12+s15-s34)^3*
(-s15+s23+s34))+(5*s45^2)/(18*(s12-s45)^2)-
s45^2/(12*(s12-s45)*(s12+s23-s45))-(37*s34^3*s45^3)/
(108*(s12+s15-s34)^3*(s12+s23-s45)^3)+
s45^3/(12*(s12-s45)*(s12+s23-s45)^2)+
s45^3/(4*(s12+s15-s34)*(s12-s45)*(s12+s23-s45))-
(s45^3*(s15+s45))/(4*(s12+s15-s34)*(s12-s45)*
(s12+s23-s45)^2)+(s45^3*(s15+s45)^2)/(4*(s12+s15-s34)^2*
(s12-s45)*(s12+s23-s45)^2)+
(s45^2*(-2*s15+s45)*(s15+s45)^2)/(12*(s12+s15-s34)^3*
(s12-s45)*(s12+s23-s45))-(s45^3*(s15+s45)^3)/
(12*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(7*s45^3)/(27*(s15-s23+s45)^3)+(7*s34*s45^2*(s15+s45))/
(9*(s12+s15-s34)*(s15-s23+s45)^3)+
(7*s34^2*s45*(s15+s45)^2)/(9*(s12+s15-s34)^2*
(s15-s23+s45)^3)+(7*s34^3*(s15+s45)^3)/
(27*(s12+s15-s34)^3*(s15-s23+s45)^3)-
(19*s45^2)/(36*(s15-s23+s45)^2)+(13*s45)/(36*(s15-s23+s45))+
(-s23-6*s34+s45)/(36*(s12+s23-s45))+(s34^3*s45*(-s34+s45))/
(6*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))-
(37*s34^2*s45^2*(s15-s34+s45))/(36*(s12+s15-s34)^2*
(s12+s23-s45)^3)-(11*s15^4*s23^3)/(12*s12*(s12+s15-s34)^3*
(s34+s45)^3)+(11*s15^3*s23^2*(s15+2*s23))/
(6*s12*(s12+s15-s34)^2*(s34+s45)^3)-
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(12*s12*(s12+s15-s34)*
(s34+s45)^3)-(11*s15^4*s23^3)/(6*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45)^3)+(11*s15^3*s23^2*(s15+2*s23))/
(3*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^3)-
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(6*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^3)-(11*s15^3*s23^2)/
(6*s12*(s12+s15-s34)^2*(s34+s45)^2)+
(11*s15^2*s23*(s15+3*s23))/(6*s12*(s12+s15-s34)*(s34+s45)^2)-
(11*s15^3*s23^3)/(8*(s12+s15-s34)^3*(s12-s34-s45)*
(s34+s45)^2)+(11*s15^2*s23^2*(8*s15+9*s23))/
(24*(s12+s15-s34)^2*(s12-s34-s45)*(s34+s45)^2)-
(11*s15*s23*(5*s15^2+24*s15*s23+9*s23^2))/(24*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45)^2)-(5*s15^2*s23^3)/
(24*s12*(s12+s15-s34)^3*(s34+s45))+(5*s15*s23^2*(s15+s23))/
(12*s12*(s12+s15-s34)^2*(s34+s45))-
(s23*(27*s15^2+20*s15*s23+5*s23^2))/(24*s12*(s12+s15-s34)*
(s34+s45))+(11*s15^2*(-s15+s23)^3)/(12*(s12+s15-s34)^3*s34*
(s34+s45))-(11*s15*(-s15+s23)^3)/(6*(s12+s15-s34)^2*s34*
(s34+s45))-(11*(-s15+s23)^3)/(12*s34*(-s12-s15+s34)*
(s34+s45))+(5*s23*(s15+2*s23-s45))/(24*s12*(s34+s45))-
(s15^2*s23^2*(33*s15+17*s23))/(24*(s12+s15-s34)^3*
(s12-s34-s45)*(s34+s45))+
(s15*s23*(11*s15^2+104*s15*s23+34*s23^2))/(24*(s12+s15-s34)^2*
(s12-s34-s45)*(s34+s45))-
(s23*(21*s15^2+109*s15*s23+17*s23^2))/(24*(s12+s15-s34)*
(s12-s34-s45)*(s34+s45))+(s23*(43*s15+82*s23-65*s45))/
(24*(s12-s34-s45)*(s34+s45))+(11*s23^3)/
(24*s34*(-s12+s34+s45)^2)-(11*s15^3*s23^3)/
(24*(s12+s15-s34)^3*s34*(-s12+s34+s45)^2)+
(11*s15^2*s23^3)/(8*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(11*s15*s23^3)/(8*s34*(-s12-s15+s34)*(-s12+s34+s45)^2)+
(s15^2*s34^4)/(6*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)-(s15*s34^4)/(6*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+
(s15*(33*s15*s23+5*s23^2+22*s23*s34-7*s34^2))/
(36*(s12+s15-s34)*(-s12+s34+s45)^2)+
(s15^3*(-7*s23^2+6*s23*s34-6*s34^2))/(36*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(s15^2*(4*s23^2-5*s23*s34+6*s34^2))/
(18*(s12+s15-s34)^2*(-s12+s34+s45)^2)+
(-4*s23^2+13*s34^2-2*s23*(6*s34+11*(s15-s45)))/
(24*(-s12+s34+s45)^2)-(5*s23^3)/(24*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s23^3)/(24*(s12+s15-s34)^3*
(s12-s45)*(-s12+s34+s45)^2)-(5*s15^2*s23^3)/
(8*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15*s23^3)/(8*(s12+s15-s34)*(s12-s45)*(-s12+s34+s45)^2)+
(s15^2*(s15-s34)*s34^3)/(6*(s12+s15-s34)^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*s34^3)/(6*(s12+s15-s34)*
(s12+s23-s45)*(-s12+s34+s45)^2)+(s15*s34^3*(-2*s15+s34))/
(6*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^4*s23^3)/(24*(s12+s15-s34)^3*(s34+s45)^2*
(-s12+s34+s45)^2)-(11*s15^3*s23^2*(s15+2*s23))/
(12*(s12+s15-s34)^2*(s34+s45)^2*(-s12+s34+s45)^2)+
(11*s15^2*s23*(s15^2+8*s15*s23+6*s23^2))/(24*(s12+s15-s34)*
(s34+s45)^2*(-s12+s34+s45)^2)+(11*s15^3*s23^3)/
(24*(s12+s15-s34)^3*(s34+s45)*(-s12+s34+s45)^2)-
(11*s15^2*s23^2*(4*s15+3*s23))/(24*(s12+s15-s34)^2*(s34+s45)*
(-s12+s34+s45)^2)+(11*s15*s23*(s15^2+4*s15*s23+s23^2))/
(8*(s12+s15-s34)*(s34+s45)*(-s12+s34+s45)^2)+
(11*s23^3)/(6*s34^2*(-s12+s34+s45))-(11*s15^3*s23^3)/
(6*(s12+s15-s34)^3*s34^2*(-s12+s34+s45))+
(11*s15^2*s23^3)/(2*(s12+s15-s34)^2*s34^2*(-s12+s34+s45))+
(2*s23^2)/(s34*(-s12+s34+s45))-(11*s15^2*s23^2*(-3*s15+2*s23))/
(24*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(s15*s23^2*(-9*s15+22*s23))/(12*(s12+s15-s34)^2*s34*
(-s12+s34+s45))+(s23^2*(63*s15+22*s23))/
(24*s34*(-s12-s15+s34)*(-s12+s34+s45))+
(s15^2*s34^4)/(3*(s12+s15-s34)^3*(s23+s34)^2*
(-s12+s34+s45))-(s15*s34^4)/(3*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))-(s15*s34^3*(2*s15+s34))/
(3*(s12+s15-s34)^3*(s23+s34)*(-s12+s34+s45))+
(s34^3*(4*s15+s34))/(6*(s12+s15-s34)^2*(s23+s34)*
(-s12+s34+s45))+(s15*s34^3*(-2*s15+s34))/
(6*(s12+s15-s34)^2*(s12+s23-s45)^2*(-s12+s34+s45))+
(s34^2*(s15+s45)^2*(-14*s15+2*s34+s45))/(18*(s12+s15-s34)^3*
(s15-s23+s45)^2)+(s34^2*s45*(-4*s34+3*s45))/
(6*s15*(s12+s15-s34)^2*(s23+s34))+(3*s23+10*s45)/
(36*s12-36*s45)-(s15*(46*s15-116*s23+35*s45))/
(12*(-s12-s15+s34)*(s34+s45))+
(s15*(71*s15^2-131*s15*s23+44*s23^2+60*s15*s45-44*s23*s45))/
(8*(s12+s15-s34)^2*s34)-
(s34*(3*s15^2+2*s15*s34+2*s15*s45-s34*s45))/
(3*(-s12-s15+s34)*(s23+s34)^2)+(-4*s23*s45+3*s34*s45)/
(36*s15*(s12+s15-s34))-(6*s34^2+s15*s45+13*s34*s45)/
(36*(s12+s15-s34)*(s12+s23-s45))-
(37*(s23^3-3*s23*s34*s45+3*s34*(-s15+s34-s45)*s45))/
(108*(s12+s23-s45)^3)+s23^2/(3*s12*s45-3*s45^2)+
(11*s23*(-s15^2+s23^2-2*s23*s45+s45^2))/(12*s12*(s34+s45)^2)+
(s45*(-5*s15*s34-17*s34*s45+s45^2))/(18*(s12+s15-s34)*
(s15-s23+s45)^2)+(-3*s15*s34-11*s34*s45+3*s45^2)/
(36*(s12+s15-s34)*(-s15+s23-s45))-
(s45*(s15^2+12*s15*s34-50*s34^2+2*s15*s45+47*s34*s45+
4*s45^2))/(36*(s12+s15-s34)*(s12+s23-s45)^2)-
(5*(6*s15*s23+6*s15*s45+7*s45^2))/(24*(s12+s15-s34)*
(s12-s45))+(11*s23*(6*s15^2+20*s15*s23+4*s23^2-7*s15*s45-
12*s23*s45+8*s45^2))/(24*(s12-s34-s45)*(s34+s45)^2)+
(11*s15*(6*s15^2-14*s15*s23+38*s23^2+16*s15*s45-39*s23*s45+
10*s45^2))/(24*(-s12-s15+s34)*(s34+s45)^2)+
(248*s15^2+4*s23^2-105*s15*s34+18*s34^2+
s23*(-87*s15+4*s34-22*s45)+479*s15*s45-38*s34*s45+
283*s45^2)/(72*(s12+s15-s34)^2)+
(s15*(-367*s15^2+690*s15*s23-132*s23^2)+s15*(-804*s15+613*s23)*
s45-661*s15*s45^2-180*s45^3)/(24*(s12+s15-s34)^2*
(s34+s45))-(6*s15*s34*(-3*s15+s34)+10*s15*s34*s45+s45^3)/
(36*(s12+s15-s34)^2*(-s15+s23-s45))-
(5*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(6*(s12+s15-s34)*(s12-s45)^2)+
(2*s15*s23*(27*s15+5*s23)+s15*(40*s15+69*s23)*s45+
84*s15*s45^2+45*s45^3)/(24*(s12+s15-s34)^2*(s12-s45))+
(s15^2*s45^2-s45^4)/(4*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45))+(5*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+
s15*(s15+2*s23)*s45^2+2*s15*s45^3+s45^4))/
(6*(s12+s15-s34)^2*(s12-s45)^2)-
(5*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(18*(s12+s15-s34)^3*(s12-s45)^2)+
(11*(2*s15^2*(6*s15^2-18*s15*s23+23*s23^2)+
s15*(61*s15^2-113*s15*s23+27*s23^2)*s45+
2*s15*(51*s15-40*s23)*s45^2+69*s15*s45^3+16*s45^4))/
(24*(s12+s15-s34)^2*(s34+s45)^2)+
(11*(s15^2*(25*s15^2-45*s15*s23+12*s23^2)+
13*s15^2*(7*s15-6*s23)*s45+13*s15*(11*s15-3*s23)*s45^2+
103*s15*s45^3+28*s45^4))/(24*(s12+s15-s34)^3*(s34+s45))-
(6*s15^2*s23*(13*s15+5*s23)+s15^2*(50*s15+207*s23)*s45+
3*s15*(49*s15+30*s23)*s45^2+147*s15*s45^3+50*s45^4)/
(72*(s12+s15-s34)^3*(s12-s45))-
(11*(-(s15^2*s23^2*(2*s15+3*s23))+2*s15^2*(s15^2-3*s15*s23+
4*s23^2)*s45+s15*(7*s15^2-13*s15*s23+3*s23^2)*s45^2+
s15*(9*s15-7*s23)*s45^3+5*s15*s45^4+s45^5))/
(4*(s12+s15-s34)^2*(s34+s45)^3)-
(11*(2*s15^3*(s15^2-3*s15*s23+3*s23^2)+
3*s15^2*(5*s15^2-9*s15*s23+3*s23^2)*s45+
4*s15^2*(10*s15-9*s23)*s45^2+5*s15*(10*s15-3*s23)*s45^3+
30*s15*s45^4+7*s45^5))/(8*(s12+s15-s34)^3*(s34+s45)^2)+
(11*(-(s15^3*s23^3)+s15^3*(s15^2-3*s15*s23+3*s23^2)*s45+
s15^2*(5*s15^2-9*s15*s23+3*s23^2)*s45^2+s15^2*(10*s15-9*s23)*
s45^3+s15*(10*s15-3*s23)*s45^4+5*s15*s45^5+s45^6))/
(4*(s12+s15-s34)^3*(s34+s45)^3)+
(s34*(s15+s45)*(28*s15^2+2*s34^2-4*s15*s45+s45^2+
3*s34*(-3*s15+s45)))/(36*(s12+s15-s34)^3*(s15-s23+s45))+
(11*s15^3*(3*s23^2-3*s23*(s15+s45)+(s15+s45)^2))/
(6*(s12+s15-s34)^3*s34^2)+
(s34*(3*s34^2*s45^2+s34^3*(-s15+s45)-3*s15*s34*s45*(s15+s45)+
s15^2*(s15+s45)^2))/(3*(s12+s15-s34)^3*(s23+s34)^2)-
(11*s15^2*(6*s23^2+2*s15*(s15+s45)-3*s23*(2*s15+s45)))/
(6*(s12+s15-s34)^2*s34^2)+(13*s23^2+s23*s45+
s45*(s15+13*s34+s45))/(36*(s12+s23-s45)^2)+
(10*s15*s34+2*s34^2+s15*(3*s15+2*s45))/(6*(-s12-s15+s34)*
(s23+s34))-(37*s34*s45*(s34^2+(s15+s45)^2-
s34*(2*s15+3*s45)))/(36*(s12+s15-s34)*(s12+s23-s45)^3)-
(11*s15^2*(15*s15^2+12*s23^2+25*s15*s45+12*s45^2-
3*s23*(9*s15+8*s45)))/(24*(s12+s15-s34)^3*s34)-
(s34*(s15+s45)*(-4*s45*(-7*s15+s45)+s34*(-9*s15+11*s45)))/
(36*(s12+s15-s34)^2*(s15-s23+s45)^2)+
(s34^2*(37*s15-28*s45)*s45-6*s34^3*(-s15+s45)+
6*s45^3*(s15+s45)+s34*s45*(-37*s15^2-39*s15*s45+s45^2))/
(36*(s12+s15-s34)^2*(s12+s23-s45)^2)-
(11*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(12*s12*(s34+s45)^3)-(11*s23*(-s15^3+s15^2*s45-s15*s45^2+
s45^3+s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(6*(s12-s34-s45)*(s34+s45)^3)+
(11*s23*(-s15^3+s15^2*s45-s15*s45^2+s45^3+
s23^2*(-3*s15+s45)-2*s23*(3*s15^2-2*s15*s45+s45^2)))/
(24*(s34+s45)^2*(-s12+s34+s45)^2)-
(11*s23*(s23^2-4*s23*(-2*s15+s45)+3*(s15^2-s15*s45+s45^2)))/
(24*(s34+s45)*(-s12+s34+s45)^2)-
(6*s34^4*(-s15+s45)+3*s34*s45^3*(s15+s45)+
3*s45^3*(s15+s45)^2+s34^2*s45^2*(37*s15+4*s45)+
6*s34^3*(s15^2-s15*s45+s45^2))/(36*(s12+s15-s34)^3*
(s12+s23-s45)^2)+(-(s34^2*(-2*s15+s45))+
s34*(11*s15^2-3*s45^2)+s15*(3*s15^2+4*s15*s45+s45^2))/
(6*(s12+s15-s34)^2*(s23+s34))-
(s34*(s34^2*s45+s34*(s15^2-4*s15*s45-2*s45^2)+
s15*(3*s15^2+4*s15*s45+s45^2)))/(3*(s12+s15-s34)^2*
(s23+s34)^2)+(-6*s34^4-6*s34^3*(s15+s45)+
6*s34^2*(3*s15^2-3*s15*s45+s45^2)+
3*s45^2*(-2*s15^2-s15*s45+s45^2)+
s34*s45*(-37*s15^2-9*s15*s45+4*s45^2))/(36*(s12+s15-s34)^3*
(s12+s23-s45))-(12*s34^3+12*s34^2*(s15+s45)+
s34*s45*(10*s15+3*s45)+s45*(s15^2-3*s15*s45+5*s45^2))/
(36*(s12+s15-s34)^2*(s12+s23-s45))+
(11*s15*(3*s23^3+s23^2*(6*s15-7*s45)-s45*(s15+s45)^2+
s23*(s15^2+2*s15*s45+5*s45^2)))/(4*(-s12-s15+s34)*
(s34+s45)^3)-(868*s15^3+72*s15*s23^2+
s34^2*(285*s15-33*s45)+2721*s15^2*s45+3324*s15*s45^2+
1377*s45^3+3*s23*(-90*s15^2-21*s15*s34+4*s15*s45+
26*s34*s45)-3*s34*(89*s15^2+17*s15*s45+6*s45^2))/
(216*(s12+s15-s34)^3)-(-s34^4+4*s34^3*(-s15+s45)+
6*s34^2*s45*(-s15+s45)+s15^2*(s15+s45)^2+
s34*(4*s15^3-4*s15*s45^2))/(6*(s12+s15-s34)^3*(s23+s34))+
(31/(36*s12^2)-(11*(s15-s23)^2)/(6*s12^2*s34^2)+
(2*(s15-s23))/(s12^2*s34)+(-142*s15+91*s23+25*s34-151*s45)/
(24*s12^2*(s12+s15-s34))+((s15-s34)^3*s34)/
(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*(s12+s23-s45))+
((s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
(s12+s23-s45))+(s34*(-s15+s34)^3)/
(6*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*(s12+s23-s45))-
(11*s15^2*s23^2)/(s12^2*(s12+s15-s34)*s34^2*(s12-s34-s45))+
(3*s15*s23*(3*s15+11*s23))/(4*s12^2*(s12+s15-s34)*s34*
(s12-s34-s45))+((9*s15-5*s34)*s34^2)/
(6*s12^2*(s12+s15-s34)*(s23+s34)*(s12-s34-s45))+
(s34^3*(-3*s15+2*s34))/(3*s12^2*(s12+s15-s34)*(s23+s34)^2*
(s12-s34-s45))+(6*s15^2-56*s15*s34+33*s34^2-
3*s23*(2*s15+s34))/(36*s12^2*(s12+s15-s34)*
(s12-s34-s45))+(-12*s15^3+3*s34^2*(-7*s23+10*s34)-
4*s15*s34*(6*s23+35*s34)+s15^2*(159*s23+122*s34))/
(72*s12^2*(s12+s15-s34)^2*(s12-s34-s45))+
(s15*((3*s15-20*s34)*(s15-s34)^2+3*s23*(-17*s15^2+5*s15*s34+
6*s34^2)))/(36*s12^2*(s12+s15-s34)^3*(s12-s34-s45))-
(5*s15^3*s23*(2*s15+s23))/(24*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12-s34-s45))+(5*s15^2*s23*(7*s15+3*s23))/
(24*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12-s34-s45))-
(5*s15*s23*(3*s15+s23))/(8*s12^2*(s12+s15-s34)*(s12-s45)*
(s12-s34-s45))-((s15-s34)^2*s34^2*(-4*s15+s34))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2*
(s12-s34-s45))+(s15*s34^2*(-s15+s34)^3)/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2*
(s12-s34-s45))-(s34^2*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)^2*(s12-s34-s45))-
((s15-s34)^2*s34*(-2*s15^2+s34^2))/(6*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)*(s12-s34-s45))+
(s34*(12*s15^2-12*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)*
(s12+s23-s45)*(s12-s34-s45))-
(s34*(4*s15^3-6*s15^2*s34+s15*s34^2+s34^3))/
(3*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(s12-s34-s45))+
(s34*(s12-3*s15+s34-s45))/(3*s12^2*(s23+s34)^2)+
((s15-s34)^3*s34)/(6*s12^2*(s12+s15-s34)*(-s15+s23+s34)^2*
s45)+((s15-s34)^2*s34)/(2*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*s45)+(s34*(-s15+s34)^3)/
(6*s12^2*(s12+s15-s34)^2*(-s15+s23+s34)*s45)-
(s34*(-10*s15+s23+6*s34))/(18*s12^2*(s12+s15-s34)*s45)-
(s34*(22*s15^2-9*s15*s23+5*s23^2-28*s15*s34+2*s23*s34+
6*s34^2))/(36*s12^2*(s12+s15-s34)^2*s45)+
(s15*s34*(5*s23^2+8*(s15-s34)^2+7*s23*(-s15+s34)))/
(36*s12^2*(s12+s15-s34)^3*s45)+(s34*(-s15+s34)^3)/
(6*s12^2*(-s15+s23+s34)^2*(s12+s23-s45)*s45)-
((s15-s34)^2*s34)/(2*s12^2*(-s15+s23+s34)*(s12+s23-s45)*
s45)+(s34*(-2*s15-s23+2*s34))/(6*s12^2*(s12+s23-s45)*
s45)+s45/(9*s12^2*s15)+(s34*s45)/(3*s12^2*s15*
(s12+s15-s34))+(s34^2*s45)/(3*s12^2*s15*(s12+s15-s34)^
2)+(s34^3*s45)/(9*s12^2*s15*(s12+s15-s34)^3)+
(s34^2*s45)/(3*s12^2*s15*(s23+s34)^2)+(s34^3*s45)/
(s12^2*s15*(s12+s15-s34)*(s23+s34)^2)+
(s34^4*s45)/(s12^2*s15*(s12+s15-s34)^2*(s23+s34)^2)+
(s34^5*s45)/(3*s12^2*s15*(s12+s15-s34)^3*(s23+s34)^2)-
(s34*s45)/(3*s12^2*s15*(s23+s34))+(s34^2*s45)/
(6*s12^2*s15^2*(s23+s34))-(3*s34^2*s45)/(2*s12^2*s15*
(s12+s15-s34)*(s23+s34))-(2*s34^3*s45)/
(s12^2*s15*(s12+s15-s34)^2*(s23+s34))+
(s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(s23+s34))-
(5*s34^4*s45)/(6*s12^2*s15*(s12+s15-s34)^3*(s23+s34))+
(s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(s23+s34))+
(s34^5*s45)/(6*s12^2*s15^2*(s12+s15-s34)^3*(s23+s34))-
s45/(12*s12^2*(-s15+s23+s34))+((s15-4*s34)*s45)/
(4*s12^2*(s12+s15-s34)*(-s15+s23+s34))+
(s34*s45)/(4*s12^2*s15*(-s15+s23+s34))-
(s34^2*s45)/(6*s12^2*s15^2*(-s15+s23+s34))+
(5*s34^2*s45)/(4*s12^2*s15*(s12+s15-s34)*(-s15+s23+s34))+
(7*s34^3*s45)/(4*s12^2*s15*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^3*s45)/(2*s12^2*s15^2*(s12+s15-s34)*(-s15+s23+s34))+
(3*s34^4*s45)/(4*s12^2*s15*(s12+s15-s34)^3*(-s15+s23+s34))-
(s34^4*s45)/(2*s12^2*s15^2*(s12+s15-s34)^2*(-s15+s23+s34))-
(s34^5*s45)/(6*s12^2*s15^2*(s12+s15-s34)^3*(-s15+s23+s34))-
((s15^2-5*s15*s34+9*s34^2)*s45)/(4*s12^2*(s12+s15-s34)^2*
(-s15+s23+s34))+((s15^3-6*s15^2*s34+14*s15*s34^2-
16*s34^3)*s45)/(12*s12^2*(s12+s15-s34)^3*(-s15+s23+s34))+
(37*(s15-s34)^2*s34^2*s45^2)/(108*s12^2*(s12+s15-s34)^3*
(s12+s23-s45)^3)+s45^4/(12*s12^2*(s12+s15-s34)*
(s12-s45)*(s12+s23-s45)^2)+(s45^3*(-s15+s45))/
(12*s12^2*(s12+s15-s34)^2*(s12-s45)*(s12+s23-s45))-
(s45^4*(s15+s45))/(6*s12^2*(s12+s15-s34)^2*(s12-s45)*
(s12+s23-s45)^2)+(s45^4*(s15+s45)^2)/
(12*s12^2*(s12+s15-s34)^3*(s12-s45)*(s12+s23-s45)^2)+
(11*s15^2*(3*s15-6*s23+s45))/(6*s12^2*(s12+s15-s34)*s34^2)+
(11*s15^4*(s15-2*s23+s45))/(6*s12^2*(s12+s15-s34)^3*s34^2)-
(7*(s15-s34)^2*s34^2*(s15+s45)^2)/(27*s12^2*(s12+s15-s34)^3*
(s15-s23+s45)^3)-(11*s45*(s15-s23+s45)^2)/
(4*s12^2*(s34+s45)^3)+(11*(s15-s23)^2)/(12*s12^2*s34*
(s34+s45))-(11*s15^3*(s15-s23)^2)/
(12*s12^2*(s12+s15-s34)^3*s34*(s34+s45))+
(11*s15^2*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)^2*s34*
(s34+s45))-(11*s15*(s15-s23)^2)/(4*s12^2*(s12+s15-s34)*
s34*(s34+s45))+(-46*s15+46*s23-35*s45)/
(12*s12^2*(s34+s45))+(11*s15*s23*(s15+s23))/
(4*s12^2*(s12+s15-s34)*(s12-s34-s45)*(s34+s45))+
(11*s15^4*s23^2)/(24*s12^2*(s12+s15-s34)^3*s34*
(-s12+s34+s45)^2)-(11*s15^3*s23^2)/
(6*s12^2*(s12+s15-s34)^2*s34*(-s12+s34+s45)^2)+
(11*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)*s34*(-s12+s34+s45)^
2)-s34^3/(6*s12^2*(s23+s34)*(-s12+s34+s45)^2)+
(s15*(s15-s34)^2*s34^3)/(6*s12^2*(s12+s15-s34)^3*(s23+s34)*
(-s12+s34+s45)^2)+((3*s15-2*s34)*s34^3)/
(6*s12^2*(s12+s15-s34)*(s23+s34)*(-s12+s34+s45)^2)-
(s34^3*(3*s15^2-4*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45)^2)+
(s15^2*(14*s23*(s15-s34)^2-12*(s15-s34)^2*s34-
3*s23^2*(12*s15+5*s34)))/(72*s12^2*(s12+s15-s34)^3*
(-s12+s34+s45)^2)+(5*s15^2*(30*s23-19*s34)-
2*s15*(54*s23^2+86*s23*s34-61*s34^2)+
3*s34*(-5*s23^2+s23*s34-13*s34^2))/(72*s12^2*(s12+s15-s34)*
(-s12+s34+s45)^2)+(s15*(s15^2*(-78*s23+46*s34)+
4*s15*(27*s23^2+32*s23*s34-17*s34^2)+
s34*(30*s23^2-17*s23*s34+22*s34^2)))/
(72*s12^2*(s12+s15-s34)^2*(-s12+s34+s45)^2)-
(5*s15^4*s23^2)/(24*s12^2*(s12+s15-s34)^3*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s23^2)/
(6*s12^2*(s12+s15-s34)^2*(s12-s45)*(-s12+s34+s45)^2)-
(5*s15^2*s23^2)/(4*s12^2*(s12+s15-s34)*(s12-s45)*
(-s12+s34+s45)^2)+(s15*(s15-s34)^3*s34^2)/
(6*s12^2*(s12+s15-s34)^3*(s12+s23-s45)*(-s12+s34+s45)^
2)+((s15-s34)^2*s34^2*(-4*s15+s34))/
(6*s12^2*(s12+s15-s34)^2*(s12+s23-s45)*(-s12+s34+s45)^
2)+(s34^2*(2*s15^2-3*s15*s34+s34^2))/
(2*s12^2*(s12+s15-s34)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s23^2*(-3*s15+s45))/(24*s12^2*s34*(-s12+s34+s45)^2)-
(5*s23^2*(-3*s15+s45))/(24*s12^2*(s12-s45)*(-s12+s34+s45)^
2)+(11*s15^4*s23^2)/(6*s12^2*(s12+s15-s34)^3*s34^2*
(-s12+s34+s45))-(22*s15^3*s23^2)/(3*s12^2*(s12+s15-s34)^2*
s34^2*(-s12+s34+s45))-(11*s15^3*s23*(s15+3*s23))/
(12*s12^2*(s12+s15-s34)^3*s34*(-s12+s34+s45))+
(s15^2*s23*(31*s15+99*s23))/(12*s12^2*(s12+s15-s34)^2*s34*
(-s12+s34+s45))-s34^3/(3*s12^2*(s23+s34)^2*
(-s12+s34+s45))+(s15*(s15-s34)^2*s34^3)/
(3*s12^2*(s12+s15-s34)^3*(s23+s34)^2*(-s12+s34+s45))+
s34^2/(2*s12^2*(s23+s34)*(-s12+s34+s45))-
((s15-s34)^2*s34^2*(3*s15+s34))/(6*s12^2*(s12+s15-s34)^3*
(s23+s34)*(-s12+s34+s45))+
(s34^2*(9*s15^2-10*s15*s34+s34^2))/(6*s12^2*(s12+s15-s34)^2*
(s23+s34)*(-s12+s34+s45))-
(s34^3*(3*s15^2-4*s15*s34+s34^2))/(3*s12^2*(s12+s15-s34)^2*
(s23+s34)^2*(-s12+s34+s45))+(5*s23*(-4*s15+s45))/
(24*s12^2*(s12-s45)*(-s12+s34+s45))+
(11*s23^2*(-3*s15+s45))/(6*s12^2*s34^2*(-s12+s34+s45))-
(11*s15^3*s23^2)/(12*s12^2*(s12+s15-s34)^3*(s34+s45)*
(-s12+s34+s45))+(11*s15^2*s23*(s15+3*s23))/
(12*s12^2*(s12+s15-s34)^2*(s34+s45)*(-s12+s34+s45))+
(11*s23*(2*s15+s23-s45))/(12*s12^2*(s34+s45)*
(-s12+s34+s45))+(-s12+3*s15+s34+s45)/
(6*s12^2*(s23+s34))+(s34^2*(-3*s15+3*s34+s45))/
(6*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s34^2*(-3*s15+3*s34+s45))/(6*s12^2*(s12+s23-s45)^2*
(-s12+s34+s45))+(-14*s15-14*s23+13*s34+s45)/
(36*s12^2*(s12+s23-s45))-(11*s15^3*(3*s15-6*s23+2*s45))/
(6*s12^2*(s12+s15-s34)^2*s34^2)+(-2*s15-3*s23+s34+2*s45)/
(24*s12^2*(s12-s34-s45))+(s34*(-6*s15+5*s34+2*s45))/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-10*s12+9*s15-16*s34+3*s45)/(108*s12^2*(s15-s23+s45))+
(s23*(14*s15+55*s23+4*s45))/(24*s12^2*s34*(-s12+s34+s45))-
(11*s15^3*(17*s15-24*s23+16*s45))/(24*s12^2*(s12+s15-s34)^3*
s34)+(s15^2*(211*s15-286*s23+132*s45))/
(12*s12^2*(s12+s15-s34)^2*s34)+(14*(s15-s34)*s34*(s15+s45)*
(s15*(s34-s45)+2*s34*s45))/(27*s12^2*(s12+s15-s34)^2*
(s15-s23+s45)^3)-(7*s45*(2*s15*s34+s12*s45-s15*s45+
3*s34*s45))/(27*s12^2*(s15-s23+s45)^3)+
(42*s15^2+66*s15*s34-17*s34^2-12*s34*s45-3*s45^2)/
(108*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s45^3*(s15^2-s45^2))/(12*s12^2*(s12+s15-s34)^3*(s12-s45)*
(s12+s23-s45))+(11*s45*(s15+s45)*
(s15^2-s15*s23+2*s15*s45+s45^2)^2)/
(4*s12^2*(s12+s15-s34)^3*(s34+s45)^3)+
(5*s45*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(36*s15^2-45*s15*s34+28*s34^2+3*s34*s45+
3*s45^2)/(108*s12^2*(s12+s15-s34)*(s15-s23+s45))-
((s15-s34)^2*(28*s15^2-15*s15*s34+6*s34^2-6*s15*s45+
9*s34*s45+3*s45^2))/(108*s12^2*(s12+s15-s34)^3*
(s15-s23+s45))+(11*(3*s15^2-6*s15*s23+3*s23^2+
8*s15*s45-8*s23*s45+5*s45^2))/(12*s12^2*(s34+s45)^2)+
((s15-s34)*(55*s15^2-35*s15*s34+18*s34^2-9*s15*s45+
15*s34*s45+6*s45^2))/(108*s12^2*(s12+s15-s34)^2*
(s15-s23+s45))+(-20*s15*s23+10*s23^2+23*s23*s45+
20*s45^2)/(24*s12^2*(s12+s15-s34)*(s12-s45))+
(525*s15^2-602*s15*s23+143*s23^2+962*s15*s45-466*s23*s45+
503*s45^2)/(24*s12^2*(s12+s15-s34)*(s34+s45))+
(30*s15^2*s23*(-s15+s23)+124*s15^2*s23*s45+
4*s15*(16*s15+25*s23)*s45^2+143*s15*s45^3+70*s45^4)/
(72*s12^2*(s12+s15-s34)^3*(s12-s45))-
(11*(2*s15^3*(s15-s23)^2+s15^2*(17*s15^2-22*s15*s23+5*s23^2)*
s45+16*s15^2*(3*s15-2*s23)*s45^2+2*s15*(31*s15-7*s23)*
s45^3+38*s15*s45^4+9*s45^5))/(8*s12^2*(s12+s15-s34)^3*
(s34+s45)^2)-(37*s34*(-s15+s34)*s45*
(s34^2+s15*(s15+s45)-2*s34*(s15+s45)))/
(54*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^3)+
(s34*(2*s34*(s15+s45)-s15*(2*s15+s45)))/
(s12^2*(-s12-s15+s34)*(s23+s34)^2)-
(5*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(s15*(283*s15+88*(-4*s23+s45)))/(24*s12^2*(s12+s15-s34)*
s34)+(5*s45*(s45^2+s15*(s23+s45))^2)/
(18*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
((s15-s34)^2*s34*(s15+s45)*(28*s15-3*(2*s34+s45)))/
(54*s12^2*(s12+s15-s34)^3*(s15-s23+s45)^2)+
(36*s23^2+s15*(-86*s23+61*s34)+36*s23*(2*s34+s45)-
39*s34*(2*s34+s45))/(72*s12^2*(-s12+s34+s45)^2)+
(-2*s15^2-s15*s45+s34*(2*s34+3*s45))/(2*s12^2*(s12+s15-s34)*
(s23+s34))+(s34*(s15^4-4*s15^2*s34*s45+
s15^3*(-2*s34+s45)+2*s15*s34^2*(s34+3*s45)-
s34^3*(s34+4*s45)))/(3*s12^2*(s12+s15-s34)^3*
(s23+s34)^2)-(-3*s34^4+2*s34^3*(4*s15-5*s45)-
5*s15^2*s34*s45+s15^3*(s15+s45)+2*s15*s34^2*(-3*s15+5*s45))/
(6*s12^2*(s12+s15-s34)^3*(s23+s34))-
(s34*(4*s15^3-9*s15*s34*s45+s15^2*(-6*s34+3*s45)+
s34^2*(2*s34+9*s45)))/(3*s12^2*(s12+s15-s34)^2*
(s23+s34)^2)+(4*s15^3+3*s15^2*s45-12*s15*s34*(s34+s45)+
2*s34^2*(4*s34+9*s45))/(6*s12^2*(s12+s15-s34)^2*
(s23+s34))+(76*s15^2+76*s23^2+2*s34*(s34-18*s45)+
s15*(76*s23-78*s34+6*s45)-3*s23*(13*s34+12*s45))/
(108*s12^2*(s12+s23-s45)^2)+(29*s12*s45-s45*(s15+6*s45)+
s34*(s15+46*s45))/(108*s12^2*(s15-s23+s45)^2)+
(954*s15^2+28*s23*s34+8*s34^2-459*s23*s45-297*s34*s45+
1329*s45^2+s15*(-681*s23-278*s34+2454*s45))/
(72*s12^2*(s12+s15-s34)^2)+(3*s15*s45*(-9*s15+4*s45)+
s34^2*(-10*s15+51*s45)+2*s34*(27*s15^2+7*s15*s45-9*s45^2))/
(108*s12^2*(s12+s15-s34)*(s15-s23+s45)^2)-
((-s15+s34)*(2*s15*(14*s15-3*s45)*s45+s34^2*(23*s15+7*s45)-
3*s34*(37*s15^2+37*s15*s45-6*s45^2)))/
(108*s12^2*(s12+s15-s34)^2*(s15-s23+s45)^2)-
(7*(6*s15*s34*(s34-s45)*s45+6*s34^2*s45^2+
s15^2*(s34^2-4*s34*s45+s45^2)))/(27*s12^2*(s12+s15-s34)*
(s15-s23+s45)^3)+(37*(s34^4+s15^2*(s15+s45)^2-
4*s34^3*(s15+2*s45)+6*s34^2*(s15^2+3*s15*s45+s45^2)-
2*s15*s34*(2*s15^2+6*s15*s45+3*s45^2)))/
(108*s12^2*(s12+s15-s34)*(s12+s23-s45)^3)-
(11*s45*(3*(s15+s45)^3+s23^2*(3*s15+s45)-
s23*(6*s15^2+10*s15*s45+3*s45^2)))/(4*s12^2*(-s12-s15+s34)*
(s34+s45)^3)+(-76*s15^3-3*s15^2*(4*s34+3*s45)+
3*s34*(6*s34^2-11*s34*s45-5*s45^2)+
s15*(70*s34^2+51*s34*s45+6*s45^2))/(108*s12^2*
(s12+s15-s34)^2*(s12+s23-s45))+
(19*s34^3+12*s34^2*(-5*s15+11*s45)-
2*s15*(38*s15^2+24*s15*s45+3*s45^2)+
s34*(117*s15^2+8*s15*s45+9*s45^2))/(108*s12^2*(s12+s15-s34)*
(s12+s23-s45)^2)+(37*s15^4+54*s34^4+40*s15^3*s45+
3*s15^2*s45^2-9*s45^4+s34^3*(-145*s15+77*s45)-
s15*s34*(111*s15^2+187*s15*s45+12*s45^2)+
s34^2*(165*s15^2+70*s15*s45+18*s45^2))/
(108*s12^2*(s12+s15-s34)^2*(s12+s23-s45)^2)+
(11*(3*s23^2*(6*s15+5*s45)+(s15+s45)^2*(18*s15+47*s45)-
2*s23*(18*s15^2+49*s15*s45+23*s45^2)))/
(24*s12^2*(-s12-s15+s34)*(s34+s45)^2)-
(-75*s15^2*s23+s45^2*(50*s23+139*s45)+
s15*(60*s23^2+193*s23*s45+124*s45^2))/
(72*s12^2*(s12+s15-s34)^2*(s12-s45))+
(11*(31*s15^4+49*s45^4+4*s15*s45^2*(-14*s23+43*s45)+
s15^3*(-42*s23+130*s45)+s15^2*(13*s23^2-94*s23*s45+
224*s45^2)))/(24*s12^2*(s12+s15-s34)^3*(s34+s45))-
(582*s15^3-14*s23*s34^2+13*s34^3+14*s34^2*s45-459*s34*s45^2+
874*s45^3+s15^2*(-408*s23-269*s34+2459*s45)+
s15*(8*s23*s34+4*s34^2-918*s23*s45-661*s34*s45+2831*s45^2))/
(72*s12^2*(s12+s15-s34)^3)-
(11*s45*(3*(s15+s45)^4+s15*s23^2*(3*s15+2*s45)-
s23*(6*s15^3+14*s15^2*s45+9*s15*s45^2+s45^3)))/
(4*s12^2*(s12+s15-s34)^2*(s34+s45)^3)+
(18*s34^5+18*s34^4*(-3*s15+s45)+9*s45^4*(s15+s45)+
2*s34^3*(27*s15^2+19*s15*s45+6*s45^2)-
s34^2*(18*s15^3+130*s15^2*s45+15*s15*s45^2-9*s45^3)+
s34*s45*(74*s15^3+3*s15^2*s45+9*s45^3))/
(108*s12^2*(s12+s15-s34)^3*(s12+s23-s45)^2)+
(11*(6*s15*s23^2*(3*s15+5*s45)+2*(s15+s45)^3*(9*s15+32*s45)-
s23*(36*s15^3+148*s15^2*s45+142*s15*s45^2+21*s45^3)))/
(24*s12^2*(s12+s15-s34)^2*(s34+s45)^2)+
(-143*s15*s23^2+s23*(497*s15^2+750*s15*s45+154*s45^2)-
3*(129*s15^3+387*s15^2*s45+431*s15*s45^2+162*s45^3))/
(12*s12^2*(s12+s15-s34)^2*(s34+s45))+
(37*s15^4+s15^3*(-38*s34+6*s45)+3*s15*s45*
(17*s34^2+8*s34*s45+3*s45^2)-s15^2*(17*s34^2+39*s34*s45+
3*s45^2)+3*(6*s34^4-6*s34^3*s45-4*s34^2*s45^2-
3*s34*s45^3-3*s45^4))/(108*s12^2*(s12+s15-s34)^3*
(s12+s23-s45))-(37*(s23^3-s23^2*(-s15+s34+s45)+
s23*(s15^2+s34^2-2*s34*(s15+s45))+(s15-s34)*
(s15^2+s34*(s34-5*s45)+s15*(-2*s34+s45))))/
(108*s12^2*(s12+s23-s45)^3))*tr5}


projectionMatrix["uubggg","pmppm","Nf1"]=
{{1,4/3,4/3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,-4/3,2,2,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,8/3,-2/3,-4/3,0,0,0,0,
-8/3,-8/3,1,0,4/3,2/3,0,-1/3,3,-5/3,5/6,7/6,-2/3,4,-2/3,
0,0,-5/18,-1/9,-1/6,-5/3,0,-11/3,0,0,2/3,0,-4,-2/3,1/3,
-1/3,2/3,2,2/3,-5/3,-2/3,4/3,-2/3,0,8,0,0,-2/3,-43/18,0,
-5/18,2/3,22/3,0,0,0,0,0,0,0,0,0,-31/6,-1/2,44/27,11/9,
23/3,-23/3,-46/3,-46/3,0,-5/3,-11/18,11/27,0,209/54,-3/2,
13/18,0,-20/3,-2/3,-44/3,11/3,124/9,17/6,319/27,0,25/18,0},
{0,0,0,1,240/61,-240/61,-5760/61,720/61,30/61,-420/61,0,0,0,
450/61,-180/61,45/61,-5040/61,540/61,0,360/61,-360/61,-1350/61,
180/61,1140/61,-120/61,-315/61,-360/61,720/61,-360/61,0,0,0,
120/61,720/61,-720/61,360/61,-1440/61,1080/61,360/61,720/61,
-720/61,2160/61,-720/61,-2160/61,720/61,-720/61,720/61,-720/61,
-1440/61,720/61,-720/61,1440/61,720/61,360/61,-1080/61,120/61,
-240/61,180/61,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0},{0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
-3/2,0,0,0,0,2,-3/2,-1,1/2,1/2,0,1,-1/2,0,0,0,1/12,0,
0,1,-1/2,-1,0,0,0,-1/2,1/2,0,0,0,0,0,0,1,-1,1,0,
-5/2,0,0,1/6,1/12,0,-1/6,0,0,0,0,0,0,0,0,0,0,0,7/4,
7/4,0,0,-7/2,7/2,7,7,0,1/2,0,0,0,0,-9/4,5/12,0,9/2,
-5/2,19/2,5,17,-7/4,0,0,-7/12,0},{0,0,0,0,0,0,0,0,0,
0,0,1,-1/2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,1,
1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,1/2,0,0,0,0,0,0,0,0,1/2,0,1/4,0,0,-1,1/2,1,
-1/2,-1/2,-1,-1,1/2,0,0,1/4,-1/12,-3/4,-1/2,0,0,0,-1/2,
-1/2,0,1/2,-1/2,1/2,-1/2,1,1,1,1/2,-1,0,0,0,3/2,0,0,
-1/12,-1/12,0,1/6,0,0,0,0,0,0,0,0,0,0,0,-3/4,-1/4,0,
0,3/2,-3/2,-3,-3,0,-1/3,0,0,0,0,1/4,1/4,0,-3/2,1/2,
-7/2,-1,-13/2,3/4,0,0,5/12,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,-2/3,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-14/3,2,4,0,0,0,0,0,0,7/6,0,-2/3,-5/3,0,-7/3,-53/6,
2,-2/3,-11/3,-2,-31/3,7/6,0,0,-1/18,1/36,-5/6,-1/3,0,61/6,
2/3,-2/3,-2,0,67/6,17/6,1/3,-1/3,2/3,-2/3,2/3,1/3,-7/3,
-10/3,10/3,0,-23/2,0,0,-19/18,23/12,0,5/18,-2,0,0,0,0,0,
0,0,0,0,0,49/12,13/12,0,0,-49/6,49/6,49/3,49/3,0,17/6,0,
0,0,0,-1/4,-41/36,0,49/6,-13/6,151/6,-2/3,11,-29/12,0,0,
-5/4,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,-18,6,12,0,0,0,0,0,
0,3,0,0,-6,0,-6,-33,6,-3,-9,0,-30,3,0,0,0,1/2,0,0,
0,33,0,0,0,0,33,9,0,0,0,0,0,0,-6,-12,12,0,-45,0,0,
-5,15/2,0,1,-6,0,0,0,0,0,0,0,0,0,0,33/2,9/2,0,0,-33,
33,66,66,0,11,0,0,0,0,-3/2,-7/2,0,33,-9,99,0,60,-21/2,
0,0,-11/2,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,
0,0,0,0,1/2,0,0,0,0,0,0,0,2,0,0,0,0,-1/6,0,-1/2,-1,
0,0,0,-1,1,0,0,0,1,-1,2,2,2,-1,0,0,0,0,0,0,0,-1/6,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,7,0,0,0,1/3,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,-1/6,0,1/6,-1/2,0,0,0,0,
0,0,0,0,0,0,0,1/2,0,0,0,0,0,0,0,0,0,0,0,0,-1,1/2,
0,0,-1,0,3,3,-1/2,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,1,0,0,1,0,2,0,0,0,
0,1/6,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,
1,0,0,1/3,-1/6,0,0,0,0,0,0,0,0,0,0,0,0,0,-1/2,1/2,
0,0,1,-1,-2,-2,0,-1/3,0,0,0,0,-1/2,-1/6,0,-1,-1,-3,1,
-1,1/2,0,0,1/6,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,-1,-1,1,0,1/2,0,0,-2,1,0,0,0,0,0,0,0,0,0,
1/6,0,-1/2,-1,1/2,1,0,0,0,0,0,0,0,0,0,0,0,-1,1,-1,
0,3,0,0,-1/3,-1/2,0,1/3,0,0,0,0,0,0,0,0,0,0,0,-2,
-1/2,0,0,3,-3,-6,-6,0,-2/3,0,0,0,0,1,-1/3,0,-3,1,-7,
-2,-9,3/2,0,0,5/6,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,-2,0,0,1,0,0,2,0,2,-1,0,0,0,
1/6,0,0,0,-1,0,0,0,0,-1,1,0,0,0,0,0,0,0,0,0,0,3,
0,0,1/3,-1/2,0,1/3,0,0,0,0,0,0,0,0,0,0,0,-3/2,1/2,0,
0,3,-3,-6,-6,0,-1,0,0,0,0,1/2,-5/6,0,-3,-1,-9,0,-4,
3/2,0,0,1/2,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,11/6,-1/6,0,0,0,0,0,0,-1/6,
1/3,0,-3/2,0,0,0,0,0,0,0,0,0,-1/3,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,6,0,0,0,-1,0,0,0,0,0,0,0,0,0,
0,0,0,0,-3,0,0,0,6,-6,-12,-12,0,-1,0,0,0,0,0,0,0,
-6,0,-12,0,-12,3,0,0,1,0},{0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,5/3,-1/3,0,0,
0,0,0,0,-1/3,2/3,0,-2,0,0,0,0,0,0,0,0,0,-2/3,0,0,
0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,-7/6,1/6,0,0,0,0,0,0,
7/6,1/3,0,-1/6,0,0,0,0,0,0,0,0,0,-1/3,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0,-2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-2,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,-1,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,
0,0,0,0,0,-1/3,1/3,0,0,0,0,0,0,1/3,2/3,0,-4/3,0,0,0,
0,0,0,0,0,0,-2/3,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,-2,0,0,0,0,0,
0,0,1,-1,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,0,0,0,0,0,0,
0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,1,0,0,-1/2,-1,0,0,1,-1,-2,-2,0,1/6,
0,0,0,0,1,-1/3,0,-1,1,-2,-2,-7,1/2,0,0,1/6,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,-1,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,-1,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,
0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1,0,0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1}}

ampFunctions["uubggg","pmppm","Nf1"]={f11[s12]*f11[s15]^2,
f11[s23]*f11[s34]^2,f11[s34]^2*f11[s45],Pi^4,Pi^2*Log[2]^2,Log[2]^4,
PolyLog[4,1/2],f11[s12]*Zeta[3],f11[s12]^4,f11[s12]^3*f11[s34],
f11[s12]*f11[s15]*f11[s34],f11[s15]*f11[s23]*f11[s34],
f11[s23]^2*f11[s34],f11[s12]^2*f11[s34]^2,f11[s12]*f11[s34]^3,
f11[s34]^4,f11[s45]*Zeta[3],f11[s12]^3*f11[s45],f11[s15]^2*f11[s45],
f11[s12]^2*f11[s34]*f11[s45],f11[s12]*f11[s34]^2*f11[s45],
f11[s12]^2*f11[s45]^2,f11[s34]^2*f11[s45]^2,f11[s12]*f11[s45]^3,
f11[s34]*f11[s45]^3,f11[s45]^4,f11[s12]^2*f21[s12,s34],
f11[s12]*f11[s34]*f21[s12,s34],f11[s34]^2*f21[s12,s34],
f11[s12]*f21[s15,s23],f11[s34]*f21[s15,s23],f11[s45]*f21[s15,s23],
Pi^2*f21[s45,s12],f11[s12]^2*f21[s45,s12],
f11[s12]*f11[s34]*f21[s45,s12],f11[s34]^2*f21[s45,s12],
f11[s12]*f11[s45]*f21[s45,s12],f11[s45]^2*f21[s45,s12],
f21[s45,s12]^2,f11[s12]*f31[s12,s34],f11[s34]*f31[s12,s34],
f11[s12]*f31[s45,s12],f11[s34]*f31[s45,s12],f11[s45]*f31[s45,s12],
f11[s12]*f32[s12,s34],f11[s34]*f32[s12,s34],f11[s12]*f32[s45,s12],
f11[s34]*f32[s45,s12],f11[s45]*f32[s45,s12],
f11[s12]*f33[s34,s45,s12],f11[s34]*f33[s34,s45,s12],f41[s45,s12],
f42[s45,s12],f43[s12,s34],f43[s45,s12],f44[s34,s45,s12],
f47[s12,s34,s45],f49[s12,s34,s45],Pi^2*f11[s15],
f11[s12]*f11[s23]^2,f11[s15]*f21[s23,s45],f11[s34]*f21[s23,s45],
f11[s15]^2*f11[s34],f11[s12]*f11[s34]*f11[s45],f31[s23,s45],
f33[s15,s12,s34],f33[s45,s15,s23],f34[s12,s23,s34,s45,s15],
f11[s12]^2*f11[s15],f11[s12]^2*f11[s23],f11[s15]*f11[s23]^2,
f11[s12]*f11[s23]*f11[s45],f21[s34,s15],f11[s15]*f21[s45,s12],
f11[s23]*f21[s45,s12],f11[s15]*f11[s23]*f11[s45],f11[s15]*f11[s45]^2,
f11[s23]*f11[s45]^2,f31[s15,s23],f32[s23,s45],f33[s12,s23,s45],
Pi^2*f11[s12],f11[s15]^2,f11[s15]^3,Pi^2*f11[s23],
f11[s15]^2*f11[s23],f11[s15]*f11[s34]^2,f11[s12]*f11[s15]*f11[s45],
f11[s23]^2*f11[s45],f11[s15]*f11[s34]*f11[s45],f11[s15]*f21[s15,s23],
f11[s23]*f21[s15,s23],f21[s23,s45],f11[s23]*f21[s23,s45],
f11[s45]*f21[s23,s45],f11[s15]*f21[s34,s15],f11[s34]*f21[s34,s15],
f31[s34,s15],f32[s15,s23],f32[s34,s15],f33[s23,s34,s15],
f11[s12]*f11[s15]*f11[s23],f11[s12]*f11[s23]*f11[s34],
f11[s23]*f11[s34]*f11[s45],f21[s15,s23],f11[s34]*f21[s45,s12],
f11[s12]*f11[s15],f11[s15],f11[s23]^3,Pi^2*f11[s34],f11[s34]^2,
Pi^2*f11[s45],f11[s34]*f11[s45]^2,f21[s12,s34],1,f11[s23],
f11[s12]*f11[s23],f11[s23]^2,f11[s15]*f11[s34],f11[s45]^2,
f33[s34,s45,s12],f11[s12],f11[s12]*f11[s34],f11[s12]*f11[s34]^2,
f11[s12]^2*f11[s45],f11[s15]*f11[s45],f11[s23]*f11[s45],
f11[s12]*f21[s12,s34],f11[s34]*f21[s12,s34],f31[s12,s34],
f32[s12,s34],f11[s12]^2,f11[s12]^3,f11[s15]*f11[s23],
f11[s23]*f11[s34],f11[s45],f11[s12]*f11[s45],f11[s12]*f11[s45]^2,
f11[s45]^3,f21[s45,s12],f11[s12]*f21[s45,s12],
f11[s45]*f21[s45,s12],f31[s45,s12],f32[s45,s12],Zeta[3],
f11[s12]^2*f11[s34],f11[s34]*f11[s45],f11[s34],f11[s34]^3,Pi^2}


==> anc/TwoLoopRemainders/uubggg_pmppm_Nf2.txt <==
rationalBasis["uubggg","pmppm","Nf2"]=
{1/36,(s15+s45)/(3*(s12+s15-s34))-(s15+s45)^2/
(3*(s12+s15-s34)^2)+(2*(s15+s45)^3)/(9*(s12+s15-s34)^3)-
(s23+s45)/(3*s12-3*s45)-(s23^2+s45^2)/(3*(s12-s45)^2)+
(s15*s23+s15*s45+s45^2)/((s12+s15-s34)*(s12-s45))-
(4*(s15+s45)*(s15*s23+s15*s45+s45^2))/(3*(s12+s15-s34)^2*
(s12-s45))+(2*(s15+s45)^2*(s15*s23+s15*s45+s45^2))/
(3*(s12+s15-s34)^3*(s12-s45))+
(2*(s15+s45)*(s15*s23+s15*s45+s45^2)^2)/(3*(s12+s15-s34)^3*
(s12-s45)^2)+(2*(s15*s23+s15*s45+s45^2)^3)/
(9*(s12+s15-s34)^3*(s12-s45)^3)-(2*(s23^3+s45^3))/
(9*(s12-s45)^3)+(4*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(3*(s12+s15-s34)*(s12-s45)^2)+
(2*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(3*(s12+s15-s34)*(s12-s45)^3)-
(5*s15^2*s23^2+2*s15*s23*(4*s15+s23)*s45+s15*(5*s15+8*s23)*
s45^2+10*s15*s45^3+5*s45^4)/(3*(s12+s15-s34)^2*
(s12-s45)^2)-(2*(s15^2*s23^3+2*s15^2*s23^2*s45+
s15*s23*(2*s15+s23)*s45^2+s15*(s15+2*s23)*s45^3+
2*s15*s45^4+s45^5))/(3*(s12+s15-s34)^2*(s12-s45)^3)+
(-1/(3*s12^2)-(-2*s15+s23+s34+s45)/
(3*s12^2*(s12+s15-s34))+(2*s45^2*(s23^2+s23*s45+s45^2))/
(9*s12^2*(s12+s15-s34)*(-s12+s45)^3)+
((2*s23+7*s45)*(2*s15*s23+3*s15*s45+3*s45^2))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45))-
(s45*(4*s23^2+7*s23*s45+7*s45^2))/(9*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(2*s23^2+8*s23*s45+11*s45^2)/
(9*s12^2*(s12+s15-s34)*(s12-s45))+
(2*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^3)-
(2*(s45^3+s15*s45*(s23+s45))^2)/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^3)+(2*(s15+s45)*(s15^2-
s15*(2*s23+s34+2*s45)-s45*(s34+3*s45)))/
(9*s12^2*(s12+s15-s34)^3)+
(s45*(8*s15*s23^2+15*s45^2*(s15+s45)+s23*s45*(19*s15+6*s45)))/
(9*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(s23*(7*s15+2*s45)+(s15+s45)*(-5*s15+3*s34+8*s45))/
(9*s12^2*(s12+s15-s34)^2)-
(4*s45*(2*s45^4+s15*s45^2*(3*s23+4*s45)+
s15^2*(s23^2+3*s23*s45+2*s45^2)))/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)-(2*(6*s45^4+6*s15*s45^2*(s23+2*s45)+
s15^2*(s23^2+6*s23*s45+6*s45^2)))/(9*s12^2*(s12+s15-s34)^3*
(s12-s45)))*tr5,-5/27+s23/(36*s12)-
(s15*s23^2)/(18*s12*(s12+s15-s34)^2)+(s23*(-s15+2*s23-s45))/
(36*s12*(s12+s15-s34))+s23^3/(36*s12*s45^2)-
(s15^3*s23^3)/(36*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(12*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(12*s12*(s12+s15-s34)*s45^2)-
s23^3/(36*(s12-s45)*s45^2)+(s15^3*s23^3)/(36*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(12*(s12+s15-s34)^2*
(s12-s45)*s45^2)+(s15*s23^3)/(12*(s12+s15-s34)*(s12-s45)*
s45^2)-s23^2/(18*s12*s45)-(s15^2*s23^3)/
(36*s12*(s12+s15-s34)^3*s45)+(s15*s23^2*(-s15+s23))/
(18*s12*(s12+s15-s34)^2*s45)-s23^2/(36*(s12+s15-s34)*s45)-
(s23^2*(-4*s15+s23))/(36*s12*(s12+s15-s34)*s45)+
(s15*(4*s23^2-s15*s34+2*s23*s34))/(36*(s12+s15-s34)^2*s45)+
(s15^2*(-3*s23^2-3*s23*s34+(s15-s34)*s34))/
(36*(s12+s15-s34)^3*s45)+s23^3/(18*(s12-s45)^2*s45)-
(s15^3*s23^3)/(18*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(s15^2*s23^3)/(6*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(s15*s23^3)/(6*(s12+s15-s34)*(s12-s45)^2*s45)-
(s15^3*s23^2)/(12*(s12+s15-s34)^3*(s12-s45)*s45)+
(s15^2*s23^2)/(4*(s12+s15-s34)^2*(s12-s45)*s45)-
(s15*s23^2)/(4*(s12+s15-s34)*(s12-s45)*s45)-
(s23*s45)/(36*s15*(s12+s15-s34))+s45/(18*(s12-s45))-
(s34^2*s45^2)/(36*s15*(s12+s15-s34)^3)+s45^2/(18*(s12-s45)^2)-
(s34*s45*(s23+s45))/(36*s15*(s12+s15-s34)^2)+
s23^2/(12*s12*s45-12*s45^2)-(s15*s23+s15*s45+s45^2)/
(4*(s12+s15-s34)*(s12-s45))-
(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3)/(6*(s12+s15-s34)*
(s12-s45)^2)+(s15*s23*(6*s15+s23)+2*s15*(2*s15+3*s23)*s45+
8*s15*s45^2+4*s45^3)/(12*(s12+s15-s34)^2*(s12-s45))+
(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*s45^2+
2*s15*s45^3+s45^4)/(6*(s12+s15-s34)^2*(s12-s45)^2)-
((s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+s15*(s15+3*s23)*
s45^2+2*s15*s45^3+s45^4))/(18*(s12+s15-s34)^3*
(s12-s45)^2)-(3*s15^2*s23*(3*s15+s23)+s15^2*(5*s15+18*s23)*
s45+3*s15*(5*s15+3*s23)*s45^2+15*s15*s45^3+5*s45^4)/
(36*(s12+s15-s34)^3*(s12-s45))+(2*s23-3*(s15+s45))/
(36*(s12+s15-s34))-(3*s15*s23^2+3*s34^2*(s15+s45)+
3*(s15+s45)^3+3*s23*s34*(2*s15+s45)-
s34*(3*s15^2+3*s15*s45+s45^2))/(36*(s12+s15-s34)^3)+
(s23^2+s23*(s34-3*(s15+s45))-3*(s15+s45)*
(s34-2*(s15+s45)))/(36*(s12+s15-s34)^2)+
(1/(12*s12^2)+((s15-s23)*s34)/(36*s12^2*(s12+s15-s34)*s45)-
((-2*s15+s23)*s34*(-s15+s23+s34))/(36*s12^2*(s12+s15-s34)^2*
s45)+(s15*s34*(-s15+s23+s34)^2)/(36*s12^2*(s12+s15-s34)^3*
s45)+s45/(36*s12^2*s15)+(s34*s45)/(12*s12^2*s15*
(s12+s15-s34))+(s34^2*s45)/(12*s12^2*s15*(s12+s15-s34)^
2)+(s34^3*s45)/(36*s12^2*s15*(s12+s15-s34)^3)-
(3*s15-2*s23-2*s34+s45)/(12*s12^2*(s12+s15-s34))+
(s45*(s23^2+s23*s45+s45^2))/(18*s12^2*(s12+s15-s34)*
(s12-s45)^2)+(s23^2+2*s23*s45+2*s45^2)/
(12*s12^2*(s12+s15-s34)*(s12-s45))-
(s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(18*s12^2*(s12+s15-s34)^2*(s12-s45)^2)+
(9*s15^2-11*s15*s34+4*s23*s34+5*s34^2+3*s15*s45-9*s34*s45-
6*s45^2-3*s23*(4*s15+s45))/(36*s12^2*(s12+s15-s34)^2)+
(s45*(s45^2+s15*(s23+s45))^2)/(18*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)-(6*s15*s23^2+13*s45^2*(s15+s45)+
s23*s45*(16*s15+5*s45))/(36*s12^2*(s12+s15-s34)^2*
(s12-s45))+(7*s45^4+2*s15*s45^2*(5*s23+7*s45)+
s15^2*(3*s23^2+10*s23*s45+7*s45^2))/
(36*s12^2*(s12+s15-s34)^3*(s12-s45))+
(2*s34^3-2*s34^2*(2*s15+s45)+(s15+s45)^2*(-3*s15+5*s45)+
s34*(5*s15^2+7*s15*s45+3*s45^2)+2*s23*(-(s15*s34)+s34^2+
3*s15*(s15+s45)))/(36*s12^2*(s12+s15-s34)^3))*tr5,
(-5*s23)/(27*s12)+(10*s15*s23^2)/(27*s12*(s12+s15-s34)^2)+
(s34-3*s45)/(12*s12-12*s34)-(5*s23^3)/(27*s12*s45^2)+
(5*s15^3*s23^3)/(27*s12*(s12+s15-s34)^3*s45^2)-
(5*s15^2*s23^3)/(9*s12*(s12+s15-s34)^2*s45^2)+
(5*s15*s23^3)/(9*s12*(s12+s15-s34)*s45^2)+
(5*s23^3)/(27*(s12-s45)*s45^2)-(5*s15^3*s23^3)/
(27*(s12+s15-s34)^3*(s12-s45)*s45^2)+
(5*s15^2*s23^3)/(9*(s12+s15-s34)^2*(s12-s45)*s45^2)-
(5*s15*s23^3)/(9*(s12+s15-s34)*(s12-s45)*s45^2)+
(10*s23^2)/(27*s12*s45)+(5*s15^2*s23^3)/(27*s12*(s12+s15-s34)^3*
s45)+(10*s15*(s15-s23)*s23^2)/(27*s12*(s12+s15-s34)^2*s45)+
(5*s23^2)/(27*(s12+s15-s34)*s45)+(5*s23^2*(-4*s15+s23))/
(27*s12*(s12+s15-s34)*s45)+
(5*s15*(-4*s23^2+s15*s34-2*s23*s34))/(27*(s12+s15-s34)^2*s45)+
(5*s15^2*(3*s23^2+3*s23*s34+s34*(-s15+s34)))/
(27*(s12+s15-s34)^3*s45)-(10*s23^3)/(27*(s12-s45)^2*s45)+
(10*s15^3*s23^3)/(27*(s12+s15-s34)^3*(s12-s45)^2*s45)-
(10*s15^2*s23^3)/(9*(s12+s15-s34)^2*(s12-s45)^2*s45)+
(10*s15*s23^3)/(9*(s12+s15-s34)*(s12-s45)^2*s45)+
(5*s15^3*s23^2)/(9*(s12+s15-s34)^3*(s12-s45)*s45)-
(5*s15^2*s23^2)/(3*(s12+s15-s34)^2*(s12-s45)*s45)+
(5*s15*s23^2)/(3*(s12+s15-s34)*(s12-s45)*s45)+
(5*s23*s45)/(27*s15*(s12+s15-s34))+((8*s23+9*s34-8*s45)*s45)/
(36*(s12-s34)*(s12+s15-s34))-(10*s45)/(27*(s12-s45))+
(s34*s45^2)/(18*(s12-s34)*(s12+s15-s34)^2)-
(s34*s45^2)/(9*(s12-s34)^2*(s12+s15-s34))+
(5*s34^2*s45^2)/(27*s15*(s12+s15-s34)^3)+
s45^2/(18*s12*s34-18*s34^2)-(10*s45^2)/(27*(s12-s45)^2)+
(5*s23*(s15-2*s23+s45))/(27*s12*(s12+s15-s34))-
(s15*(s15-s23+s45)^2)/(18*(s12+s15-s34)^2*s34)+
(5*s34*s45*(s23+s45))/(27*s15*(s12+s15-s34)^2)+
(s45*(-s34+s45))/(9*(s12-s34)^2)+
(63*s15-43*s23-9*s34+87*s45)/(108*(s12+s15-s34))-
(5*s23^2)/(9*s12*s45-9*s45^2)+(s15^2-2*s15*s23+s23^2-s45^2)/
(18*(s12+s15-s34)*s34)+(5*(s15*s23+s15*s45+s45^2))/
(3*(s12+s15-s34)*(s12-s45))+
(10*(s15*s23^2+s15*s23*s45+s15*s45^2+s45^3))/
(9*(s12+s15-s34)*(s12-s45)^2)-
(5*(s15*s23*(6*s15+s23)+2*s15*(2*s15+3*s23)*s45+8*s15*s45^2+
4*s45^3))/(9*(s12+s15-s34)^2*(s12-s45))-
(10*(2*s15^2*s23^2+s15*s23*(2*s15+s23)*s45+s15*(s15+2*s23)*
s45^2+2*s15*s45^3+s45^4))/(9*(s12+s15-s34)^2*
(s12-s45)^2)+(10*(s15+s45)*(3*s15^2*s23^2+3*s15^2*s23*s45+
s15*(s15+3*s23)*s45^2+2*s15*s45^3+s45^4))/
(27*(s12+s15-s34)^3*(s12-s45)^2)+
(5*(3*s15^2*s23*(3*s15+s23)+s15^2*(5*s15+18*s23)*s45+
3*s15*(5*s15+3*s23)*s45^2+15*s15*s45^3+5*s45^4))/
(27*(s12+s15-s34)^3*(s12-s45))+
(-10*s23^2-10*s23*s34+24*s23*(s15+s45)-54*(s15+s45)^2+
3*s34*(9*s15+8*s45))/(54*(s12+s15-s34)^2)+
(5*(3*s15*s23^2+3*s34^2*(s15+s45)+3*(s15+s45)^3+
3*s23*s34*(2*s15+s45)-s34*(3*s15^2+3*s15*s45+s45^2)))/
(27*(s12+s15-s34)^3)+(-7/(12*s12^2)+(-s15+s23)/
(18*s12^2*s34)+(5*(-s15+s23)*s34)/(27*s12^2*(s12+s15-s34)*
s45)+(5*(-2*s15+s23)*s34*(-s15+s23+s34))/
(27*s12^2*(s12+s15-s34)^2*s45)-
(5*s15*s34*(-s15+s23+s34)^2)/(27*s12^2*(s12+s15-s34)^3*s45)-
(5*s45)/(27*s12^2*s15)-(5*s34*s45)/(9*s12^2*s15*
(s12+s15-s34))-(5*s34^2*s45)/(9*s12^2*s15*
(s12+s15-s34)^2)-(s34^2*s45)/(18*s12^2*(s12-s34)*
(s12+s15-s34)^2)+(s34^2*s45)/(9*s12^2*(s12-s34)^2*
(s12+s15-s34))-(5*s34^3*s45)/(27*s12^2*s15*
(s12+s15-s34)^3)+(s15*(2*s15-2*s23+s45))/
(18*s12^2*(s12+s15-s34)*s34)-(s15^2*(s15-s23+s45))/
(18*s12^2*(s12+s15-s34)^2*s34)+(s34*(-3*s34+10*s45))/
(36*s12^2*(s12-s34)*(s12+s15-s34))+
(55*s15-36*s23-42*s34+22*s45)/(36*s12^2*(s12+s15-s34))-
(10*s45*(s23^2+s23*s45+s45^2))/(27*s12^2*(s12+s15-s34)*
(s12-s45)^2)-(5*(s23^2+2*s23*s45+2*s45^2))/
(9*s12^2*(s12+s15-s34)*(s12-s45))+
(-81*s15^2-37*s23*s34-47*s34^2+s15*(114*s23+101*s34-
21*s45)+30*s23*s45+81*s34*s45+60*s45^2)/
(54*s12^2*(s12+s15-s34)^2)+
(10*s45*(2*s15*s23^2+2*s45^2*(s15+s45)+s23*s45*(3*s15+s45)))/
(27*s12^2*(s12+s15-s34)^2*(s12-s45)^2)-
(10*s45*(s45^2+s15*(s23+s45))^2)/(27*s12^2*(s12+s15-s34)^3*
(s12-s45)^2)+(5*(6*s15*s23^2+13*s45^2*(s15+s45)+
s23*s45*(16*s15+5*s45)))/(27*s12^2*(s12+s15-s34)^2*
(s12-s45))-(5*(7*s45^4+2*s15*s45^2*(5*s23+7*s45)+
s15^2*(3*s23^2+10*s23*s45+7*s45^2)))/
(27*s12^2*(s12+s15-s34)^3*(s12-s45))-
(5*(2*s34^3-2*s34^2*(2*s15+s45)+(s15+s45)^2*
(-3*s15+5*s45)+s34*(5*s15^2+7*s15*s45+3*s45^2)+
2*s23*(-(s15*s34)+s34^2+3*s15*(s15+s45))))/
(27*s12^2*(s12+s15-s34)^3))*tr5,s23/(9*s12)-
(2*s15*s23^2)/(9*s12*(s12+s15-s34)^2)+
(-29*s15+5*s23+6*s34-35*s45)/(36*(s12+s15-s34))+
(s23*(-s15+2*s23-s45))/(9*s12*(s12+s15-s34))+
s23^3/(9*s12*s45^2)-(s15^3*s23^3)/(9*s12*(s12+s15-s34)^3*s45^2)+
(s15^2*s23^3)/(3*s12*(s12+s15-s34)^2*s45^2)-
(s15*s23^3)/(3*s12*(s12+s15-s34)*s45^2)-
s23^3/(9*(s12-s45)*s45^2)+(s15^3*s23^3)/(9*(s12+s15-s34)^3*
(s12-s45)*s45^2)-(s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)*
s45^2)+(s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)*s45^2)-
(2*s23^2)/(9*s12*s45)-(s15^2*s23^3)/(9*s12*(s12+s15-s34)^3*s45)+
(2*s15*s23^2*(-s15+s23))/(9*s12*(s12+s15-s34)^2*s45)-
s23^2/(9*(s12+s15-s34)*s45)-(s23^2*(-4*s15+s23))/
(9*s12*(s12+s15-s34)*s45)+(s15*(4*s23^2-s15*s34+2*s23*s34))/
(9*(s12+s15-s34)^2*s45)+
(s15^2*(-3*s23^2-3*s23*s34+(s15-s34)*s34))/
(9*(s12+s15-s34)^3*s45)+(2*s23^3)/(9*(s12-s45)^2*s45)-
(2*s15^3*s23^3)/(9*(s12+s15-s34)^3*(s12-s45)^2*s45)+
(2*s15^2*s23^3)/(3*(s12+s15-s34)^2*(s12-s45)^2*s45)-
(2*s15*s23^3)/(3*(s12+s15-s34)*(s12-s45)^2*s45)-
(s15^3*s23^2)/(3*(s12+s15-s34)^3*(s12-s45)*s45)+
(s15^2*s23^2)/((s12+s15-s34)^2*(s12-s45)*s45)-
(s15*s23^2)/((s12+s15-s34)*(s12-s45)*s45)-
(s34*(8*s23+9*s34-10*s45)*s45)/(36*(s12-s34)^2*
(s12+s15-s34))+(s34*(4*s23+3*s34-2*s45)*s45)/
(9*(s12-s34)*(s12+s15-s34)^2)+(s34*(s34-s45)*s45)/
(9*(s12-s34)^3)+(s34^2*s45^2)/(9*(s12-s34)*
(s12+s15-s34)^3)-(s34^2*s45^2)/(18*(s12-s34)^2*
(s12+s15-s34)^2)+(s34^2*s45^2)/(9*(s12-s34)^3*
(s12+s15-s34))+(5*s23+7*s45)/(9*s12-9*s45)+
(-6*s34+7*s45)/(36*(s12-s34))+(-3*s34^2+11*s34*s45-4*s45^2)/
(36*(s12-s34)^2)+s23^2/(3*s12*s45-3*s45^2)-
(8*(s15*s23+s15*s45+s45^2))/(3*(s12+s15-s34)*(s12-s45))-
(10*(s15*s23+s15*s45+s45^2)^3)/(27*(s12+s15-s34)^3*
(s12-s45)^3)+(9*s23*s34+9*s34^2-2*s23*s45-24*s34*s45+
6*s45^2)/(36*(s12-s34)*(s12+s15-s34))+
(5*s23^2+7*s45^2)/(9*(s12-s45)^2)+(10*(s23^3+s45^3))/
(27*(s12-s45)^3)-(26*(s15*s23^2+s15*s23*s45+s15*s45^2+
s45^3))/(9*(s12+s15-s34)*(s12-s45)^2)+
(s15*s23*(38*s15+3*s23)+2*s15*(16*s15+19*s23)*s45+
64*s15*s45^2+32*s45^3)/(9*(s12+s15-s34)^2*(s12-s45))-
(10*(s15*s23^3+s15*s23^2*s45+s15*s23*s45^2+s15*s45^3+s45^4))/
(9*(s12+s15-s34)*(s12-s45)^3)-
(2*(s15+s45)*(8*s15^2*s23^2+13*s15^2*s23*s45+
s15*(6*s15+13*s23)*s45^2+12*s15*s45^3+6*s45^4))/
(9*(s12+s15-s34)^3*(s12-s45)^2)-
(s15^2*s23*(19*s15+3*s23)+s15^2*(15*s15+38*s23)*s45+
s15*(45*s15+19*s23)*s45^2+45*s15*s45^3+15*s45^4)/
(9*(s12+s15-s34)^3*(s12-s45))+
(37*s15^2*s23^2+4*s15*s23*(13*s15+4*s23)*s45+
s15*(31*s15+52*s23)*s45^2+62*s15*s45^3+31*s45^4)/
(9*(s12+s15-s34)^2*(s12-s45)^2)+
(10*(s15^2*s23^3+2*s15^2*s23^2*s45+s15*s23*(2*s15+s23)*s45^2+
s15*(s15+2*s23)*s45^3+2*s15*s45^4+s45^5))/
(9*(s12+s15-s34)^2*(s12-s45)^3)-
(s23^2+4*s23*s34+3*s34^2-6*s34*s45-19*(s15+s45)^2)/
(18*(s12+s15-s34)^2)-(9*s15*s23^2+9*s34^2*(s15+s45)+
19*(s15+s45)^3+9*s23*s34*(2*s15+s45)-
3*s34*(3*s15^2+3*s15*s45+s45^2))/(27*(s12+s15-s34)^3)+
(29/(36*s12^2)+(s34^2*(s34-4*s45))/(12*s12^2*(s12-s34)^2*
(s12+s15-s34))+(s34*(3*s34-4*s45))/(12*s12^2*(s12-s34)*
(s12+s15-s34))-(s34^2*(s23+s34-s45))/
(6*s12^2*(s12-s34)*(s12+s15-s34)^2)+((s15-s23)*s34)/
(9*s12^2*(s12+s15-s34)*s45)-((-2*s15+s23)*s34*
(-s15+s23+s34))/(9*s12^2*(s12+s15-s34)^2*s45)+
(s15*s34*(-s15+s23+s34)^2)/(9*s12^2*(s12+s15-s34)^3*s45)-
(s34^3*s45)/(9*s12^2*(s12-s34)*(s12+s15-s34)^3)+
(s34^3*s45)/(18*s12^2*(s12-s34)^2*(s12+s15-s34)^2)-
(s34^3*s45)/(9*s12^2*(s12-s34)^3*(s12+s15-s34))+
(-67*s15+38*s23+35*s34+14*s45)/(36*s12^2*(s12+s15-s34))+
(10*s45^2*(s23^2+s23*s45+s45^2))/(27*s12^2*(s12+s15-s34)*
(s12-s45)^3)+(s45*(26*s23^2+41*s23*s45+41*s45^2))/
(27*s12^2*(s12+s15-s34)*(s12-s45)^2)+
(19*s23^2+58*s23*s45+73*s45^2)/(27*s12^2*(s12+s15-s34)*
(s12-s45))-(10*s45^2*(2*s15*s23^2+2*s45^2*(s15+s45)+
s23*s45*(3*s15+s45)))/(27*s12^2*(s12+s15-s34)^2*
(s12-s45)^3)+(10*(s45^3+s15*s45*(s23+s45))^2)/
(27*s12^2*(s12+s15-s34)^3*(s12-s45)^3)-
(-95*s15^2-6*s23*s34-3*s34^2+38*s23*s45+57*s34*s45+
116*s45^2+s15*(133*s23+69*s34+21*s45))/
(54*s12^2*(s12+s15-s34)^2)-
(s45*(52*s15*s23^2+87*s45^2*(s15+s45)+
s23*s45*(113*s15+36*s45)))/(27*s12^2*(s12+s15-s34)^2*
(s12-s45)^2)-(38*s15*s23^2+144*s45^2*(s15+s45)+
s23*s45*(148*s15+45*s45))/(27*s12^2*(s12+s15-s34)^2*
(s12-s45))+(2*s45*(23*s45^4+2*s15*s45^2*(18*s23+23*s45)+
s15^2*(13*s23^2+36*s23*s45+23*s45^2)))/
(27*s12^2*(s12+s15-s34)^3*(s12-s45)^2)+
(81*s45^4+18*s15*s45^2*(5*s23+9*s45)+
s15^2*(19*s23^2+90*s23*s45+81*s45^2))/
(27*s12^2*(s12+s15-s34)^3*(s12-s45))+
(6*s34^3-6*s34^2*(2*s15+s45)+(s15+s45)^2*(-19*s15+45*s45)+
s34*(25*s15^2+41*s15*s45+19*s45^2)+
s23*(-6*s15*s34+6*s34^2+38*s15*(s15+s45)))/
(27*s12^2*(s12+s15-s34)^3))*tr5}


projectionMatrix["uubggg","pmppm","Nf2"]=
{{1,5/2,1,5/2,2,2,6,0,0,0,0,0,2,2,4,6,0,0,0,0,0,
80/3},{0,0,0,0,0,0,0,1,1/4,1/4,1/2,-1/2,-1/4,-1/4,-1/2,
-1/2,0,0,5/3,0,0,-5/3},{0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,1,1,2,0,0,6},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,1,-1}}

ampFunctions["uubggg","pmppm","Nf2"]={Pi^2,f11[s15]^2,
f11[s15]*f11[s23],f11[s23]^2,f11[s15]*f11[s34],f11[s23]*f11[s34],
f11[s34]^2,f11[s12]^2,f11[s12]*f11[s15],f11[s12]*f11[s23],
f11[s12]*f11[s34],f11[s12]*f11[s45],f11[s15]*f11[s45],
f11[s23]*f11[s45],f11[s34]*f11[s45],f11[s45]^2,f11[s15],f11[s23],
f11[s45],1,f11[s12],f11[s34]}


==> anc/TwoLoopRemainders/uubggg_pmppp_Nf0.txt <==
rationalBasis["uubggg","pmppp","Nf0"]=
{s15^2/(8*s12*(s12+s15-s34))-
s15^4/(8*s12^2*s34*(-s15+s23+s34))-
s15^2/(12*s12*(s12+s23-s45))+s34/(12*(s12+s23-s45))+
s15^4/(8*s12*s34*(-s15+s23+s34)*(s12+s23-s45))+
s15^5/(4*s12^2*s34*(-s15+s23+s34)*(s12+s23-s45))+
s15^6/(8*s12^3*s34*(-s15+s23+s34)*(s12+s23-s45))+
(s15*(s34-s45))/(8*s12*(-s15+s23+s34))+
(s15^2*s23)/(8*s12*(s12+s15-s34)*s45)+(s23*s34*(-2*s15+s34))/
(8*s12^2*s45)-((s15+s23-s34)*s34^2*(-s15+s34))/(8*s12^3*s45)-
(-s15+s34)^2/(8*s12*s45)-(s34^2*(-s15+s34)^3)/
(8*s12^3*(-s15+s23+s34)*s45)+(-s15+s34)^2/
(8*(s12+s23-s45)*s45)+(s15^2*s45)/(8*s12*(s12+s15-s34)*
(s12+s23-s45))-(s15*s45*(-3*s15+s45))/
(8*s12*(-s15+s23+s34)*(s12+s23-s45))-
(s15^4*(s15+s45))/(8*s12^3*s34*(-s15+s23+s34))+
(s15^3*(s15+s45))/(8*s12^2*s34*(s12+s23-s45))+
(s15^4*(s15+s45))/(8*s12^3*s34*(s12+s23-s45))-
(s15^3*s45^2*(s15+s45))/(12*s12^3*s34^2*(s12+s23-s45))-
(s45*(s15-s23+s45))/(12*s12*s34)-(s45*(s15-s23+s45))/
(12*s34*(-s12-s15+s34))+(s15*(s15-s23+s45)^2)/
(12*s34^2*(-s12-s15+s34))+(s15*(-s34+s45))/
(8*(-s15+s23+s34)*(s12+s23-s45))+(3*s15+2*s45)/
(24*(s12+s15-s34))+(s15*s45*(3*s15-3*s23+2*s45))/
(12*s12^2*s34)-(3*s15+2*s34+2*s45)/(24*s12)-
(s15^2*s45*(2*s15+3*s45))/(12*s12^2*s34^2)-
(s15^2*s45*(2*s15+3*s45))/(12*s12^3*s34)+
(s15*(-(s15*s34)+s34^2-2*s15*s45))/(8*s12^2*(-s15+s23+s34))+
(-3*s15*s34+3*s15*s45-2*s34*s45)/(24*(s12+s15-s34)*
(s12+s23-s45))+(s15^2*s45*(2*s15^2+s15*s45-2*s45^2))/
(12*s12^2*s34^2*(s12+s23-s45))-(s15^3*(s15^2+s15*s45+s45^2))/
(8*s12^3*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*(s15^2+2*s45^2))/(8*s12^2*(-s15+s23+s34)*
(s12+s23-s45))-(s15*(s15^3-s15^2*s45-5*s15*s45^2+s45^3))/
(12*s12*s34^2*(s12+s23-s45))-
((-s15+s34)*(2*s34^3+3*s15*s34*(s15-s45)+3*s15^2*s45+
s34^2*(-5*s15+s45)))/(8*s12^3*(-s15+s23+s34))+
(s15*(-s15^2+s23^2-3*s15*s45+s45^2+s23*(-s15+s45)))/
(12*s34^2*(s12+s23-s45))-(s15^2-3*s15*s34+3*s34^2+
2*s34*s45+2*s45^2-2*s23*(s34+s45))/(24*s12^2)+
(s15*(-(s23*(s15+3*s45))+s15*(2*s15+5*s45)))/(12*s12*s34^2)+
(-2*s23^2*s34-15*s15*s34^2+6*s34^3+4*s23*s34*s45-
2*s15*s23*(s15+3*s45)+2*s15*s45*(s15+3*s45)+
s34*(9*s15^2-2*s45^2))/(24*s12^3)+
(-s15^3/(8*s12^3*s34*(-s15+s23+s34))+
(2*s15^2-3*s15*s34+s34^2)/(8*s12^3*(-s15+s23+s34))+
s15^3/(8*s12^3*s34*(s12+s23-s45))+(s15*(s15+s23))/
(12*s12^2*s34*(s12+s23-s45))+(-s15+s34)/
(12*s12^2*(s12+s23-s45))+s15^3/(8*s12^2*s34*(-s15+s23+s34)*
(s12+s23-s45))+s15^4/(8*s12^3*s34*(-s15+s23+s34)*
(s12+s23-s45))-((s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)*
(-s15+s23+s34)*(s12+s23-s45))-(s15^2+s15*s34-2*s34^2)/
(24*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(2*s15^2-3*s15*s34+s34^2)/(8*s12^2*(-s15+s23+s34)*
(s12+s23-s45))+(s15+s23-s34-s45)/
(12*s12^2*(s12+s15-s34))+((s15-s34)*s34)/(8*s12^3*s45)+
(s15*(-s15+s34))/(8*s12^2*(s12+s15-s34)*s45)+
((s15-s34)^2*s34)/(8*s12^3*(-s15+s23+s34)*s45)-
((s15-s34)^2*s34)/(8*s12^2*(s12+s15-s34)*(-s15+s23+s34)*
s45)+(s15-s34)^2/(8*s12^2*(s12+s23-s45)*s45)+
(-s15+s34)^3/(8*s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)-
(s15^2*(s15+s45))/(8*s12^3*(-s15+s23+s34)*(s12+s23-s45))-
(s15^2*s45*(s15+s45))/(12*s12^3*s34^2*(s12+s23-s45))+
(-s23+s45)/(12*s12^3)-(s15^2*(s15-s23+s45))/
(12*s12^2*(s12+s15-s34)*s34^2)-(s15*(s15+2*s45))/
(12*s12^3*s34)+(s15*(s15-2*s23+2*s45))/
(12*s12^2*(s12+s15-s34)*s34)+(s15*(-s23^2+s15*(s15+s45)))/
(12*s12^2*s34^2*(s12+s23-s45)))*tr5,
-s15^2/(4*s12*(s12+s15-s34))+s15^2/(6*s12*(s12+s23-s45))+
(s15*(s15-s23))/(4*s34*(s12+s23-s45))-
(-3*s15+s34)/(6*(s12+s23-s45))-(s23^3*s34^3)/(6*s12^4*s45^2)+
((-s15+s34)*(-s15+s23+s34)^2)/(6*s12*s45^2)+
(s23^2*s34^2*(-3*s15+2*s23+s34))/(6*s12^3*s45^2)-
(s23*s34*(3*s15^2+s23^2-3*s15*s34+s34^2+2*s23*(-2*s15+s34)))/
(6*s12^2*s45^2)-((-s15+s34)*(-s15+s23+s34)^2)/
(6*(s12+s23-s45)*s45^2)-(s15^2*s23)/(4*s12*(s12+s15-s34)*
s45)-(s23^2*(4*s15+s23-3*s34)*s34^2)/(6*s12^4*s45)+
(s23*s34*(-5*s15^2+s23^2+s23*(s15-3*s34)+6*s15*s34-2*s34^2))/
(6*s12^3*s45)+(-2*s15^2+5*s15*s23+2*s23*s34+2*s34^2)/
(12*s12*s45)+((-s15+s34)^3+s23*(s15^2-4*s15*s34+s34^2))/
(6*s12^2*s45)-(-2*s15^2+5*s15*s23+2*s23*s34+2*s34^2)/
(12*(s12+s23-s45)*s45)+(s15^2*(8*s15-3*s23)*s45)/
(6*s12^2*s34^2)-(s15^2*s45)/(4*s12*(s12+s15-s34)*
(s12+s23-s45))-(s15^2*s45)/(12*s12*s34*(s12+s23-s45))+
(s15^3*(s15-2*s45)*s45)/(6*s12^3*s34*(s12+s23-s45))-
(s15^3*s45^2)/(2*s12^3*s34^2)-(2*s15^3*s45^2)/(3*s12^4*s34)-
(s15^4*s45^2)/(6*s12^4*s34*(s12+s23-s45))-
(s15^4*s45^3)/(6*s12^4*s34^2*(s12+s23-s45))-
(s15^2*s45*(-2*s15+s45))/(6*s12^2*s34*(s12+s23-s45))-
(s15^3*s45^2*(-2*s15+s45))/(3*s12^3*s34^2*(s12+s23-s45))+
(s45*(s15-s23+s45))/(6*s12*s34)+(s45*(s15-s23+s45))/
(6*s34*(-s12-s15+s34))-(s15*(s15-s23+s45)^2)/
(6*s34^2*(-s12-s15+s34))-(3*s15+2*s45)/
(12*(s12+s15-s34))+(-3*s15+2*s34+2*s45)/(12*s12)+
(s15^2*s45*(5*s15-5*s23+3*s45))/(6*s12^3*s34)-
(s15^2*(-4*s15+2*s23+3*s45))/(6*s34^2*(s12+s23-s45))+
(3*s15*s34-3*s15*s45+2*s34*s45)/(12*(s12+s15-s34)*
(s12+s23-s45))-(s15^2*s45*(5*s15^2-8*s15*s45+s45^2))/
(6*s12^2*s34^2*(s12+s23-s45))+(-3*s15^2+s34^2-s23*s45+
s34*s45+s45^2)/(6*s12^2)+(s15^2*(s15^2-5*s15*s45+2*s45^2))/
(3*s12*s34^2*(s12+s23-s45))-
(s15*(5*s15^2+s23^2-s15*s45+s45^2-2*s23*(2*s15+s45)))/
(6*s12*s34^2)+(s15*(-s23^2-2*s45*(2*s15+s45)+
s23*(s15+3*s45)))/(6*s12^2*s34)+
(s34^3-s23^2*(s15+s34)-s23*(-4*s15+s34)*s45+
s34^2*(-3*s15+s45)+s34*(3*s15^2-s15*s45+s45^2)-
s15*(s15^2+4*s15*s45+3*s45^2))/(6*s12^3)+
(s23^2*s34*(-4*s15+3*s34)-s23*(6*s15^2-8*s15*s34+3*s34^2)*
(s34+s45)+s45*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^4)+
(-s15/(4*s12^2*s34)+s15/(6*s12^2*(s12+s23-s45))+
s15^2/(6*s12^3*(s12+s23-s45))+(s15^2+s15*s34-2*s34^2)/
(12*s12^2*(s12+s15-s34)*(s12+s23-s45))+
(s15+s23-s34-s45)/(6*s12^3)-(s23^2*s34^2)/(6*s12^4*s45^2)+
(s23*s34*(-2*s15+s23+s34))/(6*s12^3*s45^2)+
(s23*(s15-s34)*(-s15+s23+s34))/(6*s12^2*(s12+s23-s45)*
s45^2)+(s15*(s15-s34))/(4*s12^2*(s12+s15-s34)*s45)-
(s23*(3*s15+s23-2*s34)*s34)/(6*s12^4*s45)-
(2*s15^2-3*s15*s34+s34^2)/(6*s12^3*s45)+(s15*(s15-s34)^2)/
(4*s12^2*(s12+s15-s34)*(s12+s23-s45)*s45)+
(s15^2-7*s15*s23-3*s15*s34+2*s34^2)/(12*s12^2*(s12+s23-s45)*
s45)-(s15^2*s45)/(3*s12^3*s34^2)-(s15^2*s45)/(2*s12^4*s34)-
(s15^3*s45)/(6*s12^4*s34*(s12+s23-s45))-
(s15^3*s45^2)/(6*s12^4*s34^2*(s12+s23-s45))-
(s15^2*s45*(-3*s15+s45))/(6*s12^3*s34^2*(s12+s23-s45))+
(s15^2*(s15-s23+s45))/(6*s12^2*(s12+s15-s34)*s34^2)+
(s15*(s15-s23+s45))/(3*s12^3*s34)+
(s15^2*(-2*s15+2*s23+s45))/(6*s12^2*s34^2*(s12+s23-s45))+
(-s15-s23+s34+s45)/(6*s12^2*(s12+s15-s34))-
(s15*(s15-2*s23+2*s45))/(6*s12^2*(s12+s15-s34)*s34)-
(s15*(4*s15-3*s23+3*s45))/(12*s12^2*s34*(s12+s23-s45))-
(3*s15^2+s34*(-2*s23+s34+s45)-3*s15*(-s23+s34+s45))/
(6*s12^4))*tr5,(5*s15)/(2*s12)+
(-6*s15^2+3*s15*s23-24*s15*s34+5*s23*s34+3*s34^2)/(12*s12^2)-
(5*s15)/(2*(s12+s23-s45))+(s23^3*s34^3)/(6*s12^4*s45^2)-
(-s15+s23+s34)^3/(6*s12*s45^2)-
(s23^2*s34^2*(-3*s15+3*s23+s34))/(6*s12^3*s45^2)+
(s23*s34*(3*s15^2+3*s23^2-3*s15*s34+s34^2+
3*s23*(-2*s15+s34)))/(6*s12^2*s45^2)+(-s15+s23+s34)^3/
(6*(s12+s23-s45)*s45^2)+(s23^2*(4*s15+s23-3*s34)*s34^2)/
(6*s12^4*s45)+(-6*s15^2+4*s15*s23+2*s23^2+12*s15*s34+
5*s23*s34+3*s34^2)/(12*s12*s45)-
(-2*s15^3+2*s15^2*s23+6*s15^2*s34+11*s23^2*s34+3*s15*s34^2+
9*s23*s34^2+2*s34^3)/(12*s12^2*s45)+
(s34*(-2*s23^3+9*s15^2*s34+3*s23^2*(-2*s15+5*s34)+
s23*(10*s15^2-3*s15*s34+4*s34^2)))/(12*s12^3*s45)-
(-6*s15^2+4*s15*s23+2*s23^2+12*s15*s34+5*s23*s34+3*s34^2)/
(12*(s12+s23-s45)*s45)-(3*s15*s34^2)/(4*(s12+s23-s45)*
(-s15+s23-s45)*s45)+(s15^2*(-s15+5*s23)*s45)/(6*s12^3*s34)-
(13*s15^2*s45)/(6*s12*s34*(s12+s23-s45))+
(s15^3*s45^2)/(2*s12^3*s34^2)+(2*s15^3*s45^2)/(3*s12^4*s34)+
(s15^4*s45^2)/(6*s12^4*s34*(s12+s23-s45))+
(s15^4*s45^3)/(6*s12^4*s34^2*(s12+s23-s45))-
(s15^3*s45*(s15+s45))/(6*s12^3*s34*(s12+s23-s45))-
(3*s15*s34^2)/(4*s12*s45*(s15-s23+s45))+
(3*s15^2*s34^2)/(4*s12^2*s45*(s15-s23+s45))-
(3*s15^3*s34^2)/(4*s12^3*s45*(s15-s23+s45))+
(3*s15^2*s45^2)/(2*s12^2*s34*(s15-s23+s45))-
(3*s15^3*s45^2)/(4*s12^3*s34*(s15-s23+s45))+
(s15*(-s15+s23+s45))/(4*s12*s34)-(9*s15^3*(s34+s45))/
(4*s12^3*(s15-s23+s45))+(s15^3*s45^2*(-2*s15+3*s45))/
(6*s12^3*s34^2*(s12+s23-s45))+
(s15^2*s45*(-4*s15+3*s23+3*s45))/(6*s12^2*s34^2)+
(3*s15^2*(4*s34+5*s45))/(4*s12^2*(s15-s23+s45))-
(s15*(6*s34+5*s45))/(2*(s12+s23-s45)*(-s15+s23-s45))+
(s15^2*s45*(s15+13*s45))/(6*s12^2*s34*(s12+s23-s45))+
(s15*(-(s15*s23)+s23^2+4*s15*s45))/(6*s12^2*s34)+
(6*s15*s34+5*s15*s45)/(-2*s12*s15+2*s12*s23-2*s12*s45)+
(s15*s45^2)/(-4*s12*s15*s34+4*s12*s23*s34-4*s12*s34*s45)+
(s15*s45*(5*s15^2-8*s15*s45+s45^2))/(6*s12*s34^2*
(s12+s23-s45))+(s15^2*s45*(s15^2-7*s15*s45+3*s45^2))/
(6*s12^2*s34^2*(s12+s23-s45))+
(s15*(s15^2+s23^2-5*s15*s45+s45^2+s23*(-2*s15+s45)))/
(6*s12*s34^2)-(s15*(s15^2+s23^2-5*s15*s45+s45^2+
s23*(-2*s15+s45)))/(6*s34^2*(s12+s23-s45))+
(-2*s34^3+2*s23^2*(s15+2*s34)+
s23*(-12*s34^2+s34*(17*s15-2*s45)+2*s15*(s15-s45))+
s15*s34*(21*s15-11*s45)+3*s34^2*(-s15+s45)+
s15^2*(2*s15+15*s45))/(12*s12^3)+
(s23^2*(4*s15-3*s34)*s34+s23*(6*s15^2-8*s15*s34+3*s34^2)*
(s34+s45)-s45*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(6*s12^4)+
(s15/(4*s12^2*s34)+(s15*s23)/(3*s12^3*s34)-(-2*s15+s34)/
(4*s12^3)-s15^2/(6*s12^3*(s12+s23-s45))+
(-2*s15+s23/6+s34/4)/(s12^2*(s12+s23-s45))-
(s15*s23)/(6*s12^2*s34*(s12+s23-s45))-
(3*s15^2)/(s12^2*(s12+s23-s45)*(-s15+s23-s45))+
(s23^2*s34^2)/(6*s12^4*s45^2)-(s23*s34*(-2*s15+2*s23+s34))/
(6*s12^3*s45^2)+(s23*(-s15+s23+s34)^2)/
(6*s12^2*(s12+s23-s45)*s45^2)+(s23*(3*s15+s23-2*s34)*s34)/
(6*s12^4*s45)+(4*s15^2-2*s15*s23+3*s15*s34+7*s23*s34+
2*s34^2)/(12*s12^3*s45)-(4*s15^2+4*s23^2+3*s15*s34+
7*s23*s34+2*s34^2)/(12*s12^2*(s12+s23-s45)*s45)-
(3*s15^2*s34)/(4*s12^2*(s12+s23-s45)*(-s15+s23-s45)*s45)+
(s15^2*s45)/(3*s12^3*s34^2)+(s15^2*s45)/(2*s12^4*s34)-
(s15^2*s45)/(2*s12^3*s34*(s12+s23-s45))+
(s15^3*s45)/(6*s12^4*s34*(s12+s23-s45))-
(s15^2*(s15-2*s45)*s45)/(6*s12^3*s34^2*(s12+s23-s45))-
(5*s15^2*s45)/(2*s12^2*s34*(s12+s23-s45)*(-s15+s23-s45))+
(s15^3*s45^2)/(6*s12^4*s34^2*(s12+s23-s45))-
(3*s15^2)/(2*s12^3*(s15-s23+s45))-(3*s15^2*s34)/
(4*s12^3*s45*(s15-s23+s45))-(s15*s45)/(4*s12^2*s34*
(s15-s23+s45))-(3*s15^2*s45)/(4*s12^3*s34*
(s15-s23+s45))+(3*s15^2+3*s15*(s23-s34-s45)+
s34*(-2*s23+s34+s45))/(6*s12^4)+
(s15*(s23^2-s15*(s23+2*s45)))/(6*s12^2*s34^2*(s12+s23-s45)))*
tr5,(-23*s15)/(24*s12)-s15^5/(6*s12^2*(-s15+s23)*s34^2)-
s15^4/(8*s12*(-s15+s23)^2*s34)+(s15*s34)/(-2*s12*s15+2*s12*s23)+
(s15*s34^2)/(8*s12*(-s15+s23)^2)+
s15^3/(-8*s12*s15*s34+8*s12*s23*s34)+
(103*s15^2-270*s15*s34+6*s34^2-14*s23*(3*s15+s34))/(72*s12^2)+
(s15*(7*s15-5*s23-5*s45))/(12*s12*s34)+
(23*s15)/(24*(s12+s23-s45))+(5*s15^2)/
(18*s12*(s12+s23-s45))+s15^5/(6*s12*(-s15+s23)*s34^2*
(s12+s23-s45))+s15^6/(2*s12^2*(-s15+s23)*s34^2*
(s12+s23-s45))+s15^7/(2*s12^3*(-s15+s23)*s34^2*
(s12+s23-s45))+s15^8/(6*s12^4*(-s15+s23)*s34^2*
(s12+s23-s45))+s15^4/(8*(-s15+s23)^2*s34*(s12+s23-s45))+
(3*s15^5)/(8*s12*(-s15+s23)^2*s34*(s12+s23-s45))+
(3*s15^6)/(8*s12^2*(-s15+s23)^2*s34*(s12+s23-s45))+
s15^7/(8*s12^3*(-s15+s23)^2*s34*(s12+s23-s45))-
s15^3/(8*(-s15+s23)*s34*(s12+s23-s45))-
(5*s15^4)/(3*s12*(-s15+s23)*s34*(s12+s23-s45))-
(71*s15^5)/(24*s12^2*(-s15+s23)*s34*(s12+s23-s45))-
(17*s15^6)/(12*s12^3*(-s15+s23)*s34*(s12+s23-s45))-
(s15*s34)/(2*(-s15+s23)*(s12+s23-s45))-
(s15*s34^2)/(8*(-s15+s23)^2*(s12+s23-s45))-
(s15*s34^3)/(6*s12*(-s15+s23)*s45^2)+(s15^2*s34^3)/
(6*s12^2*(-s15+s23)*s45^2)-(s15^3*s34^3)/(6*s12^3*(-s15+s23)*
s45^2)+(s15^4*s34^3)/(6*s12^4*(-s15+s23)*s45^2)+
((3*s15^3+3*s15^2*s23+3*s15*s23^2-2*s23^3)*s34^3)/
(18*s12^4*s45^2)+(s34^2*(6*s23^3-3*s15^2*s34-3*s15*s23*s34+
s23^2*(-15*s15+2*s34)))/(18*s12^3*s45^2)+
(s34*(-6*s23^3+s23^2*(21*s15-6*s34)+3*s15*s34^2+
s23*(-15*s15^2+15*s15*s34-2*s34^2)))/(18*s12^2*s45^2)+
(-5*s15^3+2*s23^3+15*s15^2*s34-15*s15*s34^2+2*s34^3+
s23^2*(-9*s15+6*s34)+3*s23*(4*s15^2-7*s15*s34+2*s34^2))/
(18*s12*s45^2)+(s15*s34^3)/(6*(-s15+s23)*(s12+s23-s45)*
s45^2)+(5*s15^3-2*s23^3+s23^2*(9*s15-6*s34)-15*s15^2*s34+
15*s15*s34^2-2*s34^3-3*s23*(4*s15^2-7*s15*s34+2*s34^2))/
(18*(s12+s23-s45)*s45^2)+(s15*(43*s15-8*s34)*s34^2)/
(24*s12^2*(-s15+s23)*s45)+(s15^3*(5*s15-4*s34)*s34^2)/
(6*s12^4*(-s15+s23)*s45)+(s15^2*s34^2*(-43*s15+12*s34))/
(24*s12^3*(-s15+s23)*s45)-(-111*s15^2+103*s15*s23+8*s23^2+
234*s15*s34+14*s23*s34-6*s34^2)/(72*s12*s45)+
(s34^2*(-5*s23^3+3*s15^2*(5*s15-4*s34)+s23^2*(-5*s15+3*s34)-
3*s15*s23*(-5*s15+4*s34)))/(18*s12^4*s45)-
(s34*(-20*s23^3+3*s15*(43*s15-12*s34)*s34+
6*s23^2*(2*s15+7*s34)+s23*(100*s15^2+9*s15*s34+4*s34^2)))/
(72*s12^3*s45)+(-20*s15^3+60*s15^2*s34+69*s15*s34^2-4*s34^3+
2*s23^2*(6*s15+19*s34)+2*s23*(4*s15^2+75*s15*s34+9*s34^2))/
(72*s12^2*s45)+((43*s15-4*s34)*s34^2)/(24*(-s15+s23)*
(s12+s23-s45)*s45)+(-111*s15^2+103*s15*s23+8*s23^2+
234*s15*s34+14*s23*s34-6*s34^2)/(72*(s12+s23-s45)*s45)+
(s15^2*(33*s15-25*s23)*s45)/(18*s12^3*s34)-
(5*s15^3*s45^2)/(6*s12^3*s34^2)-(10*s15^3*s45^2)/(9*s12^4*s34)+
(5*s15^4*s45^2)/(6*s12^4*(-s15+s23)*s34)-
(5*s15^4*s45^2)/(18*s12^4*s34*(s12+s23-s45))+
(s15*s34^2*(-s15+s45))/(8*s12^2*(-s15+s23)^2)-
(s15^5*(2*s15+s45))/(6*s12^3*(-s15+s23)*s34^2)-
(s15^4*(2*s15+s45))/(8*s12^2*(-s15+s23)^2*s34)+
(s15^3*(40*s15+3*s45))/(24*s12^2*(-s15+s23)*s34)+
(s15*(9*s15-11*s23+5*s45))/(12*s34*(s12+s23-s45))-
(s15^2*s45*(-13*s15+5*s23+5*s45))/(6*s12^2*s34^2)+
(s15^4*(37*s15+40*s45))/(24*s12^3*(-s15+s23)*s34)+
(-43*s15*s34^2+4*s34^3)/(-24*s12*s15*s45+24*s12*s23*s45)-
(s15^5*(s15^2+s15*s45+s45^2))/(6*s12^4*(-s15+s23)*s34^2)-
(s15^4*(s15^2+s15*s45+s45^2))/(8*s12^3*(-s15+s23)^2*s34)-
(s15*(21*s15^2-18*s15*s23+5*s23^2-33*s15*s45+5*s23*s45+
5*s45^2))/(18*s12*s34^2)+(s15*(21*s15^2-18*s15*s23+5*s23^2-
33*s15*s45+5*s23*s45+5*s45^2))/(18*s34^2*(s12+s23-s45))-
(s15^2*(15*s15^2+7*s15*s45+10*s45^2))/(9*s12^2*s34*
(s12+s23-s45))-(s15*(21*s15^2-8*s15*s45+30*s45^2))/
(72*s12*s34*(s12+s23-s45))-
(s15^3*(111*s15^2+100*s15*s45+70*s45^2))/
(72*s12^3*s34*(s12+s23-s45))+
(s15^4*(3*s15^3+3*s15^2*s45+3*s15*s45^2-5*s45^3))/
(18*s12^4*s34^2*(s12+s23-s45))+
(s15^3*(2*s15^3+s15^2*s45+8*s15*s45^2-5*s45^3))/
(6*s12^3*s34^2*(s12+s23-s45))+
(s15^2*(s15^3-8*s15^2*s45+18*s15*s45^2-5*s45^3))/
(6*s12^2*s34^2*(s12+s23-s45))+
(s15*(8*s15^3-60*s15^2*s45+48*s15*s45^2-5*s45^3))/
(18*s12*s34^2*(s12+s23-s45))+(-46*s15*s34^2+4*s34^3-
15*s15^2*s45+12*s15*s34*(-s15+s45))/(24*s12^2*(-s15+s23))+
(s15*(3*s15*s34*(s15-s45)*s45+3*s15^2*s45^2+
s34^2*(-s15+s45)^2))/(8*s12^3*(-s15+s23)^2)-
(s15*(-8*s15*s23+5*s23^2+s15*(3*s15+20*s45)))/(18*s12^2*s34)+
(s15*s34^2*(92*s15-49*s45)-109*s15^3*s45+4*s34^3*(-3*s15+s45)+
s15^2*s34*(-109*s15+118*s45))/(24*s12^3*(-s15+s23))+
(-16*s34^3-20*s23^2*(s15+2*s34)+3*s34^2*(69*s15+2*s45)-
10*s15^2*(2*s15+17*s45)+s15*s34*(-267*s15+38*s45)+
2*s23*(-13*s15*s34+6*s34^2+10*s15*s45+10*s34*s45))/(72*s12^3)+
(10*s15^3*(s15-s45)*s45+10*s15^2*s34*(-s15+s45)^2+
s34^3*(6*s15^2-4*s15*s45+s45^2)-5*s15*s34^2*
(3*s15^2-3*s15*s45+s45^2))/(6*s12^4*(-s15+s23))+
(5*s23^2*s34*(-4*s15+3*s34)+s34^3*(18*s15-7*s45)+
10*s15^2*s45*(s15+3*s45)+10*s15*s34*(3*s15^2-3*s15*s45-
2*s45^2)+5*s34^2*(-9*s15^2+5*s15*s45+s45^2)+
s23*(3*s34^3-30*s15^2*s45+40*s15*s34*s45-
5*s34^2*(s15+3*s45)))/(18*s12^4)+
(s15^4/(6*s12^3*(s15-s23)*s34^2)-(4*s15)/(3*s12^2*s34)+
(s15*(11*s15-10*s23))/(18*s12^3*s34)+(11*s15^3)/
(6*s12^3*(-s15+s23)*s34)+(-6*s15+s34)/(12*s12^3)+
(43*s15^2-25*s15*s34+2*s34^2)/(12*s12^3*(s15-s23))+
(3*s15^2-3*s15*(5*s23+3*s34-5*s45)+
s34*(10*s23+4*s34-5*s45))/(18*s12^4)+
(5*s15^2)/(18*s12^3*(s12+s23-s45))+
s15^4/(6*s12^2*(-s15+s23)*s34^2*(s12+s23-s45))+
s15^5/(3*s12^3*(-s15+s23)*s34^2*(s12+s23-s45))+
s15^6/(6*s12^4*(-s15+s23)*s34^2*(s12+s23-s45))+
s15^5/(8*s12^3*(s15-s23)^2*s34*(s12+s23-s45))+
(41*s15^4)/(24*s12^3*(s15-s23)*s34*(s12+s23-s45))-
(60*s15+4*s23+3*s34)/(36*s12^2*(s12+s23-s45))+
(s15^2*s34^2)/(6*s12^3*(s15-s23)*s45^2)+(s15^3*s34^2)/
(6*s12^4*(-s15+s23)*s45^2)+((3*s15^2+3*s15*s23-2*s23^2)*
s34^2)/(18*s12^4*s45^2)+(s34*(4*s23^2-3*s15*s34+
2*s23*(-5*s15+s34)))/(18*s12^3*s45^2)+
(s15^2*s34^2)/(6*s12^2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(-5*s15^2*s23-2*s23*(s23+s34)^2+s15*(7*s23^2+10*s23*s34+
3*s34^2))/(18*s12^2*(s12+s23-s45)*s45^2)+
(s15*(47*s15-8*s34)*s34)/(24*s12^3*(s15-s23)*s45)+
(s15^2*(4*s15-3*s34)*s34)/(6*s12^4*(-s15+s23)*s45)-
(40*s15^2+4*s15*s23+81*s15*s34+22*s23*s34-4*s34^2)/
(72*s12^3*s45)+(s34*(12*s15^2+s23*(-5*s23+s34)-
3*s15*(s23+3*s34)))/(18*s12^4*s45)+(s15*(47*s15-8*s34)*s34)/
(24*s12^2*(-s15+s23)*(s12+s23-s45)*s45)+
(40*s15^2+75*s15*s23+16*s23^2+81*s15*s34+22*s23*s34-
4*s34^2)/(72*s12^2*(s12+s23-s45)*s45)-
(5*s15^2*s45)/(9*s12^3*s34^2)-(5*s15^2*s45)/(6*s12^4*s34)+
(2*s15^3*s45)/(3*s12^4*(-s15+s23)*s34)-(5*s15^3*s45)/
(18*s12^4*s34*(s12+s23-s45))+(s15^4*(s15+s45))/
(6*s12^4*(s15-s23)*s34^2)-(s15^3*(s15+s45))/
(8*s12^3*(s15-s23)^2*s34)+(s15^3*(s15+s45))/
(8*s12^2*(s15-s23)^2*s34*(s12+s23-s45))+
(s15^2*(22*s15+3*s45))/(12*s12^2*(s15-s23)*s34*
(s12+s23-s45))-(s15^2*(22*s15+5*s45))/
(12*s12^3*s34*(s12+s23-s45))-(s15*(10*s15-43*s23+48*s45))/
(36*s12^2*s34*(s12+s23-s45))+(38*s15^2-50*s15*s34+
4*s34^2+9*s15*s45)/(24*s12^2*(-s15+s23)*(s12+s23-s45))+
(s15*(-8*s15^2+13*s15*s23-5*s23^2+10*s15*s45))/
(18*s12^2*s34^2*(s12+s23-s45))+
(s15^2*(3*s15^2+16*s15*s45-10*s45^2))/(18*s12^3*s34^2*
(s12+s23-s45))+(s15^3*(3*s15^2+3*s15*s45-5*s45^2))/
(18*s12^4*s34^2*(s12+s23-s45))+
(6*s15^2*(s15-s45)+s34^2*(3*s15-s45)+
4*s15*s34*(-2*s15+s45))/(6*s12^4*(-s15+s23))+
(s15*(s34*s45-s15*(s34+s45)))/(8*s12^2*(s15-s23)^2*
(s12+s23-s45))+(s15*(-(s34*s45)+s15*(s34+2*s45)))/
(8*s12^3*(s15-s23)^2))*tr5,(-3*s15)/(2*s12)+
(2*s15^2+9*s15*s23-48*s15*s34+5*s23*s34+13*s34^2)/(24*s12^2)-
(s23^2+4*(s15-s34)*s34+4*s23*(-7*s15+3*s34))/
(12*(s12+s23-s45)^2)+(3*s15)/(2*(s12+s23-s45))+
(s15*(s15+10*s34-33*s45))/(12*s12*(s12+s23-s45))+
(s23^2*s34^2*(s23+3*s34))/(12*s12^3*s45^2)+
(s23*s34*(-2*s23^2+2*s23*(s15-5*s34)+9*(s15-s34)*s34))/
(12*s12^2*s45^2)+(s23^3+s23^2*(-2*s15+11*s34)+
s34*(9*s15^2-27*s15*s34+19*s34^2)+
s23*(s15^2-20*s15*s34+28*s34^2))/(12*s12*s45^2)-
(s23^3*(-s15+s23+s34)^3)/(12*(s12+s23-s45)^4*s45^2)-
(s23^2*(-s15+s23+s34)^2*(-s15+s23+4*s34))/
(12*(s12+s23-s45)^3*s45^2)-
(s23*(-s15^3+s23^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-3*s15+9*s34)+3*s23*(s15^2-6*s15*s34+6*s34^2)))/
(12*(s12+s23-s45)^2*s45^2)+(-s23^3+s23^2*(2*s15-11*s34)+
s34*(-9*s15^2+27*s15*s34-19*s34^2)-
s23*(s15^2-20*s15*s34+28*s34^2))/(12*(s12+s23-s45)*s45^2)+
(s34*(18*s15^2-22*s15*s23-s23^2-51*s15*s34+7*s23*s34+
18*s34^2))/(24*s12^2*s45)+(2*s15^2-2*s23^2-19*s23*s34+
21*s34^2)/(24*s12*s45)+(s34*(9*s15^2*s34+s23^2*(4*s15+3*s34)-
3*s23*s34*(-9*s15+4*s34)))/(24*s12^3*s45)+
(s23^2*(s23+s34)*(-s15+s23+s34)^2)/(4*(s12+s23-s45)^4*s45)+
(s23*(16*s23^3+s23^2*(-17*s15+25*s34)+
s34*(5*s15^2-13*s15*s34+8*s34^2)+
s23*(s15^2-15*s15*s34+17*s34^2)))/(12*(s12+s23-s45)^3*s45)+
(2*s23^3+s23^2*(-s15+21*s34)+2*s34*(3*s15^2-8*s15*s34+
5*s34^2)+s23*(-s15^2-9*s15*s34+14*s34^2))/
(12*(s12+s23-s45)^2*s45)+(s15*s34*(-3*s15+5*s34))/
(6*s12*(s12+s23-s45)*s45)+(-2*s15^2+2*s23^2+19*s23*s34-
21*s34^2)/(24*(s12+s23-s45)*s45)-(3*s15*s34^2)/
(8*(s12+s23-s45)*(-s15+s23-s45)*s45)+
(3*s15^2*s45)/(4*s12^2*s34)+(s15^3*s45)/(4*s12^3*(s12+s23-s45))-
(5*s15^2*s45^2)/(4*s12*s34*(s12+s23-s45)^2)+
(3*s15^2*s45^2)/(2*s12^2*s34*(s12+s23-s45))+
(s15*s45*(-12*s15+s45))/(4*s12*s34*(s12+s23-s45))-
(3*s15*s34^2)/(8*s12*s45*(s15-s23+s45))+
(3*s15^2*s34^2)/(8*s12^2*s45*(s15-s23+s45))-
(3*s15^3*s34^2)/(8*s12^3*s45*(s15-s23+s45))+
(3*s15^2*s45^2)/(4*s12^2*s34*(s15-s23+s45))-
(3*s15^3*s45^2)/(8*s12^3*s34*(s15-s23+s45))+
(3*s15*(-s15+s23+s45))/(8*s12*s34)-(s15*(-s15+s23+s45))/
(4*s34*(s12+s23-s45))-(9*s15^3*(s34+s45))/
(8*s12^3*(s15-s23+s45))-(s15^2*(2*s34+s45))/
(4*s12^2*(s12+s23-s45))+(3*s15^2*(4*s34+5*s45))/
(8*s12^2*(s15-s23+s45))-(s15*(6*s34+5*s45))/
(4*(s12+s23-s45)*(-s15+s23-s45))-(s15*(6*s34+5*s45))/
(4*s12*(s15-s23+s45))+(5*s15*(s15*s23-s23^2+s15*s45))/
(4*s34*(s12+s23-s45)^2)-
((s23+s34)^2*(3*s23^2+s23*(-3*s15+3*s34-s45)-s34*s45))/
(12*(s12+s23-s45)^4)+(s15*s45^2)/(-8*s12*s15*s34+
8*s12*s23*s34-8*s12*s34*s45)+
(6*s34^3+s23*(2*s15^2+19*s15*s34-12*s34^2)+
s15*s34*(45*s15-23*s45)+25*s15^2*s45+s34^2*(-27*s15+7*s45))/
(24*s12^3)+(-29*s23^3-s34^2*(-4*s15+4*s34+s45)+
s23*s34*(3*s15-7*s34+13*s45)+s23^2*(-32*s34+14*(s15+s45)))/
(12*(s12+s23-s45)^3)+((16*s15-7*s34)/(24*s12^3)+
s15/(8*s12^2*s34)+(5*s15*s23*(s23-s45))/(4*s12^2*s34*
(s12+s23-s45)^2)+s15^2/(4*s12^3*(s12+s23-s45))-
(s15*s23)/(s12^2*s34*(s12+s23-s45))+(-36*s15+7*s34)/
(24*s12^2*(s12+s23-s45))-(3*s15^2)/(2*s12^2*(s12+s23-s45)*
(-s15+s23-s45))+(s23*s34*(s23+3*s34))/(12*s12^3*s45^2)-
(s23^4*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)^4*s45^2)-
(s23^3*s34*(-s15+s23+s34))/(6*s12^2*(s12+s23-s45)^3*s45^2)-
(s23^2*s34*(-2*s15+2*s23+3*s34))/(12*s12^2*(s12+s23-s45)^2*
s45^2)-(s23*(-s15^2+s15*s23+s34*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)*s45^2)+(2*s15*s23+21*s15*s34+
5*s23*s34-6*s34^2)/(24*s12^3*s45)+
(s23^3*(s15^2-3*s15*(s23+s34)+2*(s23+s34)^2))/
(6*s12^2*(s12+s23-s45)^4*s45)+
(s23^2*(2*s15^2+14*s23^2+5*s23*s34+6*s34^2-
s15*(s23+7*s34)))/(12*s12^2*(s12+s23-s45)^3*s45)-
(s23*(-2*s15^2+13*s23^2-2*s23*s34-6*s34^2+s15*(s23+8*s34)))/
(12*s12^2*(s12+s23-s45)^2*s45)-(4*s15*s23+21*s15*s34+
5*s23*s34-6*s34^2)/(24*s12^2*(s12+s23-s45)*s45)-
(3*s15^2*s34)/(8*s12^2*(s12+s23-s45)*(-s15+s23-s45)*s45)-
(5*s15^2*s45)/(4*s12^2*s34*(s12+s23-s45)*(-s15+s23-s45))-
(3*s15^2)/(4*s12^3*(s15-s23+s45))-(3*s15^2*s34)/
(8*s12^3*s45*(s15-s23+s45))-(s15*s45)/(8*s12^2*s34*
(s15-s23+s45))-(3*s15^2*s45)/(8*s12^3*s34*
(s15-s23+s45))+(-3*s15^2+26*s23^2+2*s23*s34-3*s34^2-
13*s23*s45-2*s34*s45+s15*(-2*s23+6*s34+3*s45))/
(12*s12^2*(s12+s23-s45)^2)-
(s15^2*s23^2-2*s15*s23*(s23+s34)*(3*s23-s45)+
(s23+s34)^2*(6*s23^2-4*s23*s45+s45^2))/
(12*s12^2*(s12+s23-s45)^4)+
(-42*s23^3+s34*s45*(-3*s15+2*s34+s45)+
s23^2*(2*s15-3*s34+42*s45)-s23*(2*s15^2+6*s34^2+s34*s45+
14*s45^2+s15*(-8*s34+s45)))/(12*s12^2*(s12+s23-s45)^3))*
tr5,(s23^3*s34^3)/(6*s12^4*s45^2)-(-s15+s23+s34)^3/
(6*s12*s45^2)-(s23^2*s34^2*(-3*s15+3*s23+s34))/(6*s12^3*s45^2)+
(s23*s34*(3*s15^2+3*s23^2-3*s15*s34+s34^2+
3*s23*(-2*s15+s34)))/(6*s12^2*s45^2)+(-s15+s23+s34)^3/
(6*(s12+s23-s45)*s45^2)-(s15^2*s23)/(s12*s34*s45)-
(s23^2*s34^2*(-4*s15+5*s23+3*s34))/(6*s12^4*s45)+
(s23*s34*(5*s15^2+5*s23^2-6*s15*s34+2*s34^2+
3*s23*(-5*s15+4*s34)))/(6*s12^3*s45)+
(2*s23^2+12*(-s15+s34)^2+s23*(-5*s15+14*s34))/(12*s12*s45)-
(10*s23^2*s34+(-s15+s34)^3+s23*(7*s15^2-18*s15*s34+9*s34^2))/
(6*s12^2*s45)+(-2*s23^2+s23*(5*s15-14*s34)-
3*(s15^2-8*s15*s34+4*s34^2))/(12*(s12+s23-s45)*s45)-
(3*s15^2)/(4*(s12-s34-s45)*s45)+(3*s15^2*s34)/
(4*(s12+s23-s45)*(s12-s34-s45)*s45)+
(5*s15^2*(-3*s15+s23)*s45)/(6*s12^3*s34)+
(s15*s45)/(2*s34*(s12+s23-s45))+(s15^3*(5*s15-13*s45)*s45)/
(6*s12^3*s34*(s12+s23-s45))+(s15^2*(13*s15-11*s45)*s45)/
(6*s12^2*s34*(s12+s23-s45))+(s15*(11*s15-3*s45)*s45)/
(6*s12*s34*(s12+s23-s45))+(5*s15^2*(2*s15+s34-2*s45)*s45)/
((s12+s23-s45)*(s12-s34-s45)^3)+(s15^3*(2*s15-5*s45)*s45)/
(2*s12^3*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*(5*s15-4*s45)*s45)/(2*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s15^3*s45^2)/(2*s12^3*s34^2)+
(2*s15^3*s45^2)/(3*s12^4*s34)-(5*s15^4*s45^2)/
(6*s12^4*s34*(s12+s23-s45))-(s15^4*s45^2)/
(s12^4*(s12+s23-s45)*(s12-s34-s45))+
(s15^4*s45^3)/(6*s12^4*s34^2*(s12+s23-s45))+
(5*s15^3*(3*s15-2*s45)*s45^3)/(s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(5*s15^4*s45^4)/(s12^4*(s12+s23-s45)*
(s12-s34-s45)^3)-(s15*s45*(-4*s15+s45))/
(2*s12*(s12+s23-s45)*(s12-s34-s45))+
(s15^3*s45^2*(-s15+s45))/(2*s12^3*s34^2*(s12+s23-s45))+
(s15^2*s45*(-2*s15+s23+s45))/(2*s12^2*s34^2)+
(5*s15^2*s45)/(-s12+s34+s45)^3+(20*s45^3*(s15-s23+s45)^3)/
(s12^4*(-s12+s34+s45)^2)-(3*s15*s23)/
(4*s34*(-s12+s34+s45))-(s15^2*s23)/
(s34*s45*(-s12+s34+s45))+(5*s15^2*s45*(-2*s15+s23+2*s45))/
(s12*(s12-s34-s45)^3)-(s15*(s15+2*s23+2*s45))/(4*s12*s34)+
(s15-2*s23+36*s34+2*s45)/(12*(s12+s23-s45))-
(6*s15+5*s45)/(2*s12-2*s34-2*s45)-(s15*(s15+15*s45))/
(6*(-s12+s34+s45)^2)+(s15^3*s45^2*(s15+15*s45))/
(6*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(-2*s15+s23+s45)*(s15+15*s45))/
(6*s12*(-s12+s34+s45)^2)+(35*s15+2*s23-36*s34+28*s45)/
(12*s12)+(s15*(-7*s15*s23+s23^2-11*s15*s45))/(6*s12^2*s34)-
(5*s15^2*s45^2*(3*s15^2-6*s15*s45+s45^2))/(s12^2*(s12+s23-s45)*
(s12-s34-s45)^3)+(s15^2*s45*(s15^2-3*s15*s45+s45^2))/
(2*s12^2*s34^2*(s12+s23-s45))+
(5*s15^2*s45*(s15^2-6*s15*s45+3*s45^2))/(s12*(s12+s23-s45)*
(s12-s34-s45)^3)+(s15^2*s45*(-s15^2-14*s15*s45+15*s45^2))/
(3*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(-s15^3+9*s15^2*s45-9*s15*s45^2+s45^3))/
(6*s12*s34^2*(s12+s23-s45))+
(s15*(s15^3+11*s15^2*s45-59*s15*s45^2+15*s45^3))/
(6*s12*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(6*s12*s34^2)-(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+
s23*(-3*s15+s45)))/(6*s34^2*(s12+s23-s45))+
(-(s15*s45)+5*s23*(s15+s45))/(2*s12*(s12-s34-s45))+
(s15*(2*s15^2+59*s15*s45-15*s45^2+s34*(s15+15*s45)))/
(6*(s12+s23-s45)*(-s12+s34+s45)^2)+
(3*s34*(6*s15+5*s45)+s15*(s15+18*s45))/(6*(s12+s23-s45)*
(s12-s34-s45))+(5*s45^2*(8*s15^3+5*s15^2*s45+4*s15*s45^2+
s45^3+s23^2*(2*s15+s45)-s23*(7*s15^2+6*s15*s45+2*s45^2)))/
(s12^2*(s12-s34-s45)^3)+(s23^2*(-10*s15+s45)-
s23*s45*(6*s15+7*s45)+2*s45*(s15^2+6*s15*s45+3*s45^2))/
(2*s12^2*(s12-s34-s45))+
(5*s45^4*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(s12^4*(s12-s34-s45)^3)-
(s23^2+s23*(16*s15-25*s34+13*s45)-
2*(3*s15^2-6*s15*s34+3*s34^2+8*s15*s45-9*s34*s45+7*s45^2))/
(6*s12^2)+(s15^3+s23^3-s34^3+s23^2*(29*s15-28*s34-6*s45)+
3*s15^2*s45-20*s15*s45^2-4*s45^3+3*s34^2*(s15+2*s45)+
s23*(-11*s15^2+28*s15*s34-15*s34^2-9*s15*s45+41*s34*s45+
9*s45^2)-s34*(3*s15^2+13*s15*s45+18*s45^2))/(6*s12^3)+
(s45*(36*s15^3+171*s15^2*s45+139*s15*s45^2+46*s45^3+
s23^2*(32*s15+46*s45)-2*s23*(33*s15^2+93*s15*s45+46*s45^2)))/
(6*s12^2*(-s12+s34+s45)^2)+
(s45^2*(4*s15^3-31*s23^3+36*s15^2*s45+64*s15*s45^2+31*s45^3+
s23^2*(64*s15+93*s45)-s23*(36*s15^2+128*s15*s45+93*s45^2)))/
(s12^4*(s12-s34-s45))-
(s45*(26*s15^3-98*s23^3+168*s15^2*s45+303*s15*s45^2+146*s45^3+
6*s23^2*(25*s15+57*s45)-3*s23*(24*s15^2+151*s15*s45+
130*s45^2)))/(6*s12^3*(s12-s34-s45))-
(s45^2*(154*s15^3-91*s23^3+501*s15^2*s45+499*s15*s45^2+
166*s45^3+s23^2*(334*s15+348*s45)-
s23*(396*s15^2+833*s15*s45+423*s45^2)))/
(6*s12^3*(-s12+s34+s45)^2)+
(5*s45^3*(s23^3-2*s23^2*(3*s15+2*s45)+
s23*(12*s15^2+14*s15*s45+5*s45^2)-
2*(5*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(s12^3*(s12-s34-s45)^3)+(12*s23^3*(3*s34-8*s45)+
s23^2*(15*s34^2+144*s45*(s15+2*s45)-4*s34*(5*s15+27*s45))+
s45*(4*s15^3-s34^3+30*s15^2*s45+144*s15*s45^2+96*s45^3+
s34^2*(4*s15+5*s45)-2*s34*(3*s15^2+10*s15*s45+18*s45^2))+
s23*(3*s34^3-s34^2*(8*s15+15*s45)-6*s45*(5*s15^2+48*s15*s45+
48*s45^2)+2*s34*(3*s15^2+20*s15*s45+54*s45^2)))/(6*s12^4)+
(s15/(4*s12^2*s34)+(s15*(-7*s15+2*s23))/(6*s12^3*s34)+
(-10*s15+19*s23-19*s34-20*s45)/(s12^2*(6*s12-6*s34-
6*s45))-s15^2/(6*s12^3*(s12+s23-s45))+
(s15*(s15-s23-3*s45))/(6*s12^2*s34*(s12+s23-s45))+
(s23^2*s34^2)/(6*s12^4*s45^2)-(s23*s34*(-2*s15+2*s23+s34))/
(6*s12^3*s45^2)+(s23*(-s15+s23+s34)^2)/
(6*s12^2*(s12+s23-s45)*s45^2)-
(s23*s34*(-3*s15+5*s23+2*s34))/(6*s12^4*s45)+
(2*s15^2-7*s15*s23-3*s15*s34+8*s23*s34+s34^2)/(6*s12^3*s45)-
(4*s15^2-3*s15*(3*s23+5*s34)+2*(2*s23^2+8*s23*s34+s34^2))/
(12*s12^2*(s12+s23-s45)*s45)+(s15*(s23-(3*s34)/4))/
(s12^2*(s12-s34-s45)*s45)+(3*s15*s34^2)/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)+
(s15^2*s45)/(3*s12^3*s34^2)+(s15^2*s45)/(2*s12^4*s34)-
(3*s15^2*s45)/(2*s12^3*s34*(s12+s23-s45))-
(5*s15^3*s45)/(6*s12^4*s34*(s12+s23-s45))-
(5*s15*(s15^2+s34^2+2*s15*(s34-s45))*s45)/
(s12^2*(s12+s23-s45)*(s12-s34-s45)^3)+
((3*s15^2-18*s15*(s23-s45)+16*(s23-s45)^2)*s45)/
(s12^4*(s12-s34-s45))-(5*s15^2*s45)/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45))-(s15^3*s45)/(s12^4*(s12+s23-s45)*
(s12-s34-s45))+(s15^3*s45^2)/(6*s12^4*s34^2*
(s12+s23-s45))+(10*s15^2*(s15-s45)*s45^2)/
(s12^3*(s12+s23-s45)*(s12-s34-s45)^3)+
(5*(3*s15^2-3*s15*(s23-s45)+(s23-s45)^2)*s45^3)/
(s12^4*(s12-s34-s45)^3)-(5*s15^3*s45^3)/
(s12^4*(s12+s23-s45)*(s12-s34-s45)^3)+
(s15^2*s45*(-s15+s45))/(3*s12^3*s34^2*(s12+s23-s45))-
(5*s15*(2*s15-s23+s34)*s45)/(s12^2*(-s12+s34+s45)^3)+
(s15^2*(s15-15*s45)*s45)/(6*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(15*s45^2*(s15-s23+s45)^2)/
(s12^4*(-s12+s34+s45)^2)+(-2*s15+25*s34+2*s45)/
(6*s12^2*(s12+s23-s45))-(s15*(4*s15+3*s45))/
(4*s12^2*s34*(-s12+s34+s45))+(2*s15-3*s23-s34+3*s45)/
s12^3+(-2*s15^2+18*s15*s34+38*s34^2-43*s15*s45+
70*s34*s45+2*s45^2)/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(3*s15^2+36*s23^2+10*s23*s34+s34^2-
3*s15*(5*s23+s34-5*s45)-72*s23*s45-5*s34*s45+36*s45^2)/
(6*s12^4)-(s45*(63*s15^2-123*s15*s23+61*s23^2+93*s15*s45-
107*s23*s45+46*s45^2))/(6*s12^3*(-s12+s34+s45)^2)-
(7*s15^2+37*s23^2-41*s23*s45+4*s45^2+2*s15*(-7*s23+s45))/
(6*s12^3*(s12-s34-s45))+
(s15*(s15^2+s23^2-2*s15*(s23+s45)))/(6*s12^2*s34^2*
(s12+s23-s45))+(2*s15^2+15*(s23-s34-s45)*s45+
s15*(-s23+s34+s45))/(6*s12^2*(-s12+s34+s45)^2)-
(5*s45^2*(5*s15^2+(s23-s45)^2+s15*(-4*s23+3*s45)))/
(s12^3*(s12-s34-s45)^3)-(s15^3-15*s34*s45*(s34+s45)+
s15*s34*(s34+31*s45)+s15^2*(2*s34+45*s45))/
(6*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2))*tr5,
(27*s15-12*s23+142*s34-26*s45)/(72*s12)+
(11*s15^2)/(36*s12*(s12+s23-s45))+(-129*s15+12*s23-142*s34)/
(72*(s12+s23-s45))+(5*s15)/(2*(s12-s34-s45))+
s15^3/(6*(s12-s34)*s45^2)-(11*s23^3*s34^3)/(36*s12^4*s45^2)+
(s23^2*s34^2*(27*s23+11*(-3*s15+s34)))/(36*s12^3*s45^2)-
(s23*s34*(21*s23^2+3*s23*(-16*s15+9*s34)+
11*(3*s15^2-3*s15*s34+s34^2)))/(36*s12^2*s45^2)+
(5*s23^3+11*(-s15+s34)^3+3*s23^2*(-5*s15+7*s34)+
3*s23*(5*s15^2-16*s15*s34+9*s34^2))/(36*s12*s45^2)-
(s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)-
(-5*s15^3+5*s23^3+33*s15^2*s34-33*s15*s34^2+11*s34^3+
3*s23^2*(-5*s15+7*s34)+3*s23*(5*s15^2-16*s15*s34+9*s34^2))/
(36*(s12+s23-s45)*s45^2)+(s15^2*(-14*s15+13*s23))/
(3*s12*s34*s45)+(s23^2*s34^2*(-44*s15+79*s23+33*s34))/
(36*s12^4*s45)+(2*s23^2+s23*(19*s15-199*s34)-
201*(-s15+s34)^2)/(72*s12*s45)-
(s23*s34*(146*s23^2+s23*(-378*s15+309*s34)+
22*(5*s15^2-6*s15*s34+2*s34^2)))/(72*s12^3*s45)+
(-12*s23^3+22*(-s15+s34)^3+s23^2*(24*s15+241*s34)+
s23*(154*s15^2-498*s15*s34+255*s34^2))/(72*s12^2*s45)+
(7*s15^4)/(3*s12*s34*(s12+s23-s45)*s45)-
(7*s15^4)/(3*(s12-s34)*s34*(s12+s23-s45)*s45)-
(s15^2*(27*s15+28*s34))/(6*(s12-s34)*(s12+s23-s45)*s45)+
(33*s15^2-19*s15*s23-2*s23^2-402*s15*s34+199*s23*s34+
201*s34^2)/(72*(s12+s23-s45)*s45)-
(7*s15^2)/(3*(s12-s34-s45)*s45)+(7*s15^2*(-2*s15+s23))/
(3*s12*(s12-s34-s45)*s45)+(7*s15^4)/(3*s12*(s12+s23-s45)*
(s12-s34-s45)*s45)+(7*s15^2*(2*s15+s34))/
(3*(s12+s23-s45)*(s12-s34-s45)*s45)+
(2*s15^2*s45)/(9*(s12-s34)^3)+(2*s15^2*(s15-s23)*s45)/
(9*(s12-s34)^3*s34)+(s15^2*(6*s15+39*s23-62*s45)*s45)/
(12*s12^2*s34^2)+(s15^2*(17*s15+9*s23-12*s45)*s45)/
(18*(s12-s34)^2*s34^2)+(s15^3*(550*s15-617*s45)*s45)/
(72*s12^3*s34*(s12+s23-s45))+(s15^3*(44*s15-45*s45)*s45)/
(6*s12^3*(s12+s23-s45)*(s12-s34-s45))-
(2*s15^2*(s15+s34-s45)*s45)/(9*(s12-s34)^3*(s12+s23-s45))+
(95*s15^3*s45^2)/(18*s12*s34^4)-(95*s15^3*s45^2)/
(18*(s12-s34)*s34^4)+(13*s15^3*s45^2)/(3*s12^2*s34^3)+
(17*s15^3*s45^2)/(18*(s12-s34)^2*s34^3)+(13*s15^3*s45^2)/
(12*s12^3*s34^2)-(11*s15^3*s45^2)/(9*s12^4*s34)+
(4*s15^3*s45^2)/(9*s34^2*(-s12+s34)^3)-(101*s15^4*s45^2)/
(36*s12^4*s34*(s12+s23-s45))+(s15^3*(62*s15-63*s45)*s45^2)/
(36*(s12-s34)*s34^4*(s12+s23-s45))+
(s15^3*(33*s15-46*s45)*s45^2)/(36*s12^3*s34^2*(s12+s23-s45))+
(2*s15^3*(s15-s45)*s45^2)/(9*(s12-s34)^3*s34^2*(s12+s23-s45))-
(5*s15^4*s45^2)/(2*s12^4*(s12+s23-s45)*(s12-s34-s45))+
(10*s15^4*s45^3)/(9*s12*s34^5*(s12+s23-s45))-
(10*s15^4*s45^3)/(9*(s12-s34)*s34^5*(s12+s23-s45))+
(5*s15^4*s45^3)/(6*s12^2*s34^4*(s12+s23-s45))+
(5*s15^4*s45^3)/(18*(s12-s34)^2*s34^4*(s12+s23-s45))+
(2*s15^4*s45^3)/(3*s12^3*s34^3*(s12+s23-s45))-
(11*s15^4*s45^3)/(36*s12^4*s34^2*(s12+s23-s45))+
(s15^4*s45^3)/(9*s34^3*(-s12+s34)^3*(s12+s23-s45))+
(13*(-3*s15+s45))/(36*(s12-s34))+(5*s15^2)/(-s12+s34+s45)^2-
(5*s15^2*(2*s15+s34-2*s45))/((s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^4*s45^3)/(s12^4*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s45^2*(-3*s15+2*s45))/
(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^2*(-2*s15+s23+2*s45))/(s12*(-s12+s34+s45)^2)+
(s15*(-11*s15+4*s45))/(18*(s12-s34)^2)+
(s15^3*s45^2*(-10*s15+9*s45))/(6*s12^2*s34^3*(s12+s23-s45))+
(s15^3*s45^2*(-2*s15+9*s45))/(36*(s12-s34)^2*s34^3*
(s12+s23-s45))-(s15*(-59*s15+15*s23+15*s45))/
(6*s12*(s12-s34-s45))+(s15*(-89*s15-15*s34+15*s45))/
(6*(s12+s23-s45)*(s12-s34-s45))+
(s15^3*s45^2*(-62*s15+63*s45))/(36*s12*s34^4*(s12+s23-s45))-
(s15^2*s45*(146*s15-234*s23+111*s45))/(36*s12*s34^3)+
(s15^2*s45*(146*s15-234*s23+111*s45))/(36*(s12-s34)*s34^3)-
(s15^2*s45*(147*s15-17*s23+111*s45))/(36*s12^3*s34)+
(s15*(-416*s15+150*s23+159*s45))/(72*s34*(s12+s23-s45))+
(14*s15^2)/(3*s12*s45-3*s34*s45)-(-14*s15^3+13*s15^2*s23)/
(3*s12*s34*s45-3*s34^2*s45)+
(s15*(-396*s15^2+42*s15*s23-46*s23^2+93*s15*s45+101*s23*s45-
82*s45^2))/(36*(s12-s34)*s34^2)+
(s15^2*s45*(51*s15^2+132*s15*s45-59*s45^2))/
(36*s12^2*s34^2*(s12+s23-s45))+
(525*s15^2-273*s15*s23-143*s15*s45+26*s23*s45-26*s45^2)/
(72*s12*s34)+(-235*s15^2-117*s15*s23+24*s23^2+402*s15*s34-
341*s23*s34-201*s34^2+60*s15*s45+14*s23*s45+142*s34*s45-
26*s45^2)/(72*s12^2)-(38*s15^2-45*s15*s23+8*s15*s45+
13*s23*s45-13*s45^2)/(36*s12*s34-36*s34^2)+
(5*s15^2*s45*(3*s15^2-6*s15*s45+s45^2))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*s34*(-s12+s34)^3*(s12+s23-s45))+
(s15*(-10*s15^2+11*s15*s23+s15*s45-4*s23*s45+s45^2))/
(18*(s12-s34)^2*s34)-(s15^2*s45*(9*s15^2-9*s15*s45+2*s45^2))/
(18*(s12-s34)^2*s34^2*(s12+s23-s45))-
(5*s15^2*(s15^2-6*s15*s45+3*s45^2))/(s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*(10*s15^2+11*s15*s34-16*s15*s45-
4*s34*s45+3*s45^2))/(18*(s12-s34)^2*(s12+s23-s45))+
(s15^2*s45*(44*s15^2-49*s15*s45+12*s45^2))/
(12*s12*s34^3*(s12+s23-s45))-
(s15^2*s45*(44*s15^2-49*s15*s45+12*s45^2))/(12*(s12-s34)*s34^3*
(s12+s23-s45))-(s15*(101*s15^2-104*s15*s45+15*s45^2))/
(6*s12*(s12+s23-s45)*(s12-s34-s45))+
(s15*(409*s15^2-244*s15*s45+39*s45^2))/(36*(s12-s34)*s34*
(s12+s23-s45))-(s15^2*(43*s15^2-118*s15*s45+45*s45^2))/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s15*(297*s15^2+57*s15*s23+13*s23^2+105*s15*s45-134*s23*s45+
49*s45^2))/(36*s12*s34^2)+
(s15*(510*s15^2-67*s15*s23+13*s23^2-299*s15*s45-105*s23*s45+
68*s45^2))/(36*s12^2*s34)-
(s15*(1200*s15^2-1312*s15*s45+213*s45^2))/
(72*s12*s34*(s12+s23-s45))-
(s15^2*(516*s15^2-1481*s15*s45+628*s45^2))/
(72*s12^2*s34*(s12+s23-s45))+
(s15*(-157*s15^3+36*s15^2*s45+165*s15*s45^2-24*s45^3))/
(36*s12*s34^2*(s12+s23-s45))+
(s15*(190*s15^3-333*s15^2*s45+132*s15*s45^2-9*s45^3))/
(36*(s12-s34)*s34^2*(s12+s23-s45))+
(s15*(10*s15^3-47*s15^2*s45+26*s15*s45^2-3*s45^3))/
(36*(s12-s34)^2*s34*(s12+s23-s45))+
(11*s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(12*s34^2*(s12+s23-s45))+(3*s15*(76*s15-13*s45)-
13*s34*(-3*s15+s45))/(36*(s12-s34)*(s12+s23-s45))-
(-84*s15^3+96*s15^2*s45+79*s15*s45^2+31*s45^3+
s23^2*(2*s15+31*s45)+s23*(39*s15^2-96*s15*s45-62*s45^2))/
(6*s12^2*(s12-s34-s45))-
(5*s45*(8*s15^3+5*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-s23*(7*s15^2+6*s15*s45+2*s45^2)))/
(s12^2*(-s12+s34+s45)^2)-
(5*s45^3*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(s12^4*(-s12+s34+s45)^2)-
(5*s45^2*(4*s15^3-7*s23^3+18*s15^2*s45+20*s15*s45^2+7*s45^3+
s23^2*(20*s15+21*s45)-s23*(18*s15^2+40*s15*s45+21*s45^2)))/
(2*s12^4*(s12-s34-s45))+(-22*s15^3-12*s23^3+22*s34^3-
115*s15^2*s45+1074*s15*s45^2+372*s45^3-
3*s34^2*(22*s15+67*s45)+s23^2*(74*s15+434*s34+396*s45)+
s23*(288*s15^2-811*s15*s34+456*s34^2-1148*s15*s45-
430*s34*s45-756*s45^2)+s34*(66*s15^2+433*s15*s45+
142*s45^2))/(72*s12^3)+(s45*(4*s15^3-76*s23^3+321*s15^2*s45+
379*s15*s45^2+136*s45^3+4*s23^2*(61*s15+72*s45)-
s23*(216*s15^2+623*s15*s45+348*s45^2)))/
(6*s12^3*(s12-s34-s45))+
(5*s45^2*(-s23^3+s23^2*(6*s15+4*s45)-
s23*(12*s15^2+14*s15*s45+5*s45^2)+
2*(5*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(s12^3*(-s12+s34+s45)^2)+(-90*s23^3*(3*s34-5*s45)+
s23^2*(-237*s34^2-270*s45*(4*s15+5*s45)+
s34*(316*s15+810*s45))-s45*(44*s15^3-11*s34^3+
474*s15^2*s45+1080*s15*s45^2+450*s45^3+
s34^2*(44*s15+79*s45)-2*s34*(33*s15^2+158*s15*s45+
135*s45^2))+s23*(-33*s34^3+s34^2*(88*s15+237*s45)+
6*s45*(79*s15^2+360*s15*s45+225*s45^2)-
2*s34*(33*s15^2+316*s15*s45+405*s45^2)))/(36*s12^4)+
((-11*s15)/(24*s12^2*s34)+(-390*s15+130*s23+201*s34-142*s45)/
(72*s12^3)+(s15*(10*s15+s23-s34-4*s45))/
(18*s12^2*(s12-s34)^2)+(11*s15^2)/(36*s12^3*(s12+s23-s45))+
(s15^2*(116*s15-131*s45))/(24*s12^3*s34*(s12+s23-s45))+
(310*s15+14*s23-355*s34-12*s45)/(72*s12^2*(s12+s23-s45))+
(s15*(200*s15-84*s23-9*s45))/(72*s12^2*s34*(s12+s23-s45))+
(s15^2*(29*s15-15*s45))/(6*s12^3*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*s34)/(6*s12^2*(s12-s34)*s45^2)-
(11*s23^2*s34^2)/(36*s12^4*s45^2)+
(s23*s34*(-22*s15+16*s23+11*s34))/(36*s12^3*s45^2)-
(s15^2*s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(s15^2*(5*s23+6*s34)-2*s15*s23*(5*s23+11*s34)+
s23*(5*s23^2+16*s23*s34+11*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+(s15*(-27*s15+s34))/(6*s12^2*(s12-s34)*s45)+
(s23*s34*(-33*s15+79*s23+22*s34))/(36*s12^4*s45)+
(-44*s15^2+166*s15*s23+12*s23^2+66*s15*s34-233*s23*s34-
22*s34^2)/(72*s12^3*s45)+(s15*(14*s15^2+28*s15*s34-s34^2))/
(6*s12^2*(s12-s34)*(s12+s23-s45)*s45)+
(32*s15^2+8*s23^2+233*s23*s34+22*s34^2-
3*s15*(17*s23+82*s34))/(72*s12^2*(s12+s23-s45)*s45)+
(7*s15*(2*s15-s23+s34))/(3*s12^2*(s12-s34-s45)*s45)-
(7*s15*(s15+s34)^2)/(3*s12^2*(s12+s23-s45)*(s12-s34-s45)*
s45)-(2*s15^2*s45)/(9*s12^2*(s12-s34)^3)+
(13*s15^2*s45)/(18*s12^3*s34^2)-(23*s15^2*s45)/
(9*s12^2*(s12-s34)*s34^2)-(11*s15^2*s45)/(12*s12^4*s34)+
(s15^2*s45)/(18*s12^2*(s12-s34)^2*s34)-(101*s15^3*s45)/
(36*s12^4*s34*(s12+s23-s45))+(s15^2*(22*s15-35*s45)*s45)/
(36*s12^3*s34^2*(s12+s23-s45))+(s15^2*(44*s15-31*s45)*s45)/
(36*s12^2*(s12-s34)*s34^2*(s12+s23-s45))+
(s15^2*(12*s15-5*s45)*s45)/(36*s12^2*(s12-s34)^2*s34*
(s12+s23-s45))-(5*(3*s15^2-9*s15*(s23-s45)+
5*(s23-s45)^2)*s45)/(2*s12^4*(s12-s34-s45))-
(5*s15^3*s45)/(2*s12^4*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*(s15+2*s34-s45)*s45)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(2*s15^3*s45^2)/(3*s12^3*s34^3*
(s12+s23-s45))-(2*s15^3*s45^2)/(3*s12^2*(s12-s34)*s34^3*
(s12+s23-s45))-(11*s15^3*s45^2)/(36*s12^4*s34^2*
(s12+s23-s45))+(s15^3*s45^2)/(18*s12^2*(s12-s34)^2*s34^2*
(s12+s23-s45))+(s15^3*s45^2)/(9*s12^2*s34*(-s12+s34)^3*
(s12+s23-s45))+(5*s15*(-2*s15+s23-s34))/
(s12^2*(-s12+s34+s45)^2)+
(5*s15*(s15^2+s34^2+2*s15*(s34-s45)))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*(3*s15^2-3*s15*(s23-s45)+
(s23-s45)^2)*s45^2)/(s12^4*(-s12+s34+s45)^2)+
(5*s15^3*s45^2)/(s12^4*(s12+s23-s45)*(-s12+s34+s45)^2)+
(10*s15^2*s45*(-s15+s45))/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(13*(-4*s15-s23+s34+s45))/
(36*s12^2*(s12-s34))+(s15*(38*s15-34*s23+19*s45))/
(18*s12^2*(s12-s34)*s34)-(s15*(79*s15-2*s23+50*s45))/
(36*s12^3*s34)+(-167*s15^2-44*s15*s34+13*s34^2+42*s15*s45)/
(36*s12^2*(s12-s34)*(s12+s23-s45))+
(s15*(-10*s15^2-20*s15*s34+2*s34^2+21*s15*s45+6*s34*s45-
3*s45^2))/(36*s12^2*(s12-s34)^2*(s12+s23-s45))-
(s15*(116*s15^2-105*s15*s45+12*s45^2))/(36*s12^2*(s12-s34)*s34*
(s12+s23-s45))+(-12*s15^2-63*s15*s23+46*s23^2+
48*s15*s45-77*s23*s45+31*s45^2)/(6*s12^3*(s12-s34-s45))-
(33*s15^2+270*s23^2+158*s23*s34+11*s34^2-
3*s15*(79*s23+11*s34-79*s45)-540*s23*s45-79*s34*s45+
270*s45^2)/(36*s12^4)-(11*s15*(s15^2+s23^2-
2*s15*(s23+s45)))/(12*s12^2*s34^2*(s12+s23-s45))+
(75*s15^2+31*s15*s34-15*s34*(s34+s45))/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s15-15*(-s23+s34+s45))/(6*s12^2*(s12-s34-s45))+
(5*s45*(5*s15^2+(s23-s45)^2+s15*(-4*s23+3*s45)))/
(s12^3*(-s12+s34+s45)^2))*tr5,(-35*s15)/(12*s12)+
s15^5/(6*s12^2*(-s15+s23)*s34^2)+s15^4/(8*s12*(-s15+s23)^2*s34)-
(s15*s34)/(-2*s12*s15+2*s12*s23)-(s15*s34^2)/
(8*s12*(-s15+s23)^2)-s15^3/(-8*s12*s15*s34+8*s12*s23*s34)+
(-62*s15^2+123*s15*s23+84*s15*s34+55*s23*s34+87*s34^2)/
(72*s12^2)+(s15*s34^2*(s15-s45))/(8*s12^2*(-s15+s23)^2)-
(-s15^3+s23^3+3*s23^2*s34+3*s23*s34^2+s34^3)/
(6*(s12+s23-s45)^3)-(7*s15^2+28*s23^2+26*s23*s34-2*s34^2)/
(12*(s12+s23-s45)^2)+(s15^2*(5*s34-2*s45))/
(12*s12*(s12+s23-s45)^2)+(s15^2*(5*s15-9*s45))/
(12*(s23-s45)*(s12+s23-s45)^2)+
(35*s15)/(12*(s12+s23-s45))-s15^5/(6*s12*(-s15+s23)*s34^2*
(s12+s23-s45))-s15^6/(2*s12^2*(-s15+s23)*s34^2*
(s12+s23-s45))-s15^7/(2*s12^3*(-s15+s23)*s34^2*
(s12+s23-s45))-s15^8/(6*s12^4*(-s15+s23)*s34^2*
(s12+s23-s45))-s15^4/(8*(-s15+s23)^2*s34*(s12+s23-s45))-
(3*s15^5)/(8*s12*(-s15+s23)^2*s34*(s12+s23-s45))-
(3*s15^6)/(8*s12^2*(-s15+s23)^2*s34*(s12+s23-s45))-
s15^7/(8*s12^3*(-s15+s23)^2*s34*(s12+s23-s45))+
s15^3/(8*(-s15+s23)*s34*(s12+s23-s45))+
(5*s15^4)/(3*s12*(-s15+s23)*s34*(s12+s23-s45))+
(71*s15^5)/(24*s12^2*(-s15+s23)*s34*(s12+s23-s45))+
(17*s15^6)/(12*s12^3*(-s15+s23)*s34*(s12+s23-s45))+
(s15*s34)/(2*(-s15+s23)*(s12+s23-s45))+
(s15*s34^2)/(8*(-s15+s23)^2*(s12+s23-s45))+
(s15^2*(5*s34-2*s45))/(12*s12^2*(s12+s23-s45))-
(s15^2*s34^3)/(6*s12^2*(-s15+s23)*s45^2)+
(s15^3*s34^3)/(6*s12^3*(-s15+s23)*s45^2)-
(s15^4*s34^3)/(6*s12^4*(-s15+s23)*s45^2)-
((3*s15^3+3*s15^2*s23+3*s15*s23^2+8*s23^3)*s34^3)/
(18*s12^4*s45^2)+(s34^2*(48*s23^3+6*s15^2*s34+6*s15*s23*s34+
s23^2*(-30*s15+31*s34)))/(36*s12^3*s45^2)+
(-10*s15^3+16*s23^3+75*s15^2*s34-138*s15*s34^2+79*s34^3+
s23^2*(-42*s15+93*s34)+12*s23*(3*s15^2-14*s15*s34+13*s34^2))/
(36*s12*s45^2)-(s34*(48*s23^3+6*s15*s34^2+
s23^2*(-78*s15+93*s34)+s23*(30*s15^2-75*s15*s34+52*s34^2)))/
(36*s12^2*s45^2)-(s23^2*(-s15+s23+s34)^3)/
(6*(s12+s23-s45)^3*s45^2)-(s23*(-s15+s23+s34)^2*
(-s15+s23+3*s34))/(4*(s12+s23-s45)^2*s45^2)-
(s15*s34^3)/(6*(-s15+s23)*(s12+s23-s45)*s45^2)+
(10*s15^3-16*s23^3+s23^2*(42*s15-93*s34)-75*s15^2*s34+
138*s15*s34^2-79*s34^3-12*s23*(3*s15^2-14*s15*s34+13*s34^2))/
(36*(s12+s23-s45)*s45^2)+(s15^2*(43*s15-12*s34)*s34^2)/
(24*s12^3*(-s15+s23)*s45)+(s15^3*s34^2*(-5*s15+4*s34))/
(6*s12^4*(-s15+s23)*s45)+(s15*s34^2*(-43*s15+8*s34))/
(24*s12^2*(-s15+s23)*s45)+(-30*s15^2+62*s15*s23-32*s23^2+
18*s15*s34-101*s23*s34+99*s34^2)/(72*s12*s45)+
(s34^2*(-5*s23^3+3*s15^2*(-5*s15+4*s34)+
3*s15*s23*(-5*s15+4*s34)+s23^2*(-35*s15+27*s34)))/
(18*s12^4*s45)+(s34*(20*s23^3+3*s15*(43*s15-12*s34)*s34-
3*s23^2*(-44*s15+39*s34)+s23*(-100*s15^2+339*s15*s34-
136*s34^2)))/(72*s12^3*s45)+(-20*s15^3+150*s15^2*s34-
327*s15*s34^2+116*s34^3+s23^2*(-12*s15+41*s34)+
s23*(32*s15^2-318*s15*s34+99*s34^2))/(72*s12^2*s45)+
(s23*(-s15+s23+s34)^2*(s15+2*s23+2*s34))/
(6*(s12+s23-s45)^3*s45)+(4*s15^3+31*s23^3-5*s15^2*s34-
8*s15*s34^2+9*s34^3+s23^2*(-28*s15+41*s34)+
s23*(-7*s15^2-6*s15*s34+19*s34^2))/(12*(s12+s23-s45)^2*s45)+
(5*s15*(s15-s34)*s34)/(12*s12*(s12+s23-s45)*s45)+
(s34^2*(-43*s15+4*s34))/(24*(-s15+s23)*(s12+s23-s45)*s45)+
(30*s15^2-62*s15*s23+32*s23^2-18*s15*s34+101*s23*s34-
99*s34^2)/(72*(s12+s23-s45)*s45)-(s15^2*(3*s15+25*s23)*s45)/
(18*s12^3*s34)+(7*s15^3*s45)/(12*s12*(s12+s23-s45)^3)+
(3*s15^3*s45)/(4*(s23-s45)*(s12+s23-s45)^3)+
(s15^3*s45)/(2*s12^2*(s12+s23-s45)^2)+
(s15^3*s45)/(6*(s23-s45)^2*(s12+s23-s45)^2)+
(5*s15^3*s45)/(12*s12^3*(s12+s23-s45))-
(5*s15^3*s45^2)/(6*s12^3*s34^2)-(10*s15^3*s45^2)/(9*s12^4*s34)-
(5*s15^4*s45^2)/(6*s12^4*(-s15+s23)*s34)-
(5*s15^4*s45^2)/(18*s12^4*s34*(s12+s23-s45))+
(s15^5*(2*s15+s45))/(6*s12^3*(-s15+s23)*s34^2)+
(s15^4*(2*s15+s45))/(8*s12^2*(-s15+s23)^2*s34)-
(s15^3*(40*s15+3*s45))/(24*s12^2*(-s15+s23)*s34)-
(s15^2*s45*(-7*s15+5*s23+5*s45))/(6*s12^2*s34^2)-
(5*s15*(-2*s15+3*s34+18*s45))/(36*s12*(s12+s23-s45))+
(s15*(-41*s15+37*s23+37*s45))/(24*s12*s34)-
(s15*(-42*s15+38*s23+37*s45))/(24*s34*(s12+s23-s45))-
(s15^4*(37*s15+40*s45))/(24*s12^3*(-s15+s23)*s34)-
(-43*s15*s34^2+4*s34^3)/(-24*s12*s15*s45+24*s12*s23*s45)+
(s15^5*(s15^2+s15*s45+s45^2))/(6*s12^4*(-s15+s23)*s34^2)+
(s15^4*(s15^2+s15*s45+s45^2))/(8*s12^3*(-s15+s23)^2*s34)-
(s15*(9*s15^2-12*s15*s23+5*s23^2-27*s15*s45+5*s23*s45+
5*s45^2))/(18*s12*s34^2)+(s15*(9*s15^2-12*s15*s23+5*s23^2-
27*s15*s45+5*s23*s45+5*s45^2))/(18*s34^2*(s12+s23-s45))+
(s15^3*(111*s15^2+140*s15*s45+71*s45^2))/
(72*s12^3*s34*(s12+s23-s45))+
(s15*(21*s15^2-310*s15*s45+111*s45^2))/
(72*s12*s34*(s12+s23-s45))+
(s15^2*(120*s15^2+55*s15*s45+202*s45^2))/
(72*s12^2*s34*(s12+s23-s45))+(s15*s34^3)/
(-6*s12*s15*s45^2+6*s12*s23*s45^2)+
(s15*(2*s15^3-30*s15^2*s45+42*s15*s45^2-5*s45^3))/
(18*s12*s34^2*(s12+s23-s45))-
(s15^2*(s15^3+2*s15^2*s45-12*s15*s45^2+5*s45^3))/
(6*s12^2*s34^2*(s12+s23-s45))-
(s15^3*(2*s15^3+s15^2*s45-2*s15*s45^2+5*s45^3))/
(6*s12^3*s34^2*(s12+s23-s45))-
(s15^4*(3*s15^3+3*s15^2*s45+3*s15*s45^2+5*s45^3))/
(18*s12^4*s34^2*(s12+s23-s45))+
(46*s15*s34^2-4*s34^3+15*s15^2*s45-12*s15*s34*(-s15+s45))/
(24*s12^2*(-s15+s23))-(s15*(3*s15*s34*(s15-s45)*s45+
3*s15^2*s45^2+s34^2*(-s15+s45)^2))/(8*s12^3*(-s15+s23)^2)+
(s15^2*s34*(109*s15-118*s45)+109*s15^3*s45-
4*s34^3*(-3*s15+s45)+s15*s34^2*(-92*s15+49*s45))/
(24*s12^3*(-s15+s23))+(s15*(4*s15*s23-10*s23^2+
s15*(6*s15+101*s45)))/(36*s12^2*s34)+
(86*s34^3-20*s23^2*(s15+2*s34)+s15*s34*(477*s15-241*s45)+
s34^2*(-417*s15+75*s45)+s15^2*(-20*s15+253*s45)+
s23*(109*s15*s34-54*s34^2+20*s15*s45+20*s34*s45))/(72*s12^3)+
(10*s15^3*s45*(-s15+s45)-10*s15^2*s34*(-s15+s45)^2-
s34^3*(6*s15^2-4*s15*s45+s45^2)+5*s15*s34^2*
(3*s15^2-3*s15*s45+s45^2))/(6*s12^4*(-s15+s23))+
(5*s23^2*s34*(-4*s15+3*s34)+10*s15^2*s45*(-5*s15+3*s45)+
s34^3*(-18*s15+17*s45)+5*s34^2*(9*s15^2-13*s15*s45+s45^2)-
10*s15*s34*(3*s15^2-9*s15*s45+2*s45^2)-
s23*(33*s34^3+20*s15*s34*(3*s15-2*s45)+30*s15^2*s45+
5*s34^2*(-17*s15+3*s45)))/(18*s12^4)+
((66*s15-29*s34)/(24*s12^3)-s15^4/(6*s12^3*(s15-s23)*s34^2)-
s15/(24*s12^2*s34)-(s15*(s15+10*s23))/(18*s12^3*s34)+
(11*s15^3)/(6*s12^3*s15*s34-6*s12^3*s23*s34)+
(-43*s15^2+25*s15*s34-2*s34^2)/(12*s12^3*(s15-s23))-
((s23+s34)*(-2*s15*s23+(s23+s34)*(3*s23-s45)))/
(6*s12^2*(s12+s23-s45)^3)+(25*s15^2)/
(36*s12^3*(s12+s23-s45))+s15^4/(6*s12^2*(s15-s23)*s34^2*
(s12+s23-s45))+s15^5/(3*s12^3*(s15-s23)*s34^2*
(s12+s23-s45))+s15^6/(6*s12^4*(s15-s23)*s34^2*
(s12+s23-s45))-s15^5/(8*s12^3*(s15-s23)^2*s34*
(s12+s23-s45))+(41*s15^4)/(24*s12^3*(-s15+s23)*s34*
(s12+s23-s45))+(-54*s15+136*s23+87*s34)/
(72*s12^2*(s12+s23-s45))-
(s15*(-7*s15*s23+5*s23^2+2*s15*(s15-5*s45)))/
(18*s12^2*s34^2*(s12+s23-s45))+(5*s15^2)/(12*s12^2*(s23-s45)*
(s12+s23-s45))-(s15^2*s34^2)/(6*s12^3*(s15-s23)*s45^2)+
(s15^3*s34^2)/(6*s12^4*(s15-s23)*s45^2)-
((3*s15^2+3*s15*s23+8*s23^2)*s34^2)/(18*s12^4*s45^2)+
(s34*(-20*s15*s23+32*s23^2+6*s15*s34+31*s23*s34))/
(36*s12^3*s45^2)-(s23^3*(-s15+s23+s34)^2)/
(6*s12^2*(s12+s23-s45)^3*s45^2)-
(s23^2*(s15^2+s23^2+6*s23*s34+5*s34^2-2*s15*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(6*s12^2*(s15-s23)*(s12+s23-s45)*s45^2)-
(7*s23^3-8*s23^2*(s15-4*s34)+6*s15*s34^2+
s23*(s15^2-20*s15*s34+31*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+(s15*(47*s15-8*s34)*s34)/(24*s12^3*(-s15+s23)*s45)+
(s15^2*(4*s15-3*s34)*s34)/(6*s12^4*(s15-s23)*s45)+
(-40*s15^2+44*s15*s23+261*s15*s34+23*s23*s34-74*s34^2)/
(72*s12^3*s45)+(s34*(-12*s15^2+9*s15*(-3*s23+s34)+
s23*(-5*s23+19*s34)))/(18*s12^4*s45)+
(s23^2*(s15^2-4*s15*(s23+s34)+3*(s23+s34)^2))/
(6*s12^2*(s12+s23-s45)^3*s45)+
(s23*(2*s15^2-2*s15*(s23+3*s34)+5*(3*s23^2+s23*s34+s34^2)))/
(6*s12^2*(s12+s23-s45)^2*s45)+(s15*(47*s15-8*s34)*s34)/
(24*s12^2*(s15-s23)*(s12+s23-s45)*s45)-
(-64*s15^2+122*s23^2+23*s23*s34-74*s34^2+
3*s15*(44*s23+87*s34))/(72*s12^2*(s12+s23-s45)*s45)-
(5*s15^2*s45)/(9*s12^3*s34^2)-(5*s15^2*s45)/(6*s12^4*s34)+
(2*s15^3*s45)/(3*s12^4*s15*s34-3*s12^4*s23*s34)-
(5*s15^3*s45)/(18*s12^4*s34*(s12+s23-s45))+
(s15^4*(s15+s45))/(6*s12^4*(-s15+s23)*s34^2)+
(s15^3*(s15+s45))/(8*s12^3*(s15-s23)^2*s34)-
(s15^3*(s15+s45))/(8*s12^2*(s15-s23)^2*s34*(s12+s23-s45))+
(s15^2*(22*s15+3*s45))/(12*s12^2*(-s15+s23)*s34*
(s12+s23-s45))-(s15*(20*s15-134*s23+3*s45))/
(72*s12^2*s34*(s12+s23-s45))+(s15^2*(44*s15+37*s45))/
(24*s12^3*s34*(s12+s23-s45))+(38*s15^2-50*s15*s34+
4*s34^2+9*s15*s45)/(24*s12^2*(s15-s23)*(s12+s23-s45))-
(s15^3*(3*s15^2+3*s15*s45+5*s45^2))/(18*s12^4*s34^2*
(s12+s23-s45))-(s15^2*(3*s15^2-4*s15*s45+10*s45^2))/
(18*s12^3*s34^2*(s12+s23-s45))+
(s34^2*(-3*s15+s45)-4*s15*s34*(-2*s15+s45)+
6*s15^2*(-s15+s45))/(6*s12^4*(-s15+s23))+
(s15*(-(s34*s45)+s15*(s34+s45)))/(8*s12^2*(s15-s23)^2*
(s12+s23-s45))+(s15*(s34*s45-s15*(s34+2*s45)))/
(8*s12^3*(s15-s23)^2)+(-57*s23^2+s34*(6*s15-5*s34-2*s45)+
2*s23*(s15-s34+14*s45))/(12*s12^2*(s12+s23-s45)^2)+
(-33*s15^2+s34*(10*s23-14*s34-5*s45)+
s15*(-15*s23+39*s34+15*s45))/(18*s12^4))*tr5,
s34^2/(-8*s12*s15+8*s12*s23)-(-455*s15+348*s23+330*s34)/
(144*s12)-s15^3/(-8*s12*s15*s34+8*s12*s23*s34)+
(10*s23+21*s34)/(36*s12-36*s45)-(s34*(s23+2*s34))/
(9*(s12-s45)^2)+s15^6/(8*s12*(-s15+s23)*s34*(s23-s45)^3)-
(3*s15^5)/(8*s12*(-s15+s23)*s34*(s23-s45)^2)-
s15^6/(8*s12^2*(-s15+s23)*s34*(s23-s45)^2)+
(3*s15^4)/(8*s12*(-s15+s23)*s34*(s23-s45))+
(3*s15^5)/(8*s12^2*(-s15+s23)*s34*(s23-s45))+
s15^6/(8*s12^3*(-s15+s23)*s34*(s23-s45))+
(s23^2+3*s23*s34+3*s34^2)/(12*(s12+s23-s45)^2)-
s34^3/(12*(s12-s45)*(s12+s23-s45)^2)+
s15^3/(8*(-s15+s23)*s34*(s12+s23-s45))-
s34^2/(8*(-s15+s23)*(s12+s23-s45))+
(-455*s15+308*s23+246*s34)/(144*(s12+s23-s45))+
(s15*(11*s15-4*s45))/(18*(s12-s34)*(s12+s23-s45))-
s34^3/(9*(s12-s45)^2*(s12+s23-s45))+
s34^2/(3*(s12-s45)*(s12+s23-s45))+
(3*s15^5)/(8*(-s15+s23)*s34*(s23-s45)^2*(s12+s23-s45))+
(35*s15^2)/(27*(s23-s45)*(s12+s23-s45))+
(5*s15^2)/(2*s12*(s12-s34-s45))-
(5*s15^2)/(2*(s12+s23-s45)*(s12-s34-s45))-
(s23^3*s34^3)/(3*s12*s45^5)+(s23^3*s34^3)/(3*(s12-s45)*s45^5)-
(2*s23^3*s34^3)/(9*s12^2*s45^4)+
(s23^2*s34^2*(-42*s15+6*s23+47*s34))/(36*s12*s45^4)-
(s23^3*s34^3)/(9*(s12-s45)^2*s45^4)-
(s23^2*s34^2*(-42*s15+6*s23+47*s34))/(36*(s12-s45)*s45^4)-
(s23^2*(26*s15+2*s23-31*s34)*s34^2)/(36*s12^2*s45^3)-
(s23^3*s34^3)/(9*s12^3*s45^3)+
(s23*s34*(-11*s15^2+8*s23^2+45*s15*s34-34*s34^2-
3*s23*(5*s15+s34)))/(18*s12*s45^3)+
(2*s23^2*s34^2*(-2*s15+s23+2*s34))/(9*(s12-s45)^2*s45^3)+
(s23*s34*(11*s15^2-8*s23^2-45*s15*s34+34*s34^2+
3*s23*(5*s15+s34)))/(18*(s12-s45)*s45^3)+
(175*s23^3*s34^3)/(54*s12^4*s45^2)-
(s23^2*s34^2*(-510*s15+540*s23+157*s34))/(54*s12^3*s45^2)+
(s23*s34*(1008*s15^2+1110*s23^2-903*s15*s34+236*s34^2+
3*s23*(-738*s15+377*s34)))/(108*s12^2*s45^2)-
(-350*s15^3+380*s23^3+1041*s15^2*s34-942*s15*s34^2+251*s34^3+
6*s23^2*(-185*s15+206*s34)+6*s23*(186*s15^2-394*s15*s34+
193*s34^2))/(108*s12*s45^2)-
(s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^2*s45^2)+
(10*s23^3+s23^2*(-20*s15+53*s34)-6*s34*(2*s15^2-9*s15*s34+
7*s34^2)+2*s23*(11*s15^2-35*s15*s34+9*s34^2))/
(36*(s12-s45)*s45^2)+(s23*(-s15+s23+s34)^3)/
(12*(s12+s23-s45)^2*s45^2)+
((-s15+s23+s34)^2*(-350*s15+350*s23+377*s34))/
(108*(s12+s23-s45)*s45^2)+(5*s23^2*(8*s23+35*(4*s15-3*s34))*
s34^2)/(54*s12^4*s45)+(s23*s34*(6904*s15^2-6600*s15*s23+
760*s23^2-8160*s15*s34+11265*s23*s34+2656*s34^2))/
(432*s12^3*s45)+(2385*s15^2-4985*s15*s23+2600*s23^2-
5322*s15*s34+5537*s23*s34+2937*s34^2)/(432*s12*s45)-
(1080*s23^3+5*s23^2*(-432*s15+1933*s34)+
s23*(2624*s15^2-14178*s15*s34+7281*s34^2)+
4*(-350*s15^3+1035*s15^2*s34-981*s15*s34^2+305*s34^3))/
(432*s12^2*s45)+(2*s34*(-s15+s23+s34)*(s23+2*s34))/
(9*(s12-s45)^2*s45)-((-s15+s23+s34)^2*(s15+2*s23+2*s34))/
(12*(s12+s23-s45)^2*s45)-(2385*s15^2-4745*s15*s23+
2360*s23^2-4842*s15*s34+4841*s23*s34+2577*s34^2)/
(432*(s12+s23-s45)*s45)+(s34*(s15^2+3*s15*s34-4*s34^2))/
(18*(s23-s45)*(s12+s23-s45)*s45)+(2*s15^2*(s15-s23)*s45)/
(9*(s12-s34)^2*s34^2)+(2*s15^2*s45)/(9*(s12-s34)^2*s34)+
(s15^2*(15*s15+11*s23-12*s45)*s45)/(18*(s12-s34)*s34^3)-
(2*s15^2*s45)/(9*(s12-s34)^2*(s12+s23-s45))+
(2*s15^2*(s15-s45)*s45)/(9*(s12-s34)^2*(s23-s45)*
(s12+s23-s45))-(7*s15^3*s45^2)/(6*s12*s34^4)+
(7*s15^3*s45^2)/(6*(s12-s34)*s34^4)-(13*s15^3*s45^2)/
(18*s12^2*s34^3)-(4*s15^3*s45^2)/(9*(s12-s34)^2*s34^3)+
(85*s15^3*s45^2)/(9*s12^3*s34^2)+(350*s15^3*s45^2)/(27*s12^4*s34)-
(20*s15^4*s45^2)/(27*s12*s34*(s23-s45)^4)+
(20*s15^4*s45^2)/(27*s12^2*s34*(s23-s45)^3)+
(s15^3*(10*s15-3*s45)*s45^2)/(36*(s12-s34)*s34^2*(s23-s45)^3)+
(2*s15^3*(s15-s45)*s45^2)/(9*(s12-s34)^2*s34*(s23-s45)^3)-
(20*s15^4*s45^2)/(27*s12^3*s34*(s23-s45)^2)+
(s15^3*(360*s15-353*s45)*s45^2)/(36*s12^2*s34^2*(s23-s45)^2)+
(20*s15^4*s45^2)/(27*s12^4*s34*(s23-s45))+
(s15^3*(6*s15-13*s45)*s45^2)/(36*s12*s34^4*(s23-s45))+
(2*s15^3*(s15-s45)*s45^2)/(9*(s12-s34)^2*s34^3*(s23-s45))+
(s15^3*(134*s15-33*s45)*s45^2)/(108*s34*(s23-s45)^4*
(s12+s23-s45))+(s15^3*(18*s15-11*s45)*s45^2)/
(36*(s12-s34)*(s23-s45)^4*(s12+s23-s45))+
(5*s15^4*s45^2)/(2*s12*(s23-s45)^4*(s12-s34-s45))+
(5*s15^4*s45^2)/(2*s12^3*(s23-s45)^2*(s12-s34-s45))-
(175*s15^4*s45^3)/(54*s12*s34^2*(s23-s45)^4)+
(s15^4*s45^3)/(9*(s12-s34)^2*s34*(s23-s45)^4)+
(s15^4*s45^3)/(9*(s12-s34)*s34^3*(s23-s45)^3)+
(175*s15^4*s45^3)/(54*s12^2*s34^2*(s23-s45)^3)+
(2*s15^4*s45^3)/(9*s12*s34^4*(s23-s45)^2)-
(2*s15^4*s45^3)/(9*(s12-s34)*s34^4*(s23-s45)^2)+
(s15^4*s45^3)/(9*s12^2*s34^3*(s23-s45)^2)+
(s15^4*s45^3)/(9*(s12-s34)^2*s34^3*(s23-s45)^2)-
(175*s15^4*s45^3)/(54*s12^3*s34^2*(s23-s45)^2)+
(s15^4*s45^3)/(3*(s12-s34)*s34^5*(s23-s45))+
(175*s15^4*s45^3)/(54*s12^4*s34^2*(s23-s45))+
(s15^4*s45^3)/(9*(s12-s34)*(s23-s45)^5*(s12+s23-s45))+
(s15^4*s45^3)/(9*s34*(s23-s45)^5*(s12+s23-s45))-
(s15^4*s45^3)/(9*(s12-s34)^2*(s23-s45)^4*(s12+s23-s45))+
(175*s15^4*s45^3)/(54*s34^2*(s23-s45)^4*(s12+s23-s45))+
(s34^2*(-s15+s45))/(8*s12^2*(-s15+s23))+
(2*s15^2*s45*(-s15+s45))/(9*(s12-s34)^2*s34*(s23-s45))+
(5*s15^3*s45*(-s15+s45))/(s12^2*(s23-s45)^2*(s12-s34-s45))+
(2*s15^3*s45^2*(-s15+s45))/(9*(s12-s34)^2*s34^2*(s23-s45)^2)+
(2*s15^3*s45^2*(-s15+s45))/(9*(s12-s34)^2*(s23-s45)^3*
(s12+s23-s45))-(175*s15^3*s45^2*(-s15+s45))/
(18*s34^2*(s23-s45)^3*(s12+s23-s45))-(s15^3*(2*s15+s45))/
(8*s12^2*(-s15+s23)*s34)+(s15^4*s45^3)/(9*(s12-s34)*s34*
(-s23+s45)^5)+s15^6/(8*(-s15+s23)*s34*(s12+s23-s45)*
(-s23+s45)^3)+(5*s15^4*s45^2)/(2*s12^2*(s12-s34-s45)*
(-s23+s45)^3)+(s15^4*s45^3)/(9*s12*s34^3*(-s23+s45)^3)+
(s15^4*s45^3)/(9*(s12-s34)^2*s34^2*(-s23+s45)^3)+
(5*s15^3*s45*(-s15+s45))/(s12*(s12-s34-s45)*(-s23+s45)^3)+
s15^3/(12*s12^2*(-s23+s45))+s15^3/(12*(s12+s23-s45)^2*
(-s23+s45))+(3*s15^4)/(8*(-s15+s23)*s34*(s12+s23-s45)*
(-s23+s45))+(s34^2*(-3*s15+4*s34))/(18*(s12-s45)*
(s12+s23-s45)*(-s23+s45))+(5*s15^2*(s15-s45))/
(s12*(s12-s34-s45)*(-s23+s45))+((3*s15-4*s34)*s34^2)/
(18*(s12-s45)*s45*(-s23+s45))+(5*s15^4*s45^2)/
(2*s12^4*(s12-s34-s45)*(-s23+s45))+
(s15^4*s45^3)/(3*s12*s34^5*(-s23+s45))+(2*s15^4*s45^3)/
(9*s12^2*s34^4*(-s23+s45))+(s15^4*s45^3)/(9*(s12-s34)^2*s34^4*
(-s23+s45))+(s15^4*s45^3)/(9*s12^3*s34^3*(-s23+s45))+
(5*s15^3*s45*(-s15+s45))/(s12^3*(s12-s34-s45)*(-s23+s45))-
(5*s15^2*(-2*s15+s23+s45))/(2*s12^2*(s12-s34-s45))+
(5*s15^3*(s15-s45)*s45)/((s23-s45)^3*(s12+s23-s45)*
(-s12+s34+s45))+(5*s15^4*s45^2)/(2*(s23-s45)^4*
(s12+s23-s45)*(-s12+s34+s45))+(5*s15^2*(-s15+s45))/
((s23-s45)*(s12+s23-s45)*(-s12+s34+s45))+
(s15*(-11*s15+4*s45))/(18*(s12-s34)*s34)+
(s15^3*s45^2*(2*s15+5*s45))/(36*s12*s34^3*(s23-s45)^2)-
(s15^3*s45^2*(2*s15+5*s45))/(36*(s12-s34)*s34^3*(s23-s45)^2)-
(s15^3*s45^2*(2*s15+5*s45))/(36*s12^2*s34^3*(s23-s45))+
(s15^3*s45^2*(-18*s15+11*s45))/(36*(s12-s34)*s34*(s23-s45)^4)+
(s15^2*s45*(-15*s15-11*s23+12*s45))/(18*s12*s34^3)+
(s15^3*s45^2*(-6*s15+13*s45))/(36*(s12-s34)*s34^4*(s23-s45))+
(s15^2*s45*(-1650*s15+1726*s23+51*s45))/(108*s12^3*s34)-
(5*s15*(64*s15+101*s45))/(144*s34*(s12+s23-s45))+
(s15^2*s45*(-369*s15+168*s23+187*s45))/(18*s12^2*s34^2)+
(s15^3*s45^2*(-360*s15+353*s45))/(36*s12*s34^2*(s23-s45)^3)+
(s15^3*s45^2*(-360*s15+353*s45))/(36*s12^3*s34^2*(s23-s45))+
(s15*(-67*s15+475*s23+473*s45))/(144*s12*s34)-
(35*s15^2)/(27*s12*s23-27*s12*s45)+
(s15*(1866*s15^2+2504*s15*s45-1551*s45^2))/(432*s34*(s23-s45)*
(s12+s23-s45))-(-10*s15*s23+10*s23^2-20*s15*s34+
29*s23*s34+15*s34^2)/(18*s12*s45-18*s45^2)+
(s15^2*s45*(8*s15^2-5*s15*s45+s45^2))/(18*s12*s34^3*(s23-s45))-
(s15^2*s45*(8*s15^2-5*s15*s45+s45^2))/(18*(s12-s34)*s34^3*
(s23-s45))+(5*s15^2*(s15^2-4*s15*s45+s45^2))/
(2*s12*(s23-s45)^2*(s12-s34-s45))+
(s15^2*s45*(s15^2-4*s15*s45+s45^2))/(9*(s12-s34)^2*s34*
(s23-s45)^2)-(s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*(s12-s34)^2*s34^2*(s23-s45))-
(s15^2*s45*(s15^2-4*s15*s45+s45^2))/(9*(s12-s34)^2*(s23-s45)^2*
(s12+s23-s45))+(5*s15^2*(s15^2-4*s15*s45+s45^2))/
(2*s12^2*(s12-s34-s45)*(-s23+s45))+
(5*s15^2*(s15^2-4*s15*s45+s45^2))/(2*(s23-s45)^2*
(s12+s23-s45)*(-s12+s34+s45))+
(175*s15^2*s45*(s15^2-3*s15*s45+s45^2))/(18*s34^2*(s23-s45)^2*
(s12+s23-s45))-(s15^3*(s15^2+s15*s45+s45^2))/
(8*s12^3*(-s15+s23)*s34)+(s15*(-10*s15^2+11*s15*s23-s15*s45-
4*s23*s45+s45^2))/(18*(s12-s34)*s34^2)+
(s15*(10*s15^2-14*s15*s45+3*s45^2))/(18*(s12-s34)*s34*
(s23-s45))-(s15*(10*s15^2-14*s15*s45+3*s45^2))/
(18*(s12-s34)*(s23-s45)*(s12+s23-s45))+
(s15^2*s45*(10*s15^2-13*s15*s45+3*s45^2))/(18*(s12-s34)*s34^2*
(s23-s45)^2)+(s15^2*s45*(12*s15^2-21*s15*s45+5*s45^2))/
(18*(s12-s34)*(s23-s45)^3*(s12+s23-s45))+
(s15^2*s45*(12*s15^2-21*s15*s45+5*s45^2))/(18*(s12-s34)*s34*
(-s23+s45)^3)+(s15*(555*s15^2-558*s15*s23+175*s23^2-
1047*s15*s45+187*s23*s45+172*s45^2))/(54*s12*s34^2)-
(s15^2*s45*(185*s15^2-538*s15*s45+178*s45^2))/
(18*s12*s34^2*(s23-s45)^2)+
(s15^2*s45*(185*s15^2-538*s15*s45+178*s45^2))/
(18*s12^2*s34^2*(s23-s45))+
(s15^3*(54*s15^2+814*s15*s45+2119*s45^2))/
(432*s12*s34*(s23-s45)^3)-
(s15^3*(54*s15^2+814*s15*s45+2119*s45^2))/
(432*s12^2*s34*(s23-s45)^2)+
(s15^3*(54*s15^2+814*s15*s45+2119*s45^2))/
(432*s12^3*s34*(s23-s45))-
(s15^2*(-972*s15^2+149*s15*s45+3278*s45^2))/
(432*s12*s34*(s23-s45)^2)+
(s15^2*(-972*s15^2+149*s15*s45+3278*s45^2))/
(432*s12^2*s34*(s23-s45))-(s15^2*s34)/(18*s12*s23*s45-
18*s12*s45^2)+(-2106*s15^3-2168*s15^2*s45+1479*s15*s45^2)/
(432*s12*s23*s34-432*s12*s34*s45)-
(s15^2*(54*s15^3+526*s15^2*s45+2623*s15*s45^2-120*s45^3))/
(432*s34*(s23-s45)^3*(s12+s23-s45))+
(s15*(10*s15^3-43*s15^2*s45+22*s15*s45^2-3*s45^3))/
(36*(s12-s34)*s34^2*(s23-s45))+
(s15*(10*s15^3-51*s15^2*s45+30*s15*s45^2-3*s45^3))/
(36*(s12-s34)*(s23-s45)^2*(s12+s23-s45))+
(175*s15*(s15^3-9*s15^2*s45+9*s15*s45^2-s45^3))/
(54*s34^2*(s23-s45)*(s12+s23-s45))+
(s15*(-10*s15^3+51*s15^2*s45-30*s15*s45^2+3*s45^3))/
(36*(s12-s34)*s34*(s23-s45)^2)-
(s15*(852*s15^3+463*s15^2*s45-3638*s15*s45^2+36*s45^3))/
(432*s34*(s23-s45)^2*(s12+s23-s45))+
(s15*(-380*s15^3+3279*s15^2*s45-3216*s15*s45^2+359*s45^3))/
(108*s12*s34^2*(s23-s45))-
(175*s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(54*s34^2*(s12+s23-s45))+(3*s15*s34*(s15-s45)*s45+
3*s15^2*s45^2+s34^2*(-s15+s45)^2)/(8*s12^3*(-s15+s23))+
(s15*(1080*s15^2+700*s23^2+1651*s15*s45-30*s45^2+
16*s23*(-82*s15+3*s45)))/(216*s12^2*s34)+
(2124*s23^2+6215*s23*s34+2727*s34^2+s15*(2981*s15-6*s45)-
9*s23*(75*s15+116*s45)-6*s34*(887*s15+165*s45))/(432*s12^2)-
(5*s45*(6*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(2*s12^3*(s12-s34-s45))+
(5*s45^2*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(2*s12^4*(s12-s34-s45))-(1080*s23^3+1352*s34^3+
4*s23^2*(-884*s15+641*s34-540*s45)-
3*s34^2*(1378*s15+839*s45)+s15*(-1376*s15^2-9035*s15*s45+
132*s45^2)+s34*(4104*s15^2+7913*s15*s45+1044*s45^2)+
s23*(1320*s15^2-14675*s15*s34+9516*s34^2+3404*s15*s45-
2848*s34*s45+1080*s45^2))/(432*s12^3)+
(5*(27*s23^3*(s34-s45)+s23^2*(-24*s34^2+s34*(32*s15-81*s45)+
27*s45*(4*s15+3*s45))+s45*(140*s15^3-35*s34^3+
s34^2*(140*s15-8*s45)-48*s15^2*s45+108*s15*s45^2+
27*s45^3+s34*(-210*s15^2+32*s15*s45-27*s45^2))+
s23*(105*s34^3+8*s34^2*(-35*s15+3*s45)-
3*s45*(-16*s15^2+72*s15*s45+27*s45^2)+
s34*(210*s15^2-64*s15*s45+81*s45^2))))/(54*s12^4)+
(-s15/(18*s12^2*(s12-s34))+(475*s15)/(144*s12^2*s34)+
(s15*(10*s15+s23-4*s45))/(18*s12^2*(s12-s34)*s34)-
(175*s15^2)/(54*s12^3*(s12+s23-s45))+
s15^4/(8*s12^3*(-s15+s23)*s34*(s12+s23-s45))+
(-3822*s15+3248*s23+2187*s34-924*s45)/
(432*s12^2*(s12+s23-s45))-(5*s15)/
(2*s12^2*(s12-s34-s45))+(5*s15*(-2*s15+s23))/
(2*s12^3*(s12-s34-s45))+(5*s15*(2*s15+s34))/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15^2*(s15-2*s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45))-(s23^2*s34^2)/(9*s12^3*s45^3)+
(s23^2*s34^2)/(9*s12^2*(s12-s45)*s45^3)+(175*s23^2*s34^2)/
(54*s12^4*s45^2)-(s23*s34*(-341*s15+365*s23+163*s34))/
(54*s12^3*s45^2)-(s23^2*s34^2)/(9*s12^2*(s12-s45)^2*s45^2)+
(s23*(6*s15+10*s23-11*s34)*s34)/(36*s12^2*(s12-s45)*s45^2)+
(s23^2*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)^2*s45^2)+
(s23*(341*s15^2-682*s15*s23+341*s23^2-700*s15*s34+
700*s23*s34+359*s34^2))/(108*s12^2*(s12+s23-s45)*s45^2)+
(5*s23*(105*s15+8*s23-70*s34)*s34)/(54*s12^4*s45)+
(2776*s15^2+1080*s23^2+5545*s23*s34+1352*s34^2-
8*s15*(325*s23+516*s34))/(432*s12^3*s45)+
(s23*s34*(-2*s15+s23+3*s34))/(9*s12^2*(s12-s45)^2*s45)-
(s23*(s15^2-4*s15*(s23+s34)+3*(s23+s34)^2))/
(12*s12^2*(s12+s23-s45)^2*s45)-(2836*s15^2+3688*s23^2+
5173*s23*s34+1460*s34^2-177*s15*(37*s23+24*s34))/
(432*s12^2*(s12+s23-s45)*s45)+(341*s15^2*s45)/
(54*s12^3*s34^2)+(s15^2*s45)/(6*s12^2*(s12-s34)*s34^2)+
(175*s15^2*s45)/(18*s12^4*s34)-(2*s15^2*s45)/(9*s12^2*(s12-s34)^2*
s34)+(s34^2*s45)/(12*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(2*s15^2*s45)/(9*s12^2*(s12-s34)^2*(s12+s23-s45))+
(20*s15^3*s45)/(27*s12^4*s34*(s12+s23-s45))+
(s15^2*(10*s15-3*s45)*s45)/(36*s12^2*(s12-s34)*s34^2*
(s12+s23-s45))+(s34^2*s45)/(9*s12^2*(s12-s45)^2*
(s12+s23-s45))+(s15^2*(s15-s45)*s45)/(9*s12^2*(s12-s34)^2*
s34*(s12+s23-s45))+(5*(3*s15^2-3*s15*(s23-s45)+
(s23-s45)^2)*s45)/(2*s12^4*(s12-s34-s45))-
(5*s15^3*s45)/(2*s12^4*(s12+s23-s45)*(s12-s34-s45))-
(s15^3*s45^2)/(9*s12^3*s34^3*(s12+s23-s45))+
(s15^3*s45^2)/(9*s12^2*(s12-s34)*s34^3*(s12+s23-s45))+
(175*s15^3*s45^2)/(54*s12^4*s34^2*(s12+s23-s45))-
(s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^2*(s12+s23-s45))+
(s15^2*(s15+s45))/(8*s12^3*(s15-s23)*s34)+
(s15^2*(s15+s45))/(8*s12^2*(-s15+s23)*s34*(s12+s23-s45))+
(s34*(2*s15-2*s23-3*s34+s45))/(9*s12^2*(s12-s45)^2)+
(s15*(-10*s15+s34+3*s45))/(18*s12^2*(s12-s34)*
(s12+s23-s45))-(s34*(-4*s15+s34+11*s45))/
(36*s12^2*(s12-s45)*(s12+s23-s45))+
(s15*(-325*s15+347*s23+12*s45))/(54*s12^3*s34)+
(7*s15^2*(54*s15+19*s45))/(144*s12^3*s34*(s12+s23-s45))+
(5*s15*(472*s15-280*s23+303*s45))/(432*s12^2*s34*
(s12+s23-s45))+(1710*s15-708*s23-857*s34+348*s45)/
(144*s12^3)+(s15^2*s45*(-730*s15+709*s45))/
(108*s12^3*s34^2*(s12+s23-s45))-
(s15*(10*s15^2-17*s15*s45+3*s45^2))/(36*s12^2*(s12-s34)*s34*
(s12+s23-s45))+(2*s15^2+20*s15*s23-10*s23^2-
10*s15*s34-31*s23*s34+9*s34^2)/(36*s12^3*s45-
36*s12^2*s45^2)+(10*s23+16*s34-5*(2*s15+s45))/
(18*s12^2*(s12-s45))+(175*s15*(s15^2+s23^2-
2*s15*(s23+s45)))/(54*s12^2*s34^2*(s12+s23-s45))+
(-(s34*s45)+s15*(s34+s45))/(8*s12^2*(s15-s23)*
(s12+s23-s45))+(s34*s45-s15*(s34+2*s45))/
(8*s12^3*(s15-s23))+(5*(105*s15^2+27*s23^2+35*s34^2+
3*s15*(8*s23-35*s34-8*s45)+8*s34*s45+27*s45^2-
2*s23*(8*s34+27*s45)))/(54*s12^4)+
(3*s23^2-s23*(2*s15-6*s34+s45)+s34*(3*s34-2*(s15+s45)))/
(12*s12^2*(s12+s23-s45)^2))*tr5,
(-366*s15+540*s23+423*s34-175*s45)/(36*s12-36*s45)+
(s15*(15*s15-11*s23-11*s45))/(24*s12*s34)+
(s34*(s23+2*s34)*(-2*s15+2*s23+2*s34-s45))/(9*(s12-s45)^3)+
(s34^2*(-11*s15+11*s34-s45))/(12*(s12-s45)*(s12+s23-s45)^2)+
(10*s23^3*s34^3)/(9*s12*s45^5)-(10*s23^3*s34^3)/
(9*(s12-s45)*s45^5)+(5*s23^3*s34^3)/(6*s12^2*s45^4)-
(s23^2*s34^2*(-190*s15+62*s23+171*s34))/(36*s12*s45^4)+
(5*s23^3*s34^3)/(18*(s12-s45)^2*s45^4)+
(s23^2*s34^2*(-190*s15+62*s23+171*s34))/(36*(s12-s45)*s45^4)+
(2*s23^3*s34^3)/(3*s12^3*s45^3)-
(s23^2*s34^2*(-13*s15+5*s23+11*s34))/(3*s12^2*s45^3)+
(s23*s34*(234*s15^2+132*s23^2-509*s15*s34+288*s34^2+
73*s23*(-2*s15+3*s34)))/(36*s12*s45^3)-
(s23^2*s34^2*(-34*s15+2*s23+39*s34))/(36*(s12-s45)^2*s45^3)-
(s23*s34*(234*s15^2+132*s23^2-509*s15*s34+288*s34^2+
73*s23*(-2*s15+3*s34)))/(36*(s12-s45)*s45^3)+
(s23^2*(39*s15+33*s23-76*s34)*s34^2)/(36*s12^3*s45^2)-
(11*s23^3*s34^3)/(36*s12^4*s45^2)+
(s23*s34*(117*s15^2+51*s23^2-336*s15*s34+199*s34^2+
18*s23*(s15+7*s34)))/(36*s12^2*s45^2)+
(13*s15^3-157*s23^3+s23^2*(297*s15-384*s34)-180*s15^2*s34+
376*s15*s34^2-209*s34^3+s23*(57*s15^2+115*s15*s34-201*s34^2))/
(36*s12*s45^2)+(2*s23^2*s34^2*(-2*s15+s23+2*s34))/
(9*(s12-s45)^3*s45^2)+(s23*s34*(9*s15^2+17*s15*s23-9*s23^2-
37*s15*s34-3*s23*s34+28*s34^2))/(18*(s12-s45)^2*s45^2)+
(-46*s15^3+190*s23^3+279*s15^2*s34-475*s15*s34^2+242*s34^3+
s23^2*(-396*s15+483*s34)+s23*(42*s15^2-313*s15*s34+
300*s34^2))/(36*(s12-s45)*s45^2)-(11*(-s15+s23+s34)^3)/
(12*(s12+s23-s45)*s45^2)+(2*s15^2*s23)/(s12*s34*s45)-
(s23^2*(44*s15+101*s23-33*s34)*s34^2)/(36*s12^4*s45)+
(-45*s15^2-1265*s15*s23+986*s23^2+194*s15*s34+905*s23*s34-
119*s34^2)/(72*s12*s45)+(s23*s34*(34*s15^2+550*s23^2-
246*s15*s34+160*s34^2-3*s23*(98*s15+55*s34)))/(72*s12^3*s45)-
(-26*s15^3+516*s23^3+264*s15^2*s34-408*s15*s34^2+194*s34^3+
s23^2*(-1020*s15+551*s34)+s23*(134*s15^2+36*s15*s34+
75*s34^2))/(72*s12^2*s45)+(10*s23^3+s23^2*(-20*s15+57*s34)-
2*s34*(6*s15^2-23*s15*s34+17*s34^2)+
s23*(22*s15^2-74*s15*s34+30*s34^2))/(36*(s12-s45)^2*s45)+
(s23*(-s15+s23+s34)^3)/(6*(s12+s23-s45)^3*s45)+
((-s15+s23+s34)^2*(-2*s15+2*s23+5*s34))/(6*(s12+s23-s45)^2*
s45)+(135*s15^2-259*s15*s23+124*s23^2-630*s15*s34+
439*s23*s34+531*s34^2)/(72*(s12+s23-s45)*s45)+
(s34*(5*s15^2-11*s15*s34+6*s34^2))/(2*(s23-s45)*(s12+s23-s45)*
s45)-(7*s23*(-s15+s23)^2)/(3*s12*(s12-s34-s45)*s45)+
(s23*(13*s15^2-14*s15*s23+7*s23^2))/(3*(s12-s45)*
(s12-s34-s45)*s45)+(s15^2*(189*s15-55*s23)*s45)/
(36*s12^3*s34)-(s15^3*s45)/(12*s12^2*(s23-s45)^2)+
(s15^3*(146*s15-283*s45)*s45)/(72*s12^2*s34*(s23-s45)^2)-
(s34^3*s45)/(6*(s12-s45)*(s12+s23-s45)^3)-
(s34^3*s45)/(12*(s12-s45)^2*(s12+s23-s45)^2)-
(s15^3*s45)/(12*(s23-s45)^2*(s12+s23-s45)^2)-
(s34^3*s45)/(9*(s12-s45)^3*(s12+s23-s45))+
(s15^3*(146*s15-283*s45)*s45)/(72*s34*(s23-s45)^3*
(s12+s23-s45))+(s15^3*(14*s15-45*s45)*s45)/
(6*s12^2*(s23-s45)^2*(s12-s34-s45))-(11*s15^3*s45^2)/
(12*s12^3*s34^2)-(11*s15^3*s45^2)/(9*s12^4*s34)-
(79*s15^4*s45^2)/(36*s12*s34*(s23-s45)^4)+
(79*s15^4*s45^2)/(36*s12^2*s34*(s23-s45)^3)+
(s15^3*(9*s15-11*s45)*s45^2)/(12*s12*s34^2*(s23-s45)^3)-
(79*s15^4*s45^2)/(36*s12^3*s34*(s23-s45)^2)+
(79*s15^4*s45^2)/(36*s12^4*s34*(s23-s45))+
(s15^3*(9*s15-11*s45)*s45^2)/(12*s12^3*s34^2*(s23-s45))+
(79*s15^4*s45^2)/(36*s34*(s23-s45)^4*(s12+s23-s45))-
(5*s15^4*s45^2)/(2*s12*(s23-s45)^4*(s12-s34-s45))-
(5*s15^4*s45^2)/(2*s12^3*(s23-s45)^2*(s12-s34-s45))+
(11*s15^4*s45^3)/(36*s12*s34^2*(s23-s45)^4)+
(11*s15^4*s45^3)/(36*s12^3*s34^2*(s23-s45)^2)-
(11*s15^4*s45^3)/(36*s34^2*(s23-s45)^4*(s12+s23-s45))+
(s23^3*s34^3)/(9*s45^3*(-s12+s45)^3)+
(s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*s45*(-s12+s45)^3)+(7*s23*(2*s15-2*s23+s45))/
(3*(s12-s45)*(s12-s34-s45))+(s15^3*(14*s15-45*s45)*s45)/
(6*s12*(s12-s34-s45)*(-s23+s45)^3)-(5*s15^4*s45^2)/
(2*s12^2*(s12-s34-s45)*(-s23+s45)^3)+
(11*s15^4*s45^3)/(36*s12^2*s34^2*(-s23+s45)^3)-
(s34*(25*s15^2-61*s15*s34+36*s34^2))/(12*(s12-s45)*
(s12+s23-s45)*(-s23+s45))+(5*s15*(s15-s34)*s34)/
(12*s12*s45*(-s23+s45))+(s34*(25*s15^2-61*s15*s34+36*s34^2))/
(12*(s12-s45)*s45*(-s23+s45))+(5*s15^3*s45)/
(12*s12^3*(-s23+s45))+(s15^3*s45)/(6*(s12+s23-s45)^3*
(-s23+s45))+(s15^3*(14*s15-45*s45)*s45)/
(6*s12^3*(s12-s34-s45)*(-s23+s45))-(5*s15^4*s45^2)/
(2*s12^4*(s12-s34-s45)*(-s23+s45))+(11*s15^4*s45^3)/
(36*s12^4*s34^2*(-s23+s45))-(s15*s23^2)/
(6*s34*(-s12+s34+s45)^2)+(s15*s23^2)/(6*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^2*s45)/(s12*(-s12+s34+s45)^2)-
(5*s15^2*s45)/((s12+s23-s45)*(-s12+s34+s45)^2)+
(10*s15^2*(s15-s45)*s45)/((s23-s45)*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^4*s45^3)/(s12*(s23-s45)^4*
(-s12+s34+s45)^2)+(5*s15^4*s45^3)/(s12^3*(s23-s45)^2*
(-s12+s34+s45)^2)-(5*s15^4*s45^3)/((s23-s45)^4*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(10*s15^3*s45^2*(-s15+s45))/(s12^2*(s23-s45)^2*
(-s12+s34+s45)^2)+(10*s15^3*s45^2*(-s15+s45))/
((s23-s45)^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^4*s45^3)/(s12^2*(-s23+s45)^3*(-s12+s34+s45)^2)+
(10*s15^3*s45^2*(-s15+s45))/(s12*(-s23+s45)^3*
(-s12+s34+s45)^2)+(10*s15^2*(s15-s45)*s45)/
(s12*(-s23+s45)*(-s12+s34+s45)^2)+(5*s15^4*s45^3)/
(s12^4*(-s23+s45)*(-s12+s34+s45)^2)+
(10*s15^3*s45^2*(-s15+s45))/(s12^3*(-s23+s45)*
(-s12+s34+s45)^2)-(5*s15^2*s45*(-2*s15+s23+s45))/
(s12^2*(-s12+s34+s45)^2)-(s15*s23^2)/
(6*s34^2*(-s12+s34+s45))+(2*s15^2*s23)/
(s34*s45*(-s12+s34+s45))-(5*s15^4*s45^2)/
(2*(s23-s45)^4*(s12+s23-s45)*(-s12+s34+s45))+
(93*s15-60*s23-342*s34+2*s45)/(72*(s12+s23-s45))+
(s15^2*(-5*s34+2*s45))/(12*s12^2*(s23-s45))+
(s34^2*(-s15+s34+2*s45))/(6*(s12-s45)^2*(s12+s23-s45))+
((71*s15)/8-(85*s23)/6-7*s34+(29*s45)/6)/s12+
(s15^2*(-5*s15+5*s34+7*s45))/(12*(s23-s45)*(s12+s23-s45)^2)+
(s15^3*s45^2*(-9*s15+11*s45))/(12*s12^2*s34^2*(s23-s45)^2)+
(s15^3*s45^2*(-9*s15+11*s45))/(12*s34^2*(s23-s45)^3*
(s12+s23-s45))+(s15*(-4*s15+11*s45))/
(24*s34*(s12+s23-s45))-(s15^2*s45*(-16*s15+11*s23+11*s45))/
(12*s12^2*s34^2)-(s15*(s15+15*s45))/(6*(s12+s23-s45)*
(s12-s34-s45))+(s15^3*s45*(-14*s15+45*s45))/
(6*(s23-s45)^3*(s12+s23-s45)*(-s12+s34+s45))+
(s15*(11*s15+15*s34+90*s45))/(36*s12*(s23-s45))-
(s15*(11*s15+15*s34+90*s45))/(36*(s23-s45)*(s12+s23-s45))+
(s15^3*s45*(-146*s15+283*s45))/(72*s12*s34*(s23-s45)^3)+
(s15^3*s45*(-146*s15+283*s45))/(72*s12^3*s34*(s23-s45))+
(s15^2*(12*s15^2+259*s15*s45-92*s45^2))/
(72*s12*s34*(s23-s45)^2)+(s15^2*(s15^2+43*s15*s45-45*s45^2))/
(6*s12*(s23-s45)^2*(s12-s34-s45))+
(s15^2*(s15^2+43*s15*s45-45*s45^2))/(6*s12^2*(s12-s34-s45)*
(-s23+s45))+(s15^2*(s15^2+43*s15*s45-45*s45^2))/
(6*(s23-s45)^2*(s12+s23-s45)*(-s12+s34+s45))-
(45*s15^2-762*s15*s23+555*s23^2-218*s15*s34+672*s23*s34+
206*s34^2)/(36*s12*s45-36*s45^2)+
(s15*(2*s15^2+44*s15*s45-15*s45^2))/(6*s12*(s12-s34-s45)*
(-s23+s45))+(5*s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(s12*(s23-s45)^2*(-s12+s34+s45)^2)-
(5*s15^2*s45*(s15^2-4*s15*s45+s45^2))/((s23-s45)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*s15^2*s45*(s15^2-4*s15*s45+s45^2))/(s12^2*(-s23+s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(7*s15^2-27*s15*s45+11*s45^2))/
(12*s12*s34^2*(s23-s45)^2)-
(s15^2*s45*(7*s15^2-27*s15*s45+11*s45^2))/(12*s12^2*s34^2*
(s23-s45))-(s15^2*s45*(7*s15^2-27*s15*s45+11*s45^2))/
(12*s34^2*(s23-s45)^2*(s12+s23-s45))+
(s15*(15*s15^2-15*s15*s23+5*s23^2-48*s15*s45+11*s23*s45+
11*s45^2))/(36*s34^2*(s12+s23-s45))-
(s15*(15*s15^2-15*s15*s23+11*s23^2-48*s15*s45+11*s23*s45+
11*s45^2))/(36*s12*s34^2)+(s15*(-2*s15^2-44*s15*s45+15*s45^2))/
(6*(s23-s45)*(s12+s23-s45)*(-s12+s34+s45))+
(s15*(24*s15^2+80*s15*s45+33*s45^2))/(72*s34*(s23-s45)*
(s12+s23-s45))+(s15^2*(-12*s15^2-259*s15*s45+92*s45^2))/
(72*s12^2*s34*(s23-s45))+
(s15^2*(-12*s15^2-259*s15*s45+92*s45^2))/(72*s34*(s23-s45)^2*
(s12+s23-s45))-(24*s15^3+80*s15^2*s45+33*s15*s45^2)/
(72*s12*s23*s34-72*s12*s34*s45)+
(s15*(5*s15^3-63*s15^2*s45+81*s15*s45^2-11*s45^3))/
(36*s12*s34^2*(s23-s45))+
(s15*(-5*s15^3+63*s15^2*s45-81*s15*s45^2+11*s45^3))/
(36*s34^2*(s23-s45)*(s12+s23-s45))+
(-s15^3-2*s23^3-2*s34^3+3*s34^2*(s15+s45)+
s23^2*(3*s15-6*s34+s45)+3*s23*s34*(2*s15-2*s34+s45))/
(6*(s12+s23-s45)^3)+(s34*(26*s34-17*(s15+2*s45)))/
(12*(s12-s45)*(s12+s23-s45))+
(28*s23^2-14*s23*(2*s15+s45)+s15*(s15+15*s45))/
(6*s12*(s12-s34-s45))+
(-20*s23^2+10*s23*(2*s15-6*s34+s45)+
s34*(40*s15-34*s34+21*s45))/(36*(s12-s45)^2)+
(s15*(77*s15*s23-11*s23^2+2*s15*(6*s15+23*s45)))/(36*s12^2*s34)+
(7*s15^2-33*s23^2+12*s15*s34-25*s34^2+29*s34*s45+
s23*(31*s15-47*s34+29*s45))/(12*(s12+s23-s45)^2)+
(-67*s15^2+1380*s23^2+114*s15*s34+965*s23*s34-57*s34^2+
492*s15*s45-516*s34*s45+348*s45^2-3*s23*(575*s15+404*s45))/
(72*s12^2)-(5*s45^2*(6*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(s12^3*(-s12+s34+s45)^2)+
(5*s45^3*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(s12^4*(-s12+s34+s45)^2)+(-14*s23^3+28*s23^2*(s15+s45)+
s15^2*(2*s15+45*s45)-s23*(15*s15^2+43*s15*s45+14*s45^2))/
(6*s12^2*(s12-s34-s45))+
(5*s45^2*(4*s15^3-7*s23^3+18*s15^2*s45+20*s15*s45^2+7*s45^3+
s23^2*(20*s15+21*s45)-s23*(18*s15^2+40*s15*s45+21*s45^2)))/
(2*s12^4*(s12-s34-s45))-
(s45*(4*s15^3+14*s23^3+141*s15^2*s45+139*s15*s45^2+46*s45^3+
2*s23^2*(2*s15+9*s45)-s23*(36*s15^2+143*s15*s45+78*s45^2)))/
(6*s12^3*(s12-s34-s45))+(90*s23^3*(3*s34-5*s45)+
s23^2*(303*s34^2+270*s45*(4*s15+5*s45)-
2*s34*(202*s15+405*s45))+s45*(-44*s15^3+11*s34^3+
606*s15^2*s45+1080*s15*s45^2+450*s45^3+
s34^2*(-44*s15+101*s45)+s34*(66*s15^2-404*s15*s45-
270*s45^2))-s23*(33*s34^3+s34^2*(-88*s15+303*s45)+
s34*(66*s15^2-808*s15*s45-810*s45^2)+
6*s45*(101*s15^2+360*s15*s45+225*s45^2)))/(36*s12^4)+
(26*s15^3-708*s23^3-56*s34^3-2*s23^2*(-685*s15+814*s34-
882*s45)+s34^2*(168*s15-33*s45)-727*s15^2*s45+
492*s15*s45^2+348*s45^3+s34*(-168*s15^2+301*s15*s45-
528*s45^2)+s23*(132*s34^2+s34*(-7*s15+1606*s45)-
2*(180*s15^2+931*s15*s45+702*s45^2)))/(72*s12^3)+
((-11*s15)/(24*s12^2*s34)+(s15*(83*s15-22*s23))/(36*s12^3*s34)+
(-102*s15+323*s23+141*s34-298*s45)/(36*s12^2*(s12-s45))-
s15^2/(9*s12^3*(s23-s45))+(s15*(2*s15+10*s23-21*s45))/
(72*s12^2*s34*(s12+s23-s45))+
(7*(42*s15+2*s23-45*s34-16*s45))/(72*s12^2*(s12+s23-s45))+
(s34*(s23-s45)*(-2*s15+s23+3*s34-s45))/
(9*s12^2*(s12-s45)^3)+(2*s23^2*s34^2)/(3*s12^3*s45^3)-
(2*s23^2*s34^2)/(3*s12^2*(s12-s45)*s45^3)+
(s23*(13*s15+11*s23-26*s34)*s34)/(18*s12^3*s45^2)-
(11*s23^2*s34^2)/(36*s12^4*s45^2)+(s23^2*s34^2)/
(18*s12^2*(s12-s45)^2*s45^2)+
(s23*s34*(-92*s15+44*s23+85*s34))/(36*s12^2*(s12-s45)*s45^2)-
(11*s23*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)*s45^2)-
(s23*(33*s15+101*s23-22*s34)*s34)/(36*s12^4*s45)+
(4*s15^2-158*s15*s23+348*s23^2-90*s15*s34-77*s23*s34+
56*s34^2)/(72*s12^3*s45)+(s23*(2*s15+12*s23-5*s34)*s34)/
(36*s12^2*(s12-s45)^2*s45)-(68*s15^2+116*s23^2+131*s23*s34+
115*s34^2-4*s15*(19*s23+45*s34))/(36*s12^2*(s12-s45)*s45)+
(s23^2*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)^3*s45)+
(s23*(s15^2+s23^2+4*s23*s34+3*s34^2-2*s15*(s23+2*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45)+(108*s15^2+166*s23^2+
339*s23*s34+174*s34^2-15*s15*(19*s23+18*s34))/
(72*s12^2*(s12+s23-s45)*s45)-(11*s15^2*s45)/(18*s12^3*s34^2)-
(11*s15^2*s45)/(12*s12^4*s34)-(79*s15^3*s45)/
(36*s12^3*s34*(s23-s45)^2)+(79*s15^3*s45)/
(36*s12^4*s34*(s23-s45))+(s15^2*(8*s15-11*s45)*s45)/
(18*s12^3*s34^2*(s23-s45))+(2*(s15-s34)*s34*s45)/
(3*s12^2*(s12-s45)*(s12+s23-s45)^2)+
(s34*(4*s15+s34-11*s45)*s45)/(36*s12^2*(s12-s45)^2*
(s12+s23-s45))+(79*s15^3*s45)/(36*s12^2*s34*(s23-s45)^2*
(s12+s23-s45))+(5*(3*s15^2-9*s15*(s23-s45)+
5*(s23-s45)^2)*s45)/(2*s12^4*(s12-s34-s45))-
(5*s15^3*s45)/(2*s12^3*(s23-s45)^2*(s12-s34-s45))+
(11*s15^3*s45^2)/(36*s12^3*s34^2*(s23-s45)^2)+
(s34^2*s45^2)/(6*s12^2*(s12-s45)*(s12+s23-s45)^3)+
(s34^2*s45^2)/(12*s12^2*(s12-s45)^2*(s12+s23-s45)^2)+
(s34^2*s45^2)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))-
(11*s15^3*s45^2)/(36*s12^2*s34^2*(s23-s45)^2*(s12+s23-s45))+
(s23^2*s34^2)/(9*s12^2*s45*(-s12+s45)^3)+
(11*s15^2)/(36*s12^2*(s12+s23-s45)*(-s23+s45))-
(5*s15^3*s45)/(2*s12^4*(s12-s34-s45)*(-s23+s45))+
(11*s15^3*s45^2)/(36*s12^4*s34^2*(-s23+s45))-
(5*s15*s45)/(s12^2*(-s12+s34+s45)^2)+(5*s15*(-2*s15+s23)*s45)/
(s12^3*(-s12+s34+s45)^2)-(s15*s23*s45)/
(6*s12^2*s34*(-s12+s34+s45)^2)+(s15*s23*s45)/
(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)+
(5*s15*(2*s15+s34)*s45)/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)-(5*s15^2*(s15-2*s45)*s45)/
(s12^2*(s23-s45)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(5*(3*s15^2-3*s15*(s23-s45)+(s23-s45)^2)*s45^2)/
(s12^4*(-s12+s34+s45)^2)+(5*s15^3*s45^2)/(s12^3*(s23-s45)^2*
(-s12+s34+s45)^2)-(5*s15^3*s45^2)/(s12^2*(s23-s45)^2*
(s12+s23-s45)*(-s12+s34+s45)^2)-
(5*s15^2*(s15-2*s45)*s45)/(s12^3*(-s23+s45)*(-s12+s34+s45)^
2)+(5*s15^3*s45^2)/(s12^4*(-s23+s45)*(-s12+s34+s45)^2)-
(s15*s23*s45)/(6*s12^2*s34^2*(-s12+s34+s45))-
(5*s15^3*s45)/(2*s12^2*(s23-s45)^2*(s12+s23-s45)*
(-s12+s34+s45))+(s15*(14*s15-s23+s45))/
(6*s12^2*s34*(-s12+s34+s45))+(s15^2*s45*(-8*s15+11*s45))/
(18*s12^2*s34^2*(s23-s45)*(s12+s23-s45))+
(-s15+15*s45)/(s12^2*(6*s12-6*s34-6*s45))-
(s15^2*(s15+15*s45))/(6*s12^3*(s12-s34-s45)*(-s23+s45))+
(s15^2*(s15+15*s45))/(6*s12^2*(s23-s45)*(s12+s23-s45)*
(-s12+s34+s45))+(s15^2*(4*s15+49*s45))/
(24*s12^3*s34*(s23-s45))-(s15^2*(4*s15+49*s45))/
(24*s12^2*s34*(s23-s45)*(s12+s23-s45))+
(12*s15^2-27*s15*s23+14*s23^2+42*s15*s45-43*s23*s45+
29*s45^2)/(6*s12^3*(s12-s34-s45))+
(37*s15^2-108*s15*s34+75*s34^2+26*s15*s45-65*s34*s45+
91*s45^2)/(36*s12^2*(s12-s45)*(s12+s23-s45))+
(2*s15^2-10*s23^2-6*s15*s34-35*s23*s34+3*s34^2-20*s15*s45+
34*s34*s45-10*s45^2+20*s23*(s15+s45))/
(36*s12^2*(s12-s45)^2)-((-s23+s45)*(27*s15+14*(-s23+s45)))/
(6*s12^2*(s12-s45)*(s12-s34-s45))-
(s15*(5*s15^2+s23*(5*s23+6*s45)-2*s15*(5*s23+11*s45)))/
(36*s12^2*s34^2*(s12+s23-s45))-
(5*s15^2+33*s23^2+13*s34^2+4*s15*s45+29*s45^2-
8*s34*(2*s15+s45)-4*s23*(2*s15-4*s34+15*s45))/
(12*s12^2*(s12+s23-s45)^2)+(2*s15^2-15*s45*(s34+s45)+
s15*(s34+16*s45))/(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-292*s23+11*(-2*s15+s34+16*s45))/(24*s12^3)+
(-33*s15^2+270*s23^2+202*s23*s34-11*s34^2-540*s23*s45-
101*s34*s45+270*s45^2+s15*(-303*s23+33*s34+303*s45))/
(36*s12^4)+(-3*s23^3+s23^2*(4*s15-6*s34+3*s45)+
s34*s45*(3*s34-2*(s15+s45))-s23*(3*s34^2+(s15+s45)^2-
2*s34*(2*s15+3*s45)))/(6*s12^2*(s12+s23-s45)^3))*tr5,
(-276*s15+516*s23+181*s34-161*s45)/(36*s12)+
(s15*(11*s15-4*s45))/(18*(s12-s34)^2)+
(20*s23^2+s34*(-40*s15+34*s34-21*s45)+
10*s23*(-2*s15+6*s34-s45))/(36*(s12-s45)^2)+
(3*s23^3+3*s34^2*(-s15+s34-s45)+3*s23*s34*
(-2*s15+3*s34-s45)+s23^2*(-3*s15+9*s34-s45))/
(6*(s12+s23-s45)^3)+
(61*s23^2+s34*(-12*s15+23*s34-29*s45)+
s23*(-31*s15+73*s34-29*s45))/(12*(s12+s23-s45)^2)+
(13*s15^2)/(36*s12*(s12+s23-s45))-(5*s15)/(2*(s12-s34-s45))+
(5*s15*(6*s15+s34))/(2*(s12+s23-s45)*(s12-s34-s45))+
(s15^3*(44*s15-75*s45))/(6*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*(103*s15-60*s45))/
(6*s12*(s12+s23-s45)*(s12-s34-s45))-
(s34*(s23+2*s34)*(-2*s15+2*s23+2*s34-s45))/(9*(s12-s45)^3)-
(10*s23^3*s34^3)/(9*s12*s45^5)+(10*s23^3*s34^3)/
(9*(s12-s45)*s45^5)-(5*s23^3*s34^3)/(6*s12^2*s45^4)+
(s23^2*s34^2*(-190*s15+62*s23+171*s34))/(36*s12*s45^4)-
(5*s23^3*s34^3)/(18*(s12-s45)^2*s45^4)-
(s23^2*s34^2*(-190*s15+62*s23+171*s34))/(36*(s12-s45)*s45^4)-
(2*s23^3*s34^3)/(3*s12^3*s45^3)+
(s23^2*s34^2*(-13*s15+5*s23+11*s34))/(3*s12^2*s45^3)-
(s23*s34*(234*s15^2+132*s23^2-509*s15*s34+288*s34^2+
73*s23*(-2*s15+3*s34)))/(36*s12*s45^3)+
(s23^3*s34^3)/(9*(s12-s45)^3*s45^3)+
(s23^2*s34^2*(-34*s15+2*s23+39*s34))/(36*(s12-s45)^2*s45^3)+
(s23*s34*(234*s15^2+132*s23^2-509*s15*s34+288*s34^2+
73*s23*(-2*s15+3*s34)))/(36*(s12-s45)*s45^3)-
s15^3/(6*(s12-s34)*s45^2)-(13*s23^3*s34^3)/(36*s12^4*s45^2)+
(s23^2*s34^2*(-111*s15+45*s23+85*s34))/(36*s12^3*s45^2)-
(s23*s34*(189*s15^2+135*s23^2-363*s15*s34+187*s34^2+
3*s23*(-48*s15+53*s34)))/(36*s12^2*s45^2)+
(-37*s15^3+187*s23^3+207*s15^2*s34-340*s15*s34^2+170*s34^3+
9*s23^2*(-43*s15+47*s34)+s23*(33*s15^2-187*s15*s34+
171*s34^2))/(36*s12*s45^2)+
(s23*s34*(-9*s15^2-17*s15*s23+9*s23^2+37*s15*s34+3*s23*s34-
28*s34^2))/(18*(s12-s45)^2*s45^2)+
(46*s15^3-190*s23^3+s23^2*(396*s15-483*s34)-279*s15^2*s34+
475*s15*s34^2-242*s34^3+s23*(-42*s15^2+313*s15*s34-
300*s34^2))/(36*(s12-s45)*s45^2)+(s23^2*(-s15+s23+s34)^3)/
(6*(s12+s23-s45)^3*s45^2)+(s23*(-s15+s23+s34)^2*
(-s15+s23+3*s34))/(4*(s12+s23-s45)^2*s45^2)+
(s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)+
(-s15^3+s23^3+24*s15^2*s34-45*s15*s34^2+24*s34^3+
s23^2*(-3*s15+20*s34)+s23*(3*s15^2-42*s15*s34+43*s34^2))/
(12*(s12+s23-s45)*s45^2)+(s15^2*(14*s15-19*s23))/
(3*s12*s34*s45)-(13*s23^2*(4*s15+s23-3*s34)*s34^2)/
(36*s12^4*s45)-(s23*s34*(137*s15^2-63*s15*s23+167*s23^2-
222*s15*s34+96*s23*s34+98*s34^2))/(36*s12^3*s45)+
(-529*s23^2+s23*(781*s15-433*s34)+25*s34*(-s15+s34))/
(36*s12*s45)+(264*s23^3+(-s15+s34)^2*(-37*s15+85*s34)+
s23^2*(-522*s15+418*s34)+s23*(25*s15^2-144*s15*s34+99*s34^2))/
(36*s12^2*s45)+(s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+
6*s23*s34+6*s34^2))/(9*(s12-s45)^3*s45)+
(-10*s23^3+s23^2*(20*s15-57*s34)+s23*(-22*s15^2+74*s15*s34-
30*s34^2)+2*s34*(6*s15^2-23*s15*s34+17*s34^2))/
(36*(s12-s45)^2*s45)-(s23*(s23+s34)*(-s15+s23+s34)^2)/
(2*(s12+s23-s45)^3*s45)+(-35*s23^3+s23^2*(40*s15-59*s34)+
s23*(-5*s15^2+42*s15*s34-43*s34^2)+
s34*(-13*s15^2+32*s15*s34-19*s34^2))/(12*(s12+s23-s45)^2*
s45)-(7*s15^4)/(3*s12*s34*(s12+s23-s45)*s45)+
(7*s15^4)/(3*(s12-s34)*s34*(s12+s23-s45)*s45)+
(s15^2*(27*s15+28*s34))/(6*(s12-s34)*(s12+s23-s45)*s45)-
(-39*s15^2+19*s15*s23+26*s23^2-243*s15*s34+239*s23*s34+
231*s34^2)/(36*(s12+s23-s45)*s45)+
(s34*(25*s15^2-61*s15*s34+36*s34^2))/(12*(s12-s45)*
(s12+s23-s45)*s45)+(7*s15^2)/(3*(s12-s34-s45)*s45)+
(7*(2*s15^3-2*s15*s23^2+s23^3))/(3*s12*(s12-s34-s45)*s45)-
(s23*(13*s15^2-14*s15*s23+7*s23^2))/(3*(s12-s45)*
(s12-s34-s45)*s45)-(7*s15^4)/(3*s12*(s12+s23-s45)*
(s12-s34-s45)*s45)-(7*s15^2*(2*s15+s34))/
(3*(s12+s23-s45)*(s12-s34-s45)*s45)-
(2*s15^2*s45)/(9*(s12-s34)^3)+(2*s15^2*(-s15+s23)*s45)/
(9*(s12-s34)^3*s34)+(s34^3*s45)/(6*(s12-s45)*
(s12+s23-s45)^3)+(s34^3*s45)/(12*(s12-s45)^2*
(s12+s23-s45)^2)+(s34^3*s45)/(9*(s12-s45)^3*
(s12+s23-s45))-(5*s15^4*s45)/(s12^3*(s12+s23-s45)*
(s12-s34-s45))+(2*s15^2*(s15+s34-s45)*s45)/
(9*(s12-s34)^3*(s12+s23-s45))-(95*s15^3*s45^2)/
(18*s12*s34^4)+(95*s15^3*s45^2)/(18*(s12-s34)*s34^4)-
(13*s15^3*s45^2)/(3*s12^2*s34^3)-(17*s15^3*s45^2)/
(18*(s12-s34)^2*s34^3)-(37*s15^3*s45^2)/(12*s12^3*s34^2)+
(4*s15^3*s45^2)/(9*(s12-s34)^3*s34^2)-(13*s15^3*s45^2)/
(9*s12^4*s34)-(13*s15^4*s45^2)/(36*s12^4*s34*(s12+s23-s45))+
(s15^3*(62*s15-63*s45)*s45^2)/(36*s12*s34^4*(s12+s23-s45))+
(s15^3*(45*s15-26*s45)*s45^2)/(36*s12^3*s34^2*(s12+s23-s45))+
(s15^3*(2*s15-9*s45)*s45^2)/(36*(s12-s34)^2*s34^3*
(s12+s23-s45))+(s15^3*(10*s15-9*s45)*s45^2)/
(6*s12^2*s34^3*(s12+s23-s45))-(10*s15^4*s45^3)/
(9*s12*s34^5*(s12+s23-s45))+(10*s15^4*s45^3)/
(9*(s12-s34)*s34^5*(s12+s23-s45))-(5*s15^4*s45^3)/
(6*s12^2*s34^4*(s12+s23-s45))-(5*s15^4*s45^3)/
(18*(s12-s34)^2*s34^4*(s12+s23-s45))-
(2*s15^4*s45^3)/(3*s12^3*s34^3*(s12+s23-s45))+
(s15^4*s45^3)/(9*(s12-s34)^3*s34^3*(s12+s23-s45))-
(13*s15^4*s45^3)/(36*s12^4*s34^2*(s12+s23-s45))+
(2*s23^2*s34^2*(-2*s15+s23+2*s34))/(9*s45^2*(-s12+s45)^3)-
(13*(-3*s15+s45))/(36*(s12-s34))+(2*s15^3*s45^2*(-s15+s45))/
(9*(s12-s34)^3*s34^2*(s12+s23-s45))-
(7*s23*(2*s15-2*s23+s45))/(3*(s12-s45)*(s12-s34-s45))-
(39*s15-24*s23-242*s34+s45)/(36*(s12+s23-s45))+
(s34^2*(11*s15-11*s34+s45))/(12*(s12-s45)*(s12+s23-s45)^2)-
(5*s15^2)/(-s12+s34+s45)^2+(s15*s23^2)/
(6*s34*(-s12+s34+s45)^2)-(s15*s23^2)/(6*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^2*(2*s15+s34-s45))/
((s12+s23-s45)*(-s12+s34+s45)^2)+(5*s15^4*s45^2)/
(s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)+
(10*s15^3*s45*(-s15+s45))/(s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(5*s15^2*(-2*s15+s23+s45))/
(s12*(-s12+s34+s45)^2)+(s15*s23^2)/
(6*s34^2*(-s12+s34+s45))-(2*s15^2*s23)/
(s34*s45*(-s12+s34+s45))-(s34^2*(-s15+s34+2*s45))/
(6*(s12-s45)^2*(s12+s23-s45))+
(s15^2*s45*(-17*s15-9*s23+12*s45))/(18*(s12-s34)^2*s34^2)-
(s15^3*s45*(167*s15+26*s45))/(36*s12^3*s34*(s12+s23-s45))+
(s15*(124*s15+15*s23+27*s45))/(36*s34*(s12+s23-s45))+
(s15^2*s45*(48*s15-63*s23+38*s45))/(12*s12^2*s34^2)+
(s15^3*s45^2*(-62*s15+63*s45))/(36*(s12-s34)*s34^4*
(s12+s23-s45))+(s15^2*s45*(146*s15-234*s23+111*s45))/
(36*s12*s34^3)-(s15^2*s45*(146*s15-234*s23+111*s45))/
(36*(s12-s34)*s34^3)+(s15^2*s45*(63*s15-137*s23+111*s45))/
(36*s12^3*s34)+(366*s15-540*s23-423*s34+175*s45)/
(36*(s12-s45))+(17*s15^3-(245*s15^2*s45)/36)/
(s12*s34*(s12+s23-s45))+(-60*s15^2+43*s15*s23-28*s23^2+
14*s23*s45)/(6*s12*(s12-s34-s45))-
(14*s15^2)/(3*s12*s45-3*s34*s45)+(-14*s15^3+13*s15^2*s23)/
(3*s12*s34*s45-3*s34^2*s45)+
(s15*(-387*s15^2+33*s15*s23-37*s23^2+57*s15*s45+110*s23*s45-
73*s45^2))/(36*s12*s34^2)+(45*s15^2-762*s15*s23+555*s23^2-
218*s15*s34+672*s23*s34+206*s34^2)/(36*s12*s45-36*s45^2)+
(38*s15^2-45*s15*s23+8*s15*s45+13*s23*s45-13*s45^2)/
(36*s12*s34-36*s34^2)-(162*s15^2-30*s15*s23+35*s15*s45+
13*s23*s45-13*s45^2)/(36*s12*s34)+
(s15*(-10*s15^2-11*s15*s34+16*s15*s45+4*s34*s45-3*s45^2))/
(18*(s12-s34)^2*(s12+s23-s45))+
(s15*(10*s15^2-11*s15*s23-s15*s45+4*s23*s45-s45^2))/
(18*(s12-s34)^2*s34)+(s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*(s12-s34)^3*s34*(s12+s23-s45))+
(5*s15^2*(s15^2-4*s15*s45+s45^2))/(s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15^2*s45*(9*s15^2-9*s15*s45+2*s45^2))/
(18*(s12-s34)^2*s34^2*(s12+s23-s45))+
(5*(s23-s45)*s45*(6*s15^2-8*s15*s23+3*s23^2+8*s15*s45-
6*s23*s45+3*s45^2))/(s12^3*(s12-s34-s45))-
(s15^2*s45*(44*s15^2-49*s15*s45+12*s45^2))/
(12*s12*s34^3*(s12+s23-s45))+
(s15^2*s45*(44*s15^2-49*s15*s45+12*s45^2))/(12*(s12-s34)*s34^3*
(s12+s23-s45))-(s15^2*s45*(135*s15^2-102*s15*s45+13*s45^2))/
(36*s12^2*s34^2*(s12+s23-s45))-
(s15^2*(-264*s15^2+418*s15*s45+13*s45^2))/
(36*s12^2*s34*(s12+s23-s45))-
(s15*(409*s15^2-244*s15*s45+39*s45^2))/(36*(s12-s34)*s34*
(s12+s23-s45))+(s15^2*(187*s15^2-288*s15*s45+69*s45^2))/
(36*s12*s34^2*(s12+s23-s45))+
(s15*(396*s15^2-42*s15*s23+46*s23^2-93*s15*s45-101*s23*s45+
82*s45^2))/(36*(s12-s34)*s34^2)-
(7*s15^2-798*s15*s23+702*s23^2+470*s23*s34+276*s15*s45-
599*s23*s45-187*s34*s45+161*s45^2)/(36*s12^2)+
(s15*(-10*s15^3+47*s15^2*s45-26*s15*s45^2+3*s45^3))/
(36*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*(-190*s15^3+333*s15^2*s45-132*s15*s45^2+9*s45^3))/
(36*(s12-s34)*s34^2*(s12+s23-s45))+
(s34*(-26*s34+17*(s15+2*s45)))/(12*(s12-s45)*(s12+s23-s45))+
(13*s34*(-3*s15+s45)+3*s15*(-76*s15+13*s45))/
(36*(s12-s34)*(s12+s23-s45))-
(s15*(522*s15^2+37*s23^2+28*s15*s45+68*s45^2-
5*s23*(5*s15+21*s45)))/(36*s12^2*s34)+
(-86*s15^3+14*s23^3+51*s15^2*s45+79*s15*s45^2+31*s45^3+
s23^2*(-26*s15+3*s45)+s23*(54*s15^2-53*s15*s45-48*s45^2))/
(6*s12^2*(s12-s34-s45))-
(s15*(s23^2+3*s23*(-s15+s45)+3*(s15^2-4*s15*s45+s45^2)))/
(12*s34^2*(s12+s23-s45))+
(5*s45*(6*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(s12^2*(-s12+s34+s45)^2)-
(5*s45^2*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(s12^3*(-s12+s34+s45)^2)+(-37*s15^3+360*s23^3+37*s34^3+
s23^2*(-757*s15+527*s34-1080*s45)-88*s15^2*s45-
783*s15*s45^2-360*s45^3-3*s34^2*(37*s15+2*s45)+
s34*(111*s15^2+37*s15*s45+193*s45^2)+
s23*(36*s15^2-100*s15*s34+57*s34^2+1540*s15*s45-553*s34*s45+
1080*s45^2))/(36*s12^3)+
(13*(s23^2*s34*(-4*s15+3*s34)-s23*(6*s15^2-8*s15*s34+3*s34^2)*
(s34+s45)+s45*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45))))/
(36*s12^4)+((-18*s15+373*s23+6*s34-193*s45)/(36*s12^3)+
(13*s15^2)/(36*s12^3*(s12+s23-s45))-
(5*s15^3)/(s12^3*s34*(s12+s23-s45))+
(2*s15+15*(s23-s34-2*s45))/(6*s12^2*(s12-s34-s45))-
(5*s15^3)/(s12^3*(s12+s23-s45)*(s12-s34-s45))-
(2*s23^2*s34^2)/(3*s12^3*s45^3)+(2*s23^2*s34^2)/
(3*s12^2*(s12-s45)*s45^3)-(s15^2*s34)/(6*s12^2*(s12-s34)*
s45^2)-(13*s23^2*s34^2)/(36*s12^4*s45^2)+
(s23*s34*(-74*s15+32*s23+61*s34))/(36*s12^3*s45^2)-
(s23^2*s34^2)/(18*s12^2*(s12-s45)^2*s45^2)-
(s23*s34*(-92*s15+44*s23+85*s34))/(36*s12^2*(s12-s45)*s45^2)+
(s23^3*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s23^2+6*s23*s34+5*s34^2-2*s15*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)-
(s23^3-s15^2*s34-2*s23^2*(s15+s34)+
s23*(s15^2+3*s15*s34-4*s34^2))/(6*s12^2*(s12+s23-s45)*
s45^2)-(13*s23*(3*s15+s23-2*s34)*s34)/(36*s12^4*s45)-
(s15*(-27*s15+s34))/(6*s12^2*(s12-s34)*s45)-
(50*s15^2-31*s15*s23+180*s23^2-87*s15*s34+38*s23*s34+
37*s34^2)/(36*s12^3*s45)+(s23^2*s34^2)/(9*s12^2*(s12-s45)^3*
s45)-(s23*(2*s15+12*s23-5*s34)*s34)/(36*s12^2*(s12-s45)^2*
s45)-(s23^2*(s15^2-3*s15*(s23+s34)+2*(s23+s34)^2))/
(3*s12^2*(s12+s23-s45)^3*s45)-
(s23*(3*s15^2+16*s23^2+9*s23*s34+8*s34^2-
2*s15*(2*s23+5*s34)))/(6*s12^2*(s12+s23-s45)^2*s45)+
(s15*(-14*s15^2-28*s15*s34+s34^2))/(6*s12^2*(s12-s34)*
(s12+s23-s45)*s45)-(12*s15^2+51*s15*s23-76*s23^2-
183*s15*s34+93*s23*s34+78*s34^2)/(36*s12^2*(s12+s23-s45)*
s45)-(7*s15*(2*s15-s23+s34))/(3*s12^2*(s12-s34-s45)*
s45)+(7*s15*(s15+s34)^2)/(3*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+(2*s15^2*s45)/(9*s12^2*(s12-s34)^3)-
(37*s15^2*s45)/(18*s12^3*s34^2)+(23*s15^2*s45)/
(9*s12^2*(s12-s34)*s34^2)-(13*s15^2*s45)/(12*s12^4*s34)-
(s15^2*s45)/(18*s12^2*(s12-s34)^2*s34)+(2*s34*(-s15+s34)*s45)/
(3*s12^2*(s12-s45)*(s12+s23-s45)^2)-(13*s15^3*s45)/
(36*s12^4*s34*(s12+s23-s45))+(s15^2*(32*s15-13*s45)*s45)/
(36*s12^3*s34^2*(s12+s23-s45))-(s34*(4*s15+s34-11*s45)*
s45)/(36*s12^2*(s12-s45)^2*(s12+s23-s45))-
(s15^2*(s15+2*s34-s45)*s45)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))-(s34^2*s45^2)/(6*s12^2*(s12-s45)*
(s12+s23-s45)^3)-(s34^2*s45^2)/(12*s12^2*(s12-s45)^2*
(s12+s23-s45)^2)-(2*s15^3*s45^2)/(3*s12^3*s34^3*
(s12+s23-s45))+(2*s15^3*s45^2)/(3*s12^2*(s12-s34)*s34^3*
(s12+s23-s45))-(13*s15^3*s45^2)/(36*s12^4*s34^2*
(s12+s23-s45))-(s15^3*s45^2)/(18*s12^2*(s12-s34)^2*s34^2*
(s12+s23-s45))+(s15^3*s45^2)/(9*s12^2*(s12-s34)^3*s34*
(s12+s23-s45))-(s34^2*s45^2)/(9*s12^2*(s12-s45)^3*
(s12+s23-s45))+(s34*(-2*s15+s23+3*s34-s45)*
(-s23+s45))/(9*s12^2*(s12-s45)^3)+(s15*s23*s45)/
(6*s12^2*s34*(-s12+s34+s45)^2)-
(5*(3*s15^2-3*s15*(s23-s45)+(s23-s45)^2)*s45)/
(s12^3*(-s12+s34+s45)^2)-(s15*s23*s45)/(6*s12^2*(s12-s45)*
(-s12+s34+s45)^2)+(5*s15^3*s45)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*s23*s45)/(6*s12^2*s34^2*
(-s12+s34+s45))-(s15*(14*s15-s23+s45))/
(6*s12^2*s34*(-s12+s34+s45))+(13*(-4*s15-s23+s34+s45))/
(36*s12^2*(s12-s34))+(5*s15*(2*s15-s23+s34+s45))/
(s12^2*(-s12+s34+s45)^2)+
(5*(s23-s45)*(3*s15-2*s23+2*s45))/(s12^3*(s12-s34-s45))+
(s15*(-10*s15-s23+s34+4*s45))/(18*s12^2*(s12-s34)^2)+
(s15^2*s45*(-12*s15+5*s45))/(36*s12^2*(s12-s34)^2*s34*
(s12+s23-s45))+(s15^2*s45*(-44*s15+31*s45))/
(36*s12^2*(s12-s34)*s34^2*(s12+s23-s45))+
(-50*s15-133*s23+212*s34+62*s45)/(36*s12^2*(s12+s23-s45))+
(102*s15-323*s23-141*s34+298*s45)/(36*s12^2*(s12-s45))+
(167*s15^2+44*s15*s34-13*s34^2-42*s15*s45)/
(36*s12^2*(s12-s34)*(s12+s23-s45))+
(68*s15^2-76*s15*s23+116*s23^2-180*s15*s34+131*s23*s34+
115*s34^2)/(s12^2*(36*s12*s45-36*s45^2))+
(s15*(10*s15^2+20*s15*s34-2*s34^2-21*s15*s45-6*s34*s45+
3*s45^2))/(36*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(116*s15^2-105*s15*s45+12*s45^2))/(36*s12^2*(s12-s34)*s34*
(s12+s23-s45))-(37*s15^2-108*s15*s34+75*s34^2+
26*s15*s45-65*s34*s45+91*s45^2)/(36*s12^2*(s12-s45)*
(s12+s23-s45))+(s15*(34*s23-19*(2*s15+s45)))/
(18*s12^2*(s12-s34)*s34)+
((-s23+s45)*(27*s15+14*(-s23+s45)))/(6*s12^2*(s12-s45)*
(s12-s34-s45))+(s15*(31*s15+50*(-s23+s45)))/
(36*s12^3*s34)-(s15*(68*s15+9*(s23+s45)))/
(18*s12^2*s34*(s12+s23-s45))-
(5*s15*(s15^2+2*s15*s34+s34*(s34+s45)))/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(13*(3*s15^2+3*s15*(s23-s34-s45)+s34*(-2*s23+s34+s45)))/
(36*s12^4)+(-77*s15^2+15*(s34+s45)^2-16*s15*(2*s34+s45))/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(s15*(s15^2+s23*(s23+2*s45)-2*s15*(s23+3*s45)))/
(12*s12^2*s34^2*(s12+s23-s45))+
(5*s15^2+90*s23^2-22*s15*s34+18*s34^2+4*s15*s45-6*s34*s45+
29*s45^2-2*s23*(5*s15-9*s34+44*s45))/
(12*s12^2*(s12+s23-s45)^2)+(-2*s15^2+10*s23^2+6*s15*s34-
3*s34^2+20*s15*s45-34*s34*s45+10*s45^2+
5*s23*(7*s34-4*(s15+s45)))/(36*s12^2*(s12-s45)^2)+
(6*s23^3+2*s34*s45*(s15-2*s34+s45)-
2*s23^2*(3*s15-6*s34+2*s45)+s23*(6*s34^2+(s15+s45)^2-
2*s34*(3*s15+4*s45)))/(6*s12^2*(s12+s23-s45)^3))*tr5}


projectionMatrix["uubggg","pmppp","Nf0"]=
{{1,-2,0,0,-1,0,-2,2,0,2,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,-1/3,0,0},{0,0,1,0,-1/2,-1,-1,1,0,1,0,0,0,0,0,0,
0,1/2,-1,0,0,0,0,0,-1/3,0,0},{0,0,0,1,-1/2,0,0,0,-1,
1,0,0,0,-1,0,1,0,0,0,0,1/2,0,-1,0,1/3,0,0},
{0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,1,-2,2,0,-2,0,0,0,
0,-1,0,2,0,-1/3,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,-1,1/2,-1,0,-1/2,0,1,0,1/6,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,1,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1}}

ampFunctions["uubggg","pmppp","Nf0"]={f11[s15]^2,f21[s34,s15],
f11[s12]*f11[s15],f11[s15]*f11[s23],f11[s23]^2,f11[s12]*f11[s34],
f11[s15]*f11[s34],f11[s23]*f11[s34],f11[s15]*f11[s45],f21[s15,s23],
f11[s15],f11[s45]^2,f21[s23,s45],f11[s12]*f11[s23],
f11[s12]*f11[s45],f11[s23]*f11[s45],f11[s34]*f11[s45],f11[s34]^2,
f21[s12,s34],f11[s34],f11[s12]^2,f11[s23],f21[s45,s12],1,Pi^2,
f11[s45],f11[s12]}


==> anc/TwoLoopRemainders/uubggg_pmppp_Nf1.txt <==
rationalBasis["uubggg","pmppp","Nf1"]=
{s15^2/(12*s12*(s12+s23-s45))-s34/(12*(s12+s23-s45))-
s45/(12*(s12+s15-s34))+(s34*s45)/(12*(s12+s15-s34)*
(s12+s23-s45))+(s15^3*s45^2*(s15+s45))/
(12*s12^3*s34^2*(s12+s23-s45))+(s45*(s15-s23+s45))/
(12*s12*s34)+(s45*(s15-s23+s45))/(12*s34*(-s12-s15+s34))-
(s15*(s15-s23+s45)^2)/(12*s34^2*(-s12-s15+s34))+
(s34+s45)/(12*s12)-(s15*s45*(3*s15-3*s23+2*s45))/
(12*s12^2*s34)+(s15^2*s45*(2*s15+3*s45))/(12*s12^2*s34^2)+
(s15^2*s45*(2*s15+3*s45))/(12*s12^3*s34)+
(s15^2*s45*(-2*s15^2-s15*s45+2*s45^2))/(12*s12^2*s34^2*
(s12+s23-s45))+(s15*(s15^3-s15^2*s45-5*s15*s45^2+s45^3))/
(12*s12*s34^2*(s12+s23-s45))-
(s15*(-s15^2+s23^2-3*s15*s45+s45^2+s23*(-s15+s45)))/
(12*s34^2*(s12+s23-s45))+(-s15^2+s34*s45+s45^2-
s23*(s34+s45))/(12*s12^2)+
((s23-s45)*(s23*s34-s34*s45+s15*(s15+3*s45)))/(12*s12^3)+
(s15*(s23*(s15+3*s45)-s15*(2*s15+5*s45)))/(12*s12*s34^2)+
((s23-s45)/(12*s12^3)+(s15-s34)/(12*s12^2*(s12+s23-s45))-
(s15-s34)^2/(12*s12^2*(s12+s15-s34)*(s12+s23-s45))-
(s15*(s15+s23))/(12*s12^2*s34*(s12+s23-s45))+
(s15^2*s45*(s15+s45))/(12*s12^3*s34^2*(s12+s23-s45))+
(s15^2*(s15-s23+s45))/(12*s12^2*(s12+s15-s34)*s34^2)+
(-s15-s23+s34+s45)/(12*s12^2*(s12+s15-s34))+
(s15*(s15+2*s45))/(12*s12^3*s34)-(s15*(s15-2*s23+2*s45))/
(12*s12^2*(s12+s15-s34)*s34)+(s15*(s23^2-s15*(s15+s45)))/
(12*s12^2*s34^2*(s12+s23-s45)))*tr5,
s15/(2*s12)+(-5*s15^2-3*s15*s34+2*s23*s34+s34^2)/(12*s12^2)-
s15/(2*(s12+s23-s45))-(s23^3*s34^2)/(12*s12^3*s45^2)-
(s23*(-s15+s23+s34)^2)/(12*s12*s45^2)+
(s23^2*s34*(-2*s15+2*s23+s34))/(12*s12^2*s45^2)+
(s23*(-s15+s23+s34)^2)/(12*(s12+s23-s45)*s45^2)+
(-4*s15^2+3*s15*s23+s23^2+6*s15*s34+2*s23*s34+s34^2)/
(12*s12*s45)-(s34*(4*s23^2+3*s15*s34+2*s23*(2*s15+s34)))/
(12*s12^2*s45)+(s34*(3*s15^2*s34+3*s15*s23*s34+
s23^2*(-2*s15+3*s34)))/(12*s12^3*s45)-
(-4*s15^2+3*s15*s23+s23^2+6*s15*s34+2*s23*s34+s34^2)/
(12*(s12+s23-s45)*s45)-(s15*s34^2)/(4*(s12+s23-s45)*
(-s15+s23-s45)*s45)+(s15^3*s45)/(6*s12^2*s34^2)+
(s15^3*s45)/(6*s12^3*s34)-(s15^2*s45)/(4*s12*s34*(s12+s23-s45))+
(s15^4*s45^2)/(12*s12^3*s34^2*(s12+s23-s45))-
(s15^3*s45^2)/(4*s12^3*s34*(s12+s23-s45))+
(s15^3*s45*(-s15+s45))/(6*s12^2*s34^2*(s12+s23-s45))+
(s15^2*s45*(s15+s45))/(4*s12^2*s34*(s12+s23-s45))+
(s15^2*s34^2)/(4*s12^2*s45*(s15-s23+s45))-
(s15^3*s34^2)/(4*s12^3*s45*(s15-s23+s45))+
(s15^2*s45^2)/(4*s12^2*s34*(s15-s23+s45))-
(s15^3*s45^2)/(4*s12^3*s34*(s15-s23+s45))+
(s15^2*(-2*s15+s23+s45))/(12*s12*s34^2)-
(s15^2*(-2*s15+s23+s45))/(12*s34^2*(s12+s23-s45))+
(3*s15^2*(s34+s45))/(4*s12^2*(s15-s23+s45))-
(3*s15^3*(s34+s45))/(4*s12^3*(s15-s23+s45))-
(s15*(3*s34+2*s45))/(4*(s12+s23-s45)*(-s15+s23-s45))-
(s15*(3*s34+2*s45))/(4*s12*(s15-s23+s45))+
(s34*(9*s15^2+4*s15*s23-3*s15*s34-3*s23*s34-2*s15*s45+
s34*s45))/(12*s12^3)+(s15^2*(s15^2-4*s15*s45+s45^2))/
(12*s12*s34^2*(s12+s23-s45))+(s15*s34^2)/
(-4*s12*s15*s45+4*s12*s23*s45-4*s12*s45^2)+
((s15-s34)/(12*s12^3)+s15^2/(12*s12^3*s34)+(s15^2*(-s15+s23))/
(12*s12^2*s34^2*(s12+s23-s45))-
s15^2/(12*s12^2*s34*(s12+s23-s45))+(-3*s15+s23+s34)/
(12*s12^2*(s12+s23-s45))-(3*s15^2)/(4*s12^2*(s12+s23-s45)*
(-s15+s23-s45))-(s23^2*s34)/(12*s12^3*s45^2)+
(s23^2*(-s15+s23+s34))/(12*s12^2*(s12+s23-s45)*s45^2)+
(-(s15*s23)+3*s15*s34+2*s23*s34)/(12*s12^3*s45)-
(2*s23*(s23+s34)+s15*(2*s23+3*s34))/(12*s12^2*(s12+s23-s45)*
s45)-(s15^2*s34)/(4*s12^2*(s12+s23-s45)*(-s15+s23-s45)*
s45)+(s15^3*s45)/(12*s12^3*s34^2*(s12+s23-s45))-
(s15^2*s45)/(4*s12^3*s34*(s12+s23-s45))-
(s15^2*s45)/(2*s12^2*s34*(s12+s23-s45)*(-s15+s23-s45))-
s15^2/(2*s12^3*(s15-s23+s45))-(s15^2*s34)/
(4*s12^3*s45*(s15-s23+s45))-(s15^2*s45)/
(4*s12^3*s34*(s15-s23+s45)))*tr5,
(-2*s15^2+s23*s34+s34^2)/(6*s12^2)-(s23^3*s34^3)/(6*s12^4*s45^2)+
((-s15+s34)*(-s15+s23+s34)^2)/(6*s12*s45^2)+
(s23^2*s34^2*(-3*s15+2*s23+s34))/(6*s12^3*s45^2)-
(s23*s34*(3*s15^2+s23^2-3*s15*s34+s34^2+2*s23*(-2*s15+s34)))/
(6*s12^2*s45^2)-((-s15+s34)*(-s15+s23+s34)^2)/
(6*(s12+s23-s45)*s45^2)-(s23^2*(4*s15+s23-3*s34)*s34^2)/
(6*s12^4*s45)+((s15+s34)*(-s15+s23+s34))/(6*s12*s45)+
(s23*s34*(-5*s15^2+s23^2+s23*(s15-3*s34)+6*s15*s34-2*s34^2))/
(6*s12^3*s45)+((-s15+s34)^3+s23*(s15^2-4*s15*s34+s34^2))/
(6*s12^2*s45)-((s15+s34)*(-s15+s23+s34))/
(6*(s12+s23-s45)*s45)+(s15^2*(3*s15-5*s23)*s45)/
(6*s12^3*s34)+(s15^2*s45)/(6*s12*s34*(s12+s23-s45))+
(s15^3*(s15-2*s45)*s45)/(6*s12^3*s34*(s12+s23-s45))-
(s15^3*s45^2)/(2*s12^3*s34^2)-(2*s15^3*s45^2)/(3*s12^4*s34)-
(s15^4*s45^2)/(6*s12^4*s34*(s12+s23-s45))+
(s15^3*(s15-s45)*s45^2)/(2*s12^3*s34^2*(s12+s23-s45))-
(s15^4*s45^3)/(6*s12^4*s34^2*(s12+s23-s45))-
(s15^2*s45*(-2*s15+s45))/(6*s12^2*s34*(s12+s23-s45))-
(s15^2*s45*(-2*s15+s23+s45))/(2*s12^2*s34^2)+
(s15*(s15*s23-s23^2-s15*s45))/(6*s12^2*s34)-
(s15^2*s45*(s15^2-3*s15*s45+s45^2))/(2*s12^2*s34^2*
(s12+s23-s45))+(s15*(s15^3-9*s15^2*s45+9*s15*s45^2-
s45^3))/(6*s12*s34^2*(s12+s23-s45))-
(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(6*s12*s34^2)+(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+
s23*(-3*s15+s45)))/(6*s34^2*(s12+s23-s45))+
(s34^3-s23^2*(s15+2*s34)+s15*s34*(3*s15-s45)+s23*s34*s45+
s34^2*(-3*s15+s45)+s15*s23*(-s15+s45)-s15^2*(s15+3*s45))/
(6*s12^3)+(s23^2*s34*(-4*s15+3*s34)-
s23*(6*s15^2-8*s15*s34+3*s34^2)*(s34+s45)+
s45*(s34^3+s34^2*(-4*s15+s45)+2*s15^2*(-2*s15+3*s45)+
s34*(6*s15^2-4*s15*s45)))/(6*s12^4)+
((s15-s34)/(6*s12^3)+(s15*(s15-2*s23))/(6*s12^3*s34)+
s15^2/(6*s12^3*(s12+s23-s45))+(s15*(-s15+s23))/
(6*s12^2*s34*(s12+s23-s45))+s34/(6*s12^2*(s12+s23-s45))-
(s23^2*s34^2)/(6*s12^4*s45^2)+(s23*s34*(-2*s15+s23+s34))/
(6*s12^3*s45^2)+(s23*(s15-s34)*(-s15+s23+s34))/
(6*s12^2*(s12+s23-s45)*s45^2)-(s23*(3*s15+s23-2*s34)*s34)/
(6*s12^4*s45)-(2*s15^2-3*s15*s34+s34^2)/(6*s12^3*s45)+
(2*s15*(s15-s23)-3*s15*s34+s34^2)/(6*s12^2*(s12+s23-s45)*
s45)-(s15^2*s45)/(3*s12^3*s34^2)-(s15^2*s45)/(2*s12^4*s34)-
(s15^3*s45)/(6*s12^4*s34*(s12+s23-s45))+(s15^2*(s15-s45)*s45)/
(3*s12^3*s34^2*(s12+s23-s45))-(s15^3*s45^2)/
(6*s12^4*s34^2*(s12+s23-s45))-
(s15*(s15^2+s23^2-2*s15*(s23+s45)))/(6*s12^2*s34^2*
(s12+s23-s45))-(3*s15^2+s34*(-2*s23+s34+s45)-
3*s15*(-s23+s34+s45))/(6*s12^4))*tr5,
(5*s15)/(24*s12)+s15^5/(6*s12^2*(-s15+s23)*s34^2)-
(2*s15^4)/(3*s12^2*(-s15+s23)*s34)+(s34^2*(-4*s15+s34))/
(6*s12^2*(s15-s23))-(47*s15^2-15*s15*s23-126*s15*s34+
11*s23*s34+33*s34^2)/(72*s12^2)-(5*s15)/(24*(s12+s23-s45))-
(11*s15^2)/(36*s12*(s12+s23-s45))-
s15^5/(6*s12*(-s15+s23)*s34^2*(s12+s23-s45))-
s15^6/(2*s12^2*(-s15+s23)*s34^2*(s12+s23-s45))-
s15^7/(2*s12^3*(-s15+s23)*s34^2*(s12+s23-s45))-
s15^8/(6*s12^4*(-s15+s23)*s34^2*(s12+s23-s45))+
(2*s15^4)/(3*s12*(-s15+s23)*s34*(s12+s23-s45))+
(4*s15^5)/(3*s12^2*(-s15+s23)*s34*(s12+s23-s45))+
(2*s15^6)/(3*s12^3*(-s15+s23)*s34*(s12+s23-s45))+
(s15*(4*s23-s45))/(24*s34*(s12+s23-s45))-
(s15^2*s34^3)/(6*s12^2*(-s15+s23)*s45^2)+
(s15^3*s34^3)/(6*s12^3*(-s15+s23)*s45^2)-
(s15^4*s34^3)/(6*s12^4*(-s15+s23)*s45^2)+
((-6*s15^3-6*s15^2*s23-6*s15*s23^2+5*s23^3)*s34^3)/
(36*s12^4*s45^2)+(s34^2*(-15*s23^3+s23^2*(33*s15-5*s34)+
6*s15^2*s34+6*s15*s23*s34))/(36*s12^3*s45^2)+
(s34*(15*s23^3-6*s15*s34^2+3*s23^2*(-16*s15+5*s34)+
s23*(33*s15^2-33*s15*s34+5*s34^2)))/(36*s12^2*s45^2)-
(-11*s15^3+5*s23^3+33*s15^2*s34-33*s15*s34^2+5*s34^3+
3*s23^2*(-7*s15+5*s34)+3*s23*(9*s15^2-16*s15*s34+5*s34^2))/
(36*s12*s45^2)-(s15*s34^3)/(6*(-s15+s23)*(s12+s23-s45)*
s45^2)+(-11*s15^3+5*s23^3+33*s15^2*s34-33*s15*s34^2+
5*s34^3+3*s23^2*(-7*s15+5*s34)+3*s23*(9*s15^2-16*s15*s34+
5*s34^2))/(36*(s12+s23-s45)*s45^2)+
(s15^2*(4*s15-3*s34)*s34^2)/(6*s12^3*(-s15+s23)*s45)+
(s15*s34^2*(-2*s15+s34))/(3*s12^2*(-s15+s23)*s45)+
(s15^3*s34^2*(-5*s15+4*s34))/(6*s12^4*(-s15+s23)*s45)+
(-57*s15^2+47*s15*s23+10*s23^2+126*s15*s34-11*s23*s34-
33*s34^2)/(72*s12*s45)+(s34^2*(11*s23^3+s23^2*(14*s15-9*s34)+
6*s15^2*(-5*s15+4*s34)+6*s15*s23*(-5*s15+4*s34)))/
(36*s12^4*s45)+(s34*(-22*s23^3+12*s15*(4*s15-3*s34)*s34+
3*s23^2*(2*s15+9*s34)+2*s23*(55*s15^2-42*s15*s34+4*s34^2)))/
(72*s12^3*s45)+(-(s23^2*(12*s15+19*s34))+
s23*(-10*s15^2-30*s15*s34+3*s34^2)+
2*(11*s15^3-33*s15^2*s34+9*s15*s34^2+s34^3))/(72*s12^2*s45)+
(s34^2*(-4*s15+s34))/(6*(-s15+s23)*(s12+s23-s45)*s45)+
(57*s15^2-47*s15*s23-10*s23^2-126*s15*s34+11*s23*s34+
33*s34^2)/(72*(s12+s23-s45)*s45)+(s15^2*(-69*s15+55*s23)*s45)/
(36*s12^3*s34)+(11*s15^3*s45^2)/(12*s12^3*s34^2)+
(11*s15^3*s45^2)/(9*s12^4*s34)-(5*s15^4*s45^2)/
(6*s12^4*(-s15+s23)*s34)+(11*s15^4*s45^2)/
(36*s12^4*s34*(s12+s23-s45))-(2*s15^4*(s15+s45))/
(3*s12^3*(-s15+s23)*s34)+(s15^5*(2*s15+s45))/
(6*s12^3*(-s15+s23)*s34^2)+(s15*(-5*s15+s23+s45))/
(24*s12*s34)+(s15^2*s45*(-28*s15+11*s23+11*s45))/
(12*s12^2*s34^2)-(-4*s15*s34^2+s34^3)/(-6*s12*s15*s45+
6*s12*s23*s45)+(s15^5*(s15^2+s15*s45+s45^2))/
(6*s12^4*(-s15+s23)*s34^2)+(s15*(12*s15^2-28*s15*s45+3*s45^2))/
(72*s12*s34*(s12+s23-s45))+
(s15*(45*s15^2-39*s15*s23+11*s23^2-72*s15*s45+11*s23*s45+
11*s45^2))/(36*s12*s34^2)-
(s15*(45*s15^2-39*s15*s23+11*s23^2-72*s15*s45+11*s23*s45+
11*s45^2))/(36*s34^2*(s12+s23-s45))+
(s15^2*(48*s15^2-11*s15*s45+28*s45^2))/(72*s12^2*s34*
(s12+s23-s45))+(s15^3*(48*s15^2+26*s15*s45+47*s45^2))/
(72*s12^3*s34*(s12+s23-s45))+(s15*s34^3)/
(-6*s12*s15*s45^2+6*s12*s23*s45^2)-
(s15^4*(6*s15^3+6*s15^2*s45+6*s15*s45^2-11*s45^3))/
(36*s12^4*s34^2*(s12+s23-s45))-
(s15^3*(4*s15^3+2*s15^2*s45+17*s15*s45^2-11*s45^3))/
(12*s12^3*s34^2*(s12+s23-s45))+
(s15*(-17*s15^3+129*s15^2*s45-105*s15*s45^2+11*s45^3))/
(36*s12*s34^2*(s12+s23-s45))+
(s15^2*(-2*s15^3+17*s15^2*s45-39*s15*s45^2+11*s45^3))/
(12*s12^2*s34^2*(s12+s23-s45))+
(7*s15^2*s34*(s15-s45)+7*s15^3*s45-s34^3*(-3*s15+s45)+
4*s15*s34^2*(-2*s15+s45))/(6*s12^3*(-s15+s23))+
(s15*(-17*s15*s23+11*s23^2+2*s15*(3*s15+7*s45)))/(36*s12^2*s34)+
(14*s34^3+22*s23^2*(s15+2*s34)-3*s34^2*(10*s15+11*s45)+
s15*s34*(18*s15+41*s45)+s15^2*(22*s15+97*s45)+
s23*(-47*s15*s34+36*s34^2-22*s15*s45-22*s34*s45))/(72*s12^3)+
(10*s15^3*s45*(-s15+s45)-10*s15^2*s34*(-s15+s45)^2-
s34^3*(6*s15^2-4*s15*s45+s45^2)+5*s15*s34^2*
(3*s15^2-3*s15*s45+s45^2))/(6*s12^4*(-s15+s23))+
(11*s23^2*(4*s15-3*s34)*s34+s34^3*(-36*s15+13*s45)-
2*s15^2*s45*(8*s15+33*s45)+s34^2*(90*s15^2-46*s15*s45-
11*s45^2)+2*s15*s34*(-30*s15^2+27*s15*s45+22*s45^2)+
s23*(-3*s34^3+66*s15^2*s45+s34^2*(2*s15+33*s45)+
s34*(6*s15^2-88*s15*s45)))/(36*s12^4)+
(-s15^4/(6*s12^3*(s15-s23)*s34^2)+(5*s15)/(24*s12^2*s34)+
(s15*(-23*s15+22*s23))/(36*s12^3*s34)+(-6*s15+7*s34)/
(24*s12^3)+(5*s15^3)/(6*s12^3*s15*s34-6*s12^3*s23*s34)+
(8*s15^2-5*s15*s34+s34^2)/(6*s12^3*(-s15+s23))-
(11*s15^2)/(36*s12^3*(s12+s23-s45))+(66*s15+10*s23-21*s34)/
(72*s12^2*(s12+s23-s45))+s15^4/(6*s12^2*(s15-s23)*s34^2*
(s12+s23-s45))+s15^5/(3*s12^3*(s15-s23)*s34^2*
(s12+s23-s45))+s15^6/(6*s12^4*(s15-s23)*s34^2*
(s12+s23-s45))+(5*s15^3)/(6*s12^2*(-s15+s23)*s34*
(s12+s23-s45))+(5*s15^4)/(6*s12^3*(-s15+s23)*s34*
(s12+s23-s45))+(5*s15^2-5*s15*s34+s34^2)/
(6*s12^2*(s15-s23)*(s12+s23-s45))-(s15^2*s34^2)/
(6*s12^3*(s15-s23)*s45^2)+(s15^3*s34^2)/(6*s12^4*(s15-s23)*
s45^2)-((6*s15^2+6*s15*s23-5*s23^2)*s34^2)/(36*s12^4*s45^2)+
(s34*(-5*s23*(2*s23+s34)+s15*(22*s23+6*s34)))/
(36*s12^3*s45^2)+(s15^2*s34^2)/(6*s12^2*(s15-s23)*
(s12+s23-s45)*s45^2)+(11*s15^2*s23+5*s23*(s23+s34)^2-
2*s15*(8*s23^2+11*s23*s34+3*s34^2))/(36*s12^2*(s12+s23-s45)*
s45^2)+(s15^2*(4*s15-3*s34)*s34)/(6*s12^4*(s15-s23)*s45)+
(s15*(5*s15-2*s34)*s34)/(6*s12^3*(-s15+s23)*s45)+
(s34*(-24*s15^2+s23*(11*s23-4*s34)+9*s15*(s23+2*s34)))/
(36*s12^4*s45)+(44*s15^2+2*s15*(s23-3*s34)-
s34*(s23+2*s34))/(72*s12^3*s45)+(s15*(5*s15-2*s34)*s34)/
(6*s12^2*(s15-s23)*(s12+s23-s45)*s45)+
(-44*s15^2-15*s15*s23-20*s23^2+6*s15*s34+s23*s34+2*s34^2)/
(72*s12^2*(s12+s23-s45)*s45)+(11*s15^2*s45)/(18*s12^3*s34^2)+
(11*s15^2*s45)/(12*s12^4*s34)+(2*s15^3*s45)/(3*s12^4*s15*s34-
3*s12^4*s23*s34)+(11*s15^3*s45)/(36*s12^4*s34*
(s12+s23-s45))+(s15^4*(s15+s45))/(6*s12^4*(-s15+s23)*
s34^2)+(s15^2*(20*s15+s45))/(24*s12^3*s34*(s12+s23-s45))+
(s15*(22*s15-34*s23+15*s45))/(72*s12^2*s34*(s12+s23-s45))+
(s15*(17*s15^2-28*s15*s23+11*s23^2-22*s15*s45))/
(36*s12^2*s34^2*(s12+s23-s45))-
(s15^3*(6*s15^2+6*s15*s45-11*s45^2))/(36*s12^4*s34^2*
(s12+s23-s45))-(s15^2*(3*s15^2+17*s15*s45-11*s45^2))/
(18*s12^3*s34^2*(s12+s23-s45))+
(s34^2*(-3*s15+s45)-4*s15*s34*(-2*s15+s45)+
6*s15^2*(-s15+s45))/(6*s12^4*(-s15+s23))+
(-3*s15^2+3*s15*(11*s23+5*s34-11*s45)+
s34*(-22*s23-7*s34+11*s45))/(36*s12^4))*tr5,
(3*s15)/(4*s12)-(s15^2+3*s15*s23-15*s15*s34+s23*s34+5*s34^2)/
(12*s12^2)+(s15*(s15-s23-s45))/(4*s12*s34)+
(s23^2+4*(s15-s34)*s34+s23*(-10*s15+3*s34))/
(12*(s12+s23-s45)^2)-(3*s15)/(4*(s12+s23-s45))-
(s15*(s15+10*s34-15*s45))/(12*s12*(s12+s23-s45))-
(s23^2*s34^2*(s23+3*s34))/(12*s12^3*s45^2)+
(s23*s34*(2*s23^2+9*s34*(-s15+s34)+2*s23*(-s15+5*s34)))/
(12*s12^2*s45^2)-(s23^3+s23^2*(-2*s15+11*s34)+
s34*(9*s15^2-27*s15*s34+19*s34^2)+
s23*(s15^2-20*s15*s34+28*s34^2))/(12*s12*s45^2)+
(s23^3*(-s15+s23+s34)^3)/(12*(s12+s23-s45)^4*s45^2)+
(s23^2*(-s15+s23+s34)^2*(-s15+s23+4*s34))/
(12*(s12+s23-s45)^3*s45^2)+
(s23*(-s15^3+s23^3+9*s15^2*s34-18*s15*s34^2+10*s34^3+
s23^2*(-3*s15+9*s34)+3*s23*(s15^2-6*s15*s34+6*s34^2)))/
(12*(s12+s23-s45)^2*s45^2)+(s23^3+s23^2*(-2*s15+11*s34)+
s34*(9*s15^2-27*s15*s34+19*s34^2)+
s23*(s15^2-20*s15*s34+28*s34^2))/(12*(s12+s23-s45)*s45^2)+
(-s15^2+s23^2+2*s23*s34-9*s34^2)/(12*s12*s45)-
(s34*(9*s15^2-11*s15*s23+s23^2-24*s15*s34+5*s23*s34+9*s34^2))/
(12*s12^2*s45)+(s34*(-2*s15*s23^2-3*s15^2*s34+
6*s23*s34*(-2*s15+s34)))/(12*s12^3*s45)-
(s23^2*(s23+s34)*(-s15+s23+s34)^2)/(4*(s12+s23-s45)^4*s45)-
(s23*(7*s23^3+8*s23^2*(-s15+2*s34)+s34*(5*s15^2-13*s15*s34+
8*s34^2)+s23*(s15^2-15*s15*s34+17*s34^2)))/
(12*(s12+s23-s45)^3*s45)+(-2*s23^3+s23^2*(s15-12*s34)+
s23*(s15^2+9*s15*s34-14*s34^2)-2*s34*(3*s15^2-8*s15*s34+
5*s34^2))/(12*(s12+s23-s45)^2*s45)+(s15*(3*s15-5*s34)*s34)/
(6*s12*(s12+s23-s45)*s45)+(s15^2-s23^2-2*s23*s34+9*s34^2)/
(12*(s12+s23-s45)*s45)+(s15*s34^2)/(4*(s12+s23-s45)*
(-s15+s23-s45)*s45)-(s15^2*s45)/(2*s12^2*s34)-
(s15^3*s45)/(4*s12^3*(s12+s23-s45))+(s15^2*s45^2)/
(2*s12*s34*(s12+s23-s45)^2)-(3*s15^2*s45^2)/
(4*s12^2*s34*(s12+s23-s45))-(s15*s45*(-6*s15+s45))/
(4*s12*s34*(s12+s23-s45))+(s15*s34^2)/
(4*s12*s45*(s15-s23+s45))-(s15^2*s34^2)/
(4*s12^2*s45*(s15-s23+s45))+(s15^3*s34^2)/
(4*s12^3*s45*(s15-s23+s45))-(s15^2*s45^2)/
(4*s12^2*s34*(s15-s23+s45))+(s15^3*s45^2)/
(4*s12^3*s34*(s15-s23+s45))+(s15*(-s15+s23+s45))/
(4*s34*(s12+s23-s45))-(3*s15^2*(s34+s45))/
(4*s12^2*(s15-s23+s45))+(3*s15^3*(s34+s45))/
(4*s12^3*(s15-s23+s45))+(s15^2*(2*s34+s45))/
(4*s12^2*(s12+s23-s45))+(s15*(3*s34+2*s45))/
(4*(s12+s23-s45)*(-s15+s23-s45))+(s15*(3*s34+2*s45))/
(4*s12*(s15-s23+s45))+(s15*(-(s15*s23)+s23^2-s15*s45))/
(2*s34*(s12+s23-s45)^2)+
((s23+s34)^2*(3*s23^2+s23*(-3*s15+3*s34-s45)-s34*s45))/
(12*(s12+s23-s45)^4)+
(-3*s34^3+s23*(-s15^2-5*s15*s34+3*s34^2)-8*s15^2*s45-
2*s34^2*(-6*s15+s45)+s15*s34*(-18*s15+7*s45))/(12*s12^3)+
(11*s23^3+s23*s34*(-3*s15+7*s34-4*s45)+
s34^2*(-4*s15+4*s34+s45)+s23^2*(14*s34-5*(s15+s45)))/
(12*(s12+s23-s45)^3)+((-5*s15+2*s34)/(12*s12^3)-
s15^2/(4*s12^3*(s12+s23-s45))+(9*s15-2*s34)/
(12*s12^2*(s12+s23-s45))+(s15*s23)/(4*s12^2*s34*
(s12+s23-s45))+(3*s15^2)/(4*s12^2*(s12+s23-s45)*
(-s15+s23-s45))-(s23*s34*(s23+3*s34))/(12*s12^3*s45^2)+
(s23^4*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)^4*s45^2)+
(s23^3*s34*(-s15+s23+s34))/(6*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*s34*(-2*s15+2*s23+3*s34))/(12*s12^2*(s12+s23-s45)^2*
s45^2)+(s23*(-s15^2+s15*s23+s34*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)*s45^2)+
(3*s34*(-3*s15+s34)-s23*(s15+s34))/(12*s12^3*s45)-
(s23^3*(s15^2-3*s15*(s23+s34)+2*(s23+s34)^2))/
(6*s12^2*(s12+s23-s45)^4*s45)-
(s23^2*(2*s15^2+5*s23^2+5*s23*s34+6*s34^2-s15*(s23+7*s34)))/
(12*s12^2*(s12+s23-s45)^3*s45)+
(s23*(-2*s15^2+4*s23^2-2*s23*s34-6*s34^2+s15*(s23+8*s34)))/
(12*s12^2*(s12+s23-s45)^2*s45)+
((s23-3*s34)*s34+s15*(2*s23+9*s34))/(12*s12^2*(s12+s23-s45)*
s45)+(s15^2*s34)/(4*s12^2*(s12+s23-s45)*(-s15+s23-s45)*
s45)+(s15^2*s45)/(2*s12^2*s34*(s12+s23-s45)*
(-s15+s23-s45))+(s15*s23*(-s23+s45))/
(2*s12^2*s34*(s12+s23-s45)^2)+
s15^2/(2*s12^3*(s15-s23+s45))+(s15^2*s34)/
(4*s12^3*s45*(s15-s23+s45))+(s15^2*s45)/
(4*s12^3*s34*(s15-s23+s45))+(-8*s23^2+3*s34^2+
3*s15*(s15-s45)+2*s34*(-3*s15+s45)+
2*s23*(s15-s34+2*s45))/(12*s12^2*(s12+s23-s45)^2)+
(s15^2*s23^2-2*s15*s23*(s23+s34)*(3*s23-s45)+
(s23+s34)^2*(6*s23^2-4*s23*s45+s45^2))/
(12*s12^2*(s12+s23-s45)^4)+
(15*s23^3+s23^2*(-2*s15+3*(s34-5*s45))-
s34*s45*(-3*s15+2*s34+s45)+s23*(2*s15^2+6*s34^2+s34*s45+
5*s45^2+s15*(-8*s34+s45)))/(12*s12^2*(s12+s23-s45)^3))*
tr5,-(s23^3*s34^3)/(6*s12^4*s45^2)+(-s15+s23+s34)^3/
(6*s12*s45^2)+(s23^2*s34^2*(-3*s15+3*s23+s34))/(6*s12^3*s45^2)-
(s23*s34*(3*s15^2+3*s23^2-3*s15*s34+s34^2+
3*s23*(-2*s15+s34)))/(6*s12^2*s45^2)-(-s15+s23+s34)^3/
(6*(s12+s23-s45)*s45^2)+(5*s15^2*s23)/(4*s12*s34*s45)+
(s23^2*s34^2*(-8*s15+13*s23+6*s34))/(12*s12^4*s45)-
(s23*s34*(10*s15^2-36*s15*s23+13*s23^2-12*s15*s34+27*s23*s34+
4*s34^2))/(12*s12^3*s45)+(-2*s23^2+s23*(2*s15-17*s34)-
15*(-s15+s34)^2)/(12*s12*s45)+(23*s23^2*s34+2*(-s15+s34)^3+
s23*(17*s15^2-42*s15*s34+21*s34^2))/(12*s12^2*s45)+
(2*s23^2+15*s34*(-2*s15+s34)+s23*(-2*s15+17*s34))/
(12*(s12+s23-s45)*s45)+(5*s15^2)/(4*(s12-s34-s45)*s45)-
(5*s15^2*s34)/(4*(s12+s23-s45)*(s12-s34-s45)*s45)+
(s15^2*(18*s15-5*s23)*s45)/(6*s12^3*s34)-
(s15*s45)/(2*s34*(s12+s23-s45))-
(11*s15^2*(2*s15+s34-2*s45)*s45)/(2*(s12+s23-s45)*
(s12-s34-s45)^3)-(s15^3*s45^2)/(2*s12^3*s34^2)-
(2*s15^3*s45^2)/(3*s12^4*s34)+(13*s15^4*s45^2)/
(12*s12^4*s34*(s12+s23-s45))+(s15^3*(s15-s45)*s45^2)/
(2*s12^3*s34^2*(s12+s23-s45))+(5*s15^4*s45^2)/
(4*s12^4*(s12+s23-s45)*(s12-s34-s45))-
(s15^4*s45^3)/(6*s12^4*s34^2*(s12+s23-s45))+
(11*s15^4*s45^4)/(2*s12^4*(s12+s23-s45)*(s12-s34-s45)^3)+
(s15*(s23+s45))/(2*s12*s34)-(s15^2*s45*(-2*s15+s23+s45))/
(2*s12^2*s34^2)-(11*s15^2*s45)/(2*(-s12+s34+s45)^3)-
(22*s45^3*(s15-s23+s45)^3)/(s12^4*(-s12+s34+s45)^2)+
(s15*s23)/(2*s34*(-s12+s34+s45))+(5*s15^2*s23)/
(4*s34*s45*(-s12+s34+s45))-(2*s15-s23+30*s34+s45)/
(6*(s12+s23-s45))+(s15*s45*(-9*s15+2*s45))/
(4*s12*(s12+s23-s45)*(s12-s34-s45))+
(11*s15^3*s45^3*(-3*s15+2*s45))/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)-(11*s15^2*s45*(-2*s15+s23+2*s45))/
(2*s12*(s12-s34-s45)^3)+(3*s15^2*s45*(-4*s15+3*s45))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(5*s15+(9*s45)/2)/(s12-s34-s45)+(s15*s45*(-25*s15+6*s45))/
(12*s12*s34*(s12+s23-s45))+(s15*(s15+6*s45))/
(6*(-s12+s34+s45)^2)-(s15^3*s45^2*(s15+6*s45))/
(6*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*(-2*s15+s23+s45)*(s15+6*s45))/(6*s12*(-s12+s34+s45)^2)+
(s15^3*s45*(-5*s15+12*s45))/(4*s12^3*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*s45*(-32*s15+25*s45))/
(12*s12^2*s34*(s12+s23-s45))-(28*s15+s23-30*s34+26*s45)/
(6*s12)+(s15^3*s45*(-13*s15+32*s45))/(12*s12^3*s34*
(s12+s23-s45))+(s15*(17*s15*s23-2*s23^2+25*s15*s45))/
(12*s12^2*s34)-(s15^2+30*s15*s34+9*s15*s45+27*s34*s45)/
(6*(s12+s23-s45)*(s12-s34-s45))+
(s15^2*s45*(s15^2+5*s15*s45-6*s45^2))/(3*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*s45^2*(3*s15^2-6*s15*s45+
s45^2))/(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
(s15^2*s45*(s15^2-3*s15*s45+s45^2))/(2*s12^2*s34^2*
(s12+s23-s45))-(11*s15^2*s45*(s15^2-6*s15*s45+3*s45^2))/
(2*s12*(s12+s23-s45)*(s12-s34-s45)^3)+
(s15*(s15^3-9*s15^2*s45+9*s15*s45^2-s45^3))/
(6*s12*s34^2*(s12+s23-s45))-
(s15*(s15^3+2*s15^2*s45-23*s15*s45^2+6*s45^3))/
(6*s12*(s12+s23-s45)*(-s12+s34+s45)^2)-
(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(6*s12*s34^2)+(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+
s23*(-3*s15+s45)))/(6*s34^2*(s12+s23-s45))+
(s15*s45-9*s23*(s15+s45))/(2*s12*(s12-s34-s45))-
(s15*(2*s15^2+44*s15*s45-6*s45^2+s34*(s15+6*s45)))/
(6*(s12+s23-s45)*(-s12+s34+s45)^2)+
(-15*s15^2+2*s23^2-15*s34^2-56*s15*s45-52*s45^2+
30*s34*(s15+2*s45)+s23*(56*s15-77*s34+50*s45))/(12*s12^2)+
(11*s23^2*(2*s15+s45)-2*s23*s45*(3*s15+2*s45)+
s45*(2*s15^2-14*s15*s45-7*s45^2))/(4*s12^2*(s12-s34-s45))-
(11*s45^2*(8*s15^3+5*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-s23*(7*s15^2+6*s15*s45+2*s45^2)))/
(2*s12^2*(s12-s34-s45)^3)-
(11*s45^4*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(2*s12^4*(s12-s34-s45)^3)-
(s45*(39*s15^3+135*s15^2*s45+121*s15*s45^2+40*s45^3+
5*s23^2*(7*s15+8*s45)-2*s23*(36*s15^2+81*s15*s45+40*s45^2)))/
(6*s12^2*(-s12+s34+s45)^2)+(-2*s15^3-2*s23^3+2*s34^3+
s23^2*(-64*s15+86*s34-27*s45)-6*s15^2*s45-14*s15*s45^2-
31*s45^3-3*s34^2*(2*s15+5*s45)+s34*(6*s15^2+32*s15*s45+
60*s45^2)+s23*(28*s15^2-68*s15*s34+36*s34^2+78*s15*s45-
133*s34*s45+60*s45^2))/(12*s12^3)+
(s45*(64*s15^3-217*s23^3+318*s15^2*s45+552*s15*s45^2+
262*s45^3+24*s23^2*(14*s15+29*s45)-
3*s23*(56*s15^2+296*s15*s45+247*s45^2)))/
(12*s12^3*(s12-s34-s45))-
(s45^2*(20*s15^3-137*s23^3+162*s15^2*s45+284*s15*s45^2+
137*s45^3+s23^2*(284*s15+411*s45)-
s23*(162*s15^2+568*s15*s45+411*s45^2)))/
(4*s12^4*(s12-s34-s45))+
(s45^2*(169*s15^3-100*s23^3+519*s15^2*s45+517*s15*s45^2+
172*s45^3+s23^2*(367*s15+372*s45)-
s23*(435*s15^2+884*s15*s45+444*s45^2)))/
(6*s12^3*(-s12+s34+s45)^2)+
(11*s45^3*(-s23^3+s23^2*(6*s15+4*s45)-
s23*(12*s15^2+14*s15*s45+5*s45^2)+
2*(5*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(2*s12^3*(s12-s34-s45)^3)+(s23^3*(-81*s34+213*s45)+
s23^2*(-39*s34^2-9*s45*(36*s15+71*s45)+
s34*(52*s15+243*s45))-s45*(8*s15^3-2*s34^3+78*s15^2*s45+
324*s15*s45^2+213*s45^3+s34^2*(8*s15+13*s45)-
s34*(12*s15^2+52*s15*s45+81*s45^2))+
s23*(-6*s34^3+s34^2*(16*s15+39*s45)+
3*s45*(26*s15^2+216*s15*s45+213*s45^2)-
s34*(12*s15^2+104*s15*s45+243*s45^2)))/(12*s12^4)+
((s15*(17*s15-4*s23))/(12*s12^3*s34)+
(5*(-2*s15+4*s23+s34-4*s45))/(4*s12^3)+
s15^2/(6*s12^3*(s12+s23-s45))-(s23^2*s34^2)/(6*s12^4*s45^2)+
(s23*s34*(-2*s15+2*s23+s34))/(6*s12^3*s45^2)-
(s23*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)*s45^2)+
(s23*s34*(-6*s15+13*s23+4*s34))/(12*s12^4*s45)-
(4*s15^2-17*s15*s23-6*s15*s34+19*s23*s34+2*s34^2)/
(12*s12^3*s45)+(4*s15^2+4*s23^2+19*s23*s34+2*s34^2-
3*s15*(2*s23+7*s34))/(12*s12^2*(s12+s23-s45)*s45)-
(5*s15*s34^2)/(4*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(s15^2*s45)/(3*s12^3*s34^2)-(s15^2*s45)/(2*s12^4*s34)+
(7*s15^2*s45)/(4*s12^3*s34*(s12+s23-s45))+
(13*s15^3*s45)/(12*s12^4*s34*(s12+s23-s45))+
(s15^2*(s15-s45)*s45)/(3*s12^3*s34^2*(s12+s23-s45))+
(11*s15*(s15^2+s34^2+2*s15*(s34-s45))*s45)/
(2*s12^2*(s12+s23-s45)*(s12-s34-s45)^3)-
((15*s15^2-81*s15*(s23-s45)+71*(s23-s45)^2)*s45)/
(4*s12^4*(s12-s34-s45))+(3*s15^2*s45)/(s12^3*(s12+s23-s45)*
(s12-s34-s45))+(5*s15^3*s45)/(4*s12^4*(s12+s23-s45)*
(s12-s34-s45))-(s15^3*s45^2)/(6*s12^4*s34^2*
(s12+s23-s45))-(11*(3*s15^2-3*s15*(s23-s45)+
(s23-s45)^2)*s45^3)/(2*s12^4*(s12-s34-s45)^3)+
(11*s15^3*s45^3)/(2*s12^4*(s12+s23-s45)*(s12-s34-s45)^3)+
(11*s15^2*s45^2*(-s15+s45))/(s12^3*(s12+s23-s45)*
(s12-s34-s45)^3)+(11*s15*(2*s15-s23+s34)*s45)/
(2*s12^2*(-s12+s34+s45)^3)-(s15^2*(s15-27*s45)*s45)/
(6*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(33*s45^2*(s15-s23+s45)^2)/(2*s12^4*(-s12+s34+s45)^2)+
(5*s15*(s23-s34))/(4*s12^2*s45*(-s12+s34+s45))+
(s15*(5*s15+2*s45))/(4*s12^2*s34*(-s12+s34+s45))+
(s15*(-s15+s23+3*s45))/(6*s12^2*s34*(s12+s23-s45))-
(2*s15+77*s34+4*s45)/(12*s12^2*(s12+s23-s45))+
(16*s15-31*s23+31*s34+32*s45)/(6*s12^2*(s12-s34-s45))-
(-s15^2+15*s15*s34+31*s34^2-11*s15*s45+59*s34*s45+s45^2)/
(6*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(-17*s15^2+34*s15*s23-83*s23^2+35*s15*s45+52*s23*s45+
31*s45^2)/(12*s12^3*(s12-s34-s45))+
(s45*(69*s15^2-135*s15*s23+67*s23^2+81*s15*s45-107*s23*s45+
40*s45^2))/(6*s12^3*(-s12+s34+s45)^2)-
(6*s15^2-39*s15*s23+81*s23^2-6*s15*s34+26*s23*s34+2*s34^2+
39*s15*s45-162*s23*s45-13*s34*s45+81*s45^2)/(12*s12^4)-
(s15*(s15^2+s23^2-2*s15*(s23+s45)))/(6*s12^2*s34^2*
(s12+s23-s45))+(11*s45^2*(5*s15^2+(s23-s45)^2+
s15*(-4*s23+3*s45)))/(2*s12^3*(s12-s34-s45)^3)+
(-2*s15^2+27*s45*(-s23+s34+s45)+s15*(s23-s34+20*s45))/
(6*s12^2*(-s12+s34+s45)^2)+(s15^3-27*s34*s45*(s34+s45)+
s15*s34*(s34+13*s45)+s15^2*(2*s34+39*s45))/
(6*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2))*tr5,
(25*s15)/(24*s12)-s15^5/(6*s12^2*(-s15+s23)*s34^2)+
(2*s15^4)/(3*s12^2*(-s15+s23)*s34)+(s34^2*(-4*s15+s34))/
(6*s12^2*(-s15+s23))+(37*s15^2-69*s15*s23+6*s15*s34+
s23*s34-33*s34^2)/(72*s12^2)+(s15*(23*s15-19*s23-19*s45))/
(24*s12*s34)+(-s15^3+s23^3+3*s23^2*s34+3*s23*s34^2+s34^3)/
(6*(s12+s23-s45)^3)+(7*s15^2+10*s23^2+8*s23*s34-2*s34^2)/
(12*(s12+s23-s45)^2)-(25*s15)/(24*(s12+s23-s45))+
s15^5/(6*s12*(-s15+s23)*s34^2*(s12+s23-s45))+
s15^6/(2*s12^2*(-s15+s23)*s34^2*(s12+s23-s45))+
s15^7/(2*s12^3*(-s15+s23)*s34^2*(s12+s23-s45))+
s15^8/(6*s12^4*(-s15+s23)*s34^2*(s12+s23-s45))-
(2*s15^4)/(3*s12*(-s15+s23)*s34*(s12+s23-s45))-
(4*s15^5)/(3*s12^2*(-s15+s23)*s34*(s12+s23-s45))-
(2*s15^6)/(3*s12^3*(-s15+s23)*s34*(s12+s23-s45))-
(s15*s34^3)/(6*s12*(-s15+s23)*s45^2)+(s15^2*s34^3)/
(6*s12^2*(-s15+s23)*s45^2)-(s15^3*s34^3)/(6*s12^3*(-s15+s23)*
s45^2)+(s15^4*s34^3)/(6*s12^4*(-s15+s23)*s45^2)+
((6*s15^3+6*s15^2*s23+6*s15*s23^2+17*s23^3)*s34^3)/
(36*s12^4*s45^2)-(s34^2*(51*s23^3+6*s15^2*s34+6*s15*s23*s34+
s23^2*(-33*s15+32*s34)))/(36*s12^3*s45^2)+
(s34*(51*s23^3+6*s15*s34^2+12*s23^2*(-7*s15+8*s34)+
s23*(33*s15^2-78*s15*s34+53*s34^2)))/(36*s12^2*s45^2)+
(11*s15^3-17*s23^3+s23^2*(45*s15-96*s34)-78*s15^2*s34+
141*s15*s34^2-80*s34^3-3*s23*(13*s15^2-58*s15*s34+53*s34^2))/
(36*s12*s45^2)+(s23^2*(-s15+s23+s34)^3)/(6*(s12+s23-s45)^3*
s45^2)+(s23*(-s15+s23+s34)^2*(-s15+s23+3*s34))/
(4*(s12+s23-s45)^2*s45^2)+(s15*s34^3)/(6*(-s15+s23)*
(s12+s23-s45)*s45^2)+(-11*s15^3+17*s23^3+78*s15^2*s34-
141*s15*s34^2+80*s34^3+s23^2*(-45*s15+96*s34)+
3*s23*(13*s15^2-58*s15*s34+53*s34^2))/(36*(s12+s23-s45)*
s45^2)+(s15^3*(5*s15-4*s34)*s34^2)/(6*s12^4*(-s15+s23)*s45)+
(s15*s34^2*(-2*s15+s34))/(3*s12^2*(s15-s23)*s45)+
(s15^2*s34^2*(-4*s15+3*s34))/(6*s12^3*(-s15+s23)*s45)+
(3*s15^2-37*s15*s23+34*s23^2+36*s15*s34+49*s23*s34-45*s34^2)/
(72*s12*s45)+(s34^2*(11*s23^3+s23^2*(74*s15-57*s34)+
6*s15^2*(5*s15-4*s34)-6*s15*s23*(-5*s15+4*s34)))/
(36*s12^4*s45)+(22*s15^3+s23^2*(12*s15-103*s34)-
156*s15^2*s34+252*s15*s34^2-118*s34^3+
s23*(-34*s15^2+276*s15*s34-159*s34^2))/(72*s12^2*s45)+
(s34*(-22*s23^3+12*s15*s34*(-4*s15+3*s34)+
3*s23^2*(-46*s15+61*s34)+10*s23*(11*s15^2-27*s15*s34+
14*s34^2)))/(72*s12^3*s45)-(s23*(-s15+s23+s34)^2*
(s15+2*s23+2*s34))/(6*(s12+s23-s45)^3*s45)+
(-4*s15^3-13*s23^3+s23^2*(10*s15-23*s34)+5*s15^2*s34+
8*s15*s34^2-9*s34^3+s23*(7*s15^2+6*s15*s34-19*s34^2))/
(12*(s12+s23-s45)^2*s45)-(s34^2*(-4*s15+s34))/
(6*(-s15+s23)*(s12+s23-s45)*s45)+(5*s15*s34*(-s15+s34))/
(12*s12*(s12+s23-s45)*s45)-(3*s15^2-37*s15*s23+34*s23^2+
36*s15*s34+49*s23*s34-45*s34^2)/(72*(s12+s23-s45)*s45)+
(s15^2*(3*s15+55*s23)*s45)/(36*s12^3*s34)-
(7*s15^3*s45)/(12*s12*(s12+s23-s45)^3)-
(3*s15^3*s45)/(4*(s23-s45)*(s12+s23-s45)^3)-
(s15^3*s45)/(2*s12^2*(s12+s23-s45)^2)-
(s15^3*s45)/(6*(s23-s45)^2*(s12+s23-s45)^2)-
(5*s15^3*s45)/(12*s12^3*(s12+s23-s45))+(11*s15^3*s45^2)/
(12*s12^3*s34^2)+(11*s15^3*s45^2)/(9*s12^4*s34)+
(5*s15^4*s45^2)/(6*s12^4*(-s15+s23)*s34)+(11*s15^4*s45^2)/
(36*s12^4*s34*(s12+s23-s45))+(2*s15^4*(s15+s45))/
(3*s12^3*(-s15+s23)*s34)-(s15^5*(2*s15+s45))/
(6*s12^3*(-s15+s23)*s34^2)+(s15^2*(-5*s34+2*s45))/
(12*s12*(s12+s23-s45)^2)+(s15^2*(-5*s34+2*s45))/
(12*s12^2*(s12+s23-s45))+(s15^2*(-5*s15+9*s45))/
(12*(s23-s45)*(s12+s23-s45)^2)+
(s15^2*s45*(-16*s15+11*s23+11*s45))/(12*s12^2*s34^2)+
(s15*(-24*s15+20*s23+19*s45))/(24*s34*(s12+s23-s45))+
(s15*(-11*s15+15*s34+36*s45))/(36*s12*(s12+s23-s45))-
(s15*(6*s15^2+5*s15*s23-11*s23^2+46*s15*s45))/(36*s12^2*s34)+
(-4*s15*s34^2+s34^3)/(-6*s12*s15*s45+6*s12*s23*s45)-
(s15^5*(s15^2+s15*s45+s45^2))/(6*s12^4*(-s15+s23)*s34^2)+
(s15*(21*s15^2-27*s15*s23+11*s23^2-60*s15*s45+11*s23*s45+
11*s45^2))/(36*s12*s34^2)-
(s15*(21*s15^2-27*s15*s23+11*s23^2-60*s15*s45+11*s23*s45+
11*s45^2))/(36*s34^2*(s12+s23-s45))-
(s15^3*(48*s15^2+70*s15*s45+13*s45^2))/(72*s12^3*s34*
(s12+s23-s45))-(s15*(12*s15^2-164*s15*s45+57*s45^2))/
(72*s12*s34*(s12+s23-s45))-
(s15^2*(48*s15^2+23*s15*s45+92*s45^2))/(72*s12^2*s34*
(s12+s23-s45))+(s15*(-5*s15^3+69*s15^2*s45-93*s15*s45^2+
11*s45^3))/(36*s12*s34^2*(s12+s23-s45))+
(s15^2*(2*s15^3+5*s15^2*s45-27*s15*s45^2+11*s45^3))/
(12*s12^2*s34^2*(s12+s23-s45))+
(s15^3*(4*s15^3+2*s15^2*s45-5*s15*s45^2+11*s45^3))/
(12*s12^3*s34^2*(s12+s23-s45))+
(s15^4*(6*s15^3+6*s15^2*s45+6*s15*s45^2+11*s45^3))/
(36*s12^4*s34^2*(s12+s23-s45))+
(-7*s15^3*s45+s34^3*(-3*s15+s45)-4*s15*s34^2*(-2*s15+s45)+
7*s15^2*s34*(-s15+s45))/(6*s12^3*(-s15+s23))+
(-88*s34^3+22*s23^2*(s15+2*s34)+s15^2*(22*s15-83*s45)-
21*s34^2*(-12*s15+s45)+s15*s34*(-240*s15+77*s45)-
s23*(-61*s15*s34+60*s34^2+22*s15*s45+22*s34*s45))/(72*s12^3)+
(10*s15^3*(s15-s45)*s45+10*s15^2*s34*(-s15+s45)^2+
s34^3*(6*s15^2-4*s15*s45+s45^2)-5*s15*s34^2*
(3*s15^2-3*s15*s45+s45^2))/(6*s12^4*(-s15+s23))+
(11*s23^2*(4*s15-3*s34)*s34+s34^3*(36*s15-35*s45)+
2*s15^2*(52*s15-33*s45)*s45+s34^2*(-90*s15^2+134*s15*s45-
11*s45^2)+2*s15*s34*(30*s15^2-93*s15*s45+22*s45^2)+
s23*(69*s34^3+2*s15*s34*(63*s15-44*s45)+66*s15^2*s45+
s34^2*(-178*s15+33*s45)))/(36*s12^4)+
(s15^4/(6*s12^3*(s15-s23)*s34^2)+s15/(24*s12^2*s34)+
(5*s15^3)/(6*s12^3*(-s15+s23)*s34)+(s15*(s15+22*s23))/
(36*s12^3*s34)+(-30*s15+11*s34)/(24*s12^3)+
(8*s15^2-5*s15*s34+s34^2)/(6*s12^3*(s15-s23))+
((s23+s34)*(-2*s15*s23+(s23+s34)*(3*s23-s45)))/
(6*s12^2*(s12+s23-s45)^3)-(13*s15^2)/
(18*s12^3*(s12+s23-s45))+(54*s15-26*s23-33*s34)/
(72*s12^2*(s12+s23-s45))+s15^4/(6*s12^2*(-s15+s23)*s34^2*
(s12+s23-s45))+s15^5/(3*s12^3*(-s15+s23)*s34^2*
(s12+s23-s45))+s15^6/(6*s12^4*(-s15+s23)*s34^2*
(s12+s23-s45))+(5*s15^3)/(6*s12^2*(s15-s23)*s34*
(s12+s23-s45))+(5*s15^4)/(6*s12^3*(s15-s23)*s34*
(s12+s23-s45))+(5*s15^2-5*s15*s34+s34^2)/
(6*s12^2*(-s15+s23)*(s12+s23-s45))-
(5*s15^2)/(12*s12^2*(s23-s45)*(s12+s23-s45))+
(s15^2*s34^2)/(6*s12^3*(s15-s23)*s45^2)+(s15^3*s34^2)/
(6*s12^4*(-s15+s23)*s45^2)+((6*s15^2+6*s15*s23+17*s23^2)*
s34^2)/(36*s12^4*s45^2)-(s34*(-11*s15*s23+17*s23^2+
3*s15*s34+16*s23*s34))/(18*s12^3*s45^2)+
(s23^3*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)^3*s45^2)+
(s23^2*(s15^2+s23^2+6*s23*s34+5*s34^2-2*s15*(s23+3*s34)))/
(12*s12^2*(s12+s23-s45)^2*s45^2)+(s15^2*s34^2)/
(6*s12^2*(-s15+s23)*(s12+s23-s45)*s45^2)+
(4*s23^3+3*s15*s34^2+s23^2*(-5*s15+17*s34)+
s23*(s15^2-11*s15*s34+16*s34^2))/(18*s12^2*(s12+s23-s45)*
s45^2)+(s15^2*(4*s15-3*s34)*s34)/(6*s12^4*(-s15+s23)*s45)+
(s15*(5*s15-2*s34)*s34)/(6*s12^3*(s15-s23)*s45)+
(s34*(24*s15^2+57*s15*s23+11*s23^2-18*s15*s34-40*s23*s34))/
(36*s12^4*s45)+(44*s15^2-46*s15*s23-186*s15*s34+35*s23*s34+
76*s34^2)/(72*s12^3*s45)-(s23^2*(s15^2-4*s15*(s23+s34)+
3*(s23+s34)^2))/(6*s12^2*(s12+s23-s45)^3*s45)-
(s23*(2*s15^2+6*s23^2+5*s23*s34+5*s34^2-2*s15*(s23+3*s34)))/
(6*s12^2*(s12+s23-s45)^2*s45)+(s15*(5*s15-2*s34)*s34)/
(6*s12^2*(-s15+s23)*(s12+s23-s45)*s45)+
(-68*s15^2+10*s23^2-35*s23*s34-76*s34^2+
3*s15*(37*s23+62*s34))/(72*s12^2*(s12+s23-s45)*s45)+
(11*s15^2*s45)/(18*s12^3*s34^2)+(11*s15^2*s45)/(12*s12^4*s34)+
(2*s15^3*s45)/(3*s12^4*(-s15+s23)*s34)+(11*s15^3*s45)/
(36*s12^4*s34*(s12+s23-s45))+(s15^4*(s15+s45))/
(6*s12^4*(s15-s23)*s34^2)+(s15*(22*s15-82*s23+3*s45))/
(72*s12^2*s34*(s12+s23-s45))-(s15^2*(20*s15+19*s45))/
(24*s12^3*s34*(s12+s23-s45))+
(s15^2*(3*s15^2-5*s15*s45+11*s45^2))/(18*s12^3*s34^2*
(s12+s23-s45))+(s15^3*(6*s15^2+6*s15*s45+11*s45^2))/
(36*s12^4*s34^2*(s12+s23-s45))+
(6*s15^2*(s15-s45)+s34^2*(3*s15-s45)+
4*s15*s34*(-2*s15+s45))/(6*s12^4*(-s15+s23))+
(21*s23^2+s34*(-6*s15+5*s34+2*s45)-2*s23*(s15-s34+5*s45))/
(12*s12^2*(s12+s23-s45)^2)+
(s15*(5*s15^2+11*s23^2-2*s15*(8*s23+11*s45)))/
(36*s12^2*s34^2*(s12+s23-s45))+
(69*s15^2+s15*(33*s23-81*s34-33*s45)+
s34*(-22*s23+29*s34+11*s45))/(36*s12^4))*tr5,
(45*s15-17*s45)/(36*(s12-s34))+(s15*(22*s15-5*s45))/
(18*(s12-s34)^2)-(13*s15^2)/(36*s12*(s12+s23-s45))+
(24*s15-6*s23+139*s34)/(36*(s12+s23-s45))-
s15/(s12-s34-s45)+(s15*(77*s15+6*s34-6*s45))/
(6*(s12+s23-s45)*(s12-s34-s45))-
s15^3/(6*(s12-s34)*s45^2)+(13*s23^3*s34^3)/(36*s12^4*s45^2)-
(s23^2*s34^2*(33*s23+13*(-3*s15+s34)))/(36*s12^3*s45^2)+
(s23*s34*(27*s23^2+s23*(-60*s15+33*s34)+
13*(3*s15^2-3*s15*s34+s34^2)))/(36*s12^2*s45^2)-
(7*s23^3+13*(-s15+s34)^3+3*s23^2*(-7*s15+9*s34)+
3*s23*(7*s15^2-20*s15*s34+11*s34^2))/(36*s12*s45^2)+
(s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)+
(-7*s15^3+7*s23^3+39*s15^2*s34-39*s15*s34^2+13*s34^3+
3*s23^2*(-7*s15+9*s34)+3*s23*(7*s15^2-20*s15*s34+11*s34^2))/
(36*(s12+s23-s45)*s45^2)+(s15^2*(31*s15-29*s23))/
(6*s12*s34*s45)-(s23^2*s34^2*(-52*s15+86*s23+39*s34))/
(36*s12^4*s45)+(s23*s34*(65*s15^2-213*s15*s23+80*s23^2-
78*s15*s34+162*s23*s34+26*s34^2))/(36*s12^3*s45)+
(s23^2+96*(-s15+s34)^2+s23*(2*s15+97*s34))/(36*s12*s45)+
(6*s23^3-13*(-s15+s34)^3-4*s23^2*(3*s15+31*s34)+
s23*(-88*s15^2+252*s15*s34-129*s34^2))/(36*s12^2*s45)-
(31*s15^4)/(12*s12*s34*(s12+s23-s45)*s45)+
(31*s15^4)/(12*(s12-s34)*s34*(s12+s23-s45)*s45)+
(5*s15^3+(31*s15^2*s34)/6)/((s12-s34)*(s12+s23-s45)*s45)-
(3*s15^2+2*s15*s23+s23^2-192*s15*s34+97*s23*s34+96*s34^2)/
(36*(s12+s23-s45)*s45)+(31*s15^2)/(12*(s12-s34-s45)*s45)+
(31*s15^2*(2*s15-s23))/(12*s12*(s12-s34-s45)*s45)-
(31*s15^4)/(12*s12*(s12+s23-s45)*(s12-s34-s45)*s45)-
(31*s15^2*(2*s15+s34))/(12*(s12+s23-s45)*(s12-s34-s45)*s45)-
(4*s15^2*s45)/(9*(s12-s34)^3)+(4*s15^2*(-s15+s23)*s45)/
(9*(s12-s34)^3*s34)+(4*s15^2*(s15+s34-s45)*s45)/
(9*(s12-s34)^3*(s12+s23-s45))-(68*s15^3*s45^2)/(9*s12*s34^4)+
(68*s15^3*s45^2)/(9*(s12-s34)*s34^4)-(17*s15^3*s45^2)/
(3*s12^2*s34^3)-(17*s15^3*s45^2)/(9*(s12-s34)^2*s34^3)-
(17*s15^3*s45^2)/(12*s12^3*s34^2)+(8*s15^3*s45^2)/
(9*(s12-s34)^3*s34^2)+(13*s15^3*s45^2)/(9*s12^4*s34)+
(28*s15^4*s45^2)/(9*s12^4*s34*(s12+s23-s45))+
(s15^3*(70*s15-87*s45)*s45^2)/(36*s12*s34^4*(s12+s23-s45))+
(s15^3*(4*s15-21*s45)*s45^2)/(36*(s12-s34)^2*s34^3*
(s12+s23-s45))+(11*s15^3*(s15-s45)*s45^2)/
(6*s12^2*s34^3*(s12+s23-s45))+(11*s15^4*s45^2)/
(4*s12^4*(s12+s23-s45)*(s12-s34-s45))-
(31*s15^4*s45^3)/(18*s12*s34^5*(s12+s23-s45))+
(31*s15^4*s45^3)/(18*(s12-s34)*s34^5*(s12+s23-s45))-
(7*s15^4*s45^3)/(6*s12^2*s34^4*(s12+s23-s45))-
(5*s15^4*s45^3)/(9*(s12-s34)^2*s34^4*(s12+s23-s45))-
(5*s15^4*s45^3)/(6*s12^3*s34^3*(s12+s23-s45))+
(2*s15^4*s45^3)/(9*(s12-s34)^3*s34^3*(s12+s23-s45))+
(13*s15^4*s45^3)/(36*s12^4*s34^2*(s12+s23-s45))+
(4*s15^3*s45^2*(-s15+s45))/(9*(s12-s34)^3*s34^2*
(s12+s23-s45))-(11*s15^2)/(2*(-s12+s34+s45)^2)+
(11*s15^2*(2*s15+s34-2*s45))/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^3*(3*s15-2*s45)*s45^2)/
(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^4*s45^3)/(2*s12^4*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^2*(-2*s15+s23+2*s45))/(2*s12*(-s12+s34+s45)^2)+
(s15^2*s45*(-17*s15-9*s23+9*s45))/(9*(s12-s34)^2*s34^2)-
(s15*(-95*s15+21*s23+12*s45))/(36*s34*(s12+s23-s45))+
(-33*s15+6*s23-139*s34+17*s45)/(36*s12)+
(s15^3*s45^2*(-39*s15+56*s45))/(36*s12^3*s34^2*(s12+s23-s45))+
(s15^3*s45*(-97*s15+78*s45))/(12*s12^3*(s12+s23-s45)*
(s12-s34-s45))+(s15^2*s45*(-12*s15-51*s23+80*s45))/
(12*s12^2*s34^2)+(s15^3*s45^2*(-70*s15+87*s45))/
(36*(s12-s34)*s34^4*(s12+s23-s45))+
(s15^2*s45*(159*s15-25*s23+141*s45))/(36*s12^3*s34)+
(s15^2*s45*(130*s15-306*s23+159*s45))/(36*s12*s34^3)-
(s15^2*s45*(130*s15-306*s23+159*s45))/(36*(s12-s34)*s34^3)+
(s15^3*s45*(-304*s15+263*s45))/(36*s12^3*s34*(s12+s23-s45))+
((-22*s15^2)/3+s15*s23+s15*s45)/(s12*(s12-s34-s45))-
(31*s15^2)/(6*s12*s45-6*s34*s45)+
(-270*s15^2-45*s15*s34+39*s15*s45+17*s34*s45)/
(36*(s12-s34)*(s12+s23-s45))+(-31*s15^3+29*s15^2*s23)/
(6*s12*s34*s45-6*s34^2*s45)+
(s15*(-564*s15^2+62*s15*s23-17*s23^2+175*s15*s45+135*s23*s45-
88*s45^2))/(36*s12^2*s34)-(138*s15^2-75*s15*s23+4*s15*s45+
17*s23*s45-17*s45^2)/(36*s12*s34)+
(40*s15^2-51*s15*s23+16*s15*s45+17*s23*s45-17*s45^2)/
(36*s12*s34-36*s34^2)+(s15*(-20*s15^2-22*s15*s34+29*s15*s45+
5*s34*s45-3*s45^2))/(18*(s12-s34)^2*(s12+s23-s45))+
(s15*(20*s15^2-22*s15*s23+s15*s45+5*s23*s45-2*s45^2))/
(18*(s12-s34)^2*s34)+(s15^2*s45*(18*s15^2-15*s15*s45+s45^2))/
(18*(s12-s34)^2*s34^2*(s12+s23-s45))-
(11*s15^2*s45*(3*s15^2-6*s15*s45+s45^2))/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(2*s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*(s12-s34)^3*s34*(s12+s23-s45))+
(11*s15^2*(s15^2-6*s15*s45+3*s45^2))/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)+(s15*(202*s15^2-145*s15*s45+12*s45^2))/
(12*s12*(s12+s23-s45)*(s12-s34-s45))-
(s15^2*s45*(45*s15^2-53*s15*s45+14*s45^2))/
(12*s12*s34^3*(s12+s23-s45))+
(s15^2*s45*(45*s15^2-53*s15*s45+14*s45^2))/(12*(s12-s34)*s34^3*
(s12+s23-s45))+(115*s15^2-12*s23^2-192*s15*s34+96*s34^2+
s23*(51*s15+236*s34-11*s45)-36*s15*s45-139*s34*s45+
17*s45^2)/(36*s12^2)+(s15*(600*s15^2-442*s15*s45+39*s45^2))/
(36*s12*s34*(s12+s23-s45))-
(s15*(473*s15^2-287*s15*s45+39*s45^2))/(36*(s12-s34)*s34*
(s12+s23-s45))+(s15^2*(95*s15^2-218*s15*s45+57*s45^2))/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(s15*(327*s15^2+87*s15*s23+17*s23^2+117*s15*s45-172*s23*s45+
65*s45^2))/(36*s12*s34^2)+
(s15^2*s45*(-54*s15^2-162*s15*s45+73*s45^2))/
(36*s12^2*s34^2*(s12+s23-s45))+
(s15*(444*s15^2-30*s15*s23+56*s23^2-117*s15*s45-133*s23*s45+
104*s45^2))/(36*(s12-s34)*s34^2)+
(s15^2*(285*s15^2-677*s15*s45+190*s45^2))/
(36*s12^2*s34*(s12+s23-s45))+
(s15*(-20*s15^3+91*s15^2*s45-40*s15*s45^2+3*s45^3))/
(36*(s12-s34)^2*s34*(s12+s23-s45))+
(s15*(-212*s15^3+375*s15^2*s45-144*s15*s45^2+9*s45^3))/
(36*(s12-s34)*s34^2*(s12+s23-s45))+
(s15*(173*s15^3-24*s15^2*s45-207*s15*s45^2+30*s45^3))/
(36*s12*s34^2*(s12+s23-s45))-
(13*s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(12*s34^2*(s12+s23-s45))+(-186*s15^3+105*s15^2*s45+
110*s15*s45^2+47*s45^3+s23^2*(4*s15+47*s45)+
s23*(87*s15^2-126*s15*s45-94*s45^2))/
(12*s12^2*(s12-s34-s45))+
(11*s45*(8*s15^3+5*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-s23*(7*s15^2+6*s15*s45+2*s45^2)))/
(2*s12^2*(-s12+s34+s45)^2)+
(11*s45^3*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(2*s12^4*(-s12+s34+s45)^2)+
(11*s45^2*(4*s15^3-7*s23^3+18*s15^2*s45+20*s15*s45^2+7*s45^3+
s23^2*(20*s15+21*s45)-s23*(18*s15^2+40*s15*s45+21*s45^2)))/
(4*s12^4*(s12-s34-s45))+(13*s15^3+6*s23^3-13*s34^3+
25*s15^2*s45-411*s15*s45^2-141*s45^3+s34^2*(39*s15+96*s45)-
s23^2*(41*s15+299*s34+153*s45)-s34*(39*s15^2+196*s15*s45+
139*s45^2)+s23*(-162*s15^2+409*s15*s34-225*s34^2+
452*s15*s45+358*s34*s45+288*s45^2))/(36*s12^3)-
(s45*(8*s15^3-167*s23^3+642*s15^2*s45+770*s15*s45^2+278*s45^3+
s23^2*(536*s15+612*s45)-s23*(474*s15^2+1306*s15*s45+
723*s45^2)))/(12*s12^3*(s12-s34-s45))+
(11*s45^2*(s23^3-2*s23^2*(3*s15+2*s45)+
s23*(12*s15^2+14*s15*s45+5*s45^2)-
2*(5*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3)))/
(2*s12^3*(-s12+s34+s45)^2)+(99*s23^3*(3*s34-5*s45)+
s23^2*(258*s34^2+297*s45*(4*s15+5*s45)-
s34*(344*s15+891*s45))+s45*(52*s15^3-13*s34^3+
516*s15^2*s45+1188*s15*s45^2+495*s45^3+
s34^2*(52*s15+86*s45)-s34*(78*s15^2+344*s15*s45+
297*s45^2))+s23*(39*s34^3-2*s34^2*(52*s15+129*s45)-
3*s45*(172*s15^2+792*s15*s45+495*s45^2)+
s34*(78*s15^2+688*s15*s45+891*s45^2)))/(36*s12^4)+
(s15/(12*s12^2*s34)-(13*s15^2)/(36*s12^3*(s12+s23-s45))+
(-20*s15+27*(s23-s34-s45))/(6*s12^2*(s12-s34-s45))-
(s15^2*s34)/(6*s12^2*(s12-s34)*s45^2)+(13*s23^2*s34^2)/
(36*s12^4*s45^2)-(s23*s34*(-26*s15+20*s23+13*s34))/
(36*s12^3*s45^2)+(s15^2*s34^2)/(6*s12^2*(s12-s34)*
(s12+s23-s45)*s45^2)+(s15^2*(7*s23+6*s34)-
2*s15*s23*(7*s23+13*s34)+s23*(7*s23^2+20*s23*s34+13*s34^2))/
(36*s12^2*(s12+s23-s45)*s45^2)-(s15*(-30*s15+s34))/
(6*s12^2*(s12-s34)*s45)-(s23*s34*(-39*s15+86*s23+26*s34))/
(36*s12^4*s45)+(26*s15^2-94*s15*s23-6*s23^2-39*s15*s34+
116*s23*s34+13*s34^2)/(36*s12^3*s45)-
(s15*(31*s15^2+62*s15*s34-2*s34^2))/(12*s12^2*(s12-s34)*
(s12+s23-s45)*s45)-(20*s15^2+8*s23^2+116*s23*s34+
13*s34^2-6*s15*(3*s23+23*s34))/(36*s12^2*(s12+s23-s45)*
s45)-(31*s15*(2*s15-s23+s34))/(12*s12^2*(s12-s34-s45)*
s45)+(31*s15*(s15+s34)^2)/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45)*s45)+(4*s15^2*s45)/(9*s12^2*(s12-s34)^3)-
(17*s15^2*s45)/(18*s12^3*s34^2)+(28*s15^2*s45)/
(9*s12^2*(s12-s34)*s34^2)+(13*s15^2*s45)/(12*s12^4*s34)-
(s15^2*s45)/(9*s12^2*(s12-s34)^2*s34)+(28*s15^3*s45)/
(9*s12^4*s34*(s12+s23-s45))+
(11*(3*s15^2-9*s15*(s23-s45)+5*(s23-s45)^2)*s45)/
(4*s12^4*(s12-s34-s45))+(11*s15^3*s45)/
(4*s12^4*(s12+s23-s45)*(s12-s34-s45))-
(2*s15^2*(s15+2*s34-s45)*s45)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))-(5*s15^3*s45^2)/(6*s12^3*s34^3*
(s12+s23-s45))+(5*s15^3*s45^2)/(6*s12^2*(s12-s34)*s34^3*
(s12+s23-s45))+(13*s15^3*s45^2)/(36*s12^4*s34^2*
(s12+s23-s45))-(s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^2*
(s12+s23-s45))+(2*s15^3*s45^2)/(9*s12^2*(s12-s34)^3*s34*
(s12+s23-s45))+(11*s15*(2*s15-s23+s34))/
(2*s12^2*(-s12+s34+s45)^2)-
(11*s15*(s15^2+s34^2+2*s15*(s34-s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^2*(s15-s45)*s45)/(s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*(3*s15^2-3*s15*(s23-s45)+
(s23-s45)^2)*s45^2)/(2*s12^4*(-s12+s34+s45)^2)-
(11*s15^3*s45^2)/(2*s12^4*(s12+s23-s45)*(-s12+s34+s45)^2)+
(s15*(-20*s15-2*s23+2*s34+5*s45))/(18*s12^2*(s12-s34)^2)+
(-16*s15-5*s23+241*s34+6*s45)/(36*s12^2*(s12+s23-s45))+
(s15^2*s45*(-24*s15+7*s45))/(36*s12^2*(s12-s34)^2*s34*
(s12+s23-s45))+(s15^2*(-32*s15+23*s45))/
(6*s12^3*s34*(s12+s23-s45))-(s15*(49*s15-41*s23+26*s45))/
(18*s12^2*(s12-s34)*s34)+(s15*(43*s15-2*s23+32*s45))/
(18*s12^3*s34)+(s15^2*s45*(-52*s15+35*s45))/
(36*s12^2*(s12-s34)*s34^2*(s12+s23-s45))+
(s15^2*s45*(-26*s15+43*s45))/(36*s12^3*s34^2*(s12+s23-s45))+
(186*s15-133*s23-96*s34+139*s45)/(36*s12^3)+
(214*s15^2+46*s15*s34-17*s34^2-42*s15*s45)/
(36*s12^2*(s12-s34)*(s12+s23-s45))+
((-16*s15^3)/3+s15^2*s45)/(s12^3*(s12+s23-s45)*
(s12-s34-s45))+(27*s15^2+138*s15*s23-101*s23^2-
63*s15*s45+148*s23*s45-47*s45^2)/(12*s12^3*(s12-s34-s45))+
(s15*(20*s15^2+40*s15*s34-4*s34^2-39*s15*s45-6*s34*s45+
3*s45^2))/(36*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(139*s15^2-129*s15*s45+12*s45^2))/(36*s12^2*(s12-s34)*s34*
(s12+s23-s45))+(39*s15^2+297*s23^2+172*s23*s34+
13*s34^2-3*s15*(86*s23+13*s34-86*s45)-594*s23*s45-
86*s34*s45+297*s45^2)/(36*s12^4)+
(13*s15*(s15^2+s23^2-2*s15*(s23+s45)))/(12*s12^2*s34^2*
(s12+s23-s45))-(s15*(35*s15+9*(2*s23+s45)))/
(36*s12^2*s34*(s12+s23-s45))+(-72*s15^2-13*s15*s34+
27*s34*(s34+s45))/(6*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(-56*s15+17*(-s23+s34+s45))/(36*s12^2*(s12-s34))-
(11*s45*(5*s15^2+(s23-s45)^2+s15*(-4*s23+3*s45)))/
(2*s12^3*(-s12+s34+s45)^2))*tr5,
(-5*s15+16*s23+16*s34)/(6*s12)+(s15*(22*s15-5*s45))/
(18*(s12-s34)*s34)+(2*s34*(s23+2*s34))/(9*(s12-s45)^2)-
(5*(4*s23+9*s34))/(36*(s12-s45))+s15^3/(12*s12^2*(s23-s45))-
(s23^2+3*s23*s34+3*s34^2)/(12*(s12+s23-s45)^2)+
s34^3/(12*(s12-s45)*(s12+s23-s45)^2)+
s15^3/(12*(s23-s45)*(s12+s23-s45)^2)+(30*s15-76*s23-51*s34)/
(36*(s12+s23-s45))+(2*s34^3)/(9*(s12-s45)^2*
(s12+s23-s45))-(5*s34^2)/(6*(s12-s45)*(s12+s23-s45))-
(11*s15^2)/(4*s12*(s12-s34-s45))+
(11*s15^2)/(4*(s12+s23-s45)*(s12-s34-s45))+
(2*s23^3*s34^3)/(3*s12*s45^5)-(2*s23^3*s34^3)/(3*(s12-s45)*s45^5)+
(4*s23^3*s34^3)/(9*s12^2*s45^4)-
(s23^2*s34^2*(-84*s15+12*s23+91*s34))/(36*s12*s45^4)+
(2*s23^3*s34^3)/(9*(s12-s45)^2*s45^4)+
(s23^2*s34^2*(-84*s15+12*s23+91*s34))/(36*(s12-s45)*s45^4)+
(s23^2*(52*s15+4*s23-59*s34)*s34^2)/(36*s12^2*s45^3)+
(2*s23^3*s34^3)/(9*s12^3*s45^3)+
(s23*s34*(22*s15^2-16*s23^2-84*s15*s34+62*s34^2+
3*s23*(10*s15+s34)))/(18*s12*s45^3)-
(4*s23^2*s34^2*(-2*s15+s23+2*s34))/(9*(s12-s45)^2*s45^3)+
(s23*s34*(-22*s15^2+16*s23^2+84*s15*s34-62*s34^2-
3*s23*(10*s15+s34)))/(18*(s12-s45)*s45^3)-
(397*s23^3*s34^3)/(108*s12^4*s45^2)+
(s23^2*s34^2*(-1131*s15+1251*s23+325*s34))/(108*s12^3*s45^2)-
(s23*s34*(1107*s15^2+1311*s23^2-906*s15*s34+187*s34^2+
6*s23*(-435*s15+224*s34)))/(108*s12^2*s45^2)+
(-397*s15^3+457*s23^3+1164*s15^2*s34-993*s15*s34^2+226*s34^3+
3*s23^2*(-437*s15+515*s34)+3*s23*(441*s15^2-958*s15*s34+
469*s34^2))/(108*s12*s45^2)+
(2*s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^2*s45^2)+
(-20*s23^3+s23^2*(40*s15-109*s34)+6*s34*(3*s15^2-14*s15*s34+
11*s34^2)-2*s23*(22*s15^2-73*s15*s34+27*s34^2))/
(36*(s12-s45)*s45^2)-(s23*(-s15+s23+s34)^3)/
(12*(s12+s23-s45)^2*s45^2)-
((-s15+s23+s34)^2*(-397*s15+397*s23+424*s34))/
(108*(s12+s23-s45)*s45^2)-(174*s15^2-551*s15*s23+377*s23^2-
477*s15*s34+680*s23*s34+303*s34^2)/(54*s12*s45)-
(s23*s34*(1937*s15^2-1905*s15*s23+197*s23^2-2262*s15*s34+
2970*s23*s34+722*s34^2))/(108*s12^3*s45)+
(s23^2*s34^2*(-100*s23+397*(-4*s15+3*s34)))/(108*s12^4*s45)+
(-397*s15^3+297*s23^3+1152*s15^2*s34-1062*s15*s34^2+316*s34^3+
s23^2*(-594*s15+2533*s34)+s23*(766*s15^2-3564*s15*s34+
1869*s34^2))/(108*s12^2*s45)-(4*s34*(-s15+s23+s34)*
(s23+2*s34))/(9*(s12-s45)^2*s45)+
((-s15+s23+s34)^2*(s15+2*s23+2*s34))/(12*(s12+s23-s45)^2*
s45)+(174*s15^2-491*s15*s23+317*s23^2-348*s15*s34+
497*s23*s34+186*s34^2)/(54*(s12+s23-s45)*s45)+
(-(s15^2*s34)+s34^3)/(9*(s23-s45)*(s12+s23-s45)*s45)+
(4*s15^2*(-s15+s23)*s45)/(9*(s12-s34)^2*s34^2)-
(4*s15^2*s45)/(9*(s12-s34)^2*s34)+
(s15^2*(15*s15+11*s23-9*s45)*s45)/(9*s12*s34^3)+
(4*s15^2*(s15-s45)*s45)/(9*(s12-s34)^2*s34*(s23-s45))+
(4*s15^2*s45)/(9*(s12-s34)^2*(s12+s23-s45))+
(11*s15^3*(s15-s45)*s45)/(2*s12^2*(s23-s45)^2*(s12-s34-s45))+
(7*s15^3*s45^2)/(3*s12*s34^4)-(7*s15^3*s45^2)/(3*(s12-s34)*s34^4)+
(13*s15^3*s45^2)/(9*s12^2*s34^3)+(8*s15^3*s45^2)/
(9*(s12-s34)^2*s34^3)-(377*s15^3*s45^2)/(36*s12^3*s34^2)-
(397*s15^3*s45^2)/(27*s12^4*s34)+(25*s15^4*s45^2)/
(27*s12*s34*(s23-s45)^4)+(s15^3*(36*s15-19*s45)*s45^2)/
(36*(s12-s34)*s34*(s23-s45)^4)+(s15^3*(417*s15-400*s45)*s45^2)/
(36*s12*s34^2*(s23-s45)^3)+(25*s15^4*s45^2)/
(27*s12^3*s34*(s23-s45)^2)+(4*s15^3*(s15-s45)*s45^2)/
(9*(s12-s34)^2*s34^2*(s23-s45)^2)+
(s15^3*(417*s15-400*s45)*s45^2)/(36*s12^3*s34^2*(s23-s45))+
(s15^3*(12*s15-29*s45)*s45^2)/(36*(s12-s34)*s34^4*(s23-s45))+
(4*s15^3*(s15-s45)*s45^2)/(9*(s12-s34)^2*(s23-s45)^3*
(s12+s23-s45))-(11*s15^4*s45^2)/(4*s12*(s23-s45)^4*
(s12-s34-s45))-(11*s15^4*s45^2)/(4*s12^3*(s23-s45)^2*
(s12-s34-s45))+(2*s15^4*s45^3)/(9*(s12-s34)*s34*
(s23-s45)^5)+(397*s15^4*s45^3)/(108*s12*s34^2*(s23-s45)^4)-
(2*s15^4*s45^3)/(9*(s12-s34)^2*s34*(s23-s45)^4)+
(2*s15^4*s45^3)/(9*s12*s34^3*(s23-s45)^3)+
(2*s15^4*s45^3)/(9*(s12-s34)^2*s34^2*(s23-s45)^3)-
(4*s15^4*s45^3)/(9*s12*s34^4*(s23-s45)^2)+
(4*s15^4*s45^3)/(9*(s12-s34)*s34^4*(s23-s45)^2)-
(2*s15^4*s45^3)/(9*s12^2*s34^3*(s23-s45)^2)-
(2*s15^4*s45^3)/(9*(s12-s34)^2*s34^3*(s23-s45)^2)+
(397*s15^4*s45^3)/(108*s12^3*s34^2*(s23-s45)^2)+
(4*s15^4*s45^3)/(9*s12^2*s34^4*(s23-s45))+
(2*s15^4*s45^3)/(9*(s12-s34)^2*s34^4*(s23-s45))+
(2*s15^4*s45^3)/(9*s12^3*s34^3*(s23-s45))+
(2*s15^4*s45^3)/(9*(s12-s34)^2*(s23-s45)^4*(s12+s23-s45))-
(397*s15^4*s45^3)/(108*s34^2*(s23-s45)^4*(s12+s23-s45))+
(4*s15^2*s45*(-s15+s45))/(9*(s12-s34)^2*(s23-s45)*
(s12+s23-s45))+(4*s15^3*s45^2*(-s15+s45))/
(9*(s12-s34)^2*s34*(s23-s45)^3)+(4*s15^3*s45^2*(-s15+s45))/
(9*(s12-s34)^2*s34^3*(s23-s45))+(397*s15^3*s45^2*(-s15+s45))/
(36*s34^2*(s23-s45)^3*(s12+s23-s45))+
(2*s15^4*s45^3)/(9*(s12-s34)*(s12+s23-s45)*(-s23+s45)^5)+
(2*s15^4*s45^3)/(9*s34*(s12+s23-s45)*(-s23+s45)^5)+
(11*s15^3*(s15-s45)*s45)/(2*s12*(s12-s34-s45)*(-s23+s45)^3)+
(25*s15^4*s45^2)/(27*s12^2*s34*(-s23+s45)^3)-
(11*s15^4*s45^2)/(4*s12^2*(s12-s34-s45)*(-s23+s45)^3)+
(2*s15^4*s45^3)/(9*(s12-s34)*s34^3*(-s23+s45)^3)+
(397*s15^4*s45^3)/(108*s12^2*s34^2*(-s23+s45)^3)+
(55*s15^2)/(27*(s12+s23-s45)*(-s23+s45))-
s34^3/(9*(s12-s45)*(s12+s23-s45)*(-s23+s45))+
s34^3/(9*(s12-s45)*s45*(-s23+s45))+(11*s15^3*(s15-s45)*s45)/
(2*s12^3*(s12-s34-s45)*(-s23+s45))+(25*s15^4*s45^2)/
(27*s12^4*s34*(-s23+s45))-(11*s15^4*s45^2)/
(4*s12^4*(s12-s34-s45)*(-s23+s45))+(2*s15^4*s45^3)/
(3*(s12-s34)*s34^5*(-s23+s45))+(397*s15^4*s45^3)/
(108*s12^4*s34^2*(-s23+s45))+(11*s15^2*(-s15+s45))/
(2*s12*(s12-s34-s45)*(-s23+s45))+
(11*s15^2*(-2*s15+s23+s45))/(4*s12^2*(s12-s34-s45))+
(11*s15^2*(s15-s45))/(2*(s23-s45)*(s12+s23-s45)*
(-s12+s34+s45))-(11*s15^4*s45^2)/(4*(s23-s45)^4*
(s12+s23-s45)*(-s12+s34+s45))+(11*s15^3*s45*(-s15+s45))/
(2*(s23-s45)^3*(s12+s23-s45)*(-s12+s34+s45))+
(s15^3*s45^2*(-20*s15+3*s45))/(36*(s12-s34)*s34^2*(s23-s45)^3)+
(s15*(-22*s15+5*s45))/(18*(s12-s34)*(s12+s23-s45))+
(s15^2*s45*(-15*s15-11*s23+9*s45))/(9*(s12-s34)*s34^3)-
(s15^3*s45^2*(4*s15+13*s45))/(36*s12*s34^3*(s23-s45)^2)+
(s15^3*s45^2*(4*s15+13*s45))/(36*(s12-s34)*s34^3*(s23-s45)^2)+
(s15^3*s45^2*(4*s15+13*s45))/(36*s12^2*s34^3*(s23-s45))+
(s15^3*s45^2*(-36*s15+19*s45))/(36*(s12-s34)*(s23-s45)^4*
(s12+s23-s45))+(s15^3*s45^2*(-12*s15+29*s45))/
(36*s12*s34^4*(s23-s45))-(s15*(86*s15+37*s23+30*s45))/
(36*s12*s34)+(s15*(79*s15+40*s45))/(36*s34*(s12+s23-s45))+
(s15^3*s45^2*(-208*s15+57*s45))/(108*s34*(s23-s45)^4*
(s12+s23-s45))-(s15^2*s45*(-1905*s15+1937*s23+75*s45))/
(108*s12^3*s34)+(s15^3*s45*(197*s15+311*s45))/
(108*s12^2*s34*(s23-s45)^2)-(s15^3*s45*(197*s15+311*s45))/
(108*s12^3*s34*(s23-s45))+(s15^3*s45*(197*s15+311*s45))/
(108*s12*s34*(-s23+s45)^3)+(s15^3*s45^2*(-417*s15+400*s45))/
(36*s12^2*s34^2*(s23-s45)^2)-
(s15^2*s45*(-870*s15+369*s23+433*s45))/(36*s12^2*s34^2)+
(55*s15^2)/(27*s12*s23-27*s12*s45)+(2*s15^4*s45^3)/
(3*s12*s23*s34^5-3*s12*s34^5*s45)+
(s15*(594*s15^2+37*s15*s45-111*s45^2))/(108*s12*s34*(s23-s45))+
(s15^2*s45*(53*s15^2+545*s15*s45-42*s45^2))/(108*s34*(s23-s45)^3*
(s12+s23-s45))-(s15*(594*s15^2-766*s15*s23+397*s23^2+
397*s15*s45+30*s23*s45-21*s45^2))/(108*s12^2*s34)+
(-20*s15*s23+20*s23^2-43*s15*s34+61*s23*s34+39*s34^2)/
(18*s12*s45-18*s45^2)+(s15*(20*s15^2-22*s15*s23+5*s15*s45+
5*s23*s45-2*s45^2))/(18*(s12-s34)*s34^2)-
(11*s15^2*(s15^2-4*s15*s45+s45^2))/(4*s12*(s23-s45)^2*
(s12-s34-s45))-(2*s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*(s12-s34)^2*s34*(s23-s45)^2)+
(2*s15^2*s45*(s15^2-4*s15*s45+s45^2))/(9*(s12-s34)^2*s34^2*
(s23-s45))+(2*s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*(s12-s34)^2*(s23-s45)^2*(s12+s23-s45))-
(11*s15^2*(s15^2-4*s15*s45+s45^2))/(4*s12^2*(s12-s34-s45)*
(-s23+s45))-(11*s15^2*(s15^2-4*s15*s45+s45^2))/
(4*(s23-s45)^2*(s12+s23-s45)*(-s12+s34+s45))-
(397*s15^2*s45*(s15^2-3*s15*s45+s45^2))/(36*s34^2*(s23-s45)^2*
(s12+s23-s45))+(s15^2*s45*(-16*s15^2+7*s15*s45+s45^2))/
(18*s12*s34^3*(s23-s45))-(s15^2*s45*(-16*s15^2+7*s15*s45+
s45^2))/(18*(s12-s34)*s34^3*(s23-s45))-
(s15*(20*s15^2-25*s15*s45+3*s45^2))/(18*(s12-s34)*s34*
(s23-s45))+(s15*(20*s15^2-25*s15*s45+3*s45^2))/
(18*(s12-s34)*(s23-s45)*(s12+s23-s45))-
(s15^2*s45*(20*s15^2-23*s15*s45+3*s45^2))/(18*(s12-s34)*s34^2*
(s23-s45)^2)+(s15^2*s45*(24*s15^2-39*s15*s45+7*s45^2))/
(18*(s12-s34)*s34*(s23-s45)^3)-
(s15^2*s45*(24*s15^2-39*s15*s45+7*s45^2))/(18*(s12-s34)*
(s23-s45)^3*(s12+s23-s45))+
(s15*(-474*s15^2-187*s15*s45+129*s45^2))/(108*s34*(s23-s45)*
(s12+s23-s45))+(s15^2*(-297*s15^2+283*s15*s45+322*s45^2))/
(108*s12*s34*(s23-s45)^2)-
(s15^2*(-297*s15^2+283*s15*s45+322*s45^2))/
(108*s12^2*s34*(s23-s45))+
(s15^2*s45*(437*s15^2-1237*s15*s45+403*s45^2))/
(36*s12*s34^2*(s23-s45)^2)-
(s15^2*s45*(437*s15^2-1237*s15*s45+403*s45^2))/
(36*s12^2*s34^2*(s23-s45))+(s15^2*s34)/(9*s12*s23*s45-
9*s12*s45^2)+(s15*(457*s15^3-3822*s15^2*s45+3669*s15*s45^2-
406*s45^3))/(108*s12*s34^2*(s23-s45))+
(s15*(20*s15^3-99*s15^2*s45+48*s15*s45^2-3*s45^3))/
(36*(s12-s34)*s34*(s23-s45)^2)+
(397*s15*(-s15^3+9*s15^2*s45-9*s15*s45^2+s45^3))/
(108*s34^2*(s23-s45)*(s12+s23-s45))+
(s15*(-20*s15^3+99*s15^2*s45-48*s15*s45^2+3*s45^3))/
(36*(s12-s34)*(s23-s45)^2*(s12+s23-s45))+
(s15*(-20*s15^3+83*s15^2*s45-32*s15*s45^2+3*s45^3))/
(36*(s12-s34)*s34^2*(s23-s45))+
(s15*(237*s15^3+14*s15^2*s45-466*s15*s45^2+9*s45^3))/
(108*s34*(s23-s45)^2*(s12+s23-s45))+
(397*s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(108*s34^2*(s12+s23-s45))-
(s15*(1311*s15^2+397*s23^2-2352*s15*s45+385*s45^2+
7*s23*(-189*s15+61*s45)))/(108*s12*s34^2)+
(-577*s15^2-585*s23^2+954*s15*s34-537*s34^2+21*s15*s45+
288*s34*s45+s23*(462*s15-1510*s34+288*s45))/(108*s12^2)+
(11*s45*(6*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(4*s12^3*(s12-s34-s45))-
(11*s45^2*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(4*s12^4*(s12-s34-s45))+(297*s23^3+373*s34^3+
11*s23^2*(-89*s15+62*s34-54*s45)-39*s34^2*(29*s15+12*s45)+
s15*(-385*s15^2-1744*s15*s45+39*s45^2)+
s34*(1143*s15^2+1444*s15*s45+288*s45^2)+
s23*(417*s15^2-3349*s15*s34+2187*s34^2+940*s15*s45-
773*s34*s45+297*s45^2))/(108*s12^3)+
(-297*s23^3*(s34-s45)+s23^2*(300*s34^2-297*s45*(4*s15+3*s45)+
s34*(-400*s15+891*s45))+s45*(-1588*s15^3+397*s34^3+
600*s15^2*s45-1188*s15*s45^2-297*s45^3+
4*s34^2*(-397*s15+25*s45)+s34*(2382*s15^2-400*s15*s45+
297*s45^2))+s23*(-1191*s34^3-4*s34^2*(-794*s15+75*s45)+
s34*(-2382*s15^2+800*s15*s45-891*s45^2)+
3*s45*(-200*s15^2+792*s15*s45+297*s45^2)))/(108*s12^4)+
(s15/(s12^2*(9*s12-9*s34))-(37*s15)/(36*s12^2*s34)+
(-292*s15+195*s23+156*s34-96*s45)/(36*s12^3)+
(s15*(377*s15-391*s23-15*s45))/(54*s12^3*s34)-
(s15*(20*s15+2*s23-5*s45))/(18*s12^2*(s12-s34)*s34)+
(397*s15^2)/(108*s12^3*(s12+s23-s45))+
(s15*(20*s15-2*s34-3*s45))/(18*s12^2*(s12-s34)*
(s12+s23-s45))-(s34*(2*s15+7*s34-25*s45))/
(36*s12^2*(s12-s45)*(s12+s23-s45))+
(11*s15)/(4*s12^2*(s12-s34-s45))+(11*s15*(2*s15-s23))/
(4*s12^3*(s12-s34-s45))-(11*s15*(2*s15+s34))/
(4*s12^2*(s12+s23-s45)*(s12-s34-s45))-
(11*s15^2*(s15-2*s45))/(4*s12^3*(s12+s23-s45)*
(s12-s34-s45))+(2*s34*(-2*s15+2*s23+3*s34-s45))/
(9*s12^2*(s12-s45)^2)+(2*s23^2*s34^2)/(9*s12^3*s45^3)-
(2*s23^2*s34^2)/(9*s12^2*(s12-s45)*s45^3)-(397*s23^2*s34^2)/
(108*s12^4*s45^2)+(s23*s34*(-758*s15+854*s23+349*s34))/
(108*s12^3*s45^2)+(2*s23^2*s34^2)/(9*s12^2*(s12-s45)^2*s45^2)-
(s23*(12*s15+20*s23-19*s34)*s34)/(36*s12^2*(s12-s45)*s45^2)-
(s23^2*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)^2*s45^2)-
(s23*(194*s15^2-388*s15*s23+194*s23^2-397*s15*s34+
397*s23*s34+203*s34^2))/(54*s12^2*(s12+s23-s45)*s45^2)-
(s23*(1191*s15+100*s23-794*s34)*s34)/(108*s12^4*s45)-
(782*s15^2-754*s15*s23+297*s23^2-1155*s15*s34+1322*s23*s34+
373*s34^2)/(108*s12^3*s45)-(2*s23*s34*(-2*s15+s23+3*s34))/
(9*s12^2*(s12-s45)^2*s45)+(s23*(s15^2-4*s15*(s23+s34)+
3*(s23+s34)^2))/(12*s12^2*(s12+s23-s45)^2*s45)+
(803*s15^2+1013*s23^2+1127*s23*s34+400*s34^2-
9*s15*(170*s23+133*s34))/(108*s12^2*(s12+s23-s45)*s45)-
(379*s15^2*s45)/(54*s12^3*s34^2)-(s15^2*s45)/(3*s12^2*(s12-s34)*
s34^2)-(397*s15^2*s45)/(36*s12^4*s34)+(4*s15^2*s45)/
(9*s12^2*(s12-s34)^2*s34)-(s34^2*s45)/(12*s12^2*(s12-s45)*
(s12+s23-s45)^2)-(4*s15^2*s45)/(9*s12^2*(s12-s34)^2*
(s12+s23-s45))-(25*s15^3*s45)/(27*s12^4*s34*
(s12+s23-s45))+(s15^2*(854*s15-803*s45)*s45)/
(108*s12^3*s34^2*(s12+s23-s45))-(2*s34^2*s45)/
(9*s12^2*(s12-s45)^2*(s12+s23-s45))-
(11*(3*s15^2-3*s15*(s23-s45)+(s23-s45)^2)*s45)/
(4*s12^4*(s12-s34-s45))+(11*s15^3*s45)/
(4*s12^4*(s12+s23-s45)*(s12-s34-s45))+
(2*s15^3*s45^2)/(9*s12^3*s34^3*(s12+s23-s45))-
(2*s15^3*s45^2)/(9*s12^2*(s12-s34)*s34^3*(s12+s23-s45))-
(397*s15^3*s45^2)/(108*s12^4*s34^2*(s12+s23-s45))+
(2*s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^2*(s12+s23-s45))+
(2*s15^2*s45*(-s15+s45))/(9*s12^2*(s12-s34)^2*s34*
(s12+s23-s45))+(5*(4*s15-4*s23-7*s34+2*s45))/
(18*s12^2*(s12-s45))+(s15^2*s45*(-20*s15+3*s45))/
(36*s12^2*(s12-s34)*s34^2*(s12+s23-s45))+
(s15^2*(-99*s15+62*s45))/(36*s12^3*s34*(s12+s23-s45))-
(s15*(634*s15-397*s23+120*s45))/(108*s12^2*s34*
(s12+s23-s45))+(-4*s15^2-40*s15*s23+20*s23^2+
14*s15*s34+65*s23*s34-9*s34^2)/(s12^2*(36*s12*s45-
36*s45^2))+(s15*(20*s15^2-31*s15*s45+3*s45^2))/
(36*s12^2*(s12-s34)*s34*(s12+s23-s45))-
(1191*s15^2+300*s15*s23+297*s23^2-1191*s15*s34-200*s23*s34+
397*s34^2-300*s15*s45-594*s23*s45+100*s34*s45+297*s45^2)/
(108*s12^4)+(-853*s23-258*s34+228*(2*s15+s45))/
(108*s12^2*(s12+s23-s45))-
(397*s15*(s15^2+s23^2-2*s15*(s23+s45)))/(108*s12^2*s34^2*
(s12+s23-s45))+(-3*s23^2+s23*(2*s15-6*s34+s45)+
s34*(-3*s34+2*(s15+s45)))/(12*s12^2*(s12+s23-s45)^2))*tr5,
(-165*s15+230*s23+156*s34-85*s45)/(12*s12)+
(s15^2*(5*s34-2*s45))/(12*s12^2*(s23-s45))-
(2*s34*(s23+2*s34)*(-2*s15+2*s23+2*s34-s45))/
(9*(s12-s45)^3)-(31*s23^3*s34^3)/(18*s12*s45^5)+
(31*s23^3*s34^3)/(18*(s12-s45)*s45^5)-(7*s23^3*s34^3)/
(6*s12^2*s45^4)+(s23^2*s34^2*(-272*s15+70*s23+249*s34))/
(36*s12*s45^4)-(5*s23^3*s34^3)/(9*(s12-s45)^2*s45^4)-
(s23^2*s34^2*(-272*s15+70*s23+249*s34))/(36*(s12-s45)*s45^4)-
(5*s23^3*s34^3)/(6*s12^3*s45^3)+
(s23^2*s34^2*(-34*s15+11*s23+29*s34))/(6*s12^2*s45^3)-
(s23*s34*(306*s15^2+135*s23^2-673*s15*s34+384*s34^2+
5*s23*(-26*s15+45*s34)))/(36*s12*s45^3)+
(2*s23^3*s34^3)/(9*(s12-s45)^3*s45^3)+
(s23^2*s34^2*(-68*s15+4*s23+75*s34))/(36*(s12-s45)^2*s45^3)+
(s23*s34*(306*s15^2+135*s23^2-673*s15*s34+384*s34^2+
5*s23*(-26*s15+45*s34)))/(36*(s12-s45)*s45^3)-
(s23^2*(51*s15+39*s23-92*s34)*s34^2)/(36*s12^3*s45^2)+
(13*s23^3*s34^3)/(36*s12^4*s45^2)-
(s23*s34*(153*s15^2+54*s23^2-420*s15*s34+245*s34^2+
18*s23*(2*s15+7*s34)))/(36*s12^2*s45^2)+
(-17*s15^3+173*s23^3+216*s15^2*s34-446*s15*s34^2+247*s34^3+
s23^2*(-327*s15+396*s34)+s23*(-87*s15^2-53*s15*s34+
171*s34^2))/(36*s12*s45^2)+
(s23*s34*(-18*s15^2-34*s15*s23+18*s23^2+68*s15*s34+9*s23*s34-
50*s34^2))/(18*(s12-s45)^2*s45^2)+
(56*s15^3-212*s23^3+s23^2*(444*s15-513*s34)-333*s15^2*s34+
563*s15*s34^2-286*s34^3+s23*(-30*s15^2+287*s15*s34-
288*s34^2))/(36*(s12-s45)*s45^2)+(13*(-s15+s23+s34)^3)/
(12*(s12+s23-s45)*s45^2)-(9*s15^2*s23)/(4*s12*s34*s45)+
(s23^2*(52*s15+112*s23-39*s34)*s34^2)/(36*s12^4*s45)+
(-48*s15^2+842*s15*s23-608*s23^2+28*s15*s34-632*s23*s34+
5*s34^2)/(36*s12*s45)+(s23*s34*(-25*s15^2-304*s23^2+
147*s15*s34-94*s34^2+3*s23*(53*s15+6*s34)))/(36*s12^3*s45)+
(-17*s15^3+285*s23^3+156*s15^2*s34-240*s15*s34^2+113*s34^3+
s23^2*(-564*s15+443*s34)+s23*(62*s15^2-105*s15*s34+
102*s34^2))/(36*s12^2*s45)+
(2*s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^3*s45)+
(-20*s23^3+s23^2*(40*s15-117*s34)+2*s34*(9*s15^2-34*s15*s34+
25*s34^2)-2*s23*(22*s15^2-77*s15*s34+39*s34^2))/
(36*(s12-s45)^2*s45)-(s23*(-s15+s23+s34)^3)/
(6*(s12+s23-s45)^3*s45)-((-s15+s23+s34)^2*
(-2*s15+2*s23+5*s34))/(6*(s12+s23-s45)^2*s45)-
(9*s15^2-28*s15*s23+19*s23^2-210*s15*s34+124*s23*s34+
219*s34^2)/(36*(s12+s23-s45)*s45)-
(s34*(16*s15^2-35*s15*s34+19*s34^2))/(6*(s23-s45)*
(s12+s23-s45)*s45)+(31*s23*(-s15+s23)^2)/
(12*s12*(s12-s34-s45)*s45)-
(s23*(58*s15^2-62*s15*s23+31*s23^2))/(12*(s12-s45)*
(s12-s34-s45)*s45)+(s15^2*(-213*s15+65*s23)*s45)/
(36*s12^3*s34)+(s15^3*(80*s15-169*s45)*s45)/
(36*s12*s34*(s23-s45)^3)+(s15^3*s45)/(12*s12^2*(s23-s45)^2)+
(5*s15^3*s45)/(12*s12^3*(s23-s45))+(s15^3*(80*s15-169*s45)*s45)/
(36*s12^3*s34*(s23-s45))+(s34^3*s45)/(6*(s12-s45)*
(s12+s23-s45)^3)+(s15^3*s45)/(6*(s23-s45)*
(s12+s23-s45)^3)+(s34^3*s45)/(12*(s12-s45)^2*
(s12+s23-s45)^2)+(s15^3*s45)/(12*(s23-s45)^2*
(s12+s23-s45)^2)+(2*s34^3*s45)/(9*(s12-s45)^3*
(s12+s23-s45))-(5*s34^2*s45)/(6*(s12-s45)^2*
(s12+s23-s45))+(13*s15^3*s45^2)/(12*s12^3*s34^2)+
(13*s15^3*s45^2)/(9*s12^4*s34)+(43*s15^4*s45^2)/
(18*s12*s34*(s23-s45)^4)+(43*s15^4*s45^2)/
(18*s12^3*s34*(s23-s45)^2)+(s15^3*(11*s15-13*s45)*s45^2)/
(12*s12^2*s34^2*(s23-s45)^2)-(43*s15^4*s45^2)/
(18*s34*(s23-s45)^4*(s12+s23-s45))+
(s15^3*(11*s15-13*s45)*s45^2)/(12*s34^2*(s23-s45)^3*
(s12+s23-s45))+(11*s15^4*s45^2)/(4*s12*(s23-s45)^4*
(s12-s34-s45))+(11*s15^4*s45^2)/(4*s12^3*(s23-s45)^2*
(s12-s34-s45))-(13*s15^4*s45^3)/(36*s12*s34^2*(s23-s45)^4)+
(13*s15^4*s45^3)/(36*s12^2*s34^2*(s23-s45)^3)-
(13*s15^4*s45^3)/(36*s12^3*s34^2*(s23-s45)^2)+
(13*s15^4*s45^3)/(36*s12^4*s34^2*(s23-s45))+
(13*s15^4*s45^3)/(36*s34^2*(s23-s45)^4*(s12+s23-s45))+
(4*s23^2*s34^2*(-2*s15+s23+2*s34))/(9*s45^2*(-s12+s45)^3)-
(s15*(-2*s15+s45))/(12*s34*(s12+s23-s45))-
(31*s23*(2*s15-2*s23+s45))/(12*(s12-s45)*(s12-s34-s45))+
(43*s15^4*s45^2)/(18*s12^2*s34*(-s23+s45)^3)+
(11*s15^4*s45^2)/(4*s12^2*(s12-s34-s45)*(-s23+s45)^3)+
(s34*(27*s15^2-65*s15*s34+38*s34^2))/(12*(s12-s45)*
(s12+s23-s45)*(-s23+s45))+(5*s15*s34*(-s15+s34))/
(12*s12*s45*(-s23+s45))-(s34*(27*s15^2-65*s15*s34+38*s34^2))/
(12*(s12-s45)*s45*(-s23+s45))+(43*s15^4*s45^2)/
(18*s12^4*s34*(-s23+s45))+(11*s15^4*s45^2)/
(4*s12^4*(s12-s34-s45)*(-s23+s45))+(s15*(-3*s15+s23+s45))/
(12*s12*s34)+(s34^2*(11*s15-11*s34+s45))/
(12*(s12-s45)*(s12+s23-s45)^2)+
(s15*s23^2)/(6*s34*(-s12+s34+s45)^2)-
(s15*s23^2)/(6*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s45)/(2*s12*(-s12+s34+s45)^2)+
(11*s15^2*s45)/(2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^3*(s15-s45)*s45^2)/(s12^2*(s23-s45)^2*
(-s12+s34+s45)^2)+(11*s15^3*(s15-s45)*s45^2)/
((s23-s45)^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^4*s45^3)/(2*s12*(s23-s45)^4*(-s12+s34+s45)^2)-
(11*s15^4*s45^3)/(2*s12^3*(s23-s45)^2*(-s12+s34+s45)^2)+
(11*s15^4*s45^3)/(2*(s23-s45)^4*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*s45*(-s15+s45))/
((s23-s45)*(s12+s23-s45)*(-s12+s34+s45)^2)+
(11*s15^3*(s15-s45)*s45^2)/(s12*(-s23+s45)^3*
(-s12+s34+s45)^2)-(11*s15^4*s45^3)/(2*s12^2*(-s23+s45)^3*
(-s12+s34+s45)^2)+(11*s15^3*(s15-s45)*s45^2)/
(s12^3*(-s23+s45)*(-s12+s34+s45)^2)-(11*s15^4*s45^3)/
(2*s12^4*(-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^2*s45*(-s15+s45))/(s12*(-s23+s45)*(-s12+s34+s45)^2)+
(11*s15^2*s45*(-2*s15+s23+s45))/(2*s12^2*(-s12+s34+s45)^2)+
(s15*s23^2)/(6*s34^2*(-s12+s34+s45))-
(9*s15^2*s23)/(4*s34*s45*(-s12+s34+s45))+
(s15^3*(31*s15-78*s45)*s45)/(12*(s23-s45)^3*(s12+s23-s45)*
(-s12+s34+s45))+(11*s15^4*s45^2)/(4*(s23-s45)^4*
(s12+s23-s45)*(-s12+s34+s45))+(s15*(s15+6*s45))/
(6*(s12+s23-s45)*(s12-s34-s45))-
(s15^2*(-5*s15+5*s34+7*s45))/(12*(s23-s45)*(s12+s23-s45)^2)+
(s15^3*s45^2*(-11*s15+13*s45))/(12*s12*s34^2*(s23-s45)^3)+
(s15^3*s45^2*(-11*s15+13*s45))/(12*s12^3*s34^2*(s23-s45))+
(s15^2*s45*(-20*s15+13*s23+13*s45))/(12*s12^2*s34^2)-
(s15*(13*s15+15*s34+36*s45))/(36*s12*(s23-s45))+
(s15*(13*s15+15*s34+36*s45))/(36*(s23-s45)*(s12+s23-s45))+
(s34*(27*s15-38*s34+45*s45))/(12*(s12-s45)*(s12+s23-s45))+
(69*s15-72*s23+45*s34+52*s45)/(36*(s12+s23-s45))+
(s15^3*s45*(-31*s15+78*s45))/(12*s12^2*(s23-s45)^2*
(s12-s34-s45))+(s15^3*s45*(-31*s15+78*s45))/
(12*s12*(s12-s34-s45)*(-s23+s45)^3)+
(s15^3*s45*(-31*s15+78*s45))/(12*s12^3*(s12-s34-s45)*
(-s23+s45))+(s15^3*s45*(-80*s15+169*s45))/
(36*s12^2*s34*(s23-s45)^2)+(s15^3*s45*(-80*s15+169*s45))/
(36*s34*(s23-s45)^3*(s12+s23-s45))+
(426*s15-618*s23-513*s34+203*s45)/(36*(s12-s45))+
(-7*s15^2+15*s23^2-12*s15*s34+25*s34^2+
s23*(-13*s15+29*s34-11*s45)-11*s34*s45)/
(12*(s12+s23-s45)^2)+(s15^2*(6*s15^2+157*s15*s45-80*s45^2))/
(36*s12^2*s34*(s23-s45))+
(s15^2*(6*s15^2+157*s15*s45-80*s45^2))/(36*s34*(s23-s45)^2*
(s12+s23-s45))+(57*s15^2-870*s15*s23+627*s23^2-
238*s15*s34+756*s23*s34+214*s34^2)/(36*s12*s45-36*s45^2)+
(s15*(4*s15^2+55*s15*s45-12*s45^2))/(12*(s23-s45)*
(s12+s23-s45)*(-s12+s34+s45))-
(11*s15^2*s45*(s15^2-4*s15*s45+s45^2))/(2*s12*(s23-s45)^2*
(-s12+s34+s45)^2)+(11*s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(2*(s23-s45)^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*s45*(s15^2-4*s15*s45+s45^2))/(2*s12^2*(-s23+s45)*
(-s12+s34+s45)^2)-(s15*(12*s15^2+74*s15*s45+3*s45^2))/
(36*s34*(s23-s45)*(s12+s23-s45))+
(s15*(-4*s15^2-55*s15*s45+12*s45^2))/(12*s12*(s12-s34-s45)*
(-s23+s45))-(s15^2*s45*(9*s15^2-33*s15*s45+13*s45^2))/
(12*s12*s34^2*(s23-s45)^2)+
(s15^2*s45*(9*s15^2-33*s15*s45+13*s45^2))/(12*s12^2*s34^2*
(s23-s45))+(s15^2*s45*(9*s15^2-33*s15*s45+13*s45^2))/
(12*s34^2*(s23-s45)^2*(s12+s23-s45))-
(s15*(21*s15^2-21*s15*s23+7*s23^2-60*s15*s45+13*s23*s45+
13*s45^2))/(36*s34^2*(s12+s23-s45))+
(s15*(21*s15^2-21*s15*s23+13*s23^2-60*s15*s45+13*s23*s45+
13*s45^2))/(36*s12*s34^2)+
(s15^2*(-2*s15^2-74*s15*s45+57*s45^2))/(12*s12*(s23-s45)^2*
(s12-s34-s45))+(s15^2*(-2*s15^2-74*s15*s45+57*s45^2))/
(12*s12^2*(s12-s34-s45)*(-s23+s45))+
(s15^2*(-2*s15^2-74*s15*s45+57*s45^2))/(12*(s23-s45)^2*
(s12+s23-s45)*(-s12+s34+s45))+
(s15^2*(-6*s15^2-157*s15*s45+80*s45^2))/
(36*s12*s34*(s23-s45)^2)+(12*s15^3+74*s15^2*s45+3*s15*s45^2)/
(36*s12*s23*s34-36*s12*s34*s45)+
(s15*(7*s15^3-81*s15^2*s45+99*s15*s45^2-13*s45^3))/
(36*s34^2*(s23-s45)*(s12+s23-s45))+
(s15*(-7*s15^3+81*s15^2*s45-99*s15*s45^2+13*s45^3))/
(36*s12*s34^2*(s23-s45))+(s15^3+2*s23^3+2*s34^3+
3*s23*s34*(-2*s15+2*s34-s45)+s23^2*(-3*s15+6*s34-s45)-
3*s34^2*(s15+s45))/(6*(s12+s23-s45)^3)+
(40*s23^2+126*s23*s34+s34*(-86*s15+86*s34-45*s45)-
20*s23*(2*s15+s45))/(36*(s12-s45)^2)+
(-62*s23^2+31*s23*(2*s15+s45)-2*s15*(s15+6*s45))/
(12*s12*(s12-s34-s45))-
(s15*(88*s15*s23-13*s23^2+4*s15*(3*s15+20*s45)))/(36*s12^2*s34)-
(35*s15^2+825*s23^2-84*s15*s34+800*s23*s34+42*s34^2+
462*s15*s45-411*s34*s45+255*s45^2-15*s23*(71*s15+53*s45))/
(36*s12^2)+(11*s45^2*(6*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)-
(11*s45^3*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(2*s12^4*(-s12+s34+s45)^2)-
(11*s45^2*(4*s15^3-7*s23^3+18*s15^2*s45+20*s15*s45^2+7*s45^3+
s23^2*(20*s15+21*s45)-s23*(18*s15^2+40*s15*s45+21*s45^2)))/
(4*s12^4*(s12-s34-s45))+(31*s23^3-62*s23^2*(s15+s45)-
s15^2*(4*s15+57*s45)+s23*(33*s15^2+74*s15*s45+31*s45^2))/
(12*s12^2*(s12-s34-s45))+
(s45*(8*s15^3+31*s23^3+246*s15^2*s45+242*s15*s45^2+80*s45^3+
2*s23^2*(4*s15+9*s45)-s23*(78*s15^2+250*s15*s45+129*s45^2)))/
(12*s12^3*(s12-s34-s45))+(-17*s15^3+390*s23^3+32*s34^3+
s23^2*(-755*s15+962*s34-1035*s45)+169*s15^2*s45-
462*s15*s45^2-255*s45^3-12*s34^2*(8*s15+5*s45)+
s34*(96*s15^2+68*s15*s45+354*s45^2)+
s23*(198*s15^2-227*s15*s34+81*s34^2+1217*s15*s45-
1012*s34*s45+900*s45^2))/(36*s12^3)+
(-99*s23^3*(3*s34-5*s45)+s23^2*(-336*s34^2-
297*s45*(4*s15+5*s45)+s34*(448*s15+891*s45))-
s45*(-52*s15^3+13*s34^3+672*s15^2*s45+1188*s15*s45^2+
495*s45^3+4*s34^2*(-13*s15+28*s45)+
s34*(78*s15^2-448*s15*s45-297*s45^2))+
s23*(39*s34^3+8*s34^2*(-13*s15+42*s45)+
s34*(78*s15^2-896*s15*s45-891*s45^2)+
3*s45*(224*s15^2+792*s15*s45+495*s45^2)))/(36*s12^4)+
(s15/(12*s12^2*s34)+(s15*(-47*s15+13*s23))/(18*s12^3*s34)+
(-20*s15+91*s23+10*s34-59*s45)/(6*s12^3)+
s15^2/(18*s12^3*(s23-s45))+(s15*(s15-7*s23-3*s45))/
(36*s12^2*s34*(s12+s23-s45))+(13*s15^2)/(36*s12^2*(s23-s45)*
(s12+s23-s45))+(s15-27*s45)/(6*s12^2*(s12-s34-s45))-
(5*s23^2*s34^2)/(6*s12^3*s45^3)+(5*s23^2*s34^2)/
(6*s12^2*(s12-s45)*s45^3)-(s23*(17*s15+13*s23-31*s34)*s34)/
(18*s12^3*s45^2)+(13*s23^2*s34^2)/(36*s12^4*s45^2)-
(s23^2*s34^2)/(9*s12^2*(s12-s45)^2*s45^2)-
(s23*s34*(-112*s15+52*s23+101*s34))/(36*s12^2*(s12-s45)*
s45^2)+(13*s23*(-s15+s23+s34)^2)/(12*s12^2*(s12+s23-s45)*
s45^2)+(s23*(39*s15+112*s23-26*s34)*s34)/(36*s12^4*s45)-
(4*s15^2-86*s15*s23+192*s23^2-51*s15*s34+34*s23*s34+
32*s34^2)/(36*s12^3*s45)+(2*s23^2*s34^2)/(9*s12^2*(s12-s45)^3*
s45)-(s23*(4*s15+24*s23-7*s34)*s34)/(36*s12^2*(s12-s45)^2*
s45)-(s23^2*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)^3*
s45)-(s23*(s15^2+s23^2+4*s23*s34+3*s34^2-
2*s15*(s23+2*s34)))/(6*s12^2*(s12+s23-s45)^2*s45)-
(66*s15^2+46*s23^2+129*s23*s34+99*s34^2-
3*s15*(34*s23+53*s34))/(36*s12^2*(s12+s23-s45)*s45)+
(13*s15^2*s45)/(18*s12^3*s34^2)+(13*s15^2*s45)/(12*s12^4*s34)+
(43*s15^3*s45)/(18*s12^3*s34*(s23-s45)^2)+
(2*s34*(-s15+s34)*s45)/(3*s12^2*(s12-s45)*(s12+s23-s45)^2)-
(s34*(2*s15+11*s34-25*s45)*s45)/(36*s12^2*(s12-s45)^2*
(s12+s23-s45))-(43*s15^3*s45)/(18*s12^2*s34*(s23-s45)^2*
(s12+s23-s45))+(s15^2*(10*s15-13*s45)*s45)/
(18*s12^2*s34^2*(s23-s45)*(s12+s23-s45))-
(11*(3*s15^2-9*s15*(s23-s45)+5*(s23-s45)^2)*s45)/
(4*s12^4*(s12-s34-s45))+(11*s15^3*s45)/(4*s12^3*(s23-s45)^2*
(s12-s34-s45))-(13*s15^3*s45^2)/(36*s12^3*s34^2*
(s23-s45)^2)+(13*s15^3*s45^2)/(36*s12^4*s34^2*(s23-s45))-
(s34^2*s45^2)/(6*s12^2*(s12-s45)*(s12+s23-s45)^3)-
(s34^2*s45^2)/(12*s12^2*(s12-s45)^2*(s12+s23-s45)^2)-
(2*s34^2*s45^2)/(9*s12^2*(s12-s45)^3*(s12+s23-s45))+
(13*s15^3*s45^2)/(36*s12^2*s34^2*(s23-s45)^2*(s12+s23-s45))+
(43*s15^3*s45)/(18*s12^4*s34*(-s23+s45))+(11*s15^3*s45)/
(4*s12^4*(s12-s34-s45)*(-s23+s45))+
(2*s34*(-2*s15+s23+3*s34-s45)*(-s23+s45))/
(9*s12^2*(s12-s45)^3)+(11*s15*s45)/(2*s12^2*(-s12+s34+s45)^
2)+(11*s15*(2*s15-s23)*s45)/(2*s12^3*(-s12+s34+s45)^2)+
(s15*s23*s45)/(6*s12^2*s34*(-s12+s34+s45)^2)-
(s15*s23*s45)/(6*s12^2*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15*(2*s15+s34)*s45)/(2*s12^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*(s15-2*s45)*s45)/
(2*s12^2*(s23-s45)*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*(3*s15^2-3*s15*(s23-s45)+(s23-s45)^2)*s45^2)/
(2*s12^4*(-s12+s34+s45)^2)-(11*s15^3*s45^2)/
(2*s12^3*(s23-s45)^2*(-s12+s34+s45)^2)+
(11*s15^3*s45^2)/(2*s12^2*(s23-s45)^2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^2*(s15-2*s45)*s45)/
(2*s12^3*(-s23+s45)*(-s12+s34+s45)^2)-
(11*s15^3*s45^2)/(2*s12^4*(-s23+s45)*(-s12+s34+s45)^2)+
(s15*s23*s45)/(6*s12^2*s34^2*(-s12+s34+s45))+
(11*s15^3*s45)/(4*s12^2*(s23-s45)^2*(s12+s23-s45)*
(-s12+s34+s45))-(s15*(31*s15-2*s23+2*s45))/
(12*s12^2*s34*(-s12+s34+s45))+(s15^2*(s15+6*s45))/
(6*s12^3*(s12-s34-s45)*(-s23+s45))-(s15^2*(s15+6*s45))/
(6*s12^2*(s23-s45)*(s12+s23-s45)*(-s12+s34+s45))+
(s15^2*s45*(-10*s15+13*s45))/(18*s12^3*s34^2*(s23-s45))-
(s15^2*(s15+16*s45))/(6*s12^3*s34*(s23-s45))+
(s15^2*(s15+16*s45))/(6*s12^2*s34*(s23-s45)*(s12+s23-s45))+
(-30*s15-98*s23+135*s34+157*s45)/(36*s12^2*(s12+s23-s45))+
(138*s15-388*s23-195*s34+359*s45)/(36*s12^2*(s12-s45))+
(39*s15^2+336*s15*s23-297*s23^2-39*s15*s34-224*s23*s34+
13*s34^2-336*s15*s45+594*s23*s45+112*s34*s45-297*s45^2)/
(36*s12^4)+(82*s15^2-98*s15*s23+139*s23^2-210*s15*s34+
163*s23*s34+131*s34^2)/(s12^2*(36*s12*s45-36*s45^2))-
(27*s15^2-60*s15*s23+31*s23^2+135*s15*s45-116*s23*s45+
85*s45^2)/(12*s12^3*(s12-s34-s45))-
(41*s15^2-120*s15*s34+87*s34^2+40*s15*s45-109*s34*s45+
110*s45^2)/(36*s12^2*(s12-s45)*(s12+s23-s45))+
(-4*s15^2+20*s23^2+6*s15*s34+73*s23*s34+3*s34^2+
40*s15*s45-74*s34*s45+20*s45^2-40*s23*(s15+s45))/
(36*s12^2*(s12-s45)^2)+((-s23+s45)*(60*s15+31*(-s23+s45)))/
(12*s12^2*(s12-s45)*(s12-s34-s45))+
(5*s15^2+15*s23^2+13*s34^2+4*s15*s45+11*s45^2-
8*s34*(2*s15+s45)-8*s23*(s15-2*s34+3*s45))/
(12*s12^2*(s12+s23-s45)^2)+(-4*s15^2+54*s45*(s34+s45)+
s15*(-2*s34+7*s45))/(12*s12^2*(s12+s23-s45)*
(s12-s34-s45))+(s15*(7*s15^2+s23*(7*s23+6*s45)-
2*s15*(7*s23+13*s45)))/(36*s12^2*s34^2*(s12+s23-s45))+
(3*s23^3+s23^2*(-4*s15+6*s34-3*s45)+
s34*s45*(-3*s34+2*(s15+s45))+s23*(3*s34^2+(s15+s45)^2-
2*s34*(2*s15+3*s45)))/(6*s12^2*(s12+s23-s45)^3))*tr5,
(-426*s15+618*s23+513*s34-203*s45)/(36*s12-36*s45)-
(17*s15^2)/(36*s12*(s12+s23-s45))+s15/(s12-s34-s45)-
(s15*(13*s15+s34))/((s12+s23-s45)*(s12-s34-s45))+
(2*s34*(s23+2*s34)*(-2*s15+2*s23+2*s34-s45))/
(9*(s12-s45)^3)+(s34^2*(-11*s15+11*s34-s45))/
(12*(s12-s45)*(s12+s23-s45)^2)+(31*s23^3*s34^3)/
(18*s12*s45^5)-(31*s23^3*s34^3)/(18*(s12-s45)*s45^5)+
(7*s23^3*s34^3)/(6*s12^2*s45^4)-
(s23^2*s34^2*(-272*s15+70*s23+249*s34))/(36*s12*s45^4)+
(5*s23^3*s34^3)/(9*(s12-s45)^2*s45^4)+
(s23^2*s34^2*(-272*s15+70*s23+249*s34))/(36*(s12-s45)*s45^4)+
(5*s23^3*s34^3)/(6*s12^3*s45^3)-
(s23^2*s34^2*(-34*s15+11*s23+29*s34))/(6*s12^2*s45^3)+
(s23*s34*(306*s15^2+135*s23^2-673*s15*s34+384*s34^2+
5*s23*(-26*s15+45*s34)))/(36*s12*s45^3)-
(s23^2*s34^2*(-68*s15+4*s23+75*s34))/(36*(s12-s45)^2*s45^3)-
(s23*s34*(306*s15^2+135*s23^2-673*s15*s34+384*s34^2+
5*s23*(-26*s15+45*s34)))/(36*(s12-s45)*s45^3)+
s15^3/(6*(s12-s34)*s45^2)+(17*s23^3*s34^3)/(36*s12^4*s45^2)-
(s23^2*s34^2*(-141*s15+57*s23+107*s34))/(36*s12^3*s45^2)+
(s23*s34*(243*s15^2+156*s23^2-465*s15*s34+239*s34^2+
3*s23*(-54*s15+59*s34)))/(36*s12^2*s45^2)-
(-47*s15^3+209*s23^3+261*s15^2*s34-428*s15*s34^2+214*s34^3+
s23^2*(-435*s15+453*s34)+s23*(21*s15^2-161*s15*s34+
159*s34^2))/(36*s12*s45^2)+(4*s23^2*s34^2*(-2*s15+s23+2*s34))/
(9*(s12-s45)^3*s45^2)+(s23*s34*(18*s15^2+34*s15*s23-18*s23^2-
68*s15*s34-9*s23*s34+50*s34^2))/(18*(s12-s45)^2*s45^2)+
(-56*s15^3+212*s23^3+333*s15^2*s34-563*s15*s34^2+286*s34^3+
s23^2*(-444*s15+513*s34)+s23*(30*s15^2-287*s15*s34+
288*s34^2))/(36*(s12-s45)*s45^2)-(s23^2*(-s15+s23+s34)^3)/
(6*(s12+s23-s45)^3*s45^2)-(s23*(-s15+s23+s34)^2*
(-s15+s23+3*s34))/(4*(s12+s23-s45)^2*s45^2)-
(s15^3*s34)/(6*(s12-s34)*(s12+s23-s45)*s45^2)+
(s15^3-s23^3+s23^2*(3*s15-20*s34)-24*s15^2*s34+45*s15*s34^2-
24*s34^3+s23*(-3*s15^2+42*s15*s34-43*s34^2))/
(12*(s12+s23-s45)*s45^2)+(s15^2*(-62*s15+85*s23))/
(12*s12*s34*s45)+(17*s23^2*(4*s15+s23-3*s34)*s34^2)/
(36*s12^4*s45)+(-6*s15^2-929*s15*s23+650*s23^2+53*s15*s34+
596*s23*s34-47*s34^2)/(36*s12*s45)+
(s23*s34*(175*s15^2+181*s23^2-282*s15*s34+124*s34^2+
15*s23*(-5*s15+8*s34)))/(36*s12^3*s45)+
(-291*s23^3+s23^2*(576*s15-533*s34)-(-s15+s34)^2*
(-47*s15+107*s34)+s23*(-17*s15^2+150*s15*s34-105*s34^2))/
(36*s12^2*s45)+(20*s23^3+s23^2*(-40*s15+117*s34)-
2*s34*(9*s15^2-34*s15*s34+25*s34^2)+
2*s23*(22*s15^2-77*s15*s34+39*s34^2))/(36*(s12-s45)^2*s45)+
(s23*(s23+s34)*(-s15+s23+s34)^2)/(2*(s12+s23-s45)^3*s45)+
(17*s23^3+s23^2*(-22*s15+41*s34)+s34*(13*s15^2-32*s15*s34+
19*s34^2)+s23*(5*s15^2-42*s15*s34+43*s34^2))/
(12*(s12+s23-s45)^2*s45)+(31*s15^4)/
(12*s12*s34*(s12+s23-s45)*s45)-(31*s15^4)/
(12*(s12-s34)*s34*(s12+s23-s45)*s45)-(s15^2*(30*s15+31*s34))/
(6*(s12-s34)*(s12+s23-s45)*s45)+
(-30*s15^2+59*s15*s23-23*s23^2-291*s15*s34+160*s23*s34+
261*s34^2)/(36*(s12+s23-s45)*s45)-
(s34*(27*s15^2-65*s15*s34+38*s34^2))/(12*(s12-s45)*
(s12+s23-s45)*s45)-(31*s15^2)/(12*(s12-s34-s45)*s45)-
(31*(2*s15^3-2*s15*s23^2+s23^3))/(12*s12*(s12-s34-s45)*s45)+
(s23*(58*s15^2-62*s15*s23+31*s23^2))/(12*(s12-s45)*
(s12-s34-s45)*s45)+(31*s15^4)/(12*s12*(s12+s23-s45)*
(s12-s34-s45)*s45)+(31*s15^2*(2*s15+s34))/
(12*(s12+s23-s45)*(s12-s34-s45)*s45)+
(4*s15^2*s45)/(9*(s12-s34)^3)+(4*s15^2*(s15-s23)*s45)/
(9*(s12-s34)^3*s34)+(s15^2*(17*s15+9*s23-9*s45)*s45)/
(9*(s12-s34)^2*s34^2)-(s34^3*s45)/(6*(s12-s45)*
(s12+s23-s45)^3)-(s34^3*s45)/(12*(s12-s45)^2*
(s12+s23-s45)^2)-(2*s34^3*s45)/(9*(s12-s45)^3*
(s12+s23-s45))+(5*s34^2*s45)/(6*(s12-s45)^2*
(s12+s23-s45))+(11*s15^4*s45)/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45))-(4*s15^2*(s15+s34-s45)*s45)/
(9*(s12-s34)^3*(s12+s23-s45))+(68*s15^3*s45^2)/(9*s12*s34^4)-
(68*s15^3*s45^2)/(9*(s12-s34)*s34^4)+(17*s15^3*s45^2)/
(3*s12^2*s34^3)+(17*s15^3*s45^2)/(9*(s12-s34)^2*s34^3)+
(47*s15^3*s45^2)/(12*s12^3*s34^2)+(17*s15^3*s45^2)/(9*s12^4*s34)+
(8*s15^3*s45^2)/(9*s34^2*(-s12+s34)^3)+(17*s15^4*s45^2)/
(36*s12^4*s34*(s12+s23-s45))+(s15^3*(70*s15-87*s45)*s45^2)/
(36*(s12-s34)*s34^4*(s12+s23-s45))+(4*s15^3*(s15-s45)*s45^2)/
(9*(s12-s34)^3*s34^2*(s12+s23-s45))+(31*s15^4*s45^3)/
(18*s12*s34^5*(s12+s23-s45))-(31*s15^4*s45^3)/
(18*(s12-s34)*s34^5*(s12+s23-s45))+(7*s15^4*s45^3)/
(6*s12^2*s34^4*(s12+s23-s45))+(5*s15^4*s45^3)/
(9*(s12-s34)^2*s34^4*(s12+s23-s45))+
(5*s15^4*s45^3)/(6*s12^3*s34^3*(s12+s23-s45))+
(17*s15^4*s45^3)/(36*s12^4*s34^2*(s12+s23-s45))+
(2*s15^4*s45^3)/(9*s34^3*(-s12+s34)^3*(s12+s23-s45))+
(2*s23^3*s34^3)/(9*s45^3*(-s12+s45)^3)+
(2*s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*s45*(-s12+s45)^3)+(11*s15^3*s45^2*(-s15+s45))/
(6*s12^2*s34^3*(s12+s23-s45))+(31*s23*(2*s15-2*s23+s45))/
(12*(s12-s45)*(s12-s34-s45))+(11*s15^2)/
(2*(-s12+s34+s45)^2)-(s15*s23^2)/(6*s34*(-s12+s34+s45)^2)+
(s15*s23^2)/(6*(s12-s45)*(-s12+s34+s45)^2)-
(11*s15^2*(2*s15+s34-s45))/(2*(s12+s23-s45)*
(-s12+s34+s45)^2)+(11*s15^3*(s15-s45)*s45)/
(s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^4*s45^2)/(2*s12^3*(s12+s23-s45)*(-s12+s34+s45)^2)-
(11*s15^2*(-2*s15+s23+s45))/(2*s12*(-s12+s34+s45)^2)-
(s15*s23^2)/(6*s34^2*(-s12+s34+s45))+
(9*s15^2*s23)/(4*s34*s45*(-s12+s34+s45))+
(s15*(-22*s15+5*s45))/(18*(s12-s34)^2)+(-45*s15+17*s45)/
(36*s12-36*s34)+(s15^3*s45^2*(-4*s15+21*s45))/
(36*(s12-s34)^2*s34^3*(s12+s23-s45))-
(s15*(65*s15+15*s23+27*s45))/(36*s34*(s12+s23-s45))+
(s15^3*s45^2*(-57*s15+34*s45))/(36*s12^3*s34^2*(s12+s23-s45))+
(s15^3*s45*(181*s15+34*s45))/(36*s12^3*s34*(s12+s23-s45))+
(s15^2*(-103*s15+45*s45))/(6*s12*(s12+s23-s45)*
(s12-s34-s45))-(s15^2*s45*(54*s15-81*s23+50*s45))/
(12*s12^2*s34^2)-(63*s15-78*s23+184*s34+52*s45)/
(36*(s12+s23-s45))+(s15^3*s45^2*(-70*s15+87*s45))/
(36*s12*s34^4*(s12+s23-s45))-
(s15^2*s45*(75*s15-175*s23+141*s45))/(36*s12^3*s34)-
(s15^2*s45*(130*s15-306*s23+159*s45))/(36*s12*s34^3)+
(s15^2*s45*(130*s15-306*s23+159*s45))/(36*(s12-s34)*s34^3)+
(498*s15-696*s23-329*s34+238*s45)/(36*s12)+
(-17*s15^3+(205*s15^2*s45)/36)/(s12*s34*(s12+s23-s45))+
((-97*s15^4)/12+12*s15^3*s45)/(s12^2*(s12+s23-s45)*
(s12-s34-s45))+(90*s15^2-74*s15*s23+62*s23^2-31*s23*s45)/
(12*s12*(s12-s34-s45))+(270*s15^2+45*s15*s34-39*s15*s45-
17*s34*s45)/(36*(s12-s34)*(s12+s23-s45))+
(31*s15^2)/(6*s12*s45-6*s34*s45)-(-31*s15^3+29*s15^2*s23)/
(6*s12*s34*s45-6*s34^2*s45)+
(s15*(-444*s15^2+30*s15*s23-56*s23^2+117*s15*s45+133*s23*s45-
104*s45^2))/(36*(s12-s34)*s34^2)-
(57*s15^2-870*s15*s23+627*s23^2-238*s15*s34+756*s23*s34+
214*s34^2)/(36*s12*s45-36*s45^2)+
(105*s15^2-36*s15*s23+43*s15*s45+17*s23*s45-17*s45^2)/
(36*s12*s34)-(s15*(20*s15^2-22*s15*s23+s15*s45+5*s23*s45-
2*s45^2))/(18*(s12-s34)^2*s34)-
(s15^2*s45*(18*s15^2-15*s15*s45+s45^2))/(18*(s12-s34)^2*s34^2*
(s12+s23-s45))+(2*s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*s34*(-s12+s34)^3*(s12+s23-s45))-
(11*s15^2*(s15^2-4*s15*s45+s45^2))/(2*s12*(s12+s23-s45)*
(-s12+s34+s45)^2)-(11*(s23-s45)*s45*(6*s15^2-8*s15*s23+
3*s23^2+8*s15*s45-6*s23*s45+3*s45^2))/
(2*s12^3*(s12-s34-s45))+
(s15*(20*s15^2+22*s15*s34-29*s15*s45-5*s34*s45+3*s45^2))/
(18*(s12-s34)^2*(s12+s23-s45))+
(s15^2*s45*(45*s15^2-53*s15*s45+14*s45^2))/
(12*s12*s34^3*(s12+s23-s45))-
(s15^2*s45*(45*s15^2-53*s15*s45+14*s45^2))/(12*(s12-s34)*s34^3*
(s12+s23-s45))+(s15^2*s45*(156*s15^2-126*s15*s45+17*s45^2))/
(36*s12^2*s34^2*(s12+s23-s45))+
(s15^2*(-291*s15^2+392*s15*s45+17*s45^2))/
(36*s12^2*s34*(s12+s23-s45))+
(s15*(473*s15^2-287*s15*s45+39*s45^2))/(36*(s12-s34)*s34*
(s12+s23-s45))-(s15^2*(209*s15^2-330*s15*s45+81*s45^2))/
(36*s12*s34^2*(s12+s23-s45))+
(s15*(576*s15^2-17*s15*s23+47*s23^2+32*s15*s45-135*s23*s45+
88*s45^2))/(36*s12^2*s34)+
(s15*(435*s15^2-21*s15*s23+47*s23^2-81*s15*s45-142*s23*s45+
95*s45^2))/(36*s12*s34^2)+(5*s15^2-1074*s15*s23+837*s23^2+
12*s15*s34+649*s23*s34-6*s34^2+498*s15*s45-784*s23*s45-
272*s34*s45+238*s45^2)/(36*s12^2)+
(s15*(212*s15^3-375*s15^2*s45+144*s15*s45^2-9*s45^3))/
(36*(s12-s34)*s34^2*(s12+s23-s45))+
(s15*(20*s15^3-91*s15^2*s45+40*s15*s45^2-3*s45^3))/
(36*(s12-s34)^2*s34*(s12+s23-s45))-
(40*s15^2+16*s15*s45-17*s45^2+17*s23*(-3*s15+s45))/
(36*(s12-s34)*s34)+(-3*s23^3+s23^2*(3*s15-9*s34+s45)+
3*s23*s34*(2*s15-3*s34+s45)+3*s34^2*(s15-s34+s45))/
(6*(s12+s23-s45)^3)+(s34*(38*s34-9*(3*s15+5*s45)))/
(12*(s12-s45)*(s12+s23-s45))+
(-25*s23^2+s23*(13*s15-37*s34+11*s45)+
s34*(12*s15-23*s34+11*s45))/(12*(s12+s23-s45)^2)+
(-40*s23^2-126*s23*s34+20*s23*(2*s15+s45)+
s34*(86*s15-86*s34+45*s45))/(36*(s12-s45)^2)+
(s15*(s23^2+3*s23*(-s15+s45)+3*(s15^2-4*s15*s45+s45^2)))/
(12*s34^2*(s12+s23-s45))-
(11*s45*(6*s15^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(2*s15+s45)-2*s23*(3*s15^2+3*s15*s45+s45^2)))/
(2*s12^2*(-s12+s34+s45)^2)+
(11*s45^2*(4*s15^3-s23^3+6*s15^2*s45+4*s15*s45^2+s45^3+
s23^2*(4*s15+3*s45)-s23*(6*s15^2+8*s15*s45+3*s45^2)))/
(2*s12^3*(-s12+s34+s45)^2)+(190*s15^3-31*s23^3-
48*s15^2*s45-110*s15*s45^2-47*s45^3+s23^2*(58*s15+15*s45)+
s23*(-120*s15^2+52*s15*s45+63*s45^2))/
(12*s12^2*(s12-s34-s45))+(47*s15^3-396*s23^3-47*s34^3+
104*s15^2*s45+873*s15*s45^2+396*s45^3+
3*s34^2*(47*s15+2*s45)+s23^2*(839*s15-577*s34+1188*s45)-
s34*(141*s15^2+41*s15*s45+215*s45^2)-
s23*(36*s15^2-116*s15*s34+69*s34^2+1712*s15*s45-611*s34*s45+
1188*s45^2))/(36*s12^3)-
(17*(s23^2*s34*(-4*s15+3*s34)-s23*(6*s15^2-8*s15*s34+3*s34^2)*
(s34+s45)+s45*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45))))/
(36*s12^4)+((56*s15+17*(s23-s34-s45))/(36*s12^2*(s12-s34))+
(s15*(20*s15+2*s23-2*s34-5*s45))/(18*s12^2*(s12-s34)^2)+
(-138*s15+388*s23+195*s34-359*s45)/(36*s12^2*(s12-s45))-
(17*s15^2)/(36*s12^3*(s12+s23-s45))+
(11*s15^3)/(2*s12^3*s34*(s12+s23-s45))+
(11*(-3*s15+2*s23-2*s45)*(s23-s45))/
(2*s12^3*(s12-s34-s45))+(11*s15^3)/(2*s12^3*(s12+s23-s45)*
(s12-s34-s45))+(2*s34*(s23-s45)*(-2*s15+s23+3*s34-
s45))/(9*s12^2*(s12-s45)^3)+(5*s23^2*s34^2)/(6*s12^3*s45^3)-
(5*s23^2*s34^2)/(6*s12^2*(s12-s45)*s45^3)+
(s15^2*s34)/(6*s12^2*(s12-s34)*s45^2)+(17*s23^2*s34^2)/
(36*s12^4*s45^2)-(s23*s34*(-94*s15+40*s23+77*s34))/
(36*s12^3*s45^2)+(s23^2*s34^2)/(9*s12^2*(s12-s45)^2*s45^2)+
(s23*s34*(-112*s15+52*s23+101*s34))/(36*s12^2*(s12-s45)*
s45^2)-(s23^3*(-s15+s23+s34)^2)/(6*s12^2*(s12+s23-s45)^3*
s45^2)-(s23^2*(s15^2+s23^2+6*s23*s34+5*s34^2-
2*s15*(s23+3*s34)))/(12*s12^2*(s12+s23-s45)^2*s45^2)-
(s15^2*s34^2)/(6*s12^2*(s12-s34)*(s12+s23-s45)*s45^2)+
(s23^3-s15^2*s34-2*s23^2*(s15+s34)+
s23*(s15^2+3*s15*s34-4*s34^2))/(6*s12^2*(s12+s23-s45)*
s45^2)+(17*s23*(3*s15+s23-2*s34)*s34)/(36*s12^4*s45)+
(s15*(-30*s15+s34))/(6*s12^2*(s12-s34)*s45)+
(64*s15^2-35*s15*s23+198*s23^2-111*s15*s34+46*s23*s34+
47*s34^2)/(36*s12^3*s45)+(s23*(4*s15+24*s23-7*s34)*s34)/
(36*s12^2*(s12-s45)^2*s45)-(82*s15^2+139*s23^2+163*s23*s34+
131*s34^2-14*s15*(7*s23+15*s34))/(36*s12^2*(s12-s45)*s45)+
(s23^2*(s15^2-3*s15*(s23+s34)+2*(s23+s34)^2))/
(3*s12^2*(s12+s23-s45)^3*s45)+
(s23*(3*s15^2+7*s23^2+9*s23*s34+8*s34^2-
2*s15*(2*s23+5*s34)))/(6*s12^2*(s12+s23-s45)^2*s45)+
(s15*(31*s15^2+62*s15*s34-2*s34^2))/(12*s12^2*(s12-s34)*
(s12+s23-s45)*s45)+(12*s15^2-71*s23^2+
6*s15*(7*s23-33*s34)+117*s23*s34+84*s34^2)/
(36*s12^2*(s12+s23-s45)*s45)+(31*s15*(2*s15-s23+s34))/
(12*s12^2*(s12-s34-s45)*s45)-(31*s15*(s15+s34)^2)/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45)*s45)-
(4*s15^2*s45)/(9*s12^2*(s12-s34)^3)+(47*s15^2*s45)/
(18*s12^3*s34^2)-(28*s15^2*s45)/(9*s12^2*(s12-s34)*s34^2)+
(17*s15^2*s45)/(12*s12^4*s34)+(s15^2*s45)/(9*s12^2*(s12-s34)^2*
s34)+(2*(s15-s34)*s34*s45)/(3*s12^2*(s12-s45)*
(s12+s23-s45)^2)+(17*s15^3*s45)/(36*s12^4*s34*
(s12+s23-s45))+(s15^2*(52*s15-35*s45)*s45)/
(36*s12^2*(s12-s34)*s34^2*(s12+s23-s45))+
(s15^2*(24*s15-7*s45)*s45)/(36*s12^2*(s12-s34)^2*s34*
(s12+s23-s45))+(s34*(2*s15+11*s34-25*s45)*s45)/
(36*s12^2*(s12-s45)^2*(s12+s23-s45))+
(2*s15^2*(s15+2*s34-s45)*s45)/(9*s12^2*(s12-s34)^3*
(s12+s23-s45))+(s34^2*s45^2)/(6*s12^2*(s12-s45)*
(s12+s23-s45)^3)+(s34^2*s45^2)/(12*s12^2*(s12-s45)^2*
(s12+s23-s45)^2)+(5*s15^3*s45^2)/(6*s12^3*s34^3*
(s12+s23-s45))-(5*s15^3*s45^2)/(6*s12^2*(s12-s34)*s34^3*
(s12+s23-s45))+(17*s15^3*s45^2)/(36*s12^4*s34^2*
(s12+s23-s45))+(s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^2*
(s12+s23-s45))+(2*s15^3*s45^2)/(9*s12^2*s34*(-s12+s34)^3*
(s12+s23-s45))+(2*s34^2*s45^2)/(9*s12^2*(s12-s45)^3*
(s12+s23-s45))+(2*s23^2*s34^2)/(9*s12^2*s45*(-s12+s45)^3)-
(s15*s23*s45)/(6*s12^2*s34*(-s12+s34+s45)^2)+
(11*(3*s15^2-3*s15*(s23-s45)+(s23-s45)^2)*s45)/
(2*s12^3*(-s12+s34+s45)^2)+(s15*s23*s45)/(6*s12^2*(s12-s45)*
(-s12+s34+s45)^2)-(11*s15^3*s45)/(2*s12^3*(s12+s23-s45)*
(-s12+s34+s45)^2)-(s15*s23*s45)/(6*s12^2*s34^2*
(-s12+s34+s45))-(11*s15*(2*s15-s23+s34+s45))/
(2*s12^2*(-s12+s34+s45)^2)+(s15*(31*s15-2*s23+2*s45))/
(12*s12^2*s34*(-s12+s34+s45))+(s15^2*s45*(-40*s15+17*s45))/
(36*s12^3*s34^2*(s12+s23-s45))+
(s15*(49*s15-41*s23+26*s45))/(18*s12^2*(s12-s34)*s34)-
(44*s15-176*s23+334*s34+163*s45)/(36*s12^2*(s12+s23-s45))+
(18*s15-413*s23-6*s34+215*s45)/(36*s12^3)+
(-214*s15^2-46*s15*s34+17*s34^2+42*s15*s45)/
(36*s12^2*(s12-s34)*(s12+s23-s45))+
(s15*(-20*s15^2-40*s15*s34+4*s34^2+39*s15*s45+6*s34*s45-
3*s45^2))/(36*s12^2*(s12-s34)^2*(s12+s23-s45))-
(5*s15^2+36*s23^2+18*s23*s34+18*s34^2-
2*s15*(5*s23+11*s34-2*s45)-34*s23*s45-6*s34*s45+11*s45^2)/
(12*s12^2*(s12+s23-s45)^2)-
(s15*(139*s15^2-129*s15*s45+12*s45^2))/(36*s12^2*(s12-s34)*s34*
(s12+s23-s45))+(41*s15^2-120*s15*s34+87*s34^2+
40*s15*s45-109*s34*s45+110*s45^2)/(36*s12^2*(s12-s45)*
(s12+s23-s45))-(-4*s15^2+20*s23^2+6*s15*s34+
73*s23*s34+3*s34^2+40*s15*s45-74*s34*s45+20*s45^2-
40*s23*(s15+s45))/(36*s12^2*(s12-s45)^2)-
((-s23+s45)*(60*s15+31*(-s23+s45)))/(12*s12^2*(s12-s45)*
(s12-s34-s45))-(s15*(35*s15+64*(-s23+s45)))/
(36*s12^3*s34)+(s15*(77*s15+18*(s23+s45)))/
(36*s12^2*s34*(s12+s23-s45))+
(11*s15*(s15^2+2*s15*s34+s34*(s34+s45)))/
(2*s12^2*(s12+s23-s45)*(-s12+s34+s45)^2)+
(148*s15^2+7*s15*(4*s34-s45)-54*(s34+s45)^2)/
(12*s12^2*(s12+s23-s45)*(s12-s34-s45))+
(17*(3*s15^2+3*s15*(s23-s34-s45)+s34*(-2*s23+s34+s45)))/
(36*s12^4)+(19*s15+27*(-s23+s34+2*s45))/
(6*s12^2*(s12-s34-s45))-(s15*(s15^2+s23*(s23+2*s45)-
2*s15*(s23+3*s45)))/(12*s12^2*s34^2*(s12+s23-s45))+
(-6*s23^3+2*s34*(-s15+2*s34-s45)*s45+
2*s23^2*(3*s15-6*s34+2*s45)-s23*(6*s34^2+(s15+s45)^2-
2*s34*(3*s15+4*s45)))/(6*s12^2*(s12+s23-s45)^3))*tr5}


projectionMatrix["uubggg","pmppp","Nf1"]=
{{1,-2,0,0,0,0,0,-2,0,2,0,0,0,0,0,0,0,-1,2,0,0,0,0,
0,1/3,0,0},{0,0,1,0,0,-2,0,0,-2,0,2,0,0,2,0,-2,0,
0,0,0,0,-1,2,0,-2/3,0,0},{0,0,0,1,-1,0,0,-1,1,1,-1,
0,0,-1,0,1,0,-1/2,1,0,0,1/2,-1,0,2/3,0,0},
{0,0,0,0,0,0,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,1,-2,2,0,-2,0,0,0,
0,0,-1,2,0,-1/3,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,-1,1/2,-1,0,0,-1/2,1,0,1/6,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,0,
0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
1,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,1,0,0,0},{0,0,0,0,0,0,0,0,0,0,0,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,1,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,
0,0,1}}

ampFunctions["uubggg","pmppp","Nf1"]={f11[s15]^2,f21[s34,s15],
f11[s23]^2,f11[s15]*f11[s34],f11[s23]*f11[s34],f21[s15,s23],
f11[s15],f11[s12]*f11[s15],f11[s15]*f11[s23],f11[s12]*f11[s34],
f11[s15]*f11[s45],f11[s45]^2,f21[s23,s45],f11[s12]*f11[s23],
f11[s12]*f11[s45],f11[s23]*f11[s45],f11[s34]*f11[s45],f11[s34]^2,
f21[s12,s34],f11[s23],f11[s34],f11[s12]^2,f21[s45,s12],1,Pi^2,
f11[s45],f11[s12]}


==> anc/TwoLoopRemainders/uubggg_pmppp_Nf2.txt <==
rationalBasis["uubggg","pmppp","Nf2"]=
{-(s15^2+s23*s34)/(36*s12^2)+s15^2/(36*s12*(s12+s23-s45))-
(s23^3*s34^3)/(36*s12^4*s45^2)+(-s15+s23+s34)^3/(36*s12*s45^2)+
(s23^2*s34^2*(-3*s15+3*s23+s34))/(36*s12^3*s45^2)-
(s23*s34*(3*s15^2+3*s23^2-3*s15*s34+s34^2+
3*s23*(-2*s15+s34)))/(36*s12^2*s45^2)-(-s15+s23+s34)^3/
(36*(s12+s23-s45)*s45^2)-(s23^2*(4*s15+s23-3*s34)*s34^2)/
(36*s12^4*s45)-(s23*(-s15+s23+s34))/(36*s12*s45)+
(s23*s34*(-5*s15^2+3*s15*s23+s23^2+6*s15*s34-6*s23*s34-
2*s34^2))/(36*s12^3*s45)+(4*s23^2*s34+(-s15+s34)^3+
s23*(s15^2-6*s15*s34+3*s34^2))/(36*s12^2*s45)+
(s23*(-s15+s23+s34))/(36*(s12+s23-s45)*s45)+
(s15^2*(3*s15-5*s23)*s45)/(36*s12^3*s34)+
(s15^2*s45)/(36*s12*s34*(s12+s23-s45))+(s15^3*(s15-2*s45)*s45)/
(36*s12^3*s34*(s12+s23-s45))-(s15^3*s45^2)/(12*s12^3*s34^2)-
(s15^3*s45^2)/(9*s12^4*s34)-(s15^4*s45^2)/(36*s12^4*s34*
(s12+s23-s45))+(s15^3*(s15-s45)*s45^2)/
(12*s12^3*s34^2*(s12+s23-s45))-(s15^4*s45^3)/
(36*s12^4*s34^2*(s12+s23-s45))-(s15^2*s45*(-2*s15+s45))/
(36*s12^2*s34*(s12+s23-s45))-(s15^2*s45*(-2*s15+s23+s45))/
(12*s12^2*s34^2)+(s15*(s15*s23-s23^2-s15*s45))/(36*s12^2*s34)-
(s15^2*s45*(s15^2-3*s15*s45+s45^2))/(12*s12^2*s34^2*
(s12+s23-s45))+(s15*(s15^3-9*s15^2*s45+9*s15*s45^2-
s45^3))/(36*s12*s34^2*(s12+s23-s45))-
(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(36*s12*s34^2)+(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+
s23*(-3*s15+s45)))/(36*s34^2*(s12+s23-s45))+
(-3*s15*s34^2+s34^3-s23^2*(s15+2*s34)+s15*s34*(3*s15+s45)-
s15^2*(s15+4*s45)+s23*(3*s34^2+s15*s45+s34*(-4*s15+s45)))/
(36*s12^3)+(s23^2*s34*(-4*s15+3*s34)-
s23*(6*s15^2-8*s15*s34+3*s34^2)*(s34+s45)+
s45*(s34^3+s34^2*(-4*s15+s45)+2*s15^2*(-2*s15+3*s45)+
s34*(6*s15^2-4*s15*s45)))/(36*s12^4)+
((s15*(s15-2*s23))/(36*s12^3*s34)+
s15^2/(36*s12^3*(s12+s23-s45))-
s23/(36*s12^2*(s12+s23-s45))+(s15*(-s15+s23))/
(36*s12^2*s34*(s12+s23-s45))-(s23^2*s34^2)/(36*s12^4*s45^2)+
(s23*s34*(-2*s15+2*s23+s34))/(36*s12^3*s45^2)-
(s23*(-s15+s23+s34)^2)/(36*s12^2*(s12+s23-s45)*s45^2)-
(s23*(3*s15+s23-2*s34)*s34)/(36*s12^4*s45)+
(-2*s15^2-s34*(2*s23+s34)+s15*(s23+3*s34))/(36*s12^3*s45)+
(2*s15^2+2*s23^2+2*s23*s34+s34^2-3*s15*(s23+s34))/
(36*s12^2*(s12+s23-s45)*s45)-(s15^2*s45)/(18*s12^3*s34^2)-
(s15^2*s45)/(12*s12^4*s34)-(s15^3*s45)/(36*s12^4*s34*
(s12+s23-s45))+(s15^2*(s15-s45)*s45)/(18*s12^3*s34^2*
(s12+s23-s45))-(s15^3*s45^2)/(36*s12^4*s34^2*
(s12+s23-s45))-(s15*(s15^2+s23^2-2*s15*(s23+s45)))/
(36*s12^2*s34^2*(s12+s23-s45))-
(3*s15^2+s34*(-2*s23+s34+s45)-3*s15*(-s23+s34+s45))/
(36*s12^4))*tr5,s15^2/(18*s12*(s12+s23-s45))+
(5*s15^2)/(36*s34*(s12+s23-s45))+s34/(9*(s12+s23-s45))+
(s15^2*(5*s15-8*s45))/(18*(s12-s34)*s34*(s12+s23-s45))-
(s23^3*s34^3)/(18*s12^4*s45^2)+(-s15+s23+s34)^3/(18*s12*s45^2)+
(s23^2*s34^2*(-3*s15+3*s23+s34))/(18*s12^3*s45^2)-
(s23*s34*(3*s15^2+3*s23^2-3*s15*s34+s34^2+
3*s23*(-2*s15+s34)))/(18*s12^2*s45^2)-(-s15+s23+s34)^3/
(18*(s12+s23-s45)*s45^2)-(s23^2*(4*s15+s23-3*s34)*s34^2)/
(18*s12^4*s45)-(s23*(-s15+s23+s34))/(18*s12*s45)+
(s23*s34*(-5*s15^2+3*s15*s23+s23^2+6*s15*s34-6*s23*s34-
2*s34^2))/(18*s12^3*s45)+(4*s23^2*s34+(-s15+s34)^3+
s23*(s15^2-6*s15*s34+3*s34^2))/(18*s12^2*s45)+
(s23*(-s15+s23+s34))/(18*(s12+s23-s45)*s45)+
(2*s15^2*s45)/(9*(s12-s34)^3)+(2*s15^2*(s15-s23)*s45)/
(9*(s12-s34)^3*s34)+(s15^2*(4*s23+3*(s15-5*s45))*s45)/
(18*s12^3*s34)+(s15^2*(2*s23-3*s45)*s45)/(2*s12^2*s34^2)+
(s15^2*s45)/(18*s12*s34*(s12+s23-s45))+(s15^3*(s15-2*s45)*s45)/
(18*s12^3*s34*(s12+s23-s45))-(2*s15^2*(s15+s34-s45)*s45)/
(9*(s12-s34)^3*(s12+s23-s45))+(41*s15^3*s45^2)/
(18*s12*s34^4)-(41*s15^3*s45^2)/(18*(s12-s34)*s34^4)+
(4*s15^3*s45^2)/(3*s12^2*s34^3)+(17*s15^3*s45^2)/
(18*(s12-s34)^2*s34^3)+(s15^3*s45^2)/(3*s12^3*s34^2)-
(2*s15^3*s45^2)/(9*s12^4*s34)+(4*s15^3*s45^2)/
(9*s34^2*(-s12+s34)^3)-(s15^4*s45^2)/(18*s12^4*s34*
(s12+s23-s45))+(s15^3*(13*s15-12*s45)*s45^2)/
(18*(s12-s34)*s34^4*(s12+s23-s45))+
(s15^3*(3*s15-5*s45)*s45^2)/(18*s12^3*s34^2*(s12+s23-s45))+
(2*s15^3*(s15-s45)*s45^2)/(9*(s12-s34)^3*s34^2*(s12+s23-s45))+
(11*s15^4*s45^3)/(18*s12*s34^5*(s12+s23-s45))-
(11*s15^4*s45^3)/(18*(s12-s34)*s34^5*(s12+s23-s45))+
(s15^4*s45^3)/(3*s12^2*s34^4*(s12+s23-s45))+
(5*s15^4*s45^3)/(18*(s12-s34)^2*s34^4*(s12+s23-s45))+
(s15^4*s45^3)/(6*s12^3*s34^3*(s12+s23-s45))-
(s15^4*s45^3)/(18*s12^4*s34^2*(s12+s23-s45))+
(s15^4*s45^3)/(9*s34^3*(-s12+s34)^3*(s12+s23-s45))+
(s15^2*s45^2*(-3*s15+s45))/(18*(s12-s34)^2*s34^2*
(s12+s23-s45))+(s15*(-2*s15+s45))/(18*(s12-s34)^2)-
(s15^2*s45*(-2*s15+s45))/(18*s12^2*s34*(s12+s23-s45))+
(-3*s15+2*s45)/(18*s12-18*s34)+
((s15+2*s23-2*s45)*(-3*s15+2*s45))/(36*s12*s34)-
(-3*s15+2*s34+2*s45)/(18*s12)+(s15^3*s45^2*(-5*s15+4*s45))/
(12*s12^2*s34^3*(s12+s23-s45))-(s15^2*s45*(s15-9*s23+6*s45))/
(18*(s12-s34)^2*s34^2)+(s15^3*s45^2*(-13*s15+12*s45))/
(18*s12*s34^4*(s12+s23-s45))+(s15^3*s45^2*(-11*s15+12*s45))/
(36*(s12-s34)^2*s34^3*(s12+s23-s45))-
(s15^2*s45*(19*s15-36*s23+24*s45))/(18*s12*s34^3)+
(s15^2*s45*(19*s15-36*s23+24*s45))/(18*(s12-s34)*s34^3)+
(3*s15^2+3*s15*s34-2*s34*s45)/(18*(s12-s34)*(s12+s23-s45))+
(s15*(s15^2+2*s15*s34-4*s15*s45-s34*s45))/
(18*(s12-s34)^2*(s12+s23-s45))+
(s15*(-6*s15^2+3*s15*s23-5*s23^2+3*s15*s45+16*s23*s45-
11*s45^2))/(18*(s12-s34)*s34^2)-
(s15^2-3*s15*s23+4*s15*s45+2*s23*s45-2*s45^2)/
(18*s12*s34-18*s34^2)+(s15^2*s45*(2*s15^2-5*s15*s45+s45^2))/
(6*s12*s34^3*(s12+s23-s45))-
(s15^2*s45*(2*s15^2-5*s15*s45+s45^2))/(6*(s12-s34)*s34^3*
(s12+s23-s45))+(s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*s34*(-s12+s34)^3*(s12+s23-s45))+
(s15^2*(s15^2-6*s15*s45+3*s45^2))/(9*(s12-s34)*s34^2*
(s12+s23-s45))+(s15^2*(s15^2-8*s15*s45+5*s45^2))/
(36*(s12-s34)^2*s34*(s12+s23-s45))-
(s15^2*s45*(3*s15^2-15*s15*s45+7*s45^2))/(18*s12^2*s34^2*
(s12+s23-s45))+(s15*(-3*s15^2+6*s15*s23+2*s23^2+
15*s15*s45-19*s23*s45+8*s45^2))/(18*s12*s34^2)+
(s15*(s15^3-15*s15^2*s45+21*s15*s45^2-3*s45^3))/
(18*s12*s34^2*(s12+s23-s45))+
(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(6*s34^2*(s12+s23-s45))-
(s15*(s15^2+2*s15*s45-s45^2+s23*(-2*s15+s45)))/
(18*(s12-s34)^2*s34)-(s15^2-3*s15*s45+2*s34*s45+2*s45^2-
s23*(-3*s15+s34+2*s45))/(18*s12^2)+
(s15*(4*s23^2+5*s23*(s15-6*s45)+s45*(7*s15+20*s45)))/
(36*s12^2*s34)+(s23^2*(2*s15-4*s34)-3*s15*s34^2+s34^3+
s23*(-4*s15*s34+3*s34^2-11*s15*s45+5*s34*s45)-
s15*(s15^2+4*s15*s45-9*s45^2)+s34*(3*s15^2+s15*s45-
2*s45^2))/(18*s12^3)+(s23^2*s34*(-4*s15+3*s34)-
s23*(6*s15^2-8*s15*s34+3*s34^2)*(s34+s45)+
s45*(s34^3+s34^2*(-4*s15+s45)+2*s15^2*(-2*s15+3*s45)+
s34*(6*s15^2-4*s15*s45)))/(18*s12^4)+
((s15*(s15+s23-7*s45))/(18*s12^3*s34)+
s15^2/(18*s12^3*(s12+s23-s45))-(2*s15+s23-2*s34)/
(18*s12^2*(s12+s23-s45))+(s15*(-11*s15+6*s23))/
(36*s12^2*s34*(s12+s23-s45))+(-11*s15^2-2*s15*s34+4*s34^2)/
(36*s12^2*(s12-s34)*(s12+s23-s45))-(5*s15^2*(s15-3*s45))/
(36*s12^2*(s12-s34)*s34*(s12+s23-s45))+
(s15+s23-s34-s45)/(s12^2*(9*s12-9*s34))+
(s15*(s15+s23-s34-s45))/(18*s12^2*(s12-s34)^2)-
(s23^2*s34^2)/(18*s12^4*s45^2)+(s23*s34*(-2*s15+2*s23+s34))/
(18*s12^3*s45^2)-(s23*(-s15+s23+s34)^2)/
(18*s12^2*(s12+s23-s45)*s45^2)-(s23*(3*s15+s23-2*s34)*s34)/
(18*s12^4*s45)+(-2*s15^2-s34*(2*s23+s34)+s15*(s23+3*s34))/
(18*s12^3*s45)+(2*s15^2+2*s23^2+2*s23*s34+s34^2-
3*s15*(s23+s34))/(18*s12^2*(s12+s23-s45)*s45)-
(2*s15^2*s45)/(9*s12^2*(s12-s34)^3)+(2*s15^2*s45)/
(9*s12^3*s34^2)-(5*s15^2*s45)/(9*s12^2*(s12-s34)*s34^2)-
(s15^2*s45)/(6*s12^4*s34)+(s15^2*s45)/(18*s12^2*(s12-s34)^2*
s34)-(s15^3*s45)/(18*s12^4*s34*(s12+s23-s45))+
(s15^2*(s15-2*s45)*s45)/(9*s12^3*s34^2*(s12+s23-s45))+
(s15^2*(3*s15-2*s45)*s45)/(36*s12^2*(s12-s34)^2*s34*
(s12+s23-s45))+(s15^2*(s15+2*s34-s45)*s45)/
(9*s12^2*(s12-s34)^3*(s12+s23-s45))+
(s15^3*s45^2)/(6*s12^3*s34^3*(s12+s23-s45))-
(s15^3*s45^2)/(6*s12^2*(s12-s34)*s34^3*(s12+s23-s45))-
(s15^3*s45^2)/(18*s12^4*s34^2*(s12+s23-s45))+
(s15^3*s45^2)/(18*s12^2*(s12-s34)^2*s34^2*(s12+s23-s45))+
(s15^3*s45^2)/(9*s12^2*s34*(-s12+s34)^3*(s12+s23-s45))-
(s15^2*s45*(-2*s15+s45))/(9*s12^2*(s12-s34)*s34^2*
(s12+s23-s45))+(-s23+s45)/(9*s12^3)-
(s15*(s15^2+2*s15*s34-2*s34^2-9*s15*s45))/
(36*s12^2*(s12-s34)^2*(s12+s23-s45))+
(s15*(13*s15+14*(-s23+s45)))/(36*s12^2*(s12-s34)*s34)-
(s15*(s15^2+s23^2-2*s15*(s23+s45)))/(6*s12^2*s34^2*
(s12+s23-s45))-(3*s15^2+s34*(-2*s23+s34+s45)-
3*s15*(-s23+s34+s45))/(18*s12^4))*tr5,
(s15^2-6*s15*s34-2*s23*s34+3*s34^2)/(36*s12^2)+
s15^2/(18*s12*(s12+s23-s45))+
(s34*(s23+2*s34)*(-2*s15+2*s23+2*s34-s45))/(9*(s12-s45)^3)+
(s34*(-2*s15+3*s34-s45))/(6*(s12-s45)*(s12+s23-s45))+
(11*s23^3*s34^3)/(18*s12*s45^5)-(11*s23^3*s34^3)/
(18*(s12-s45)*s45^5)+(s23^3*s34^3)/(3*s12^2*s45^4)-
(s23^2*s34^2*(-41*s15+13*s23+39*s34))/(18*s12*s45^4)+
(5*s23^3*s34^3)/(18*(s12-s45)^2*s45^4)+
(s23^2*s34^2*(-41*s15+13*s23+39*s34))/(18*(s12-s45)*s45^4)+
(s23^3*s34^3)/(6*s12^3*s45^3)-
(s23^2*s34^2*(-16*s15+5*s23+14*s34))/(12*s12^2*s45^3)+
(s23*s34*(72*s15^2-38*s15*s23+12*s23^2-164*s15*s34+69*s23*s34+
96*s34^2))/(36*s12*s45^3)-
(s23^2*s34^2*(-34*s15+11*s23+36*s34))/(36*(s12-s45)^2*s45^3)-
(s23*s34*(72*s15^2-38*s15*s23+12*s23^2-164*s15*s34+69*s23*s34+
96*s34^2))/(36*(s12-s45)*s45^3)+
(s23^2*(6*s15+3*s23-8*s34)*s34^2)/(18*s12^3*s45^2)-
(s23^3*s34^3)/(18*s12^4*s45^2)+
(s23*s34*(36*s15^2-6*s23^2-84*s15*s34+27*s23*s34+46*s34^2))/
(36*s12^2*s45^2)+(2*s15^3+s23^3-18*s15^2*s34+35*s15*s34^2-
19*s34^3-3*s23^2*(s15+2*s34)+s23*(6*s15^2+14*s15*s34-
21*s34^2))/(18*s12*s45^2)+(2*s23^2*s34^2*(-2*s15+s23+2*s34))/
(9*(s12-s45)^3*s45^2)+(s23*s34*(9*s15^2-s15*s23-31*s15*s34+
12*s23*s34+22*s34^2))/(18*(s12-s45)^2*s45^2)+
(-5*s15^3+2*s23^3+27*s15^2*s34-44*s15*s34^2+22*s34^3+
3*s23^2*(-2*s15+5*s34)+s23*(3*s15^2-32*s15*s34+30*s34^2))/
(18*(s12-s45)*s45^2)-(-s15+s23+s34)^3/(6*(s12+s23-s45)*
s45^2)-(s23^2*(4*s15+s23-3*s34)*s34^2)/(18*s12^4*s45)+
(s23*s34*(4*s15^2+3*s15*s23+s23^2-12*s15*s34-6*s23*s34+
7*s34^2))/(18*s12^3*s45)+(3*s15^2-2*s23^2-8*s15*s34+
5*s34^2+2*s23*(s15+2*s34))/(36*s12*s45)+
(8*s23^2*s34-4*(-s15+s34)^2*(-s15+4*s34)+
s23*(5*s15^2+6*s15*s34-15*s34^2))/(36*s12^2*s45)+
(s23^3+s23^2*(-2*s15+6*s34)+s23*(4*s15^2-8*s15*s34-6*s34^2)-
2*s34*(3*s15^2-11*s15*s34+8*s34^2))/(36*(s12-s45)^2*s45)+
(9*s15^2-20*s15*s23+11*s23^2-30*s15*s34+26*s23*s34+21*s34^2)/
(36*(s12+s23-s45)*s45)-(s34*(-s15+s34)^2)/
(6*(s12-s45)*(s12+s23-s45)*s45)+(s15^2*(3*s15-5*s23)*s45)/
(18*s12^3*s34)+(s15^2*s45)/(18*s12*s34*(s12+s23-s45))+
(s15^3*(s15-2*s45)*s45)/(18*s12^3*s34*(s12+s23-s45))-
(s34^3*s45)/(9*(s12-s45)^3*(s12+s23-s45))-
(s15^3*s45^2)/(6*s12^3*s34^2)-(2*s15^3*s45^2)/(9*s12^4*s34)-
(s15^4*s45^2)/(18*s12^4*s34*(s12+s23-s45))+
(s15^3*(s15-s45)*s45^2)/(6*s12^3*s34^2*(s12+s23-s45))-
(s15^4*s45^3)/(18*s12^4*s34^2*(s12+s23-s45))+
(s23^3*s34^3)/(9*s45^3*(-s12+s45)^3)+
(s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*s45*(-s12+s45)^3)-(s15^2*s45*(-2*s15+s45))/
(18*s12^2*s34*(s12+s23-s45))-(s15^2*s45*(-2*s15+s23+s45))/
(6*s12^2*s34^2)-(6*s15-6*s23-18*s34+s45)/(36*(s12-s45))+
(6*s15-6*s23-18*s34+s45)/(36*(s12+s23-s45))+
(s34^2*(2*s15-2*s34+3*s45))/(12*(s12-s45)^2*(s12+s23-s45))+
(s15*(s15*s23-s23^2-s15*s45))/(18*s12^2*s34)-
(12*s15^2-18*s15*s23+9*s23^2-38*s15*s34+30*s23*s34+26*s34^2)/
(36*s12*s45-36*s45^2)-(s15^2*s45*(s15^2-3*s15*s45+s45^2))/
(6*s12^2*s34^2*(s12+s23-s45))+
(s15*(s15^3-9*s15^2*s45+9*s15*s45^2-s45^3))/
(18*s12*s34^2*(s12+s23-s45))-
(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(18*s12*s34^2)+(s15*(3*s15^2+s23^2-6*s15*s45+s45^2+
s23*(-3*s15+s45)))/(18*s34^2*(s12+s23-s45))+
(-2*s23^2+s23*(2*s15-12*s34+s45)+2*s34*(5*s15-8*s34+3*s45))/
(36*(s12-s45)^2)+(6*s15*s34^2-2*s34^3-s23^2*(s15+2*s34)+
2*s15^2*(s15-2*s45)+s15*s34*(-6*s15+s45)+
s23*(3*s34^2+s15*s45+s34*(-4*s15+s45)))/(18*s12^3)+
(s23^2*s34*(-4*s15+3*s34)-s23*(6*s15^2-8*s15*s34+3*s34^2)*
(s34+s45)+s45*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45)))/(18*s12^4)+
((s15*(s15-2*s23))/(18*s12^3*s34)+(-18*s15+11*s23+27*s34-
7*s45)/(36*s12^2*(s12-s45))+
s15^2/(18*s12^3*(s12+s23-s45))+(s15*(-s15+s23))/
(18*s12^2*s34*(s12+s23-s45))+
(s34*(s23-s45)*(-2*s15+s23+3*s34-s45))/
(9*s12^2*(s12-s45)^3)+(s23^2*s34^2)/(6*s12^3*s45^3)-
(s23^2*s34^2)/(6*s12^2*(s12-s45)*s45^3)+
(s23*(4*s15+2*s23-5*s34)*s34)/(18*s12^3*s45^2)-
(s23^2*s34^2)/(18*s12^4*s45^2)+(s23^2*s34^2)/
(18*s12^2*(s12-s45)^2*s45^2)+(s23*s34*(-5*s15+2*s23+4*s34))/
(9*s12^2*(s12-s45)*s45^2)-(s23*(-s15+s23+s34)^2)/
(6*s12^2*(s12+s23-s45)*s45^2)+
((s15-2*s34)*(s15+s23-s34))/(18*s12^3*s45)-
(s23*(3*s15+s23-2*s34)*s34)/(18*s12^4*s45)+
(s23*(2*s15+3*s23-2*s34)*s34)/(36*s12^2*(s12-s45)^2*s45)-
(14*s15^2-13*s15*s23+5*s23^2-30*s15*s34+23*s23*s34+
16*s34^2)/(36*s12^2*(s12-s45)*s45)+
(17*s23^2+12*(s15-s34)^2+27*s23*(-s15+s34))/
(36*s12^2*(s12+s23-s45)*s45)-(s15^2*s45)/(9*s12^3*s34^2)-
(s15^2*s45)/(6*s12^4*s34)-(s15^3*s45)/(18*s12^4*s34*
(s12+s23-s45))+(s34*(-2*s15+10*s34-5*s45)*s45)/
(36*s12^2*(s12-s45)^2*(s12+s23-s45))+(s15^2*(s15-s45)*s45)/
(9*s12^3*s34^2*(s12+s23-s45))-(s15^3*s45^2)/
(18*s12^4*s34^2*(s12+s23-s45))+(s34^2*s45^2)/
(9*s12^2*(s12-s45)^3*(s12+s23-s45))+
(s23^2*s34^2)/(9*s12^2*s45*(-s12+s45)^3)+
(18*s15-17*s23-27*s34+7*s45)/(36*s12^2*(s12+s23-s45))+
(4*s15^2-12*s15*s34+12*s34^2+5*s15*s45-17*s34*s45+s45^2)/
(36*s12^2*(s12-s45)*(s12+s23-s45))-
(-2*s15^2+s23^2+11*s23*s34+6*s34^2+2*s15*s45-13*s34*s45+
s45^2-2*s23*(s15+s45))/(36*s12^2*(s12-s45)^2)-
(s15*(s15^2+s23^2-2*s15*(s23+s45)))/(18*s12^2*s34^2*
(s12+s23-s45))-(3*s15^2+s34*(-2*s23+s34+s45)-
3*s15*(-s23+s34+s45))/(18*s12^4))*tr5,
-s15/(18*s12)+(s23+6*s34)/(36*s12-36*s45)+
(s15*(3*s15-2*s45))/(36*s12*s34)-(s34*(s23+2*s34))/
(9*(s12-s45)^2)-(13*s15^2)/(54*s12*(s12+s23-s45))+
s15^2/(36*s34*(s12+s23-s45))-(-2*s15+s23+6*s34)/
(36*(s12+s23-s45))+(s15^2*(s15-2*s45))/
(18*(s12-s34)*s34*(s12+s23-s45))-
s34^3/(9*(s12-s45)^2*(s12+s23-s45))+
s34^2/(4*(s12-s45)*(s12+s23-s45))-(s23^3*s34^3)/(3*s12*s45^5)+
(s23^3*s34^3)/(3*(s12-s45)*s45^5)-(2*s23^3*s34^3)/(9*s12^2*s45^4)+
(s23^2*s34^2*(-42*s15+15*s23+44*s34))/(36*s12*s45^4)-
(s23^3*s34^3)/(9*(s12-s45)^2*s45^4)-
(s23^2*s34^2*(-42*s15+15*s23+44*s34))/(36*(s12-s45)*s45^4)-
(s23^3*s34^3)/(9*s12^3*s45^3)+
(s23^2*s34^2*(-26*s15+7*s23+28*s34))/(36*s12^2*s45^3)-
(s23*s34*(11*s15^2-3*s15*s23+s23^2-39*s15*s34+18*s23*s34+
28*s34^2))/(18*s12*s45^3)+(2*s23^2*s34^2*(-2*s15+s23+2*s34))/
(9*(s12-s45)^2*s45^3)+(s23*s34*(11*s15^2-3*s15*s23+s23^2-
39*s15*s34+18*s23*s34+28*s34^2))/(18*(s12-s45)*s45^3)+
(5*s23^3*s34^3)/(27*s12^4*s45^2)+
(s23^2*s34^2*(30*s15-63*s23+16*s34))/(108*s12^3*s45^2)+
(s23*s34*(9*s15^2-63*s15*s23+33*s23^2+39*s15*s34+12*s23*s34-
38*s34^2))/(54*s12^2*s45^2)-(-20*s15^3+23*s23^3+42*s15^2*s34+
30*s15*s34^2-52*s34^3+66*s23^2*(-s15+s34)+
6*s23*(12*s15^2-22*s15*s34+s34^2))/(108*s12*s45^2)-
(s23*s34*(2*s15^2-2*s15*s23+s23^2-8*s15*s34+6*s23*s34+
6*s34^2))/(9*(s12-s45)^2*s45^2)+
(s23^3+2*s23^2*(-s15+s34)-6*s34*(s15^2-5*s15*s34+4*s34^2)-
2*s23*(-2*s15^2+2*s15*s34+9*s34^2))/(36*(s12-s45)*s45^2)+
(5*(-s15+s23+s34)^3)/(27*(s12+s23-s45)*s45^2)+
(5*s23^2*(4*s15+s23-3*s34)*s34^2)/(27*s12^4*s45)+
(s23*s34*(76*s15^2-66*s15*s23-20*s23^2-60*s15*s34+129*s23*s34+
4*s34^2))/(108*s12^3*s45)+(-3*s15^2-20*s15*s23+23*s23^2-
6*s15*s34+32*s23*s34+9*s34^2)/(108*s12*s45)-
(-20*s15^3+29*s15^2*s23+36*s15^2*s34-132*s15*s23*s34+
92*s23^2*s34+51*s23*s34^2-16*s34^3)/(108*s12^2*s45)+
(2*s34*(-s15+s23+s34)*(s23+2*s34))/(9*(s12-s45)^2*s45)-
(s15^2*s34)/(18*s12*(s12+s23-s45)*s45)+
(-17*s23^2-2*s23*(-7*s15+s34)+3*(s15^2-8*s15*s34+9*s34^2))/
(108*(s12+s23-s45)*s45)+((3*s15-2*s34)*s34^2)/
(18*(s12-s45)*(s12+s23-s45)*s45)+(2*s15^2*(s15-s23)*s45)/
(9*(s12-s34)^2*s34^2)+(2*s15^2*s45)/(9*(s12-s34)^2*s34)-
(2*s15^2*s45)/(9*(s12-s34)^2*(s12+s23-s45))-
(13*s15^2*s45)/(54*s12*s34*(s12+s23-s45))-
(7*s15^3*s45^2)/(6*s12*s34^4)+(7*s15^3*s45^2)/(6*(s12-s34)*s34^4)-
(13*s15^3*s45^2)/(18*s12^2*s34^3)-(4*s15^3*s45^2)/
(9*(s12-s34)^2*s34^3)+(5*s15^3*s45^2)/(18*s12^3*s34^2)+
(20*s15^3*s45^2)/(27*s12^4*s34)+(5*s15^4*s45^2)/
(27*s12^4*s34*(s12+s23-s45))+(s15^3*(15*s15-16*s45)*s45^2)/
(36*s12*s34^4*(s12+s23-s45))+(s15^3*(7*s15-8*s45)*s45^2)/
(36*s12^2*s34^3*(s12+s23-s45))+(2*s15^3*(s15-s45)*s45^2)/
(9*(s12-s34)^2*s34^3*(s12+s23-s45))-
(s15^4*s45^3)/(3*s12*s34^5*(s12+s23-s45))+
(s15^4*s45^3)/(3*(s12-s34)*s34^5*(s12+s23-s45))-
(2*s15^4*s45^3)/(9*s12^2*s34^4*(s12+s23-s45))-
(s15^4*s45^3)/(9*(s12-s34)^2*s34^4*(s12+s23-s45))-
(s15^4*s45^3)/(9*s12^3*s34^3*(s12+s23-s45))+
(5*s15^4*s45^3)/(27*s12^4*s34^2*(s12+s23-s45))+
(s15*(-2*s15+s45))/(18*(s12-s34)*s34)-(s15*(-2*s15+s45))/
(18*(s12-s34)*(s12+s23-s45))+(5*s15^2*s45*(-2*s15+s45))/
(27*s12^2*s34*(s12+s23-s45))+(2*s15^2*s45*(-s15+s45))/
(9*(s12-s34)^2*s34*(s12+s23-s45))+(5*s15^3*s45*(-s15+2*s45))/
(27*s12^3*s34*(s12+s23-s45))+
(s15^2*s45*(3*s15-11*s23+6*s45))/(18*s12*s34^3)-
(s15^2*s45*(3*s15-11*s23+6*s45))/(18*(s12-s34)*s34^3)+
(s15^2*s45*(-33*s15+38*s23+12*s45))/(54*s12^3*s34)+
(s15^3*s45^2*(-15*s15+16*s45))/(36*(s12-s34)*s34^4*
(s12+s23-s45))+(s15^2*s45*(-21*s15+3*s23+16*s45))/
(18*s12^2*s34^2)+(s15^3*s45^2*(-21*s15+20*s45))/
(36*s12^3*s34^2*(s12+s23-s45))+
(23*s15^2+6*s15*s23-6*s15*s34+26*s23*s34+6*s34^2-6*s15*s45)/
(108*s12^2)-(-(s15*s23)+s23^2-5*s15*s34+5*s23*s34+6*s34^2)/
(18*s12*s45-18*s45^2)+(s15*(-29*s15*s23+20*s23^2+35*s15*s45+
6*s23*s45-6*s45^2))/(108*s12^2*s34)+
(s15^2*(s15^2-4*s15*s45+s45^2))/(36*(s12-s34)*s34^2*
(s12+s23-s45))-(s15^2*s45*(s15^2-4*s15*s45+s45^2))/
(9*(s12-s34)^2*s34^2*(s12+s23-s45))-
(s15^2*s45*(s15^2-7*s15*s45+2*s45^2))/(18*s12*s34^3*
(s12+s23-s45))+(s15^2*s45*(s15^2-7*s15*s45+2*s45^2))/
(18*(s12-s34)*s34^3*(s12+s23-s45))+
(s15*(33*s15^2-36*s15*s23+10*s23^2-48*s15*s45+13*s23*s45+
7*s45^2))/(54*s12*s34^2)+(s15^2*s45*(11*s15^2-31*s15*s45+
10*s45^2))/(18*s12^2*s34^2*(s12+s23-s45))+
(s15*(-23*s15^3+192*s15^2*s45-183*s15*s45^2+20*s45^3))/
(108*s12*s34^2*(s12+s23-s45))-
(5*s15*(3*s15^2+s23^2-6*s15*s45+s45^2+s23*(-3*s15+s45)))/
(27*s34^2*(s12+s23-s45))-
(s15*(s15^2+4*s15*s45-s45^2+s23*(-2*s15+s45)))/
(18*(s12-s34)*s34^2)+(-8*s34^3+2*s23^2*(7*s15+20*s34)+
3*s34^2*(10*s15+s45)-2*s15*s34*(18*s15+13*s45)-
s23*(6*s15^2-92*s15*s34+69*s34^2+8*s15*s45+20*s34*s45)+
2*s15*(7*s15^2+43*s15*s45-3*s45^2))/(108*s12^3)-
(5*(s23^2*s34*(-4*s15+3*s34)-s23*(6*s15^2-8*s15*s34+3*s34^2)*
(s34+s45)+s45*(s34^3+s34^2*(-4*s15+s45)+
2*s15^2*(-2*s15+3*s45)+s34*(6*s15^2-4*s15*s45))))/
(27*s12^4)+(-s15/(18*s12^2*(s12-s34))+(s15-s34)/(36*s12^3)-
(5*s15^2)/(27*s12^3*(s12+s23-s45))+(s15*(17*s15-20*s23))/
(108*s12^2*s34*(s12+s23-s45))+(s15*(-s15+s34))/
(18*s12^2*(s12-s34)*(s12+s23-s45))-(s15^2*(s15-5*s45))/
(36*s12^2*(s12-s34)*s34*(s12+s23-s45))+
(s34*(-2*s15+8*s34-5*s45))/(36*s12^2*(s12-s45)*
(s12+s23-s45))+(s15*(s15+s23-s45))/(18*s12^2*(s12-s34)*
s34)-(s23^2*s34^2)/(9*s12^3*s45^3)+(s23^2*s34^2)/
(9*s12^2*(s12-s45)*s45^3)+(5*s23^2*s34^2)/(27*s12^4*s45^2)+
(s23*s34*(22*s15-43*s23+4*s34))/(108*s12^3*s45^2)-
(s23^2*s34^2)/(9*s12^2*(s12-s45)^2*s45^2)+
(s23*(6*s15+s23-8*s34)*s34)/(36*s12^2*(s12-s45)*s45^2)+
(5*s23*(-s15+s23+s34)^2)/(27*s12^2*(s12+s23-s45)*s45^2)+
(5*s23*(3*s15+s23-2*s34)*s34)/(27*s12^4*s45)+
(34*s15^2-23*s15*s23-42*s15*s34+46*s23*s34+8*s34^2)/
(108*s12^3*s45)+(s23*s34*(-2*s15+s23+3*s34))/
(9*s12^2*(s12-s45)^2*s45)-(-2*s15^2-2*s15*s23+s23^2+
4*s15*s34+7*s23*s34)/(36*s12^2*(s12-s45)*s45)-
(40*s15^2-57*s15*s23+37*s23^2-54*s15*s34+25*s23*s34+
8*s34^2)/(108*s12^2*(s12+s23-s45)*s45)+
(11*s15^2*s45)/(54*s12^3*s34^2)+(s15^2*s45)/(6*s12^2*(s12-s34)*
s34^2)+(5*s15^2*s45)/(9*s12^4*s34)-(2*s15^2*s45)/
(9*s12^2*(s12-s34)^2*s34)+(2*s15^2*s45)/(9*s12^2*(s12-s34)^2*
(s12+s23-s45))+(s15^3*s45)/(36*s12^2*(s12-s34)*s34^2*
(s12+s23-s45))+(5*s15^3*s45)/(27*s12^4*s34*
(s12+s23-s45))+(s34^2*s45)/(9*s12^2*(s12-s45)^2*
(s12+s23-s45))+(s15^2*(s15-s45)*s45)/(9*s12^2*(s12-s34)^2*
s34*(s12+s23-s45))-(s15^3*s45^2)/(9*s12^3*s34^3*
(s12+s23-s45))+(s15^3*s45^2)/(9*s12^2*(s12-s34)*s34^3*
(s12+s23-s45))+(5*s15^3*s45^2)/(27*s12^4*s34^2*
(s12+s23-s45))-(s15^3*s45^2)/(9*s12^2*(s12-s34)^2*s34^2*
(s12+s23-s45))-(2*s15-2*s23-11*s34+s45)/
(36*s12^2*(s12-s45))+(s34*(2*s15-2*s23-3*s34+s45))/
(9*s12^2*(s12-s45)^2)+(9*s15+14*s23-30*s34+3*s45)/
(108*s12^2*(s12+s23-s45))+(s15*(-23*s15+34*s23+6*s45))/
(108*s12^3*s34)+(s15^2*s45*(-43*s15+40*s45))/
(108*s12^3*s34^2*(s12+s23-s45))+
(5*s15*(s15^2+s23^2-2*s15*(s23+s45)))/(27*s12^2*s34^2*
(s12+s23-s45))+(5*(3*s15^2+3*s15*(s23-s34-s45)+
s34*(-2*s23+s34+s45)))/(27*s12^4))*tr5}


projectionMatrix["uubggg","pmppp","Nf2"]={{1,1,0,0,0,8},
{0,0,1,0,0,-1},{0,0,0,1,0,-1},{0,0,0,0,1,0}}

ampFunctions["uubggg","pmppp","Nf2"]={f11[s15],f11[s23],f11[s34],
f11[s45],1,f11[s12]}

